Two-loop leading-colour QCD helicity amplitudes for Higgs boson production in association with a bottom-quark pair at the LHC

We compute the two-loop QCD helicity amplitudes for the production of a Higgs boson in association with a bottom-quark pair at a hadron collider. We take the approximations of leading colour and work in the five flavour scheme, where the bottom quarks are massless while the Yukawa coupling is non-zero. We extract analytic expressions from multiple numerical evaluations over finite fields and present the results in terms of an independent set of special functions that can be reliably evaluated over the full phase space.

==> anc/Check_ScaleDependence.wl <==
(* ::Package:: *)

Get["/home/hbhartanto/gitrepos/diffexp/DiffExp.m"];


Get["utilities.m"];


(* Prepare matrix for DiffExp evaluation (see DiffExpExample.wl for more details *)
{H2F,Hvec,Btilde}=Get["H_basis.m"];
database=Get["H_basis_values.m"];

alphabet = Get["alphabet.m"] /. {
  tr5 -> Sqrt[(-s12*s15 + s12*s23 + p1s*s34 + s15*s45 -s34*s45 -s23*s34)^2 - 4*s23*s34*s45*(p1s - s12 - s15 + s34)], (* \sqrt{\Delta_5}*)
  sqrtG3 -> Sqrt[p1s^2 + (s23 - s45)^2 - 2*p1s*(s23 + s45)], (* \sqrt{Delta_3} *)
  sqrtG3nc -> Sqrt[(s12 + s15)^2 - 4 p1s*s34] (* \sqrt{Delta_3^{nc}} *)
};

Export["d_1.m",Btilde /. w[i_]:>alphabet[[i]] /. dlog->Log];


(* Configure DiffExp *)
HbasisConfiguration={
AccuracyGoal->15,
ExpansionOrder->40,
DeltaPrescriptions->{p1s+I \[Delta],s12+I \[Delta],s15+I \[Delta],s23+I \[Delta],s34+I \[Delta],s45+I \[Delta]},
MatrixDirectory->"./",
WorkingPrecision->150,
ChopPrecision->100
};

LoadConfiguration[HbasisConfiguration];


(* We choose the first boundary point in "H_basis_values.m" *)
chosenone = 1;
{Hbdrypt,Hbdryvalues} = database[[chosenone]];
Hbdryvalues=Transpose@Table[Coefficient[Hvec/.Hbdryvalues,\[Epsilon],hh],{hh,0,4}];
DiffExpBC=PrepareBoundaryConditions[Hbdryvalues,Hbdrypt];


(* We perform the scale-dependence check at a phase-space point close to the boundary point *)
(* This is to have a fast evaluation of the finite remainder special functions with DiffExp *)
(* Any point in the phase space should work *)
PS = database[[1,1]] /. Rule[s23,x_]:>Rule[s23,x+1/100];

(* We determine the corresponding values of the momentum twistor variables *)
PS /. s2x /. x_s:>GetMomentumTwistorExpression[x];
MT = Solve[% /. Rule->Equal,ex/@Range[6]][[1]]//Simplify;


(* We rescale the values of the kinematic variables by an arbitrary positive factor *)
scale=979/887;
PSscaled = PS /. Rule[a_,b_]:>Rule[a,scale*b];

PSscaled /. s2x /. x_s:>GetMomentumTwistorExpression[x];
MTscaled = Solve[% /. Rule->Equal,ex/@Range[6]][[1]]//Simplify;


(* We evaluate the finite remainder function basis with DiffExp *)
Heval = TransportTo[DiffExpBC,PS];


Hevalscaled = TransportTo[DiffExpBC,PSscaled];


(* Function to evaluate the amplitudes *)
EvalAmp[amp_,PS_,MT_,Heval_]:=Module[{fevalrules,tmp,HevalRules,res},

fevalrules = amp[[2]] /. (amp[[1]] /. MT) // Simplify;

tmp = Transpose@Table[Coefficient[Hvec,\[Epsilon],hh],{hh,0,4}];
HevalRules = Flatten[Table[tmp[[i,j]]->Heval[[2,i,j]],{i,1,156},{j,1,5}]] /. Rule[0,0]->Nothing;

tmp = Dot@@amp[[3]] /. fevalrules /. HevalRules /. SqrtDefs1 /. SqrtDefs2 /. x_s:>GetMomentumTwistorExpression[x] /. MT /. PS;
tmp = tmp /. MT;
Return[tmp];
];


(* ::Subsection:: *)
(*bbggH*)


(* We choose one helicity configuration, any of the independent helicity configurations will work *)
helicity = "++--";
Print["checking scale dependence of bbggH ", helicity]


tree = Get["bbggH/Tree_bbggH_"<>helicity<>".m"];
amp[0] = Get["bbggH/FiniteRemainder_bbggH_1L_nf0_"<>helicity<>"_eps0.m"];
amp[1] = Get["bbggH/FiniteRemainder_bbggH_1L_nf1_"<>helicity<>"_eps0.m"];
amp2[0] = Get["bbggH/FiniteRemainder_bbggH_2L_nf0_"<>helicity<>".m"];
amp2[1] = Get["bbggH/FiniteRemainder_bbggH_2L_nf1_"<>helicity<>".m"];
amp2[2] = Get["bbggH/FiniteRemainder_bbggH_2L_nf2_"<>helicity<>".m"];


A0pt1 = tree /. MT;
A0pt2 = tree /. MTscaled;


F1pt1[0] = EvalAmp[amp[0],PS,MT,Heval];
F1pt1[1] = EvalAmp[amp[1],PS,MT,Heval];
F1pt2[0] = EvalAmp[amp[0],PSscaled,MTscaled,Hevalscaled];
F1pt2[1] = EvalAmp[amp[1],PSscaled,MTscaled,Hevalscaled];


deltaF1[0] = 31/6*Log[scale]*A0pt2;
deltaF1[1] = -2/3*Log[scale]*A0pt2;


(* We test the scale variation of the amplitude against the expected behaviour *)
(* See Section 5.2 of the manuscript for details *)
Print["1L nf0: ",N[F1pt2[0]/A0pt2 + deltaF1[0]/A0pt2 - F1pt1[0]/A0pt1]];
Print["1L nf1: ",N[F1pt2[1]/A0pt2 + deltaF1[1]/A0pt2 - F1pt1[1]/A0pt1]];


F2pt1[0] = EvalAmp[amp2[0],PS,MT,Heval];
F2pt1[1] = EvalAmp[amp2[1],PS,MT,Heval];
F2pt1[2] = EvalAmp[amp2[2],PS,MT,Heval];


F2pt2[0] = EvalAmp[amp2[0],PSscaled,MTscaled,Hevalscaled];
F2pt2[1] = EvalAmp[amp2[1],PSscaled,MTscaled,Hevalscaled];
F2pt2[2] = EvalAmp[amp2[2],PSscaled,MTscaled,Hevalscaled];


deltaF2[0] = F1pt2[0]*53/6*Log[scale]+A0pt2*(1261/54-11/72*Pi^2+9*Zeta[3])*Log[scale]+A0pt2*1643/72*Log[scale]^2;
deltaF2[1] = (-F1pt2[0]*4/3+F1pt2[1]*53/6)*Log[scale]+A0pt2*(-241/27+1/36*Pi^2)*Log[scale]-A0pt2*115/18*Log[scale]^2;
deltaF2[2] = (-F1pt2[1]*4/3)*Log[scale] + A0pt2*(20/27)*Log[scale] + A0pt2*4/9*Log[scale]^2;


Print["2L nf0: ",N[F2pt2[0]/A0pt2 + deltaF2[0]/A0pt2 - F2pt1[0]/A0pt1]];
Print["2L nf1: ",N[F2pt2[1]/A0pt2 + deltaF2[1]/A0pt2 - F2pt1[1]/A0pt1]];
Print["2L nf2: ",N[F2pt2[2]/A0pt2 + deltaF2[2]/A0pt2 - F2pt1[2]/A0pt1]];


(* ::Subsection:: *)
(*bbqqH*)


helicity = "+++-";
Print["checking scale dependence of bbqqH ", helicity]


tree = Get["bbqqH/Tree_bbqqH_"<>helicity<>".m"];
amp[0] = Get["bbqqH/FiniteRemainder_bbqqH_1L_nf0_"<>helicity<>"_eps0.m"];
amp[1] = Get["bbqqH/FiniteRemainder_bbqqH_1L_nf1_"<>helicity<>"_eps0.m"];
amp2[0] = Get["bbqqH/FiniteRemainder_bbqqH_2L_nf0_"<>helicity<>".m"];
amp2[1] = Get["bbqqH/FiniteRemainder_bbqqH_2L_nf1_"<>helicity<>".m"];
amp2[2] = Get["bbqqH/FiniteRemainder_bbqqH_2L_nf2_"<>helicity<>".m"];


A0pt1 = tree /. MT;
A0pt2 = tree /. MTscaled;


F1pt1[0] = EvalAmp[amp[0],PS,MT,Heval];
F1pt1[1] = EvalAmp[amp[1],PS,MT,Heval];
F1pt2[0] = EvalAmp[amp[0],PSscaled,MTscaled,Hevalscaled];
F1pt2[1] = EvalAmp[amp[1],PSscaled,MTscaled,Hevalscaled];


deltaF1[0] = 31/6*Log[scale]*A0pt2;
deltaF1[1] = -2/3*Log[scale]*A0pt2;


Print["1L nf0: ",N[F1pt2[0]/A0pt2 + deltaF1[0]/A0pt2 - F1pt1[0]/A0pt1]];
Print["1L nf1: ",N[F1pt2[1]/A0pt2 + deltaF1[1]/A0pt2 - F1pt1[1]/A0pt1]];


F2pt1[0] = EvalAmp[amp2[0],PS,MT,Heval];
F2pt1[1] = EvalAmp[amp2[1],PS,MT,Heval];
F2pt1[2] = EvalAmp[amp2[2],PS,MT,Heval];


F2pt2[0] = EvalAmp[amp2[0],PSscaled,MTscaled,Hevalscaled];
F2pt2[1] = EvalAmp[amp2[1],PSscaled,MTscaled,Hevalscaled];
F2pt2[2] = EvalAmp[amp2[2],PSscaled,MTscaled,Hevalscaled];


deltaF2[0] = F1pt2[0]*53/6*Log[scale]+A0pt2*(5093/216-11/12*Pi^2+14*Zeta[3])*Log[scale]+A0pt2*1643/72*Log[scale]^2;
deltaF2[1] = (-F1pt2[0]*4/3+F1pt2[1]*53/6)*Log[scale]+A0pt2*(-329/54+1/6*Pi^2)*Log[scale]-A0pt2*115/18*Log[scale]^2;
deltaF2[2] = (-F1pt2[1]*4/3)*Log[scale] + A0pt2*4/9*Log[scale]^2;


Print["2L nf0: ",N[F2pt2[0]/A0pt2 + deltaF2[0]/A0pt2 - F2pt1[0]/A0pt1]];
Print["2L nf1: ",N[F2pt2[1]/A0pt2 + deltaF2[1]/A0pt2 - F2pt1[1]/A0pt1]];
Print["2L nf2: ",N[F2pt2[2]/A0pt2 + deltaF2[2]/A0pt2 - F2pt1[2]/A0pt1]];





==> anc/DiffExpExample.wl <==
(* ::Package:: *)

(* Here we provide a simple example of how the publicly available package DiffExp (arXiv:2006.05510v2) *)
(* can be used to compute the numerical values of the finite remainder function basis at a chosen point in phase-space *)
(* DiffExp uses the method of differential equations in terms of one-dimensional series expansions *)
(* Hence, we need to provide the differential matrix for the basis under consideration *)


(* ::Subsection:: *)
(*Edit paths & load DiffExp*)


WorkingDirectory = "~/gitrepos/paper_bbh_planar/anc_arXiv/";
SetDirectory[WorkingDirectory];


<<DiffExp`;
<<"utilities.m";


(* ::Subsection:: *)
(*Generating the differential matrix*)


(*** RUN THIS SECTION ONCE TO GENERATE THE DIFFERENTIAL MATRIX d_1.m ***)


(* In case of a canonical polylogarithmic family, DiffExp admits a special matrix d_1.m *)
(* We convert the canonical matrix dAtilde given in dlog form of letters w[i] into a form usable by DiffExp *)
(* The letter alphabet and the definition of the square roots are given in arXiv:2005.04195 *)
Print["generating d_1.m"];

{H2Fr, hbasis, dAtilde} = <<"H_basis.m";
alphabet = Get["alphabet.m"];
tr5Exp = Sqrt[(-s12*s15 + s12*s23 + p1s*s34 + s15*s45 -s34*s45 -s23*s34)^2 - 4*s23*s34*s45*(p1s - s12 - s15 + s34)]; (* \sqrt{\Delta_5}*)
sqrtG3Exp = Sqrt[p1s^2 + (s23 - s45)^2 - 2*p1s*(s23 + s45)]; (* \sqrt{Delta_3} *)
sqrtG3ncExp = Sqrt[(s12 + s15)^2 - 4 p1s*s34]; (* \sqrt{Delta_3^{nc}} *)

(* Express the differential matrix in terms of the Mandelstam variables *)
wi2kin = Table[Rule[w[i],alphabet[[i]]],{i,Length[alphabet]}];
canonicalM = dAtilde/.dlog:>Log/.wi2kin/.{tr5:>tr5Exp,sqrtG3:>sqrtG3Exp,sqrtG3nc:>sqrtG3ncExp};

(* Export the differential matrix for later use *)
Export["d_1.m",canonicalM];


(* ::Subsection:: *)
(*Calculate Hbasis values at the benchmark point*)


(* Specify the configuration to be used *)
(* Changing options such as AccuracyGoal or WorkingPrecision can drastically affect the evaluation time *)

Configuration={
AccuracyGoal->16,
ExpansionOrder->50,
DeltaPrescriptions->{p1s+I \[Delta],s12+I \[Delta],s15+I \[Delta],s23+I \[Delta],s34+I \[Delta],s45+I \[Delta]},
MatrixDirectory->WorkingDirectory,
WorkingPrecision->100,
ChopPrecision->50
};

LoadConfiguration[Configuration];


(* Load the reference values of the H_basis at six phase-space points *)
(* Each point lies in one of the six 2->3 physical scattering regions *)
Hbasisvalues = <<"H_basis_values.m";
(* We will use DiffExp to calculate the values of this basis at the benchmark point defined in: *)
PSpoint = <<"numerical_inputs/PSnum_PSphysical_1_p12345.m"
(* As explained in the README file, DiffExp uses the {p1s,s12,s15,s23,s34,s45} variables, which are related to {s[1,2],s[2,3],s[3,4],s[4,5],s[1,5],s[5]} by: *)
s2x = {p1s -> s[5], s12 -> -s[1,2] - s[1,5] + s[3,4] + s[5], s15 -> s[1,5], s23 -> s[2,3], s34 -> s[3,4], s45 -> -s[1,5] + s[2,3] - s[4,5] + s[5]};
(* After converting between these two sets, we then use ToTwistorVariables to express {p1s,s12,s15,s23,s34,s45} in terms of momentum twistor variables *)
(* and finally substitute their numerical values. Hence, the values fed into DiffExp are: *)
PSpointnum = {p1s,s12,s15,s23,s34,s45} /. s2x /. ToTwistorVariables /. PSpoint // Simplify;
PSpointsij = Thread@Rule[{p1s,s12,s15,s23,s34,s45},PSpointnum]


(* List of all the H[i,j] functions *)
{H2Fr, hbasis, dAtilde} = <<"H_basis.m";
hhs = hbasis /. \[Epsilon]:>1;


(* We choose to use the Hbasisvalues at the 4th point as the InitialConditions for DiffExp *)
(* This is because the benchmark point defined by PSpoint also lies in the 4th scattering region, *)
(* which simplifies the computation as the path between the two points does not cross any *)
(* boundaries between the scattering regions *)
(* We would obtain the same result starting from any other scattering region, although *)
(* the computation time will be longer as the path chosen by DiffExp will contain more segments *) 

InitialConditions = hbasis/.Hbasisvalues[[4,2]]//PrepareBoundaryConditions[#,Association@Hbasisvalues[[4,1]]]&;
res = TransportTo[InitialConditions,Association@PSpointsij];


(* Note that the result for each of the Hbasis elements is a list of 5 values, one for each epsilon order (\[Epsilon]^0,...,\[Epsilon]^4) *)
(* As the Hbasis elements are arranged as {\[Epsilon]^weight H[weight, number]}, only the value corresponding to \[Epsilon]^weight should be non-zero *)
(* Hence, the values of the Hbasis at the benchmark point PSpoint are: *)
checkvalues = Thread@Rule[hhs,Total/@res[[2]]];


(* We can now check that our results from DiffExp agree with the benchmark values in Fr_num_PSphysical_1_p12345.m *)
{pt,referenceHvals}=Get["numerical_inputs/Fr_num_PSphysical_1_p12345.m"];
(* Select the Hbasis elements needed to evaluate the finite remainders: *)
benchmarkhhs = Select[referenceHvals, Head[#/.Rule[a_,b_]:>a]==H &];
(* Calculate the biggest difference between the Hbasis values from DiffExp and Fr_num_PSphysical_1_p12345.m: *)
diffs = benchmarkhhs /. Rule[a_,b_]:>a-b /. checkvalues;
maxdiff = Max[Abs/@diffs]


==> anc/F2MIcomponents.m <==
{Fr[1, 1] -> -mi["1L", 8, 1], Fr[1, 2] -> -mi["1L", 11, 1], 
 Fr[1, 3] -> -mi["1L", 9, 1], Fr[1, 4] -> -mi["1L", 13, 1], 
 Fr[1, 5] -> -mi["1L", 10, 1], Fr[1, 6] -> -mi["1L", 12, 1], 
 Fr[2, 1] -> Pi^2, Fr[2, 2] -> mi["1L", 2, 2], Fr[2, 3] -> mi["1L", 3, 2], 
 Fr[2, 4] -> mi["1L", 4, 2], Fr[2, 5] -> mi["1L", 5, 2], 
 Fr[2, 6] -> mi["1L", 6, 2], Fr[2, 7] -> mi["1L", 7, 2], 
 Fr[2, 18] -> mi[mzz, 55, 2], Fr[2, 19] -> mi[mzz, 54, 2], 
 Fr[3, 1] -> mi["1L", 4, 3], Fr[3, 2] -> mi["1L", 6, 3], 
 Fr[3, 3] -> mi["1L", 7, 3], Fr[3, 4] -> mi[zmz, 24, 3], Fr[3, 5] -> Zeta[3], 
 Fr[3, 6] -> mi["1L", 1, 3], Fr[3, 7] -> mi["1L", 2, 3], 
 Fr[3, 8] -> mi["1L", 3, 3], Fr[3, 9] -> mi["1L", 5, 3], 
 Fr[3, 28] -> mi[mzz, 60, 3], Fr[3, 30] -> mi[mzz, 58, 3], 
 Fr[3, 32] -> mi[mzz, 55, 3], Fr[3, 33] -> mi[mzz, 54, 3], 
 Fr[3, 34] -> mi[mzz, 53, 3], Fr[3, 35] -> mi[mzz, 52, 3], 
 Fr[3, 36] -> mi[mzz, 51, 3], Fr[3, 37] -> mi[mzz, 50, 3], 
 Fr[3, 38] -> mi[mzz, 49, 3], Fr[3, 39] -> mi[mzz, 48, 3], 
 Fr[3, 40] -> mi[mzz, 47, 3], Fr[3, 42] -> mi[mzz, 45, 3], 
 Fr[3, 43] -> mi[mzz, 44, 3], Fr[3, 45] -> mi[mzz, 42, 3], 
 Fr[3, 48] -> mi[mzz, 35, 3], Fr[3, 53] -> mi[mzz, 21, 3], 
 Fr[3, 54] -> mi[mzz, 19, 3], Fr[3, 55] -> mi[mzz, 17, 3], 
 Fr[3, 56] -> mi[mzz, 15, 3], Fr[3, 62] -> mi[zmz, 62, 3], 
 Fr[3, 66] -> mi[zmz, 54, 3], Fr[3, 76] -> mi[zmz, 34, 3], 
 Fr[3, 81] -> mi[zmz, 18, 3], Fr[4, 1] -> mi["1L", 1, 4], 
 Fr[4, 2] -> mi["1L", 2, 4], Fr[4, 3] -> mi["1L", 3, 4], 
 Fr[4, 4] -> mi["1L", 4, 4], Fr[4, 5] -> mi["1L", 5, 4], 
 Fr[4, 6] -> mi["1L", 6, 4], Fr[4, 7] -> mi["1L", 7, 4], 
 Fr[4, 18] -> mi[mzz, 60, 4], Fr[4, 19] -> mi[mzz, 58, 4], 
 Fr[4, 21] -> mi[mzz, 55, 4], Fr[4, 22] -> mi[mzz, 54, 4], 
 Fr[4, 23] -> mi[mzz, 53, 4], Fr[4, 24] -> mi[mzz, 52, 4], 
 Fr[4, 25] -> mi[mzz, 51, 4], Fr[4, 26] -> mi[mzz, 50, 4], 
 Fr[4, 27] -> mi[mzz, 49, 4], Fr[4, 28] -> mi[mzz, 48, 4], 
 Fr[4, 29] -> mi[mzz, 47, 4], Fr[4, 30] -> mi[mzz, 46, 4], 
 Fr[4, 31] -> mi[mzz, 45, 4], Fr[4, 32] -> mi[mzz, 44, 4], 
 Fr[4, 33] -> mi[mzz, 43, 4], Fr[4, 34] -> mi[mzz, 42, 4], 
 Fr[4, 35] -> mi[mzz, 39, 4], Fr[4, 36] -> mi[mzz, 38, 4], 
 Fr[4, 37] -> mi[mzz, 37, 4], Fr[4, 39] -> mi[mzz, 35, 4], 
 Fr[4, 40] -> mi[mzz, 34, 4], Fr[4, 41] -> mi[mzz, 33, 4], 
 Fr[4, 42] -> mi[mzz, 32, 4], Fr[4, 43] -> mi[mzz, 31, 4], 
 Fr[4, 44] -> mi[mzz, 30, 4], Fr[4, 47] -> mi[mzz, 27, 4], 
 Fr[4, 48] -> mi[mzz, 26, 4], Fr[4, 49] -> mi[mzz, 25, 4], 
 Fr[4, 50] -> mi[mzz, 24, 4], Fr[4, 51] -> mi[mzz, 23, 4], 
 Fr[4, 52] -> mi[mzz, 22, 4], Fr[4, 53] -> mi[mzz, 21, 4], 
 Fr[4, 54] -> mi[mzz, 20, 4], Fr[4, 55] -> mi[mzz, 19, 4], 
 Fr[4, 56] -> mi[mzz, 18, 4], Fr[4, 57] -> mi[mzz, 17, 4], 
 Fr[4, 58] -> mi[mzz, 16, 4], Fr[4, 59] -> mi[mzz, 15, 4], 
 Fr[4, 60] -> mi[mzz, 14, 4], Fr[4, 61] -> mi[mzz, 13, 4], 
 Fr[4, 62] -> mi[mzz, 12, 4], Fr[4, 63] -> mi[mzz, 11, 4], 
 Fr[4, 65] -> mi[mzz, 8, 4], Fr[4, 66] -> mi[mzz, 7, 4], 
 Fr[4, 67] -> mi[mzz, 5, 4], Fr[4, 68] -> mi[mzz, 4, 4], 
 Fr[4, 69] -> mi[mzz, 3, 4], Fr[4, 74] -> mi[zmz, 63, 4], 
 Fr[4, 75] -> mi[zmz, 62, 4], Fr[4, 76] -> mi[zmz, 60, 4], 
 Fr[4, 77] -> mi[zmz, 58, 4], Fr[4, 78] -> mi[zmz, 57, 4], 
 Fr[4, 79] -> mi[zmz, 54, 4], Fr[4, 81] -> mi[zmz, 50, 4], 
 Fr[4, 84] -> mi[zmz, 47, 4], Fr[4, 85] -> mi[zmz, 46, 4], 
 Fr[4, 88] -> mi[zmz, 43, 4], Fr[4, 89] -> mi[zmz, 38, 4], 
 Fr[4, 90] -> mi[zmz, 37, 4], Fr[4, 91] -> mi[zmz, 34, 4], 
 Fr[4, 92] -> mi[zmz, 33, 4], Fr[4, 93] -> mi[zmz, 32, 4], 
 Fr[4, 94] -> mi[zmz, 31, 4], Fr[4, 95] -> mi[zmz, 30, 4], 
 Fr[4, 96] -> mi[zmz, 29, 4], Fr[4, 97] -> mi[zmz, 28, 4], 
 Fr[4, 98] -> mi[zmz, 27, 4], Fr[4, 99] -> mi[zmz, 26, 4], 
 Fr[4, 100] -> mi[zmz, 25, 4], Fr[4, 101] -> mi[zmz, 24, 4], 
 Fr[4, 103] -> mi[zmz, 22, 4], Fr[4, 104] -> mi[zmz, 21, 4], 
 Fr[4, 105] -> mi[zmz, 20, 4], Fr[4, 106] -> mi[zmz, 19, 4], 
 Fr[4, 107] -> mi[zmz, 18, 4], Fr[4, 109] -> mi[zmz, 14, 4], 
 Fr[4, 114] -> mi[zmz, 8, 4], Fr[4, 115] -> mi[zmz, 7, 4], 
 Fr[4, 116] -> mi[zmz, 5, 4], Fr[4, 117] -> mi[zmz, 4, 4], 
 Fr[4, 118] -> mi[zmz, 3, 4], Fr[4, 127] -> mi[zzz, 56, 4], 
 Fr[4, 132] -> mi[zzz, 30, 4], Fr[4, 133] -> mi[zzz, 28, 4], 
 Fr[4, 134] -> mi[zzz, 27, 4], Fr[4, 137] -> mi[zzz, 14, 4], 
 Fr[4, 138] -> mi[zzz, 13, 4], Fr[4, 139] -> mi[zzz, 8, 4], 
 Fr[4, 140] -> mi[zzz, 7, 4], Fr[4, 142] -> mi[zzz, 5, 4], 
 Fr[4, 143] -> mi[zzz, 3, 4], Fr[4, 145] -> mi[mzzX, 46, 4], 
 Fr[4, 146] -> mi[mzzX, 45, 4], Fr[4, 149] -> mi[mzzX, 15, 4], 
 Fr[4, 150] -> mi[mzzX, 14, 4], Fr[4, 151] -> mi[mzzX, 13, 4], 
 Fr[4, 155] -> mi[mzzX, 3, 4], Fr[4, 162] -> mi[zzzX, 56, 4], 
 Fr[4, 164] -> mi[zzzX, 30, 4], Fr[4, 165] -> mi[zzzX, 28, 4], 
 Fr[4, 168] -> mi[zzzX, 14, 4], Fr[4, 169] -> mi[zzzX, 13, 4], 
 Fr[4, 172] -> mi[zzzX, 3, 4], Fr[4, 182] -> mi[mzz, 61, 4], 
 Fr[4, 183] -> mi[mzz, 59, 4], Fr[4, 184] -> mi[mzz, 57, 4]}


==> anc/H_basis.m <==
{{H[4, 1] -> Fr[4, 95], H[4, 2] -> Fr[4, 52] - Fr[4, 56], 
  H[4, 3] -> Fr[4, 58] - Fr[4, 96], H[4, 4] -> -Fr[4, 96] + Fr[4, 100], 
  H[4, 5] -> -2*Fr[4, 100] + Fr[4, 106], H[4, 6] -> -Fr[4, 1] - Fr[4, 100], 
  H[4, 7] -> -1/2*Fr[4, 54] + Fr[4, 100], 
  H[4, 8] -> -2*Fr[4, 7] + Fr[4, 61]/3 + (2*Fr[4, 101])/3 + Fr[4, 151]/3 - 
    Fr[4, 182]/3 - Fr[4, 184]/3, H[4, 9] -> (-234*Fr[4, 3])/41 - 
    (9*Fr[4, 22])/82 - (27*Fr[4, 23])/41 + (243*Fr[4, 24])/82 + 
    (18*Fr[4, 33])/41 + (6*Fr[4, 35])/41 + (33*Fr[4, 36])/82 - 
    (9*Fr[4, 37])/41 - (18*Fr[4, 51])/41 + (54*Fr[4, 63])/41 + 
    (36*Fr[4, 77])/41, H[4, 10] -> (3*Fr[4, 3])/2 + (4*Fr[4, 6])/9 - 
    (2*Fr[4, 18])/27 - (17*Fr[4, 19])/54 - (7*Fr[4, 22])/54 - 
    (37*Fr[4, 23])/36 - 2*Fr[4, 24] - Fr[4, 26] + (5*Fr[4, 28])/18 + 
    Fr[4, 32] + Fr[4, 33]/2 + (11*Fr[4, 35])/54 - Fr[4, 47]/18 + 
    Fr[4, 51]/2 - Fr[4, 63]/2 - (17*Fr[4, 74])/18 - Fr[4, 77] + 
    (5*Fr[4, 89])/27 - Fr[4, 145]/3, 
  H[4, 11] -> (9792*Fr[4, 2])/2209 - (2304*Fr[4, 4])/11045 + 
    (2208*Fr[4, 18])/11045 + (768*Fr[4, 19])/2209 - (288*Fr[4, 21])/11045 + 
    (2880*Fr[4, 25])/2209 + (8928*Fr[4, 29])/11045 - (3456*Fr[4, 30])/11045 + 
    (58752*Fr[4, 34])/11045 + (1632*Fr[4, 39])/11045 - 
    (2304*Fr[4, 48])/11045 - (2592*Fr[4, 49])/11045 - 
    (2592*Fr[4, 62])/11045 + (78336*Fr[4, 75])/11045 + 
    (3264*Fr[4, 76])/11045 - (78336*Fr[4, 78])/11045 - 
    (78336*Fr[4, 81])/11045 - (19584*Fr[4, 84])/11045 + 
    (107712*Fr[4, 85])/11045 + (19584*Fr[4, 88])/11045, 
  H[4, 12] -> -26*Fr[4, 3] + (21*Fr[4, 22])/8 - 3*Fr[4, 23] + 
    (53*Fr[4, 24])/8 + (9*Fr[4, 33])/2 - (8*Fr[4, 35])/3 + (23*Fr[4, 36])/8 + 
    Fr[4, 37]/4 - 5*Fr[4, 40] + Fr[4, 51]/2 + 6*Fr[4, 63] + 
    (11*Fr[4, 77])/4 - (15*Fr[4, 78])/4 + 5*Fr[4, 84] + 5*Fr[4, 90] - 
    (5*Fr[4, 91])/2 - (5*Fr[4, 92])/2 - 5*Fr[4, 97] - (5*Fr[4, 98])/2 - 
    (5*Fr[4, 99])/2, H[4, 13] -> (-3*Fr[4, 2])/2 - (29*Fr[4, 4])/17 - 
    (39*Fr[4, 18])/68 - (14*Fr[4, 19])/17 - (23*Fr[4, 21])/68 + 
    (7*Fr[4, 25])/17 - (137*Fr[4, 29])/68 + (16*Fr[4, 30])/17 + 2*Fr[4, 34] - 
    Fr[4, 39]/4 + (5*Fr[4, 48])/17 + (31*Fr[4, 49])/68 + (65*Fr[4, 62])/68 + 
    (3*Fr[4, 74])/2 - Fr[4, 76]/2 + (3*Fr[4, 78])/2 + 3*Fr[4, 79] + 
    Fr[4, 84]/2 + (5*Fr[4, 85])/6 + Fr[4, 94]/2 + Fr[4, 98]/2 + Fr[4, 99]/2 - 
    Fr[4, 103]/2 + Fr[4, 104] - Fr[4, 107] + Fr[4, 114] + Fr[4, 149], 
  H[4, 14] -> 49*Fr[4, 3] + (34*Fr[4, 6])/9 - (8*Fr[4, 18])/27 + 
    (20*Fr[4, 19])/27 - 3*Fr[4, 21] + (94*Fr[4, 22])/27 - (11*Fr[4, 23])/18 - 
    13*Fr[4, 24] + 2*Fr[4, 26] - 6*Fr[4, 27] + (10*Fr[4, 28])/9 - 
    2*Fr[4, 32] - 8*Fr[4, 33] - (41*Fr[4, 35])/27 - (13*Fr[4, 36])/3 + 
    2*Fr[4, 40] - (2*Fr[4, 47])/9 + 2*Fr[4, 55] - 2*Fr[4, 59] - 
    11*Fr[4, 63] - (34*Fr[4, 74])/9 - (9*Fr[4, 77])/2 + (3*Fr[4, 78])/2 - 
    2*Fr[4, 84] - (7*Fr[4, 89])/27 - 2*Fr[4, 90] + Fr[4, 91] + Fr[4, 92] - 
    Fr[4, 94] + 2*Fr[4, 97] - 2*Fr[4, 105] - 2*Fr[4, 116] + (2*Fr[4, 145])/3, 
  H[4, 15] -> -6*Fr[4, 2] + 39*Fr[4, 3] + 4*Fr[4, 6] + 3*Fr[4, 18] + 
    2*Fr[4, 19] + (3*Fr[4, 21])/4 + 5*Fr[4, 22] + (3*Fr[4, 23])/2 - 
    12*Fr[4, 24] - 4*Fr[4, 28] + 3*Fr[4, 29] - 2*Fr[4, 32] - 6*Fr[4, 33] + 
    Fr[4, 35] - 4*Fr[4, 36] + Fr[4, 39]/4 + (3*Fr[4, 40])/2 + Fr[4, 41]/2 - 
    Fr[4, 43]/2 - 4*Fr[4, 47] + Fr[4, 48] - 10*Fr[4, 63] + Fr[4, 65] + 
    Fr[4, 67] - Fr[4, 69] - (49*Fr[4, 74])/4 - (3*Fr[4, 77])/4 - 
    (3*Fr[4, 78])/4 + (3*Fr[4, 89])/4 + Fr[4, 90]/2 + (3*Fr[4, 91])/2 + 
    (3*Fr[4, 92])/2 - Fr[4, 93] - Fr[4, 94]/2 + Fr[4, 97] + Fr[4, 98] + 
    Fr[4, 116] - Fr[4, 117] + Fr[4, 150], 
  H[4, 16] -> -6*Fr[4, 2] - 6*Fr[4, 3] + (46*Fr[4, 4])/17 - 
    (71*Fr[4, 18])/17 - (88*Fr[4, 19])/17 - (759*Fr[4, 21])/68 - 
    (541*Fr[4, 25])/34 - (225*Fr[4, 29])/17 + (86*Fr[4, 30])/17 + 
    2*Fr[4, 34] - (5*Fr[4, 39])/4 + Fr[4, 40]/2 - (5*Fr[4, 48])/17 + 
    (56*Fr[4, 49])/17 + Fr[4, 60] + (73*Fr[4, 62])/17 + Fr[4, 65] + 
    (9*Fr[4, 74])/4 - 3*Fr[4, 76] + (3*Fr[4, 77])/4 + (3*Fr[4, 78])/4 + 
    6*Fr[4, 79] + 2*Fr[4, 84] + Fr[4, 85]/3 + Fr[4, 89]/4 + (3*Fr[4, 90])/2 + 
    (3*Fr[4, 91])/2 - Fr[4, 92]/2 - Fr[4, 93] + Fr[4, 94]/2 - Fr[4, 97] + 
    Fr[4, 99] + 2*Fr[4, 104] - 2*Fr[4, 107] + 3*Fr[4, 114] - Fr[4, 115] + 
    Fr[4, 139] + 2*Fr[4, 149] - Fr[4, 155], 
  H[4, 17] -> 4*Fr[4, 2] + (157*Fr[4, 4])/34 + 3*Fr[4, 5] - 
    (581*Fr[4, 18])/102 - (1519*Fr[4, 19])/204 - (501*Fr[4, 21])/34 - 
    (977*Fr[4, 25])/34 - (1289*Fr[4, 29])/68 + (173*Fr[4, 30])/17 - 
    (11*Fr[4, 39])/4 - Fr[4, 41] + (93*Fr[4, 48])/68 + (66*Fr[4, 49])/17 + 
    (519*Fr[4, 62])/68 + (3*Fr[4, 74])/4 - Fr[4, 75]/4 - 9*Fr[4, 76] + 
    (3*Fr[4, 77])/4 + (11*Fr[4, 78])/4 + (9*Fr[4, 79])/2 - 4*Fr[4, 81] - 
    5*Fr[4, 84] + (3*Fr[4, 91])/2 - Fr[4, 92]/2 - Fr[4, 93] + Fr[4, 94]/2 + 
    Fr[4, 98] + Fr[4, 99] + Fr[4, 103] + (3*Fr[4, 104])/2 - 2*Fr[4, 107] + 
    2*Fr[4, 114] - Fr[4, 115]/2 + Fr[4, 133]/2 + Fr[4, 134]/2 - 
    Fr[4, 137]/2 + Fr[4, 140]/2 - Fr[4, 143]/2 + 2*Fr[4, 149] - Fr[4, 155], 
  H[4, 18] -> (4*Fr[4, 2])/7 + (149*Fr[4, 4])/238 + (3*Fr[4, 5])/7 - 
    (169*Fr[4, 18])/238 - (1235*Fr[4, 19])/1428 - (723*Fr[4, 21])/238 - 
    (927*Fr[4, 25])/238 - (151*Fr[4, 29])/68 + (167*Fr[4, 30])/119 + 
    (2*Fr[4, 34])/7 - (25*Fr[4, 39])/84 - Fr[4, 41]/7 + (9*Fr[4, 48])/476 + 
    (53*Fr[4, 49])/119 + (535*Fr[4, 62])/476 + (3*Fr[4, 74])/28 + 
    Fr[4, 75]/4 - (11*Fr[4, 76])/21 + (3*Fr[4, 77])/28 + (3*Fr[4, 78])/28 + 
    (9*Fr[4, 79])/14 - (6*Fr[4, 81])/7 - (4*Fr[4, 84])/7 + (8*Fr[4, 85])/21 + 
    (3*Fr[4, 91])/14 - Fr[4, 92]/14 - Fr[4, 93]/7 + Fr[4, 94]/14 + 
    Fr[4, 98]/7 + Fr[4, 99]/7 + (3*Fr[4, 104])/14 - (2*Fr[4, 107])/7 + 
    (2*Fr[4, 114])/7 - Fr[4, 115]/14 + Fr[4, 133]/14 + Fr[4, 134]/14 - 
    Fr[4, 137]/14 + Fr[4, 140]/14 - Fr[4, 143]/14 + (2*Fr[4, 149])/7 - 
    Fr[4, 155]/7, H[4, 19] -> 5*Fr[4, 2] + (229*Fr[4, 4])/34 + 3*Fr[4, 5] - 
    (394*Fr[4, 18])/51 - (2239*Fr[4, 19])/204 - (246*Fr[4, 21])/17 - 
    (1359*Fr[4, 25])/34 - (1847*Fr[4, 29])/68 + (227*Fr[4, 30])/17 + 
    2*Fr[4, 34] - (17*Fr[4, 39])/4 - Fr[4, 41] + (237*Fr[4, 48])/68 + 
    (213*Fr[4, 49])/34 + (681*Fr[4, 62])/68 + (3*Fr[4, 74])/4 + 
    (7*Fr[4, 75])/4 - 16*Fr[4, 76] + (3*Fr[4, 77])/4 + (3*Fr[4, 78])/4 + 
    (9*Fr[4, 79])/2 - 6*Fr[4, 81] - 7*Fr[4, 84] + 3*Fr[4, 85] + 
    (3*Fr[4, 91])/2 - Fr[4, 92]/2 - Fr[4, 93] + Fr[4, 94]/2 + Fr[4, 98] + 
    Fr[4, 99] + Fr[4, 103] + (3*Fr[4, 104])/2 - 2*Fr[4, 107] + 2*Fr[4, 114] - 
    Fr[4, 115]/2 + Fr[4, 133]/2 + Fr[4, 134]/2 - Fr[4, 137]/2 + 
    Fr[4, 140]/2 - Fr[4, 143]/2 + 2*Fr[4, 149] - Fr[4, 155], 
  H[4, 20] -> (1229*Fr[4, 3])/1546 - (147*Fr[4, 5])/773 - 
    (3283*Fr[4, 6])/13914 - (2597*Fr[4, 18])/20871 + 
    (15827*Fr[4, 19])/83484 - (441*Fr[4, 21])/3092 - 
    (21661*Fr[4, 22])/166968 + (17147*Fr[4, 23])/27828 - 
    (6661*Fr[4, 24])/6184 + (931*Fr[4, 26])/1546 - (441*Fr[4, 27])/1546 + 
    (10339*Fr[4, 28])/27828 - (479*Fr[4, 33])/1546 + (8429*Fr[4, 35])/41742 - 
    (221*Fr[4, 36])/6184 + Fr[4, 37]/4 + (49*Fr[4, 43])/773 + 
    (931*Fr[4, 47])/27828 - (49*Fr[4, 50])/1546 + (479*Fr[4, 51])/1546 + 
    (98*Fr[4, 55])/773 - (98*Fr[4, 59])/773 - (163*Fr[4, 63])/1546 - 
    (49*Fr[4, 68])/1546 + (49*Fr[4, 69])/773 + (2597*Fr[4, 74])/27828 - 
    (3533*Fr[4, 77])/3092 + (147*Fr[4, 78])/3092 - (2009*Fr[4, 89])/41742 - 
    (49*Fr[4, 91])/1546 - (49*Fr[4, 92])/1546 + (49*Fr[4, 93])/773 - 
    (49*Fr[4, 94])/1546 - (49*Fr[4, 98])/773 - (49*Fr[4, 99])/773 - 
    (147*Fr[4, 105])/1546 - (98*Fr[4, 116])/773 + (49*Fr[4, 117])/1546 + 
    (98*Fr[4, 145])/2319 - (49*Fr[4, 165])/1546 + (49*Fr[4, 168])/1546 + 
    (49*Fr[4, 172])/1546, H[4, 21] -> -148*Fr[4, 3] - 6*Fr[4, 5] - 
    (17*Fr[4, 6])/3 - (38*Fr[4, 18])/9 + (85*Fr[4, 19])/18 - 
    (9*Fr[4, 21])/2 - (41*Fr[4, 22])/9 - (28*Fr[4, 23])/3 + 
    (125*Fr[4, 24])/2 + 15*Fr[4, 26] - 9*Fr[4, 27] + (77*Fr[4, 28])/6 + 
    4*Fr[4, 32] + 2*Fr[4, 33] + (94*Fr[4, 35])/9 + 10*Fr[4, 36] + 
    4*Fr[4, 40] + 2*Fr[4, 43] + (5*Fr[4, 47])/6 - Fr[4, 50] - 6*Fr[4, 51] + 
    4*Fr[4, 55] - 4*Fr[4, 59] + 36*Fr[4, 63] - Fr[4, 68] + 2*Fr[4, 69] - 
    (5*Fr[4, 74])/6 - (15*Fr[4, 77])/2 + (9*Fr[4, 78])/2 - 4*Fr[4, 84] - 
    (7*Fr[4, 89])/9 - 4*Fr[4, 90] + Fr[4, 91] + Fr[4, 92] + 2*Fr[4, 93] - 
    Fr[4, 94] + 4*Fr[4, 97] - 3*Fr[4, 105] - 4*Fr[4, 116] + Fr[4, 117] - 
    Fr[4, 165] + Fr[4, 168] + Fr[4, 172], 
  H[4, 22] -> 17*Fr[4, 3] - 6*Fr[4, 5] - 2*Fr[4, 6] - Fr[4, 18] + 
    2*Fr[4, 19] - (9*Fr[4, 21])/4 - 2*Fr[4, 22] + (9*Fr[4, 23])/2 - 
    5*Fr[4, 24] + 6*Fr[4, 26] - 6*Fr[4, 27] + 6*Fr[4, 28] + 3*Fr[4, 29] - 
    2*Fr[4, 30] - 4*Fr[4, 33] + 3*Fr[4, 35] - (5*Fr[4, 36])/3 + Fr[4, 39]/4 + 
    (3*Fr[4, 40])/2 + Fr[4, 41] + Fr[4, 43]/2 + Fr[4, 49] - 2*Fr[4, 53] + 
    2*Fr[4, 55] + 2*Fr[4, 57] - 2*Fr[4, 59] + Fr[4, 60] - Fr[4, 62] - 
    4*Fr[4, 63] + 2*Fr[4, 65] - Fr[4, 66] - Fr[4, 67] + Fr[4, 69] + 
    (3*Fr[4, 74])/4 - (15*Fr[4, 77])/4 + (9*Fr[4, 78])/4 - Fr[4, 89]/4 - 
    (3*Fr[4, 90])/2 - Fr[4, 91]/2 - Fr[4, 92]/2 + Fr[4, 93] - Fr[4, 94]/2 + 
    Fr[4, 97] - Fr[4, 98] - 2*Fr[4, 105] - 3*Fr[4, 116] + Fr[4, 117], 
  H[4, 23] -> (2448*Fr[4, 2])/191 + (32130*Fr[4, 3])/191 + 
    (1629*Fr[4, 4])/191 + (1530*Fr[4, 5])/191 + (357*Fr[4, 6])/191 - 
    (1525*Fr[4, 18])/191 - (2579*Fr[4, 19])/191 - (2997*Fr[4, 21])/382 + 
    (476*Fr[4, 22])/191 + (3774*Fr[4, 23])/191 - (11934*Fr[4, 24])/191 - 
    (8919*Fr[4, 25])/191 - (612*Fr[4, 26])/191 - (408*Fr[4, 28])/191 - 
    (6255*Fr[4, 29])/191 + (2520*Fr[4, 30])/191 - (612*Fr[4, 32])/191 - 
    (1071*Fr[4, 33])/191 + (306*Fr[4, 34])/191 - (646*Fr[4, 35])/191 - 
    (2244*Fr[4, 36])/191 - (2091*Fr[4, 39])/382 - (306*Fr[4, 40])/191 - 
    (459*Fr[4, 41])/382 - (153*Fr[4, 43])/191 - (102*Fr[4, 47])/191 + 
    (1017*Fr[4, 48])/191 + (1584*Fr[4, 49])/191 + (153*Fr[4, 50])/191 + 
    (1071*Fr[4, 51])/191 + (1890*Fr[4, 62])/191 - (7650*Fr[4, 63])/191 - 
    (153*Fr[4, 65])/191 - (153*Fr[4, 66])/191 - (153*Fr[4, 67])/191 - 
    (561*Fr[4, 74])/382 + (1224*Fr[4, 75])/191 - (4386*Fr[4, 76])/191 - 
    (306*Fr[4, 77])/191 - (306*Fr[4, 78])/191 - (2142*Fr[4, 81])/191 - 
    (2754*Fr[4, 84])/191 + (816*Fr[4, 85])/191 + (17*Fr[4, 89])/382 - 
    (306*Fr[4, 90])/191 + (306*Fr[4, 103])/191 + (153*Fr[4, 115])/191 + 
    (153*Fr[4, 117])/191 - (306*Fr[4, 118])/191 + (153*Fr[4, 133])/191 + 
    (153*Fr[4, 134])/191 - (153*Fr[4, 138])/191 - (153*Fr[4, 139])/191 - 
    (153*Fr[4, 143])/191 + (153*Fr[4, 165])/191 - (153*Fr[4, 169])/191 - 
    (153*Fr[4, 172])/191, H[3, 1] -> Fr[3, 1], H[3, 2] -> Fr[3, 2], 
  H[3, 3] -> Fr[3, 3], H[3, 4] -> Fr[3, 4], H[3, 5] -> Fr[3, 5], 
  H[3, 6] -> Fr[3, 6], H[3, 7] -> Fr[3, 7], H[3, 8] -> Fr[3, 8], 
  H[3, 9] -> Fr[3, 9], H[3, 10] -> -1/6*Fr[1, 1]^3 + (Fr[1, 1]*Fr[2, 1])/12 - 
    (7*Fr[3, 5])/3, H[3, 11] -> -1/6*Fr[1, 3]^3 + (Fr[1, 3]*Fr[2, 1])/12 - 
    (7*Fr[3, 5])/3, H[3, 12] -> -1/6*Fr[1, 5]^3 + (Fr[1, 5]*Fr[2, 1])/12 - 
    (7*Fr[3, 5])/3, H[3, 13] -> -1/6*Fr[1, 2]^3 + (Fr[1, 2]*Fr[2, 1])/12 - 
    (7*Fr[3, 5])/3, H[3, 14] -> -1/6*Fr[1, 6]^3 + (Fr[1, 6]*Fr[2, 1])/12 - 
    (7*Fr[3, 5])/3, H[3, 15] -> -1/6*Fr[1, 4]^3 + (Fr[1, 4]*Fr[2, 1])/12 - 
    (7*Fr[3, 5])/3, H[3, 16] -> Fr[3, 16], 
  H[3, 17] -> -1/6*Fr[1, 1]^3 - (Fr[1, 1]^2*Fr[1, 6])/2 - Fr[1, 6]^3/6 + 
    Fr[1, 1]*(-1/2*Fr[1, 6]^2 + Fr[2, 1]/6) + (Fr[1, 6]*Fr[2, 1])/6 - 
    (14*Fr[3, 5])/3, H[3, 18] -> -1/6*Fr[1, 5]^3 - (Fr[1, 5]^2*Fr[1, 6])/2 - 
    Fr[1, 6]^3/6 + Fr[1, 5]*(-1/2*Fr[1, 6]^2 + Fr[2, 1]/6) + 
    (Fr[1, 6]*Fr[2, 1])/6 - (14*Fr[3, 5])/3, 
  H[3, 19] -> -1/6*Fr[1, 3]^3 - (Fr[1, 3]^2*Fr[1, 6])/2 - Fr[1, 6]^3/6 + 
    Fr[1, 3]*(-1/2*Fr[1, 6]^2 + Fr[2, 1]/6) + (Fr[1, 6]*Fr[2, 1])/6 - 
    (14*Fr[3, 5])/3, H[3, 20] -> (-4*Fr[1, 6]^3)/3 + (Fr[1, 6]*Fr[2, 1])/3 - 
    (14*Fr[3, 5])/3, H[3, 21] -> (-Fr[1, 3] - Fr[1, 5]/2)*Fr[1, 6]^2 + 
    Fr[1, 6]^3/3 + Fr[1, 1]*(Fr[1, 6]^2/2 - Fr[2, 1]/12) + 
    (Fr[1, 3]*Fr[2, 1])/6 + (Fr[1, 5]*Fr[2, 1])/12 - Fr[1, 6]*Fr[2, 6] + 
    Fr[3, 2] - (7*Fr[3, 5])/3, H[3, 22] -> (2*Fr[1, 1]^3)/3 - 
    (Fr[1, 1]*Fr[2, 1])/6 + (16*Fr[3, 5])/3, 
  H[3, 23] -> (2*Fr[1, 5]^3)/3 - (Fr[1, 5]*Fr[2, 1])/6 + (16*Fr[3, 5])/3, 
  H[3, 24] -> (2*Fr[1, 3]^3)/3 - (Fr[1, 3]*Fr[2, 1])/6 + (16*Fr[3, 5])/3, 
  H[3, 25] -> (2*Fr[1, 4]^3)/3 - (Fr[1, 4]*Fr[2, 1])/6 + (16*Fr[3, 5])/3, 
  H[3, 26] -> (2*Fr[1, 2]^3)/3 - (Fr[1, 2]*Fr[2, 1])/6 + (16*Fr[3, 5])/3, 
  H[3, 27] -> Fr[3, 27], H[3, 28] -> Fr[3, 28], H[3, 29] -> Fr[3, 29], 
  H[3, 30] -> Fr[3, 30], H[3, 31] -> -1/3*Fr[1, 1]^3 - Fr[1, 5]^3/3 + 
    Fr[1, 1]^2*(-1/2*Fr[1, 5] - Fr[1, 6]/2) - (Fr[1, 5]^2*Fr[1, 6])/2 - 
    Fr[1, 6]^3/3 + Fr[1, 5]*(-1/2*Fr[1, 6]^2 + Fr[2, 1]/3) + 
    Fr[1, 1]*(-1/2*Fr[1, 5]^2 - Fr[1, 6]^2/2 + Fr[2, 1]/3) + 
    (Fr[1, 6]*Fr[2, 1])/3 - 20*Fr[3, 5] - Fr[3, 28] - Fr[3, 30], 
  H[3, 32] -> Fr[3, 32], H[3, 33] -> Fr[3, 33], H[3, 34] -> Fr[3, 34], 
  H[3, 35] -> Fr[3, 35], H[3, 36] -> Fr[3, 36], H[3, 37] -> Fr[3, 37], 
  H[3, 38] -> Fr[3, 38], H[3, 39] -> Fr[3, 39], H[3, 40] -> Fr[3, 40], 
  H[3, 41] -> Fr[3, 41], H[3, 42] -> Fr[3, 42], H[3, 43] -> Fr[3, 43], 
  H[3, 44] -> Fr[3, 44], H[3, 45] -> Fr[3, 45], H[3, 46] -> Fr[3, 46], 
  H[3, 47] -> -1/3*Fr[1, 2]^3 + Fr[1, 2]^2*Fr[1, 3] - (5*Fr[1, 3]^3)/3 - 
    (5*Fr[1, 6]*Fr[2, 1])/6 + Fr[1, 2]*(-Fr[1, 3]^2 + Fr[1, 6]^2 - 
      Fr[2, 3]) + Fr[1, 3]*(Fr[1, 6]^2 + Fr[2, 1]/6 - Fr[2, 3]) - 
    10*Fr[3, 5] + 2*Fr[3, 8] + Fr[3, 33]/2 + 4*Fr[3, 34] - (3*Fr[3, 35])/2 - 
    2*Fr[3, 43] - 4*Fr[3, 44] - Fr[3, 46]/2, H[3, 48] -> Fr[3, 48], 
  H[3, 49] -> Fr[3, 49], H[3, 50] -> (-11*Fr[1, 1]^3)/9 - (10*Fr[1, 4]^3)/9 - 
    (11*Fr[1, 5]^3)/9 + Fr[1, 1]^2*(-1/3*Fr[1, 4] - Fr[1, 5]/3 - Fr[1, 6]) + 
    Fr[1, 4]^2*((2*Fr[1, 5])/3 - (2*Fr[1, 6])/3) - Fr[1, 5]^2*Fr[1, 6] - 
    (5*Fr[1, 6]^3)/9 + Fr[1, 4]*(-1/3*Fr[1, 5]^2 + (2*Fr[1, 5]*Fr[1, 6])/3 - 
      Fr[1, 6]^2/3 + (7*Fr[2, 1])/18) + 
    Fr[1, 5]*(-1/3*Fr[1, 6]^2 + Fr[2, 1]/2 - Fr[2, 4]) + 
    Fr[1, 1]*((2*Fr[1, 4]^2)/3 - Fr[1, 5]^2/3 + 
      Fr[1, 4]*((-2*Fr[1, 5])/3 + (2*Fr[1, 6])/3) - (2*Fr[1, 5]*Fr[1, 6])/3 - 
      Fr[1, 6]^2/3 + Fr[2, 1]/2 - Fr[2, 4]) + 
    Fr[1, 6]*((11*Fr[2, 1])/18 + Fr[2, 4]) - 3*Fr[3, 1] - (404*Fr[3, 5])/9 - 
    (4*Fr[3, 28])/3 - (4*Fr[3, 30])/3 - 4*Fr[3, 40] + (2*Fr[3, 41])/3 - 
    Fr[3, 48], H[3, 51] -> (-25*Fr[1, 1]^3)/18 - (16*Fr[1, 4]^3)/9 - 
    (25*Fr[1, 5]^3)/18 + Fr[1, 4]^2*((2*Fr[1, 5])/3 - (2*Fr[1, 6])/3) + 
    Fr[1, 1]^2*(Fr[1, 4]/6 - (11*Fr[1, 5])/6 - Fr[1, 6]/2) - 
    (Fr[1, 5]^2*Fr[1, 6])/2 - (7*Fr[1, 6]^3)/18 + 
    Fr[1, 4]*(Fr[1, 5]^2/6 - (Fr[1, 5]*Fr[1, 6])/3 + Fr[1, 6]^2/6 + 
      (11*Fr[2, 1])/36) + Fr[1, 5]*((-5*Fr[1, 6]^2)/6 + (5*Fr[2, 1])/6 - 
      Fr[2, 4]/2) + Fr[1, 1]*((2*Fr[1, 4]^2)/3 - (11*Fr[1, 5]^2)/6 + 
      Fr[1, 4]*(Fr[1, 5]/3 - Fr[1, 6]/3) + (Fr[1, 5]*Fr[1, 6])/3 - 
      (5*Fr[1, 6]^2)/6 + (5*Fr[2, 1])/6 - Fr[2, 4]/2) + 
    Fr[1, 6]*((19*Fr[2, 1])/36 + Fr[2, 4]/2) + (5*Fr[3, 1])/2 - 
    (509*Fr[3, 5])/9 - (7*Fr[3, 28])/3 - (7*Fr[3, 30])/3 + Fr[3, 32]/2 + 
    Fr[3, 36]/2 - 4*Fr[3, 40] - Fr[3, 41]/3 - Fr[3, 49], 
  H[3, 52] -> Fr[3, 52], H[3, 53] -> Fr[3, 53], H[3, 54] -> Fr[3, 54], 
  H[3, 55] -> Fr[3, 55], H[3, 56] -> Fr[3, 56], 
  H[3, 57] -> -1/6*Fr[1, 2]^3 - (Fr[1, 2]^2*Fr[1, 4])/2 - Fr[1, 4]^3/6 + 
    Fr[1, 2]*(-1/2*Fr[1, 4]^2 + Fr[2, 1]/6) + (Fr[1, 4]*Fr[2, 1])/6 - 
    (14*Fr[3, 5])/3, H[3, 58] -> -1/6*Fr[1, 2]^3 - (Fr[1, 2]^2*Fr[1, 3])/2 - 
    Fr[1, 3]^3/6 + Fr[1, 2]*(-1/2*Fr[1, 3]^2 + Fr[2, 1]/6) + 
    (Fr[1, 3]*Fr[2, 1])/6 - (14*Fr[3, 5])/3, 
  H[3, 59] -> -1/6*Fr[1, 1]^3 - (Fr[1, 1]^2*Fr[1, 2])/2 - Fr[1, 2]^3/6 + 
    Fr[1, 1]*(-1/2*Fr[1, 2]^2 + Fr[2, 1]/6) + (Fr[1, 2]*Fr[2, 1])/6 - 
    (14*Fr[3, 5])/3, H[3, 60] -> Fr[3, 60], H[3, 61] -> Fr[3, 61], 
  H[3, 62] -> Fr[3, 62], H[3, 63] -> Fr[3, 63], 
  H[3, 64] -> -1/2*Fr[1, 2]^3 - Fr[1, 3]^3/2 - (Fr[1, 2]^2*Fr[1, 6])/2 - 
    Fr[1, 6]^3/3 + (Fr[1, 3]*Fr[2, 1])/4 - (Fr[1, 6]*Fr[2, 1])/12 + 
    Fr[1, 2]*(-1/2*Fr[1, 3]^2 + Fr[2, 1]/3 - Fr[2, 3]/2) - (50*Fr[3, 5])/3 + 
    (3*Fr[3, 8])/2 + Fr[3, 34] - Fr[3, 35] - Fr[3, 43] - 2*Fr[3, 44], 
  H[3, 65] -> Fr[3, 65], H[3, 66] -> Fr[3, 66], 
  H[3, 67] -> (7*Fr[1, 1]^3)/12 + Fr[1, 4]^3 + Fr[1, 5]^3/2 + 
    Fr[1, 1]^2*(Fr[1, 5]/2 + Fr[1, 6]/4) + (Fr[1, 4]^2*Fr[1, 6])/2 + 
    (Fr[1, 5]^2*Fr[1, 6])/4 + (5*Fr[1, 6]^3)/12 + 
    Fr[1, 5]*(Fr[1, 6]^2/2 - (3*Fr[2, 1])/8) - (Fr[1, 4]*Fr[2, 1])/4 + 
    Fr[1, 6]*(-1/3*Fr[2, 1] - Fr[2, 4]/2) + 
    Fr[1, 1]*(-1/2*Fr[1, 4]^2 + (3*Fr[1, 5]^2)/4 + Fr[1, 6]^2/4 - 
      (7*Fr[2, 1])/24 + Fr[2, 4]/2) + 28*Fr[3, 5] + Fr[3, 28] + Fr[3, 30]/2 - 
    Fr[3, 32]/4 + 2*Fr[3, 40] + Fr[3, 48]/4 + Fr[3, 49]/2 + Fr[3, 63], 
  H[3, 68] -> (2*Fr[1, 2]^3)/3 + Fr[1, 4]^3/6 + Fr[1, 2]^2*Fr[1, 5] - 
    (Fr[1, 4]^2*Fr[1, 5])/2 + Fr[1, 5]^3/2 + 
    Fr[1, 2]*(Fr[1, 5]^2/2 - (3*Fr[2, 1])/4) - (Fr[1, 4]*Fr[2, 1])/12 + 
    Fr[1, 5]*(-1/3*Fr[2, 1] - Fr[2, 2]/2) + (38*Fr[3, 5])/3 - Fr[3, 7]/2 - 
    Fr[3, 36] + 2*Fr[3, 45] - Fr[3, 63] + Fr[3, 65], 
  H[3, 69] -> Fr[1, 2]^3/6 - Fr[1, 3]^3/3 + (Fr[1, 2]^2*Fr[1, 6])/2 - 
    (Fr[1, 3]^2*Fr[1, 6])/2 + Fr[1, 6]^3/6 + (Fr[1, 3]*Fr[2, 1])/6 + 
    Fr[1, 6]*((-5*Fr[2, 1])/12 - Fr[2, 3]/2) + 
    Fr[1, 2]*(-1/2*Fr[1, 3]^2 + Fr[1, 6]^2/2 - (5*Fr[2, 1])/12 - 
      Fr[2, 3]/2) - 4*Fr[3, 5] + Fr[3, 8] - Fr[3, 33] - Fr[3, 35] - 
    Fr[3, 43], H[3, 70] -> -1/2*Fr[1, 2]^3 - Fr[1, 3]^3/3 - 
    (Fr[1, 2]^2*Fr[1, 6])/2 - Fr[1, 6]^3/2 + 
    Fr[1, 2]*(-1/2*Fr[1, 6]^2 + Fr[2, 1]/3) + (Fr[1, 3]*Fr[2, 1])/6 + 
    (Fr[1, 6]*Fr[2, 1])/3 - (44*Fr[3, 5])/3 + Fr[3, 8] - Fr[3, 44], 
  H[3, 71] -> -1/2*Fr[1, 2]^3 - Fr[1, 4]^3/3 - (Fr[1, 2]^2*Fr[1, 5])/2 - 
    Fr[1, 5]^3/2 + Fr[1, 2]*(-1/2*Fr[1, 5]^2 + Fr[2, 1]/3) + 
    (Fr[1, 4]*Fr[2, 1])/6 + (Fr[1, 5]*Fr[2, 1])/3 - (44*Fr[3, 5])/3 + 
    Fr[3, 7] - Fr[3, 45], H[3, 72] -> Fr[3, 72], 
  H[3, 73] -> (2*Fr[1, 2]^3)/3 - (2*Fr[1, 4]^3)/3 + (2*Fr[1, 5]^3)/3 + 
    Fr[1, 2]^2*(Fr[1, 4] + Fr[1, 5]) + 
    Fr[1, 2]*(Fr[1, 5]^2 - (2*Fr[2, 1])/3) - (2*Fr[1, 5]*Fr[2, 1])/3 + 
    Fr[1, 4]*(Fr[1, 5]^2 - Fr[2, 1]/3 - Fr[2, 2]) + (70*Fr[3, 5])/3 - 
    Fr[3, 7] + 2*Fr[3, 36] + Fr[3, 62]/2 + Fr[3, 63]/2 + 2*Fr[3, 65] - 
    Fr[3, 72]/2, H[3, 74] -> Fr[3, 74], 
  H[3, 75] -> -1/2*Fr[1, 1]^3 - 2*Fr[1, 3]^3 + (Fr[1, 1]^2*Fr[1, 5])/2 - 
    Fr[1, 3]^2*Fr[1, 5] - Fr[1, 5]^3/6 - Fr[1, 6]^3/3 + 
    (Fr[1, 3]*Fr[2, 1])/2 + (Fr[1, 6]*Fr[2, 1])/12 + 
    Fr[1, 1]*(Fr[1, 3]^2 + Fr[1, 5]^2/2 - Fr[1, 6]^2/2 - Fr[2, 1]/12 - 
      Fr[2, 6]) + Fr[1, 5]*(Fr[1, 6]^2/2 + Fr[2, 6]) - 16*Fr[3, 5] + 
    2*Fr[3, 28] + Fr[3, 30] - 2*Fr[3, 33] + 2*Fr[3, 37] - 4*Fr[3, 39] + 
    Fr[3, 61]/2 - Fr[3, 74]/2, H[3, 76] -> Fr[3, 76], H[3, 77] -> Fr[3, 77], 
  H[3, 78] -> (13*Fr[1, 1]^3)/9 + (3*Fr[1, 2]^3)/2 + (13*Fr[1, 3]^3)/6 + 
    (25*Fr[1, 4]^3)/18 + (Fr[1, 3]^2*Fr[1, 5])/2 + (23*Fr[1, 5]^3)/18 + 
    Fr[1, 2]^2*(-1/2*Fr[1, 3] - Fr[1, 4]/2 + (3*Fr[1, 5])/2 - Fr[1, 6]) + 
    Fr[1, 1]^2*(-1/2*Fr[1, 2] + Fr[1, 3]/2 - Fr[1, 4]/12 + (17*Fr[1, 5])/12 - 
      Fr[1, 6]/2) + Fr[1, 4]^2*((-5*Fr[1, 5])/6 + (5*Fr[1, 6])/6) - 
    (Fr[1, 5]^2*Fr[1, 6])/2 + (31*Fr[1, 6]^3)/36 + 
    Fr[1, 3]*(Fr[1, 5]^2/2 - Fr[1, 5]*Fr[1, 6] + Fr[1, 6]^2/2 - 
      (2*Fr[2, 1])/3) + Fr[1, 4]*(-1/12*Fr[1, 5]^2 + (Fr[1, 5]*Fr[1, 6])/6 - 
      Fr[1, 6]^2/12 - (23*Fr[2, 1])/72) + 
    Fr[1, 5]*((17*Fr[1, 6]^2)/12 - (7*Fr[2, 1])/6 - Fr[2, 2]/2 - Fr[2, 3]/2 + 
      Fr[2, 4]/4 - (3*Fr[2, 6])/2) + Fr[1, 2]*(Fr[1, 3]^2 - Fr[1, 4]^2/2 + 
      Fr[1, 5]^2 - Fr[1, 6]^2 - (5*Fr[2, 1])/12 + Fr[2, 3]/2 - Fr[2, 6]) + 
    Fr[1, 6]*((5*Fr[2, 1])/72 + Fr[2, 2]/2 + Fr[2, 3]/2 - Fr[2, 4]/4 + 
      Fr[2, 6]) + Fr[1, 1]*(-1/2*Fr[1, 3]^2 - (5*Fr[1, 4]^2)/6 + 
      (11*Fr[1, 5]^2)/12 + Fr[1, 4]*(-1/6*Fr[1, 5] + Fr[1, 6]/6) + 
      (5*Fr[1, 5]*Fr[1, 6])/6 - (7*Fr[1, 6]^2)/12 + 
      Fr[1, 3]*(-Fr[1, 5] + Fr[1, 6]) - Fr[2, 1]/3 - Fr[2, 2]/2 + 
      Fr[2, 3]/2 + Fr[2, 4]/4 + (3*Fr[2, 6])/2) - (5*Fr[3, 1])/4 + 
    6*Fr[3, 2] + (1289*Fr[3, 5])/18 - 2*Fr[3, 7] + Fr[3, 8]/2 - Fr[3, 28]/3 + 
    (2*Fr[3, 30])/3 + Fr[3, 32]/4 + Fr[3, 33] - Fr[3, 34]/4 - 
    (5*Fr[3, 36])/4 - Fr[3, 37] + 2*Fr[3, 38] + (11*Fr[3, 39])/2 + 
    (3*Fr[3, 40])/2 + Fr[3, 41]/6 + Fr[3, 44]/2 + (5*Fr[3, 45])/2 + 
    (3*Fr[3, 49])/2 + (5*Fr[3, 52])/4 - Fr[3, 53]/2 - Fr[3, 55]/2 - 
    Fr[3, 56] - Fr[3, 60]/2 + Fr[3, 61] - Fr[3, 62] + Fr[3, 65]/2 + 
    Fr[3, 66] + Fr[3, 74] + Fr[3, 77], 
  H[3, 79] -> -1/2*Fr[1, 1]^3 - (29*Fr[1, 2]^3)/12 - (73*Fr[1, 3]^3)/12 - 
    (3*Fr[1, 4]^3)/2 - 2*Fr[1, 3]^2*Fr[1, 5] - Fr[1, 5]^3 + 
    Fr[1, 4]^2*(Fr[1, 5] - Fr[1, 6]) + Fr[1, 2]^2*(Fr[1, 3]/2 + Fr[1, 4]/2 - 
      2*Fr[1, 5] + (3*Fr[1, 6])/4) + Fr[1, 5]^2*Fr[1, 6] - Fr[1, 6]^3/6 + 
    Fr[1, 1]^2*(Fr[1, 2] - Fr[1, 3]/2 + Fr[1, 6]) + (2*Fr[1, 4]*Fr[2, 1])/3 + 
    Fr[1, 3]*(-1/2*Fr[1, 5]^2 + Fr[1, 5]*Fr[1, 6] - Fr[1, 6]^2/2 + 
      (47*Fr[2, 1])/24) + Fr[1, 1]*(-1/2*Fr[1, 2]^2 + 2*Fr[1, 3]^2 + 
      Fr[1, 4]^2 + Fr[1, 3]*(Fr[1, 5] - Fr[1, 6]) - Fr[1, 5]*Fr[1, 6] - 
      (5*Fr[2, 1])/12 + Fr[2, 2] - (5*Fr[2, 6])/2) + 
    Fr[1, 6]*((-25*Fr[2, 1])/24 - Fr[2, 2] - Fr[2, 6]/2) + 
    Fr[1, 2]*((-7*Fr[1, 3]^2)/4 + Fr[1, 4]^2/2 - (3*Fr[1, 5]^2)/2 + 
      (3*Fr[1, 6]^2)/2 + (7*Fr[2, 1])/12 - (5*Fr[2, 3])/4 + Fr[2, 6]) + 
    Fr[1, 5]*((5*Fr[2, 1])/6 + Fr[2, 2] + (5*Fr[2, 6])/2) - (13*Fr[3, 2])/2 - 
    (461*Fr[3, 5])/6 + 4*Fr[3, 7] + (7*Fr[3, 8])/4 - Fr[3, 9] + 3*Fr[3, 28] + 
    Fr[3, 30] + Fr[3, 32] - 4*Fr[3, 33] + (5*Fr[3, 34])/2 - (3*Fr[3, 35])/2 + 
    2*Fr[3, 36] + 4*Fr[3, 37] - 2*Fr[3, 38] - 8*Fr[3, 39] + Fr[3, 40] - 
    (3*Fr[3, 43])/2 - 4*Fr[3, 44] - 5*Fr[3, 45] - 2*Fr[3, 49] - Fr[3, 52] + 
    Fr[3, 55] + Fr[3, 56] + Fr[3, 60]/2 - Fr[3, 61]/2 + Fr[3, 62] - 
    2*Fr[3, 65] - Fr[3, 66] - (3*Fr[3, 74])/2 - 2*Fr[3, 77], 
  H[3, 80] -> (25*Fr[1, 1]^3)/36 + (29*Fr[1, 2]^3)/12 + (17*Fr[1, 3]^3)/4 + 
    (55*Fr[1, 4]^3)/18 + Fr[1, 5]^3/36 + 
    Fr[1, 1]^2*(-Fr[1, 2] + Fr[1, 3]/2 - Fr[1, 4]/12 + (7*Fr[1, 5])/6 - 
      Fr[1, 6]) + Fr[1, 2]^2*(-1/2*Fr[1, 3] - Fr[1, 4]/2 + 2*Fr[1, 5] - 
      (3*Fr[1, 6])/4) - Fr[1, 5]^2*Fr[1, 6] + (61*Fr[1, 6]^3)/36 + 
    Fr[1, 3]^2*(Fr[1, 5] + Fr[1, 6]) + Fr[1, 4]^2*((-11*Fr[1, 5])/6 + 
      (11*Fr[1, 6])/6) + Fr[1, 3]*(Fr[1, 5]^2/2 - Fr[1, 5]*Fr[1, 6] + 
      Fr[1, 6]^2/2 - (13*Fr[2, 1])/8) + 
    Fr[1, 4]*(-1/12*Fr[1, 5]^2 + (Fr[1, 5]*Fr[1, 6])/6 - Fr[1, 6]^2/12 - 
      (65*Fr[2, 1])/72) + Fr[1, 6]*((-7*Fr[2, 1])/72 + (3*Fr[2, 2])/2 + 
      Fr[2, 3]/2 - Fr[2, 4]/4) + Fr[1, 5]*((7*Fr[1, 6]^2)/6 - 
      (5*Fr[2, 1])/12 - (3*Fr[2, 2])/2 - Fr[2, 3]/2 + Fr[2, 4]/4 - 
      2*Fr[2, 6]) + Fr[1, 2]*((7*Fr[1, 3]^2)/4 - Fr[1, 4]^2/2 + 
      Fr[1, 5]^2/2 - Fr[1, 6]^2/2 - (7*Fr[2, 1])/12 + (5*Fr[2, 3])/4 - 
      Fr[2, 6]) + Fr[1, 1]*(Fr[1, 2]^2/2 - Fr[1, 3]^2 - (11*Fr[1, 4]^2)/6 + 
      (5*Fr[1, 5]^2)/3 + Fr[1, 4]*(-1/6*Fr[1, 5] + Fr[1, 6]/6) + 
      (5*Fr[1, 5]*Fr[1, 6])/6 - Fr[1, 6]^2/3 + 
      Fr[1, 3]*(-Fr[1, 5] + Fr[1, 6]) + Fr[2, 1]/24 - (3*Fr[2, 2])/2 + 
      Fr[2, 3]/2 + Fr[2, 4]/4 + 2*Fr[2, 6]) - (5*Fr[3, 1])/4 + 7*Fr[3, 2] + 
    (1721*Fr[3, 5])/18 - 3*Fr[3, 7] - (11*Fr[3, 8])/4 + Fr[3, 9] - 
    Fr[3, 28]/3 + Fr[3, 30]/6 - 2*Fr[3, 32] + 4*Fr[3, 33] - (5*Fr[3, 34])/4 + 
    (3*Fr[3, 35])/2 - (13*Fr[3, 36])/4 - 4*Fr[3, 37] + 2*Fr[3, 38] + 
    (11*Fr[3, 39])/2 + Fr[3, 40]/2 + Fr[3, 41]/6 + (3*Fr[3, 43])/2 + 
    (11*Fr[3, 44])/2 + (7*Fr[3, 45])/2 - Fr[3, 48]/4 + 2*Fr[3, 49] + 
    (3*Fr[3, 52])/4 - Fr[3, 53]/2 - (3*Fr[3, 55])/2 - Fr[3, 56] - 
    Fr[3, 60]/2 + (3*Fr[3, 61])/2 - Fr[3, 62] + 2*Fr[3, 65] + Fr[3, 66] + 
    (3*Fr[3, 74])/2 - Fr[3, 76] + 2*Fr[3, 77], H[3, 81] -> Fr[3, 81], 
  H[3, 82] -> Fr[3, 82], H[3, 83] -> -1/6*Fr[1, 1]^3 - 
    (Fr[1, 1]^2*Fr[1, 4])/2 - Fr[1, 4]^3/6 + 
    Fr[1, 1]*(-1/2*Fr[1, 4]^2 + Fr[2, 1]/6) + (Fr[1, 4]*Fr[2, 1])/6 - 
    (14*Fr[3, 5])/3, H[3, 84] -> -1/6*Fr[1, 4]^3 - (Fr[1, 4]^2*Fr[1, 5])/2 - 
    Fr[1, 5]^3/6 + Fr[1, 4]*(-1/2*Fr[1, 5]^2 + Fr[2, 1]/6) + 
    (Fr[1, 5]*Fr[2, 1])/6 - (14*Fr[3, 5])/3, 
  H[3, 85] -> -1/3*Fr[1, 1]^3 + Fr[1, 1]^2*(-Fr[1, 2] + Fr[1, 4] - 
      Fr[1, 5]) + (Fr[1, 2]*Fr[2, 1])/6 - (Fr[1, 4]*Fr[2, 1])/6 + 
    (Fr[1, 5]*Fr[2, 1])/6 + Fr[1, 1]*(Fr[2, 1]/6 - Fr[2, 2]) - 
    (14*Fr[3, 5])/3 + Fr[3, 7], H[3, 86] -> (-19*Fr[1, 1]^3)/36 - 
    (11*Fr[1, 4]^3)/9 - (19*Fr[1, 5]^3)/36 + 
    Fr[1, 4]^2*(-1/6*Fr[1, 5] - Fr[1, 6]/3) + 
    Fr[1, 1]^2*((-5*Fr[1, 4])/12 - (5*Fr[1, 5])/12 - Fr[1, 6]/4) - 
    (Fr[1, 5]^2*Fr[1, 6])/4 - (7*Fr[1, 6]^3)/36 + 
    Fr[1, 5]*((-5*Fr[1, 6]^2)/12 + (11*Fr[2, 1])/24) + 
    Fr[1, 1]*(-1/6*Fr[1, 4]^2 - (5*Fr[1, 5]^2)/12 + 
      Fr[1, 4]*(Fr[1, 5]/6 - Fr[1, 6]/6) + (Fr[1, 5]*Fr[1, 6])/6 - 
      (5*Fr[1, 6]^2)/12 + (11*Fr[2, 1])/24) + (13*Fr[1, 6]*Fr[2, 1])/72 + 
    Fr[1, 4]*((-5*Fr[1, 5]^2)/12 - (Fr[1, 5]*Fr[1, 6])/6 + Fr[1, 6]^2/12 + 
      (23*Fr[2, 1])/72 - Fr[2, 4]/2) + (3*Fr[3, 1])/2 - (331*Fr[3, 5])/9 - 
    (2*Fr[3, 28])/3 - (2*Fr[3, 30])/3 - Fr[3, 32]/2 - Fr[3, 36]/2 - 
    2*Fr[3, 40] + Fr[3, 41]/3 - Fr[3, 63], 
  H[3, 87] -> (-37*Fr[1, 1]^3)/36 - (25*Fr[1, 4]^3)/18 - (17*Fr[1, 5]^3)/18 + 
    Fr[1, 1]^2*((-5*Fr[1, 4])/12 - (2*Fr[1, 5])/3 - Fr[1, 6]/2) + 
    Fr[1, 4]^2*(-1/6*Fr[1, 5] - Fr[1, 6]/3) - (Fr[1, 5]^2*Fr[1, 6])/2 - 
    Fr[1, 6]^3/9 + Fr[1, 5]*((-2*Fr[1, 6]^2)/3 + (17*Fr[2, 1])/24) + 
    (19*Fr[1, 6]*Fr[2, 1])/72 + Fr[1, 4]*((-5*Fr[1, 5]^2)/12 - 
      (Fr[1, 5]*Fr[1, 6])/6 + Fr[1, 6]^2/12 + (23*Fr[2, 1])/72 - 
      Fr[2, 4]/2) + Fr[1, 1]*(Fr[1, 4]^2/3 - (11*Fr[1, 5]^2)/12 + 
      Fr[1, 4]*(Fr[1, 5]/6 - Fr[1, 6]/6) + (Fr[1, 5]*Fr[1, 6])/6 - 
      (5*Fr[1, 6]^2)/12 + (5*Fr[2, 1])/8 - Fr[2, 4]/2) + 2*Fr[3, 1] - 
    (869*Fr[3, 5])/18 - (5*Fr[3, 28])/3 - (7*Fr[3, 30])/6 - Fr[3, 32]/4 - 
    Fr[3, 36]/2 - 3*Fr[3, 40] + Fr[3, 41]/3 - Fr[3, 48]/4 - Fr[3, 49]/2 - 
    Fr[3, 63], H[3, 88] -> Fr[3, 88], 
  H[3, 89] -> (7*Fr[1, 1]^3)/6 + (5*Fr[1, 3]^3)/3 + Fr[1, 5]^3/6 + 
    Fr[1, 3]^2*(Fr[1, 5] - Fr[1, 6]) + Fr[1, 1]^2*(Fr[1, 3]/2 + Fr[1, 5]/2 - 
      Fr[1, 6]/2) - (Fr[1, 5]^2*Fr[1, 6])/2 + (7*Fr[1, 6]^3)/6 + 
    Fr[1, 3]*(Fr[1, 5]^2/2 - Fr[1, 5]*Fr[1, 6] + Fr[1, 6]^2/2 - 
      (7*Fr[2, 1])/12) + Fr[1, 5]*(Fr[1, 6]^2/2 - Fr[2, 1]/4 - 
      (3*Fr[2, 6])/2) + Fr[1, 6]*(-1/12*Fr[2, 1] + (3*Fr[2, 6])/2) + 
    Fr[1, 1]*(-Fr[1, 3]^2 - Fr[1, 5]^2/2 + Fr[1, 5]*Fr[1, 6] - Fr[1, 6]^2/2 + 
      Fr[1, 3]*(-Fr[1, 5] + Fr[1, 6]) - Fr[2, 1]/12 + (3*Fr[2, 6])/2) + 
    (9*Fr[3, 2])/2 + (82*Fr[3, 5])/3 - 2*Fr[3, 28] + 6*Fr[3, 39] + 
    (3*Fr[3, 52])/2 + (3*Fr[3, 74])/2, H[3, 90] -> Fr[3, 90], 
  H[3, 91] -> -1/2*Fr[1, 2]^3 - Fr[1, 4]^3/2 - (Fr[1, 2]^2*Fr[1, 5])/2 - 
    Fr[1, 5]^3/3 + (Fr[1, 4]*Fr[2, 1])/4 - (Fr[1, 5]*Fr[2, 1])/12 + 
    Fr[1, 2]*(-1/2*Fr[1, 4]^2 + Fr[2, 1]/3 - Fr[2, 2]/2) - (50*Fr[3, 5])/3 + 
    (3*Fr[3, 7])/2 + Fr[3, 36] - 2*Fr[3, 45] - Fr[3, 62] - Fr[3, 65], 
  H[3, 92] -> (-23*Fr[1, 1]^3)/9 - Fr[1, 2]^3 - (9*Fr[1, 3]^3)/2 - 
    (29*Fr[1, 4]^3)/18 - (23*Fr[1, 5]^3)/9 + 
    Fr[1, 4]^2*((5*Fr[1, 5])/3 - (5*Fr[1, 6])/3) + 
    Fr[1, 3]^2*(-Fr[1, 5] - Fr[1, 6]) + 
    Fr[1, 1]^2*(-1/2*Fr[1, 3] + Fr[1, 4]/6 - (11*Fr[1, 5])/6 + Fr[1, 6]/2) + 
    (Fr[1, 5]^2*Fr[1, 6])/2 - (14*Fr[1, 6]^3)/9 + 
    Fr[1, 2]^2*((-5*Fr[1, 5])/2 + (3*Fr[1, 6])/2) + 
    Fr[1, 4]*(Fr[1, 5]^2/6 - (Fr[1, 5]*Fr[1, 6])/3 + Fr[1, 6]^2/6 + 
      (7*Fr[2, 1])/18) + Fr[1, 3]*(-1/2*Fr[1, 5]^2 + Fr[1, 5]*Fr[1, 6] - 
      Fr[1, 6]^2/2 + (3*Fr[2, 1])/2) + 
    Fr[1, 1]*(Fr[1, 3]^2 + (5*Fr[1, 4]^2)/3 - (11*Fr[1, 5]^2)/6 + 
      Fr[1, 3]*(Fr[1, 5] - Fr[1, 6]) + Fr[1, 4]*(Fr[1, 5]/3 - Fr[1, 6]/3) - 
      (2*Fr[1, 5]*Fr[1, 6])/3 + Fr[1, 6]^2/6 + (2*Fr[2, 1])/3 + Fr[2, 2] - 
      Fr[2, 3] - Fr[2, 4]/2 - (5*Fr[2, 6])/2) + 
    Fr[1, 6]*((-11*Fr[2, 1])/36 - Fr[2, 2] - Fr[2, 3] + Fr[2, 4]/2 - 
      Fr[2, 6]/2) + Fr[1, 2]*((-5*Fr[1, 3]^2)/2 + (3*Fr[1, 4]^2)/2 - 
      2*Fr[1, 5]^2 + 2*Fr[1, 6]^2 + (2*Fr[2, 1])/3 + Fr[2, 2]/2 - 
      (3*Fr[2, 3])/2 - Fr[2, 4] + Fr[2, 6]) + 
    Fr[1, 5]*((-11*Fr[1, 6]^2)/6 + (25*Fr[2, 1])/12 + Fr[2, 2] + Fr[2, 3] - 
      Fr[2, 4]/2 + (5*Fr[2, 6])/2) + (7*Fr[3, 1])/2 - (13*Fr[3, 2])/2 - 
    (1172*Fr[3, 5])/9 + (5*Fr[3, 7])/2 + Fr[3, 8]/2 + (2*Fr[3, 28])/3 - 
    Fr[3, 30]/3 + (5*Fr[3, 32])/2 - 4*Fr[3, 33] + Fr[3, 34] - 3*Fr[3, 35] + 
    Fr[3, 36] + 4*Fr[3, 37] - Fr[3, 38] - 9*Fr[3, 39] - 3*Fr[3, 40] + 
    (2*Fr[3, 41])/3 - 2*Fr[3, 43] - 2*Fr[3, 44] - 2*Fr[3, 45] - Fr[3, 48]/2 - 
    2*Fr[3, 49] - Fr[3, 52] + Fr[3, 53] + Fr[3, 55] + Fr[3, 56] - 
    (3*Fr[3, 61])/2 + Fr[3, 62] - 2*Fr[3, 65] + Fr[3, 66] - (3*Fr[3, 74])/2 + 
    2*Fr[3, 76] - 2*Fr[3, 77], H[3, 93] -> -1/6*Fr[1, 1]^3 - 
    (Fr[1, 1]^2*Fr[1, 3])/2 - Fr[1, 3]^3/6 + 
    Fr[1, 1]*(-1/2*Fr[1, 3]^2 + Fr[2, 1]/6) + (Fr[1, 3]*Fr[2, 1])/6 - 
    (14*Fr[3, 5])/3, H[3, 94] -> -1/3*Fr[1, 1]^3 + 
    Fr[1, 1]^2*(-Fr[1, 2] + Fr[1, 3] - Fr[1, 6]) + (Fr[1, 2]*Fr[2, 1])/6 - 
    (Fr[1, 3]*Fr[2, 1])/6 + (Fr[1, 6]*Fr[2, 1])/6 + 
    Fr[1, 1]*(Fr[2, 1]/6 - Fr[2, 3]) - (14*Fr[3, 5])/3 + Fr[3, 8], 
  H[3, 95] -> Fr[1, 1]^3/12 - (2*Fr[1, 3]^3)/3 + Fr[1, 5]^3/12 + 
    Fr[1, 1]^2*(-1/4*Fr[1, 3] + Fr[1, 5]/4 - Fr[1, 6]/4) - 
    (Fr[1, 3]^2*Fr[1, 6])/2 - (Fr[1, 5]^2*Fr[1, 6])/4 + Fr[1, 6]^3/12 + 
    Fr[1, 5]*(Fr[1, 6]^2/4 - Fr[2, 1]/8 - Fr[2, 6]/2) + 
    Fr[1, 3]*(Fr[1, 5]^2/4 - (Fr[1, 5]*Fr[1, 6])/2 - Fr[1, 6]^2/4 + 
      Fr[2, 1]/8 - Fr[2, 6]/2) + Fr[1, 6]*((5*Fr[2, 1])/24 + Fr[2, 6]/2) + 
    Fr[1, 1]*(-1/2*Fr[1, 3]^2 - Fr[1, 5]^2/4 + 
      Fr[1, 3]*(-1/2*Fr[1, 5] + Fr[1, 6]/2) + (Fr[1, 5]*Fr[1, 6])/2 - 
      Fr[1, 6]^2/4 + (5*Fr[2, 1])/24 + Fr[2, 6]/2) + 3*Fr[3, 2] - 
    (43*Fr[3, 5])/3 - Fr[3, 33] - Fr[3, 34]/2 + Fr[3, 52]/2 - Fr[3, 61]/2 + 
    Fr[3, 74]/2, H[3, 96] -> Fr[1, 1]^3/6 + Fr[1, 3]^3/6 + 
    Fr[1, 1]^2*(-1/4*Fr[1, 3] + Fr[1, 5]/4) + (7*Fr[1, 5]^3)/12 + 
    Fr[1, 3]^2*(Fr[1, 5]/2 - Fr[1, 6]/2) + Fr[1, 6]^3/6 + 
    Fr[1, 5]*(Fr[1, 6]^2/4 - (3*Fr[2, 1])/8 - Fr[2, 6]) + 
    Fr[1, 3]*(Fr[1, 5]^2/4 - (Fr[1, 5]*Fr[1, 6])/2 - Fr[1, 6]^2/4 - 
      Fr[2, 1]/8 - Fr[2, 6]/2) + Fr[1, 6]*(Fr[2, 1]/12 + Fr[2, 6]/2) + 
    Fr[1, 1]*(-1/2*Fr[1, 3]^2 + Fr[1, 3]*(-1/2*Fr[1, 5] + Fr[1, 6]/2) + 
      (Fr[1, 5]*Fr[1, 6])/2 + Fr[2, 1]/12 + Fr[2, 6]/2) + (7*Fr[3, 2])/2 + 
    (13*Fr[3, 5])/6 - Fr[3, 34]/2 - Fr[3, 37] + Fr[3, 39] + Fr[3, 52]/2 - 
    Fr[3, 61]/2 + Fr[3, 74]/2, H[3, 97] -> Fr[3, 97], H[2, 1] -> Fr[2, 1], 
  H[2, 2] -> Fr[2, 2], H[2, 3] -> Fr[2, 3], H[2, 4] -> Fr[2, 4], 
  H[2, 5] -> Fr[2, 5], H[2, 6] -> Fr[2, 6], H[2, 7] -> Fr[2, 7], 
  H[2, 8] -> Fr[1, 1]^2/2 - Fr[2, 1]/12, 
  H[2, 9] -> Fr[1, 3]^2/2 - Fr[2, 1]/12, 
  H[2, 10] -> Fr[1, 5]^2/2 - Fr[2, 1]/12, 
  H[2, 11] -> Fr[1, 2]^2/2 - Fr[2, 1]/12, 
  H[2, 12] -> Fr[1, 6]^2/2 - Fr[2, 1]/12, 
  H[2, 13] -> Fr[1, 4]^2/2 - Fr[2, 1]/12, 
  H[2, 14] -> Fr[1, 1]^2/2 + Fr[1, 1]*Fr[1, 6] + Fr[1, 6]^2/2 - Fr[2, 1]/6, 
  H[2, 15] -> Fr[1, 5]^2/2 + Fr[1, 5]*Fr[1, 6] + Fr[1, 6]^2/2 - Fr[2, 1]/6, 
  H[2, 16] -> Fr[1, 3]^2/2 + Fr[1, 3]*Fr[1, 6] + Fr[1, 6]^2/2 - Fr[2, 1]/6, 
  H[2, 17] -> Fr[1, 5]^2 + Fr[1, 1]*(Fr[1, 5] - Fr[1, 6]) + 
    Fr[1, 5]*Fr[1, 6] - Fr[2, 1]/6, H[2, 18] -> Fr[2, 18], 
  H[2, 19] -> Fr[2, 19], H[2, 20] -> -1/2*Fr[1, 2]^2 + (3*Fr[1, 3]^2)/2 + 
    Fr[1, 2]*(Fr[1, 3] - Fr[1, 6]) + Fr[1, 3]*Fr[1, 6] - Fr[1, 6]^2/2 + 
    Fr[2, 1]/12 + Fr[2, 3]/2 - Fr[2, 19], 
  H[2, 21] -> (3*Fr[1, 1]^2)/4 - Fr[1, 4]^2 + (3*Fr[1, 5]^2)/4 + 
    Fr[1, 4]*(Fr[1, 5] - Fr[1, 6]) + Fr[1, 1]*(Fr[1, 4] - Fr[1, 5]/2 + 
      Fr[1, 6]/2) + (Fr[1, 5]*Fr[1, 6])/2 - Fr[1, 6]^2/4 - Fr[2, 1]/8 + 
    Fr[2, 4]/2 - Fr[2, 18], H[2, 22] -> Fr[1, 2]^2/2 + Fr[1, 2]*Fr[1, 4] + 
    Fr[1, 4]^2/2 - Fr[2, 1]/6, H[2, 23] -> Fr[1, 2]^2/2 + Fr[1, 2]*Fr[1, 3] + 
    Fr[1, 3]^2/2 - Fr[2, 1]/6, H[2, 24] -> Fr[1, 1]^2/2 + Fr[1, 1]*Fr[1, 2] + 
    Fr[1, 2]^2/2 - Fr[2, 1]/6, H[2, 25] -> (3*Fr[1, 1]^2)/4 - 
    (3*Fr[1, 3]^2)/2 - Fr[1, 3]*Fr[1, 5] - Fr[1, 5]^2/4 + 
    Fr[1, 1]*(Fr[1, 3] + Fr[1, 5]/2 - Fr[1, 6]/2) + (Fr[1, 5]*Fr[1, 6])/2 + 
    Fr[1, 6]^2/4 + Fr[2, 1]/24 + Fr[2, 6]/2 + Fr[2, 19], 
  H[2, 26] -> (3*Fr[1, 1]^2)/4 - Fr[1, 2]^2/2 + 
    Fr[1, 2]*(Fr[1, 4] - Fr[1, 5]) - Fr[1, 5]^2/4 + 
    Fr[1, 4]*(Fr[1, 5] - Fr[1, 6]) + Fr[1, 1]*(Fr[1, 4] - Fr[1, 5]/2 + 
      Fr[1, 6]/2) + (Fr[1, 5]*Fr[1, 6])/2 - Fr[1, 6]^2/4 + Fr[2, 1]/8 + 
    Fr[2, 2]/2 + Fr[2, 4]/2 - Fr[2, 18], 
  H[2, 27] -> (-3*Fr[1, 1]^2)/4 + (3*Fr[1, 4]^2)/2 - Fr[1, 5]^2/4 + 
    Fr[1, 1]*(-Fr[1, 4] + Fr[1, 5]/2 - Fr[1, 6]/2) + Fr[1, 4]*Fr[1, 6] - 
    (Fr[1, 5]*Fr[1, 6])/2 + Fr[1, 6]^2/4 - Fr[2, 1]/24 - Fr[2, 4]/2 + 
    Fr[2, 18], H[2, 28] -> Fr[1, 1]^2/2 + Fr[1, 1]*Fr[1, 4] + Fr[1, 4]^2/2 - 
    Fr[2, 1]/6, H[2, 29] -> Fr[1, 1]^2/2 + Fr[1, 1]*Fr[1, 3] + Fr[1, 3]^2/2 - 
    Fr[2, 1]/6, H[1, 1] -> Fr[1, 1], H[1, 2] -> Fr[1, 2], 
  H[1, 3] -> Fr[1, 3], H[1, 4] -> Fr[1, 4], H[1, 5] -> Fr[1, 5], 
  H[1, 6] -> Fr[1, 6]}, {\[Epsilon]^4*H[4, 1], \[Epsilon]^4*H[4, 2], 
  \[Epsilon]^4*H[4, 3], \[Epsilon]^4*H[4, 4], \[Epsilon]^4*H[4, 5], 
  \[Epsilon]^4*H[4, 6], \[Epsilon]^4*H[4, 7], \[Epsilon]^4*H[4, 8], 
  \[Epsilon]^4*H[4, 9], \[Epsilon]^4*H[4, 10], \[Epsilon]^4*H[4, 11], 
  \[Epsilon]^4*H[4, 12], \[Epsilon]^4*H[4, 13], \[Epsilon]^4*H[4, 14], 
  \[Epsilon]^4*H[4, 15], \[Epsilon]^4*H[4, 16], \[Epsilon]^4*H[4, 17], 
  \[Epsilon]^4*H[4, 18], \[Epsilon]^4*H[4, 19], \[Epsilon]^4*H[4, 20], 
  \[Epsilon]^4*H[4, 21], \[Epsilon]^4*H[4, 22], \[Epsilon]^4*H[4, 23], 
  \[Epsilon]^3*H[3, 1], \[Epsilon]^3*H[3, 2], \[Epsilon]^3*H[3, 3], 
  \[Epsilon]^3*H[3, 4], \[Epsilon]^3*H[3, 5], \[Epsilon]^3*H[3, 6], 
  \[Epsilon]^3*H[3, 7], \[Epsilon]^3*H[3, 8], \[Epsilon]^3*H[3, 9], 
  \[Epsilon]^3*H[3, 10], \[Epsilon]^3*H[3, 11], \[Epsilon]^3*H[3, 12], 
  \[Epsilon]^3*H[3, 13], \[Epsilon]^3*H[3, 14], \[Epsilon]^3*H[3, 15], 
  \[Epsilon]^3*H[3, 16], \[Epsilon]^3*H[3, 17], \[Epsilon]^3*H[3, 18], 
  \[Epsilon]^3*H[3, 19], \[Epsilon]^3*H[3, 20], \[Epsilon]^3*H[3, 21], 
  \[Epsilon]^3*H[3, 22], \[Epsilon]^3*H[3, 23], \[Epsilon]^3*H[3, 24], 
  \[Epsilon]^3*H[3, 25], \[Epsilon]^3*H[3, 26], \[Epsilon]^3*H[3, 27], 
  \[Epsilon]^3*H[3, 28], \[Epsilon]^3*H[3, 29], \[Epsilon]^3*H[3, 30], 
  \[Epsilon]^3*H[3, 31], \[Epsilon]^3*H[3, 32], \[Epsilon]^3*H[3, 33], 
  \[Epsilon]^3*H[3, 34], \[Epsilon]^3*H[3, 35], \[Epsilon]^3*H[3, 36], 
  \[Epsilon]^3*H[3, 37], \[Epsilon]^3*H[3, 38], \[Epsilon]^3*H[3, 39], 
  \[Epsilon]^3*H[3, 40], \[Epsilon]^3*H[3, 41], \[Epsilon]^3*H[3, 42], 
  \[Epsilon]^3*H[3, 43], \[Epsilon]^3*H[3, 44], \[Epsilon]^3*H[3, 45], 
  \[Epsilon]^3*H[3, 46], \[Epsilon]^3*H[3, 47], \[Epsilon]^3*H[3, 48], 
  \[Epsilon]^3*H[3, 49], \[Epsilon]^3*H[3, 50], \[Epsilon]^3*H[3, 51], 
  \[Epsilon]^3*H[3, 52], \[Epsilon]^3*H[3, 53], \[Epsilon]^3*H[3, 54], 
  \[Epsilon]^3*H[3, 55], \[Epsilon]^3*H[3, 56], \[Epsilon]^3*H[3, 57], 
  \[Epsilon]^3*H[3, 58], \[Epsilon]^3*H[3, 59], \[Epsilon]^3*H[3, 60], 
  \[Epsilon]^3*H[3, 61], \[Epsilon]^3*H[3, 62], \[Epsilon]^3*H[3, 63], 
  \[Epsilon]^3*H[3, 64], \[Epsilon]^3*H[3, 65], \[Epsilon]^3*H[3, 66], 
  \[Epsilon]^3*H[3, 67], \[Epsilon]^3*H[3, 68], \[Epsilon]^3*H[3, 69], 
  \[Epsilon]^3*H[3, 70], \[Epsilon]^3*H[3, 71], \[Epsilon]^3*H[3, 72], 
  \[Epsilon]^3*H[3, 73], \[Epsilon]^3*H[3, 74], \[Epsilon]^3*H[3, 75], 
  \[Epsilon]^3*H[3, 76], \[Epsilon]^3*H[3, 77], \[Epsilon]^3*H[3, 78], 
  \[Epsilon]^3*H[3, 79], \[Epsilon]^3*H[3, 80], \[Epsilon]^3*H[3, 81], 
  \[Epsilon]^3*H[3, 82], \[Epsilon]^3*H[3, 83], \[Epsilon]^3*H[3, 84], 
  \[Epsilon]^3*H[3, 85], \[Epsilon]^3*H[3, 86], \[Epsilon]^3*H[3, 87], 
  \[Epsilon]^3*H[3, 88], \[Epsilon]^3*H[3, 89], \[Epsilon]^3*H[3, 90], 
  \[Epsilon]^3*H[3, 91], \[Epsilon]^3*H[3, 92], \[Epsilon]^3*H[3, 93], 
  \[Epsilon]^3*H[3, 94], \[Epsilon]^3*H[3, 95], \[Epsilon]^3*H[3, 96], 
  \[Epsilon]^3*H[3, 97], \[Epsilon]^2*H[2, 1], \[Epsilon]^2*H[2, 2], 
  \[Epsilon]^2*H[2, 3], \[Epsilon]^2*H[2, 4], \[Epsilon]^2*H[2, 5], 
  \[Epsilon]^2*H[2, 6], \[Epsilon]^2*H[2, 7], \[Epsilon]^2*H[2, 8], 
  \[Epsilon]^2*H[2, 9], \[Epsilon]^2*H[2, 10], \[Epsilon]^2*H[2, 11], 
  \[Epsilon]^2*H[2, 12], \[Epsilon]^2*H[2, 13], \[Epsilon]^2*H[2, 14], 
  \[Epsilon]^2*H[2, 15], \[Epsilon]^2*H[2, 16], \[Epsilon]^2*H[2, 17], 
  \[Epsilon]^2*H[2, 18], \[Epsilon]^2*H[2, 19], \[Epsilon]^2*H[2, 20], 
  \[Epsilon]^2*H[2, 21], \[Epsilon]^2*H[2, 22], \[Epsilon]^2*H[2, 23], 
  \[Epsilon]^2*H[2, 24], \[Epsilon]^2*H[2, 25], \[Epsilon]^2*H[2, 26], 
  \[Epsilon]^2*H[2, 27], \[Epsilon]^2*H[2, 28], \[Epsilon]^2*H[2, 29], 
  \[Epsilon]*H[1, 1], \[Epsilon]*H[1, 2], \[Epsilon]*H[1, 3], 
  \[Epsilon]*H[1, 4], \[Epsilon]*H[1, 5], \[Epsilon]*H[1, 6], 1}, 
 {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, -6*dlog[w[35]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, dlog[w[35]]/2 + dlog[w[39]]/2, dlog[w[35]]/2 - dlog[w[39]]/2, 
   2*dlog[w[35]], 0, 0, 0, 0, 0, 2*dlog[w[35]] + dlog[w[36]]/2 - dlog[w[39]], 
   0, 0, -dlog[w[35]], 0, 0, dlog[w[35]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, dlog[w[35]], dlog[w[35]], 0, -1/2*dlog[w[35]], 
   -dlog[w[35]] - dlog[w[36]] + dlog[w[39]], -dlog[w[35]], 0, 
   (3*dlog[w[35]])/2 + dlog[w[36]] - dlog[w[39]]/2, 
   (-3*dlog[w[35]])/2 - dlog[w[36]]/2 + dlog[w[39]]/2, dlog[w[35]], 0, 0, 0, 
   0, 0, 0, 0, 0, 0, dlog[w[35]] - dlog[w[39]], -dlog[w[35]] - dlog[w[36]] + 
    dlog[w[39]], -2*dlog[w[35]] - dlog[w[36]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, (3*dlog[w[44]])/32 - (3*dlog[w[46]])/32, 
   -dlog[w[5]] + dlog[w[6]] + dlog[w[12]] - dlog[w[13]], 
   -1/16*dlog[w[40]] + (3*dlog[w[43]])/16, dlog[w[40]]/16 - 
    (3*dlog[w[44]])/16, -1/16*dlog[w[43]] + dlog[w[44]]/16, 
   -1/8*dlog[w[43]] + dlog[w[44]]/8, dlog[w[40]]/8 + dlog[w[43]]/8 - 
    dlog[w[44]]/2, dlog[w[40]]/8 - (3*dlog[w[43]])/8, 
   -1/2*dlog[w[43]] + dlog[w[44]]/2, -1/8*dlog[w[40]] + (3*dlog[w[44]])/8, 
   -1/8*dlog[w[40]] + dlog[w[43]]/2 - dlog[w[44]]/8, dlog[w[47]]/16, 
   -1/16*dlog[w[40]] - dlog[w[45]]/16, dlog[w[40]]/16 + dlog[w[45]]/16, 
   dlog[w[40]]/8 + dlog[w[45]]/8, -1/16*dlog[w[40]] - dlog[w[44]]/64 - 
    dlog[w[45]]/16 + dlog[w[46]]/64, -1/16*dlog[w[40]] - dlog[w[45]]/16, 
   dlog[w[40]]/32 + dlog[w[43]]/32 - dlog[w[44]]/32 + dlog[w[46]]/32, 
   -1/32*dlog[w[40]] - dlog[w[43]]/32, dlog[w[40]]/16 + dlog[w[43]]/16, 
   -1/16*dlog[w[44]] + dlog[w[46]]/16, -1/8*dlog[w[43]] + dlog[w[44]]/8, 0, 
   -1/16*dlog[w[40]] - dlog[w[43]]/16, dlog[w[47]]/16, 
   dlog[w[40]]/16 + dlog[w[45]]/16, dlog[w[44]]/16 - dlog[w[46]]/16, 0, 
   -1/8*dlog[w[40]] - dlog[w[45]]/8, -1/32*dlog[w[40]] - dlog[w[43]]/32 - 
    dlog[w[44]]/8, 0, dlog[w[43]]/8 + dlog[w[44]]/32 - dlog[w[46]]/32, 
   dlog[w[40]]/8 + dlog[w[45]]/8, 0, (3*dlog[w[40]])/16 + dlog[w[43]]/8 - 
    dlog[w[44]]/16, -1/16*dlog[w[40]] + dlog[w[43]]/16 - dlog[w[44]]/8 + 
    dlog[w[46]]/8, 0, 0, 0, dlog[w[40]]/16 - dlog[w[43]]/16 + dlog[w[44]]/8, 
   -1/16*dlog[w[40]] - dlog[w[43]]/8 + dlog[w[44]]/16, 0, 0, 0, 0, 
   -1/32*dlog[w[44]] + dlog[w[46]]/32, dlog[w[40]]/16 + dlog[w[46]]/16, 
   dlog[w[40]]/32 + dlog[w[43]]/32, -1/16*dlog[w[40]] + dlog[w[44]]/16, 0, 
   -1/16*dlog[w[40]] + dlog[w[43]]/16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, dlog[w[47]]/32, (-3*dlog[w[40]])/8 + (9*dlog[w[43]])/32 - 
    (15*dlog[w[44]])/32 - (9*dlog[w[45]])/32 - (11*dlog[w[46]])/32, 
   dlog[w[2]]/2 - dlog[w[5]]/2 - dlog[w[22]]/2 + dlog[w[24]]/2, 0, 0, 0, 0, 
   0, 0, 0, (-3*dlog[w[44]])/8 - dlog[w[46]]/8, 0, 0, 0, 0, 0, 
   -1/64*dlog[w[43]] + (7*dlog[w[44]])/128 + dlog[w[45]]/64 + 
    dlog[w[46]]/128, 0, 0, dlog[w[43]]/32 + dlog[w[44]]/32 + dlog[w[45]]/32 - 
    dlog[w[46]]/32, (-7*dlog[w[43]])/64 + (3*dlog[w[44]])/64 + 
    (7*dlog[w[45]])/64 - (3*dlog[w[46]])/64, (3*dlog[w[43]])/64 - 
    (5*dlog[w[44]])/64 - (3*dlog[w[45]])/64 + (5*dlog[w[46]])/64, 
   dlog[w[40]]/8 - dlog[w[43]]/8 - dlog[w[44]]/16 + dlog[w[45]]/16 + 
    dlog[w[46]]/16, 0, 0, dlog[w[47]]/16, 0, 0, (-5*dlog[w[43]])/128 - 
    (7*dlog[w[44]])/128 + (5*dlog[w[45]])/128 + (7*dlog[w[46]])/128, 0, 0, 
   dlog[w[43]]/32 - dlog[w[44]]/32 - dlog[w[45]]/32 - dlog[w[46]]/32, 
   dlog[w[43]]/16 + dlog[w[44]]/64 - dlog[w[46]]/64, 0, 
   -1/16*dlog[w[43]] - dlog[w[44]]/32 + dlog[w[45]]/16 + dlog[w[46]]/32, 0, 
   0, -1/32*dlog[w[44]] + dlog[w[46]]/32, dlog[w[47]]/32, 
   dlog[w[43]]/32 - dlog[w[44]]/16 - dlog[w[45]]/32, 0, 
   (-3*dlog[w[43]])/32 + dlog[w[45]]/32, 0, 0, -1/128*dlog[w[43]] + 
    (3*dlog[w[44]])/128 + dlog[w[45]]/128 - (3*dlog[w[46]])/128, 
   (-3*dlog[w[43]])/64 + dlog[w[44]]/64 + (3*dlog[w[45]])/64 - 
    dlog[w[46]]/64, 0, 0, 0, 0, 0, 0, dlog[w[43]]/32 - dlog[w[45]]/32, 
   dlog[w[40]]/16 - dlog[w[43]]/32 - dlog[w[44]]/32 + dlog[w[45]]/32 + 
    dlog[w[46]]/32, dlog[w[40]]/16 - dlog[w[43]]/32 - dlog[w[44]]/32 + 
    dlog[w[45]]/32 + dlog[w[46]]/32, -1/16*dlog[w[40]], 
   -1/32*dlog[w[40]] + dlog[w[43]]/64 + dlog[w[44]]/64 - dlog[w[45]]/64 - 
    dlog[w[46]]/64, dlog[w[40]]/16 - (3*dlog[w[43]])/128 + dlog[w[44]]/128 + 
    (3*dlog[w[45]])/128 - dlog[w[46]]/128, -1/16*dlog[w[40]] + 
    dlog[w[43]]/32 + dlog[w[44]]/32 - dlog[w[45]]/32 - dlog[w[46]]/32, 0, 
   dlog[w[43]]/32 - dlog[w[44]]/8 - dlog[w[45]]/32 + dlog[w[46]]/16, 
   (-5*dlog[w[43]])/64 + (5*dlog[w[44]])/64 + dlog[w[45]]/64 - 
    (5*dlog[w[46]])/64, dlog[w[40]]/16 - dlog[w[43]]/32 - dlog[w[44]]/32 + 
    dlog[w[45]]/32 + dlog[w[46]]/32, 0, 0, 0, (-3*dlog[w[43]])/32 + 
    (5*dlog[w[44]])/32 + (3*dlog[w[45]])/32 - (3*dlog[w[46]])/32, 
   (5*dlog[w[43]])/32 - (3*dlog[w[44]])/32 - (3*dlog[w[45]])/32 + 
    (3*dlog[w[46]])/32, 0, 0, (3*dlog[w[43]])/128 - dlog[w[44]]/128 - 
    (3*dlog[w[45]])/128 + dlog[w[46]]/128, dlog[w[43]]/64 - 
    (3*dlog[w[44]])/64 - dlog[w[45]]/64 + (3*dlog[w[46]])/64, 
   -1/32*dlog[w[43]] - dlog[w[44]]/32 + dlog[w[45]]/32 + dlog[w[46]]/32, 
   -1/32*dlog[w[43]] + dlog[w[44]]/32 + dlog[w[45]]/32 - dlog[w[46]]/32, 
   dlog[w[43]]/32 + dlog[w[44]]/32 - dlog[w[45]]/32 - dlog[w[46]]/32, 
   -1/32*dlog[w[43]] + dlog[w[44]]/32 + dlog[w[45]]/32 - dlog[w[46]]/32, 
   -1/32*dlog[w[43]] + dlog[w[44]]/32 + dlog[w[45]]/32 - dlog[w[46]]/32, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, dlog[w[47]]/32, (3*dlog[w[43]])/16 + (3*dlog[w[44]])/16 - 
    (15*dlog[w[45]])/64 - (9*dlog[w[46]])/64, -dlog[w[1]] - dlog[w[12]]/2 - 
    dlog[w[13]]/2 + dlog[w[23]]/2 + dlog[w[24]]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, dlog[w[45]]/128 - dlog[w[46]]/128, 0, 0, 
   dlog[w[45]]/64 - dlog[w[46]]/64, (-5*dlog[w[43]])/64 - 
    (3*dlog[w[44]])/64 + (5*dlog[w[45]])/64 - (3*dlog[w[46]])/64, 
   -1/32*dlog[w[44]] - (3*dlog[w[45]])/64 + (5*dlog[w[46]])/64, 
   -1/16*dlog[w[43]] - dlog[w[44]]/16 + dlog[w[45]]/16 + dlog[w[46]]/16, 0, 
   0, dlog[w[47]]/32, -1/32*dlog[w[43]] - dlog[w[44]]/32, 0, 
   -1/32*dlog[w[40]] + dlog[w[43]]/32 - dlog[w[44]]/32 + 
    (5*dlog[w[45]])/128 + (7*dlog[w[46]])/128, 0, 0, 
   dlog[w[43]]/32 + dlog[w[44]]/32 - dlog[w[45]]/32 - dlog[w[46]]/32, 0, 0, 
   -1/32*dlog[w[43]] - dlog[w[44]]/32 + dlog[w[45]]/32 + dlog[w[46]]/32, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, dlog[w[45]]/128 - dlog[w[46]]/128, 
   -1/16*dlog[w[43]] - dlog[w[44]]/16 + (3*dlog[w[45]])/64 + dlog[w[46]]/64, 
   0, 0, 0, 0, 0, 0, 0, -1/32*dlog[w[43]] - dlog[w[44]]/32 + dlog[w[45]]/32 + 
    dlog[w[46]]/32, -1/32*dlog[w[43]] - dlog[w[44]]/32 + dlog[w[45]]/32 + 
    dlog[w[46]]/32, -1/32*dlog[w[43]] - dlog[w[44]]/32, 
   dlog[w[43]]/64 + dlog[w[44]]/64 - dlog[w[45]]/64 - dlog[w[46]]/64, 
   dlog[w[40]]/16 - dlog[w[43]]/32 + dlog[w[44]]/32 + dlog[w[45]]/128 - 
    dlog[w[46]]/128, dlog[w[43]]/32 + dlog[w[44]]/32 - dlog[w[45]]/32 - 
    dlog[w[46]]/32, 0, -1/16*dlog[w[40]] + (5*dlog[w[43]])/64 + 
    (3*dlog[w[44]])/64 - dlog[w[45]]/32 + dlog[w[46]]/16, 
   dlog[w[40]]/32 + dlog[w[44]]/32 + dlog[w[45]]/64 - (5*dlog[w[46]])/64, 
   -1/32*dlog[w[43]] - dlog[w[44]]/32 + dlog[w[45]]/32 + dlog[w[46]]/32, 0, 
   0, 0, -1/16*dlog[w[43]] - dlog[w[44]]/16 + (3*dlog[w[45]])/32 - 
    (3*dlog[w[46]])/32, (-3*dlog[w[45]])/32 + (3*dlog[w[46]])/32, 0, 0, 
   -1/128*dlog[w[45]] + dlog[w[46]]/128, dlog[w[45]]/64 + (3*dlog[w[46]])/64, 
   -1/16*dlog[w[44]] + dlog[w[45]]/32 + dlog[w[46]]/32, 
   dlog[w[40]]/16 - dlog[w[43]]/16 + dlog[w[45]]/32 - dlog[w[46]]/32, 
   dlog[w[40]]/16 - dlog[w[45]]/32 - dlog[w[46]]/32, 
   -1/32*dlog[w[43]] - dlog[w[44]]/32 + dlog[w[45]]/32 - dlog[w[46]]/32, 
   dlog[w[45]]/32 - dlog[w[46]]/32, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (-3*dlog[w[40]])/4 + (3*dlog[w[43]])/32 + (3*dlog[w[44]])/16 + 
    (3*dlog[w[46]])/32, 2*dlog[w[1]] + dlog[w[2]] + dlog[w[12]] - 
    dlog[w[22]] - dlog[w[26]], 0, dlog[w[42]]/16 - (3*dlog[w[44]])/16, 0, 0, 
   dlog[w[42]]/8 - (3*dlog[w[44]])/8, 0, -1/8*dlog[w[42]] + 
    (3*dlog[w[44]])/8, -1/8*dlog[w[42]] + (3*dlog[w[44]])/8, 0, 0, 0, 0, 0, 
   -1/64*dlog[w[43]] - dlog[w[44]]/32 - dlog[w[46]]/64, 0, 0, 
   dlog[w[43]]/32 + dlog[w[44]]/16 - dlog[w[46]]/32, (3*dlog[w[44]])/16, 
   (3*dlog[w[43]])/32 - (5*dlog[w[44]])/32 + dlog[w[46]]/16, 
   dlog[w[40]]/4 - dlog[w[43]]/16, 0, 0, 0, dlog[w[43]]/16 + dlog[w[44]]/8 - 
    dlog[w[46]]/16, 0, (3*dlog[w[40]])/16 - (9*dlog[w[43]])/64 - 
    (5*dlog[w[44]])/64 + dlog[w[46]]/32, 0, 0, -1/8*dlog[w[40]], 0, 0, 
   dlog[w[40]]/8, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/64*dlog[w[43]] + 
    (3*dlog[w[44]])/64 - dlog[w[46]]/32, dlog[w[43]]/32 + 
    (5*dlog[w[44]])/32 - dlog[w[46]]/16, 0, 0, 0, 0, 0, 0, 0, dlog[w[40]]/8, 
   dlog[w[40]]/8, -1/8*dlog[w[40]] + dlog[w[43]]/16 + dlog[w[44]]/16, 
   -1/16*dlog[w[40]], -1/8*dlog[w[40]] + (3*dlog[w[43]])/64 - 
    (3*dlog[w[44]])/64, -1/32*dlog[w[43]], -1/32*dlog[w[43]] - 
    dlog[w[44]]/8 + dlog[w[46]]/8, dlog[w[40]]/8 - (3*dlog[w[43]])/32 - 
    (11*dlog[w[44]])/32, -1/16*dlog[w[40]] - (5*dlog[w[43]])/32 + 
    (3*dlog[w[44]])/32, dlog[w[42]]/16 - dlog[w[44]]/16, 
   -1/16*dlog[w[42]] + (3*dlog[w[44]])/16 - dlog[w[46]]/8, 0, 0, 
   -1/16*dlog[w[43]] + (7*dlog[w[44]])/16, (5*dlog[w[43]])/16 - 
    (3*dlog[w[44]])/16, dlog[w[43]]/32, dlog[w[42]]/16 + dlog[w[43]]/16 + 
    dlog[w[44]]/16, dlog[w[43]]/64 - dlog[w[44]]/64, 
   -1/16*dlog[w[42]] - dlog[w[43]]/32 - (5*dlog[w[44]])/32, 
   -1/16*dlog[w[43]] + dlog[w[44]]/16, -1/8*dlog[w[40]] + dlog[w[43]]/16 + 
    dlog[w[44]]/16, -1/8*dlog[w[40]] + dlog[w[43]]/16 + dlog[w[44]]/16, 
   dlog[w[44]]/8, -1/16*dlog[w[43]] + dlog[w[44]]/16, 
   -1/16*dlog[w[42]] + dlog[w[44]]/16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, dlog[w[44]]/32 - dlog[w[46]]/32, 
   dlog[w[43]]/32 - dlog[w[45]]/32, dlog[w[47]]/32, 0, 
   (-3*dlog[w[40]])/8 + (3*dlog[w[43]])/32 + (3*dlog[w[44]])/32 - 
    (3*dlog[w[45]])/64 + (3*dlog[w[46]])/64, dlog[w[1]] - dlog[w[5]]/2 - 
    dlog[w[6]]/2 + dlog[w[12]]/2 + dlog[w[13]]/2 - dlog[w[22]], 
   -1/32*dlog[w[43]], -1/32*dlog[w[44]], -1/32*dlog[w[40]], 
   -1/16*dlog[w[40]] + dlog[w[43]]/32 + dlog[w[44]]/32 - dlog[w[45]]/32 - 
    dlog[w[46]]/32, dlog[w[40]]/16 - dlog[w[43]]/16 - dlog[w[44]]/16 + 
    dlog[w[45]]/16, dlog[w[43]]/32 + dlog[w[44]]/32 + dlog[w[45]]/32 - 
    dlog[w[46]]/32, -1/16*dlog[w[40]] + dlog[w[43]]/16 + dlog[w[44]]/16, 
   dlog[w[43]]/32 + dlog[w[44]]/32 - dlog[w[45]]/32 + dlog[w[46]]/32, 
   dlog[w[40]]/16 - dlog[w[43]]/16 - dlog[w[44]]/16 + dlog[w[46]]/16, 0, 0, 
   0, 0, -1/64*dlog[w[43]] - dlog[w[44]]/64 + dlog[w[45]]/128 - 
    dlog[w[46]]/128, 0, 0, dlog[w[43]]/32 + dlog[w[44]]/32 + dlog[w[45]]/64 - 
    dlog[w[46]]/64, -1/32*dlog[w[43]] + (3*dlog[w[44]])/32 + dlog[w[45]]/32, 
   (3*dlog[w[43]])/64 - (5*dlog[w[44]])/64 + dlog[w[46]]/32, dlog[w[40]]/8, 
   0, 0, dlog[w[47]]/32, dlog[w[43]]/32 + dlog[w[44]]/32, 0, 
   (3*dlog[w[40]])/32 - (9*dlog[w[43]])/128 - (5*dlog[w[44]])/128 + 
    dlog[w[46]]/64, 0, 0, -1/16*dlog[w[40]], 0, 0, dlog[w[40]]/16, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, -1/128*dlog[w[43]] + (3*dlog[w[44]])/128 - 
    dlog[w[46]]/64, dlog[w[43]]/64 + (5*dlog[w[44]])/64 - dlog[w[46]]/32, 0, 
   0, 0, 0, 0, 0, 0, dlog[w[40]]/16, dlog[w[40]]/16, 
   -1/16*dlog[w[40]] + dlog[w[43]]/32 + dlog[w[44]]/32, -1/32*dlog[w[40]], 
   dlog[w[43]]/128 - (3*dlog[w[44]])/128 + dlog[w[45]]/64, -1/16*dlog[w[40]], 
   0, dlog[w[40]]/16 - (3*dlog[w[43]])/64 - (11*dlog[w[44]])/64, 
   -1/32*dlog[w[40]] - (5*dlog[w[43]])/64 + (3*dlog[w[44]])/64, 
   dlog[w[40]]/16, 0, 0, 0, -1/32*dlog[w[43]] + (7*dlog[w[44]])/32, 
   (5*dlog[w[43]])/32 - (3*dlog[w[44]])/32, 0, 0, 
   (3*dlog[w[43]])/128 - dlog[w[44]]/128 - dlog[w[45]]/64, 
   dlog[w[43]]/64 - (3*dlog[w[44]])/64 - dlog[w[45]]/32, 
   -1/32*dlog[w[43]] + dlog[w[44]]/32, -1/16*dlog[w[40]] + dlog[w[43]]/32 + 
    dlog[w[44]]/32, -1/16*dlog[w[40]] + dlog[w[43]]/32 + dlog[w[44]]/32, 
   dlog[w[44]]/16, -1/32*dlog[w[43]] + dlog[w[44]]/32, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, (3*dlog[w[40]])/8 - (3*dlog[w[43]])/32 - (3*dlog[w[44]])/64 + 
    (3*dlog[w[45]])/64, -dlog[w[1]] - dlog[w[2]]/2 - dlog[w[13]]/2 + 
    dlog[w[22]]/2 + dlog[w[25]]/2, -1/32*dlog[w[41]] + (3*dlog[w[43]])/32, 0, 
   0, 0, 0, dlog[w[41]]/16 - (3*dlog[w[43]])/16, 
   dlog[w[41]]/16 - (3*dlog[w[43]])/16, 0, -1/16*dlog[w[41]] + 
    (3*dlog[w[43]])/16, 0, 0, 0, 0, dlog[w[43]]/64 + dlog[w[44]]/128 - 
    dlog[w[45]]/128, 0, 0, -1/32*dlog[w[43]] - dlog[w[44]]/64 - 
    dlog[w[45]]/64, dlog[w[43]]/32 - (3*dlog[w[44]])/32 - dlog[w[45]]/32, 
   (-3*dlog[w[43]])/64 + (3*dlog[w[44]])/64, -1/8*dlog[w[40]] + 
    dlog[w[44]]/32, 0, 0, 0, -1/16*dlog[w[43]] - dlog[w[44]]/32 + 
    dlog[w[45]]/32, 0, -1/32*dlog[w[40]] + (9*dlog[w[43]])/128 + 
    (3*dlog[w[44]])/128, dlog[w[43]]/16 + dlog[w[44]]/64 - dlog[w[45]]/16, 0, 
   dlog[w[44]]/64, 0, dlog[w[41]]/32 - (3*dlog[w[43]])/32 + dlog[w[45]]/16, 
   -1/32*dlog[w[41]] + dlog[w[43]]/32, 0, 0, 0, 0, 0, 0, 0, 
   -1/64*dlog[w[44]], -1/32*dlog[w[41]] - dlog[w[43]]/32 - dlog[w[44]]/32, 
   dlog[w[43]]/128 - dlog[w[44]]/128, dlog[w[41]]/32 + dlog[w[43]]/64 - 
    (3*dlog[w[44]])/64, 0, 0, 0, 0, dlog[w[41]]/32 - dlog[w[43]]/32, 0, 0, 
   -1/16*dlog[w[40]], -1/16*dlog[w[40]], dlog[w[40]]/16 - dlog[w[43]]/32 - 
    dlog[w[44]]/32, dlog[w[40]]/32, -1/128*dlog[w[43]] + 
    (3*dlog[w[44]])/128 - dlog[w[45]]/64, dlog[w[40]]/16, 0, 
   -1/16*dlog[w[40]] + (3*dlog[w[43]])/64 + (11*dlog[w[44]])/64, 
   dlog[w[40]]/32 + (5*dlog[w[43]])/64 - (3*dlog[w[44]])/64, 
   -1/16*dlog[w[40]], 0, 0, 0, dlog[w[43]]/32 - (7*dlog[w[44]])/32, 
   (-5*dlog[w[43]])/32 + (3*dlog[w[44]])/32, 0, 0, 
   (-3*dlog[w[43]])/128 + dlog[w[44]]/128 + dlog[w[45]]/64, 
   -1/64*dlog[w[43]] + (3*dlog[w[44]])/64 + dlog[w[45]]/32, 
   dlog[w[43]]/32 - dlog[w[44]]/32, dlog[w[40]]/16 - dlog[w[43]]/32 - 
    dlog[w[44]]/32, dlog[w[40]]/16 - dlog[w[43]]/32 - dlog[w[44]]/32, 
   -1/16*dlog[w[44]], dlog[w[43]]/32 - dlog[w[44]]/32, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   2*dlog[w[1]] + 2*dlog[w[5]] + 2*dlog[w[6]] - 4*dlog[w[48]], 
   (-2*dlog[w[2]])/3 - dlog[w[5]]/3 - dlog[w[6]]/3 + dlog[w[23]]/3 + 
    dlog[w[24]]/3 - (4*dlog[w[48]])/3, (-43*dlog[w[33]])/6 - 
    (35*dlog[w[34]])/3 - (5*dlog[w[37]])/2 - dlog[w[38]], (16*dlog[w[47]])/3, 
   0, 0, 0, 2*dlog[w[33]] + 2*dlog[w[34]], 0, (-22*dlog[w[33]])/3, 0, 
   (-22*dlog[w[34]])/3, 0, dlog[w[5]]/3 - dlog[w[6]]/3 + dlog[w[23]]/3 - 
    dlog[w[24]]/3, dlog[w[33]]/3 + (2*dlog[w[34]])/3 - dlog[w[37]]/3, 
   dlog[w[33]] + (2*dlog[w[34]])/3 + dlog[w[37]]/3, 
   (-2*dlog[w[33]])/3 - (4*dlog[w[34]])/3 + (2*dlog[w[37]])/3, 
   (5*dlog[w[33]])/12 + (3*dlog[w[34]])/2 - dlog[w[37]]/4 - dlog[w[38]]/6, 
   dlog[w[33]]/3 + (2*dlog[w[34]])/3 - dlog[w[37]]/3, 
   -1/3*dlog[w[33]] - dlog[w[34]]/2 - dlog[w[38]]/6, 
   (-3*dlog[w[33]])/2 + dlog[w[34]]/6 + dlog[w[37]]/6 - dlog[w[38]]/6, 
   (7*dlog[w[33]])/6 - dlog[w[34]]/6 + (5*dlog[w[37]])/6 - dlog[w[38]]/2, 
   -1/2*dlog[w[33]] + dlog[w[34]]/2 - dlog[w[37]]/2 + dlog[w[38]]/2, 
   (2*dlog[w[33]])/3 + (2*dlog[w[34]])/3 + (2*dlog[w[37]])/3 + 
    (2*dlog[w[38]])/3, 0, 0, (2*dlog[w[1]])/3 + (2*dlog[w[5]])/3 + 
    (2*dlog[w[23]])/3 - (8*dlog[w[48]])/3, -1/3*dlog[w[33]] - 
    (2*dlog[w[34]])/3 + dlog[w[37]]/3, (-2*dlog[w[33]])/3 - dlog[w[34]]/3 + 
    dlog[w[38]]/3, -1/4*dlog[w[33]] - dlog[w[34]]/12 + (5*dlog[w[37]])/12 + 
    (7*dlog[w[38]])/12, (2*dlog[w[33]])/3 + (4*dlog[w[34]])/3 - 
    (2*dlog[w[37]])/3, dlog[w[33]]/3 + dlog[w[34]], 
   -1/3*dlog[w[33]] - dlog[w[34]]/3 - dlog[w[37]]/3 - dlog[w[38]]/3, 
   (2*dlog[w[33]])/3 + dlog[w[34]]/6 + dlog[w[38]]/6, 
   (-2*dlog[w[33]])/3 - (4*dlog[w[34]])/3 + (2*dlog[w[37]])/3, 
   dlog[w[33]]/3 + dlog[w[34]]/3 + dlog[w[37]]/3 + dlog[w[38]]/3, 
   (-4*dlog[w[33]])/3 - (4*dlog[w[34]])/3, (-2*dlog[w[34]])/3 - 
    (2*dlog[w[38]])/3, 0, (-2*dlog[w[1]])/3 - (2*dlog[w[5]])/3 - 
    (4*dlog[w[6]])/3 + (4*dlog[w[48]])/3, 0, 0, 0, 0, 0, 
   dlog[w[33]]/12 - dlog[w[34]]/12 + dlog[w[37]]/12 - dlog[w[38]]/12, 
   (7*dlog[w[33]])/6 + dlog[w[34]]/6 + dlog[w[37]]/2 + dlog[w[38]]/6, 
   -1/6*dlog[w[34]] - dlog[w[38]]/6, (2*dlog[w[33]])/3 + dlog[w[34]]/3 - 
    dlog[w[38]]/3, -1/3*dlog[w[33]] - dlog[w[34]]/3, 0, 0, 0, 0, 
   dlog[w[33]]/3 + dlog[w[34]]/3 + dlog[w[37]]/3 + dlog[w[38]]/3, 
   dlog[w[33]]/3 + dlog[w[34]]/3 + dlog[w[37]]/3 + dlog[w[38]]/3, 0, 
   -1/6*dlog[w[33]] - dlog[w[34]]/6 - dlog[w[37]]/6 - dlog[w[38]]/6, 
   (-7*dlog[w[33]])/12 - (3*dlog[w[34]])/4 + dlog[w[37]]/12 - dlog[w[38]]/12, 
   -1/3*dlog[w[33]] - dlog[w[34]]/3 - dlog[w[37]]/3 - dlog[w[38]]/3, 0, 
   (-4*dlog[w[33]])/3 - dlog[w[34]]/3 - dlog[w[37]]/3 + (2*dlog[w[38]])/3, 
   dlog[w[33]]/6 - (5*dlog[w[34]])/6 + dlog[w[37]]/6 - (5*dlog[w[38]])/6, 
   dlog[w[33]]/3 + dlog[w[34]]/3 + dlog[w[37]]/3 + dlog[w[38]]/3, 0, 0, 0, 
   (7*dlog[w[33]])/3 + dlog[w[34]] + dlog[w[37]] - dlog[w[38]], 
   -1/3*dlog[w[33]] + dlog[w[34]] - dlog[w[37]] + dlog[w[38]], 0, 0, 
   -1/12*dlog[w[33]] + dlog[w[34]]/12 - dlog[w[37]]/12 + dlog[w[38]]/12, 
   (-7*dlog[w[33]])/6 - dlog[w[34]]/6 + dlog[w[37]]/6 + dlog[w[38]]/2, 
   dlog[w[33]]/3 + dlog[w[34]]/3 + dlog[w[37]]/3 + dlog[w[38]]/3, 
   dlog[w[33]]/3 - dlog[w[34]]/3 + dlog[w[37]]/3 - dlog[w[38]]/3, 
   -1/3*dlog[w[33]] - dlog[w[34]]/3 - dlog[w[37]]/3 - dlog[w[38]]/3, 
   dlog[w[33]] + dlog[w[34]]/3 + dlog[w[37]]/3 - dlog[w[38]]/3, 
   dlog[w[33]]/3 - dlog[w[34]]/3 + dlog[w[37]]/3 - dlog[w[38]]/3, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, (-2*dlog[w[1]])/3 - (4*dlog[w[5]])/3 - (2*dlog[w[6]])/3 + 
    (4*dlog[w[48]])/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, (1404*dlog[w[2]])/41 + (162*dlog[w[3]])/41 + 54*dlog[w[6]] - 
    (1620*dlog[w[13]])/41 + (54*dlog[w[15]])/41, 0, 0, 
   (-90*dlog[w[2]])/41 + (18*dlog[w[6]])/41 + (90*dlog[w[13]])/41, 0, 0, 
   (-648*dlog[w[2]])/41 - (468*dlog[w[3]])/41 - (432*dlog[w[6]])/41 + 
    (180*dlog[w[13]])/41 + (468*dlog[w[15]])/41 + (468*dlog[w[18]])/41, 0, 
   (648*dlog[w[2]])/41 + (432*dlog[w[6]])/41 - (180*dlog[w[13]])/41 - 
    (468*dlog[w[15]])/41, (1512*dlog[w[2]])/41 + (2160*dlog[w[6]])/41 - 
    (1044*dlog[w[13]])/41 - (468*dlog[w[18]])/41, 0, 0, 0, 0, 
   (108*dlog[w[2]])/41 + (114*dlog[w[3]])/41 + (102*dlog[w[6]])/41 + 
    (36*dlog[w[15]])/41 - (108*dlog[w[18]])/41, (-216*dlog[w[2]])/41 - 
    (27*dlog[w[3]])/41 - (333*dlog[w[6]])/41 + (144*dlog[w[13]])/41 - 
    (9*dlog[w[15]])/41 + (108*dlog[w[18]])/41, 0, 0, 0, (180*dlog[w[3]])/41, 
   0, (108*dlog[w[2]])/41 + (126*dlog[w[3]])/41 + (108*dlog[w[6]])/41 - 
    (144*dlog[w[13]])/41 - (90*dlog[w[15]])/41, 0, 0, 0, 0, 0, 0, 
   (-36*dlog[w[2]])/41 - (87*dlog[w[3]])/41 - (48*dlog[w[6]])/41 + 
    (18*dlog[w[13]])/41 - (27*dlog[w[15]])/41, (-180*dlog[w[2]])/41 - 
    (132*dlog[w[3]])/41 - (84*dlog[w[6]])/41 + (180*dlog[w[13]])/41, 
   (36*dlog[w[2]])/41 - (27*dlog[w[3]])/41 + (72*dlog[w[6]])/41 - 
    (90*dlog[w[13]])/41 - (27*dlog[w[15]])/41, 0, 0, 0, 0, 0, 0, 0, 
   (108*dlog[w[2]])/41 - (108*dlog[w[13]])/41, (144*dlog[w[2]])/41 + 
    (144*dlog[w[3]])/41 + (72*dlog[w[6]])/41 - (180*dlog[w[13]])/41 - 
    (36*dlog[w[15]])/41, 0, (12*dlog[w[2]])/41 + (15*dlog[w[3]])/41 + 
    (12*dlog[w[6]])/41 - (18*dlog[w[13]])/41 - (9*dlog[w[15]])/41, 
   (144*dlog[w[2]])/41 + (54*dlog[w[3]])/41 - (36*dlog[w[13]])/41 + 
    (18*dlog[w[15]])/41 - (36*dlog[w[21]])/41, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, (-36*dlog[w[2]])/41 - (36*dlog[w[15]])/41, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (-8*dlog[w[3]])/9 - (4*dlog[w[5]])/9 + (4*dlog[w[23]])/9, 
   (-4*dlog[w[33]])/9 - (4*dlog[w[37]])/9, 0, (-119*dlog[w[1]])/36 - 
    29*dlog[w[2]] - (26*dlog[w[3]])/9 + (13*dlog[w[5]])/18 - 
    (791*dlog[w[6]])/36 + (61*dlog[w[13]])/2 - (3*dlog[w[15]])/2 + 
    (17*dlog[w[18]])/18 + (31*dlog[w[23]])/12, 0, 0, 
   (3*dlog[w[2]])/2 + dlog[w[6]]/2 - (3*dlog[w[13]])/2, 0, 
   (4*dlog[w[1]])/9 - (4*dlog[w[6]])/9 - (8*dlog[w[8]])/9 + 
    (4*dlog[w[23]])/9, 6*dlog[w[2]] + 3*dlog[w[3]] + 4*dlog[w[6]] + 
    (8*dlog[w[8]])/9 - 3*dlog[w[13]] - 3*dlog[w[15]] - (19*dlog[w[18]])/9 - 
    (8*dlog[w[23]])/9, (-14*dlog[w[1]])/9 - (14*dlog[w[6]])/9 + 
    (14*dlog[w[23]])/9, -6*dlog[w[2]] - 4*dlog[w[6]] + 3*dlog[w[13]] + 
    3*dlog[w[15]], (-4*dlog[w[1]])/9 - 22*dlog[w[2]] - (176*dlog[w[6]])/9 + 
    19*dlog[w[13]] + (19*dlog[w[18]])/9 + (4*dlog[w[23]])/9, 0, 
   -1/18*dlog[w[33]] - dlog[w[34]]/18 - dlog[w[37]]/18, 
   -1/18*dlog[w[5]] - dlog[w[6]]/18 + dlog[w[18]]/18 + dlog[w[23]]/18, 
   dlog[w[5]]/18 + dlog[w[6]]/18 + dlog[w[18]]/18 - dlog[w[23]]/18, 
   -dlog[w[2]] - (43*dlog[w[3]])/54 + dlog[w[5]]/9 - (59*dlog[w[6]])/54 - 
    dlog[w[15]] + (8*dlog[w[18]])/9 - dlog[w[23]]/9, 
   (7*dlog[w[1]])/27 + (7*dlog[w[2]])/2 + (13*dlog[w[3]])/27 - 
    (19*dlog[w[5]])/108 + (161*dlog[w[6]])/54 - (11*dlog[w[13]])/4 + 
    dlog[w[15]]/4 - (119*dlog[w[18]])/108 - dlog[w[23]]/12, 
   -1/18*dlog[w[5]] - dlog[w[6]]/18 + dlog[w[18]]/18 + dlog[w[23]]/18, 
   -1/3*dlog[w[3]] - (2*dlog[w[5]])/27 + (7*dlog[w[6]])/54 + 
    (5*dlog[w[8]])/18 - dlog[w[18]]/18, (23*dlog[w[1]])/108 - dlog[w[3]] - 
    (7*dlog[w[6]])/108 - dlog[w[18]]/27 + (17*dlog[w[23]])/36, 
   (-17*dlog[w[1]])/18 - dlog[w[2]] - 2*dlog[w[3]] + dlog[w[5]]/18 - 
    (11*dlog[w[6]])/9 + (13*dlog[w[8]])/18 + dlog[w[15]] + dlog[w[18]] + 
    dlog[w[23]]/6, 0, -dlog[w[2]] - 3*dlog[w[3]] + (3*dlog[w[13]])/2 + 
    (3*dlog[w[15]])/2, dlog[w[33]]/12 - dlog[w[34]]/36 + dlog[w[37]]/9, 
   dlog[w[1]]/27 + dlog[w[3]]/3 + (5*dlog[w[5]])/108 - (5*dlog[w[6]])/108 + 
    dlog[w[18]]/18 - dlog[w[23]]/9, (-13*dlog[w[33]])/12 - dlog[w[34]]/36 - 
    (10*dlog[w[37]])/9, (-5*dlog[w[1]])/27 + dlog[w[3]] + 
    (77*dlog[w[5]])/108 + (43*dlog[w[6]])/108 - (13*dlog[w[18]])/54 - 
    (5*dlog[w[23]])/9, -1/18*dlog[w[18]], 0, 
   dlog[w[2]]/4 - (35*dlog[w[3]])/108 - (10*dlog[w[5]])/9 + 
    (37*dlog[w[6]])/108 - dlog[w[13]]/4 + (3*dlog[w[15]])/4 + 
    (20*dlog[w[18]])/27 + (10*dlog[w[23]])/9, 
   -1/4*dlog[w[1]] + 2*dlog[w[2]] + (35*dlog[w[3]])/27 + 
    (241*dlog[w[6]])/108 - 2*dlog[w[13]] + (17*dlog[w[18]])/18 + 
    dlog[w[23]]/4, (-5*dlog[w[2]])/4 + (7*dlog[w[3]])/4 - (7*dlog[w[6]])/4 + 
    (7*dlog[w[13]])/4 + (3*dlog[w[15]])/4, 0, 
   3*dlog[w[3]] + (19*dlog[w[5]])/9 + dlog[w[6]]/9 - dlog[w[8]] - 
    dlog[w[18]]/9 - (10*dlog[w[23]])/9, 0, -dlog[w[3]] - (2*dlog[w[5]])/9 + 
    (2*dlog[w[6]])/9 - (2*dlog[w[18]])/9 + (2*dlog[w[23]])/9, 0, 0, 0, 
   -3*dlog[w[2]] - 2*dlog[w[6]] + 2*dlog[w[13]] + dlog[w[18]], 
   -2*dlog[w[2]] - 2*dlog[w[3]] - dlog[w[6]] + 2*dlog[w[13]] + dlog[w[15]], 
   0, -1/4*dlog[w[2]] - dlog[w[3]]/4 - dlog[w[6]]/4 + dlog[w[13]]/4 + 
    dlog[w[15]]/4, (-3*dlog[w[2]])/2 - dlog[w[3]]/2 + dlog[w[6]]/2 + 
    dlog[w[13]]/2 - dlog[w[15]]/2, 0, 0, 0, 0, 
   -1/18*dlog[w[3]] + dlog[w[6]]/18 - dlog[w[18]]/18, 0, 0, 0, 0, 0, 0, 0, 0, 
   (11*dlog[w[1]])/12 - dlog[w[6]]/4 + dlog[w[8]] + (5*dlog[w[18]])/18 - 
    dlog[w[23]]/36, 0, 0, dlog[w[2]] + dlog[w[15]], 0, 0, 0, 0, 0, 0, 0, 0, 
   0, (5*dlog[w[1]])/54 - (20*dlog[w[3]])/27 - (10*dlog[w[5]])/27 + 
    (5*dlog[w[18]])/54 + (5*dlog[w[23]])/18, (-5*dlog[w[1]])/9 - 
    (5*dlog[w[18]])/9 + (5*dlog[w[23]])/9, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, -1/6*dlog[w[1]] + (4*dlog[w[3]])/3 + (2*dlog[w[5]])/3 - 
    dlog[w[6]]/6 - dlog[w[23]]/2, -1/2*dlog[w[33]] - dlog[w[37]]/2, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (4608*dlog[w[4]])/11045 + (2304*dlog[w[6]])/11045 - 
    (2304*dlog[w[24]])/11045, 0, (2304*dlog[w[34]])/11045 + 
    (2304*dlog[w[38]])/11045, 0, (7056*dlog[w[1]])/11045 - 
    (5184*dlog[w[4]])/11045 + (555408*dlog[w[5]])/11045 - 
    (3024*dlog[w[6]])/11045 - (548352*dlog[w[12]])/11045 + 
    (4896*dlog[w[19]])/11045 - (6912*dlog[w[24]])/11045, 0, 
   (-9792*dlog[w[2]])/2209 - (9792*dlog[w[5]])/2209 + 
    (9792*dlog[w[12]])/2209, 0, 0, (-2304*dlog[w[1]])/11045 + 
    (2304*dlog[w[5]])/11045 + (4608*dlog[w[9]])/11045 - 
    (2304*dlog[w[24]])/11045, 0, (2304*dlog[w[1]])/11045 - 
    (2304*dlog[w[5]])/11045 - (19584*dlog[w[12]])/2209 + 
    (102528*dlog[w[19]])/11045 - (2304*dlog[w[24]])/11045, 
   (626688*dlog[w[5]])/11045 - (724608*dlog[w[12]])/11045 + 
    (19584*dlog[w[14]])/2209, (18432*dlog[w[1]])/11045 - 
    (41472*dlog[w[4]])/11045 + (18432*dlog[w[5]])/11045 - 
    (20736*dlog[w[6]])/11045 + (2304*dlog[w[24]])/11045, 
   (19584*dlog[w[4]])/2209 - (4608*dlog[w[9]])/11045 + 
    (19584*dlog[w[12]])/2209 - (19584*dlog[w[14]])/2209 - 
    (102528*dlog[w[19]])/11045 + (4608*dlog[w[24]])/11045, 
   (2448*dlog[w[33]])/11045 + (3744*dlog[w[34]])/11045 + 
    (6912*dlog[w[38]])/11045, (-10368*dlog[w[4]])/11045 + 
    (5184*dlog[w[5]])/11045 - (5184*dlog[w[6]])/11045, 
   (5184*dlog[w[1]])/11045 - (10368*dlog[w[4]])/11045 - 
    (5184*dlog[w[6]])/11045 + (9792*dlog[w[19]])/11045, 0, 
   (-3336*dlog[w[1]])/11045 + (5184*dlog[w[4]])/11045 - 
    (3336*dlog[w[5]])/11045 + (2664*dlog[w[6]])/11045 - 
    (816*dlog[w[19]])/11045 + (1152*dlog[w[24]])/11045, 0, 
   (-3888*dlog[w[1]])/11045 - (11232*dlog[w[4]])/11045 + 
    (5952*dlog[w[5]])/11045 - (4656*dlog[w[6]])/11045 + 
    (8928*dlog[w[9]])/11045 - (2448*dlog[w[19]])/11045 + 
    (1152*dlog[w[24]])/11045, (2688*dlog[w[1]])/11045 - 
    (78336*dlog[w[2]])/11045 + (60576*dlog[w[4]])/11045 + 
    (4272*dlog[w[5]])/11045 - (768*dlog[w[6]])/2209 - 
    (9792*dlog[w[12]])/11045 + (24432*dlog[w[19]])/11045 + 
    (1152*dlog[w[24]])/11045, 0, (-288*dlog[w[1]])/11045 - 
    (137088*dlog[w[2]])/11045 + (33984*dlog[w[5]])/11045 - 
    (8928*dlog[w[9]])/11045 + (137088*dlog[w[14]])/11045 - 
    (8640*dlog[w[19]])/2209 + (9216*dlog[w[24]])/11045, 
   (68544*dlog[w[4]])/11045 + (235008*dlog[w[5]])/11045 - 
    (166464*dlog[w[12]])/11045 - (137088*dlog[w[14]])/11045, 
   (-3168*dlog[w[33]])/11045 + (288*dlog[w[34]])/2209 + 
    (4608*dlog[w[38]])/11045, (-3696*dlog[w[1]])/11045 + 
    (5184*dlog[w[4]])/11045 - (2208*dlog[w[5]])/11045 + 
    (1488*dlog[w[6]])/11045 - (4896*dlog[w[19]])/11045, 
   (5616*dlog[w[33]])/11045 + (4608*dlog[w[34]])/11045 + 
    (4608*dlog[w[38]])/11045, (-768*dlog[w[1]])/2209 + 
    (5184*dlog[w[4]])/11045 - (576*dlog[w[5]])/2209 + 
    (672*dlog[w[6]])/11045 - (1632*dlog[w[19]])/11045, 
   (-1296*dlog[w[1]])/11045 + (19008*dlog[w[4]])/11045 - 
    (3744*dlog[w[5]])/11045 + (1008*dlog[w[6]])/2209 - 
    (6912*dlog[w[24]])/11045, (-3456*dlog[w[1]])/11045 - 
    (2592*dlog[w[4]])/11045 + (1296*dlog[w[5]])/11045 - 
    (2592*dlog[w[6]])/11045 + (2448*dlog[w[19]])/11045 - 
    (1152*dlog[w[24]])/11045, 0, 0, 0, (1296*dlog[w[1]])/11045 + 
    (58752*dlog[w[2]])/11045 - (2592*dlog[w[4]])/11045 - 
    (13248*dlog[w[5]])/11045 - (144*dlog[w[6]])/11045 - 
    (58752*dlog[w[12]])/11045 - (7344*dlog[w[19]])/11045 - 
    (1152*dlog[w[24]])/11045, 0, 0, 0, (-5184*dlog[w[1]])/11045 - 
    (5184*dlog[w[4]])/2209 + (4608*dlog[w[5]])/11045 - 
    (1728*dlog[w[6]])/2209 - (9792*dlog[w[19]])/11045 + 
    (13824*dlog[w[24]])/11045, (-1728*dlog[w[1]])/11045 + 
    (3456*dlog[w[4]])/11045 - (1728*dlog[w[5]])/11045 - 
    (3456*dlog[w[6]])/11045, 0, 0, 0, (-117504*dlog[w[2]])/11045 - 
    (58752*dlog[w[5]])/11045 + (58752*dlog[w[12]])/11045, 0, 0, 
   (-96*dlog[w[1]])/2209 - (3936*dlog[w[4]])/11045 + 
    (1296*dlog[w[5]])/11045 - (672*dlog[w[6]])/11045 + 
    (816*dlog[w[19]])/11045 + (1152*dlog[w[24]])/11045, 
   (-2304*dlog[w[1]])/11045 - (5184*dlog[w[4]])/11045 + 
    (2592*dlog[w[5]])/11045 - (4896*dlog[w[19]])/11045 + 
    (2304*dlog[w[24]])/11045, (1296*dlog[w[1]])/11045 - 
    (2304*dlog[w[4]])/11045 + (1152*dlog[w[5]])/11045 + 
    (144*dlog[w[6]])/11045 - (2448*dlog[w[19]])/11045 + 
    (1152*dlog[w[24]])/11045, (2592*dlog[w[1]])/11045 - 
    (5184*dlog[w[4]])/11045 - (2304*dlog[w[5]])/11045 - 
    (4896*dlog[w[6]])/11045 + (4896*dlog[w[19]])/11045 + 
    (2304*dlog[w[24]])/11045, 0, 0, 0, 0, 0, (107712*dlog[w[2]])/11045 - 
    (107712*dlog[w[4]])/11045, 0, 0, 0, 0, (-88128*dlog[w[2]])/11045 + 
    (4896*dlog[w[4]])/2209 - (19584*dlog[w[5]])/11045 + 
    (4896*dlog[w[12]])/11045 - (78336*dlog[w[14]])/11045, 
   (58752*dlog[w[2]])/11045 - (86496*dlog[w[4]])/11045 + 
    (19584*dlog[w[5]])/2209 - (14688*dlog[w[12]])/2209 - 
    (3264*dlog[w[19]])/11045, 0, (-29376*dlog[w[2]])/11045 + 
    (107712*dlog[w[4]])/11045 - (19584*dlog[w[5]])/11045 + 
    (19584*dlog[w[12]])/11045 + (78336*dlog[w[14]])/11045, 0, 0, 
   (156672*dlog[w[2]])/11045 + (156672*dlog[w[5]])/11045 - 
    (78336*dlog[w[12]])/11045 - (78336*dlog[w[14]])/11045, 0, 0, 
   (19584*dlog[w[2]])/11045 + (39168*dlog[w[5]])/11045 - 
    (19584*dlog[w[12]])/11045, (4896*dlog[w[4]])/11045 - 
    (4896*dlog[w[12]])/11045, (-39168*dlog[w[2]])/11045 - 
    (29376*dlog[w[4]])/11045 - (39168*dlog[w[5]])/11045 - 
    (9792*dlog[w[12]])/11045 + (78336*dlog[w[20]])/11045, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, (-5*dlog[w[33]])/2 + (5*dlog[w[34]])/2 + 
    (5*dlog[w[37]])/2 - (5*dlog[w[38]])/2, (15*dlog[w[1]])/2 + 
    156*dlog[w[2]] + (51*dlog[w[3]])/2 - 15*dlog[w[5]] + (507*dlog[w[6]])/2 + 
    (15*dlog[w[12]])/4 - (645*dlog[w[13]])/4 - (3*dlog[w[15]])/2 - 
    15*dlog[w[18]] - (75*dlog[w[23]])/4 + (45*dlog[w[24]])/4, 
   40*dlog[w[45]] - 40*dlog[w[46]], 0, -10*dlog[w[2]] + 2*dlog[w[6]] + 
    10*dlog[w[13]], 0, 0, -72*dlog[w[2]] - 52*dlog[w[3]] - 48*dlog[w[6]] + 
    20*dlog[w[13]] + 52*dlog[w[15]] + 52*dlog[w[18]], 0, 
   72*dlog[w[2]] + 48*dlog[w[6]] - 20*dlog[w[13]] - 52*dlog[w[15]], 
   168*dlog[w[2]] + 240*dlog[w[6]] - 116*dlog[w[13]] - 52*dlog[w[18]], 0, 0, 
   0, 0, 12*dlog[w[2]] + (28*dlog[w[3]])/3 + (44*dlog[w[6]])/3 - 
    dlog[w[15]] - 12*dlog[w[18]], (-5*dlog[w[1]])/4 - 24*dlog[w[2]] - 
    (17*dlog[w[3]])/4 - (143*dlog[w[6]])/4 - (5*dlog[w[12]])/8 + 
    (103*dlog[w[13]])/8 + dlog[w[15]]/4 + (29*dlog[w[18]])/2 + 
    (5*dlog[w[23]])/8 + (5*dlog[w[24]])/8, 0, 0, 
   (-5*dlog[w[1]])/2 - (5*dlog[w[12]])/4 - (5*dlog[w[13]])/4 + 
    (5*dlog[w[23]])/4 + (5*dlog[w[24]])/4, -10*dlog[w[1]] - 5*dlog[w[2]] + 
    10*dlog[w[3]] + (15*dlog[w[5]])/4 - (45*dlog[w[6]])/4 - 
    (15*dlog[w[13]])/2 + 5*dlog[w[15]] + 5*dlog[w[18]] + (25*dlog[w[23]])/4 + 
    (15*dlog[w[24]])/4, 10*dlog[w[1]] + (15*dlog[w[4]])/2 + 
    (5*dlog[w[5]])/2 + (15*dlog[w[12]])/4 + (15*dlog[w[13]])/4 - 
    (15*dlog[w[23]])/4 - (25*dlog[w[24]])/4, 
   12*dlog[w[2]] + (13*dlog[w[3]])/2 + 5*dlog[w[5]] + 7*dlog[w[6]] - 
    16*dlog[w[13]] - (5*dlog[w[15]])/2 + 5*dlog[w[23]] - 5*dlog[w[24]], 0, 0, 
   (-5*dlog[w[33]])/2 + (5*dlog[w[34]])/2 + (5*dlog[w[37]])/2 - 
    (5*dlog[w[38]])/2, (5*dlog[w[5]])/2 - (5*dlog[w[6]])/2 + 
    (5*dlog[w[12]])/2 - (5*dlog[w[13]])/2, 0, (5*dlog[w[1]])/4 + 
    5*dlog[w[5]] - (45*dlog[w[12]])/8 + (15*dlog[w[13]])/8 + 
    (25*dlog[w[23]])/8 - (35*dlog[w[24]])/8, (-13*dlog[w[2]])/2 - 
    (121*dlog[w[3]])/12 - (26*dlog[w[6]])/3 + 2*dlog[w[13]] + 
    (3*dlog[w[15]])/4, -20*dlog[w[2]] - (53*dlog[w[3]])/6 - 
    (91*dlog[w[6]])/6 + 20*dlog[w[13]], (13*dlog[w[2]])/2 + 
    (3*dlog[w[3]])/4 - (5*dlog[w[5]])/2 + 8*dlog[w[6]] - 10*dlog[w[13]] + 
    (3*dlog[w[15]])/4 - (5*dlog[w[23]])/2 + (5*dlog[w[24]])/2, 0, 0, 
   (5*dlog[w[5]])/2 - (5*dlog[w[6]])/2 + (5*dlog[w[23]])/2 - 
    (5*dlog[w[24]])/2, 0, 0, 0, 0, 12*dlog[w[2]] - 12*dlog[w[13]], 
   16*dlog[w[2]] + 11*dlog[w[3]] + 8*dlog[w[6]] - 20*dlog[w[13]] + 
    dlog[w[15]], 0, dlog[w[2]]/2 + (5*dlog[w[3]])/4 + dlog[w[6]]/2 - 
    2*dlog[w[13]] + dlog[w[15]]/4, 11*dlog[w[2]] + (7*dlog[w[3]])/2 - 
    4*dlog[w[13]] - dlog[w[15]]/2 + dlog[w[21]], 
   (-5*dlog[w[1]])/4 - (5*dlog[w[12]])/8 - (5*dlog[w[13]])/8 + 
    (5*dlog[w[23]])/8 + (5*dlog[w[24]])/8, (-15*dlog[w[1]])/2 - 
    5*dlog[w[2]] + 5*dlog[w[5]] - 5*dlog[w[6]] + 10*dlog[w[11]] + 
    (5*dlog[w[12]])/4 - (15*dlog[w[13]])/4 + (15*dlog[w[23]])/4 - 
    (5*dlog[w[24]])/4, 0, 0, 0, 0, 0, 0, 0, (5*dlog[w[5]])/2 - 
    (5*dlog[w[6]])/2 + (5*dlog[w[23]])/2 - (5*dlog[w[24]])/2, 
   (5*dlog[w[5]])/2 - (5*dlog[w[6]])/2 + (5*dlog[w[23]])/2 - 
    (5*dlog[w[24]])/2, (5*dlog[w[5]])/2 - (5*dlog[w[6]])/2 + 
    (5*dlog[w[12]])/2 - (5*dlog[w[13]])/2, (-5*dlog[w[5]])/4 + 
    (5*dlog[w[6]])/4 - (5*dlog[w[23]])/4 + (5*dlog[w[24]])/4, 
   (-5*dlog[w[1]])/4 - (15*dlog[w[5]])/2 + (5*dlog[w[6]])/2 + 
    (15*dlog[w[12]])/8 + (15*dlog[w[13]])/8 + (5*dlog[w[23]])/8 + 
    (5*dlog[w[24]])/8, (-5*dlog[w[5]])/2 + (5*dlog[w[6]])/2 - 
    (5*dlog[w[23]])/2 + (5*dlog[w[24]])/2, 0, (15*dlog[w[1]])/2 + 
    dlog[w[2]] + (5*dlog[w[5]])/4 + (25*dlog[w[6]])/4 - (15*dlog[w[12]])/4 + 
    (15*dlog[w[13]])/4 + dlog[w[15]] - (5*dlog[w[23]])/2 - 5*dlog[w[24]], 
   (-15*dlog[w[1]])/2 - 5*dlog[w[5]] + (5*dlog[w[6]])/2 - (5*dlog[w[12]])/4 - 
    (15*dlog[w[13]])/4 + (5*dlog[w[23]])/4 + (25*dlog[w[24]])/4, 
   (5*dlog[w[5]])/2 - (5*dlog[w[6]])/2 + (5*dlog[w[23]])/2 - 
    (5*dlog[w[24]])/2, 0, 0, 0, -15*dlog[w[1]] - 5*dlog[w[2]] + 
    5*dlog[w[5]] - 15*dlog[w[6]] - (5*dlog[w[12]])/2 - (15*dlog[w[13]])/2 + 
    (15*dlog[w[23]])/2 + (15*dlog[w[24]])/2, 
   15*dlog[w[1]] + (15*dlog[w[12]])/2 + (15*dlog[w[13]])/2 - 
    (15*dlog[w[23]])/2 - (15*dlog[w[24]])/2, 0, 0, 
   (5*dlog[w[1]])/4 + (5*dlog[w[12]])/8 + (5*dlog[w[13]])/8 - 
    (5*dlog[w[23]])/8 - (5*dlog[w[24]])/8, (15*dlog[w[1]])/2 + 5*dlog[w[2]] - 
    10*dlog[w[10]] - (5*dlog[w[12]])/4 + (15*dlog[w[13]])/4 + 
    (5*dlog[w[23]])/4 - (15*dlog[w[24]])/4, 
   5*dlog[w[5]] - (5*dlog[w[12]])/2 - (5*dlog[w[13]])/2 + (5*dlog[w[23]])/2 - 
    (5*dlog[w[24]])/2, -5*dlog[w[1]] - 5*dlog[w[5]] + (5*dlog[w[12]])/2 - 
    (5*dlog[w[13]])/2 + (5*dlog[w[23]])/2 + (5*dlog[w[24]])/2, 
   -5*dlog[w[5]] + 5*dlog[w[6]] + (5*dlog[w[12]])/2 - (5*dlog[w[13]])/2 - 
    (5*dlog[w[23]])/2 + (5*dlog[w[24]])/2, -5*dlog[w[1]] + (5*dlog[w[5]])/2 - 
    (5*dlog[w[6]])/2 - 5*dlog[w[13]] + (5*dlog[w[23]])/2 + (5*dlog[w[24]])/2, 
   -5*dlog[w[1]] - (5*dlog[w[12]])/2 - (5*dlog[w[13]])/2 + 
    (5*dlog[w[23]])/2 + (5*dlog[w[24]])/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (58*dlog[w[4]])/17 + (29*dlog[w[6]])/17 - (29*dlog[w[24]])/17, 0, 
   (29*dlog[w[34]])/17 + (29*dlog[w[38]])/17, -dlog[w[34]] - dlog[w[38]], 
   (-437*dlog[w[1]])/136 - 3*dlog[w[2]] - (139*dlog[w[4]])/34 - 
    (641*dlog[w[5]])/136 - (347*dlog[w[6]])/136 - (3*dlog[w[9]])/4 - 
    (3*dlog[w[12]])/4 + (9*dlog[w[13]])/4 - (3*dlog[w[19]])/4 - 
    (9*dlog[w[22]])/2 + (319*dlog[w[24]])/34, 
   -8*dlog[w[42]] - 8*dlog[w[43]] - 8*dlog[w[44]] + 8*dlog[w[46]], 
   (3*dlog[w[2]])/2 + (3*dlog[w[5]])/2 - (3*dlog[w[12]])/2, 
   (5*dlog[w[2]])/2 + 2*dlog[w[4]] - (3*dlog[w[5]])/2 + (5*dlog[w[6]])/2 - 
    (3*dlog[w[13]])/2 - (3*dlog[w[22]])/2 + dlog[w[26]]/2, 0, 
   (-29*dlog[w[1]])/17 + (29*dlog[w[5]])/17 + (58*dlog[w[9]])/17 - 
    (29*dlog[w[24]])/17, 5*dlog[w[2]] + 4*dlog[w[4]] - 3*dlog[w[5]] + 
    5*dlog[w[6]] - 3*dlog[w[13]] - 3*dlog[w[22]] + dlog[w[26]], 
   (131*dlog[w[1]])/17 + 6*dlog[w[2]] - (29*dlog[w[5]])/17 + 3*dlog[w[12]] + 
    (7*dlog[w[19]])/17 - 6*dlog[w[22]] - (29*dlog[w[24]])/17, 
   -5*dlog[w[2]] - 4*dlog[w[4]] + 3*dlog[w[5]] - 5*dlog[w[6]] + 
    3*dlog[w[12]] + 3*dlog[w[13]] - 3*dlog[w[14]] + 3*dlog[w[22]] - 
    dlog[w[26]], (-193*dlog[w[1]])/17 - 5*dlog[w[2]] + (192*dlog[w[4]])/17 - 
    (142*dlog[w[5]])/17 + (45*dlog[w[6]])/17 + 3*dlog[w[13]] + 
    3*dlog[w[22]] + (63*dlog[w[24]])/17 - dlog[w[26]], 
   -3*dlog[w[4]] - (58*dlog[w[9]])/17 - 3*dlog[w[12]] + 3*dlog[w[14]] - 
    (7*dlog[w[19]])/17 + (58*dlog[w[24]])/17, (-3*dlog[w[33]])/8 - 
    (75*dlog[w[34]])/68 - (32*dlog[w[38]])/17, (65*dlog[w[4]])/17 - 
    (65*dlog[w[5]])/34 + (65*dlog[w[6]])/34 - dlog[w[9]], 
   (-65*dlog[w[1]])/34 + (65*dlog[w[4]])/17 + (65*dlog[w[6]])/34 - 
    (5*dlog[w[19]])/2, 0, (521*dlog[w[1]])/272 + (3*dlog[w[2]])/8 - 
    (99*dlog[w[4]])/34 + (351*dlog[w[5]])/272 - (373*dlog[w[6]])/272 + 
    dlog[w[9]]/8 + dlog[w[12]]/8 - (3*dlog[w[13]])/8 + dlog[w[19]]/8 - 
    dlog[w[22]]/8 - (37*dlog[w[24]])/136, 0, (127*dlog[w[1]])/136 + 
    (191*dlog[w[4]])/68 - (57*dlog[w[5]])/34 + (163*dlog[w[6]])/136 - 
    (171*dlog[w[9]])/68 + (5*dlog[w[19]])/8 - (5*dlog[w[24]])/34, 
   (45*dlog[w[1]])/34 + 2*dlog[w[2]] + (55*dlog[w[4]])/68 - 
    (43*dlog[w[5]])/136 - (3*dlog[w[6]])/17 + dlog[w[9]]/4 + 
    (7*dlog[w[12]])/4 + dlog[w[13]]/4 - (495*dlog[w[19]])/136 - 
    2*dlog[w[22]] + (6*dlog[w[24]])/17, (-3*dlog[w[2]])/2 - 3*dlog[w[3]] - 
    3*dlog[w[4]] - 3*dlog[w[6]] + (3*dlog[w[13]])/2 + (3*dlog[w[24]])/2, 
   (-23*dlog[w[1]])/68 + dlog[w[2]]/2 + (3*dlog[w[4]])/2 - 
    (91*dlog[w[5]])/68 + (13*dlog[w[6]])/4 + (205*dlog[w[9]])/68 - 
    (3*dlog[w[12]])/4 - (3*dlog[w[13]])/4 + 2*dlog[w[14]] + 
    (81*dlog[w[19]])/17 - (88*dlog[w[24]])/17, 
   (3*dlog[w[2]])/2 + (5*dlog[w[4]])/2 + dlog[w[6]]/2 + (3*dlog[w[12]])/2 - 
    2*dlog[w[14]] + dlog[w[19]]/2 + (3*dlog[w[22]])/2 - 2*dlog[w[24]], 
   (53*dlog[w[33]])/68 - (55*dlog[w[34]])/68 - (27*dlog[w[38]])/17, 
   (169*dlog[w[1]])/136 - (65*dlog[w[4]])/34 + (39*dlog[w[5]])/68 - 
    (91*dlog[w[6]])/136 + (5*dlog[w[19]])/4, (-157*dlog[w[33]])/136 - 
    (27*dlog[w[34]])/17 - (27*dlog[w[38]])/17, (45*dlog[w[1]])/34 - 
    dlog[w[2]]/2 - (167*dlog[w[4]])/34 + (19*dlog[w[5]])/17 - 
    (207*dlog[w[6]])/68 + dlog[w[9]]/2 - dlog[w[12]]/2 + dlog[w[13]]/2 + 
    (3*dlog[w[19]])/4 + dlog[w[22]]/2 + dlog[w[24]], 
   (99*dlog[w[1]])/136 - (193*dlog[w[4]])/34 + (75*dlog[w[5]])/68 - 
    (249*dlog[w[6]])/136 + (32*dlog[w[24]])/17, 
   (81*dlog[w[1]])/68 + (7*dlog[w[2]])/4 + (303*dlog[w[4]])/68 - 
    (75*dlog[w[5]])/68 + (385*dlog[w[6]])/136 - dlog[w[9]]/4 + 
    (9*dlog[w[12]])/8 - (3*dlog[w[13]])/8 - (9*dlog[w[19]])/8 - 
    (23*dlog[w[24]])/17, 0, (3*dlog[w[1]])/4 + (3*dlog[w[2]])/4 - 
    (3*dlog[w[22]])/4, -dlog[w[2]] - 2*dlog[w[4]] - dlog[w[6]] + dlog[w[24]], 
   (-99*dlog[w[1]])/136 + 2*dlog[w[2]] + (65*dlog[w[4]])/68 - 
    (21*dlog[w[5]])/68 + (45*dlog[w[6]])/136 - 2*dlog[w[12]] - 
    (17*dlog[w[19]])/8 + (27*dlog[w[24]])/68, 0, dlog[w[2]] + 2*dlog[w[4]] + 
    dlog[w[6]] - dlog[w[24]], 0, (31*dlog[w[1]])/34 + (189*dlog[w[4]])/34 - 
    (10*dlog[w[5]])/17 + (63*dlog[w[6]])/34 + dlog[w[9]] + 
    (5*dlog[w[19]])/2 - (64*dlog[w[24]])/17, (8*dlog[w[1]])/17 + 
    dlog[w[4]]/17 + (8*dlog[w[5]])/17 + (33*dlog[w[6]])/17 - dlog[w[24]]/2, 
   -1/2*dlog[w[34]] - dlog[w[38]]/2, 0, (-3*dlog[w[2]])/2 + 
    (3*dlog[w[5]])/2 + (3*dlog[w[22]])/2 - (3*dlog[w[24]])/2, 
   -4*dlog[w[2]] - 2*dlog[w[5]] + 2*dlog[w[12]], 0, 0, 
   (7*dlog[w[1]])/68 - dlog[w[2]]/4 + (3*dlog[w[4]])/68 - (6*dlog[w[5]])/17 - 
    (79*dlog[w[6]])/136 + dlog[w[9]]/4 + dlog[w[12]]/8 + dlog[w[13]]/8 - 
    (3*dlog[w[19]])/8 + (7*dlog[w[24]])/68, (22*dlog[w[1]])/17 - 
    dlog[w[2]]/2 + (31*dlog[w[4]])/34 - (41*dlog[w[5]])/34 - 
    (3*dlog[w[6]])/4 - dlog[w[9]]/2 - dlog[w[12]]/4 + (3*dlog[w[13]])/4 + 
    (9*dlog[w[19]])/4 - (27*dlog[w[24]])/34, (-65*dlog[w[1]])/136 + 
    (5*dlog[w[4]])/17 - (5*dlog[w[5]])/34 - (45*dlog[w[6]])/136 + 
    (5*dlog[w[19]])/8 - (5*dlog[w[24]])/34, (-65*dlog[w[1]])/68 + 
    (65*dlog[w[4]])/34 + (5*dlog[w[5]])/17 + (5*dlog[w[6]])/4 - 
    (5*dlog[w[19]])/4 - (5*dlog[w[24]])/17, 0, 0, 0, 0, 0, 
   -1/6*dlog[w[2]] - (17*dlog[w[4]])/6 - dlog[w[6]] + 2*dlog[w[9]] + 
    dlog[w[19]] - dlog[w[24]], dlog[w[2]] + 2*dlog[w[4]] + dlog[w[6]] - 
    dlog[w[24]], dlog[w[1]] + dlog[w[2]] + 2*dlog[w[4]] - dlog[w[5]]/2 + 
    dlog[w[6]]/2 - 2*dlog[w[9]] - dlog[w[12]]/2 + dlog[w[13]]/2, 
   -1/2*dlog[w[2]] - dlog[w[4]] - dlog[w[6]]/2 + dlog[w[24]]/2, 
   -1/4*dlog[w[2]] - dlog[w[4]]/2 + (3*dlog[w[5]])/8 + dlog[w[6]]/8 - 
    (3*dlog[w[12]])/8 - (3*dlog[w[13]])/8 + dlog[w[24]]/4, 
   (-7*dlog[w[2]])/12 - (5*dlog[w[4]])/3 + dlog[w[5]]/4 - dlog[w[6]]/4 - 
    dlog[w[12]]/4 - (3*dlog[w[19]])/4 - (3*dlog[w[22]])/4 + dlog[w[24]], 
   dlog[w[2]]/4 + (7*dlog[w[4]])/2 - dlog[w[5]]/4 + (11*dlog[w[6]])/4 - 
    dlog[w[12]]/4 + (7*dlog[w[19]])/4 - (3*dlog[w[22]])/4 - 2*dlog[w[24]], 
   2*dlog[w[2]] + 4*dlog[w[4]] - (3*dlog[w[5]])/4 + (19*dlog[w[6]])/4 + 
    (3*dlog[w[12]])/4 - (11*dlog[w[13]])/4 - 2*dlog[w[24]], 
   (-23*dlog[w[2]])/6 - (11*dlog[w[4]])/3 + (7*dlog[w[5]])/4 - 
    (13*dlog[w[6]])/4 - (7*dlog[w[12]])/4 + (3*dlog[w[13]])/4 + 
    (5*dlog[w[24]])/2, 2*dlog[w[2]] + 4*dlog[w[4]] + (5*dlog[w[6]])/2 - 
    dlog[w[13]]/2 - (5*dlog[w[24]])/2 + dlog[w[26]]/2, 
   (-3*dlog[w[2]])/2 - 9*dlog[w[4]] + (3*dlog[w[5]])/2 - (13*dlog[w[6]])/2 + 
    3*dlog[w[9]] + dlog[w[13]]/2 + (3*dlog[w[22]])/2 + 2*dlog[w[24]] - 
    dlog[w[26]]/2, 0, 0, dlog[w[1]] - 4*dlog[w[2]] - 8*dlog[w[4]] + 
    dlog[w[5]]/2 - (15*dlog[w[6]])/2 + dlog[w[12]]/2 + (7*dlog[w[13]])/2 + 
    3*dlog[w[24]], -dlog[w[1]] + dlog[w[2]] + 7*dlog[w[4]] - 
    (5*dlog[w[5]])/2 + (11*dlog[w[6]])/2 + dlog[w[12]]/2 - 
    (3*dlog[w[13]])/2 - dlog[w[19]] - 3*dlog[w[24]], 
   -1/4*dlog[w[2]] + dlog[w[4]]/2 - dlog[w[5]]/4 + dlog[w[6]]/4 + 
    dlog[w[12]]/4 - dlog[w[19]]/4 - dlog[w[22]]/4, 
   -2*dlog[w[4]] - dlog[w[5]] - dlog[w[6]] + dlog[w[12]]/2 + dlog[w[13]]/2 + 
    dlog[w[19]]/2 + dlog[w[26]]/2, -1/4*dlog[w[1]] + dlog[w[4]]/2 + 
    dlog[w[5]]/8 + (3*dlog[w[6]])/8 - dlog[w[12]]/8 - dlog[w[13]]/8 + 
    dlog[w[22]]/4 - dlog[w[24]]/4, dlog[w[1]]/2 + (3*dlog[w[2]])/2 + 
    3*dlog[w[4]] + dlog[w[5]]/4 + (11*dlog[w[6]])/4 + dlog[w[12]]/4 - 
    (5*dlog[w[13]])/4 - (3*dlog[w[24]])/2 - dlog[w[26]]/2, 
   dlog[w[2]] + 2*dlog[w[4]] - dlog[w[5]]/2 + dlog[w[6]]/2 + dlog[w[12]]/2 + 
    dlog[w[13]]/2 - dlog[w[24]], -dlog[w[2]] - 2*dlog[w[4]] + dlog[w[5]]/2 - 
    (3*dlog[w[6]])/2 - dlog[w[12]]/2 + dlog[w[13]]/2 + dlog[w[24]], 
   -dlog[w[2]] - 2*dlog[w[4]] + dlog[w[5]]/2 - (3*dlog[w[6]])/2 - 
    dlog[w[12]]/2 + dlog[w[13]]/2 + dlog[w[24]], -dlog[w[2]] - 2*dlog[w[4]] - 
    2*dlog[w[6]] + dlog[w[13]] + dlog[w[24]], -dlog[w[2]] - 2*dlog[w[4]] - 
    dlog[w[5]]/2 - (3*dlog[w[6]])/2 + dlog[w[12]]/2 + dlog[w[13]]/2 + 
    dlog[w[24]], -1/2*dlog[w[2]] + dlog[w[5]]/2 - dlog[w[6]]/2 + 
    dlog[w[13]]/2 + dlog[w[22]]/2 - dlog[w[26]]/2, 0, 0, 0, 0, 0, 0, 0, 
   dlog[w[1]]/2 + dlog[w[2]]/2 - dlog[w[22]]/2, 
   (-3*dlog[w[34]])/2 - (3*dlog[w[38]])/2, (3*dlog[w[2]])/2 + 
    (3*dlog[w[5]])/2 - 3*dlog[w[19]] - (3*dlog[w[22]])/2 + (3*dlog[w[24]])/2, 
   -1/2*dlog[w[2]] - 2*dlog[w[4]] - dlog[w[5]]/2 - dlog[w[6]] - 
    dlog[w[22]]/2 + (3*dlog[w[24]])/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, (-68*dlog[w[3]])/9 - (34*dlog[w[5]])/9 + (34*dlog[w[23]])/9, 
   (-34*dlog[w[33]])/9 - (34*dlog[w[37]])/9, 3*dlog[w[33]] - dlog[w[34]] + 
    dlog[w[37]] + dlog[w[38]], (-373*dlog[w[1]])/18 - (529*dlog[w[2]])/2 + 
    (58*dlog[w[3]])/9 + (403*dlog[w[5]])/18 - (7981*dlog[w[6]])/18 - 
    3*dlog[w[12]] + 278*dlog[w[13]] + (34*dlog[w[18]])/9 + 
    (45*dlog[w[22]])/2 - (73*dlog[w[23]])/6 - (9*dlog[w[24]])/2, 
   16*dlog[w[41]] + 16*dlog[w[43]] + 16*dlog[w[44]] - 32*dlog[w[45]] + 
    16*dlog[w[46]], -5*dlog[w[2]] - 4*dlog[w[3]] - 5*dlog[w[5]] + 
    3*dlog[w[6]] + 3*dlog[w[12]] + 3*dlog[w[22]] - dlog[w[25]], 
   17*dlog[w[2]] - 5*dlog[w[6]] - 17*dlog[w[13]], 0, 
   (34*dlog[w[1]])/9 - (34*dlog[w[6]])/9 - (68*dlog[w[8]])/9 + 
    (34*dlog[w[23]])/9, 132*dlog[w[2]] + 98*dlog[w[3]] + 88*dlog[w[6]] + 
    (68*dlog[w[8]])/9 - 34*dlog[w[13]] - 98*dlog[w[15]] - 
    (814*dlog[w[18]])/9 - (68*dlog[w[23]])/9, (70*dlog[w[1]])/9 + 
    10*dlog[w[2]] + 8*dlog[w[3]] + 10*dlog[w[5]] + (16*dlog[w[6]])/9 - 
    6*dlog[w[12]] - 6*dlog[w[22]] - (70*dlog[w[23]])/9 + 2*dlog[w[25]], 
   -122*dlog[w[2]] + 8*dlog[w[3]] + 10*dlog[w[5]] - 94*dlog[w[6]] - 
    6*dlog[w[12]] + 34*dlog[w[13]] + 98*dlog[w[15]] - 6*dlog[w[22]] + 
    2*dlog[w[25]], (-142*dlog[w[1]])/9 - 304*dlog[w[2]] - 
    (3926*dlog[w[6]])/9 + 194*dlog[w[13]] + (814*dlog[w[18]])/9 + 
    12*dlog[w[22]] + (34*dlog[w[23]])/9, -10*dlog[w[2]] - 8*dlog[w[3]] - 
    10*dlog[w[5]] + 6*dlog[w[6]] + 6*dlog[w[12]] + 6*dlog[w[22]] - 
    2*dlog[w[25]], (-2*dlog[w[33]])/9 - (2*dlog[w[34]])/9 - 
    (2*dlog[w[37]])/9, (-2*dlog[w[5]])/9 - (2*dlog[w[6]])/9 + 
    (2*dlog[w[18]])/9 + (2*dlog[w[23]])/9, (2*dlog[w[5]])/9 + 
    (2*dlog[w[6]])/9 + (2*dlog[w[18]])/9 - (2*dlog[w[23]])/9, 
   -22*dlog[w[2]] - (635*dlog[w[3]])/27 + (4*dlog[w[5]])/9 - 
    (541*dlog[w[6]])/27 + (194*dlog[w[18]])/9 - (4*dlog[w[23]])/9, 
   (247*dlog[w[1]])/108 + 43*dlog[w[2]] + (79*dlog[w[3]])/27 - 
    (103*dlog[w[5]])/108 + (1780*dlog[w[6]])/27 + dlog[w[12]]/2 - 
    23*dlog[w[13]] - (605*dlog[w[18]])/27 - 2*dlog[w[22]] + 
    (2*dlog[w[23]])/3 - dlog[w[24]]/4, (-2*dlog[w[5]])/9 - (2*dlog[w[6]])/9 + 
    (2*dlog[w[18]])/9 + (2*dlog[w[23]])/9, (-4*dlog[w[3]])/3 - 
    (8*dlog[w[5]])/27 + (14*dlog[w[6]])/27 + (10*dlog[w[8]])/9 - 
    (2*dlog[w[18]])/9, (181*dlog[w[1]])/54 + (3*dlog[w[2]])/2 - 
    2*dlog[w[3]] - (3*dlog[w[5]])/2 + (13*dlog[w[6]])/54 - dlog[w[12]] + 
    dlog[w[13]] - (4*dlog[w[18]])/27 - dlog[w[22]]/2 - (11*dlog[w[23]])/18 - 
    dlog[w[24]]/2, (2*dlog[w[1]])/9 + 3*dlog[w[2]] - 32*dlog[w[3]] - 
    (113*dlog[w[5]])/18 - (25*dlog[w[6]])/18 + (26*dlog[w[8]])/9 + 
    6*dlog[w[13]] - 8*dlog[w[15]] + (19*dlog[w[23]])/6 - (3*dlog[w[24]])/2, 
   -4*dlog[w[1]] + 3*dlog[w[2]] + 6*dlog[w[3]] + 3*dlog[w[4]] + 
    (7*dlog[w[5]])/2 + (3*dlog[w[6]])/2 - 3*dlog[w[12]] - 3*dlog[w[13]] - 
    (3*dlog[w[23]])/2 + (5*dlog[w[24]])/2, -24*dlog[w[2]] - 16*dlog[w[3]] - 
    3*dlog[w[5]] - 22*dlog[w[6]] + 27*dlog[w[13]] + 8*dlog[w[15]] - 
    3*dlog[w[22]] + 2*dlog[w[23]] + 2*dlog[w[24]], 
   dlog[w[33]]/3 - dlog[w[34]]/9 + (4*dlog[w[37]])/9, 
   (4*dlog[w[1]])/27 + (4*dlog[w[3]])/3 + (5*dlog[w[5]])/27 - 
    (5*dlog[w[6]])/27 + (2*dlog[w[18]])/9 - (4*dlog[w[23]])/9, 
   (8*dlog[w[33]])/3 - (10*dlog[w[34]])/9 + (5*dlog[w[37]])/9 + dlog[w[38]], 
   (-20*dlog[w[1]])/27 + dlog[w[2]] + 4*dlog[w[3]] + (77*dlog[w[5]])/27 + 
    (16*dlog[w[6]])/27 - 2*dlog[w[12]] + 2*dlog[w[13]] - 
    (26*dlog[w[18]])/27 - dlog[w[22]] - (11*dlog[w[23]])/9, 
   (-2*dlog[w[18]])/9, -1/2*dlog[w[1]] - (5*dlog[w[2]])/2 - 5*dlog[w[3]] - 
    (27*dlog[w[5]])/4 + (3*dlog[w[6]])/4 + (9*dlog[w[12]])/2 - 
    (3*dlog[w[13]])/2 + (5*dlog[w[23]])/4 + (7*dlog[w[24]])/4, 
   11*dlog[w[2]] + (325*dlog[w[3]])/27 - (71*dlog[w[5]])/18 + 
    (244*dlog[w[6]])/27 - (9*dlog[w[13]])/2 - (136*dlog[w[18]])/27 + 
    (3*dlog[w[22]])/2 + (22*dlog[w[23]])/9, dlog[w[1]]/2 + 36*dlog[w[2]] + 
    (635*dlog[w[3]])/27 + (1409*dlog[w[6]])/54 - 36*dlog[w[13]] + 
    (70*dlog[w[18]])/9 - dlog[w[23]]/2, -9*dlog[w[2]] + (3*dlog[w[5]])/2 - 
    10*dlog[w[6]] + (31*dlog[w[13]])/2 + (3*dlog[w[22]])/2 - dlog[w[23]] - 
    dlog[w[24]], (-3*dlog[w[1]])/2 - (3*dlog[w[2]])/2 + (3*dlog[w[22]])/2, 
   3*dlog[w[2]] + 12*dlog[w[3]] + (85*dlog[w[5]])/9 - (23*dlog[w[6]])/9 - 
    4*dlog[w[8]] - dlog[w[12]] - (4*dlog[w[18]])/9 - 3*dlog[w[22]] - 
    (22*dlog[w[23]])/9 + dlog[w[25]], -4*dlog[w[2]] - 8*dlog[w[3]] - 
    6*dlog[w[5]] + dlog[w[6]] + dlog[w[12]] + 4*dlog[w[23]] + dlog[w[24]] - 
    dlog[w[25]], -4*dlog[w[3]] - (8*dlog[w[5]])/9 + (8*dlog[w[6]])/9 - 
    (8*dlog[w[18]])/9 + (8*dlog[w[23]])/9, 0, -dlog[w[1]] - dlog[w[2]] + 
    dlog[w[22]], 3*dlog[w[33]] + 3*dlog[w[37]], -21*dlog[w[2]] + dlog[w[6]] + 
    20*dlog[w[13]] + 4*dlog[w[18]] + 3*dlog[w[22]] - 3*dlog[w[23]], 
   -28*dlog[w[2]] - 22*dlog[w[3]] - 14*dlog[w[6]] + 36*dlog[w[13]], 
   3*dlog[w[2]] - 3*dlog[w[6]] - 3*dlog[w[22]] + 3*dlog[w[23]], 
   (-7*dlog[w[2]])/3 - (8*dlog[w[3]])/3 - dlog[w[5]]/2 - (7*dlog[w[6]])/3 + 
    (9*dlog[w[13]])/2 + dlog[w[22]]/2, -23*dlog[w[2]] - 6*dlog[w[3]] + 
    2*dlog[w[5]] + 3*dlog[w[6]] - dlog[w[12]] + 9*dlog[w[13]] - dlog[w[25]], 
   dlog[w[1]] - dlog[w[3]] - (3*dlog[w[5]])/4 - dlog[w[6]]/4 + 
    dlog[w[12]]/2 + dlog[w[13]]/2 - dlog[w[22]]/2 + dlog[w[23]]/4 - 
    dlog[w[24]]/4, 2*dlog[w[1]] - dlog[w[2]] - 6*dlog[w[3]] - 
    (11*dlog[w[5]])/2 - dlog[w[6]]/2 - 4*dlog[w[11]] + 3*dlog[w[13]] + 
    (3*dlog[w[23]])/2 + dlog[w[24]]/2 + dlog[w[25]], 0, 0, 
   (-2*dlog[w[3]])/9 + (2*dlog[w[6]])/9 - (2*dlog[w[18]])/9, 0, 
   dlog[w[2]] + dlog[w[5]] - dlog[w[6]] - dlog[w[12]] - dlog[w[22]] + 
    dlog[w[25]], 0, dlog[w[2]] + 4*dlog[w[3]] + 2*dlog[w[5]] + dlog[w[6]] + 
    dlog[w[22]] - 3*dlog[w[23]], -2*dlog[w[2]] - 4*dlog[w[3]] - 
    3*dlog[w[5]] + dlog[w[6]] + dlog[w[23]] + dlog[w[24]], 
   2*dlog[w[2]] + 4*dlog[w[3]] + dlog[w[5]] + dlog[w[6]] - 4*dlog[w[8]] + 
    dlog[w[23]] + dlog[w[24]], -2*dlog[w[1]] - 2*dlog[w[2]] - 4*dlog[w[3]] - 
    2*dlog[w[5]] + 2*dlog[w[6]] + 4*dlog[w[8]] - 2*dlog[w[12]] + 
    2*dlog[w[13]], dlog[w[2]] + 2*dlog[w[3]] + (3*dlog[w[5]])/2 - 
    dlog[w[6]]/2 - dlog[w[23]]/2 - dlog[w[24]]/2, 
   (25*dlog[w[1]])/6 - dlog[w[2]]/2 - dlog[w[3]] + (13*dlog[w[5]])/4 - 
    (5*dlog[w[6]])/4 + 4*dlog[w[8]] - (3*dlog[w[12]])/2 - (3*dlog[w[13]])/2 + 
    (10*dlog[w[18]])/9 + (5*dlog[w[23]])/36 - dlog[w[24]]/4, 
   2*dlog[w[2]] + 4*dlog[w[3]] + 3*dlog[w[5]] - dlog[w[6]] - dlog[w[23]] - 
    dlog[w[24]], 0, -3*dlog[w[1]] + 4*dlog[w[2]] + 2*dlog[w[3]] - 
    dlog[w[6]] + 3*dlog[w[12]] - 3*dlog[w[13]] - dlog[w[23]] + 2*dlog[w[24]], 
   3*dlog[w[1]] - dlog[w[2]] - 2*dlog[w[3]] - (3*dlog[w[5]])/2 - 
    (5*dlog[w[6]])/2 + 3*dlog[w[12]] + 3*dlog[w[13]] + dlog[w[23]]/2 - 
    (5*dlog[w[24]])/2, -2*dlog[w[2]] - 4*dlog[w[3]] - 3*dlog[w[5]] + 
    dlog[w[6]] + dlog[w[23]] + dlog[w[24]], 0, 0, 0, 
   8*dlog[w[1]] - 2*dlog[w[2]] - 12*dlog[w[3]] - 11*dlog[w[5]] + 
    5*dlog[w[6]] + 2*dlog[w[12]] + 6*dlog[w[13]] + 3*dlog[w[23]] - 
    3*dlog[w[24]], -8*dlog[w[1]] + 8*dlog[w[2]] + 16*dlog[w[3]] + 
    13*dlog[w[5]] + dlog[w[6]] - 8*dlog[w[12]] - 6*dlog[w[13]] - 
    3*dlog[w[23]] + 3*dlog[w[24]], 0, 0, (-17*dlog[w[1]])/27 + dlog[w[2]]/2 + 
    (55*dlog[w[3]])/27 + (137*dlog[w[5]])/108 - dlog[w[6]]/4 - 
    dlog[w[12]]/2 - dlog[w[13]]/2 + (10*dlog[w[18]])/27 - 
    (23*dlog[w[23]])/36 + dlog[w[24]]/4, (-38*dlog[w[1]])/9 - dlog[w[2]] + 
    2*dlog[w[3]] + dlog[w[5]]/2 + (5*dlog[w[6]])/2 + 4*dlog[w[10]] + 
    dlog[w[12]] - 3*dlog[w[13]] - (20*dlog[w[18]])/9 - (5*dlog[w[23]])/18 + 
    (3*dlog[w[24]])/2, -2*dlog[w[2]] - 4*dlog[w[3]] - 5*dlog[w[5]] - 
    dlog[w[6]] + 2*dlog[w[12]] + 2*dlog[w[13]] + dlog[w[23]] + dlog[w[24]], 
   2*dlog[w[1]] - 2*dlog[w[2]] - 4*dlog[w[3]] + dlog[w[5]] - dlog[w[6]] - 
    2*dlog[w[12]] + 2*dlog[w[13]] + dlog[w[23]] - dlog[w[24]], 
   2*dlog[w[2]] + 4*dlog[w[3]] + 5*dlog[w[5]] - 3*dlog[w[6]] - 
    2*dlog[w[12]] + 2*dlog[w[13]] - dlog[w[23]] - dlog[w[24]], 
   2*dlog[w[1]] - 2*dlog[w[2]] - 4*dlog[w[3]] - 3*dlog[w[5]] - dlog[w[6]] + 
    4*dlog[w[13]] + dlog[w[23]] - dlog[w[24]], 2*dlog[w[1]] - 2*dlog[w[2]] - 
    4*dlog[w[3]] - 3*dlog[w[5]] - dlog[w[6]] + 2*dlog[w[12]] + 
    2*dlog[w[13]] + dlog[w[23]] - dlog[w[24]], 0, 0, 0, 0, 0, 0, 0, 0, 
   dlog[w[1]]/3 - (8*dlog[w[3]])/3 - (4*dlog[w[5]])/3 + dlog[w[6]]/3 + 
    dlog[w[23]], dlog[w[33]] + dlog[w[37]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, -8*dlog[w[3]] - 4*dlog[w[5]] + 4*dlog[w[23]], 
   -4*dlog[w[33]] - 4*dlog[w[37]], 2*dlog[w[33]], 
   (-19*dlog[w[1]])/2 - (395*dlog[w[2]])/2 + 66*dlog[w[3]] + 
    (107*dlog[w[5]])/2 - 354*dlog[w[6]] - 24*dlog[w[8]] - (3*dlog[w[12]])/2 + 
    (455*dlog[w[13]])/2 - (95*dlog[w[18]])/2 - (3*dlog[w[22]])/2 - 
    10*dlog[w[23]], -32*dlog[w[45]], -dlog[w[2]] - 4*dlog[w[3]] + 
    dlog[w[5]] + 2*dlog[w[6]] + dlog[w[7]] - 2*dlog[w[8]] - 3*dlog[w[12]] + 
    3*dlog[w[22]], 16*dlog[w[2]] - 6*dlog[w[3]] - 2*dlog[w[5]] - 
    2*dlog[w[6]] - dlog[w[7]] - 18*dlog[w[13]] + 4*dlog[w[18]] + 
    3*dlog[w[22]], 2*dlog[w[3]] - dlog[w[5]] - dlog[w[6]] + 2*dlog[w[8]] + 
    dlog[w[12]] + dlog[w[13]] - 2*dlog[w[22]], 4*dlog[w[1]] + 4*dlog[w[3]] - 
    2*dlog[w[5]] - 6*dlog[w[6]] - 4*dlog[w[8]] + 2*dlog[w[12]] + 
    2*dlog[w[13]] - 4*dlog[w[22]] + 4*dlog[w[23]], 
   110*dlog[w[2]] + 62*dlog[w[3]] - 2*dlog[w[5]] + 76*dlog[w[6]] - 
    2*dlog[w[7]] + 4*dlog[w[8]] - 2*dlog[w[12]] - 38*dlog[w[13]] - 
    78*dlog[w[15]] - 62*dlog[w[18]] + 10*dlog[w[22]] - 8*dlog[w[23]], 
   4*dlog[w[1]] + 14*dlog[w[2]] + 24*dlog[w[3]] + 26*dlog[w[5]] - 
    2*dlog[w[7]] + 4*dlog[w[8]] + 6*dlog[w[12]] - 12*dlog[w[19]] - 
    6*dlog[w[22]] - 12*dlog[w[23]], -96*dlog[w[2]] + 24*dlog[w[3]] + 
    12*dlog[w[5]] - 80*dlog[w[6]] + 8*dlog[w[8]] + 8*dlog[w[12]] + 
    38*dlog[w[13]] - 12*dlog[w[14]] + 78*dlog[w[15]] - 8*dlog[w[18]] - 
    16*dlog[w[22]], -20*dlog[w[1]] - 238*dlog[w[2]] + 44*dlog[w[3]] + 
    20*dlog[w[5]] - 358*dlog[w[6]] + 2*dlog[w[7]] + 164*dlog[w[13]] + 
    30*dlog[w[18]] - 6*dlog[w[22]] + 4*dlog[w[23]], 
   -14*dlog[w[2]] - 12*dlog[w[3]] - 12*dlog[w[4]] - 8*dlog[w[5]] + 
    6*dlog[w[6]] + 2*dlog[w[7]] - 8*dlog[w[8]] - 8*dlog[w[12]] - 
    2*dlog[w[13]] + 12*dlog[w[14]] + 12*dlog[w[19]] + 10*dlog[w[22]], 
   -5*dlog[w[34]] + 2*dlog[w[37]], -2*dlog[w[1]] - 2*dlog[w[3]] - 
    6*dlog[w[5]] + 4*dlog[w[6]] + dlog[w[7]] + 10*dlog[w[8]] + dlog[w[12]] + 
    dlog[w[18]] - 2*dlog[w[23]], -6*dlog[w[1]] - 2*dlog[w[3]] + 
    2*dlog[w[6]] - dlog[w[7]] + 2*dlog[w[8]] - dlog[w[12]] + dlog[w[18]] + 
    2*dlog[w[23]], -18*dlog[w[2]] - 25*dlog[w[3]] + 4*dlog[w[5]] - 
    19*dlog[w[6]] - 2*dlog[w[7]] - 8*dlog[w[8]] - 2*dlog[w[12]] + 
    12*dlog[w[18]] + 4*dlog[w[23]], (13*dlog[w[1]])/4 + (129*dlog[w[2]])/4 + 
    2*dlog[w[3]] - (17*dlog[w[5]])/4 + 53*dlog[w[6]] + dlog[w[7]] + 
    2*dlog[w[8]] + (5*dlog[w[12]])/4 - (77*dlog[w[13]])/4 - 
    (39*dlog[w[18]])/4 + dlog[w[22]]/4 - (3*dlog[w[23]])/2, 
   6*dlog[w[3]] + dlog[w[7]] + 2*dlog[w[8]] + dlog[w[12]] + dlog[w[18]] - 
    2*dlog[w[23]], -1/2*dlog[w[1]] - 6*dlog[w[3]] - dlog[w[5]]/2 + 
    2*dlog[w[6]] - dlog[w[7]]/2 + 2*dlog[w[8]] - dlog[w[12]]/2 - 
    dlog[w[18]] + dlog[w[22]], -dlog[w[1]] + (3*dlog[w[2]])/2 + 
    8*dlog[w[3]] + 9*dlog[w[5]] - 2*dlog[w[6]] + dlog[w[7]]/2 + dlog[w[8]] + 
    dlog[w[12]] + dlog[w[13]]/2 + dlog[w[18]]/2 - 3*dlog[w[19]] - 
    dlog[w[22]]/2 - 2*dlog[w[23]], -11*dlog[w[1]] + 3*dlog[w[2]] - 
    (67*dlog[w[3]])/2 - 3*dlog[w[5]] - 3*dlog[w[6]] - dlog[w[7]] + 
    9*dlog[w[8]] - dlog[w[12]] + 3*dlog[w[13]] - 6*dlog[w[15]] - 
    dlog[w[18]] + 2*dlog[w[22]], 3*dlog[w[3]] - (3*dlog[w[4]])/2 + 
    (3*dlog[w[5]])/2 + (3*dlog[w[6]])/2 - 3*dlog[w[8]] - (3*dlog[w[12]])/2 - 
    (3*dlog[w[13]])/2 + 3*dlog[w[14]] + 3*dlog[w[19]], 
   4*dlog[w[1]] - 14*dlog[w[2]] - 10*dlog[w[3]] + dlog[w[5]] - 
    22*dlog[w[6]] + 2*dlog[w[12]] + 25*dlog[w[13]] - 3*dlog[w[14]] + 
    6*dlog[w[15]] - 3*dlog[w[18]] - 4*dlog[w[22]], 
   (-7*dlog[w[33]])/2 - (7*dlog[w[34]])/2, 2*dlog[w[1]] - dlog[w[2]] + 
    8*dlog[w[3]] - dlog[w[5]]/2 - (9*dlog[w[6]])/2 + dlog[w[7]] - 
    2*dlog[w[8]] + dlog[w[12]] + dlog[w[18]] - dlog[w[22]], 
   (7*dlog[w[33]])/2 - (3*dlog[w[34]])/2 + 2*dlog[w[37]], 
   -dlog[w[1]] + 2*dlog[w[2]] + 2*dlog[w[3]] + (9*dlog[w[5]])/2 - 
    (5*dlog[w[6]])/2 - dlog[w[7]] - 6*dlog[w[8]] - 2*dlog[w[12]] + 
    dlog[w[13]] - 2*dlog[w[18]], 3*dlog[w[1]] + dlog[w[2]] + 2*dlog[w[3]] + 
    2*dlog[w[5]] - 4*dlog[w[6]] - 4*dlog[w[8]] - dlog[w[18]] - dlog[w[22]], 
   3*dlog[w[1]] + (3*dlog[w[2]])/2 - (13*dlog[w[3]])/2 - (19*dlog[w[5]])/4 + 
    (3*dlog[w[6]])/4 - dlog[w[7]] + (9*dlog[w[8]])/2 + (9*dlog[w[12]])/4 - 
    (3*dlog[w[13]])/4 - 2*dlog[w[22]], (11*dlog[w[2]])/2 + 
    (27*dlog[w[3]])/2 - 4*dlog[w[5]] + (19*dlog[w[6]])/2 + 2*dlog[w[7]] + 
    4*dlog[w[8]] + 2*dlog[w[12]] - (7*dlog[w[13]])/2 - (7*dlog[w[18]])/2, 
   (59*dlog[w[2]])/2 + 15*dlog[w[3]] - (3*dlog[w[5]])/2 + 24*dlog[w[6]] + 
    dlog[w[7]]/2 + dlog[w[8]] + dlog[w[12]]/2 - 32*dlog[w[13]] + 
    15*dlog[w[18]] + (3*dlog[w[22]])/2 - dlog[w[23]], 
   -2*dlog[w[1]] - (13*dlog[w[2]])/2 + (3*dlog[w[3]])/2 + 2*dlog[w[5]] - 
    (13*dlog[w[6]])/2 + (25*dlog[w[13]])/2 - (3*dlog[w[18]])/2, 
   (-3*dlog[w[1]])/2 + dlog[w[2]]/2 - 2*dlog[w[12]] + (3*dlog[w[22]])/2, 
   4*dlog[w[2]] - 4*dlog[w[3]] + 4*dlog[w[5]] - 2*dlog[w[7]] - 4*dlog[w[8]] - 
    2*dlog[w[12]] - 2*dlog[w[18]], 2*dlog[w[1]] - 8*dlog[w[3]] - 
    4*dlog[w[5]] - 2*dlog[w[6]] + 2*dlog[w[23]], 
   3*dlog[w[2]] - 24*dlog[w[3]] - 2*dlog[w[5]] + 9*dlog[w[6]] - 
    3*dlog[w[7]] - 2*dlog[w[12]] - dlog[w[13]] - 4*dlog[w[18]] + 
    3*dlog[w[22]], -2*dlog[w[1]] - 3*dlog[w[2]] + dlog[w[5]] + dlog[w[7]] - 
    2*dlog[w[8]] - dlog[w[12]] + 3*dlog[w[22]], 0, 
   2*dlog[w[33]] + 2*dlog[w[37]], -14*dlog[w[2]] + 4*dlog[w[3]] + 
    2*dlog[w[5]] + 6*dlog[w[6]] + 16*dlog[w[13]] - 2*dlog[w[18]] - 
    2*dlog[w[23]], -23*dlog[w[2]] - 14*dlog[w[3]] + dlog[w[5]] - 
    12*dlog[w[6]] - dlog[w[7]] + 2*dlog[w[8]] + dlog[w[12]] + 
    32*dlog[w[13]] - 4*dlog[w[18]] - 3*dlog[w[22]], 
   -dlog[w[2]] + 2*dlog[w[3]] - 2*dlog[w[5]] - 5*dlog[w[6]] + dlog[w[7]] + 
    2*dlog[w[12]] + dlog[w[13]] - 3*dlog[w[22]] + 2*dlog[w[23]], 
   (-3*dlog[w[2]])/2 - (3*dlog[w[3]])/2 - (3*dlog[w[6]])/2 + 
    (7*dlog[w[13]])/2 - dlog[w[18]]/2, -19*dlog[w[2]] - 3*dlog[w[3]] + 
    4*dlog[w[5]] + dlog[w[6]] - 4*dlog[w[8]] + 7*dlog[w[13]] - 3*dlog[w[18]], 
   -1/2*dlog[w[2]] - dlog[w[3]]/2 - (3*dlog[w[5]])/4 - dlog[w[6]]/4 + 
    dlog[w[8]]/2 + dlog[w[12]]/4 + dlog[w[13]]/4, 
   -dlog[w[2]] - 3*dlog[w[3]] - (9*dlog[w[5]])/2 - (3*dlog[w[6]])/2 + 
    3*dlog[w[8]] - dlog[w[12]]/2 + (3*dlog[w[13]])/2, 
   -1/2*dlog[w[1]] - dlog[w[2]]/2 + dlog[w[22]]/2, 
   -dlog[w[1]] + 2*dlog[w[3]] - dlog[w[6]] - dlog[w[7]] + dlog[w[13]], 
   dlog[w[2]]/2 - 3*dlog[w[3]] - dlog[w[5]]/2 + 2*dlog[w[6]] - dlog[w[7]]/2 - 
    dlog[w[8]] - dlog[w[12]]/2 - dlog[w[18]] + dlog[w[22]]/2, 
   -dlog[w[2]] + 2*dlog[w[3]] - dlog[w[6]] + dlog[w[7]] + dlog[w[13]] - 
    dlog[w[22]], 0, -dlog[w[2]] + dlog[w[5]] + dlog[w[7]] - 2*dlog[w[8]] - 
    dlog[w[12]] + dlog[w[22]], 4*dlog[w[3]] + 2*dlog[w[5]] + 2*dlog[w[6]] - 
    2*dlog[w[23]], 2*dlog[w[1]] - 4*dlog[w[3]] - 2*dlog[w[5]], 
   2*dlog[w[1]] + 2*dlog[w[5]] - 4*dlog[w[8]] - 2*dlog[w[18]], 
   dlog[w[1]] + dlog[w[2]] - 2*dlog[w[3]] - dlog[w[5]] + dlog[w[6]] + 
    2*dlog[w[8]] - dlog[w[12]] + dlog[w[13]], -dlog[w[1]] + 2*dlog[w[3]] + 
    dlog[w[5]], 12*dlog[w[1]] - (5*dlog[w[2]])/2 - (3*dlog[w[3]])/2 + 
    dlog[w[5]]/4 - (3*dlog[w[6]])/4 + 2*dlog[w[7]] + (19*dlog[w[8]])/2 - 
    (3*dlog[w[12]])/4 - (3*dlog[w[13]])/4 + (3*dlog[w[18]])/2 + 
    2*dlog[w[22]], -2*dlog[w[1]] + 4*dlog[w[3]] + 2*dlog[w[5]], 0, 
   dlog[w[1]] + 6*dlog[w[2]] - 4*dlog[w[3]] + dlog[w[5]]/2 + 
    (3*dlog[w[6]])/2 - 2*dlog[w[7]] + 3*dlog[w[8]] + (3*dlog[w[12]])/2 - 
    (3*dlog[w[13]])/2 - dlog[w[22]], -2*dlog[w[1]] - 4*dlog[w[2]] + 
    dlog[w[3]] - (3*dlog[w[5]])/2 - (3*dlog[w[6]])/2 + dlog[w[7]] + 
    dlog[w[8]] + dlog[w[12]]/2 + (3*dlog[w[13]])/2 + dlog[w[22]], 
   2*dlog[w[1]] - 4*dlog[w[3]] - 2*dlog[w[5]], 0, 0, 0, 
   2*dlog[w[1]] - 4*dlog[w[2]] - 4*dlog[w[3]] - 9*dlog[w[5]] - dlog[w[6]] + 
    2*dlog[w[8]] + dlog[w[12]] + 3*dlog[w[13]] + 2*dlog[w[18]], 
   -2*dlog[w[1]] + 6*dlog[w[2]] + 10*dlog[w[3]] + 9*dlog[w[5]] + dlog[w[6]] - 
    6*dlog[w[8]] - 3*dlog[w[12]] - 3*dlog[w[13]], 0, 0, 
   dlog[w[2]]/2 + (3*dlog[w[3]])/2 + (3*dlog[w[5]])/4 - dlog[w[6]]/4 + 
    dlog[w[8]]/2 - dlog[w[12]]/4 - dlog[w[13]]/4 + dlog[w[18]]/2 - 
    dlog[w[23]], -2*dlog[w[1]] + dlog[w[2]] + dlog[w[3]] + dlog[w[5]]/2 + 
    (5*dlog[w[6]])/2 - dlog[w[8]] + 8*dlog[w[10]] + dlog[w[12]]/2 - 
    (3*dlog[w[13]])/2 - 3*dlog[w[18]] - 2*dlog[w[23]], 
   2*dlog[w[1]] - 2*dlog[w[3]] - 3*dlog[w[5]] - dlog[w[6]] + 2*dlog[w[8]] + 
    dlog[w[12]] + dlog[w[13]] - 2*dlog[w[22]], -4*dlog[w[2]] - 2*dlog[w[3]] - 
    dlog[w[5]] - dlog[w[6]] + 2*dlog[w[7]] - 2*dlog[w[8]] - dlog[w[12]] + 
    dlog[w[13]] + 2*dlog[w[22]], -2*dlog[w[1]] - 2*dlog[w[2]] + 
    6*dlog[w[3]] + 3*dlog[w[5]] - dlog[w[6]] + 2*dlog[w[7]] - 2*dlog[w[8]] - 
    dlog[w[12]] + dlog[w[13]], -2*dlog[w[2]] - 2*dlog[w[5]] - 2*dlog[w[6]] + 
    2*dlog[w[13]], -2*dlog[w[2]] - 2*dlog[w[3]] - 3*dlog[w[5]] - dlog[w[6]] + 
    2*dlog[w[8]] + dlog[w[12]] + dlog[w[13]], 0, 0, 0, 0, 0, 0, 0, 0, 
   -4*dlog[w[3]] + 2*dlog[w[23]], 2*dlog[w[37]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, (-92*dlog[w[4]])/17 - (46*dlog[w[6]])/17 + 
    (46*dlog[w[24]])/17, 0, (-46*dlog[w[34]])/17 - (46*dlog[w[38]])/17, 
   -2*dlog[w[38]], (-609*dlog[w[1]])/34 + dlog[w[2]]/2 + (95*dlog[w[4]])/17 + 
    (207*dlog[w[5]])/34 + (363*dlog[w[6]])/34 + (45*dlog[w[9]])/2 - 
    14*dlog[w[12]] + 6*dlog[w[13]] - 9*dlog[w[18]] + 2*dlog[w[19]] - 
    (21*dlog[w[22]])/2 + (257*dlog[w[24]])/17, 
   -16*dlog[w[42]] - 16*dlog[w[43]] - 16*dlog[w[44]] - 16*dlog[w[46]], 
   dlog[w[2]] - 6*dlog[w[4]] + 3*dlog[w[5]] - 2*dlog[w[6]] - dlog[w[7]] - 
    3*dlog[w[12]] + 4*dlog[w[19]] + 3*dlog[w[22]], 
   4*dlog[w[2]] - dlog[w[5]] + 6*dlog[w[6]] + dlog[w[7]] - 2*dlog[w[9]] - 
    6*dlog[w[13]] + dlog[w[26]], 2*dlog[w[4]] - dlog[w[5]] - dlog[w[6]] + 
    2*dlog[w[9]] + dlog[w[12]] + dlog[w[13]] - 2*dlog[w[22]], 
   (46*dlog[w[1]])/17 + 4*dlog[w[4]] - (80*dlog[w[5]])/17 - 2*dlog[w[6]] - 
    (24*dlog[w[9]])/17 + 2*dlog[w[12]] + 2*dlog[w[13]] - 4*dlog[w[22]] + 
    (46*dlog[w[24]])/17, -4*dlog[w[2]] - 12*dlog[w[3]] - 4*dlog[w[4]] + 
    2*dlog[w[6]] + 2*dlog[w[7]] - 8*dlog[w[9]] - 2*dlog[w[12]] - 
    14*dlog[w[13]] + 12*dlog[w[15]] + 12*dlog[w[18]] + 4*dlog[w[22]] + 
    2*dlog[w[26]], (-114*dlog[w[1]])/17 + 38*dlog[w[2]] + 44*dlog[w[4]] + 
    (692*dlog[w[5]])/17 + 20*dlog[w[6]] + 2*dlog[w[7]] - 10*dlog[w[12]] - 
    (976*dlog[w[19]])/17 - 18*dlog[w[22]] + (46*dlog[w[24]])/17, 
   14*dlog[w[2]] + 16*dlog[w[4]] + 6*dlog[w[5]] + 2*dlog[w[6]] + 
    8*dlog[w[9]] + 8*dlog[w[12]] + 14*dlog[w[13]] - 12*dlog[w[14]] - 
    12*dlog[w[15]] - 8*dlog[w[19]] - 10*dlog[w[22]] - 2*dlog[w[26]], 
   (-606*dlog[w[1]])/17 + 4*dlog[w[2]] + (1440*dlog[w[4]])/17 - 
    (572*dlog[w[5]])/17 + (856*dlog[w[6]])/17 - 2*dlog[w[7]] + 4*dlog[w[9]] + 
    12*dlog[w[13]] - 12*dlog[w[18]] - (114*dlog[w[24]])/17 - 2*dlog[w[26]], 
   -10*dlog[w[2]] - 28*dlog[w[4]] - 4*dlog[w[5]] - 2*dlog[w[6]] - 
    2*dlog[w[7]] + (24*dlog[w[9]])/17 - 8*dlog[w[12]] - 2*dlog[w[13]] + 
    12*dlog[w[14]] + (432*dlog[w[19]])/17 + 10*dlog[w[22]] - 
    (92*dlog[w[24]])/17, (-3*dlog[w[33]])/2 - (209*dlog[w[34]])/34 - 
    (206*dlog[w[38]])/17, dlog[w[1]] + (462*dlog[w[4]])/17 - 
    (231*dlog[w[5]])/17 + (248*dlog[w[6]])/17 - dlog[w[7]] - 10*dlog[w[9]] + 
    dlog[w[12]], (-197*dlog[w[1]])/17 + (462*dlog[w[4]])/17 - dlog[w[5]] + 
    (248*dlog[w[6]])/17 + dlog[w[7]] - 4*dlog[w[9]] - dlog[w[12]] - 
    12*dlog[w[19]], 2*dlog[w[1]] - 4*dlog[w[4]] + 2*dlog[w[5]] + 
    2*dlog[w[7]] - 2*dlog[w[12]], (435*dlog[w[1]])/68 - (377*dlog[w[4]])/34 + 
    (96*dlog[w[5]])/17 - (591*dlog[w[6]])/68 - dlog[w[7]] + dlog[w[9]]/4 + 
    dlog[w[12]] - dlog[w[13]] + (3*dlog[w[18]])/2 + dlog[w[19]] - 
    (75*dlog[w[24]])/68, -dlog[w[1]] + 2*dlog[w[4]] - dlog[w[5]] - 
    dlog[w[7]] + dlog[w[12]], (185*dlog[w[1]])/34 + (203*dlog[w[4]])/17 - 
    (215*dlog[w[5]])/34 + (105*dlog[w[6]])/17 + dlog[w[7]]/2 - 
    (174*dlog[w[9]])/17 - dlog[w[12]]/2 + 3*dlog[w[19]] + dlog[w[22]] - 
    (40*dlog[w[24]])/17, (-116*dlog[w[1]])/17 + (27*dlog[w[2]])/2 + 
    (407*dlog[w[4]])/17 + (186*dlog[w[5]])/17 + (397*dlog[w[6]])/34 - 
    dlog[w[7]]/2 + dlog[w[9]]/2 - (5*dlog[w[12]])/2 - (429*dlog[w[19]])/17 - 
    (9*dlog[w[22]])/2 - (23*dlog[w[24]])/17, dlog[w[1]] - 3*dlog[w[2]] - 
    (15*dlog[w[3]])/2 - 2*dlog[w[4]] + dlog[w[5]] - 3*dlog[w[6]] + 
    dlog[w[7]] - 6*dlog[w[9]] - dlog[w[12]] + 3*dlog[w[15]] + 3*dlog[w[18]] + 
    3*dlog[w[24]], (-194*dlog[w[1]])/17 + (3*dlog[w[4]])/2 - 
    (296*dlog[w[5]])/17 + 2*dlog[w[6]] + (480*dlog[w[9]])/17 + 
    2*dlog[w[14]] + (531*dlog[w[19]])/17 + 2*dlog[w[22]] - 
    (354*dlog[w[24]])/17, 4*dlog[w[1]] + 8*dlog[w[2]] + 5*dlog[w[4]] + 
    2*dlog[w[6]] + dlog[w[12]] + 2*dlog[w[13]] - 2*dlog[w[14]] - 
    3*dlog[w[15]] - 3*dlog[w[19]] - dlog[w[22]] - 4*dlog[w[24]], 
   (135*dlog[w[33]])/34 - (117*dlog[w[34]])/34 - (126*dlog[w[38]])/17, 
   (117*dlog[w[1]])/17 + dlog[w[2]] - (214*dlog[w[4]])/17 + 
    (71*dlog[w[5]])/17 - (97*dlog[w[6]])/17 - dlog[w[7]] + 4*dlog[w[9]] + 
    dlog[w[12]] + 6*dlog[w[19]] - dlog[w[22]], (-93*dlog[w[33]])/17 - 
    (126*dlog[w[34]])/17 - (160*dlog[w[38]])/17, 
   (105*dlog[w[1]])/17 + dlog[w[2]] - (282*dlog[w[4]])/17 + 
    (285*dlog[w[5]])/34 - (245*dlog[w[6]])/34 + dlog[w[7]] + 5*dlog[w[9]] - 
    dlog[w[12]] + 2*dlog[w[19]] + dlog[w[22]], (62*dlog[w[1]])/17 - 
    dlog[w[2]] - (592*dlog[w[4]])/17 + (209*dlog[w[5]])/34 - 
    (435*dlog[w[6]])/34 + 4*dlog[w[9]] - dlog[w[22]] + (206*dlog[w[24]])/17, 
   (699*dlog[w[1]])/34 + 4*dlog[w[2]] + (27*dlog[w[4]])/34 - 
    (45*dlog[w[5]])/17 + (129*dlog[w[6]])/34 - dlog[w[7]] + 12*dlog[w[9]] - 
    3*dlog[w[19]] + 2*dlog[w[22]] - (28*dlog[w[24]])/17, 
   -2*dlog[w[1]] + 4*dlog[w[4]] - 2*dlog[w[5]] - 2*dlog[w[7]] + 
    2*dlog[w[12]], -1/2*dlog[w[1]] + 2*dlog[w[2]] + dlog[w[4]] - 
    dlog[w[5]]/2 - dlog[w[7]]/2 + dlog[w[12]]/2 - 2*dlog[w[13]], 
   -2*dlog[w[1]] - 2*dlog[w[2]] + 2*dlog[w[24]], 
   (-45*dlog[w[1]])/17 - (5*dlog[w[2]])/2 - (46*dlog[w[4]])/17 + 
    (495*dlog[w[5]])/34 - (12*dlog[w[6]])/17 + 17*dlog[w[19]] + 
    (3*dlog[w[22]])/2 + (63*dlog[w[24]])/34, 2*dlog[w[1]] - 4*dlog[w[4]] + 
    2*dlog[w[5]] + 2*dlog[w[7]] - 2*dlog[w[12]], 
   2*dlog[w[1]] + 2*dlog[w[2]] - 2*dlog[w[24]], 
   -3*dlog[w[2]] - 4*dlog[w[4]] + 2*dlog[w[5]] + dlog[w[6]] + 3*dlog[w[7]] - 
    2*dlog[w[9]] - 2*dlog[w[12]] - dlog[w[13]] + 3*dlog[w[22]], 
   (112*dlog[w[1]])/17 + 3*dlog[w[2]] + (390*dlog[w[4]])/17 + 
    (61*dlog[w[5]])/17 + (164*dlog[w[6]])/17 - dlog[w[7]] + 6*dlog[w[9]] - 
    dlog[w[12]] + 12*dlog[w[19]] + 3*dlog[w[22]] - (412*dlog[w[24]])/17, 
   (43*dlog[w[1]])/17 - (120*dlog[w[4]])/17 + (43*dlog[w[5]])/17 + 
    (120*dlog[w[6]])/17 + dlog[w[24]], -dlog[w[34]] + dlog[w[38]], 0, 
   -4*dlog[w[2]] + 2*dlog[w[4]] - 2*dlog[w[5]] - 2*dlog[w[6]] + dlog[w[7]] + 
    dlog[w[12]] + 2*dlog[w[13]] - dlog[w[24]], dlog[w[2]] + 6*dlog[w[4]] + 
    dlog[w[6]] - dlog[w[7]] + 2*dlog[w[9]] + dlog[w[13]] - 4*dlog[w[19]] - 
    3*dlog[w[22]], 0, 0, (11*dlog[w[1]])/17 + (177*dlog[w[4]])/34 - 
    (73*dlog[w[5]])/34 + (7*dlog[w[6]])/34 + dlog[w[9]] - dlog[w[19]] - 
    (63*dlog[w[24]])/34, (46*dlog[w[1]])/17 + (197*dlog[w[4]])/17 - 
    (73*dlog[w[5]])/17 + dlog[w[6]] - 6*dlog[w[9]] + 8*dlog[w[11]] + 
    6*dlog[w[19]] - (97*dlog[w[24]])/17, (-73*dlog[w[1]])/34 + dlog[w[2]]/2 + 
    (46*dlog[w[4]])/17 + (11*dlog[w[5]])/17 - (22*dlog[w[6]])/17 + 
    3*dlog[w[19]] + dlog[w[22]]/2 - (40*dlog[w[24]])/17, 
   (-73*dlog[w[1]])/17 + (248*dlog[w[4]])/17 + (46*dlog[w[5]])/17 + 
    7*dlog[w[6]] + dlog[w[7]] + 2*dlog[w[9]] + dlog[w[13]] - 6*dlog[w[19]] - 
    (80*dlog[w[24]])/17, -1/2*dlog[w[2]] - dlog[w[4]] + dlog[w[5]]/2 + 
    dlog[w[7]]/2 - dlog[w[12]]/2 + dlog[w[22]]/2, 
   dlog[w[2]] - dlog[w[6]] - dlog[w[7]] + 2*dlog[w[9]] + dlog[w[13]] - 
    dlog[w[22]], 0, dlog[w[2]] - 2*dlog[w[4]] + dlog[w[5]] - dlog[w[7]] - 
    dlog[w[12]] + dlog[w[22]], 0, 2*dlog[w[1]] - (5*dlog[w[2]])/3 - 
    (13*dlog[w[4]])/3 - 2*dlog[w[19]] - 2*dlog[w[24]], 
   2*dlog[w[1]] + 2*dlog[w[2]] - 2*dlog[w[24]], 3*dlog[w[1]] + 3*dlog[w[2]] + 
    2*dlog[w[4]] - 2*dlog[w[9]], -dlog[w[1]] - dlog[w[2]] + dlog[w[24]], 
   -2*dlog[w[2]] + (3*dlog[w[4]])/2 + 2*dlog[w[7]] + (3*dlog[w[9]])/2 - 
    2*dlog[w[22]] + dlog[w[24]]/2, -2*dlog[w[1]] + (7*dlog[w[2]])/6 + 
    (4*dlog[w[4]])/3 + (3*dlog[w[5]])/2 + (3*dlog[w[6]])/2 - 
    (3*dlog[w[12]])/2 - (3*dlog[w[19]])/2 - (3*dlog[w[22]])/2 + 
    2*dlog[w[24]], (-9*dlog[w[2]])/2 - (3*dlog[w[5]])/2 + (3*dlog[w[6]])/2 + 
    dlog[w[12]]/2 + (9*dlog[w[19]])/2 - (3*dlog[w[22]])/2, 
   dlog[w[1]] + 3*dlog[w[2]] - 3*dlog[w[4]] + 2*dlog[w[6]] - 2*dlog[w[7]] + 
    7*dlog[w[9]] - 2*dlog[w[13]] + dlog[w[22]] - 4*dlog[w[24]], 
   -2*dlog[w[1]] - (13*dlog[w[2]])/3 + dlog[w[4]]/3 + 2*dlog[w[5]] + 
    dlog[w[7]] - 3*dlog[w[9]] - 2*dlog[w[12]] - dlog[w[22]] + 5*dlog[w[24]], 
   2*dlog[w[1]] + 4*dlog[w[2]] - 2*dlog[w[5]] + dlog[w[6]] - dlog[w[13]] - 
    3*dlog[w[24]] + dlog[w[26]], dlog[w[2]] - 10*dlog[w[4]] + 3*dlog[w[5]] - 
    9*dlog[w[6]] + 6*dlog[w[9]] + dlog[w[13]] + 3*dlog[w[22]] - dlog[w[26]], 
   0, 0, -2*dlog[w[2]] - 2*dlog[w[4]] - 4*dlog[w[6]] - 10*dlog[w[9]] + 
    2*dlog[w[13]] + 6*dlog[w[24]], -2*dlog[w[2]] + 4*dlog[w[4]] - 
    4*dlog[w[5]] + 6*dlog[w[9]] + 2*dlog[w[12]] + 2*dlog[w[19]] - 
    6*dlog[w[24]], dlog[w[2]]/2 + dlog[w[4]] + dlog[w[5]]/2 + dlog[w[6]]/2 - 
    dlog[w[12]]/2 - dlog[w[19]]/2 - dlog[w[22]]/2, 
   2*dlog[w[2]] + 2*dlog[w[4]] - 2*dlog[w[5]] + 2*dlog[w[6]] - 4*dlog[w[9]] - 
    dlog[w[12]] + dlog[w[13]] - 3*dlog[w[19]] + dlog[w[26]], 
   -1/2*dlog[w[1]] - dlog[w[2]]/2 + dlog[w[4]]/2 + dlog[w[9]]/2 + 
    dlog[w[22]]/2 - dlog[w[24]]/2, dlog[w[1]] + 2*dlog[w[2]] - dlog[w[4]] + 
    dlog[w[5]] - dlog[w[6]] + 7*dlog[w[9]] - dlog[w[13]] - 3*dlog[w[24]] - 
    dlog[w[26]], 2*dlog[w[1]] + 2*dlog[w[2]] - 2*dlog[w[4]] - 2*dlog[w[9]] + 
    2*dlog[w[22]] - 2*dlog[w[24]], -2*dlog[w[2]] + 2*dlog[w[4]] + 
    2*dlog[w[7]] - 2*dlog[w[9]] - 2*dlog[w[22]] + 2*dlog[w[24]], 
   -2*dlog[w[1]] - 4*dlog[w[2]] + 2*dlog[w[4]] + 2*dlog[w[7]] - 
    2*dlog[w[9]] + 2*dlog[w[24]], -4*dlog[w[9]] + 2*dlog[w[24]], 
   -2*dlog[w[4]] - 2*dlog[w[9]] + 2*dlog[w[24]], -dlog[w[2]] + dlog[w[5]] - 
    dlog[w[6]] + dlog[w[13]] + dlog[w[22]] - dlog[w[26]], 0, 0, 
   2*dlog[w[2]] + 6*dlog[w[4]] + 2*dlog[w[5]] + 4*dlog[w[6]] - 4*dlog[w[9]] - 
    6*dlog[w[19]], 0, 0, 0, 0, dlog[w[1]] + dlog[w[2]] - dlog[w[22]], 
   -dlog[w[34]] - dlog[w[38]], 5*dlog[w[2]] + 4*dlog[w[4]] + 5*dlog[w[5]] + 
    2*dlog[w[6]] - 2*dlog[w[12]] - 6*dlog[w[19]] - 3*dlog[w[22]] + 
    dlog[w[24]], -dlog[w[2]] + dlog[w[5]] - dlog[w[22]] + dlog[w[24]], 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-157*dlog[w[4]])/17 - 
    (157*dlog[w[6]])/34 + (157*dlog[w[24]])/34, 0, 
   (-157*dlog[w[34]])/34 - (157*dlog[w[38]])/34, -dlog[w[34]] - dlog[w[38]], 
   (-2107*dlog[w[1]])/68 - (79*dlog[w[2]])/4 - (569*dlog[w[4]])/34 + 
    (511*dlog[w[5]])/68 - (727*dlog[w[6]])/136 + 6*dlog[w[7]] + 
    (159*dlog[w[9]])/8 - (177*dlog[w[12]])/4 + (9*dlog[w[13]])/4 + 
    (289*dlog[w[19]])/8 - (45*dlog[w[22]])/4 + (675*dlog[w[24]])/34, 
   -8*dlog[w[42]] - 8*dlog[w[43]], -10*dlog[w[2]] - 6*dlog[w[4]] - 
    8*dlog[w[5]] - 3*dlog[w[6]] + 7*dlog[w[12]] + 4*dlog[w[19]] + 
    3*dlog[w[22]], -1/2*dlog[w[2]] - (3*dlog[w[5]])/2 + dlog[w[6]]/2 - 
    dlog[w[9]] - (3*dlog[w[13]])/2 + (3*dlog[w[22]])/2 + dlog[w[26]]/2, 
   dlog[w[2]] + 2*dlog[w[4]] + dlog[w[6]] + dlog[w[9]] - dlog[w[12]] + 
    2*dlog[w[14]] - 2*dlog[w[22]], (361*dlog[w[1]])/34 + 2*dlog[w[2]] + 
    4*dlog[w[4]] - (157*dlog[w[5]])/34 + 2*dlog[w[6]] - 6*dlog[w[8]] - 
    (225*dlog[w[9]])/17 - 2*dlog[w[12]] + 4*dlog[w[14]] + 2*dlog[w[22]] + 
    (157*dlog[w[24]])/34, -3*dlog[w[2]] - 6*dlog[w[3]] - 4*dlog[w[4]] - 
    3*dlog[w[5]] - dlog[w[6]] + 6*dlog[w[8]] - 4*dlog[w[9]] + 2*dlog[w[12]] - 
    3*dlog[w[13]] - 4*dlog[w[14]] + 6*dlog[w[15]] + dlog[w[22]] + 
    dlog[w[26]], (-293*dlog[w[1]])/34 + 40*dlog[w[2]] + 44*dlog[w[4]] + 
    (1517*dlog[w[5]])/34 + 22*dlog[w[6]] - 30*dlog[w[12]] - 
    (701*dlog[w[19]])/17 - 18*dlog[w[22]] + (157*dlog[w[24]])/34, 
   21*dlog[w[2]] + 16*dlog[w[4]] + 43*dlog[w[5]] + 7*dlog[w[6]] + 
    4*dlog[w[9]] - 48*dlog[w[12]] + 3*dlog[w[13]] + 6*dlog[w[14]] - 
    6*dlog[w[15]] - 8*dlog[w[19]] - 7*dlog[w[22]] - dlog[w[26]], 
   (-1919*dlog[w[1]])/34 + dlog[w[2]] + (2076*dlog[w[4]])/17 - 
    (1817*dlog[w[5]])/34 + (1021*dlog[w[6]])/17 + 2*dlog[w[9]] + 
    3*dlog[w[13]] - 3*dlog[w[22]] - (157*dlog[w[24]])/34 - dlog[w[26]], 
   -14*dlog[w[2]] - 14*dlog[w[4]] - 8*dlog[w[5]] - 8*dlog[w[6]] + 
    (225*dlog[w[9]])/17 + 16*dlog[w[12]] - 6*dlog[w[14]] + 
    (157*dlog[w[19]])/17 + 4*dlog[w[22]] - (157*dlog[w[24]])/17, 
   (-21*dlog[w[33]])/8 - (1131*dlog[w[34]])/136 - (539*dlog[w[38]])/34, 
   3*dlog[w[2]] + (655*dlog[w[4]])/17 - (485*dlog[w[5]])/34 + 
    (655*dlog[w[6]])/34 - (21*dlog[w[9]])/2 - dlog[w[12]] - 3*dlog[w[19]], 
   (-519*dlog[w[1]])/34 + 3*dlog[w[2]] + (655*dlog[w[4]])/17 + dlog[w[5]] + 
    (655*dlog[w[6]])/34 - 3*dlog[w[9]] + dlog[w[12]] - 23*dlog[w[19]], 
   2*dlog[w[1]] - 2*dlog[w[2]] - 4*dlog[w[4]] - 2*dlog[w[6]] + 2*dlog[w[12]], 
   (169*dlog[w[1]])/17 + (11*dlog[w[2]])/8 - (553*dlog[w[4]])/34 + 
    (321*dlog[w[5]])/34 - (2485*dlog[w[6]])/272 + (11*dlog[w[9]])/16 - 
    (5*dlog[w[12]])/8 - (3*dlog[w[13]])/8 + (21*dlog[w[19]])/16 + 
    dlog[w[22]]/8 - (157*dlog[w[24]])/68, -dlog[w[1]] + dlog[w[2]] + 
    2*dlog[w[4]] + dlog[w[6]] - dlog[w[12]], (707*dlog[w[1]])/136 - 
    dlog[w[2]]/2 + (1365*dlog[w[4]])/68 - (4697*dlog[w[5]])/408 + 
    (469*dlog[w[6]])/51 - (3*dlog[w[8]])/2 - (619*dlog[w[9]])/34 + 
    dlog[w[12]]/2 + (9*dlog[w[19]])/2 + (5*dlog[w[22]])/2 - 
    (365*dlog[w[24]])/136, (-3881*dlog[w[1]])/408 + (43*dlog[w[2]])/4 + 
    (2079*dlog[w[4]])/68 + (1285*dlog[w[5]])/136 + (6353*dlog[w[6]])/408 + 
    (3*dlog[w[9]])/8 - (33*dlog[w[12]])/4 + dlog[w[13]]/4 - 
    (2901*dlog[w[19]])/136 - (19*dlog[w[22]])/4 - (263*dlog[w[24]])/136, 
   (5*dlog[w[1]])/2 - dlog[w[2]] - (9*dlog[w[3]])/2 - 2*dlog[w[4]] - 
    dlog[w[6]] + (3*dlog[w[8]])/2 - 3*dlog[w[9]] + dlog[w[12]] + 
    (3*dlog[w[13]])/2 + (3*dlog[w[15]])/2 - 3*dlog[w[22]] + 
    (3*dlog[w[24]])/2, (-1155*dlog[w[1]])/68 + 5*dlog[w[2]] - 
    (1631*dlog[w[5]])/68 + (11*dlog[w[6]])/4 + (2479*dlog[w[9]])/68 - 
    (9*dlog[w[12]])/4 - (3*dlog[w[13]])/4 - dlog[w[14]]/2 + 
    (1469*dlog[w[19]])/34 + (5*dlog[w[22]])/2 - (815*dlog[w[24]])/34, 
   2*dlog[w[1]] + 7*dlog[w[2]] + 5*dlog[w[4]] + 11*dlog[w[5]] + 
    (9*dlog[w[6]])/2 - 2*dlog[w[7]] - dlog[w[9]] - (27*dlog[w[12]])/2 + 
    (5*dlog[w[14]])/2 - (3*dlog[w[15]])/2 - 4*dlog[w[19]] - 2*dlog[w[24]], 
   (1093*dlog[w[33]])/136 - (401*dlog[w[34]])/136 - (365*dlog[w[38]])/34, 
   (1985*dlog[w[1]])/204 - (319*dlog[w[4]])/17 + (265*dlog[w[5]])/51 - 
    (1333*dlog[w[6]])/204 + 3*dlog[w[9]] - dlog[w[12]] + 12*dlog[w[19]] - 
    dlog[w[22]] - dlog[w[24]]/4, (-725*dlog[w[33]])/68 - 
    (815*dlog[w[34]])/68 - (399*dlog[w[38]])/34, 
   (1825*dlog[w[1]])/204 - dlog[w[2]]/2 - (387*dlog[w[4]])/17 + 
    (3613*dlog[w[5]])/408 - (3737*dlog[w[6]])/408 + (23*dlog[w[9]])/4 - 
    dlog[w[12]]/2 + dlog[w[13]]/2 + (19*dlog[w[19]])/4 + dlog[w[22]]/2 + 
    dlog[w[24]]/4, (387*dlog[w[1]])/68 - 3*dlog[w[2]] - 
    (1733*dlog[w[4]])/34 + (995*dlog[w[5]])/136 - (2313*dlog[w[6]])/136 + 
    3*dlog[w[9]] + 3*dlog[w[19]] - dlog[w[22]] + (539*dlog[w[24]])/34, 
   (3169*dlog[w[1]])/136 + (111*dlog[w[4]])/68 - (625*dlog[w[5]])/68 + 
    (383*dlog[w[6]])/68 - (3*dlog[w[7]])/2 + (111*dlog[w[9]])/8 + 
    (27*dlog[w[12]])/8 - (3*dlog[w[13]])/8 + 2*dlog[w[14]] - 
    (29*dlog[w[19]])/8 + (3*dlog[w[22]])/2 + (93*dlog[w[24]])/136, 
   -2*dlog[w[1]] + 2*dlog[w[2]] + 4*dlog[w[4]] + 2*dlog[w[6]] - 
    2*dlog[w[12]], -1/2*dlog[w[1]] + dlog[w[2]]/2 + dlog[w[4]] + 
    dlog[w[6]]/2 - dlog[w[12]]/2, -dlog[w[1]] - dlog[w[2]] + 2*dlog[w[5]] - 
    dlog[w[6]] + dlog[w[7]] - 2*dlog[w[14]] + dlog[w[24]], 
   (-519*dlog[w[1]])/136 - (13*dlog[w[2]])/2 - (229*dlog[w[4]])/68 + 
    (3135*dlog[w[5]])/136 - (161*dlog[w[6]])/68 + 2*dlog[w[9]] + 
    4*dlog[w[12]] + 25*dlog[w[19]] + (3*dlog[w[22]])/2 + 
    (365*dlog[w[24]])/136, 2*dlog[w[1]] - 2*dlog[w[2]] - 4*dlog[w[4]] - 
    2*dlog[w[6]] + 2*dlog[w[12]], dlog[w[1]] + dlog[w[2]] - 2*dlog[w[5]] + 
    dlog[w[6]] - dlog[w[7]] + 2*dlog[w[14]] - dlog[w[24]], 
   -5*dlog[w[2]] - 4*dlog[w[4]] - 2*dlog[w[6]] - dlog[w[9]] + 2*dlog[w[12]] + 
    3*dlog[w[22]], (132*dlog[w[1]])/17 + (1269*dlog[w[4]])/34 - 
    (93*dlog[w[5]])/34 + (457*dlog[w[6]])/34 + (15*dlog[w[9]])/2 + 
    dlog[w[12]] + 20*dlog[w[19]] + 3*dlog[w[22]] - (539*dlog[w[24]])/17, 
   (173*dlog[w[1]])/34 - (173*dlog[w[4]])/17 + (173*dlog[w[5]])/34 + 
    (173*dlog[w[6]])/17, 0, 0, dlog[w[2]] + 2*dlog[w[4]] + dlog[w[5]] + 
    dlog[w[6]] - dlog[w[12]] - dlog[w[24]], 7*dlog[w[2]] + 8*dlog[w[4]] + 
    4*dlog[w[5]] + 4*dlog[w[6]] - dlog[w[9]] - 4*dlog[w[12]] - 
    4*dlog[w[19]] - 3*dlog[w[22]], 0, 0, (111*dlog[w[1]])/136 + 
    (259*dlog[w[4]])/34 - (251*dlog[w[5]])/68 + (2*dlog[w[6]])/17 + 
    (13*dlog[w[9]])/8 + (3*dlog[w[12]])/8 + dlog[w[13]]/8 - 
    (15*dlog[w[19]])/8 - dlog[w[22]]/2 - (297*dlog[w[24]])/136, 
   (467*dlog[w[1]])/68 + dlog[w[2]] + (587*dlog[w[4]])/34 - 
    (134*dlog[w[5]])/17 + 5*dlog[w[6]] - (21*dlog[w[9]])/4 - 
    (3*dlog[w[12]])/4 + (3*dlog[w[13]])/4 + (37*dlog[w[19]])/4 - 
    dlog[w[22]] - (365*dlog[w[24]])/68, (-519*dlog[w[1]])/136 + 
    dlog[w[2]]/2 + (297*dlog[w[4]])/68 - (25*dlog[w[5]])/136 - 
    (111*dlog[w[6]])/68 + (9*dlog[w[19]])/2 + dlog[w[22]]/2 - 
    (365*dlog[w[24]])/136, (-519*dlog[w[1]])/68 + 2*dlog[w[2]] + 
    (689*dlog[w[4]])/34 + (365*dlog[w[5]])/68 + 12*dlog[w[6]] + dlog[w[9]] - 
    11*dlog[w[19]] - (365*dlog[w[24]])/68, -dlog[w[2]] - dlog[w[4]] - 
    dlog[w[6]]/2 + dlog[w[12]]/2 + dlog[w[22]]/2, 
   dlog[w[2]] + dlog[w[9]] - dlog[w[22]], 0, -2*dlog[w[4]] - dlog[w[6]] + 
    dlog[w[12]] - 2*dlog[w[14]] + dlog[w[22]], 0, 
   dlog[w[1]] - dlog[w[2]] - 2*dlog[w[4]] + dlog[w[6]] - dlog[w[7]] - 
    4*dlog[w[19]] - dlog[w[24]], dlog[w[1]] + dlog[w[2]] - 2*dlog[w[5]] + 
    dlog[w[6]] - dlog[w[7]] + 2*dlog[w[14]] - dlog[w[24]], 
   3*dlog[w[1]] + 3*dlog[w[2]] + 2*dlog[w[4]] - dlog[w[5]]/2 - dlog[w[6]]/2 + 
    dlog[w[7]] - 3*dlog[w[9]] - (3*dlog[w[12]])/2 + dlog[w[13]]/2, 
   -1/2*dlog[w[1]] - dlog[w[2]]/2 + dlog[w[5]] - dlog[w[6]]/2 + 
    dlog[w[7]]/2 - dlog[w[14]] + dlog[w[24]]/2, dlog[w[1]]/4 - dlog[w[2]]/4 + 
    (3*dlog[w[4]])/2 + (19*dlog[w[5]])/8 - (5*dlog[w[6]])/8 + dlog[w[7]] + 
    (3*dlog[w[9]])/4 - (9*dlog[w[12]])/8 - (3*dlog[w[13]])/8 - 
    (5*dlog[w[22]])/4 + dlog[w[24]]/4, -dlog[w[1]] + 2*dlog[w[4]] + 
    2*dlog[w[5]] + (5*dlog[w[6]])/4 + dlog[w[9]]/2 - (3*dlog[w[12]])/4 + 
    2*dlog[w[14]] - (7*dlog[w[22]])/4 + dlog[w[24]], 
   -2*dlog[w[2]] + (3*dlog[w[6]])/4 + dlog[w[9]]/2 - (11*dlog[w[12]])/4 + 
    (23*dlog[w[19]])/2 - (3*dlog[w[22]])/4 - dlog[w[24]]/2, 
   -dlog[w[1]] + dlog[w[2]]/2 - 3*dlog[w[4]] - (7*dlog[w[5]])/4 + 
    dlog[w[6]]/4 - dlog[w[7]] + (7*dlog[w[9]])/2 + (9*dlog[w[12]])/4 - 
    (11*dlog[w[13]])/4 - 2*dlog[w[14]] + 3*dlog[w[22]] - 2*dlog[w[24]], 
   dlog[w[1]]/2 - 7*dlog[w[2]] - dlog[w[4]] - (9*dlog[w[5]])/4 - 
    (7*dlog[w[6]])/4 + dlog[w[7]]/2 + dlog[w[9]]/2 + (23*dlog[w[12]])/4 + 
    (3*dlog[w[13]])/4 - 3*dlog[w[22]] + (5*dlog[w[24]])/2, 
   dlog[w[1]] + (7*dlog[w[2]])/2 - (5*dlog[w[5]])/2 + dlog[w[6]]/2 - 
    dlog[w[13]]/2 + dlog[w[22]]/2 - 2*dlog[w[24]] + dlog[w[26]]/2, 
   (5*dlog[w[2]])/2 - (23*dlog[w[4]])/2 + (9*dlog[w[5]])/2 - 
    (19*dlog[w[6]])/2 + (15*dlog[w[9]])/2 + dlog[w[13]]/2 - 2*dlog[w[19]] + 
    (3*dlog[w[22]])/2 + dlog[w[24]]/2 - dlog[w[26]]/2, 
   8*dlog[w[2]] + 8*dlog[w[5]] - 4*dlog[w[12]] - 4*dlog[w[14]], 0, 
   3*dlog[w[1]] - dlog[w[2]] - 2*dlog[w[4]] + dlog[w[5]]/2 - dlog[w[6]]/2 - 
    5*dlog[w[9]] + (3*dlog[w[12]])/2 + (7*dlog[w[13]])/2 - 4*dlog[w[22]] + 
    3*dlog[w[24]], -3*dlog[w[1]] + 7*dlog[w[2]] + 4*dlog[w[4]] + 
    (15*dlog[w[5]])/2 + (5*dlog[w[6]])/2 + dlog[w[9]] - (19*dlog[w[12]])/2 - 
    (3*dlog[w[13]])/2 + 4*dlog[w[19]] + 4*dlog[w[22]] - 3*dlog[w[24]], 
   dlog[w[2]] + dlog[w[4]] + dlog[w[5]] + (3*dlog[w[6]])/4 - dlog[w[9]]/2 - 
    (5*dlog[w[12]])/4 - dlog[w[22]]/4, (9*dlog[w[2]])/2 + 4*dlog[w[4]] - 
    (3*dlog[w[5]])/2 + 2*dlog[w[6]] - 3*dlog[w[9]] - (5*dlog[w[12]])/2 + 
    dlog[w[13]]/2 - 4*dlog[w[19]] + dlog[w[26]]/2, 
   (-3*dlog[w[1]])/4 - dlog[w[2]]/4 + dlog[w[4]]/2 + dlog[w[5]]/8 + 
    dlog[w[6]]/8 + dlog[w[9]]/4 - (3*dlog[w[12]])/8 - dlog[w[13]]/8 + 
    (3*dlog[w[22]])/4 - dlog[w[24]]/4, -1/2*dlog[w[1]] - dlog[w[4]] + 
    dlog[w[5]]/4 - (3*dlog[w[6]])/4 + (7*dlog[w[9]])/2 + (3*dlog[w[12]])/4 - 
    (5*dlog[w[13]])/4 + dlog[w[22]] - (3*dlog[w[24]])/2 - dlog[w[26]]/2, 
   dlog[w[1]] + dlog[w[2]] - 2*dlog[w[4]] - (5*dlog[w[5]])/2 - dlog[w[6]]/2 - 
    dlog[w[9]] + (3*dlog[w[12]])/2 + dlog[w[13]]/2 + dlog[w[22]] - 
    dlog[w[24]], dlog[w[1]] + 2*dlog[w[4]] + (5*dlog[w[5]])/2 - 
    dlog[w[6]]/2 + dlog[w[7]] - dlog[w[9]] - (3*dlog[w[12]])/2 + 
    dlog[w[13]]/2 - 2*dlog[w[22]] + dlog[w[24]], -dlog[w[1]] - 2*dlog[w[2]] + 
    2*dlog[w[4]] + (5*dlog[w[5]])/2 - dlog[w[6]]/2 + dlog[w[7]] - 
    dlog[w[9]] - (3*dlog[w[12]])/2 + dlog[w[13]]/2 + dlog[w[24]], 
   dlog[w[1]] - 2*dlog[w[9]] + dlog[w[13]] - dlog[w[22]] + dlog[w[24]], 
   dlog[w[1]] - dlog[w[2]] - 2*dlog[w[4]] - dlog[w[5]]/2 - dlog[w[6]]/2 - 
    dlog[w[9]] + (3*dlog[w[12]])/2 + dlog[w[13]]/2 - dlog[w[22]] + 
    dlog[w[24]], -1/2*dlog[w[2]] + dlog[w[5]]/2 - dlog[w[6]]/2 + 
    dlog[w[13]]/2 + dlog[w[22]]/2 - dlog[w[26]]/2, 0, 
   -dlog[w[1]] + 2*dlog[w[2]] + 3*dlog[w[4]] + 2*dlog[w[5]] + dlog[w[6]] + 
    dlog[w[9]] - 2*dlog[w[14]] - 3*dlog[w[19]], 
   4*dlog[w[2]] + 10*dlog[w[4]] + 5*dlog[w[5]] + 5*dlog[w[6]] - 
    5*dlog[w[9]] - 9*dlog[w[19]], -dlog[w[1]] + dlog[w[9]], 
   -1/2*dlog[w[1]] - 2*dlog[w[2]] - 2*dlog[w[4]] - 2*dlog[w[5]] - 
    dlog[w[6]]/2 + 2*dlog[w[14]] + 2*dlog[w[19]] + dlog[w[24]]/2, 
   dlog[w[1]] - (3*dlog[w[4]])/2 - dlog[w[6]] + (3*dlog[w[19]])/2 - 
    dlog[w[24]]/2, 0, dlog[w[1]] + dlog[w[2]] - dlog[w[22]], 
   -dlog[w[34]] - dlog[w[38]], 5*dlog[w[2]] + 4*dlog[w[4]] + 5*dlog[w[5]] + 
    2*dlog[w[6]] - 2*dlog[w[12]] - 6*dlog[w[19]] - 3*dlog[w[22]] + 
    dlog[w[24]], -dlog[w[2]] + dlog[w[5]] - dlog[w[22]] + dlog[w[24]], 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-149*dlog[w[4]])/119 - 
    (149*dlog[w[6]])/238 + (149*dlog[w[24]])/238, 0, 
   (-149*dlog[w[34]])/238 - (149*dlog[w[38]])/238, 
   -1/7*dlog[w[34]] - dlog[w[38]]/7, (-2381*dlog[w[1]])/476 - 
    (79*dlog[w[2]])/28 - (79*dlog[w[4]])/34 + (1189*dlog[w[5]])/476 - 
    (599*dlog[w[6]])/952 + (6*dlog[w[7]])/7 + (21*dlog[w[9]])/8 - 
    (233*dlog[w[12]])/28 + (9*dlog[w[13]])/28 + (293*dlog[w[19]])/56 - 
    (45*dlog[w[22]])/28 + (821*dlog[w[24]])/238, 
   (-8*dlog[w[42]])/7 - (8*dlog[w[43]])/7, (-10*dlog[w[2]])/7 - 
    (6*dlog[w[4]])/7 - (8*dlog[w[5]])/7 - (3*dlog[w[6]])/7 + dlog[w[12]] + 
    (4*dlog[w[19]])/7 + (3*dlog[w[22]])/7, -1/14*dlog[w[2]] - 
    (3*dlog[w[5]])/14 + dlog[w[6]]/14 - dlog[w[9]]/7 - (3*dlog[w[13]])/14 + 
    (3*dlog[w[22]])/14 + dlog[w[26]]/14, dlog[w[2]]/7 + (2*dlog[w[4]])/7 + 
    dlog[w[6]]/7 + dlog[w[9]]/7 - dlog[w[12]]/7 + (2*dlog[w[14]])/7 - 
    (2*dlog[w[22]])/7, (353*dlog[w[1]])/238 + (2*dlog[w[2]])/7 + 
    (4*dlog[w[4]])/7 - (149*dlog[w[5]])/238 + (2*dlog[w[6]])/7 - 
    (6*dlog[w[8]])/7 - (31*dlog[w[9]])/17 - (2*dlog[w[12]])/7 + 
    (4*dlog[w[14]])/7 + (2*dlog[w[22]])/7 + (149*dlog[w[24]])/238, 
   (-3*dlog[w[2]])/7 - (6*dlog[w[3]])/7 - (4*dlog[w[4]])/7 - 
    (3*dlog[w[5]])/7 - dlog[w[6]]/7 + (6*dlog[w[8]])/7 - (4*dlog[w[9]])/7 + 
    (2*dlog[w[12]])/7 - (3*dlog[w[13]])/7 - (4*dlog[w[14]])/7 + 
    (6*dlog[w[15]])/7 + dlog[w[22]]/7 + dlog[w[26]]/7, 
   (-285*dlog[w[1]])/238 + (40*dlog[w[2]])/7 + (44*dlog[w[4]])/7 + 
    (1509*dlog[w[5]])/238 + (22*dlog[w[6]])/7 - (30*dlog[w[12]])/7 - 
    (99*dlog[w[19]])/17 - (18*dlog[w[22]])/7 + (149*dlog[w[24]])/238, 
   3*dlog[w[2]] + (16*dlog[w[4]])/7 + (59*dlog[w[5]])/7 + dlog[w[6]] + 
    (4*dlog[w[9]])/7 - (64*dlog[w[12]])/7 + (3*dlog[w[13]])/7 + 
    (6*dlog[w[14]])/7 - (6*dlog[w[15]])/7 - (8*dlog[w[19]])/7 - dlog[w[22]] - 
    dlog[w[26]]/7, (-2127*dlog[w[1]])/238 + dlog[w[2]]/7 + 
    (2140*dlog[w[4]])/119 - (2025*dlog[w[5]])/238 + (1053*dlog[w[6]])/119 + 
    (2*dlog[w[9]])/7 + (3*dlog[w[13]])/7 - (3*dlog[w[22]])/7 - 
    (13*dlog[w[24]])/238 - dlog[w[26]]/7, -2*dlog[w[2]] - 2*dlog[w[4]] - 
    (8*dlog[w[5]])/7 - (8*dlog[w[6]])/7 + (31*dlog[w[9]])/17 + 
    (16*dlog[w[12]])/7 - (6*dlog[w[14]])/7 + (149*dlog[w[19]])/119 + 
    (4*dlog[w[22]])/7 - (149*dlog[w[24]])/119, (-13*dlog[w[33]])/56 - 
    (1079*dlog[w[34]])/952 - (481*dlog[w[38]])/238, 
   (3*dlog[w[2]])/7 + (671*dlog[w[4]])/119 - (501*dlog[w[5]])/238 + 
    (671*dlog[w[6]])/238 - (25*dlog[w[9]])/14 - dlog[w[12]]/7 - 
    (3*dlog[w[19]])/7, (-535*dlog[w[1]])/238 + (3*dlog[w[2]])/7 + 
    (671*dlog[w[4]])/119 + dlog[w[5]]/7 + (671*dlog[w[6]])/238 - 
    (3*dlog[w[9]])/7 + dlog[w[12]]/7 - 3*dlog[w[19]], 
   (2*dlog[w[1]])/7 - (2*dlog[w[2]])/7 - (4*dlog[w[4]])/7 - 
    (2*dlog[w[6]])/7 + (2*dlog[w[12]])/7, (149*dlog[w[1]])/102 + 
    (11*dlog[w[2]])/56 - (569*dlog[w[4]])/238 + (496*dlog[w[5]])/357 - 
    (2581*dlog[w[6]])/1904 + (15*dlog[w[9]])/112 - (5*dlog[w[12]])/56 - 
    (3*dlog[w[13]])/56 + (59*dlog[w[19]])/336 + dlog[w[22]]/56 - 
    (83*dlog[w[24]])/238, -1/7*dlog[w[1]] + dlog[w[2]]/7 + (2*dlog[w[4]])/7 + 
    dlog[w[6]]/7 - dlog[w[12]]/7, (619*dlog[w[1]])/952 - dlog[w[2]]/14 + 
    (1117*dlog[w[4]])/476 - (1415*dlog[w[5]])/952 + (271*dlog[w[6]])/238 - 
    (3*dlog[w[8]])/14 - (537*dlog[w[9]])/238 + dlog[w[12]]/14 + 
    (4*dlog[w[19]])/7 + (5*dlog[w[22]])/14 - (281*dlog[w[24]])/952, 
   (-3973*dlog[w[1]])/2856 + (5*dlog[w[2]])/4 + (6989*dlog[w[4]])/1428 + 
    (4951*dlog[w[5]])/2856 + (5989*dlog[w[6]])/2856 + dlog[w[9]]/8 - 
    (29*dlog[w[12]])/28 + dlog[w[13]]/28 - (10439*dlog[w[19]])/2856 - 
    (19*dlog[w[22]])/28 - (179*dlog[w[24]])/952, 
   (5*dlog[w[1]])/14 - dlog[w[2]]/7 - (9*dlog[w[3]])/14 - (2*dlog[w[4]])/7 - 
    dlog[w[6]]/7 + (3*dlog[w[8]])/14 - (3*dlog[w[9]])/7 + dlog[w[12]]/7 + 
    (3*dlog[w[13]])/14 + (3*dlog[w[15]])/14 - (3*dlog[w[22]])/7 + 
    (3*dlog[w[24]])/14, (-1599*dlog[w[1]])/476 + dlog[w[2]]/7 + 
    dlog[w[4]]/7 - (1667*dlog[w[5]])/476 + (11*dlog[w[6]])/28 + 
    (2791*dlog[w[9]])/476 - (9*dlog[w[12]])/28 - (3*dlog[w[13]])/28 + 
    dlog[w[14]]/2 + (203*dlog[w[19]])/34 + (5*dlog[w[22]])/14 - 
    (107*dlog[w[24]])/34, (2*dlog[w[1]])/7 + (8*dlog[w[2]])/7 + dlog[w[4]] + 
    (17*dlog[w[5]])/7 + (9*dlog[w[6]])/14 - (2*dlog[w[7]])/7 - dlog[w[9]]/7 - 
    (37*dlog[w[12]])/14 - (3*dlog[w[14]])/14 - (3*dlog[w[15]])/14 - 
    (3*dlog[w[19]])/7 - (2*dlog[w[24]])/7, (913*dlog[w[33]])/952 - 
    (517*dlog[w[34]])/952 - (349*dlog[w[38]])/238, 
   (653*dlog[w[1]])/476 - (327*dlog[w[4]])/119 + (76*dlog[w[5]])/119 - 
    (485*dlog[w[6]])/476 + (3*dlog[w[9]])/7 - dlog[w[12]]/7 + 
    (11*dlog[w[19]])/7 - dlog[w[22]]/7 - dlog[w[24]]/28, 
   (-81*dlog[w[33]])/68 - (783*dlog[w[34]])/476 - (383*dlog[w[38]])/238, 
   (1541*dlog[w[1]])/1428 - dlog[w[2]]/14 - (395*dlog[w[4]])/119 + 
    (3697*dlog[w[5]])/2856 - (4117*dlog[w[6]])/2856 + (27*dlog[w[9]])/28 - 
    dlog[w[12]]/14 + dlog[w[13]]/14 + (7*dlog[w[19]])/12 + dlog[w[22]]/14 + 
    dlog[w[24]]/28, (429*dlog[w[1]])/476 - (3*dlog[w[2]])/7 - 
    (1633*dlog[w[4]])/238 + (943*dlog[w[5]])/952 - (335*dlog[w[6]])/136 + 
    (3*dlog[w[9]])/7 + (3*dlog[w[19]])/7 - dlog[w[22]]/7 + 
    (481*dlog[w[24]])/238, (3937*dlog[w[1]])/952 + (127*dlog[w[4]])/476 - 
    (667*dlog[w[5]])/476 + (365*dlog[w[6]])/476 - (3*dlog[w[7]])/14 + 
    (155*dlog[w[9]])/56 + (27*dlog[w[12]])/56 - (3*dlog[w[13]])/56 + 
    (2*dlog[w[14]])/7 - (3*dlog[w[19]])/8 + (3*dlog[w[22]])/14 + 
    (11*dlog[w[24]])/136, (-2*dlog[w[1]])/7 + (2*dlog[w[2]])/7 + 
    (4*dlog[w[4]])/7 + (2*dlog[w[6]])/7 - (2*dlog[w[12]])/7, 
   -1/14*dlog[w[1]] + dlog[w[2]]/14 + dlog[w[4]]/7 + dlog[w[6]]/14 - 
    dlog[w[12]]/14, -1/7*dlog[w[1]] - dlog[w[2]]/7 + (2*dlog[w[5]])/7 - 
    dlog[w[6]]/7 + dlog[w[7]]/7 - (2*dlog[w[14]])/7 + dlog[w[24]]/7, 
   (-603*dlog[w[1]])/952 - (9*dlog[w[2]])/14 - (213*dlog[w[4]])/476 + 
    (441*dlog[w[5]])/136 - (111*dlog[w[6]])/476 + (2*dlog[w[9]])/7 + 
    (2*dlog[w[12]])/7 + (51*dlog[w[19]])/14 + (3*dlog[w[22]])/14 + 
    (349*dlog[w[24]])/952, (2*dlog[w[1]])/7 - (2*dlog[w[2]])/7 - 
    (4*dlog[w[4]])/7 - (2*dlog[w[6]])/7 + (2*dlog[w[12]])/7, 
   dlog[w[1]]/7 + dlog[w[2]]/7 - (2*dlog[w[5]])/7 + dlog[w[6]]/7 - 
    dlog[w[7]]/7 + (2*dlog[w[14]])/7 - dlog[w[24]]/7, 
   (-5*dlog[w[2]])/7 - (4*dlog[w[4]])/7 - (2*dlog[w[6]])/7 - dlog[w[9]]/7 + 
    (2*dlog[w[12]])/7 + (3*dlog[w[22]])/7, (106*dlog[w[1]])/119 + 
    (873*dlog[w[4]])/238 - (9*dlog[w[5]])/238 + (325*dlog[w[6]])/238 + 
    (19*dlog[w[9]])/14 + dlog[w[12]]/7 + (18*dlog[w[19]])/7 + 
    (3*dlog[w[22]])/7 - (481*dlog[w[24]])/119, (167*dlog[w[1]])/238 - 
    (19*dlog[w[4]])/17 + (167*dlog[w[5]])/238 + (201*dlog[w[6]])/119 - 
    dlog[w[24]]/7, -1/7*dlog[w[34]] - dlog[w[38]]/7, 0, 
   dlog[w[2]]/7 + (2*dlog[w[4]])/7 + dlog[w[5]]/7 + dlog[w[6]]/7 - 
    dlog[w[12]]/7 - dlog[w[24]]/7, (3*dlog[w[2]])/7 + (8*dlog[w[4]])/7 + 
    (2*dlog[w[5]])/7 + (4*dlog[w[6]])/7 - dlog[w[9]]/7 - (2*dlog[w[12]])/7 - 
    (4*dlog[w[19]])/7 - (3*dlog[w[22]])/7, 0, 0, 
   (313*dlog[w[1]])/2856 + (583*dlog[w[4]])/714 - (37*dlog[w[5]])/68 - 
    (97*dlog[w[6]])/714 + (17*dlog[w[9]])/56 + (3*dlog[w[12]])/56 + 
    dlog[w[13]]/56 - (37*dlog[w[19]])/168 - dlog[w[22]]/14 - 
    (213*dlog[w[24]])/952, (383*dlog[w[1]])/476 + dlog[w[2]]/7 + 
    (603*dlog[w[4]])/238 - (138*dlog[w[5]])/119 + (6*dlog[w[6]])/7 - 
    (25*dlog[w[9]])/28 - (3*dlog[w[12]])/28 + (3*dlog[w[13]])/28 + 
    (29*dlog[w[19]])/28 - dlog[w[22]]/7 - (281*dlog[w[24]])/476, 
   (-535*dlog[w[1]])/952 + dlog[w[2]]/14 + (213*dlog[w[4]])/476 + 
    (59*dlog[w[5]])/952 - (23*dlog[w[6]])/68 + (4*dlog[w[19]])/7 + 
    dlog[w[22]]/14 - (281*dlog[w[24]])/952, (-535*dlog[w[1]])/476 + 
    (2*dlog[w[2]])/7 + (705*dlog[w[4]])/238 + (281*dlog[w[5]])/476 + 
    (11*dlog[w[6]])/7 + dlog[w[9]]/7 - (10*dlog[w[19]])/7 - 
    (281*dlog[w[24]])/476, -1/7*dlog[w[2]] - dlog[w[4]]/7 - dlog[w[6]]/14 + 
    dlog[w[12]]/14 + dlog[w[22]]/14, dlog[w[2]]/7 + dlog[w[9]]/7 - 
    dlog[w[22]]/7, 0, (-2*dlog[w[4]])/7 - dlog[w[6]]/7 + dlog[w[12]]/7 - 
    (2*dlog[w[14]])/7 + dlog[w[22]]/7, 0, dlog[w[1]]/7 + (5*dlog[w[2]])/21 - 
    (2*dlog[w[4]])/3 + dlog[w[6]]/7 - dlog[w[7]]/7 - (2*dlog[w[19]])/7 - 
    dlog[w[24]]/7, dlog[w[1]]/7 + dlog[w[2]]/7 - (2*dlog[w[5]])/7 + 
    dlog[w[6]]/7 - dlog[w[7]]/7 + (2*dlog[w[14]])/7 - dlog[w[24]]/7, 
   (3*dlog[w[1]])/7 + (3*dlog[w[2]])/7 + (2*dlog[w[4]])/7 - dlog[w[5]]/14 - 
    dlog[w[6]]/14 + dlog[w[7]]/7 - (3*dlog[w[9]])/7 - (3*dlog[w[12]])/14 + 
    dlog[w[13]]/14, -1/14*dlog[w[1]] - dlog[w[2]]/14 + dlog[w[5]]/7 - 
    dlog[w[6]]/14 + dlog[w[7]]/14 - dlog[w[14]]/7 + dlog[w[24]]/14, 
   dlog[w[1]]/28 - dlog[w[2]]/28 + (3*dlog[w[4]])/14 + (19*dlog[w[5]])/56 - 
    (5*dlog[w[6]])/56 + dlog[w[7]]/7 + (3*dlog[w[9]])/28 - 
    (9*dlog[w[12]])/56 - (3*dlog[w[13]])/56 - (5*dlog[w[22]])/28 + 
    dlog[w[24]]/28, -1/7*dlog[w[1]] - (13*dlog[w[2]])/42 + 
    (13*dlog[w[4]])/42 + (5*dlog[w[5]])/14 + (5*dlog[w[6]])/28 + 
    dlog[w[9]]/14 - (5*dlog[w[12]])/28 - (3*dlog[w[19]])/14 - dlog[w[22]]/4 + 
    dlog[w[24]]/7, dlog[w[2]]/14 - (41*dlog[w[4]])/42 + (3*dlog[w[5]])/14 + 
    (3*dlog[w[6]])/28 + dlog[w[9]]/14 - (3*dlog[w[12]])/4 + 
    (26*dlog[w[19]])/21 - (3*dlog[w[22]])/28 - dlog[w[24]]/14, 
   -1/7*dlog[w[1]] + dlog[w[2]]/14 - (3*dlog[w[4]])/7 - dlog[w[5]]/4 + 
    dlog[w[6]]/28 - dlog[w[7]]/7 + dlog[w[9]]/2 + (9*dlog[w[12]])/28 - 
    (11*dlog[w[13]])/28 - (2*dlog[w[14]])/7 + (3*dlog[w[22]])/7 - 
    (2*dlog[w[24]])/7, dlog[w[1]]/14 - (20*dlog[w[2]])/21 + 
    (2*dlog[w[4]])/21 - dlog[w[5]]/28 - dlog[w[6]]/4 + dlog[w[7]]/14 + 
    dlog[w[9]]/14 + (15*dlog[w[12]])/28 + (3*dlog[w[13]])/28 + 
    (2*dlog[w[14]])/7 - (3*dlog[w[22]])/7 + (5*dlog[w[24]])/14, 
   dlog[w[1]]/7 + dlog[w[2]]/2 - (5*dlog[w[5]])/14 + dlog[w[6]]/14 - 
    dlog[w[13]]/14 + dlog[w[22]]/14 - (2*dlog[w[24]])/7 + dlog[w[26]]/14, 
   (5*dlog[w[2]])/14 - (23*dlog[w[4]])/14 + (9*dlog[w[5]])/14 - 
    (19*dlog[w[6]])/14 + (15*dlog[w[9]])/14 + dlog[w[13]]/14 - 
    (2*dlog[w[19]])/7 + (3*dlog[w[22]])/14 + dlog[w[24]]/14 - dlog[w[26]]/14, 
   (12*dlog[w[2]])/7 + (12*dlog[w[5]])/7 - (6*dlog[w[12]])/7 - 
    (6*dlog[w[14]])/7, 0, (3*dlog[w[1]])/7 - dlog[w[2]]/7 - 
    (2*dlog[w[4]])/7 + dlog[w[5]]/14 - dlog[w[6]]/14 - (5*dlog[w[9]])/7 + 
    (3*dlog[w[12]])/14 + dlog[w[13]]/2 - (4*dlog[w[22]])/7 + 
    (3*dlog[w[24]])/7, (-3*dlog[w[1]])/7 + (5*dlog[w[2]])/7 + 
    (6*dlog[w[4]])/7 + dlog[w[5]]/2 + (5*dlog[w[6]])/14 + dlog[w[9]]/7 - 
    (15*dlog[w[12]])/14 - (3*dlog[w[13]])/14 + (2*dlog[w[19]])/7 + 
    (4*dlog[w[22]])/7 - (3*dlog[w[24]])/7, dlog[w[2]]/14 + 
    (3*dlog[w[4]])/14 + dlog[w[5]]/14 + (3*dlog[w[6]])/28 - dlog[w[9]]/14 - 
    (3*dlog[w[12]])/28 - dlog[w[19]]/14 - dlog[w[22]]/28, 
   dlog[w[2]]/2 + (3*dlog[w[4]])/7 - dlog[w[5]]/14 + (2*dlog[w[6]])/7 - 
    (3*dlog[w[9]])/7 - (3*dlog[w[12]])/14 + dlog[w[13]]/14 - 
    (3*dlog[w[19]])/7 + dlog[w[26]]/14, (-3*dlog[w[1]])/28 - dlog[w[2]]/28 + 
    dlog[w[4]]/14 + dlog[w[5]]/56 + dlog[w[6]]/56 + dlog[w[9]]/28 - 
    (3*dlog[w[12]])/56 - dlog[w[13]]/56 + (3*dlog[w[22]])/28 - 
    dlog[w[24]]/28, -1/14*dlog[w[1]] - dlog[w[4]]/7 + dlog[w[5]]/28 - 
    (3*dlog[w[6]])/28 + dlog[w[9]]/2 + (3*dlog[w[12]])/28 - 
    (5*dlog[w[13]])/28 + dlog[w[22]]/7 - (3*dlog[w[24]])/14 - dlog[w[26]]/14, 
   dlog[w[1]]/7 + dlog[w[2]]/7 - (2*dlog[w[4]])/7 - (5*dlog[w[5]])/14 - 
    dlog[w[6]]/14 - dlog[w[9]]/7 + (3*dlog[w[12]])/14 + dlog[w[13]]/14 + 
    dlog[w[22]]/7 - dlog[w[24]]/7, dlog[w[1]]/7 + (2*dlog[w[4]])/7 + 
    (5*dlog[w[5]])/14 - dlog[w[6]]/14 + dlog[w[7]]/7 - dlog[w[9]]/7 - 
    (3*dlog[w[12]])/14 + dlog[w[13]]/14 - (2*dlog[w[22]])/7 + dlog[w[24]]/7, 
   -1/7*dlog[w[1]] - (2*dlog[w[2]])/7 + (2*dlog[w[4]])/7 + 
    (5*dlog[w[5]])/14 - dlog[w[6]]/14 + dlog[w[7]]/7 - dlog[w[9]]/7 - 
    (3*dlog[w[12]])/14 + dlog[w[13]]/14 + dlog[w[24]]/7, 
   dlog[w[1]]/7 - (2*dlog[w[9]])/7 + dlog[w[13]]/7 - dlog[w[22]]/7 + 
    dlog[w[24]]/7, dlog[w[1]]/7 - dlog[w[2]]/7 - (2*dlog[w[4]])/7 - 
    dlog[w[5]]/14 - dlog[w[6]]/14 - dlog[w[9]]/7 + (3*dlog[w[12]])/14 + 
    dlog[w[13]]/14 - dlog[w[22]]/7 + dlog[w[24]]/7, 
   -1/14*dlog[w[2]] + dlog[w[5]]/14 - dlog[w[6]]/14 + dlog[w[13]]/14 + 
    dlog[w[22]]/14 - dlog[w[26]]/14, 0, -1/7*dlog[w[1]] + (2*dlog[w[2]])/7 + 
    (3*dlog[w[4]])/7 + (2*dlog[w[5]])/7 + dlog[w[6]]/7 + dlog[w[9]]/7 - 
    (2*dlog[w[14]])/7 - (3*dlog[w[19]])/7, (4*dlog[w[2]])/7 + 
    (10*dlog[w[4]])/7 + (5*dlog[w[5]])/7 + (5*dlog[w[6]])/7 - 
    (5*dlog[w[9]])/7 - (9*dlog[w[19]])/7, -1/7*dlog[w[1]] + dlog[w[9]]/7, 
   -1/14*dlog[w[1]] - (2*dlog[w[2]])/7 - (2*dlog[w[4]])/7 - 
    (2*dlog[w[5]])/7 - dlog[w[6]]/14 + (2*dlog[w[14]])/7 + 
    (2*dlog[w[19]])/7 + dlog[w[24]]/14, dlog[w[1]]/7 - (3*dlog[w[4]])/14 - 
    dlog[w[6]]/7 + (3*dlog[w[19]])/14 - dlog[w[24]]/14, 0, 
   dlog[w[1]]/7 + dlog[w[2]]/7 - dlog[w[22]]/7, 
   -1/7*dlog[w[34]] - dlog[w[38]]/7, (5*dlog[w[2]])/7 + (4*dlog[w[4]])/7 + 
    (5*dlog[w[5]])/7 + (2*dlog[w[6]])/7 - (2*dlog[w[12]])/7 - 
    (6*dlog[w[19]])/7 - (3*dlog[w[22]])/7 + dlog[w[24]]/7, 
   -1/7*dlog[w[2]] + dlog[w[5]]/7 - dlog[w[22]]/7 + dlog[w[24]]/7, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-229*dlog[w[4]])/17 - 
    (229*dlog[w[6]])/34 + (229*dlog[w[24]])/34, 0, 
   (-229*dlog[w[34]])/34 - (229*dlog[w[38]])/34, -dlog[w[34]] - dlog[w[38]], 
   (-637*dlog[w[1]])/17 - (79*dlog[w[2]])/4 - (407*dlog[w[4]])/34 + 
    (511*dlog[w[5]])/34 - (349*dlog[w[6]])/136 + 6*dlog[w[7]] + 
    (159*dlog[w[9]])/8 - (233*dlog[w[12]])/4 + (9*dlog[w[13]])/4 + 
    (253*dlog[w[19]])/8 - (45*dlog[w[22]])/4 + (891*dlog[w[24]])/34, 
   -8*dlog[w[42]] - 8*dlog[w[43]], -11*dlog[w[2]] - 6*dlog[w[4]] - 
    9*dlog[w[5]] - 3*dlog[w[6]] + 8*dlog[w[12]] + 4*dlog[w[19]] + 
    3*dlog[w[22]], -1/2*dlog[w[2]] - (3*dlog[w[5]])/2 + dlog[w[6]]/2 - 
    dlog[w[9]] - (3*dlog[w[13]])/2 + (3*dlog[w[22]])/2 + dlog[w[26]]/2, 
   dlog[w[2]] + 2*dlog[w[4]] + dlog[w[6]] + dlog[w[9]] - dlog[w[12]] + 
    2*dlog[w[14]] - 2*dlog[w[22]], (433*dlog[w[1]])/34 + 2*dlog[w[2]] + 
    4*dlog[w[4]] - (229*dlog[w[5]])/34 + 2*dlog[w[6]] - 6*dlog[w[8]] - 
    (297*dlog[w[9]])/17 - 2*dlog[w[12]] + 4*dlog[w[14]] + 2*dlog[w[22]] + 
    (229*dlog[w[24]])/34, -3*dlog[w[2]] - 6*dlog[w[3]] - 4*dlog[w[4]] - 
    3*dlog[w[5]] - dlog[w[6]] + 6*dlog[w[8]] - 4*dlog[w[9]] + 2*dlog[w[12]] - 
    3*dlog[w[13]] - 4*dlog[w[14]] + 6*dlog[w[15]] + dlog[w[22]] + 
    dlog[w[26]], (-365*dlog[w[1]])/34 + 40*dlog[w[2]] + 44*dlog[w[4]] + 
    (1589*dlog[w[5]])/34 + 22*dlog[w[6]] - 32*dlog[w[12]] - 
    (739*dlog[w[19]])/17 - 18*dlog[w[22]] + (229*dlog[w[24]])/34, 
   21*dlog[w[2]] + 16*dlog[w[4]] + 59*dlog[w[5]] + 7*dlog[w[6]] + 
    4*dlog[w[9]] - 66*dlog[w[12]] + 3*dlog[w[13]] + 8*dlog[w[14]] - 
    6*dlog[w[15]] - 8*dlog[w[19]] - 7*dlog[w[22]] - dlog[w[26]], 
   (-2495*dlog[w[1]])/34 + dlog[w[2]] + (2724*dlog[w[4]])/17 - 
    (2393*dlog[w[5]])/34 + (1345*dlog[w[6]])/17 + 2*dlog[w[9]] + 
    3*dlog[w[13]] - 3*dlog[w[22]] - (229*dlog[w[24]])/34 - dlog[w[26]], 
   -14*dlog[w[2]] - 12*dlog[w[4]] - 8*dlog[w[5]] - 8*dlog[w[6]] + 
    (297*dlog[w[9]])/17 + 18*dlog[w[12]] - 8*dlog[w[14]] + 
    (195*dlog[w[19]])/17 + 4*dlog[w[22]] - (229*dlog[w[24]])/17, 
   (-39*dlog[w[33]])/8 - (1599*dlog[w[34]])/136 - (755*dlog[w[38]])/34, 
   3*dlog[w[2]] + (817*dlog[w[4]])/17 - (647*dlog[w[5]])/34 + 
    (817*dlog[w[6]])/34 - (21*dlog[w[9]])/2 - dlog[w[12]] - 3*dlog[w[19]], 
   (-681*dlog[w[1]])/34 + 3*dlog[w[2]] + (817*dlog[w[4]])/17 + dlog[w[5]] + 
    (817*dlog[w[6]])/34 - 3*dlog[w[9]] + dlog[w[12]] - 32*dlog[w[19]], 
   2*dlog[w[1]] - 2*dlog[w[2]] - 4*dlog[w[4]] - 2*dlog[w[6]] + 2*dlog[w[12]], 
   (1769*dlog[w[1]])/136 + (11*dlog[w[2]])/8 - (715*dlog[w[4]])/34 + 
    (1701*dlog[w[5]])/136 - (3151*dlog[w[6]])/272 + (11*dlog[w[9]])/16 - 
    (5*dlog[w[12]])/8 - (3*dlog[w[13]])/8 + (33*dlog[w[19]])/16 + 
    dlog[w[22]]/8 - (229*dlog[w[24]])/68, -dlog[w[1]] + dlog[w[2]] + 
    2*dlog[w[4]] + dlog[w[6]] - dlog[w[12]], (1193*dlog[w[1]])/136 - 
    dlog[w[2]]/2 + (2067*dlog[w[4]])/68 - (6929*dlog[w[5]])/408 + 
    (2749*dlog[w[6]])/204 - (3*dlog[w[8]])/2 - (449*dlog[w[9]])/17 + 
    dlog[w[12]]/2 + (27*dlog[w[19]])/4 + (5*dlog[w[22]])/2 - 
    (509*dlog[w[24]])/136, (-4889*dlog[w[1]])/408 + (35*dlog[w[2]])/4 + 
    (2441*dlog[w[4]])/68 + (751*dlog[w[5]])/136 + (7793*dlog[w[6]])/408 + 
    (3*dlog[w[9]])/8 - (41*dlog[w[12]])/4 + dlog[w[13]]/4 - 
    (2691*dlog[w[19]])/136 - (19*dlog[w[22]])/4 - (407*dlog[w[24]])/136, 
   (5*dlog[w[1]])/2 - dlog[w[2]] - (9*dlog[w[3]])/2 - 2*dlog[w[4]] - 
    dlog[w[6]] + (3*dlog[w[8]])/2 - 3*dlog[w[9]] + dlog[w[12]] + 
    (3*dlog[w[13]])/2 + (3*dlog[w[15]])/2 - 3*dlog[w[22]] + 
    (3*dlog[w[24]])/2, (-1137*dlog[w[1]])/68 + dlog[w[2]] - 
    (2259*dlog[w[5]])/68 + (11*dlog[w[6]])/4 + (3037*dlog[w[9]])/68 - 
    (9*dlog[w[12]])/4 - (3*dlog[w[13]])/4 + (7*dlog[w[14]])/2 + 
    (2071*dlog[w[19]])/34 + (5*dlog[w[22]])/2 - (1103*dlog[w[24]])/34, 
   2*dlog[w[1]] + 7*dlog[w[2]] + 7*dlog[w[4]] + 17*dlog[w[5]] + 
    (9*dlog[w[6]])/2 - 2*dlog[w[7]] - dlog[w[9]] - (35*dlog[w[12]])/2 - 
    (3*dlog[w[14]])/2 - (3*dlog[w[15]])/2 - 4*dlog[w[19]] - 2*dlog[w[24]], 
   (1489*dlog[w[33]])/136 - (581*dlog[w[34]])/136 - (509*dlog[w[38]])/34, 
   (1339*dlog[w[1]])/102 - (400*dlog[w[4]])/17 + (737*dlog[w[5]])/102 - 
    (403*dlog[w[6]])/51 + 3*dlog[w[9]] - dlog[w[12]] + (33*dlog[w[19]])/2 - 
    dlog[w[22]] - dlog[w[24]]/4, (-269*dlog[w[33]])/17 - 
    (1103*dlog[w[34]])/68 - (543*dlog[w[38]])/34, 
   (2545*dlog[w[1]])/204 - dlog[w[2]]/2 - (468*dlog[w[4]])/17 + 
    (4693*dlog[w[5]])/408 - (3989*dlog[w[6]])/408 + (23*dlog[w[9]])/4 - 
    dlog[w[12]]/2 + dlog[w[13]]/2 + (25*dlog[w[19]])/4 + dlog[w[22]]/2 + 
    dlog[w[24]]/4, (117*dlog[w[1]])/17 - 3*dlog[w[2]] - 
    (2327*dlog[w[4]])/34 + (1463*dlog[w[5]])/136 - (2943*dlog[w[6]])/136 + 
    3*dlog[w[9]] + 3*dlog[w[19]] - dlog[w[22]] + (755*dlog[w[24]])/34, 
   (3601*dlog[w[1]])/136 + (273*dlog[w[4]])/68 - (353*dlog[w[5]])/34 + 
    (545*dlog[w[6]])/68 - (3*dlog[w[7]])/2 + (111*dlog[w[9]])/8 + 
    (27*dlog[w[12]])/8 - (3*dlog[w[13]])/8 + 2*dlog[w[14]] - 
    (47*dlog[w[19]])/8 + (3*dlog[w[22]])/2 + (237*dlog[w[24]])/136, 
   -2*dlog[w[1]] + 2*dlog[w[2]] + 4*dlog[w[4]] + 2*dlog[w[6]] - 
    2*dlog[w[12]], -1/2*dlog[w[1]] + dlog[w[2]]/2 + dlog[w[4]] + 
    dlog[w[6]]/2 - dlog[w[12]]/2, -dlog[w[1]] - dlog[w[2]] + 2*dlog[w[5]] - 
    dlog[w[6]] + dlog[w[7]] - 2*dlog[w[14]] + dlog[w[24]], 
   (-681*dlog[w[1]])/136 - (9*dlog[w[2]])/2 - (67*dlog[w[4]])/68 + 
    (4519*dlog[w[5]])/136 - (38*dlog[w[6]])/17 + 2*dlog[w[9]] + 
    2*dlog[w[12]] + (119*dlog[w[19]])/4 + (3*dlog[w[22]])/2 + 
    (509*dlog[w[24]])/136, 2*dlog[w[1]] - 2*dlog[w[2]] - 4*dlog[w[4]] - 
    2*dlog[w[6]] + 2*dlog[w[12]], dlog[w[1]] + dlog[w[2]] - 2*dlog[w[5]] + 
    dlog[w[6]] - dlog[w[7]] + 2*dlog[w[14]] - dlog[w[24]], 
   -5*dlog[w[2]] - 4*dlog[w[4]] - 2*dlog[w[6]] - dlog[w[9]] + 2*dlog[w[12]] + 
    3*dlog[w[22]], (213*dlog[w[1]])/17 + (2079*dlog[w[4]])/34 - 
    (237*dlog[w[5]])/34 + (727*dlog[w[6]])/34 + (15*dlog[w[9]])/2 + 
    dlog[w[12]] + 29*dlog[w[19]] + 3*dlog[w[22]] - (755*dlog[w[24]])/17, 
   (227*dlog[w[1]])/34 - (227*dlog[w[4]])/17 + (227*dlog[w[5]])/34 + 
    (227*dlog[w[6]])/17, 0, 0, dlog[w[2]] + 2*dlog[w[4]] + dlog[w[5]] + 
    dlog[w[6]] - dlog[w[12]] - dlog[w[24]], 3*dlog[w[2]] + 8*dlog[w[4]] + 
    2*dlog[w[5]] + 4*dlog[w[6]] - dlog[w[9]] - 2*dlog[w[12]] - 
    4*dlog[w[19]] - 3*dlog[w[22]], 0, 0, (171*dlog[w[1]])/136 + 
    (191*dlog[w[4]])/17 - (83*dlog[w[5]])/17 + (25*dlog[w[6]])/34 + 
    (13*dlog[w[9]])/8 + (3*dlog[w[12]])/8 + dlog[w[13]]/8 - 
    (21*dlog[w[19]])/8 - dlog[w[22]]/2 - (441*dlog[w[24]])/136, 
   (611*dlog[w[1]])/68 + dlog[w[2]] + (749*dlog[w[4]])/34 - 
    (349*dlog[w[5]])/34 + 5*dlog[w[6]] - (21*dlog[w[9]])/4 - 
    (3*dlog[w[12]])/4 + (3*dlog[w[13]])/4 + (55*dlog[w[19]])/4 - 
    dlog[w[22]] - (509*dlog[w[24]])/68, (-681*dlog[w[1]])/136 + 
    dlog[w[2]]/2 + (441*dlog[w[4]])/68 - (169*dlog[w[5]])/136 - 
    (30*dlog[w[6]])/17 + (27*dlog[w[19]])/4 + dlog[w[22]]/2 - 
    (509*dlog[w[24]])/136, (-681*dlog[w[1]])/68 + 2*dlog[w[2]] + 
    (851*dlog[w[4]])/34 + (509*dlog[w[5]])/68 + (33*dlog[w[6]])/2 + 
    dlog[w[9]] - (31*dlog[w[19]])/2 - (509*dlog[w[24]])/68, 
   -dlog[w[2]] - dlog[w[4]] - dlog[w[6]]/2 + dlog[w[12]]/2 + dlog[w[22]]/2, 
   dlog[w[2]] + dlog[w[9]] - dlog[w[22]], 0, -2*dlog[w[4]] - dlog[w[6]] + 
    dlog[w[12]] - 2*dlog[w[14]] + dlog[w[22]], 0, 
   dlog[w[1]] + 2*dlog[w[2]] - 5*dlog[w[4]] + dlog[w[6]] - dlog[w[7]] - 
    4*dlog[w[19]] - dlog[w[24]], dlog[w[1]] + dlog[w[2]] - 2*dlog[w[5]] + 
    dlog[w[6]] - dlog[w[7]] + 2*dlog[w[14]] - dlog[w[24]], 
   3*dlog[w[1]] + 3*dlog[w[2]] + 2*dlog[w[4]] - dlog[w[5]]/2 - dlog[w[6]]/2 + 
    dlog[w[7]] - 3*dlog[w[9]] - (3*dlog[w[12]])/2 + dlog[w[13]]/2, 
   -1/2*dlog[w[1]] - dlog[w[2]]/2 + dlog[w[5]] - dlog[w[6]]/2 + 
    dlog[w[7]]/2 - dlog[w[14]] + dlog[w[24]]/2, dlog[w[1]]/4 - dlog[w[2]]/4 + 
    (3*dlog[w[4]])/2 + (19*dlog[w[5]])/8 - (5*dlog[w[6]])/8 + dlog[w[7]] + 
    (3*dlog[w[9]])/4 - (9*dlog[w[12]])/8 - (3*dlog[w[13]])/8 - 
    (5*dlog[w[22]])/4 + dlog[w[24]]/4, -dlog[w[1]] - 3*dlog[w[2]] + 
    3*dlog[w[4]] + 2*dlog[w[5]] + (5*dlog[w[6]])/4 + dlog[w[9]]/2 - 
    (3*dlog[w[12]])/4 - (7*dlog[w[22]])/4 + dlog[w[24]], 
   5*dlog[w[4]] + 2*dlog[w[5]] + (3*dlog[w[6]])/4 + dlog[w[9]]/2 - 
    (19*dlog[w[12]])/4 + (37*dlog[w[19]])/2 - (3*dlog[w[22]])/4 - 
    dlog[w[24]]/2, -dlog[w[1]] + dlog[w[2]]/2 - 3*dlog[w[4]] - 
    (7*dlog[w[5]])/4 + dlog[w[6]]/4 - dlog[w[7]] + (7*dlog[w[9]])/2 + 
    (9*dlog[w[12]])/4 - (11*dlog[w[13]])/4 - 2*dlog[w[14]] + 3*dlog[w[22]] - 
    2*dlog[w[24]], dlog[w[1]]/2 - 8*dlog[w[2]] + 2*dlog[w[4]] - 
    (17*dlog[w[5]])/4 - (7*dlog[w[6]])/4 + dlog[w[7]]/2 + dlog[w[9]]/2 + 
    (31*dlog[w[12]])/4 + (3*dlog[w[13]])/4 + 2*dlog[w[14]] - 3*dlog[w[22]] + 
    (5*dlog[w[24]])/2, dlog[w[1]] + (7*dlog[w[2]])/2 - (5*dlog[w[5]])/2 + 
    dlog[w[6]]/2 - dlog[w[13]]/2 + dlog[w[22]]/2 - 2*dlog[w[24]] + 
    dlog[w[26]]/2, (5*dlog[w[2]])/2 - (23*dlog[w[4]])/2 + (9*dlog[w[5]])/2 - 
    (19*dlog[w[6]])/2 + (15*dlog[w[9]])/2 + dlog[w[13]]/2 - 2*dlog[w[19]] + 
    (3*dlog[w[22]])/2 + dlog[w[24]]/2 - dlog[w[26]]/2, 
   12*dlog[w[2]] + 12*dlog[w[5]] - 6*dlog[w[12]] - 6*dlog[w[14]], 0, 
   3*dlog[w[1]] - dlog[w[2]] - 2*dlog[w[4]] + dlog[w[5]]/2 - dlog[w[6]]/2 - 
    5*dlog[w[9]] + (3*dlog[w[12]])/2 + (7*dlog[w[13]])/2 - 4*dlog[w[22]] + 
    3*dlog[w[24]], -3*dlog[w[1]] + 9*dlog[w[2]] + 4*dlog[w[4]] + 
    (23*dlog[w[5]])/2 + (5*dlog[w[6]])/2 + dlog[w[9]] - (23*dlog[w[12]])/2 - 
    (3*dlog[w[13]])/2 + 4*dlog[w[19]] + 4*dlog[w[22]] - 3*dlog[w[24]], 
   dlog[w[2]] + dlog[w[4]] + dlog[w[5]] + (3*dlog[w[6]])/4 - dlog[w[9]]/2 - 
    (5*dlog[w[12]])/4 - dlog[w[22]]/4, (9*dlog[w[2]])/2 + 4*dlog[w[4]] - 
    (3*dlog[w[5]])/2 + 2*dlog[w[6]] - 3*dlog[w[9]] - (5*dlog[w[12]])/2 + 
    dlog[w[13]]/2 - 4*dlog[w[19]] + dlog[w[26]]/2, 
   (-3*dlog[w[1]])/4 - dlog[w[2]]/4 + dlog[w[4]]/2 + dlog[w[5]]/8 + 
    dlog[w[6]]/8 + dlog[w[9]]/4 - (3*dlog[w[12]])/8 - dlog[w[13]]/8 + 
    (3*dlog[w[22]])/4 - dlog[w[24]]/4, -1/2*dlog[w[1]] - dlog[w[4]] + 
    dlog[w[5]]/4 - (3*dlog[w[6]])/4 + (7*dlog[w[9]])/2 + (3*dlog[w[12]])/4 - 
    (5*dlog[w[13]])/4 + dlog[w[22]] - (3*dlog[w[24]])/2 - dlog[w[26]]/2, 
   dlog[w[1]] + dlog[w[2]] - 2*dlog[w[4]] - (5*dlog[w[5]])/2 - dlog[w[6]]/2 - 
    dlog[w[9]] + (3*dlog[w[12]])/2 + dlog[w[13]]/2 + dlog[w[22]] - 
    dlog[w[24]], dlog[w[1]] + 2*dlog[w[4]] + (5*dlog[w[5]])/2 - 
    dlog[w[6]]/2 + dlog[w[7]] - dlog[w[9]] - (3*dlog[w[12]])/2 + 
    dlog[w[13]]/2 - 2*dlog[w[22]] + dlog[w[24]], -dlog[w[1]] - 2*dlog[w[2]] + 
    2*dlog[w[4]] + (5*dlog[w[5]])/2 - dlog[w[6]]/2 + dlog[w[7]] - 
    dlog[w[9]] - (3*dlog[w[12]])/2 + dlog[w[13]]/2 + dlog[w[24]], 
   dlog[w[1]] - 2*dlog[w[9]] + dlog[w[13]] - dlog[w[22]] + dlog[w[24]], 
   dlog[w[1]] - dlog[w[2]] - 2*dlog[w[4]] - dlog[w[5]]/2 - dlog[w[6]]/2 - 
    dlog[w[9]] + (3*dlog[w[12]])/2 + dlog[w[13]]/2 - dlog[w[22]] + 
    dlog[w[24]], -1/2*dlog[w[2]] + dlog[w[5]]/2 - dlog[w[6]]/2 + 
    dlog[w[13]]/2 + dlog[w[22]]/2 - dlog[w[26]]/2, 0, 
   -dlog[w[1]] + 2*dlog[w[2]] + 3*dlog[w[4]] + 2*dlog[w[5]] + dlog[w[6]] + 
    dlog[w[9]] - 2*dlog[w[14]] - 3*dlog[w[19]], 
   4*dlog[w[2]] + 10*dlog[w[4]] + 5*dlog[w[5]] + 5*dlog[w[6]] - 
    5*dlog[w[9]] - 9*dlog[w[19]], -dlog[w[1]] + dlog[w[9]], 
   -1/2*dlog[w[1]] - 2*dlog[w[2]] - 2*dlog[w[4]] - 2*dlog[w[5]] - 
    dlog[w[6]]/2 + 2*dlog[w[14]] + 2*dlog[w[19]] + dlog[w[24]]/2, 
   dlog[w[1]] - (3*dlog[w[4]])/2 - dlog[w[6]] + (3*dlog[w[19]])/2 - 
    dlog[w[24]]/2, 0, dlog[w[1]] + dlog[w[2]] - dlog[w[22]], 
   -dlog[w[34]] - dlog[w[38]], 5*dlog[w[2]] + 4*dlog[w[4]] + 5*dlog[w[5]] + 
    2*dlog[w[6]] - 2*dlog[w[12]] - 6*dlog[w[19]] - 3*dlog[w[22]] + 
    dlog[w[24]], -dlog[w[2]] + dlog[w[5]] - dlog[w[22]] + dlog[w[24]], 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (3283*dlog[w[3]])/6957 + 
    (3283*dlog[w[5]])/13914 - (3283*dlog[w[23]])/13914, 
   (3283*dlog[w[33]])/13914 + (3283*dlog[w[37]])/13914, 
   (49*dlog[w[33]])/773 + (49*dlog[w[37]])/773, (17003*dlog[w[1]])/13914 - 
    (15777*dlog[w[2]])/3092 - (44581*dlog[w[3]])/13914 - 
    (9751*dlog[w[5]])/6957 - (221087*dlog[w[6]])/27828 - 
    (294*dlog[w[7]])/773 - (147*dlog[w[8]])/1546 - (147*dlog[w[12]])/3092 + 
    (17865*dlog[w[13]])/3092 - (1437*dlog[w[15]])/1546 + 
    (97069*dlog[w[18]])/27828 + (4851*dlog[w[22]])/3092 - 
    (2009*dlog[w[23]])/2319, (392*dlog[w[41]])/773 + (392*dlog[w[44]])/773, 
   (49*dlog[w[2]])/1546 - (49*dlog[w[5]])/1546 + (147*dlog[w[6]])/1546 + 
    (49*dlog[w[8]])/773 + (147*dlog[w[12]])/1546 - (147*dlog[w[22]])/1546 - 
    (49*dlog[w[25]])/1546, (337*dlog[w[2]])/1546 + (294*dlog[w[3]])/773 + 
    (147*dlog[w[5]])/773 - (185*dlog[w[6]])/1546 - (43*dlog[w[13]])/1546 - 
    (196*dlog[w[18]])/773 - (147*dlog[w[22]])/773, 
   (-49*dlog[w[2]])/773 - (98*dlog[w[3]])/773 - (49*dlog[w[5]])/773 - 
    (49*dlog[w[8]])/773 + (49*dlog[w[13]])/773 - (98*dlog[w[15]])/773 + 
    (98*dlog[w[22]])/773, (-8575*dlog[w[1]])/13914 - (98*dlog[w[2]])/773 - 
    (196*dlog[w[3]])/773 - (98*dlog[w[5]])/773 + (3283*dlog[w[6]])/13914 + 
    (5047*dlog[w[8]])/6957 + (294*dlog[w[9]])/773 + (98*dlog[w[13]])/773 - 
    (196*dlog[w[15]])/773 - (98*dlog[w[22]])/773 - (3283*dlog[w[23]])/13914, 
   (1664*dlog[w[2]])/773 + (2307*dlog[w[3]])/773 + (392*dlog[w[5]])/773 + 
    (1044*dlog[w[6]])/773 - (5047*dlog[w[8]])/6957 - (141*dlog[w[13]])/773 - 
    (1327*dlog[w[15]])/773 - (17872*dlog[w[18]])/6957 - 
    (196*dlog[w[22]])/773 + (3283*dlog[w[23]])/6957, 
   (245*dlog[w[1]])/13914 - (49*dlog[w[2]])/773 + (49*dlog[w[5]])/773 - 
    (2401*dlog[w[6]])/13914 - (98*dlog[w[8]])/773 - (147*dlog[w[12]])/773 + 
    (147*dlog[w[22]])/773 - (245*dlog[w[23]])/13914 + (49*dlog[w[25]])/773, 
   (-2007*dlog[w[2]])/773 - (784*dlog[w[3]])/773 - (343*dlog[w[5]])/773 - 
    (1191*dlog[w[6]])/773 - (196*dlog[w[8]])/773 - (147*dlog[w[12]])/773 + 
    (141*dlog[w[13]])/773 + (294*dlog[w[14]])/773 + (1327*dlog[w[15]])/773 + 
    (392*dlog[w[18]])/773 + (343*dlog[w[22]])/773 + (49*dlog[w[25]])/773, 
   (6811*dlog[w[1]])/13914 - (4242*dlog[w[2]])/773 - (2156*dlog[w[3]])/773 - 
    (1078*dlog[w[5]])/773 - (97243*dlog[w[6]])/13914 + 
    (2131*dlog[w[13]])/773 + (31984*dlog[w[18]])/6957 + 
    (882*dlog[w[22]])/773 - (3283*dlog[w[23]])/13914, 
   (147*dlog[w[2]])/773 + (196*dlog[w[3]])/773 + (294*dlog[w[4]])/773 + 
    (49*dlog[w[5]])/773 + (147*dlog[w[6]])/773 + (196*dlog[w[8]])/773 - 
    (294*dlog[w[9]])/773 + (147*dlog[w[12]])/773 - (98*dlog[w[13]])/773 - 
    (294*dlog[w[14]])/773 + (196*dlog[w[15]])/773 - (49*dlog[w[22]])/773 - 
    (49*dlog[w[25]])/773, (-6125*dlog[w[33]])/27828 - (98*dlog[w[34]])/6957 - 
    (1421*dlog[w[37]])/6957, (49*dlog[w[1]])/773 + (49*dlog[w[3]])/773 + 
    (931*dlog[w[5]])/27828 - (4361*dlog[w[6]])/27828 - (196*dlog[w[8]])/773 - 
    (2695*dlog[w[18]])/27828 + (6125*dlog[w[23]])/27828, 
   (98*dlog[w[1]])/773 + (49*dlog[w[3]])/773 + (833*dlog[w[5]])/27828 + 
    (6125*dlog[w[6]])/27828 + (49*dlog[w[8]])/773 - (931*dlog[w[18]])/27828 - 
    (6125*dlog[w[23]])/27828, (-163*dlog[w[2]])/773 - 
    (373*dlog[w[3]])/41742 - (49*dlog[w[5]])/13914 - 
    (6043*dlog[w[6]])/20871 + (343*dlog[w[8]])/773 - (479*dlog[w[15]])/773 + 
    (8275*dlog[w[18]])/13914 - (6125*dlog[w[23]])/13914, 
   (-16121*dlog[w[1]])/83484 + (4617*dlog[w[2]])/6184 + 
    (30469*dlog[w[3]])/83484 + (15239*dlog[w[5]])/83484 + 
    (171719*dlog[w[6]])/166968 - (343*dlog[w[8]])/3092 + 
    (49*dlog[w[12]])/6184 - (3519*dlog[w[13]])/6184 + 
    (479*dlog[w[15]])/3092 - (162559*dlog[w[18]])/166968 - 
    (931*dlog[w[22]])/6184 + (1225*dlog[w[23]])/4638, 
   (-98*dlog[w[2]])/773 - (245*dlog[w[3]])/773 - (4361*dlog[w[5]])/27828 - 
    (6125*dlog[w[6]])/27828 - (49*dlog[w[8]])/773 + 
    (2597*dlog[w[18]])/27828 + (6125*dlog[w[23]])/27828, 
   (147*dlog[w[1]])/773 + (49*dlog[w[2]])/773 + (49*dlog[w[3]])/4638 + 
    (49*dlog[w[5]])/20871 + (4949*dlog[w[6]])/83484 + 
    (3283*dlog[w[8]])/27828 + (147*dlog[w[9]])/1546 - 
    (833*dlog[w[18]])/27828 - (245*dlog[w[22]])/1546, 
   (931*dlog[w[1]])/41742 - (49*dlog[w[2]])/3092 + (49*dlog[w[3]])/773 - 
    (1029*dlog[w[5]])/3092 - (10633*dlog[w[6]])/83484 - (49*dlog[w[8]])/773 - 
    (147*dlog[w[12]])/3092 + (147*dlog[w[13]])/3092 + 
    (931*dlog[w[18]])/41742 + (49*dlog[w[22]])/3092 - (49*dlog[w[23]])/6957, 
   (980*dlog[w[1]])/6957 - (833*dlog[w[2]])/1546 - (435*dlog[w[3]])/773 - 
    (1813*dlog[w[5]])/27828 + (22687*dlog[w[6]])/27828 - 
    (637*dlog[w[8]])/27828 + (441*dlog[w[13]])/1546 + 
    (441*dlog[w[15]])/1546 - (588*dlog[w[18]])/773 - (245*dlog[w[22]])/1546 + 
    (245*dlog[w[23]])/2319, (-147*dlog[w[1]])/1546 + (147*dlog[w[2]])/1546 + 
    (147*dlog[w[3]])/773 + (441*dlog[w[4]])/1546 + (147*dlog[w[5]])/3092 + 
    (147*dlog[w[6]])/3092 + (147*dlog[w[8]])/1546 - (147*dlog[w[9]])/1546 - 
    (147*dlog[w[12]])/3092 - (441*dlog[w[13]])/3092 - 
    (147*dlog[w[14]])/1546 + (147*dlog[w[22]])/773 - (147*dlog[w[23]])/1546, 
   (-98*dlog[w[1]])/773 - (555*dlog[w[2]])/773 - (2373*dlog[w[3]])/1546 - 
    (441*dlog[w[5]])/1546 - (114*dlog[w[6]])/773 + (98*dlog[w[7]])/773 + 
    (49*dlog[w[8]])/773 + (451*dlog[w[13]])/1546 + (147*dlog[w[14]])/1546 + 
    (879*dlog[w[15]])/773 + (147*dlog[w[18]])/773 + (98*dlog[w[23]])/773, 
   (-931*dlog[w[33]])/18552 - (1715*dlog[w[34]])/55656 - 
    (245*dlog[w[37]])/6957, (-49*dlog[w[1]])/41742 - (49*dlog[w[2]])/773 - 
    (245*dlog[w[3]])/2319 - (8183*dlog[w[5]])/166968 - 
    (23569*dlog[w[6]])/166968 - (49*dlog[w[8]])/773 + 
    (2597*dlog[w[18]])/27828 + (49*dlog[w[22]])/773 + 
    (1421*dlog[w[23]])/27828, (4753*dlog[w[33]])/18552 + 
    (931*dlog[w[34]])/55656 + (3577*dlog[w[37]])/13914, 
   (343*dlog[w[1]])/20871 - (49*dlog[w[2]])/1546 - (245*dlog[w[3]])/773 - 
    (26705*dlog[w[5]])/166968 - (343*dlog[w[6]])/166968 + 
    (98*dlog[w[8]])/773 - (49*dlog[w[12]])/1546 + (147*dlog[w[13]])/1546 + 
    (1519*dlog[w[18]])/83484 - (49*dlog[w[22]])/1546 + 
    (1813*dlog[w[23]])/27828, (-245*dlog[w[1]])/3092 - (49*dlog[w[2]])/773 - 
    (49*dlog[w[3]])/1546 - (49*dlog[w[5]])/3092 - (49*dlog[w[6]])/1546 + 
    (931*dlog[w[18]])/27828 + (49*dlog[w[22]])/773 + (49*dlog[w[23]])/3092, 
   (-343*dlog[w[1]])/3092 - (539*dlog[w[2]])/3092 + (147*dlog[w[3]])/1546 - 
    (49*dlog[w[5]])/6184 + (539*dlog[w[6]])/6184 + (49*dlog[w[7]])/1546 - 
    (441*dlog[w[8]])/3092 + (441*dlog[w[12]])/6184 - (441*dlog[w[13]])/6184 + 
    (245*dlog[w[22]])/3092 + (245*dlog[w[23]])/3092, 
   (-158*dlog[w[2]])/773 + (36133*dlog[w[3]])/83484 + 
    (6713*dlog[w[5]])/27828 + (10331*dlog[w[6]])/41742 - 
    (245*dlog[w[8]])/1546 + (365*dlog[w[13]])/3092 + 
    (1437*dlog[w[15]])/3092 - (49*dlog[w[18]])/20871 + 
    (147*dlog[w[22]])/3092 - (1813*dlog[w[23]])/13914, 
   (49*dlog[w[1]])/1546 + (233*dlog[w[2]])/1546 + (35797*dlog[w[3]])/41742 + 
    (196*dlog[w[5]])/773 - (12607*dlog[w[6]])/41742 - (245*dlog[w[8]])/1546 - 
    (43*dlog[w[13]])/773 - (21119*dlog[w[18]])/27828 - 
    (147*dlog[w[22]])/1546 - (49*dlog[w[23]])/1546, 
   (49*dlog[w[1]])/773 + (207*dlog[w[2]])/773 + (1927*dlog[w[3]])/3092 - 
    (245*dlog[w[5]])/3092 - (517*dlog[w[6]])/773 - (49*dlog[w[8]])/1546 + 
    (1409*dlog[w[13]])/3092 + (261*dlog[w[15]])/3092 + 
    (147*dlog[w[18]])/1546 + (343*dlog[w[22]])/3092 - (49*dlog[w[23]])/773, 
   0, (147*dlog[w[2]])/1546 - (343*dlog[w[3]])/773 - (2009*dlog[w[5]])/6957 + 
    (1078*dlog[w[6]])/6957 + (196*dlog[w[8]])/773 - (49*dlog[w[12]])/1546 - 
    (833*dlog[w[18]])/13914 - (147*dlog[w[22]])/1546 + 
    (1813*dlog[w[23]])/13914 + (49*dlog[w[25]])/1546, 
   (-49*dlog[w[1]])/773 - (343*dlog[w[2]])/1546 - (49*dlog[w[5]])/1546 + 
    (245*dlog[w[6]])/1546 + (49*dlog[w[12]])/1546 - (49*dlog[w[22]])/1546 + 
    (98*dlog[w[23]])/773 - (49*dlog[w[25]])/1546, 
   (196*dlog[w[2]])/773 + (294*dlog[w[3]])/773 + (2303*dlog[w[5]])/13914 + 
    (2597*dlog[w[6]])/6957 + (98*dlog[w[8]])/773 - (49*dlog[w[13]])/773 - 
    (1715*dlog[w[18]])/6957 - (147*dlog[w[22]])/773 - 
    (1421*dlog[w[23]])/13914, (98*dlog[w[1]])/773 + (147*dlog[w[2]])/773 + 
    (49*dlog[w[8]])/773 - (147*dlog[w[22]])/773, 
   (-49*dlog[w[1]])/773 - (49*dlog[w[2]])/773 + (49*dlog[w[22]])/773, 
   (49*dlog[w[33]])/773 + (49*dlog[w[37]])/773, (-408*dlog[w[2]])/773 - 
    (196*dlog[w[3]])/773 - (98*dlog[w[5]])/773 - (245*dlog[w[6]])/773 + 
    (261*dlog[w[13]])/773 + (294*dlog[w[18]])/773 + (147*dlog[w[22]])/773 - 
    (49*dlog[w[23]])/773, (289*dlog[w[2]])/773 - (1034*dlog[w[3]])/773 - 
    (196*dlog[w[5]])/773 + (120*dlog[w[6]])/773 + (49*dlog[w[8]])/773 + 
    (43*dlog[w[13]])/773 + (479*dlog[w[15]])/773 + (196*dlog[w[18]])/773 + 
    (147*dlog[w[22]])/773, (-49*dlog[w[2]])/773 - (98*dlog[w[3]])/773 - 
    (49*dlog[w[5]])/773 - (49*dlog[w[6]])/773 + (49*dlog[w[13]])/773 + 
    (49*dlog[w[23]])/773, (69*dlog[w[2]])/773 - (635*dlog[w[3]])/3092 - 
    (147*dlog[w[5]])/3092 + (69*dlog[w[6]])/773 + (49*dlog[w[8]])/1546 - 
    (365*dlog[w[13]])/3092 + (479*dlog[w[15]])/3092 + (49*dlog[w[18]])/1546 + 
    (49*dlog[w[22]])/3092, (-1921*dlog[w[2]])/1546 - (555*dlog[w[3]])/1546 - 
    (98*dlog[w[5]])/773 - (245*dlog[w[6]])/1546 + (147*dlog[w[8]])/773 - 
    (49*dlog[w[12]])/1546 - (365*dlog[w[13]])/1546 - (479*dlog[w[15]])/1546 + 
    (147*dlog[w[18]])/773 + dlog[w[21]] - (49*dlog[w[25]])/1546, 
   (147*dlog[w[1]])/3092 + (49*dlog[w[2]])/3092 - (49*dlog[w[3]])/1546 - 
    (49*dlog[w[5]])/6184 - (49*dlog[w[6]])/6184 - (49*dlog[w[8]])/3092 + 
    (49*dlog[w[12]])/6184 + (147*dlog[w[13]])/6184 - (147*dlog[w[22]])/3092 + 
    (49*dlog[w[23]])/3092, (49*dlog[w[1]])/1546 - (98*dlog[w[2]])/773 - 
    (147*dlog[w[3]])/773 - (49*dlog[w[5]])/3092 - (245*dlog[w[6]])/3092 - 
    (147*dlog[w[8]])/1546 + (49*dlog[w[12]])/3092 + (441*dlog[w[13]])/3092 - 
    (49*dlog[w[22]])/773 + (147*dlog[w[23]])/1546 + (49*dlog[w[25]])/1546, 
   (49*dlog[w[1]])/1546 + (49*dlog[w[2]])/1546 - (49*dlog[w[22]])/1546, 
   (49*dlog[w[1]])/773 - (49*dlog[w[2]])/773 - (98*dlog[w[3]])/773 - 
    (49*dlog[w[5]])/773 + (49*dlog[w[13]])/773, (49*dlog[w[2]])/1546 + 
    (49*dlog[w[3]])/27828 + (1715*dlog[w[6]])/27828 + (49*dlog[w[8]])/1546 - 
    (833*dlog[w[18]])/27828 - (49*dlog[w[22]])/1546, 
   (-98*dlog[w[3]])/773 - (49*dlog[w[5]])/773 + (49*dlog[w[13]])/773 - 
    (98*dlog[w[15]])/773 + (49*dlog[w[22]])/773, 
   (49*dlog[w[2]])/1546 + (49*dlog[w[5]])/1546 - (49*dlog[w[6]])/1546 - 
    (49*dlog[w[12]])/1546 - (49*dlog[w[22]])/1546 + (49*dlog[w[25]])/1546, 
   (49*dlog[w[2]])/773 + (49*dlog[w[8]])/773 - (49*dlog[w[22]])/773, 
   (49*dlog[w[2]])/773 - (49*dlog[w[6]])/773 + (49*dlog[w[22]])/773 - 
    (49*dlog[w[23]])/773, (-49*dlog[w[1]])/773 - (49*dlog[w[2]])/773 - 
    (49*dlog[w[5]])/773 + (98*dlog[w[6]])/773 + (49*dlog[w[7]])/773 - 
    (98*dlog[w[15]])/773 + (49*dlog[w[23]])/773, 
   (-49*dlog[w[1]])/773 + (49*dlog[w[2]])/773 + (98*dlog[w[3]])/773 - 
    (49*dlog[w[5]])/773 + (49*dlog[w[7]])/773 + (98*dlog[w[18]])/773 + 
    (49*dlog[w[23]])/773, (-147*dlog[w[1]])/773 - (147*dlog[w[2]])/773 - 
    (98*dlog[w[3]])/773 + (49*dlog[w[5]])/1546 + (49*dlog[w[6]])/1546 - 
    (49*dlog[w[7]])/773 + (147*dlog[w[8]])/773 - (49*dlog[w[12]])/1546 + 
    (147*dlog[w[13]])/1546, (49*dlog[w[1]])/1546 + (49*dlog[w[2]])/1546 + 
    (49*dlog[w[5]])/1546 - (49*dlog[w[6]])/773 - (49*dlog[w[7]])/1546 + 
    (49*dlog[w[15]])/773 - (49*dlog[w[23]])/1546, 
   (-49*dlog[w[1]])/2319 + (147*dlog[w[2]])/773 + (147*dlog[w[3]])/773 + 
    (343*dlog[w[5]])/6184 + (833*dlog[w[6]])/6184 - (245*dlog[w[8]])/3092 - 
    (147*dlog[w[12]])/6184 - (441*dlog[w[13]])/6184 - (98*dlog[w[15]])/773 - 
    (2891*dlog[w[18]])/27828 - (147*dlog[w[22]])/1546 + 
    (1127*dlog[w[23]])/27828, (49*dlog[w[1]])/773 + (49*dlog[w[2]])/773 + 
    (49*dlog[w[5]])/773 - (98*dlog[w[6]])/773 - (49*dlog[w[7]])/773 + 
    (98*dlog[w[15]])/773 - (49*dlog[w[23]])/773, 0, 
   (-98*dlog[w[1]])/773 + (1791*dlog[w[2]])/1546 + (392*dlog[w[3]])/773 + 
    (343*dlog[w[5]])/3092 + (147*dlog[w[6]])/3092 + (49*dlog[w[7]])/773 - 
    (343*dlog[w[8]])/1546 + (147*dlog[w[12]])/3092 - (833*dlog[w[13]])/3092 + 
    (675*dlog[w[15]])/773 + (147*dlog[w[22]])/773 - (49*dlog[w[23]])/773, 
   (245*dlog[w[1]])/1546 + (49*dlog[w[2]])/773 - (147*dlog[w[3]])/773 - 
    (49*dlog[w[5]])/3092 - (539*dlog[w[6]])/3092 - (49*dlog[w[7]])/1546 - 
    (49*dlog[w[8]])/1546 + (245*dlog[w[12]])/3092 + (441*dlog[w[13]])/3092 + 
    (98*dlog[w[15]])/773 - (147*dlog[w[22]])/773 + (49*dlog[w[23]])/1546, 
   (-49*dlog[w[1]])/773 - (49*dlog[w[2]])/773 - (49*dlog[w[5]])/773 + 
    (98*dlog[w[6]])/773 + (49*dlog[w[7]])/773 - (98*dlog[w[15]])/773 + 
    (49*dlog[w[23]])/773, 0, 0, 0, (147*dlog[w[1]])/773 - 
    (147*dlog[w[2]])/773 - (490*dlog[w[3]])/773 - (343*dlog[w[5]])/1546 + 
    (343*dlog[w[6]])/1546 + (49*dlog[w[8]])/773 + (49*dlog[w[12]])/1546 + 
    (637*dlog[w[13]])/1546 - (98*dlog[w[18]])/773 - (196*dlog[w[22]])/773 + 
    (147*dlog[w[23]])/773, (-147*dlog[w[1]])/773 + (147*dlog[w[2]])/773 + 
    (294*dlog[w[3]])/773 + (147*dlog[w[5]])/1546 + (49*dlog[w[6]])/1546 + 
    (147*dlog[w[8]])/773 - (245*dlog[w[12]])/1546 - (441*dlog[w[13]])/1546 + 
    (196*dlog[w[22]])/773 - (147*dlog[w[23]])/773, 0, 0, 
   (-833*dlog[w[1]])/20871 + (6713*dlog[w[3]])/41742 + 
    (12103*dlog[w[5]])/166968 - (49*dlog[w[6]])/6184 + (49*dlog[w[8]])/3092 - 
    (49*dlog[w[12]])/6184 - (147*dlog[w[13]])/6184 + 
    (637*dlog[w[18]])/83484 + (49*dlog[w[22]])/1546 - 
    (2009*dlog[w[23]])/27828, (-98*dlog[w[1]])/6957 + (49*dlog[w[2]])/773 + 
    (98*dlog[w[3]])/773 - (49*dlog[w[5]])/3092 + (245*dlog[w[6]])/3092 - 
    (49*dlog[w[8]])/1546 + (49*dlog[w[12]])/3092 - (441*dlog[w[13]])/3092 + 
    (1127*dlog[w[18]])/13914 + (49*dlog[w[22]])/773 - 
    (1127*dlog[w[23]])/13914, (-49*dlog[w[1]])/773 - (147*dlog[w[2]])/773 - 
    (98*dlog[w[3]])/773 - (49*dlog[w[5]])/1546 - (49*dlog[w[6]])/1546 - 
    (49*dlog[w[8]])/773 + (49*dlog[w[12]])/1546 + (147*dlog[w[13]])/1546 + 
    (49*dlog[w[22]])/773 + (49*dlog[w[23]])/773, 
   (49*dlog[w[1]])/773 - (98*dlog[w[3]])/773 + (49*dlog[w[5]])/1546 - 
    (49*dlog[w[6]])/1546 - (49*dlog[w[7]])/773 + (49*dlog[w[8]])/773 - 
    (49*dlog[w[12]])/1546 + (147*dlog[w[13]])/1546 - (98*dlog[w[22]])/773 + 
    (49*dlog[w[23]])/773, (49*dlog[w[1]])/773 + (98*dlog[w[2]])/773 - 
    (98*dlog[w[3]])/773 + (49*dlog[w[5]])/1546 - (245*dlog[w[6]])/1546 - 
    (49*dlog[w[7]])/773 + (49*dlog[w[8]])/773 - (49*dlog[w[12]])/1546 + 
    (147*dlog[w[13]])/1546 - (49*dlog[w[23]])/773, 
   (49*dlog[w[1]])/773 - (98*dlog[w[2]])/773 - (196*dlog[w[3]])/773 - 
    (49*dlog[w[5]])/773 - (49*dlog[w[6]])/773 + (147*dlog[w[13]])/773 - 
    (49*dlog[w[22]])/773 + (49*dlog[w[23]])/773, 
   (49*dlog[w[1]])/773 - (49*dlog[w[2]])/773 - (98*dlog[w[3]])/773 - 
    (49*dlog[w[5]])/1546 - (49*dlog[w[6]])/1546 - (49*dlog[w[8]])/773 + 
    (49*dlog[w[12]])/1546 + (147*dlog[w[13]])/1546 - (49*dlog[w[22]])/773 + 
    (49*dlog[w[23]])/773, 0, 0, 0, 0, 0, 0, 0, 0, 
   (49*dlog[w[1]])/2319 - (392*dlog[w[3]])/2319 - (196*dlog[w[5]])/2319 + 
    (49*dlog[w[6]])/2319 + (49*dlog[w[23]])/773, 
   (49*dlog[w[33]])/773 + (49*dlog[w[37]])/773, 0, 0, 
   (49*dlog[w[1]])/773 - (98*dlog[w[2]])/773 - (147*dlog[w[3]])/773 - 
    (49*dlog[w[5]])/773 - (98*dlog[w[6]])/773 - (49*dlog[w[8]])/773 + 
    (98*dlog[w[15]])/773 + (147*dlog[w[18]])/773, 
   (49*dlog[w[1]])/773 - (49*dlog[w[8]])/773, (49*dlog[w[1]])/1546 + 
    (98*dlog[w[2]])/773 + (98*dlog[w[3]])/773 + (49*dlog[w[5]])/1546 + 
    (98*dlog[w[6]])/773 - (98*dlog[w[15]])/773 - (98*dlog[w[18]])/773 - 
    (49*dlog[w[23]])/1546, (-49*dlog[w[1]])/773 + (147*dlog[w[3]])/1546 + 
    (49*dlog[w[5]])/773 - (147*dlog[w[18]])/1546 + (49*dlog[w[23]])/1546, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (34*dlog[w[3]])/3 + (17*dlog[w[5]])/3 - 
    (17*dlog[w[23]])/3, (17*dlog[w[33]])/3 + (17*dlog[w[37]])/3, 
   4*dlog[w[33]] - 2*dlog[w[34]] + 2*dlog[w[38]], 
   (58*dlog[w[1]])/3 + (1595*dlog[w[2]])/2 + (70*dlog[w[3]])/3 - 
    (88*dlog[w[5]])/3 + (8135*dlog[w[6]])/6 - 12*dlog[w[7]] - 3*dlog[w[8]] - 
    (9*dlog[w[12]])/2 - (1901*dlog[w[13]])/2 + 18*dlog[w[15]] + 
    (611*dlog[w[18]])/6 + (99*dlog[w[22]])/2 - 2*dlog[w[23]] - 9*dlog[w[24]], 
   16*dlog[w[41]] + 16*dlog[w[44]] - 32*dlog[w[45]] + 32*dlog[w[46]], 
   dlog[w[2]] - dlog[w[5]] + 3*dlog[w[6]] + 2*dlog[w[8]] + 3*dlog[w[12]] - 
    3*dlog[w[22]] - dlog[w[25]], -56*dlog[w[2]] + 12*dlog[w[3]] + 
    6*dlog[w[5]] + 12*dlog[w[6]] + 62*dlog[w[13]] - 8*dlog[w[18]] - 
    6*dlog[w[22]], -2*dlog[w[2]] - 4*dlog[w[3]] - 2*dlog[w[5]] - 
    2*dlog[w[8]] + 2*dlog[w[13]] - 4*dlog[w[15]] + 4*dlog[w[22]], 
   (-53*dlog[w[1]])/3 - 4*dlog[w[2]] - 8*dlog[w[3]] - 4*dlog[w[5]] + 
    (17*dlog[w[6]])/3 + (58*dlog[w[8]])/3 + 12*dlog[w[9]] + 4*dlog[w[13]] - 
    8*dlog[w[15]] - 4*dlog[w[22]] - (17*dlog[w[23]])/3, 
   -404*dlog[w[2]] - 252*dlog[w[3]] + 16*dlog[w[5]] - 272*dlog[w[6]] - 
    (58*dlog[w[8]])/3 + 120*dlog[w[13]] + 292*dlog[w[15]] + 
    (806*dlog[w[18]])/3 - 8*dlog[w[22]] + (34*dlog[w[23]])/3, 
   (-17*dlog[w[1]])/3 - 2*dlog[w[2]] + 2*dlog[w[5]] - (35*dlog[w[6]])/3 - 
    4*dlog[w[8]] - 6*dlog[w[12]] + 6*dlog[w[22]] + (17*dlog[w[23]])/3 + 
    2*dlog[w[25]], 390*dlog[w[2]] - 32*dlog[w[3]] - 14*dlog[w[5]] + 
    266*dlog[w[6]] - 8*dlog[w[8]] - 6*dlog[w[12]] - 120*dlog[w[13]] + 
    12*dlog[w[14]] - 292*dlog[w[15]] + 16*dlog[w[18]] + 14*dlog[w[22]] + 
    2*dlog[w[25]], (41*dlog[w[1]])/3 + 896*dlog[w[2]] - 88*dlog[w[3]] - 
    44*dlog[w[5]] + (4063*dlog[w[6]])/3 - 636*dlog[w[13]] - 
    (614*dlog[w[18]])/3 + 36*dlog[w[22]] - (17*dlog[w[23]])/3, 
   6*dlog[w[2]] + 8*dlog[w[3]] + 12*dlog[w[4]] + 2*dlog[w[5]] + 
    6*dlog[w[6]] + 8*dlog[w[8]] - 12*dlog[w[9]] + 6*dlog[w[12]] - 
    4*dlog[w[13]] - 12*dlog[w[14]] + 8*dlog[w[15]] - 2*dlog[w[22]] - 
    2*dlog[w[25]], (-43*dlog[w[33]])/6 - (2*dlog[w[34]])/3 - 
    (20*dlog[w[37]])/3, 2*dlog[w[1]] + 2*dlog[w[3]] + (5*dlog[w[5]])/6 - 
    (31*dlog[w[6]])/6 - 8*dlog[w[8]] - (17*dlog[w[18]])/6 + 
    (43*dlog[w[23]])/6, 4*dlog[w[1]] + 2*dlog[w[3]] + (7*dlog[w[5]])/6 + 
    (43*dlog[w[6]])/6 + 2*dlog[w[8]] - (5*dlog[w[18]])/6 - 
    (43*dlog[w[23]])/6, 72*dlog[w[2]] + (742*dlog[w[3]])/9 + dlog[w[5]]/3 + 
    (593*dlog[w[6]])/9 + 14*dlog[w[8]] + 12*dlog[w[15]] - 
    (181*dlog[w[18]])/3 - (43*dlog[w[23]])/3, (-73*dlog[w[1]])/18 - 
    (511*dlog[w[2]])/4 - (83*dlog[w[3]])/9 + (91*dlog[w[5]])/18 - 
    (7649*dlog[w[6]])/36 - (7*dlog[w[8]])/2 + (3*dlog[w[12]])/4 + 
    (335*dlog[w[13]])/4 - 3*dlog[w[15]] + (1783*dlog[w[18]])/36 - 
    (19*dlog[w[22]])/4 + (15*dlog[w[23]])/2 - dlog[w[24]]/2, 
   -4*dlog[w[2]] - 10*dlog[w[3]] - (31*dlog[w[5]])/6 - (43*dlog[w[6]])/6 - 
    2*dlog[w[8]] + (19*dlog[w[18]])/6 + (43*dlog[w[23]])/6, 
   6*dlog[w[1]] + 2*dlog[w[2]] - dlog[w[3]] - (2*dlog[w[5]])/9 + 
    (43*dlog[w[6]])/18 + (29*dlog[w[8]])/6 + 3*dlog[w[9]] - 
    (7*dlog[w[18]])/6 - 5*dlog[w[22]], (32*dlog[w[1]])/9 - dlog[w[2]]/2 - 
    2*dlog[w[3]] - (21*dlog[w[5]])/2 - (77*dlog[w[6]])/18 - 2*dlog[w[8]] - 
    dlog[w[12]]/2 + (5*dlog[w[13]])/2 + (5*dlog[w[18]])/9 + dlog[w[22]]/2 + 
    (2*dlog[w[23]])/3 - dlog[w[24]], (26*dlog[w[1]])/3 - 13*dlog[w[2]] + 
    122*dlog[w[3]] - (29*dlog[w[5]])/6 + (155*dlog[w[6]])/6 + 
    (13*dlog[w[8]])/6 + 15*dlog[w[13]] + 5*dlog[w[15]] - 20*dlog[w[18]] - 
    5*dlog[w[22]] - dlog[w[23]] - 3*dlog[w[24]], 
   -11*dlog[w[1]] + 3*dlog[w[2]] + 6*dlog[w[3]] + 3*dlog[w[4]] - 
    dlog[w[5]]/2 + (3*dlog[w[6]])/2 + 3*dlog[w[8]] - 3*dlog[w[9]] - 
    (9*dlog[w[12]])/2 - (15*dlog[w[13]])/2 - 3*dlog[w[14]] + 6*dlog[w[22]] + 
    5*dlog[w[24]], -4*dlog[w[1]] + 56*dlog[w[2]] + 48*dlog[w[3]] - 
    13*dlog[w[5]] + 82*dlog[w[6]] + 4*dlog[w[7]] + 2*dlog[w[8]] - 
    95*dlog[w[13]] + 3*dlog[w[14]] - 39*dlog[w[15]] + 6*dlog[w[18]] + 
    4*dlog[w[24]], (-5*dlog[w[33]])/4 - (13*dlog[w[34]])/12 - 
    (2*dlog[w[37]])/3, dlog[w[1]]/9 - 2*dlog[w[2]] - 2*dlog[w[3]] - 
    (49*dlog[w[5]])/36 - (167*dlog[w[6]])/36 - 2*dlog[w[8]] + 
    (19*dlog[w[18]])/6 + 2*dlog[w[22]] + (7*dlog[w[23]])/6, 
   (23*dlog[w[33]])/4 - (19*dlog[w[34]])/12 + (5*dlog[w[37]])/3 + 
    2*dlog[w[38]], (-2*dlog[w[1]])/9 - dlog[w[2]] - 6*dlog[w[3]] - 
    (151*dlog[w[5]])/36 + (127*dlog[w[6]])/36 + 4*dlog[w[8]] - 
    3*dlog[w[12]] + 5*dlog[w[13]] - (7*dlog[w[18]])/18 - dlog[w[22]] - 
    dlog[w[23]]/6, (-5*dlog[w[1]])/2 - 2*dlog[w[2]] - dlog[w[3]] - 
    dlog[w[5]]/2 - dlog[w[6]] + (5*dlog[w[18]])/6 + 2*dlog[w[22]] + 
    dlog[w[23]]/2, (-9*dlog[w[1]])/2 - (11*dlog[w[2]])/2 + 3*dlog[w[3]] - 
    (17*dlog[w[5]])/4 + (11*dlog[w[6]])/4 + dlog[w[7]] - (9*dlog[w[8]])/2 + 
    (27*dlog[w[12]])/4 - (15*dlog[w[13]])/4 + (5*dlog[w[22]])/2 + 
    (7*dlog[w[24]])/2, -30*dlog[w[2]] - (503*dlog[w[3]])/9 + 
    (19*dlog[w[5]])/6 - (251*dlog[w[6]])/9 - 5*dlog[w[8]] + 
    (33*dlog[w[13]])/2 - 9*dlog[w[15]] - (46*dlog[w[18]])/9 + 
    (3*dlog[w[22]])/2 + dlog[w[23]]/3, -125*dlog[w[2]] - (643*dlog[w[3]])/9 + 
    8*dlog[w[5]] - (524*dlog[w[6]])/9 - 5*dlog[w[8]] + 128*dlog[w[13]] - 
    (97*dlog[w[18]])/6 - 3*dlog[w[22]], 2*dlog[w[1]] + 28*dlog[w[2]] - 
    dlog[w[3]] - dlog[w[5]]/2 + 28*dlog[w[6]] - dlog[w[8]] - 
    (95*dlog[w[13]])/2 - 21*dlog[w[15]] + 3*dlog[w[18]] + (7*dlog[w[22]])/2 - 
    2*dlog[w[24]], 0, 3*dlog[w[2]] - 2*dlog[w[3]] - (2*dlog[w[5]])/3 + 
    (16*dlog[w[6]])/3 + 4*dlog[w[8]] - dlog[w[12]] - (7*dlog[w[18]])/3 - 
    3*dlog[w[22]] - dlog[w[23]]/3 + dlog[w[25]], 
   -2*dlog[w[1]] - 7*dlog[w[2]] - 3*dlog[w[5]] + 7*dlog[w[6]] + dlog[w[12]] - 
    dlog[w[22]] + 2*dlog[w[23]] + 2*dlog[w[24]] - dlog[w[25]], 
   8*dlog[w[2]] + 8*dlog[w[3]] + (13*dlog[w[5]])/3 + (38*dlog[w[6]])/3 + 
    4*dlog[w[8]] - 2*dlog[w[13]] - (26*dlog[w[18]])/3 - 6*dlog[w[22]] - 
    (7*dlog[w[23]])/3, 4*dlog[w[1]] + 6*dlog[w[2]] + 2*dlog[w[8]] - 
    6*dlog[w[22]], -2*dlog[w[1]] - 2*dlog[w[2]] + 2*dlog[w[22]], 
   2*dlog[w[33]] + 2*dlog[w[37]], 54*dlog[w[2]] - 8*dlog[w[3]] - 
    4*dlog[w[5]] - 18*dlog[w[6]] - 64*dlog[w[13]] + 16*dlog[w[18]] + 
    6*dlog[w[22]] - 2*dlog[w[23]], 114*dlog[w[2]] + 68*dlog[w[3]] - 
    8*dlog[w[5]] + 56*dlog[w[6]] + 2*dlog[w[8]] - 128*dlog[w[13]] - 
    12*dlog[w[15]] + 8*dlog[w[18]] + 6*dlog[w[22]], 
   -2*dlog[w[2]] - 4*dlog[w[3]] - 2*dlog[w[5]] - 2*dlog[w[6]] + 
    2*dlog[w[13]] + 2*dlog[w[23]], 12*dlog[w[2]] + 5*dlog[w[3]] - 
    (3*dlog[w[5]])/2 + 12*dlog[w[6]] + dlog[w[8]] - (33*dlog[w[13]])/2 - 
    3*dlog[w[15]] + dlog[w[18]] + dlog[w[22]]/2, 
   71*dlog[w[2]] + 30*dlog[w[3]] - 4*dlog[w[5]] - 5*dlog[w[6]] + 
    6*dlog[w[8]] - dlog[w[12]] - 33*dlog[w[13]] + 6*dlog[w[15]] + 
    6*dlog[w[18]] - dlog[w[25]], (5*dlog[w[1]])/2 + dlog[w[2]]/2 - 
    dlog[w[3]] - dlog[w[5]]/4 - dlog[w[6]]/4 - dlog[w[8]]/2 + 
    (3*dlog[w[12]])/4 + (5*dlog[w[13]])/4 - (3*dlog[w[22]])/2 - 
    dlog[w[24]]/2, 7*dlog[w[1]] - 6*dlog[w[3]] - (9*dlog[w[5]])/2 + 
    (3*dlog[w[6]])/2 - 3*dlog[w[8]] - 8*dlog[w[11]] - dlog[w[12]]/2 + 
    (15*dlog[w[13]])/2 - 2*dlog[w[22]] + dlog[w[24]] + dlog[w[25]], 
   dlog[w[1]] + dlog[w[2]] - dlog[w[22]], 2*dlog[w[1]] - 2*dlog[w[2]] - 
    4*dlog[w[3]] - 2*dlog[w[5]] + 2*dlog[w[13]], dlog[w[2]] - dlog[w[3]]/6 + 
    (13*dlog[w[6]])/6 + dlog[w[8]] - (7*dlog[w[18]])/6 - dlog[w[22]], 
   -4*dlog[w[3]] - 2*dlog[w[5]] + 2*dlog[w[13]] - 4*dlog[w[15]] + 
    2*dlog[w[22]], dlog[w[2]] + dlog[w[5]] - dlog[w[6]] - dlog[w[12]] - 
    dlog[w[22]] + dlog[w[25]], 2*dlog[w[2]] + 2*dlog[w[8]] - 2*dlog[w[22]], 
   2*dlog[w[2]] - 2*dlog[w[6]] + 2*dlog[w[22]] - 2*dlog[w[23]], 
   -2*dlog[w[1]] - 2*dlog[w[2]] - 4*dlog[w[5]] + 6*dlog[w[6]] + 
    2*dlog[w[7]] - 4*dlog[w[15]] + 2*dlog[w[24]], 
   -2*dlog[w[1]] + 2*dlog[w[2]] + 4*dlog[w[3]] - 4*dlog[w[5]] + 
    2*dlog[w[6]] + 2*dlog[w[7]] + 4*dlog[w[18]] + 2*dlog[w[24]], 
   -6*dlog[w[1]] - 6*dlog[w[2]] - 4*dlog[w[3]] - dlog[w[5]] + 3*dlog[w[6]] - 
    2*dlog[w[7]] + 6*dlog[w[8]] - 3*dlog[w[12]] + 5*dlog[w[13]], 
   dlog[w[1]] + dlog[w[2]] + 2*dlog[w[5]] - 3*dlog[w[6]] - dlog[w[7]] + 
    2*dlog[w[15]] - dlog[w[24]], 4*dlog[w[1]] + 6*dlog[w[2]] + 6*dlog[w[3]] + 
    (31*dlog[w[5]])/4 + (5*dlog[w[6]])/4 + (3*dlog[w[8]])/2 - 
    (9*dlog[w[12]])/4 - (15*dlog[w[13]])/4 - 4*dlog[w[15]] - 
    (13*dlog[w[18]])/6 - 3*dlog[w[22]] + (2*dlog[w[23]])/3 - dlog[w[24]]/2, 
   2*dlog[w[1]] + 2*dlog[w[2]] + 4*dlog[w[5]] - 6*dlog[w[6]] - 2*dlog[w[7]] + 
    4*dlog[w[15]] - 2*dlog[w[24]], 0, -10*dlog[w[1]] + 5*dlog[w[2]] + 
    16*dlog[w[3]] + (5*dlog[w[5]])/2 - (7*dlog[w[6]])/2 + 2*dlog[w[7]] - 
    7*dlog[w[8]] + (9*dlog[w[12]])/2 - (23*dlog[w[13]])/2 - 4*dlog[w[15]] + 
    6*dlog[w[22]] + 4*dlog[w[24]], 11*dlog[w[1]] + 2*dlog[w[2]] - 
    6*dlog[w[3]] + (7*dlog[w[5]])/2 - (15*dlog[w[6]])/2 - dlog[w[7]] - 
    dlog[w[8]] + (7*dlog[w[12]])/2 + (15*dlog[w[13]])/2 + 4*dlog[w[15]] - 
    6*dlog[w[22]] - 5*dlog[w[24]], -2*dlog[w[1]] - 2*dlog[w[2]] - 
    4*dlog[w[5]] + 6*dlog[w[6]] + 2*dlog[w[7]] - 4*dlog[w[15]] + 
    2*dlog[w[24]], 0, 0, 0, 18*dlog[w[1]] - 2*dlog[w[2]] - 20*dlog[w[3]] - 
    11*dlog[w[5]] + 19*dlog[w[6]] + 2*dlog[w[8]] + 3*dlog[w[12]] + 
    19*dlog[w[13]] - 4*dlog[w[18]] - 8*dlog[w[22]] - 6*dlog[w[24]], 
   -18*dlog[w[1]] + 6*dlog[w[2]] + 12*dlog[w[3]] + 3*dlog[w[5]] + 
    dlog[w[6]] + 6*dlog[w[8]] - 11*dlog[w[12]] - 15*dlog[w[13]] + 
    8*dlog[w[22]] + 6*dlog[w[24]], 0, 0, (-17*dlog[w[1]])/9 + 
    (19*dlog[w[3]])/9 + (29*dlog[w[5]])/36 - dlog[w[6]]/4 + dlog[w[8]]/2 - 
    (3*dlog[w[12]])/4 - (5*dlog[w[13]])/4 + (11*dlog[w[18]])/18 + 
    dlog[w[22]] - (2*dlog[w[23]])/3 + dlog[w[24]]/2, 
   (-26*dlog[w[1]])/3 - 2*dlog[w[2]] + 4*dlog[w[3]] - dlog[w[5]]/2 + 
    (5*dlog[w[6]])/2 - dlog[w[8]] + 8*dlog[w[10]] + (3*dlog[w[12]])/2 - 
    (15*dlog[w[13]])/2 + dlog[w[18]]/3 + 2*dlog[w[22]] - (4*dlog[w[23]])/3 + 
    3*dlog[w[24]], -2*dlog[w[1]] - 6*dlog[w[2]] - 4*dlog[w[3]] - 
    5*dlog[w[5]] - dlog[w[6]] - 2*dlog[w[8]] + 3*dlog[w[12]] + 
    5*dlog[w[13]] + 2*dlog[w[22]] + 2*dlog[w[24]], 
   6*dlog[w[1]] - 4*dlog[w[3]] + 5*dlog[w[5]] - dlog[w[6]] - 2*dlog[w[7]] + 
    2*dlog[w[8]] - 3*dlog[w[12]] + 5*dlog[w[13]] - 4*dlog[w[22]] - 
    2*dlog[w[24]], 2*dlog[w[1]] + 4*dlog[w[2]] - 4*dlog[w[3]] + 
    5*dlog[w[5]] - 9*dlog[w[6]] - 2*dlog[w[7]] + 2*dlog[w[8]] - 
    3*dlog[w[12]] + 5*dlog[w[13]] - 2*dlog[w[24]], 
   6*dlog[w[1]] - 4*dlog[w[2]] - 8*dlog[w[3]] - 4*dlog[w[5]] + 
    10*dlog[w[13]] - 2*dlog[w[22]] - 2*dlog[w[24]], 
   6*dlog[w[1]] - 2*dlog[w[2]] - 4*dlog[w[3]] - dlog[w[5]] - dlog[w[6]] - 
    2*dlog[w[8]] + 3*dlog[w[12]] + 5*dlog[w[13]] - 2*dlog[w[22]] - 
    2*dlog[w[24]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   2*dlog[w[1]] - 4*dlog[w[2]] - 6*dlog[w[3]] - 2*dlog[w[5]] - 4*dlog[w[6]] - 
    2*dlog[w[8]] + 4*dlog[w[15]] + 6*dlog[w[18]], 
   2*dlog[w[1]] - 2*dlog[w[8]], dlog[w[1]] + 4*dlog[w[2]] + 4*dlog[w[3]] + 
    dlog[w[5]] + 4*dlog[w[6]] - 4*dlog[w[15]] - 4*dlog[w[18]] - dlog[w[23]], 
   -2*dlog[w[1]] + 3*dlog[w[3]] + 2*dlog[w[5]] - 3*dlog[w[18]] + dlog[w[23]], 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4*dlog[w[3]] + 2*dlog[w[5]] - 
    2*dlog[w[23]], 2*dlog[w[33]] + 2*dlog[w[37]], 
   dlog[w[33]] - dlog[w[34]] + dlog[w[37]] + dlog[w[38]], 
   19*dlog[w[1]] - 142*dlog[w[2]] - 67*dlog[w[3]] - 18*dlog[w[5]] - 
    208*dlog[w[6]] + 3*dlog[w[8]] - (3*dlog[w[12]])/2 + (281*dlog[w[13]])/2 + 
    58*dlog[w[18]] + 24*dlog[w[22]] - (15*dlog[w[23]])/2 - 
    (19*dlog[w[24]])/2, 16*dlog[w[41]] - 16*dlog[w[43]] - 16*dlog[w[44]] + 
    16*dlog[w[46]], dlog[w[6]] - dlog[w[7]] + 2*dlog[w[8]] - dlog[w[25]], 
   10*dlog[w[2]] + 6*dlog[w[3]] + 2*dlog[w[5]] + 2*dlog[w[6]] + dlog[w[7]] - 
    10*dlog[w[13]] - 4*dlog[w[18]] - 3*dlog[w[22]], 
   -2*dlog[w[3]] - dlog[w[5]] - dlog[w[6]] - 2*dlog[w[8]] + dlog[w[12]] + 
    dlog[w[13]] + 2*dlog[w[22]], -14*dlog[w[1]] - 4*dlog[w[3]] - 
    2*dlog[w[5]] + 12*dlog[w[8]] + 12*dlog[w[9]] + 2*dlog[w[12]] + 
    2*dlog[w[13]] - 8*dlog[w[22]] - 2*dlog[w[23]], 
   54*dlog[w[2]] + 62*dlog[w[3]] + 6*dlog[w[5]] + 40*dlog[w[6]] + 
    2*dlog[w[7]] - 12*dlog[w[8]] - 2*dlog[w[12]] - 22*dlog[w[13]] - 
    46*dlog[w[15]] - 46*dlog[w[18]] + 2*dlog[w[22]] + 4*dlog[w[23]], 
   -2*dlog[w[1]] - 4*dlog[w[6]] + 2*dlog[w[7]] - 4*dlog[w[8]] + 
    2*dlog[w[23]] + 2*dlog[w[25]], -66*dlog[w[2]] - 16*dlog[w[3]] - 
    6*dlog[w[5]] - 42*dlog[w[6]] - 8*dlog[w[8]] + 2*dlog[w[12]] + 
    22*dlog[w[13]] + 12*dlog[w[14]] + 46*dlog[w[15]] + 8*dlog[w[18]] - 
    2*dlog[w[22]] + 2*dlog[w[25]], 10*dlog[w[1]] - 146*dlog[w[2]] - 
    44*dlog[w[3]] - 16*dlog[w[5]] - 192*dlog[w[6]] - 2*dlog[w[7]] + 
    100*dlog[w[13]] + 78*dlog[w[18]] + 18*dlog[w[22]] - 2*dlog[w[23]] - 
    4*dlog[w[24]], 4*dlog[w[3]] + 12*dlog[w[4]] + 2*dlog[w[5]] + 
    4*dlog[w[6]] - 2*dlog[w[7]] + 8*dlog[w[8]] - 12*dlog[w[9]] - 
    2*dlog[w[12]] - 2*dlog[w[13]] - 12*dlog[w[14]] + 8*dlog[w[22]] - 
    2*dlog[w[25]], -3*dlog[w[33]] - dlog[w[34]]/2 - 3*dlog[w[37]] - 
    dlog[w[38]], 2*dlog[w[1]] + dlog[w[5]] - 3*dlog[w[6]] - dlog[w[7]] - 
    6*dlog[w[8]] + dlog[w[12]] + 3*dlog[w[23]], 2*dlog[w[1]] - dlog[w[5]] + 
    3*dlog[w[6]] + dlog[w[7]] + 2*dlog[w[8]] - dlog[w[12]] - 3*dlog[w[23]], 
   -10*dlog[w[2]] - 3*dlog[w[3]] - 2*dlog[w[5]] - 7*dlog[w[6]] + 
    2*dlog[w[7]] + 8*dlog[w[8]] - 2*dlog[w[12]] + 14*dlog[w[18]] - 
    6*dlog[w[23]], -2*dlog[w[1]] + (89*dlog[w[2]])/4 + (13*dlog[w[3]])/2 + 
    (13*dlog[w[5]])/4 + (53*dlog[w[6]])/2 - dlog[w[7]] - (5*dlog[w[8]])/2 + 
    (5*dlog[w[12]])/4 - (47*dlog[w[13]])/4 - 19*dlog[w[18]] - 
    (9*dlog[w[22]])/4 + (13*dlog[w[23]])/4, -4*dlog[w[3]] - dlog[w[5]] - 
    3*dlog[w[6]] - dlog[w[7]] - 2*dlog[w[8]] + dlog[w[12]] + 3*dlog[w[23]], 
   4*dlog[w[1]] + dlog[w[6]] + dlog[w[7]]/2 + 4*dlog[w[8]] + 3*dlog[w[9]] - 
    dlog[w[12]]/2 - 4*dlog[w[22]] - dlog[w[24]]/2, 
   2*dlog[w[1]] + dlog[w[2]] - dlog[w[3]] - 2*dlog[w[5]] - dlog[w[6]] - 
    dlog[w[7]]/2 - 2*dlog[w[8]] + dlog[w[12]] + dlog[w[13]]/2 + 
    dlog[w[23]]/2 - dlog[w[24]], 3*dlog[w[1]] - dlog[w[2]] - 
    (19*dlog[w[3]])/2 - (5*dlog[w[5]])/2 + (19*dlog[w[6]])/2 + dlog[w[7]] - 
    dlog[w[8]] - dlog[w[12]] + 3*dlog[w[13]] - 4*dlog[w[15]] - 
    5*dlog[w[18]] + dlog[w[22]] + (5*dlog[w[23]])/2 - (3*dlog[w[24]])/2, 
   -3*dlog[w[1]] + 3*dlog[w[3]] + (9*dlog[w[4]])/2 + 3*dlog[w[8]] - 
    3*dlog[w[9]] - (3*dlog[w[12]])/2 - (3*dlog[w[13]])/2 - 3*dlog[w[14]] + 
    3*dlog[w[22]] - (3*dlog[w[23]])/2 + (3*dlog[w[24]])/2, 
   -4*dlog[w[1]] - 13*dlog[w[2]] - 10*dlog[w[3]] - 3*dlog[w[5]] - 
    5*dlog[w[6]] + 12*dlog[w[13]] + 3*dlog[w[14]] + 4*dlog[w[15]] + 
    3*dlog[w[18]] - 2*dlog[w[22]] + 2*dlog[w[23]] + 2*dlog[w[24]], 
   (-3*dlog[w[33]])/2 - (3*dlog[w[34]])/2, -1/2*dlog[w[1]] + dlog[w[2]] - 
    (5*dlog[w[6]])/2 - dlog[w[7]] - 2*dlog[w[8]] + dlog[w[12]] + dlog[w[22]], 
   (5*dlog[w[33]])/2 - dlog[w[34]] + dlog[w[37]] + dlog[w[38]], 
   -dlog[w[1]] - dlog[w[2]] - 2*dlog[w[3]] - (5*dlog[w[5]])/2 + 
    (5*dlog[w[6]])/2 + dlog[w[7]] + 4*dlog[w[8]] - 2*dlog[w[12]] + 
    dlog[w[13]] - dlog[w[22]], (-5*dlog[w[1]])/2 - dlog[w[2]] - 
    (3*dlog[w[5]])/2 - dlog[w[6]] + dlog[w[22]] + dlog[w[24]], 
   (-7*dlog[w[1]])/2 - 4*dlog[w[2]] + (3*dlog[w[3]])/2 - 2*dlog[w[5]] + 
    dlog[w[7]] - (9*dlog[w[8]])/2 + (9*dlog[w[12]])/4 - (3*dlog[w[13]])/4 + 
    2*dlog[w[22]] + (5*dlog[w[23]])/4 + (7*dlog[w[24]])/4, 
   (17*dlog[w[2]])/2 + (13*dlog[w[3]])/2 + (5*dlog[w[5]])/2 + 
    (5*dlog[w[6]])/2 - 2*dlog[w[7]] - 4*dlog[w[8]] + 2*dlog[w[12]] - 
    2*dlog[w[13]] - dlog[w[18]]/2 + (3*dlog[w[22]])/2, 
   (37*dlog[w[2]])/2 + 11*dlog[w[3]] + (5*dlog[w[5]])/2 + 8*dlog[w[6]] - 
    dlog[w[7]]/2 - dlog[w[8]] + dlog[w[12]]/2 - 16*dlog[w[13]] - 
    8*dlog[w[18]] - (3*dlog[w[22]])/2, 2*dlog[w[1]] - (11*dlog[w[2]])/2 - 
    (3*dlog[w[3]])/2 - dlog[w[5]]/2 - (13*dlog[w[6]])/2 + 8*dlog[w[13]] + 
    (3*dlog[w[18]])/2 + (3*dlog[w[22]])/2 - dlog[w[23]] - dlog[w[24]], 0, 
   -dlog[w[2]] - dlog[w[5]] + 3*dlog[w[6]] + 2*dlog[w[7]] + 4*dlog[w[8]] - 
    3*dlog[w[12]] - 3*dlog[w[22]] + dlog[w[25]], 
   -2*dlog[w[1]] - 4*dlog[w[2]] - 2*dlog[w[5]] + 3*dlog[w[6]] + dlog[w[12]] + 
    2*dlog[w[23]] + dlog[w[24]] - dlog[w[25]], -3*dlog[w[2]] + 2*dlog[w[3]] - 
    2*dlog[w[5]] + 5*dlog[w[6]] + 3*dlog[w[7]] + 4*dlog[w[8]] - 
    2*dlog[w[12]] - dlog[w[13]] - 3*dlog[w[22]], 
   4*dlog[w[1]] + 3*dlog[w[2]] + 3*dlog[w[5]] - dlog[w[7]] + 2*dlog[w[8]] - 
    dlog[w[12]] - 3*dlog[w[22]] - 2*dlog[w[24]], -2*dlog[w[1]] - dlog[w[2]] - 
    dlog[w[5]] + dlog[w[22]] + dlog[w[24]], dlog[w[33]] - dlog[w[34]] + 
    dlog[w[37]] + dlog[w[38]], -13*dlog[w[2]] - 4*dlog[w[3]] - 2*dlog[w[5]] - 
    5*dlog[w[6]] + 10*dlog[w[13]] + 6*dlog[w[18]] + 3*dlog[w[22]] - 
    dlog[w[23]], -17*dlog[w[2]] - 14*dlog[w[3]] - 3*dlog[w[5]] - 
    8*dlog[w[6]] + dlog[w[7]] - 2*dlog[w[8]] + dlog[w[12]] + 16*dlog[w[13]] + 
    4*dlog[w[18]] + 3*dlog[w[22]], -2*dlog[w[3]] - dlog[w[7]] + dlog[w[13]] + 
    dlog[w[23]], (-7*dlog[w[2]])/6 - (11*dlog[w[3]])/6 - dlog[w[5]]/2 - 
    (7*dlog[w[6]])/6 + 2*dlog[w[13]] + dlog[w[18]]/2 + dlog[w[22]]/2, 
   -10*dlog[w[2]] - 5*dlog[w[3]] - 2*dlog[w[5]] + 2*dlog[w[6]] + 
    4*dlog[w[8]] - dlog[w[12]] + 4*dlog[w[13]] + 3*dlog[w[18]] - dlog[w[25]], 
   (3*dlog[w[1]])/2 + dlog[w[2]]/2 - dlog[w[3]]/2 + dlog[w[5]]/2 - 
    dlog[w[8]]/2 + dlog[w[12]]/4 + dlog[w[13]]/4 - dlog[w[22]]/2 + 
    dlog[w[23]]/4 - (3*dlog[w[24]])/4, dlog[w[1]] - 3*dlog[w[3]] - 
    dlog[w[6]] - 3*dlog[w[8]] + dlog[w[12]]/2 + (3*dlog[w[13]])/2 + 
    (3*dlog[w[23]])/2 - dlog[w[24]]/2 + dlog[w[25]], 
   dlog[w[1]] + dlog[w[2]]/2 + dlog[w[5]]/2 - dlog[w[22]]/2 - dlog[w[24]]/2, 
   2*dlog[w[1]] - 2*dlog[w[3]] - dlog[w[5]] + dlog[w[6]] + dlog[w[7]] + 
    dlog[w[13]] - dlog[w[24]], -1/2*dlog[w[2]] - dlog[w[5]]/2 + dlog[w[6]] + 
    dlog[w[7]]/2 + dlog[w[8]] - dlog[w[12]]/2 - dlog[w[22]]/2, 
   dlog[w[2]] - 2*dlog[w[3]] - dlog[w[6]] - dlog[w[7]] + dlog[w[13]] + 
    dlog[w[22]], dlog[w[2]] + dlog[w[5]] - dlog[w[6]] - dlog[w[12]] - 
    dlog[w[22]] + dlog[w[25]], dlog[w[2]] + dlog[w[5]] - dlog[w[7]] + 
    2*dlog[w[8]] - dlog[w[12]] - dlog[w[22]], dlog[w[2]] - dlog[w[6]] + 
    dlog[w[22]] - dlog[w[23]], -2*dlog[w[1]] - 2*dlog[w[2]] - dlog[w[5]] + 
    dlog[w[6]] + dlog[w[23]] + dlog[w[24]], -2*dlog[w[1]] + 2*dlog[w[2]] + 
    4*dlog[w[3]] - dlog[w[5]] + dlog[w[6]] + 2*dlog[w[18]] + dlog[w[23]] + 
    dlog[w[24]], -3*dlog[w[1]] - 3*dlog[w[2]] - 2*dlog[w[3]] - dlog[w[5]] + 
    dlog[w[6]] + 2*dlog[w[8]] - dlog[w[12]] + dlog[w[13]], 
   dlog[w[1]] + dlog[w[2]] + dlog[w[5]]/2 - dlog[w[6]]/2 - dlog[w[23]]/2 - 
    dlog[w[24]]/2, dlog[w[1]]/2 + 2*dlog[w[2]] + (3*dlog[w[3]])/2 + 
    3*dlog[w[5]] - dlog[w[6]] - 2*dlog[w[7]] + (3*dlog[w[8]])/2 - 
    (3*dlog[w[12]])/4 - (3*dlog[w[13]])/4 - 2*dlog[w[22]] + dlog[w[23]]/4 - 
    dlog[w[24]]/4, 2*dlog[w[1]] + 2*dlog[w[2]] + dlog[w[5]] - dlog[w[6]] - 
    dlog[w[23]] - dlog[w[24]], 0, -4*dlog[w[1]] - 2*dlog[w[2]] + 
    6*dlog[w[3]] - dlog[w[5]]/2 - (5*dlog[w[6]])/2 + 2*dlog[w[7]] - 
    3*dlog[w[8]] + (3*dlog[w[12]])/2 - (3*dlog[w[13]])/2 + dlog[w[22]] - 
    dlog[w[23]] + 2*dlog[w[24]], 5*dlog[w[1]] + 3*dlog[w[2]] - 3*dlog[w[3]] + 
    2*dlog[w[5]] - dlog[w[6]] - dlog[w[7]] - dlog[w[8]] + dlog[w[12]]/2 + 
    (3*dlog[w[13]])/2 - dlog[w[22]] + dlog[w[23]]/2 - (5*dlog[w[24]])/2, 
   -2*dlog[w[1]] - 2*dlog[w[2]] - dlog[w[5]] + dlog[w[6]] + dlog[w[23]] + 
    dlog[w[24]], 0, 0, 0, 6*dlog[w[1]] + 2*dlog[w[2]] - 8*dlog[w[3]] - 
    2*dlog[w[5]] + 6*dlog[w[6]] - 2*dlog[w[8]] + dlog[w[12]] + 
    3*dlog[w[13]] - 2*dlog[w[18]] + 3*dlog[w[23]] - 3*dlog[w[24]], 
   -6*dlog[w[1]] + 6*dlog[w[3]] + 6*dlog[w[8]] - 3*dlog[w[12]] - 
    3*dlog[w[13]] - 3*dlog[w[23]] + 3*dlog[w[24]], 0, 0, 
   -1/2*dlog[w[1]] + dlog[w[3]]/2 + dlog[w[8]]/2 - dlog[w[12]]/4 - 
    dlog[w[13]]/4 - dlog[w[23]]/4 + dlog[w[24]]/4, 
   -3*dlog[w[1]] - 2*dlog[w[2]] + 3*dlog[w[3]] - dlog[w[8]] + dlog[w[12]]/2 - 
    (3*dlog[w[13]])/2 + dlog[w[23]]/2 + (3*dlog[w[24]])/2, 
   -2*dlog[w[1]] - 2*dlog[w[2]] - 2*dlog[w[3]] - 2*dlog[w[5]] - 
    2*dlog[w[8]] + dlog[w[12]] + dlog[w[13]] + 2*dlog[w[22]] + dlog[w[23]] + 
    dlog[w[24]], 2*dlog[w[1]] + 2*dlog[w[2]] - 2*dlog[w[3]] + 2*dlog[w[5]] - 
    2*dlog[w[7]] + 2*dlog[w[8]] - dlog[w[12]] + dlog[w[13]] - 2*dlog[w[22]] + 
    dlog[w[23]] - dlog[w[24]], 2*dlog[w[1]] + 4*dlog[w[2]] - 2*dlog[w[3]] + 
    2*dlog[w[5]] - 2*dlog[w[6]] - 2*dlog[w[7]] + 2*dlog[w[8]] - dlog[w[12]] + 
    dlog[w[13]] - dlog[w[23]] - dlog[w[24]], 2*dlog[w[1]] - 4*dlog[w[3]] - 
    dlog[w[5]] + dlog[w[6]] + 2*dlog[w[13]] + dlog[w[23]] - dlog[w[24]], 
   2*dlog[w[1]] - 2*dlog[w[3]] - 2*dlog[w[8]] + dlog[w[12]] + dlog[w[13]] + 
    dlog[w[23]] - dlog[w[24]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-3258*dlog[w[4]])/191 - 
    (1629*dlog[w[6]])/191 + (1629*dlog[w[24]])/191, 
   (-714*dlog[w[3]])/191 - (357*dlog[w[5]])/191 + (357*dlog[w[23]])/191, 
   (-357*dlog[w[33]])/191 - (1629*dlog[w[34]])/191 - (357*dlog[w[37]])/191 - 
    (1629*dlog[w[38]])/191, 0, (-12387*dlog[w[1]])/191 - 
    (191250*dlog[w[2]])/191 - (22899*dlog[w[3]])/191 - 
    (2646*dlog[w[4]])/191 + (19659*dlog[w[5]])/764 - 
    (305274*dlog[w[6]])/191 + (4131*dlog[w[8]])/382 + 
    (16065*dlog[w[9]])/764 - (19737*dlog[w[12]])/191 + 
    (208233*dlog[w[13]])/191 + (2448*dlog[w[14]])/191 - 
    (3060*dlog[w[15]])/191 + (15045*dlog[w[18]])/764 + 
    (33813*dlog[w[19]])/764 - (1530*dlog[w[22]])/191 + 
    (1989*dlog[w[23]])/764 + (8397*dlog[w[24]])/382, 
   (4896*dlog[w[41]])/191 + (4896*dlog[w[42]])/191, 
   (-3978*dlog[w[2]])/191 - (4590*dlog[w[5]])/191 + (306*dlog[w[6]])/191 - 
    (306*dlog[w[7]])/191 + (306*dlog[w[8]])/191 + (3366*dlog[w[12]])/191 + 
    (1224*dlog[w[14]])/191 + (306*dlog[w[22]])/191 - (306*dlog[w[25]])/191, 
   (12240*dlog[w[2]])/191 + (306*dlog[w[5]])/191 - (3672*dlog[w[6]])/191 - 
    (306*dlog[w[7]])/191 + (306*dlog[w[9]])/191 - (12852*dlog[w[13]])/191 + 
    (1224*dlog[w[15]])/191 + (306*dlog[w[22]])/191 - (306*dlog[w[26]])/191, 
   (612*dlog[w[2]])/191 + (306*dlog[w[5]])/191 + (306*dlog[w[6]])/191 + 
    (2448*dlog[w[7]])/191 - (612*dlog[w[8]])/191 - (612*dlog[w[9]])/191 - 
    (306*dlog[w[12]])/191 - (306*dlog[w[13]])/191 - (2448*dlog[w[22]])/191, 
   (5046*dlog[w[1]])/191 + (1224*dlog[w[2]])/191 - (1017*dlog[w[5]])/191 + 
    (255*dlog[w[6]])/191 + (4896*dlog[w[7]])/191 - (4998*dlog[w[8]])/191 - 
    (7542*dlog[w[9]])/191 - (612*dlog[w[12]])/191 - (612*dlog[w[13]])/191 - 
    (1836*dlog[w[22]])/191 + (357*dlog[w[23]])/191 + (1629*dlog[w[24]])/191, 
   (87516*dlog[w[2]])/191 + (61200*dlog[w[3]])/191 + (56304*dlog[w[6]])/191 - 
    (5508*dlog[w[7]])/191 + (4998*dlog[w[8]])/191 + (1836*dlog[w[9]])/191 + 
    (612*dlog[w[12]])/191 - (25092*dlog[w[13]])/191 - 
    (58752*dlog[w[15]])/191 - (63546*dlog[w[18]])/191 + 
    (2448*dlog[w[22]])/191 - (714*dlog[w[23]])/191 - (612*dlog[w[26]])/191, 
   (-1272*dlog[w[1]])/191 + (3060*dlog[w[2]])/191 + (5913*dlog[w[5]])/191 - 
    (255*dlog[w[6]])/191 + (612*dlog[w[7]])/191 - (612*dlog[w[8]])/191 - 
    (6732*dlog[w[12]])/191 - (2448*dlog[w[14]])/191 + 
    (1638*dlog[w[19]])/191 - (612*dlog[w[22]])/191 - (357*dlog[w[23]])/191 + 
    (1629*dlog[w[24]])/191 + (612*dlog[w[25]])/191, 
   (-61812*dlog[w[2]])/191 + (26316*dlog[w[5]])/191 - 
    (52020*dlog[w[6]])/191 + (6120*dlog[w[7]])/191 - (1836*dlog[w[8]])/191 - 
    (1836*dlog[w[9]])/191 - (29376*dlog[w[12]])/191 + 
    (20196*dlog[w[13]])/191 - (10404*dlog[w[14]])/191 + 
    (48960*dlog[w[15]])/191 + (6732*dlog[w[22]])/191 + 
    (612*dlog[w[25]])/191 + (612*dlog[w[26]])/191, 
   (-13848*dlog[w[1]])/191 - (206244*dlog[w[2]])/191 + 
    (30240*dlog[w[4]])/191 - (14103*dlog[w[5]])/191 - 
    (286239*dlog[w[6]])/191 + (612*dlog[w[7]])/191 - (612*dlog[w[9]])/191 + 
    (143208*dlog[w[13]])/191 - (2448*dlog[w[15]])/191 + 
    (63546*dlog[w[18]])/191 - (612*dlog[w[22]])/191 + (357*dlog[w[23]])/191 - 
    (1629*dlog[w[24]])/191 + (612*dlog[w[26]])/191, 
   (-4284*dlog[w[2]])/191 + (1836*dlog[w[4]])/191 - (4896*dlog[w[5]])/191 - 
    (5508*dlog[w[7]])/191 + (1836*dlog[w[8]])/191 + (7542*dlog[w[9]])/191 + 
    (7344*dlog[w[12]])/191 + (612*dlog[w[13]])/191 + (612*dlog[w[14]])/191 - 
    (1638*dlog[w[19]])/191 + (2448*dlog[w[22]])/191 - 
    (3258*dlog[w[24]])/191 - (612*dlog[w[25]])/191, 
   (-1887*dlog[w[33]])/382 - (4389*dlog[w[34]])/382 + (204*dlog[w[37]])/191 - 
    (4581*dlog[w[38]])/191, (918*dlog[w[2]])/191 - (306*dlog[w[3]])/191 + 
    (8172*dlog[w[4]])/191 - (2811*dlog[w[5]])/191 + (8121*dlog[w[6]])/382 - 
    (306*dlog[w[7]])/191 + (459*dlog[w[8]])/382 - (612*dlog[w[9]])/191 - 
    (306*dlog[w[12]])/191 + (561*dlog[w[18]])/191 - (918*dlog[w[19]])/191 + 
    (306*dlog[w[22]])/191 - (561*dlog[w[23]])/382, 
   (-3474*dlog[w[1]])/191 + (918*dlog[w[2]])/191 - (306*dlog[w[3]])/191 + 
    (8172*dlog[w[4]])/191 + (1173*dlog[w[5]])/191 + (7611*dlog[w[6]])/382 + 
    (306*dlog[w[7]])/191 - (1071*dlog[w[8]])/382 - (306*dlog[w[9]])/191 + 
    (306*dlog[w[12]])/191 + (255*dlog[w[18]])/191 - (7344*dlog[w[19]])/191 + 
    (306*dlog[w[22]])/191 + (561*dlog[w[23]])/382, 
   (-16524*dlog[w[2]])/191 - (15334*dlog[w[3]])/191 - (408*dlog[w[5]])/191 - 
    (15521*dlog[w[6]])/191 + (612*dlog[w[7]])/191 - (1377*dlog[w[8]])/191 + 
    (612*dlog[w[12]])/191 - (2448*dlog[w[15]])/191 + 
    (15096*dlog[w[18]])/191 + (561*dlog[w[23]])/191, 
   (5443*dlog[w[1]])/382 + (30141*dlog[w[2]])/191 + (7021*dlog[w[3]])/382 - 
    (3933*dlog[w[4]])/191 + (19919*dlog[w[5]])/1528 + 
    (89173*dlog[w[6]])/382 - (306*dlog[w[7]])/191 + (1989*dlog[w[8]])/764 - 
    (459*dlog[w[9]])/1528 - (459*dlog[w[12]])/382 - (36567*dlog[w[13]])/382 + 
    (918*dlog[w[15]])/191 - (122927*dlog[w[18]])/1528 + 
    (3417*dlog[w[19]])/1528 + (153*dlog[w[22]])/191 - 
    (2907*dlog[w[23]])/1528 - (2799*dlog[w[24]])/764, 
   (918*dlog[w[2]])/191 + (306*dlog[w[3]])/191 + (357*dlog[w[5]])/191 + 
    (1785*dlog[w[6]])/382 - (306*dlog[w[7]])/191 + (459*dlog[w[8]])/382 - 
    (306*dlog[w[12]])/191 - (357*dlog[w[18]])/191 + (306*dlog[w[22]])/191 - 
    (561*dlog[w[23]])/382, (-72*dlog[w[1]])/191 - (459*dlog[w[2]])/191 + 
    (306*dlog[w[3]])/191 + (7425*dlog[w[4]])/191 - (15235*dlog[w[5]])/764 + 
    (5549*dlog[w[6]])/382 + (153*dlog[w[7]])/191 + (510*dlog[w[8]])/191 - 
    (20277*dlog[w[9]])/764 + (153*dlog[w[12]])/191 + (51*dlog[w[18]])/191 + 
    (2907*dlog[w[19]])/382 - (918*dlog[w[22]])/191 - (3105*dlog[w[24]])/764, 
   (-2096*dlog[w[1]])/191 - (765*dlog[w[2]])/191 - (153*dlog[w[3]])/191 + 
    (5487*dlog[w[4]])/191 - (2031*dlog[w[5]])/382 + (6569*dlog[w[6]])/382 - 
    (153*dlog[w[7]])/191 + (765*dlog[w[8]])/382 - (765*dlog[w[9]])/382 - 
    (2907*dlog[w[12]])/191 - (153*dlog[w[13]])/191 - (765*dlog[w[14]])/191 + 
    (85*dlog[w[18]])/764 + (5019*dlog[w[19]])/764 + (459*dlog[w[22]])/191 - 
    (663*dlog[w[23]])/764 - (2493*dlog[w[24]])/764, 
   (51*dlog[w[1]])/382 + (2448*dlog[w[2]])/191 - (21726*dlog[w[3]])/191 - 
    (357*dlog[w[5]])/191 + (357*dlog[w[6]])/191 + (306*dlog[w[7]])/191 - 
    (663*dlog[w[8]])/191 - (918*dlog[w[9]])/191 + (306*dlog[w[12]])/191 - 
    (918*dlog[w[13]])/191 - (3213*dlog[w[15]])/191 + (765*dlog[w[18]])/382 + 
    (1377*dlog[w[22]])/191 - (153*dlog[w[23]])/382, 
   (-2385*dlog[w[1]])/382 + (2295*dlog[w[4]])/191 - (10035*dlog[w[5]])/382 - 
    (459*dlog[w[6]])/191 - (459*dlog[w[8]])/191 + (14499*dlog[w[9]])/382 - 
    (459*dlog[w[12]])/191 + (459*dlog[w[13]])/191 - (765*dlog[w[14]])/191 + 
    (23679*dlog[w[19]])/382 + (765*dlog[w[22]])/191 - (6363*dlog[w[24]])/191, 
   (1224*dlog[w[1]])/191 - (8415*dlog[w[2]])/191 - (11016*dlog[w[3]])/191 + 
    (1530*dlog[w[4]])/191 + (9180*dlog[w[5]])/191 - (13158*dlog[w[6]])/191 - 
    (1530*dlog[w[8]])/191 - (1530*dlog[w[9]])/191 - (8109*dlog[w[12]])/191 + 
    (18666*dlog[w[13]])/191 - (5202*dlog[w[14]])/191 + 
    (2601*dlog[w[15]])/191 - (306*dlog[w[19]])/191 + (4743*dlog[w[22]])/191, 
   (2718*dlog[w[33]])/191 - (438*dlog[w[34]])/191 + (51*dlog[w[37]])/191 - 
    (3105*dlog[w[38]])/191, (2423*dlog[w[1]])/191 + (306*dlog[w[2]])/191 - 
    (4239*dlog[w[4]])/191 + (1168*dlog[w[5]])/191 - (592*dlog[w[6]])/191 - 
    (306*dlog[w[7]])/191 + (1071*dlog[w[8]])/382 + (765*dlog[w[9]])/382 - 
    (306*dlog[w[12]])/191 - (357*dlog[w[18]])/191 + (3825*dlog[w[19]])/191 - 
    (306*dlog[w[22]])/191 - (255*dlog[w[23]])/382 - (153*dlog[w[24]])/382, 
   (-8037*dlog[w[33]])/382 - (6771*dlog[w[34]])/382 - (204*dlog[w[37]])/191 - 
    (3105*dlog[w[38]])/191, (2273*dlog[w[1]])/191 - (918*dlog[w[2]])/191 + 
    (459*dlog[w[3]])/191 - (4239*dlog[w[4]])/191 + (1777*dlog[w[5]])/191 - 
    (2357*dlog[w[6]])/382 + (306*dlog[w[7]])/191 - (765*dlog[w[8]])/382 + 
    (153*dlog[w[9]])/191 - (306*dlog[w[13]])/191 - (221*dlog[w[18]])/382 + 
    (3009*dlog[w[19]])/382 - (306*dlog[w[22]])/191 + (204*dlog[w[23]])/191 + 
    (459*dlog[w[24]])/382, (945*dlog[w[1]])/191 - (612*dlog[w[2]])/191 + 
    (153*dlog[w[3]])/191 - (13554*dlog[w[4]])/191 + (3267*dlog[w[5]])/382 - 
    (3573*dlog[w[6]])/191 + (765*dlog[w[8]])/382 + (306*dlog[w[9]])/191 - 
    (255*dlog[w[18]])/191 + (918*dlog[w[19]])/191 - (612*dlog[w[22]])/191 - 
    (153*dlog[w[23]])/382 + (4581*dlog[w[24]])/191, 
   (16659*dlog[w[1]])/764 - (1530*dlog[w[2]])/191 + (1584*dlog[w[4]])/191 - 
    (4491*dlog[w[5]])/382 + (1890*dlog[w[6]])/191 - (918*dlog[w[7]])/191 + 
    (765*dlog[w[8]])/382 + (612*dlog[w[9]])/191 + (1377*dlog[w[12]])/382 + 
    (459*dlog[w[13]])/382 - (4743*dlog[w[19]])/764 + (918*dlog[w[22]])/191 + 
    (2493*dlog[w[24]])/764, (9333*dlog[w[2]])/191 + (11798*dlog[w[3]])/191 - 
    (51*dlog[w[5]])/191 + (8024*dlog[w[6]])/191 - (612*dlog[w[7]])/191 + 
    (612*dlog[w[8]])/191 - (612*dlog[w[12]])/191 - (4131*dlog[w[13]])/191 + 
    (918*dlog[w[15]])/191 + (799*dlog[w[18]])/191 + (1071*dlog[w[22]])/191 - 
    (408*dlog[w[23]])/191, (27999*dlog[w[2]])/191 + (16099*dlog[w[3]])/191 - 
    (459*dlog[w[5]])/191 + (13481*dlog[w[6]])/191 - (153*dlog[w[7]])/191 + 
    (612*dlog[w[8]])/191 - (153*dlog[w[12]])/191 - (27540*dlog[w[13]])/191 - 
    (102*dlog[w[18]])/191 + (153*dlog[w[22]])/191, 
   (-612*dlog[w[1]])/191 - (6885*dlog[w[2]])/191 - (918*dlog[w[3]])/191 + 
    (612*dlog[w[5]])/191 - (8415*dlog[w[6]])/191 + (612*dlog[w[7]])/191 + 
    (153*dlog[w[8]])/191 + (612*dlog[w[9]])/191 + (11169*dlog[w[13]])/191 + 
    (3366*dlog[w[15]])/191 - (1377*dlog[w[22]])/191, 
   (-945*dlog[w[1]])/191 - (612*dlog[w[2]])/191 + (819*dlog[w[4]])/191 + 
    (30735*dlog[w[5]])/764 - (657*dlog[w[6]])/382 + (1989*dlog[w[9]])/764 + 
    (612*dlog[w[12]])/191 + (9639*dlog[w[19]])/382 + (3105*dlog[w[24]])/764, 
   (-2448*dlog[w[2]])/191 + (765*dlog[w[3]])/191 + (204*dlog[w[5]])/191 - 
    (1785*dlog[w[6]])/191 + (1224*dlog[w[7]])/191 - (1530*dlog[w[8]])/191 + 
    (612*dlog[w[12]])/191 + (102*dlog[w[18]])/191 - (1224*dlog[w[22]])/191 + 
    (408*dlog[w[23]])/191 + (306*dlog[w[25]])/191, 
   (612*dlog[w[1]])/191 - (612*dlog[w[2]])/191 - (612*dlog[w[5]])/191 + 
    (918*dlog[w[6]])/191 - (612*dlog[w[7]])/191 + (306*dlog[w[8]])/191 - 
    (612*dlog[w[9]])/191 + (1224*dlog[w[22]])/191 - (306*dlog[w[25]])/191, 
   (-306*dlog[w[1]])/191 - (2754*dlog[w[2]])/191 + (306*dlog[w[3]])/191 - 
    (408*dlog[w[5]])/191 - (2193*dlog[w[6]])/191 + (306*dlog[w[7]])/191 - 
    (765*dlog[w[8]])/191 + (612*dlog[w[12]])/191 + (306*dlog[w[13]])/191 + 
    (816*dlog[w[18]])/191 + (306*dlog[w[22]])/191 + (255*dlog[w[23]])/191, 
   (2862*dlog[w[1]])/191 - (918*dlog[w[2]])/191 + (16146*dlog[w[4]])/191 - 
    (2952*dlog[w[5]])/191 + (5382*dlog[w[6]])/191 - (306*dlog[w[7]])/191 + 
    (306*dlog[w[9]])/191 + (306*dlog[w[12]])/191 + (6426*dlog[w[19]])/191 + 
    (918*dlog[w[22]])/191 - (9162*dlog[w[24]])/191, 
   (1260*dlog[w[1]])/191 - (2520*dlog[w[4]])/191 + (1260*dlog[w[5]])/191 + 
    (2520*dlog[w[6]])/191, 0, (-14076*dlog[w[2]])/191 + 
    (1224*dlog[w[6]])/191 + (14688*dlog[w[13]])/191 - (612*dlog[w[18]])/191, 
   (-24786*dlog[w[2]])/191 - (16524*dlog[w[3]])/191 + (1530*dlog[w[5]])/191 - 
    (12240*dlog[w[6]])/191 + (306*dlog[w[7]])/191 - (612*dlog[w[8]])/191 - 
    (306*dlog[w[12]])/191 + (27540*dlog[w[13]])/191 + 
    (2448*dlog[w[15]])/191 - (918*dlog[w[22]])/191, 
   (918*dlog[w[2]])/191 + (918*dlog[w[4]])/191 + (612*dlog[w[5]])/191 + 
    (1530*dlog[w[6]])/191 + (306*dlog[w[7]])/191 - (612*dlog[w[9]])/191 - 
    (612*dlog[w[12]])/191 - (306*dlog[w[13]])/191 + (306*dlog[w[14]])/191 - 
    (918*dlog[w[22]])/191, (-2397*dlog[w[2]])/191 - (1428*dlog[w[3]])/191 - 
    (2397*dlog[w[6]])/191 - (153*dlog[w[8]])/191 + (3519*dlog[w[13]])/191 + 
    (306*dlog[w[15]])/191 + (153*dlog[w[22]])/191, 
   (-15606*dlog[w[2]])/191 - (6732*dlog[w[3]])/191 + (1836*dlog[w[6]])/191 - 
    (612*dlog[w[8]])/191 + (7038*dlog[w[13]])/191 - (1836*dlog[w[15]])/191 + 
    (918*dlog[w[22]])/191 - (306*dlog[w[25]])/191, 
   (1077*dlog[w[1]])/764 + (2445*dlog[w[4]])/191 - (2043*dlog[w[5]])/382 + 
    (354*dlog[w[6]])/191 + (153*dlog[w[8]])/382 + (153*dlog[w[12]])/382 - 
    (153*dlog[w[13]])/382 - (2397*dlog[w[19]])/764 - (2493*dlog[w[24]])/764, 
   (3105*dlog[w[1]])/382 + (612*dlog[w[2]])/191 + (4086*dlog[w[4]])/191 - 
    (1737*dlog[w[5]])/191 + (1530*dlog[w[6]])/191 + (153*dlog[w[8]])/191 - 
    (612*dlog[w[9]])/191 - (1224*dlog[w[11]])/191 - (153*dlog[w[12]])/191 - 
    (459*dlog[w[13]])/191 + (5967*dlog[w[19]])/382 - (2493*dlog[w[24]])/382 + 
    (306*dlog[w[25]])/191, (-945*dlog[w[1]])/191 + (1629*dlog[w[4]])/191 - 
    (2187*dlog[w[5]])/764 - (261*dlog[w[6]])/382 - (153*dlog[w[9]])/764 + 
    (2907*dlog[w[19]])/382 - (3105*dlog[w[24]])/764, 
   (-1890*dlog[w[1]])/191 + (918*dlog[w[2]])/191 + (4086*dlog[w[4]])/191 + 
    (4329*dlog[w[5]])/382 + (3519*dlog[w[6]])/191 - (306*dlog[w[7]])/191 + 
    (459*dlog[w[9]])/382 - (306*dlog[w[13]])/191 - (3519*dlog[w[19]])/191 + 
    (306*dlog[w[22]])/191 - (3105*dlog[w[24]])/382, 
   (-459*dlog[w[2]])/191 + (204*dlog[w[3]])/191 - (357*dlog[w[6]])/191 + 
    (153*dlog[w[7]])/191 - (153*dlog[w[8]])/191 + (153*dlog[w[12]])/191 + 
    (51*dlog[w[18]])/191 - (153*dlog[w[22]])/191, 
   (306*dlog[w[2]])/191 + (306*dlog[w[6]])/191 + (306*dlog[w[7]])/191 - 
    (306*dlog[w[13]])/191 - (306*dlog[w[22]])/191, 
   (-306*dlog[w[6]])/191 - (306*dlog[w[8]])/191 + (306*dlog[w[25]])/191, 
   (-306*dlog[w[2]])/191 - (306*dlog[w[5]])/191 - (306*dlog[w[7]])/191 + 
    (306*dlog[w[12]])/191 + (306*dlog[w[22]])/191, 0, 
   (612*dlog[w[1]])/191 + (1428*dlog[w[2]])/191 - (204*dlog[w[4]])/191 + 
    (612*dlog[w[5]])/191 - (612*dlog[w[6]])/191 - (612*dlog[w[8]])/191 - 
    (1224*dlog[w[9]])/191 - (1836*dlog[w[14]])/191 - (612*dlog[w[19]])/191 + 
    (1836*dlog[w[22]])/191, (612*dlog[w[1]])/191 + (612*dlog[w[2]])/191 + 
    (612*dlog[w[3]])/191 - (612*dlog[w[5]])/191 + (612*dlog[w[6]])/191 - 
    (1224*dlog[w[8]])/191 - (612*dlog[w[9]])/191 - (1836*dlog[w[15]])/191 + 
    (1836*dlog[w[22]])/191, (612*dlog[w[2]])/191 + (306*dlog[w[5]])/191 + 
    (306*dlog[w[6]])/191 + (306*dlog[w[8]])/191 + (306*dlog[w[9]])/191 - 
    (306*dlog[w[12]])/191 - (306*dlog[w[13]])/191 - (612*dlog[w[22]])/191, 
   (-306*dlog[w[1]])/191 + (306*dlog[w[2]])/191 + (306*dlog[w[5]])/191 + 
    (306*dlog[w[6]])/191 + (306*dlog[w[8]])/191 + (306*dlog[w[9]])/191 - 
    (612*dlog[w[22]])/191, (-1377*dlog[w[1]])/764 - (612*dlog[w[2]])/191 - 
    (306*dlog[w[3]])/191 + (612*dlog[w[5]])/191 - (1683*dlog[w[6]])/382 + 
    (1683*dlog[w[9]])/382 - (459*dlog[w[12]])/382 + (459*dlog[w[13]])/382 + 
    (1581*dlog[w[18]])/764 - (663*dlog[w[23]])/764, 
   (-612*dlog[w[1]])/191 - (2703*dlog[w[2]])/382 - (51*dlog[w[4]])/382 - 
    (1989*dlog[w[5]])/382 + (612*dlog[w[6]])/191 + (612*dlog[w[7]])/191 + 
    (612*dlog[w[8]])/191 + (153*dlog[w[9]])/191 + (765*dlog[w[12]])/382 - 
    (765*dlog[w[14]])/382 + (459*dlog[w[19]])/191 - (1377*dlog[w[22]])/191, 
   (4743*dlog[w[2]])/382 + (4335*dlog[w[4]])/382 + (4131*dlog[w[5]])/382 - 
    (153*dlog[w[6]])/191 + (153*dlog[w[9]])/191 - (4743*dlog[w[12]])/382 - 
    (1377*dlog[w[14]])/382 + (4692*dlog[w[19]])/191 + (459*dlog[w[22]])/191 - 
    (459*dlog[w[24]])/191, (-2448*dlog[w[2]])/191 - (918*dlog[w[3]])/191 + 
    (153*dlog[w[5]])/191 - (2295*dlog[w[6]])/191 - (612*dlog[w[7]])/191 + 
    (459*dlog[w[8]])/191 + (1071*dlog[w[9]])/191 + (459*dlog[w[12]])/191 + 
    (1683*dlog[w[13]])/191 + (2448*dlog[w[15]])/191 - (1530*dlog[w[22]])/191, 
   (-918*dlog[w[1]])/191 - (1734*dlog[w[2]])/191 + (204*dlog[w[4]])/191 - 
    (4437*dlog[w[5]])/191 + (1071*dlog[w[6]])/191 + (306*dlog[w[7]])/191 + 
    (1071*dlog[w[8]])/191 + (459*dlog[w[9]])/191 + (3825*dlog[w[12]])/191 - 
    (459*dlog[w[13]])/191 + (2448*dlog[w[14]])/191 - (1530*dlog[w[22]])/191, 
   (612*dlog[w[1]])/191 - (612*dlog[w[2]])/191 + (918*dlog[w[5]])/191 - 
    (612*dlog[w[6]])/191 - (612*dlog[w[7]])/191 - (612*dlog[w[8]])/191 + 
    (306*dlog[w[9]])/191 + (1224*dlog[w[22]])/191 - (306*dlog[w[26]])/191, 
   (-612*dlog[w[2]])/191 - (459*dlog[w[4]])/191 - (306*dlog[w[6]])/191 + 
    (612*dlog[w[7]])/191 - (459*dlog[w[9]])/191 - (612*dlog[w[19]])/191 - 
    (612*dlog[w[22]])/191 + (459*dlog[w[24]])/191 + (306*dlog[w[26]])/191, 
   (4896*dlog[w[2]])/191 + (4896*dlog[w[5]])/191 - (612*dlog[w[7]])/191 - 
    (2754*dlog[w[12]])/191 - (2142*dlog[w[14]])/191 + (612*dlog[w[22]])/191, 
   (612*dlog[w[2]])/191 + (612*dlog[w[6]])/191 - (612*dlog[w[7]])/191 - 
    (612*dlog[w[13]])/191 + (612*dlog[w[22]])/191, 
   (1836*dlog[w[2]])/191 + (1224*dlog[w[3]])/191 - (306*dlog[w[5]])/191 + 
    (2142*dlog[w[6]])/191 - (306*dlog[w[8]])/191 - (1530*dlog[w[9]])/191 + 
    (306*dlog[w[12]])/191 - (2142*dlog[w[13]])/191 - (1224*dlog[w[15]])/191 + 
    (1836*dlog[w[22]])/191, (3672*dlog[w[2]])/191 + (612*dlog[w[4]])/191 + 
    (7650*dlog[w[5]])/191 - (918*dlog[w[6]])/191 - (918*dlog[w[8]])/191 + 
    (306*dlog[w[9]])/191 - (4590*dlog[w[12]])/191 + (918*dlog[w[13]])/191 - 
    (1224*dlog[w[14]])/191 + (612*dlog[w[19]])/191 + (612*dlog[w[22]])/191, 
   (765*dlog[w[2]])/382 + (153*dlog[w[4]])/382 + (765*dlog[w[5]])/382 - 
    (153*dlog[w[9]])/191 - (765*dlog[w[12]])/382 - (459*dlog[w[14]])/382 + 
    (153*dlog[w[19]])/191 + (153*dlog[w[22]])/191, 
   (1071*dlog[w[2]])/191 + (1071*dlog[w[4]])/191 + (459*dlog[w[5]])/191 - 
    (612*dlog[w[9]])/191 - (765*dlog[w[12]])/191 - (765*dlog[w[14]])/191 - 
    (306*dlog[w[19]])/191 + (918*dlog[w[22]])/191 - (306*dlog[w[26]])/191, 
   (17*dlog[w[1]])/764 - (187*dlog[w[3]])/191 - (17*dlog[w[5]])/191 - 
    (153*dlog[w[6]])/382 - (153*dlog[w[8]])/191 + (153*dlog[w[9]])/382 - 
    (153*dlog[w[12]])/382 + (153*dlog[w[13]])/382 - (289*dlog[w[18]])/764 + 
    (663*dlog[w[23]])/764, (-51*dlog[w[1]])/382 - (612*dlog[w[2]])/191 + 
    (306*dlog[w[3]])/191 + (612*dlog[w[5]])/191 - (459*dlog[w[6]])/191 + 
    (306*dlog[w[8]])/191 + (765*dlog[w[9]])/191 - (1224*dlog[w[10]])/191 + 
    (153*dlog[w[12]])/191 + (459*dlog[w[13]])/191 - (357*dlog[w[18]])/382 - 
    (1224*dlog[w[22]])/191 + (663*dlog[w[23]])/382 + (306*dlog[w[26]])/191, 
   (-306*dlog[w[5]])/191 + (306*dlog[w[6]])/191 + (306*dlog[w[8]])/191 - 
    (306*dlog[w[9]])/191 + (306*dlog[w[12]])/191 - (306*dlog[w[13]])/191, 
   (-612*dlog[w[1]])/191 + (612*dlog[w[2]])/191 + (306*dlog[w[5]])/191 + 
    (306*dlog[w[6]])/191 + (612*dlog[w[7]])/191 + (306*dlog[w[8]])/191 + 
    (306*dlog[w[9]])/191 - (306*dlog[w[12]])/191 - (306*dlog[w[13]])/191 - 
    (612*dlog[w[22]])/191, (-612*dlog[w[1]])/191 + (612*dlog[w[2]])/191 + 
    (306*dlog[w[5]])/191 + (306*dlog[w[6]])/191 + (612*dlog[w[7]])/191 + 
    (306*dlog[w[8]])/191 + (306*dlog[w[9]])/191 - (306*dlog[w[12]])/191 - 
    (306*dlog[w[13]])/191 - (612*dlog[w[22]])/191, 
   (612*dlog[w[2]])/191 + (612*dlog[w[6]])/191 - (612*dlog[w[9]])/191 - 
    (612*dlog[w[13]])/191 + (612*dlog[w[22]])/191, 
   (-306*dlog[w[5]])/191 + (306*dlog[w[6]])/191 + (306*dlog[w[8]])/191 - 
    (306*dlog[w[9]])/191 + (306*dlog[w[12]])/191 - (306*dlog[w[13]])/191, 
   (-306*dlog[w[5]])/191 - (306*dlog[w[9]])/191 + (306*dlog[w[26]])/191, 
   (612*dlog[w[2]])/191 - (612*dlog[w[7]])/191 + (612*dlog[w[22]])/191, 
   (-306*dlog[w[1]])/191 + (612*dlog[w[2]])/191 + (612*dlog[w[4]])/191 + 
    (612*dlog[w[5]])/191 + (306*dlog[w[6]])/191 + (918*dlog[w[9]])/191 - 
    (918*dlog[w[19]])/191 - (612*dlog[w[22]])/191, 
   (612*dlog[w[2]])/191 + (1224*dlog[w[4]])/191 + (918*dlog[w[5]])/191 + 
    (306*dlog[w[6]])/191 - (918*dlog[w[9]])/191 - (306*dlog[w[14]])/191 - 
    (918*dlog[w[19]])/191 + (612*dlog[w[22]])/191, 
   (-306*dlog[w[1]])/191 + (306*dlog[w[9]])/191, 
   (306*dlog[w[1]])/191 - (612*dlog[w[2]])/191 - (306*dlog[w[4]])/191 - 
    (612*dlog[w[5]])/191 - (153*dlog[w[6]])/191 - (1071*dlog[w[9]])/191 + 
    (612*dlog[w[19]])/191 + (612*dlog[w[22]])/191 + (153*dlog[w[24]])/191, 
   (306*dlog[w[1]])/191 - (459*dlog[w[4]])/191 - (306*dlog[w[6]])/191 + 
    (459*dlog[w[19]])/191 - (153*dlog[w[24]])/191, 
   (-612*dlog[w[1]])/191 + (612*dlog[w[9]])/191, 0, 0, 0, 0, 
   (-306*dlog[w[1]])/191 + (612*dlog[w[2]])/191 + (612*dlog[w[3]])/191 + 
    (306*dlog[w[5]])/191 + (612*dlog[w[6]])/191 + (918*dlog[w[8]])/191 - 
    (918*dlog[w[18]])/191 - (612*dlog[w[22]])/191, 
   (-306*dlog[w[1]])/191 + (306*dlog[w[8]])/191, 
   (306*dlog[w[1]])/191 - (612*dlog[w[2]])/191 - (306*dlog[w[3]])/191 - 
    (153*dlog[w[5]])/191 - (612*dlog[w[6]])/191 - (1071*dlog[w[8]])/191 + 
    (612*dlog[w[18]])/191 + (612*dlog[w[22]])/191 + (153*dlog[w[23]])/191, 
   (306*dlog[w[1]])/191 - (459*dlog[w[3]])/191 - (306*dlog[w[5]])/191 + 
    (459*dlog[w[18]])/191 - (153*dlog[w[23]])/191, 
   (-612*dlog[w[1]])/191 + (612*dlog[w[8]])/191, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, -2*dlog[w[4]] - dlog[w[6]] + dlog[w[24]], 0, 0, 
   -dlog[w[34]] - dlog[w[38]], dlog[w[1]] - dlog[w[5]] - 2*dlog[w[9]] + 
    dlog[w[24]], 0, -dlog[w[1]] + dlog[w[5]] - 2*dlog[w[19]] + dlog[w[24]], 
   0, dlog[w[1]] + dlog[w[5]] - dlog[w[24]], 2*dlog[w[9]] + 2*dlog[w[19]] - 
    2*dlog[w[24]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, -2*dlog[w[3]] - dlog[w[5]] + dlog[w[23]], 
   -dlog[w[33]] - dlog[w[37]], dlog[w[1]] - dlog[w[6]] - 2*dlog[w[8]] + 
    dlog[w[23]], 2*dlog[w[8]] + 2*dlog[w[18]] - 2*dlog[w[23]], 
   dlog[w[1]] + dlog[w[6]] - dlog[w[23]], 0, -dlog[w[1]] + dlog[w[6]] - 
    2*dlog[w[18]] + dlog[w[23]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -dlog[w[1]] - dlog[w[5]] - dlog[w[6]] + 
    2*dlog[w[48]], -dlog[w[33]] - dlog[w[34]], 0, dlog[w[33]], 0, 
   dlog[w[34]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   dlog[w[33]]/12 + dlog[w[34]]/12, dlog[w[33]]/2, dlog[w[34]]/2, 
   -1/2*dlog[w[34]] - dlog[w[38]]/2, 0, -1/2*dlog[w[33]] - dlog[w[37]]/2, 
   -dlog[w[2]] - dlog[w[5]]/2 - dlog[w[6]]/2 + dlog[w[23]]/2 + 
    dlog[w[24]]/2 - 2*dlog[w[48]], -1/2*dlog[w[33]] - dlog[w[34]]/2 - 
    dlog[w[37]]/2 - dlog[w[38]]/2, dlog[w[33]] + dlog[w[34]] + dlog[w[37]], 
   (3*dlog[w[33]])/2 - dlog[w[34]]/2 + dlog[w[37]]/2 - dlog[w[38]]/2, 
   -dlog[w[33]] - dlog[w[34]], -1/2*dlog[w[33]] + (3*dlog[w[34]])/2 - 
    dlog[w[37]]/2 + dlog[w[38]]/2, dlog[w[33]] + dlog[w[34]] + dlog[w[38]], 
   -2*dlog[w[33]] - 2*dlog[w[34]], 2*dlog[w[33]] + 2*dlog[w[34]], 0, 
   -dlog[w[33]] - dlog[w[34]], dlog[w[33]] + dlog[w[34]], 0, -dlog[w[34]], 0, 
   dlog[w[33]], dlog[w[34]], -dlog[w[33]] - dlog[w[34]], 
   dlog[w[33]] + dlog[w[34]], -dlog[w[33]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, dlog[w[43]]/32, dlog[w[44]]/32, -1/32*dlog[w[44]] + 
    dlog[w[46]]/32, dlog[w[40]]/32, -1/32*dlog[w[43]] + dlog[w[45]]/32, 
   -1/32*dlog[w[47]], dlog[w[40]]/16 - dlog[w[43]]/32 - dlog[w[44]]/32 + 
    dlog[w[45]]/32 + dlog[w[46]]/32, -1/16*dlog[w[40]] + dlog[w[43]]/16 + 
    dlog[w[44]]/16 - dlog[w[45]]/16, -1/32*dlog[w[43]] - dlog[w[44]]/32 - 
    dlog[w[45]]/32 + dlog[w[46]]/32, dlog[w[40]]/16 - dlog[w[43]]/16 - 
    dlog[w[44]]/16, -1/32*dlog[w[43]] - dlog[w[44]]/32 + dlog[w[45]]/32 - 
    dlog[w[46]]/32, -1/16*dlog[w[40]] + dlog[w[43]]/16 + dlog[w[44]]/16 - 
    dlog[w[46]]/16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, -dlog[w[2]] - dlog[w[5]] + dlog[w[12]], 0, 0, 0, 0, 0, 0, 0, 
   -2*dlog[w[12]] + 2*dlog[w[19]], -2*dlog[w[12]] + 2*dlog[w[14]], 0, 
   2*dlog[w[4]] + 2*dlog[w[12]] - 2*dlog[w[14]] - 2*dlog[w[19]], 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -dlog[w[2]] - dlog[w[6]] + dlog[w[13]], 0, 0, 0, 0, 0, 
   2*dlog[w[3]] + 2*dlog[w[13]] - 2*dlog[w[15]] - 2*dlog[w[18]], 0, 
   -2*dlog[w[13]] + 2*dlog[w[15]], -2*dlog[w[13]] + 2*dlog[w[18]], 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   dlog[w[7]] - dlog[w[22]], 0, 0, 2*dlog[w[1]] + 2*dlog[w[7]] - 
    2*dlog[w[8]] - 2*dlog[w[9]], -2*dlog[w[3]] - 2*dlog[w[7]] + 
    2*dlog[w[8]] + 2*dlog[w[15]], 0, 2*dlog[w[2]] + 2*dlog[w[7]] - 
    2*dlog[w[14]] - 2*dlog[w[15]], 0, -2*dlog[w[4]] - 2*dlog[w[7]] + 
    2*dlog[w[9]] + 2*dlog[w[14]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -dlog[w[1]], 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, -dlog[w[3]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -dlog[w[5]], 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, -dlog[w[2]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -dlog[w[6]], 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, -dlog[w[4]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, dlog[w[34]]/6, 0, 0, 0, 0, 0, 
   -dlog[w[1]] - dlog[w[5]] - 2*dlog[w[6]] + 2*dlog[w[48]], 0, 0, 0, 0, 
   4*dlog[w[34]], 0, -dlog[w[33]] - dlog[w[34]], dlog[w[33]], 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, -dlog[w[1]] - dlog[w[6]], 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -dlog[w[5]] - dlog[w[6]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -dlog[w[3]] - dlog[w[6]], 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -1/3*dlog[w[6]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -8*dlog[w[6]], 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -1/6*dlog[w[1]] + dlog[w[3]]/3 + dlog[w[5]]/6 + dlog[w[6]]/3 - 
    dlog[w[18]]/3, 0, 0, 0, 0, -2*dlog[w[3]] - dlog[w[5]] - dlog[w[6]] + 
    dlog[w[23]], -dlog[w[33]] - dlog[w[37]], -2*dlog[w[3]] - dlog[w[5]] - 
    dlog[w[6]] + dlog[w[23]], 4*dlog[w[3]] + 2*dlog[w[5]] + 2*dlog[w[6]] - 
    2*dlog[w[23]], 2*dlog[w[3]] + dlog[w[5]] + dlog[w[6]] - dlog[w[23]], 0, 
   -4*dlog[w[1]] + 6*dlog[w[3]] + 3*dlog[w[5]] + 7*dlog[w[6]] - 
    8*dlog[w[18]] + dlog[w[23]], 0, dlog[w[1]] + 2*dlog[w[3]] + dlog[w[5]] - 
    2*dlog[w[8]], dlog[w[1]] - 2*dlog[w[3]] - dlog[w[5]], 
   -4*dlog[w[3]] - 2*dlog[w[5]] - 2*dlog[w[6]] + 2*dlog[w[8]] + 
    2*dlog[w[18]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   dlog[w[1]]/6, 0, 0, 0, 0, 0, 0, 4*dlog[w[1]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, dlog[w[5]]/6, 
   0, 0, 0, 0, 0, 0, 0, 0, 4*dlog[w[5]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, dlog[w[3]]/6, 0, 0, 0, 0, 0, 0, 0, 
   4*dlog[w[3]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, dlog[w[4]]/6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4*dlog[w[4]], 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, dlog[w[2]]/6, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 4*dlog[w[2]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, dlog[w[33]]/12, 0, 0, 0, 0, 0, 
   (3*dlog[w[1]])/2 + dlog[w[5]] + (3*dlog[w[6]])/2 - 2*dlog[w[48]], 
   2*dlog[w[33]] + 2*dlog[w[34]], 0, 0, 0, -2*dlog[w[34]], 0, 0, 0, 0, 
   -1/2*dlog[w[33]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   dlog[w[1]]/12 - dlog[w[5]]/6 + dlog[w[6]]/12, 0, 0, 0, 0, 0, 
   (3*dlog[w[33]])/2, -2*dlog[w[5]] + 2*dlog[w[6]], 0, 0, 0, 
   2*dlog[w[1]] - 2*dlog[w[5]], 0, 0, 0, 0, -1/2*dlog[w[1]] - dlog[w[5]] - 
    dlog[w[6]]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -1/12*dlog[w[33]] - dlog[w[34]]/12, 0, 0, 0, 0, 0, 
   dlog[w[1]] + (3*dlog[w[5]])/2 + (3*dlog[w[6]])/2 - 2*dlog[w[48]], 0, 0, 
   -2*dlog[w[33]], 0, -2*dlog[w[34]], 0, dlog[w[33]] + dlog[w[34]], 
   -dlog[w[33]] - dlog[w[34]], 0, dlog[w[33]]/2 + dlog[w[34]]/2, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -1/6*dlog[w[1]] + dlog[w[5]]/12 + dlog[w[6]]/12, 0, 0, 0, 0, 0, 
   (-3*dlog[w[33]])/2 - (3*dlog[w[34]])/2, 0, 0, 
   -2*dlog[w[1]] + 2*dlog[w[6]], 0, -2*dlog[w[1]] + 2*dlog[w[5]], 0, 
   -2*dlog[w[1]] - dlog[w[5]] - dlog[w[6]], 2*dlog[w[1]] + dlog[w[5]] + 
    dlog[w[6]], 0, -dlog[w[1]] - dlog[w[5]]/2 - dlog[w[6]]/2, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, dlog[w[1]]/12 + dlog[w[5]]/12 - 
    dlog[w[6]]/6, 0, 0, 0, 0, 0, (3*dlog[w[34]])/2, 
   2*dlog[w[5]] - 2*dlog[w[6]], 0, 2*dlog[w[1]] - 2*dlog[w[6]], 0, 0, 0, 0, 
   -dlog[w[1]] - dlog[w[5]] - 2*dlog[w[6]], 0, dlog[w[1]]/2 + dlog[w[5]]/2 + 
    dlog[w[6]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -1/12*dlog[w[1]] + dlog[w[9]]/12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -2*dlog[w[1]] + 2*dlog[w[9]], 0, 0, 0, 0, -dlog[w[1]] - dlog[w[9]], 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -1/12*dlog[w[3]] + dlog[w[18]]/12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -2*dlog[w[3]] + 2*dlog[w[18]], 0, 0, 0, 0, 0, 0, 
   -dlog[w[3]] - dlog[w[18]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -1/12*dlog[w[6]] + dlog[w[18]]/12, 0, 0, 0, 0, 0, 0, 0, 
   -2*dlog[w[6]] + 2*dlog[w[18]], 0, 0, 0, 0, 0, 0, 
   -dlog[w[6]] - dlog[w[18]], 0, 0, dlog[w[6]] + dlog[w[18]], 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, -1/12*dlog[w[3]] + dlog[w[15]]/12, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, -2*dlog[w[3]] + 2*dlog[w[15]], 0, 0, 0, 0, 0, 0, 0, 0, 
   -dlog[w[3]] - dlog[w[15]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -1/12*dlog[w[5]] + dlog[w[19]]/12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -2*dlog[w[5]] + 2*dlog[w[19]], 0, 0, 0, 0, 0, 0, 0, 
   -dlog[w[5]] - dlog[w[19]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   dlog[w[1]]/12 - dlog[w[3]]/12, 0, 0, 0, 0, (-3*dlog[w[3]])/2 - 
    dlog[w[5]] + dlog[w[8]]/2 + dlog[w[23]]/2, dlog[w[34]]/2 - dlog[w[37]]/2, 
   (-3*dlog[w[3]])/2 - dlog[w[5]] + dlog[w[8]]/2 + dlog[w[23]]/2, 
   3*dlog[w[3]] + 2*dlog[w[5]] - dlog[w[8]] - dlog[w[23]], 
   2*dlog[w[1]] - dlog[w[3]]/2 + dlog[w[5]] - dlog[w[8]]/2 - dlog[w[23]]/2, 
   0, (-3*dlog[w[3]])/2 - dlog[w[5]] + dlog[w[8]]/2 + dlog[w[23]]/2, 0, 
   dlog[w[1]] + dlog[w[3]] + dlog[w[5]] - dlog[w[8]], 
   -dlog[w[1]] - dlog[w[3]] - dlog[w[5]] + dlog[w[8]], 0, 
   dlog[w[1]]/2 + dlog[w[3]]/2 + dlog[w[5]]/2 - dlog[w[8]]/2, 0, 
   -2*dlog[w[3]] - dlog[w[5]] + dlog[w[8]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, dlog[w[1]]/12 - dlog[w[3]]/12, 0, 0, 0, 
   dlog[w[7]]/2 + dlog[w[8]]/2 - dlog[w[22]], 0, 0, 
   dlog[w[7]] + dlog[w[8]] - 2*dlog[w[22]], -dlog[w[7]] - dlog[w[8]] + 
    2*dlog[w[22]], 0, -2*dlog[w[3]] + dlog[w[7]] + dlog[w[8]] - 
    2*dlog[w[14]], 0, 2*dlog[w[1]] - dlog[w[7]] - dlog[w[8]] + 2*dlog[w[14]], 
   0, 0, 0, 0, dlog[w[1]] - dlog[w[8]] + dlog[w[22]], 0, 
   -dlog[w[3]] + dlog[w[8]] - dlog[w[22]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, -1/12*dlog[w[3]] - dlog[w[5]]/12, 0, 0, 0, 0, 
   (-3*dlog[w[3]])/2 - dlog[w[5]]/2 + dlog[w[23]]/2, -1/2*dlog[w[37]], 
   dlog[w[3]]/2 - dlog[w[5]]/2 - 2*dlog[w[8]] + dlog[w[23]]/2, 
   -3*dlog[w[3]] - dlog[w[5]] + 2*dlog[w[8]] + 2*dlog[w[18]] - dlog[w[23]], 
   (3*dlog[w[3]])/2 + dlog[w[5]]/2 - dlog[w[23]]/2, 0, 
   dlog[w[3]]/2 - dlog[w[5]]/2 - 2*dlog[w[18]] + dlog[w[23]]/2, 0, 0, 0, 0, 
   -1/2*dlog[w[3]] - dlog[w[5]]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, -1/12*dlog[w[4]] - dlog[w[6]]/12, 0, 0, (-3*dlog[w[4]])/2 - 
    dlog[w[6]]/2 + dlog[w[24]]/2, 0, 0, -1/2*dlog[w[38]], 
   dlog[w[4]]/2 - dlog[w[6]]/2 - 2*dlog[w[9]] + dlog[w[24]]/2, 0, 
   dlog[w[4]]/2 - dlog[w[6]]/2 - 2*dlog[w[19]] + dlog[w[24]]/2, 0, 
   (3*dlog[w[4]])/2 + dlog[w[6]]/2 - dlog[w[24]]/2, 
   -3*dlog[w[4]] - dlog[w[6]] + 2*dlog[w[9]] + 2*dlog[w[19]] - dlog[w[24]], 
   0, -dlog[w[4]] - dlog[w[6]], 0, dlog[w[4]]/2 + dlog[w[6]]/2, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (-7*dlog[w[1]])/24 + (5*dlog[w[4]])/6 - (7*dlog[w[5]])/24 + 
    (5*dlog[w[6]])/12 - dlog[w[9]]/8 - dlog[w[19]]/8, 0, 0, 
   -1/2*dlog[w[1]] + 4*dlog[w[4]] - dlog[w[5]]/2 + 2*dlog[w[6]] - 
    (3*dlog[w[24]])/2, 0, 0, (3*dlog[w[34]])/2 + (3*dlog[w[38]])/2, 
   -1/2*dlog[w[1]] + 4*dlog[w[4]] - dlog[w[5]]/2 + 2*dlog[w[6]] - 
    (3*dlog[w[24]])/2, 0, -1/2*dlog[w[1]] + 4*dlog[w[4]] - dlog[w[5]]/2 + 
    2*dlog[w[6]] - (3*dlog[w[24]])/2, 0, (-3*dlog[w[1]])/2 - 
    (3*dlog[w[5]])/2 + (3*dlog[w[24]])/2, -3*dlog[w[9]] - 3*dlog[w[19]] + 
    3*dlog[w[24]], 0, 0, 0, 0, -1/2*dlog[w[1]] - 2*dlog[w[4]] + dlog[w[5]] - 
    dlog[w[6]] + (3*dlog[w[9]])/2, 0, 0, dlog[w[1]] - 2*dlog[w[4]] - 
    dlog[w[5]]/2 - dlog[w[6]] + (3*dlog[w[19]])/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, dlog[w[34]]/4, 0, 0, dlog[w[34]]/2 + dlog[w[38]]/2, 0, 0, 
   (-3*dlog[w[1]])/2 - (3*dlog[w[5]])/2 - 2*dlog[w[6]] - dlog[w[24]]/2 + 
    4*dlog[w[48]], dlog[w[34]]/2 + dlog[w[38]]/2, 0, 
   dlog[w[34]]/2 + dlog[w[38]]/2, 0, (3*dlog[w[34]])/2 - dlog[w[38]]/2, 
   -dlog[w[34]] - dlog[w[38]], 0, 0, 0, 0, -dlog[w[33]] - dlog[w[34]], 0, 0, 
   dlog[w[33]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -1/4*dlog[w[2]] + dlog[w[3]]/12 - (7*dlog[w[6]])/12 + dlog[w[18]]/4, 0, 
   -dlog[w[2]] - dlog[w[6]] + dlog[w[13]]/2 + dlog[w[18]]/2, 0, 0, 0, 0, 0, 
   -2*dlog[w[2]] - 2*dlog[w[6]] + dlog[w[13]] + dlog[w[18]], 0, 
   2*dlog[w[2]] + 2*dlog[w[3]] - dlog[w[13]] - dlog[w[18]], 
   -2*dlog[w[6]] - dlog[w[13]] + dlog[w[18]], 0, 0, 0, 0, 0, 0, 0, 
   dlog[w[2]] + dlog[w[3]] + dlog[w[6]] - dlog[w[18]], 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, -1/12*dlog[w[2]] - dlog[w[6]]/12, 0, 
   -dlog[w[2]] - dlog[w[6]]/2 + dlog[w[13]]/2, 0, 0, 0, 0, 0, 
   -dlog[w[6]] + dlog[w[13]] - 2*dlog[w[15]], 0, -2*dlog[w[2]] - dlog[w[6]] - 
    dlog[w[13]] + 2*dlog[w[15]], 2*dlog[w[2]] + dlog[w[6]] - dlog[w[13]], 0, 
   0, 0, -dlog[w[2]] - dlog[w[6]], 0, 0, dlog[w[2]] + dlog[w[6]], 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, -1/12*dlog[w[2]] - dlog[w[5]]/12, 
   -dlog[w[2]] - dlog[w[5]]/2 + dlog[w[12]]/2, 0, 0, 0, 0, 0, 0, 0, 
   2*dlog[w[2]] + dlog[w[5]] - dlog[w[12]], -2*dlog[w[2]] - dlog[w[5]] - 
    dlog[w[12]] + 2*dlog[w[14]], 0, -dlog[w[5]] + dlog[w[12]] - 
    2*dlog[w[14]], 0, 0, 0, 0, 0, 0, 0, -dlog[w[2]] - dlog[w[5]], 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, (2*dlog[w[2]])/3 - dlog[w[3]]/6 + (2*dlog[w[6]])/3 - 
    dlog[w[15]]/4 - dlog[w[18]]/4, 0, 4*dlog[w[2]] - dlog[w[3]] + 
    4*dlog[w[6]] - 3*dlog[w[13]], 0, 0, 0, 0, 0, 
   8*dlog[w[2]] - 2*dlog[w[3]] + 8*dlog[w[6]] - 6*dlog[w[13]], 0, 
   6*dlog[w[13]] - 6*dlog[w[15]], 6*dlog[w[13]] - 6*dlog[w[18]], 0, 0, 0, 0, 
   0, 0, -2*dlog[w[2]] - dlog[w[3]] - 2*dlog[w[6]] + 3*dlog[w[18]], 
   -2*dlog[w[2]] - dlog[w[3]] - 2*dlog[w[6]] + 3*dlog[w[15]], 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2*dlog[w[3]] + dlog[w[13]]/2, 0, 0, 0, 0, 0, 
   -dlog[w[3]] + dlog[w[13]], 0, dlog[w[3]] - dlog[w[13]], 
   dlog[w[3]] - dlog[w[13]], 0, 0, 0, 0, 0, 0, -dlog[w[2]] + dlog[w[6]], 
   dlog[w[2]] - dlog[w[6]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -1/12*dlog[w[1]] + (2*dlog[w[4]])/3 - dlog[w[5]]/3 + dlog[w[6]]/3 - 
    dlog[w[9]]/4, 0, 0, -dlog[w[1]] + 8*dlog[w[4]] + 4*dlog[w[6]] - 
    dlog[w[19]] - 3*dlog[w[24]], 0, 0, 3*dlog[w[34]] + 3*dlog[w[38]], 
   -dlog[w[1]] + 8*dlog[w[4]] + 4*dlog[w[6]] - dlog[w[19]] - 3*dlog[w[24]], 
   0, 3*dlog[w[1]] - 4*dlog[w[5]] + 7*dlog[w[19]] - 3*dlog[w[24]], 0, 
   -3*dlog[w[1]] - 4*dlog[w[5]] + dlog[w[19]] + 3*dlog[w[24]], 
   -6*dlog[w[9]] - 6*dlog[w[19]] + 6*dlog[w[24]], 
   2*dlog[w[5]] - 2*dlog[w[19]], -2*dlog[w[5]] + 2*dlog[w[19]], 0, 
   dlog[w[5]] - dlog[w[19]], -dlog[w[1]] - 4*dlog[w[4]] - 2*dlog[w[6]] + 
    3*dlog[w[9]] + 2*dlog[w[19]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, -1/2*dlog[w[1]] - dlog[w[19]]/2 + dlog[w[24]]/2, 0, 0, 
   -1/2*dlog[w[33]] - dlog[w[38]]/2, -1/2*dlog[w[1]] - dlog[w[19]]/2 + 
    dlog[w[24]]/2, 0, -1/2*dlog[w[1]] - dlog[w[19]]/2 + dlog[w[24]]/2, 0, 
   dlog[w[1]]/2 + dlog[w[19]]/2 - dlog[w[24]]/2, dlog[w[1]] + dlog[w[19]] - 
    dlog[w[24]], dlog[w[6]] - dlog[w[19]], -dlog[w[6]] + dlog[w[19]], 0, 
   dlog[w[6]]/2 - dlog[w[19]]/2, -dlog[w[6]] + dlog[w[19]], 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, -1/3*dlog[w[1]] + (2*dlog[w[4]])/3 - 
    dlog[w[5]]/12 + dlog[w[6]]/3 - dlog[w[19]]/4, 0, 0, 
   8*dlog[w[4]] - dlog[w[5]] + 4*dlog[w[6]] - dlog[w[9]] - 3*dlog[w[24]], 0, 
   0, 3*dlog[w[34]] + 3*dlog[w[38]], -4*dlog[w[1]] + 3*dlog[w[5]] + 
    7*dlog[w[9]] - 3*dlog[w[24]], 0, 8*dlog[w[4]] - dlog[w[5]] + 
    4*dlog[w[6]] - dlog[w[9]] - 3*dlog[w[24]], 0, 
   -4*dlog[w[1]] - 3*dlog[w[5]] + dlog[w[9]] + 3*dlog[w[24]], 
   -6*dlog[w[9]] - 6*dlog[w[19]] + 6*dlog[w[24]], 0, 0, 0, 
   dlog[w[1]] - dlog[w[9]], 0, 0, 0, -4*dlog[w[4]] - dlog[w[5]] - 
    2*dlog[w[6]] + 2*dlog[w[9]] + 3*dlog[w[19]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, -1/2*dlog[w[5]] - dlog[w[9]]/2 + dlog[w[24]]/2, 0, 0, 
   dlog[w[33]]/2 + dlog[w[34]]/2 - dlog[w[38]]/2, 
   -1/2*dlog[w[5]] - dlog[w[9]]/2 + dlog[w[24]]/2, 0, 
   -1/2*dlog[w[5]] - dlog[w[9]]/2 + dlog[w[24]]/2, 0, 
   dlog[w[5]]/2 + dlog[w[9]]/2 - dlog[w[24]]/2, dlog[w[5]] + dlog[w[9]] - 
    dlog[w[24]], 0, 0, 0, dlog[w[6]]/2 - dlog[w[9]]/2, 0, 0, 0, 
   -dlog[w[6]] + dlog[w[9]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -1/3*dlog[w[1]] + (2*dlog[w[3]])/3 + dlog[w[5]]/3 - dlog[w[6]]/12 - 
    dlog[w[18]]/4, 0, 0, 0, 0, 8*dlog[w[3]] + 4*dlog[w[5]] - dlog[w[6]] - 
    dlog[w[8]] - 3*dlog[w[23]], 3*dlog[w[33]] + 3*dlog[w[37]], 
   -4*dlog[w[1]] + 3*dlog[w[6]] + 7*dlog[w[8]] - 3*dlog[w[23]], 
   -6*dlog[w[8]] - 6*dlog[w[18]] + 6*dlog[w[23]], 
   -4*dlog[w[1]] - 3*dlog[w[6]] + dlog[w[8]] + 3*dlog[w[23]], 0, 
   8*dlog[w[3]] + 4*dlog[w[5]] - dlog[w[6]] - dlog[w[8]] - 3*dlog[w[23]], 0, 
   0, 2*dlog[w[1]] - 2*dlog[w[8]], -4*dlog[w[3]] - 2*dlog[w[5]] - 
    dlog[w[6]] + 2*dlog[w[8]] + 3*dlog[w[18]], -dlog[w[1]] + dlog[w[8]], 0, 
   4*dlog[w[3]] + 2*dlog[w[5]] + dlog[w[6]] - 2*dlog[w[8]] - 3*dlog[w[18]], 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   dlog[w[2]]/12 - dlog[w[3]]/12, dlog[w[2]] + dlog[w[5]]/2 - dlog[w[6]]/2 + 
    dlog[w[15]] - dlog[w[22]]/2, -dlog[w[2]] - dlog[w[5]]/2 - dlog[w[6]] + 
    (3*dlog[w[13]])/2 - dlog[w[15]] + dlog[w[22]]/2, 
   dlog[w[2]]/2 + dlog[w[9]]/2 - dlog[w[22]]/2, 
   -1/2*dlog[w[2]] + dlog[w[5]]/2 - dlog[w[6]]/2 - (3*dlog[w[7]])/2 + 
    dlog[w[15]] + dlog[w[22]], dlog[w[2]]/2 - (3*dlog[w[3]])/2 - 
    dlog[w[5]]/2 + dlog[w[6]]/2 - dlog[w[15]] + dlog[w[22]]/2, 0, 
   dlog[w[3]]/2 + dlog[w[5]]/2 - dlog[w[6]]/2 - 3*dlog[w[7]] + 
    (5*dlog[w[9]])/2 + dlog[w[15]], -3*dlog[w[3]] - 3*dlog[w[5]] + 
    3*dlog[w[7]] + 3*dlog[w[13]] - 6*dlog[w[15]], 
   -2*dlog[w[2]] + (3*dlog[w[3]])/2 - dlog[w[5]]/2 + dlog[w[6]]/2 + 
    dlog[w[9]]/2 - dlog[w[15]], 3*dlog[w[2]] + 3*dlog[w[5]] - 3*dlog[w[7]] - 
    3*dlog[w[13]] + 6*dlog[w[15]], dlog[w[3]]/2 + dlog[w[5]]/2 + 
    (5*dlog[w[6]])/2 - dlog[w[9]]/2 - 3*dlog[w[13]] + dlog[w[15]], 
   3*dlog[w[7]] - 3*dlog[w[9]], 0, 0, 0, -1/2*dlog[w[3]] - dlog[w[5]]/2 + 
    dlog[w[6]]/2 + dlog[w[9]]/2 - dlog[w[15]], 0, 0, 0, 
   dlog[w[2]] + dlog[w[5]] - dlog[w[6]] - dlog[w[9]] + 2*dlog[w[15]], 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -dlog[w[2]] - dlog[w[5]] + dlog[w[6]]/2 + 
    (3*dlog[w[12]])/2 + dlog[w[22]]/2 - dlog[w[31]], 
   dlog[w[3]]/2 + dlog[w[5]]/2 - dlog[w[22]]/2, 
   -1/2*dlog[w[1]] - dlog[w[2]]/2 - dlog[w[5]]/2 + dlog[w[19]]/2 + 
    dlog[w[22]]/2, dlog[w[2]]/2 + dlog[w[5]]/2 + dlog[w[6]]/2 + 
    (3*dlog[w[8]])/2 - dlog[w[22]] - dlog[w[31]], 
   -1/2*dlog[w[2]] + (3*dlog[w[3]])/2 + dlog[w[5]] - dlog[w[6]]/2 - 
    (3*dlog[w[8]])/2 - dlog[w[22]]/2 + dlog[w[31]], 0, 
   -1/2*dlog[w[1]] + (3*dlog[w[3]])/2 + (3*dlog[w[5]])/2 + dlog[w[6]]/2 + 
    (3*dlog[w[8]])/2 + dlog[w[19]]/2 - 2*dlog[w[22]] - dlog[w[31]], 
   -2*dlog[w[3]] - 2*dlog[w[5]] + 2*dlog[w[22]], 
   (-5*dlog[w[1]])/2 + dlog[w[3]]/2 + dlog[w[5]]/2 - dlog[w[6]]/2 + 
    (3*dlog[w[8]])/2 - 3*dlog[w[12]] + (5*dlog[w[19]])/2 + dlog[w[31]], 
   3*dlog[w[2]] - 3*dlog[w[3]] + 3*dlog[w[8]] - 3*dlog[w[12]], 
   dlog[w[1]]/2 + dlog[w[3]]/2 + dlog[w[5]]/2 - dlog[w[6]]/2 - 
    (3*dlog[w[8]])/2 - dlog[w[19]]/2 + dlog[w[31]], 
   3*dlog[w[1]] - 3*dlog[w[8]] + 3*dlog[w[12]] - 3*dlog[w[19]], 
   -dlog[w[1]] - dlog[w[3]] - dlog[w[5]] + dlog[w[6]] + 3*dlog[w[8]] + 
    dlog[w[19]] - 2*dlog[w[31]], dlog[w[1]] + dlog[w[3]] + dlog[w[5]] - 
    dlog[w[6]] - 3*dlog[w[8]] - dlog[w[19]] + 2*dlog[w[31]], 0, 
   -1/2*dlog[w[1]] - dlog[w[3]]/2 - dlog[w[5]]/2 + dlog[w[6]]/2 + 
    (3*dlog[w[8]])/2 + dlog[w[19]]/2 - dlog[w[31]], 
   dlog[w[1]] - dlog[w[6]] - 3*dlog[w[8]] - dlog[w[19]] + dlog[w[22]] + 
    2*dlog[w[31]], -dlog[w[2]] + 2*dlog[w[3]] + dlog[w[5]] - dlog[w[6]] - 
    3*dlog[w[8]] + 2*dlog[w[31]], dlog[w[2]] - dlog[w[3]] + dlog[w[6]] + 
    3*dlog[w[8]] - dlog[w[22]] - 2*dlog[w[31]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, -1/12*dlog[w[2]] + dlog[w[4]]/12, dlog[w[2]] + dlog[w[5]] + 
    dlog[w[6]]/2 - (3*dlog[w[12]])/2 + dlog[w[14]] - dlog[w[22]]/2, 
   -dlog[w[2]] + dlog[w[5]]/2 - dlog[w[6]]/2 - dlog[w[14]] + dlog[w[22]]/2, 
   -1/2*dlog[w[2]] + (3*dlog[w[4]])/2 - dlog[w[5]]/2 + dlog[w[6]]/2 + 
    dlog[w[14]] - dlog[w[22]]/2, dlog[w[2]]/2 + dlog[w[5]]/2 - dlog[w[6]]/2 + 
    (3*dlog[w[7]])/2 - dlog[w[14]] - dlog[w[22]], 
   -1/2*dlog[w[2]] - dlog[w[8]]/2 + dlog[w[22]]/2, 0, 
   -1/2*dlog[w[4]] + dlog[w[5]]/2 - dlog[w[6]]/2 + 3*dlog[w[7]] - 
    (5*dlog[w[8]])/2 - dlog[w[14]], -3*dlog[w[7]] + 3*dlog[w[8]], 
   -1/2*dlog[w[4]] - (5*dlog[w[5]])/2 - dlog[w[6]]/2 + dlog[w[8]]/2 + 
    3*dlog[w[12]] - dlog[w[14]], -3*dlog[w[2]] - 3*dlog[w[6]] + 
    3*dlog[w[7]] + 3*dlog[w[12]] - 6*dlog[w[14]], 
   2*dlog[w[2]] - (3*dlog[w[4]])/2 - dlog[w[5]]/2 + dlog[w[6]]/2 - 
    dlog[w[8]]/2 + dlog[w[14]], 3*dlog[w[4]] + 3*dlog[w[6]] - 3*dlog[w[7]] - 
    3*dlog[w[12]] + 6*dlog[w[14]], 0, dlog[w[4]] - dlog[w[5]] + dlog[w[6]] - 
    dlog[w[8]] + 2*dlog[w[14]], -dlog[w[2]] + dlog[w[5]] - dlog[w[6]] + 
    dlog[w[8]] - 2*dlog[w[14]], -1/2*dlog[w[4]] + dlog[w[5]]/2 - 
    dlog[w[6]]/2 + dlog[w[8]]/2 - dlog[w[14]], 0, 
   dlog[w[2]] - dlog[w[5]] + dlog[w[6]] - dlog[w[8]] + 2*dlog[w[14]], 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -1/6*dlog[w[1]] + dlog[w[2]]/6 + dlog[w[3]]/3 + dlog[w[5]]/6 + 
    (7*dlog[w[6]])/12 - (3*dlog[w[18]])/4, -dlog[w[2]] - dlog[w[3]] - 
    dlog[w[5]]/2 + dlog[w[6]]/2 + dlog[w[22]]/2, dlog[w[2]] + dlog[w[3]] + 
    dlog[w[5]]/2 + dlog[w[6]] - (3*dlog[w[18]])/2 - dlog[w[22]]/2, 
   -1/2*dlog[w[1]] - dlog[w[2]]/2 + dlog[w[22]]/2, 
   dlog[w[2]]/2 - dlog[w[3]] - dlog[w[5]]/2 + dlog[w[6]]/2 + 
    (3*dlog[w[8]])/2 - dlog[w[22]], -1/2*dlog[w[2]] - 2*dlog[w[3]] - 
    dlog[w[5]] - dlog[w[6]]/2 - dlog[w[22]]/2 + (3*dlog[w[23]])/2, 
   (-3*dlog[w[33]])/2 - (3*dlog[w[37]])/2, -1/2*dlog[w[1]] - 4*dlog[w[3]] - 
    2*dlog[w[5]] + dlog[w[6]]/2 + 3*dlog[w[8]] - 2*dlog[w[22]] + 
    (3*dlog[w[23]])/2, 2*dlog[w[2]] + 8*dlog[w[3]] + 4*dlog[w[5]] + 
    2*dlog[w[6]] - 3*dlog[w[8]] - 3*dlog[w[18]] + 2*dlog[w[22]] - 
    3*dlog[w[23]], -1/2*dlog[w[1]] + 2*dlog[w[2]] + 4*dlog[w[3]] + 
    2*dlog[w[5]] - dlog[w[6]]/2 - (3*dlog[w[23]])/2, 
   -3*dlog[w[2]] - 6*dlog[w[3]] - 3*dlog[w[5]] + 3*dlog[w[8]] + 
    3*dlog[w[18]], (-3*dlog[w[1]])/2 + (3*dlog[w[6]])/2 - 3*dlog[w[18]] + 
    (3*dlog[w[23]])/2, 3*dlog[w[1]] - 3*dlog[w[8]], 0, 0, 0, 0, 
   dlog[w[1]] + 2*dlog[w[3]] + dlog[w[5]] - dlog[w[6]] - 3*dlog[w[8]] + 
    dlog[w[22]], 0, -dlog[w[2]] - 4*dlog[w[3]] - 2*dlog[w[5]] - dlog[w[6]] + 
    3*dlog[w[8]] + 3*dlog[w[18]] - dlog[w[22]], dlog[w[1]] - dlog[w[2]] - 
    2*dlog[w[3]] - dlog[w[5]] + dlog[w[6]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -dlog[w[2]] - dlog[w[4]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -dlog[w[2]] - dlog[w[3]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -dlog[w[1]] - dlog[w[2]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (2*dlog[w[2]])/3 - dlog[w[14]]/3 - dlog[w[15]]/3 + dlog[w[22]]/3, 0, 0, 0, 
   -dlog[w[2]] + dlog[w[7]] - dlog[w[22]], 0, 0, 
   -2*dlog[w[2]] + 2*dlog[w[7]] - 2*dlog[w[22]], 
   2*dlog[w[2]] - 2*dlog[w[7]] + 2*dlog[w[22]], 0, 
   14*dlog[w[2]] + 2*dlog[w[7]] - 8*dlog[w[14]] - 8*dlog[w[15]] + 
    6*dlog[w[22]], 0, 2*dlog[w[2]] - 2*dlog[w[7]] + 2*dlog[w[22]], 0, 0, 0, 
   0, 0, 0, 0, 0, -2*dlog[w[2]] - 2*dlog[w[4]] + 2*dlog[w[9]] + 
    2*dlog[w[14]] - 2*dlog[w[22]], -2*dlog[w[2]] - 2*dlog[w[3]] + 
    2*dlog[w[8]] + 2*dlog[w[15]] - 2*dlog[w[22]], 
   2*dlog[w[1]] + 2*dlog[w[2]] - 2*dlog[w[8]] - 2*dlog[w[9]] + 2*dlog[w[22]], 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, -1/12*dlog[w[1]] + dlog[w[8]]/12, 0, 0, 0, 0, 0, 
   0, 0, -2*dlog[w[1]] + 2*dlog[w[8]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, -dlog[w[1]] - dlog[w[8]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -1/12*dlog[w[4]] + dlog[w[14]]/12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -2*dlog[w[4]] + 2*dlog[w[14]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -dlog[w[4]] - dlog[w[14]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -1/12*dlog[w[4]] + dlog[w[19]]/12, 0, 0, 0, 0, 0, 0, 0, 0, 
   -2*dlog[w[4]] + 2*dlog[w[19]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, -dlog[w[4]] - dlog[w[19]], 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -1/12*dlog[w[2]] + dlog[w[15]]/12, 0, 0, 0, 0, 0, 0, 0, 
   -2*dlog[w[2]] + 2*dlog[w[15]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   dlog[w[2]] + dlog[w[15]], 0, 0, -dlog[w[2]] - dlog[w[15]], 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, -1/12*dlog[w[2]] + dlog[w[14]]/12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, -2*dlog[w[2]] + 2*dlog[w[14]], 0, 0, 0, 0, 0, 0, 0, 0, 
   -dlog[w[2]] - dlog[w[14]], 0, 0, 0, dlog[w[2]] + dlog[w[14]], 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, dlog[w[1]]/12 - dlog[w[4]]/12, 0, 0, 0, 
   dlog[w[7]]/2 + dlog[w[9]]/2 - dlog[w[22]], 0, 0, 
   dlog[w[7]] + dlog[w[9]] - 2*dlog[w[22]], 2*dlog[w[1]] - dlog[w[7]] - 
    dlog[w[9]] + 2*dlog[w[15]], 0, -2*dlog[w[4]] + dlog[w[7]] + dlog[w[9]] - 
    2*dlog[w[15]], 0, -dlog[w[7]] - dlog[w[9]] + 2*dlog[w[22]], 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, dlog[w[1]] - dlog[w[9]] + dlog[w[22]], 
   -dlog[w[4]] + dlog[w[9]] - dlog[w[22]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   dlog[w[1]]/12 - dlog[w[4]]/12, 0, 0, (-3*dlog[w[4]])/2 - dlog[w[6]] + 
    dlog[w[9]]/2 + dlog[w[24]]/2, 0, 0, dlog[w[33]]/2 - dlog[w[38]]/2, 
   (-3*dlog[w[4]])/2 - dlog[w[6]] + dlog[w[9]]/2 + dlog[w[24]]/2, 0, 
   (-3*dlog[w[4]])/2 - dlog[w[6]] + dlog[w[9]]/2 + dlog[w[24]]/2, 0, 
   2*dlog[w[1]] - dlog[w[4]]/2 + dlog[w[6]] - dlog[w[9]]/2 - dlog[w[24]]/2, 
   3*dlog[w[4]] + 2*dlog[w[6]] - dlog[w[9]] - dlog[w[24]], 
   dlog[w[1]] + dlog[w[4]] + dlog[w[6]] - dlog[w[9]], 
   -dlog[w[1]] - dlog[w[4]] - dlog[w[6]] + dlog[w[9]], 0, 
   dlog[w[1]]/2 + dlog[w[4]]/2 + dlog[w[6]]/2 - dlog[w[9]]/2, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, -2*dlog[w[4]] - dlog[w[6]] + dlog[w[9]], 0, 0, 0, 0, 0, 0, 0, 
   0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (-7*dlog[w[2]])/12 + dlog[w[4]]/12 - dlog[w[5]]/4 + dlog[w[14]]/4, 
   -dlog[w[2]] - dlog[w[5]] + dlog[w[12]]/2 + dlog[w[14]]/2, 0, 0, 0, 0, 0, 
   0, 0, 2*dlog[w[4]] + 2*dlog[w[5]] - dlog[w[12]] - dlog[w[14]], 
   -2*dlog[w[2]] - dlog[w[12]] + dlog[w[14]], 0, 
   -2*dlog[w[2]] - 2*dlog[w[5]] + dlog[w[12]] + dlog[w[14]], 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, dlog[w[2]] + dlog[w[4]] + dlog[w[5]] - 
    dlog[w[14]], 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-7*dlog[w[2]])/12 + dlog[w[3]]/12 - 
    dlog[w[6]]/4 + dlog[w[15]]/4, 0, -dlog[w[2]] - dlog[w[6]] + 
    dlog[w[13]]/2 + dlog[w[15]]/2, 0, 0, 0, 0, 0, 
   -2*dlog[w[2]] - 2*dlog[w[6]] + dlog[w[13]] + dlog[w[15]], 0, 
   -2*dlog[w[2]] - dlog[w[13]] + dlog[w[15]], 2*dlog[w[3]] + 2*dlog[w[6]] - 
    dlog[w[13]] - dlog[w[15]], 0, 0, 0, 0, 0, 0, dlog[w[2]] + dlog[w[3]] + 
    dlog[w[6]] - dlog[w[15]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -1/12*dlog[w[2]] - dlog[w[6]]/12, 0, -1/2*dlog[w[2]] - dlog[w[6]] + 
    dlog[w[13]]/2, 0, 0, 0, 0, 0, -dlog[w[2]] + dlog[w[13]] - 2*dlog[w[18]], 
   0, dlog[w[2]] + 2*dlog[w[6]] - dlog[w[13]], -dlog[w[2]] - 2*dlog[w[6]] - 
    dlog[w[13]] + 2*dlog[w[18]], 0, 0, 0, 0, 0, 0, 0, 
   dlog[w[2]] + dlog[w[6]], 0, 0, -dlog[w[2]] - dlog[w[6]], 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, -1/12*dlog[w[2]] - dlog[w[5]]/12, -1/2*dlog[w[2]] - dlog[w[5]] + 
    dlog[w[12]]/2, 0, 0, 0, 0, 0, 0, 0, -dlog[w[2]] - 2*dlog[w[5]] - 
    dlog[w[12]] + 2*dlog[w[19]], dlog[w[2]] + 2*dlog[w[5]] - dlog[w[12]], 0, 
   -dlog[w[2]] + dlog[w[12]] - 2*dlog[w[19]], 0, 0, 0, 0, 0, 0, 0, 0, 
   -dlog[w[2]] - dlog[w[5]], 0, 0, 0, dlog[w[2]] + dlog[w[5]], 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, (2*dlog[w[2]])/3 - dlog[w[4]]/6 + (2*dlog[w[5]])/3 - dlog[w[14]]/4 - 
    dlog[w[19]]/4, 4*dlog[w[2]] - dlog[w[4]] + 4*dlog[w[5]] - 3*dlog[w[12]], 
   0, 0, 0, 0, 0, 0, 0, 6*dlog[w[12]] - 6*dlog[w[19]], 
   6*dlog[w[12]] - 6*dlog[w[14]], 0, 8*dlog[w[2]] - 2*dlog[w[4]] + 
    8*dlog[w[5]] - 6*dlog[w[12]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -2*dlog[w[2]] - dlog[w[4]] - 2*dlog[w[5]] + 3*dlog[w[14]], 
   -2*dlog[w[2]] - dlog[w[4]] - 2*dlog[w[5]] + 3*dlog[w[19]], 0, 0, 0, 0, 0, 
   0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, -1/2*dlog[w[4]] + dlog[w[12]]/2, 0, 0, 0, 0, 0, 0, 0, 
   dlog[w[4]] - dlog[w[12]], dlog[w[4]] - dlog[w[12]], 0, 
   -dlog[w[4]] + dlog[w[12]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   dlog[w[2]] - dlog[w[5]], -dlog[w[2]] + dlog[w[5]], 0, 0, 0, 0, 0, 0, 0, 0, 
   0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -1/12*dlog[w[1]] + (2*dlog[w[3]])/3 + dlog[w[5]]/3 - dlog[w[6]]/3 - 
    dlog[w[8]]/4, 0, 0, 0, 0, -dlog[w[1]] + 8*dlog[w[3]] + 4*dlog[w[5]] - 
    dlog[w[18]] - 3*dlog[w[23]], 3*dlog[w[33]] + 3*dlog[w[37]], 
   -dlog[w[1]] + 8*dlog[w[3]] + 4*dlog[w[5]] - dlog[w[18]] - 3*dlog[w[23]], 
   -6*dlog[w[8]] - 6*dlog[w[18]] + 6*dlog[w[23]], 
   -3*dlog[w[1]] - 4*dlog[w[6]] + dlog[w[18]] + 3*dlog[w[23]], 0, 
   3*dlog[w[1]] - 4*dlog[w[6]] + 7*dlog[w[18]] - 3*dlog[w[23]], 0, 
   2*dlog[w[6]] - 2*dlog[w[18]], -2*dlog[w[6]] + 2*dlog[w[18]], 0, 
   dlog[w[6]] - dlog[w[18]], 0, 0, 0, 0, 0, 0, 0, 
   -dlog[w[1]] - 4*dlog[w[3]] - 2*dlog[w[5]] + 3*dlog[w[8]] + 2*dlog[w[18]], 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2*dlog[w[1]] - dlog[w[18]]/2 + 
    dlog[w[23]]/2, -1/2*dlog[w[34]] - dlog[w[37]]/2, 
   -1/2*dlog[w[1]] - dlog[w[18]]/2 + dlog[w[23]]/2, 
   dlog[w[1]] + dlog[w[18]] - dlog[w[23]], dlog[w[1]]/2 + dlog[w[18]]/2 - 
    dlog[w[23]]/2, 0, -1/2*dlog[w[1]] - dlog[w[18]]/2 + dlog[w[23]]/2, 0, 
   dlog[w[5]] - dlog[w[18]], -dlog[w[5]] + dlog[w[18]], 0, 
   dlog[w[5]]/2 - dlog[w[18]]/2, 0, 0, 0, 0, 0, 0, 0, 
   -dlog[w[5]] + dlog[w[18]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -1/24*dlog[w[2]] - dlog[w[4]]/12 - dlog[w[9]]/12 - dlog[w[15]]/24 + 
    dlog[w[22]]/12, 0, 0, 0, -1/4*dlog[w[1]] + dlog[w[2]]/4 - dlog[w[4]]/2 - 
    dlog[w[7]]/2 + dlog[w[9]]/2 - dlog[w[15]]/2 + (3*dlog[w[22]])/4, 0, 0, 
   -1/2*dlog[w[1]] + dlog[w[2]]/2 - dlog[w[4]] - dlog[w[7]] + dlog[w[9]] - 
    dlog[w[15]] + (3*dlog[w[22]])/2, -1/2*dlog[w[1]] - dlog[w[2]]/2 + 
    dlog[w[4]] + dlog[w[7]] - dlog[w[9]] - dlog[w[22]]/2, 0, 
   -1/2*dlog[w[1]] + dlog[w[2]]/2 - dlog[w[4]] - dlog[w[7]] + dlog[w[9]] - 
    dlog[w[15]] + (3*dlog[w[22]])/2, 0, (3*dlog[w[1]])/2 - (3*dlog[w[2]])/2 - 
    dlog[w[4]] + dlog[w[7]] - 3*dlog[w[9]] + dlog[w[15]] - dlog[w[22]]/2, 0, 
   0, 0, 0, dlog[w[1]]/2 + dlog[w[2]]/2 + dlog[w[9]] - dlog[w[22]]/2, 0, 
   dlog[w[1]]/2 - dlog[w[4]] - dlog[w[15]]/2 + dlog[w[22]]/2, 0, 
   dlog[w[1]]/2 - dlog[w[2]]/2 - dlog[w[9]] + dlog[w[15]] - dlog[w[22]]/2, 
   -1/2*dlog[w[1]] + dlog[w[4]] + dlog[w[15]]/2 - dlog[w[22]]/2, 
   dlog[w[1]]/2 + dlog[w[2]]/2 - dlog[w[4]] + dlog[w[9]] - dlog[w[15]] + 
    dlog[w[22]]/2, -1/2*dlog[w[1]] - dlog[w[2]]/2 + dlog[w[4]] - dlog[w[9]] + 
    dlog[w[15]] - dlog[w[22]]/2, -1/2*dlog[w[1]] + dlog[w[2]]/2 + 
    dlog[w[9]] - dlog[w[15]] + dlog[w[22]]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -1/24*dlog[w[2]] - dlog[w[3]]/12 - dlog[w[8]]/12 - dlog[w[14]]/24 + 
    dlog[w[22]]/12, 0, 0, 0, -1/4*dlog[w[1]] + dlog[w[2]]/4 - dlog[w[3]]/2 - 
    dlog[w[7]]/2 + dlog[w[8]]/2 - dlog[w[14]]/2 + (3*dlog[w[22]])/4, 0, 0, 
   -1/2*dlog[w[1]] + dlog[w[2]]/2 - dlog[w[3]] - dlog[w[7]] + dlog[w[8]] - 
    dlog[w[14]] + (3*dlog[w[22]])/2, (3*dlog[w[1]])/2 - (3*dlog[w[2]])/2 - 
    dlog[w[3]] + dlog[w[7]] - 3*dlog[w[8]] + dlog[w[14]] - dlog[w[22]]/2, 0, 
   -1/2*dlog[w[1]] + dlog[w[2]]/2 - dlog[w[3]] - dlog[w[7]] + dlog[w[8]] - 
    dlog[w[14]] + (3*dlog[w[22]])/2, 0, -1/2*dlog[w[1]] - dlog[w[2]]/2 + 
    dlog[w[3]] + dlog[w[7]] - dlog[w[8]] - dlog[w[22]]/2, 0, 0, 0, 0, 
   -1/2*dlog[w[1]] - dlog[w[2]]/2 + dlog[w[3]] - dlog[w[8]] + dlog[w[14]] - 
    dlog[w[22]]/2, 0, -1/2*dlog[w[1]] + dlog[w[2]]/2 + dlog[w[8]] - 
    dlog[w[14]] + dlog[w[22]]/2, 0, -1/2*dlog[w[1]] + dlog[w[3]] + 
    dlog[w[14]]/2 - dlog[w[22]]/2, dlog[w[1]]/2 - dlog[w[2]]/2 - dlog[w[8]] + 
    dlog[w[14]] - dlog[w[22]]/2, dlog[w[1]]/2 + dlog[w[2]]/2 - dlog[w[3]] + 
    dlog[w[8]] - dlog[w[14]] + dlog[w[22]]/2, dlog[w[1]]/2 + dlog[w[2]]/2 + 
    dlog[w[8]] - dlog[w[22]]/2, dlog[w[1]]/2 - dlog[w[3]] - dlog[w[14]]/2 + 
    dlog[w[22]]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   dlog[w[1]]/24 + dlog[w[3]]/12 + dlog[w[9]]/24 + dlog[w[15]]/12 - 
    dlog[w[22]]/12, 0, 0, 0, -1/4*dlog[w[1]] + dlog[w[2]]/4 + dlog[w[3]]/2 + 
    dlog[w[7]]/2 + dlog[w[9]]/2 - dlog[w[15]]/2 - (3*dlog[w[22]])/4, 0, 0, 
   -1/2*dlog[w[1]] + dlog[w[2]]/2 + dlog[w[3]] + dlog[w[7]] + dlog[w[9]] - 
    dlog[w[15]] - (3*dlog[w[22]])/2, (3*dlog[w[1]])/2 - (3*dlog[w[2]])/2 + 
    dlog[w[3]] - dlog[w[7]] - dlog[w[9]] + 3*dlog[w[15]] + dlog[w[22]]/2, 0, 
   -1/2*dlog[w[1]] + dlog[w[2]]/2 + dlog[w[3]] + dlog[w[7]] + dlog[w[9]] - 
    dlog[w[15]] - (3*dlog[w[22]])/2, 0, dlog[w[1]]/2 + dlog[w[2]]/2 - 
    dlog[w[3]] - dlog[w[7]] + dlog[w[15]] + dlog[w[22]]/2, 0, 0, 0, 0, 
   dlog[w[2]]/2 - dlog[w[3]] - dlog[w[9]]/2 + dlog[w[22]]/2, 0, 
   dlog[w[1]]/2 + dlog[w[2]]/2 + dlog[w[15]] - dlog[w[22]]/2, 0, 
   dlog[w[1]]/2 + dlog[w[2]]/2 - dlog[w[3]] - dlog[w[9]] + dlog[w[15]] + 
    dlog[w[22]]/2, -1/2*dlog[w[1]] - dlog[w[2]]/2 - dlog[w[15]] + 
    dlog[w[22]]/2, -1/2*dlog[w[1]] - dlog[w[2]]/2 + dlog[w[3]] + dlog[w[9]] - 
    dlog[w[15]] - dlog[w[22]]/2, dlog[w[1]]/2 - dlog[w[2]]/2 - dlog[w[9]] + 
    dlog[w[15]] + dlog[w[22]]/2, -1/2*dlog[w[1]] - dlog[w[2]]/2 + 
    dlog[w[3]] + dlog[w[9]] - dlog[w[15]] - dlog[w[22]]/2, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   dlog[w[2]]/24 - dlog[w[3]]/4 - dlog[w[5]]/12 + dlog[w[6]]/12 + 
    dlog[w[8]]/12 + dlog[w[9]]/12 + dlog[w[15]]/8, 
   dlog[w[1]]/2 - dlog[w[6]]/2, dlog[w[1]]/2 + dlog[w[2]] - dlog[w[5]]/2 + 
    2*dlog[w[6]] - dlog[w[13]], dlog[w[1]]/2 + dlog[w[5]]/2 - dlog[w[24]]/2, 
   dlog[w[1]]/2 + dlog[w[7]]/2 - dlog[w[8]]/2 - dlog[w[9]]/2, 
   -1/2*dlog[w[1]] + dlog[w[6]]/2 - dlog[w[18]] + dlog[w[23]]/2, 
   (3*dlog[w[33]])/2 + dlog[w[34]]/2 - dlog[w[37]]/2 + dlog[w[38]]/2, 
   dlog[w[1]] + dlog[w[5]]/2 + dlog[w[6]]/2 + dlog[w[7]] - dlog[w[8]] - 
    dlog[w[9]] - dlog[w[18]] + dlog[w[23]]/2 - dlog[w[24]]/2, 
   -dlog[w[1]] - dlog[w[2]] - 6*dlog[w[3]] - dlog[w[5]] - dlog[w[6]] - 
    dlog[w[7]] + 3*dlog[w[8]] + dlog[w[9]] - 2*dlog[w[13]] + 3*dlog[w[15]] + 
    6*dlog[w[18]] - dlog[w[23]], 2*dlog[w[1]] + dlog[w[5]]/2 - 
    (3*dlog[w[6]])/2 + dlog[w[18]] - dlog[w[23]]/2 - dlog[w[24]]/2, 
   -dlog[w[1]] - 2*dlog[w[2]] + dlog[w[5]] - 3*dlog[w[6]] + dlog[w[7]] - 
    dlog[w[8]] - dlog[w[9]] + 2*dlog[w[13]], 
   2*dlog[w[2]] - (3*dlog[w[5]])/2 + (9*dlog[w[6]])/2 + 2*dlog[w[13]] - 
    5*dlog[w[18]] + dlog[w[23]]/2 + dlog[w[24]]/2, 
   -3*dlog[w[1]] - dlog[w[5]] - dlog[w[6]] - dlog[w[7]] + dlog[w[8]] + 
    3*dlog[w[9]] + dlog[w[24]], 2*dlog[w[1]] + 2*dlog[w[2]] + 2*dlog[w[5]] - 
    2*dlog[w[18]], -2*dlog[w[1]] - 2*dlog[w[2]] - 2*dlog[w[5]] + 
    2*dlog[w[18]], 0, dlog[w[1]] + dlog[w[2]] + dlog[w[5]] - dlog[w[18]], 
   -dlog[w[1]] - dlog[w[2]] - dlog[w[5]] + dlog[w[6]] + dlog[w[8]] - 
    dlog[w[9]], 0, -1/2*dlog[w[2]] + dlog[w[5]] - 2*dlog[w[6]] - dlog[w[8]] + 
    (3*dlog[w[15]])/2, 0, -dlog[w[6]] + dlog[w[9]], 
   dlog[w[2]]/2 - dlog[w[5]] + 2*dlog[w[6]] + dlog[w[8]] - (3*dlog[w[15]])/2, 
   dlog[w[1]] + dlog[w[2]] + dlog[w[5]] + dlog[w[6]] - dlog[w[8]] - 
    dlog[w[9]], -dlog[w[1]] - dlog[w[2]] - dlog[w[5]] - dlog[w[6]] - 
    dlog[w[8]] + dlog[w[9]] + 2*dlog[w[18]], dlog[w[6]] - dlog[w[9]], 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, dlog[w[3]]/6 + dlog[w[4]]/6 - dlog[w[5]]/12 + dlog[w[6]]/12 - 
    dlog[w[8]]/12 - dlog[w[14]]/12 - dlog[w[22]]/12, 
   -dlog[w[1]] - (3*dlog[w[2]])/2 - 3*dlog[w[5]] + dlog[w[6]]/2 + 
    dlog[w[12]] + dlog[w[22]]/2, dlog[w[2]]/2 + dlog[w[5]]/2 + dlog[w[6]] - 
    dlog[w[22]]/2, -1/2*dlog[w[2]] - 2*dlog[w[4]] - dlog[w[5]]/2 - 
    dlog[w[6]] + dlog[w[19]] + dlog[w[22]]/2 + dlog[w[24]]/2, 
   -1/4*dlog[w[1]] - dlog[w[2]]/4 + dlog[w[4]]/2 - dlog[w[5]]/2 + 
    dlog[w[6]]/2 + dlog[w[8]]/2 + dlog[w[14]]/2 - (3*dlog[w[22]])/4, 
   dlog[w[2]]/2 + 2*dlog[w[3]] + dlog[w[5]] - dlog[w[6]]/2 - dlog[w[22]]/2 - 
    dlog[w[23]]/2, -1/2*dlog[w[33]] - (3*dlog[w[34]])/2 + dlog[w[37]]/2 - 
    dlog[w[38]]/2, -1/2*dlog[w[1]] - dlog[w[2]]/2 + 2*dlog[w[3]] - 
    dlog[w[4]] - dlog[w[5]]/2 - dlog[w[6]]/2 + dlog[w[8]] + dlog[w[14]] + 
    dlog[w[19]] - (3*dlog[w[22]])/2 - dlog[w[23]]/2 + dlog[w[24]]/2, 
   (3*dlog[w[1]])/2 + (3*dlog[w[2]])/2 - dlog[w[4]] + 2*dlog[w[5]] - 
    3*dlog[w[8]] - dlog[w[14]] + dlog[w[22]]/2 + dlog[w[23]], 
   -2*dlog[w[1]] - 4*dlog[w[2]] - (15*dlog[w[5]])/2 + dlog[w[6]]/2 - 
    2*dlog[w[12]] + 5*dlog[w[19]] + dlog[w[23]]/2 + dlog[w[24]]/2, 
   (3*dlog[w[1]])/2 + (3*dlog[w[2]])/2 + dlog[w[4]] + 4*dlog[w[5]] - 
    2*dlog[w[6]] + dlog[w[8]] - 2*dlog[w[12]] + dlog[w[14]] - 
    (3*dlog[w[22]])/2, 2*dlog[w[2]] + (5*dlog[w[5]])/2 + (5*dlog[w[6]])/2 - 
    dlog[w[19]] - dlog[w[23]]/2 - dlog[w[24]]/2, 
   (3*dlog[w[1]])/2 + (3*dlog[w[2]])/2 + 7*dlog[w[4]] + 2*dlog[w[5]] - 
    dlog[w[8]] + 2*dlog[w[12]] - 3*dlog[w[14]] - 6*dlog[w[19]] + 
    dlog[w[22]]/2 - dlog[w[24]], -2*dlog[w[1]] - 2*dlog[w[2]] - 
    2*dlog[w[5]] + 2*dlog[w[19]], 2*dlog[w[1]] + 2*dlog[w[2]] + 
    2*dlog[w[5]] - 2*dlog[w[19]], 0, -dlog[w[1]] - dlog[w[2]] - dlog[w[5]] + 
    dlog[w[19]], (3*dlog[w[1]])/2 + (3*dlog[w[2]])/2 + dlog[w[4]] + 
    2*dlog[w[5]] - dlog[w[8]] - dlog[w[14]] - 2*dlog[w[19]] + dlog[w[22]]/2, 
   0, -1/2*dlog[w[1]] - (3*dlog[w[2]])/2 + dlog[w[4]] - 2*dlog[w[5]] - 
    dlog[w[6]] + dlog[w[8]] + dlog[w[14]] - dlog[w[22]]/2, 0, 
   -1/2*dlog[w[1]] - (3*dlog[w[2]])/2 - 3*dlog[w[5]] + dlog[w[14]] + 
    dlog[w[22]]/2, dlog[w[1]]/2 + (3*dlog[w[2]])/2 - dlog[w[4]] + 
    2*dlog[w[5]] + dlog[w[6]] - dlog[w[8]] - dlog[w[14]] + dlog[w[22]]/2, 
   (-3*dlog[w[1]])/2 - (3*dlog[w[2]])/2 + dlog[w[4]] - 2*dlog[w[5]] + 
    dlog[w[8]] + dlog[w[14]] - dlog[w[22]]/2, dlog[w[1]]/2 + dlog[w[2]]/2 - 
    dlog[w[3]] - dlog[w[4]] + dlog[w[8]] + dlog[w[22]]/2, 
   dlog[w[1]]/2 + (3*dlog[w[2]])/2 + 3*dlog[w[5]] - dlog[w[14]] - 
    dlog[w[22]]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   dlog[w[4]]/2 + dlog[w[6]]/2 - dlog[w[22]]/2, -dlog[w[2]] + dlog[w[5]]/2 - 
    dlog[w[6]] + (3*dlog[w[13]])/2 + dlog[w[22]]/2 - dlog[w[32]], 
   -1/2*dlog[w[2]] + (3*dlog[w[4]])/2 - dlog[w[5]]/2 + dlog[w[6]] - 
    (3*dlog[w[9]])/2 - dlog[w[22]]/2 + dlog[w[32]], 
   dlog[w[2]]/2 + dlog[w[5]]/2 + dlog[w[6]]/2 + (3*dlog[w[9]])/2 - 
    dlog[w[22]] - dlog[w[32]], -1/2*dlog[w[1]] - dlog[w[2]]/2 - 
    dlog[w[6]]/2 + dlog[w[18]]/2 + dlog[w[22]]/2, 0, 
   -1/2*dlog[w[1]] + (3*dlog[w[4]])/2 + dlog[w[5]]/2 + (3*dlog[w[6]])/2 + 
    (3*dlog[w[9]])/2 + dlog[w[18]]/2 - 2*dlog[w[22]] - dlog[w[32]], 
   3*dlog[w[1]] - 3*dlog[w[9]] + 3*dlog[w[13]] - 3*dlog[w[18]], 
   dlog[w[1]]/2 + dlog[w[4]]/2 - dlog[w[5]]/2 + dlog[w[6]]/2 - 
    (3*dlog[w[9]])/2 - dlog[w[18]]/2 + dlog[w[32]], 
   3*dlog[w[2]] - 3*dlog[w[4]] + 3*dlog[w[9]] - 3*dlog[w[13]], 
   (-5*dlog[w[1]])/2 + dlog[w[4]]/2 - dlog[w[5]]/2 + dlog[w[6]]/2 + 
    (3*dlog[w[9]])/2 - 3*dlog[w[13]] + (5*dlog[w[18]])/2 + dlog[w[32]], 
   -2*dlog[w[4]] - 2*dlog[w[6]] + 2*dlog[w[22]], -dlog[w[1]] - dlog[w[4]] + 
    dlog[w[5]] - dlog[w[6]] + 3*dlog[w[9]] + dlog[w[18]] - 2*dlog[w[32]], 
   dlog[w[1]] + dlog[w[4]] - dlog[w[5]] + dlog[w[6]] - 3*dlog[w[9]] - 
    dlog[w[18]] + 2*dlog[w[32]], 0, -1/2*dlog[w[1]] - dlog[w[4]]/2 + 
    dlog[w[5]]/2 - dlog[w[6]]/2 + (3*dlog[w[9]])/2 + dlog[w[18]]/2 - 
    dlog[w[32]], 0, 0, 0, 0, 0, 0, 0, dlog[w[1]] - dlog[w[5]] - 
    3*dlog[w[9]] - dlog[w[18]] + dlog[w[22]] + 2*dlog[w[32]], 
   dlog[w[2]] - dlog[w[4]] + dlog[w[5]] + 3*dlog[w[9]] - dlog[w[22]] - 
    2*dlog[w[32]], -dlog[w[2]] + 2*dlog[w[4]] - dlog[w[5]] + dlog[w[6]] - 
    3*dlog[w[9]] + 2*dlog[w[32]], 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   dlog[w[1]]/6 + (7*dlog[w[2]])/6 - dlog[w[3]]/6 - dlog[w[4]]/6 + 
    dlog[w[5]]/4 + dlog[w[6]]/4 - (3*dlog[w[14]])/4 - (3*dlog[w[15]])/4 + 
    dlog[w[22]]/2, dlog[w[2]] + dlog[w[5]] - dlog[w[6]]/2 - 
    (3*dlog[w[14]])/2 + dlog[w[22]]/2, dlog[w[2]] - dlog[w[5]]/2 + 
    dlog[w[6]] - (3*dlog[w[15]])/2 + dlog[w[22]]/2, 
   dlog[w[2]]/2 - (3*dlog[w[4]])/2 + dlog[w[5]]/2 - dlog[w[6]] + 
    (3*dlog[w[9]])/2 - dlog[w[22]]/2, -1/2*dlog[w[2]] - dlog[w[5]]/2 - 
    dlog[w[6]]/2 + (3*dlog[w[7]])/2 - dlog[w[22]], 
   dlog[w[2]]/2 - (3*dlog[w[3]])/2 - dlog[w[5]] + dlog[w[6]]/2 + 
    (3*dlog[w[8]])/2 - dlog[w[22]]/2, 0, (-3*dlog[w[3]])/2 - 
    (3*dlog[w[4]])/2 - (3*dlog[w[5]])/2 - (3*dlog[w[6]])/2 + 3*dlog[w[7]] + 
    (3*dlog[w[8]])/2 + (3*dlog[w[9]])/2 - 3*dlog[w[22]], 
   2*dlog[w[2]] + 3*dlog[w[3]] + 2*dlog[w[5]] + 2*dlog[w[6]] - 3*dlog[w[7]] - 
    3*dlog[w[8]] - 3*dlog[w[15]] + 4*dlog[w[22]], 
   2*dlog[w[1]] - dlog[w[3]]/2 - (7*dlog[w[4]])/2 - dlog[w[5]]/2 - 
    dlog[w[6]]/2 - (3*dlog[w[8]])/2 + (3*dlog[w[9]])/2 + 3*dlog[w[14]] - 
    dlog[w[22]], 3*dlog[w[2]] + 3*dlog[w[7]] - 3*dlog[w[14]] - 3*dlog[w[15]], 
   2*dlog[w[1]] - (7*dlog[w[3]])/2 - dlog[w[4]]/2 - dlog[w[5]]/2 - 
    dlog[w[6]]/2 + (3*dlog[w[8]])/2 - (3*dlog[w[9]])/2 + 3*dlog[w[15]] - 
    dlog[w[22]], 2*dlog[w[2]] + 3*dlog[w[4]] + 2*dlog[w[5]] + 2*dlog[w[6]] - 
    3*dlog[w[7]] - 3*dlog[w[9]] - 3*dlog[w[14]] + 4*dlog[w[22]], 
   2*dlog[w[1]] + dlog[w[3]] + dlog[w[4]] + dlog[w[5]] + dlog[w[6]] - 
    3*dlog[w[8]] - 3*dlog[w[9]] + 2*dlog[w[22]], -2*dlog[w[1]] - dlog[w[3]] - 
    dlog[w[4]] - dlog[w[5]] - dlog[w[6]] + 3*dlog[w[8]] + 3*dlog[w[9]] - 
    2*dlog[w[22]], 0, dlog[w[1]] + dlog[w[3]]/2 + dlog[w[4]]/2 + 
    dlog[w[5]]/2 + dlog[w[6]]/2 - (3*dlog[w[8]])/2 - (3*dlog[w[9]])/2 + 
    dlog[w[22]], 0, -dlog[w[2]] - 3*dlog[w[3]] - dlog[w[5]] - dlog[w[6]] + 
    3*dlog[w[8]] + 3*dlog[w[15]] - 2*dlog[w[22]], 0, 0, 0, 0, 0, 0, 0, 
   -dlog[w[2]] - 3*dlog[w[4]] - dlog[w[5]] - dlog[w[6]] + 3*dlog[w[9]] + 
    3*dlog[w[14]] - 2*dlog[w[22]], 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -dlog[w[1]] - dlog[w[4]], 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -dlog[w[4]] - dlog[w[5]], 0, 
   0, 0, 0, 0, -dlog[w[4]] - dlog[w[5]], 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -dlog[w[1]] - dlog[w[2]] - dlog[w[5]] + dlog[w[12]], 0, 0, 0, 0, 0, 0, 0, 
   2*dlog[w[1]] + 2*dlog[w[2]] + 2*dlog[w[5]] - 2*dlog[w[12]], 
   2*dlog[w[1]] + 2*dlog[w[2]] + 2*dlog[w[5]] - 2*dlog[w[12]], 0, 
   -2*dlog[w[1]] - 2*dlog[w[2]] - 2*dlog[w[5]] + 2*dlog[w[12]], 
   -2*dlog[w[1]] - 2*dlog[w[2]] - 2*dlog[w[5]] + 2*dlog[w[19]], 
   2*dlog[w[1]] + 2*dlog[w[2]] + 2*dlog[w[5]] - 2*dlog[w[19]], 0, 
   -2*dlog[w[1]] - 2*dlog[w[2]] - 2*dlog[w[5]] + 2*dlog[w[19]], 0, 0, 0, 0, 
   0, 0, -2*dlog[w[1]] - 2*dlog[w[2]] - 2*dlog[w[5]] + 2*dlog[w[14]], 0, 0, 
   0, 2*dlog[w[1]] + 2*dlog[w[2]] + 2*dlog[w[4]] + 2*dlog[w[5]] - 
    2*dlog[w[14]] - 2*dlog[w[19]], 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -1/12*dlog[w[4]] + dlog[w[9]]/12, 0, 0, 0, 0, 0, 0, 
   -2*dlog[w[4]] + 2*dlog[w[9]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   dlog[w[4]] + dlog[w[9]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -dlog[w[4]] - dlog[w[9]], 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -1/12*dlog[w[4]] + dlog[w[5]]/12, 0, 0, (-3*dlog[w[4]])/2 - dlog[w[6]] + 
    dlog[w[19]]/2 + dlog[w[24]]/2, 0, 0, -1/2*dlog[w[33]] - dlog[w[34]]/2 - 
    dlog[w[38]]/2, (-3*dlog[w[4]])/2 - dlog[w[6]] + dlog[w[19]]/2 + 
    dlog[w[24]]/2, 0, (-3*dlog[w[4]])/2 - dlog[w[6]] + dlog[w[19]]/2 + 
    dlog[w[24]]/2, 0, -1/2*dlog[w[4]] + 2*dlog[w[5]] + dlog[w[6]] - 
    dlog[w[19]]/2 - dlog[w[24]]/2, 3*dlog[w[4]] + 2*dlog[w[6]] - 
    dlog[w[19]] - dlog[w[24]], 0, 0, 0, dlog[w[4]]/2 + dlog[w[5]]/2 + 
    dlog[w[6]]/2 - dlog[w[19]]/2, 2*dlog[w[4]] + dlog[w[6]] - dlog[w[19]], 0, 
   0, 0, 0, 0, 0, 0, 0, 0, -2*dlog[w[4]] - dlog[w[6]] + dlog[w[19]], 0, 0, 0, 
   0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, dlog[w[2]]/12 - dlog[w[4]]/12, 0, 0, 0, dlog[w[7]]/2 + dlog[w[14]]/2 - 
    dlog[w[22]], 0, 0, -2*dlog[w[4]] + dlog[w[7]] - 2*dlog[w[8]] + 
    dlog[w[14]], 2*dlog[w[2]] - dlog[w[7]] + 2*dlog[w[8]] - dlog[w[14]], 0, 
   dlog[w[7]] + dlog[w[14]] - 2*dlog[w[22]], 0, -dlog[w[7]] - dlog[w[14]] + 
    2*dlog[w[22]], 0, 0, 0, 0, dlog[w[4]] - dlog[w[14]] + dlog[w[22]], 0, 
   -dlog[w[2]] + dlog[w[14]] - dlog[w[22]], 0, 0, 
   dlog[w[2]] - dlog[w[14]] + dlog[w[22]], 0, 0, 0, 0, 
   -dlog[w[4]] + dlog[w[14]] - dlog[w[22]], 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (-7*dlog[w[1]])/24 + (5*dlog[w[3]])/6 + (5*dlog[w[5]])/12 - 
    (7*dlog[w[6]])/24 - dlog[w[8]]/8 - dlog[w[18]]/8, 0, 0, 0, 0, 
   -1/2*dlog[w[1]] + 4*dlog[w[3]] + 2*dlog[w[5]] - dlog[w[6]]/2 - 
    (3*dlog[w[23]])/2, (3*dlog[w[33]])/2 + (3*dlog[w[37]])/2, 
   -1/2*dlog[w[1]] + 4*dlog[w[3]] + 2*dlog[w[5]] - dlog[w[6]]/2 - 
    (3*dlog[w[23]])/2, -3*dlog[w[8]] - 3*dlog[w[18]] + 3*dlog[w[23]], 
   (-3*dlog[w[1]])/2 - (3*dlog[w[6]])/2 + (3*dlog[w[23]])/2, 0, 
   -1/2*dlog[w[1]] + 4*dlog[w[3]] + 2*dlog[w[5]] - dlog[w[6]]/2 - 
    (3*dlog[w[23]])/2, 0, 0, 0, dlog[w[1]] - 2*dlog[w[3]] - dlog[w[5]] - 
    dlog[w[6]]/2 + (3*dlog[w[18]])/2, 0, 0, -dlog[w[1]] + 2*dlog[w[3]] + 
    dlog[w[5]] + dlog[w[6]]/2 - (3*dlog[w[18]])/2, 0, 0, 0, 0, 0, 
   -1/2*dlog[w[1]] - 2*dlog[w[3]] - dlog[w[5]] + dlog[w[6]] + 
    (3*dlog[w[8]])/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, dlog[w[33]]/4, 
   0, 0, 0, 0, dlog[w[33]]/2 + dlog[w[37]]/2, (-3*dlog[w[1]])/2 - 
    2*dlog[w[5]] - (3*dlog[w[6]])/2 - dlog[w[23]]/2 + 4*dlog[w[48]], 
   dlog[w[33]]/2 + dlog[w[37]]/2, -dlog[w[33]] - dlog[w[37]], 
   (3*dlog[w[33]])/2 - dlog[w[37]]/2, 0, dlog[w[33]]/2 + dlog[w[37]]/2, 0, 0, 
   0, dlog[w[34]], 0, 0, -dlog[w[34]], 0, 0, 0, 0, 0, 
   -dlog[w[33]] - dlog[w[34]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -1/4*dlog[w[2]] + dlog[w[4]]/12 - (7*dlog[w[5]])/12 + dlog[w[19]]/4, 
   -dlog[w[2]] - dlog[w[5]] + dlog[w[12]]/2 + dlog[w[19]]/2, 0, 0, 0, 0, 0, 
   0, 0, -2*dlog[w[5]] - dlog[w[12]] + dlog[w[19]], 
   2*dlog[w[2]] + 2*dlog[w[4]] - dlog[w[12]] - dlog[w[19]], 0, 
   -2*dlog[w[2]] - 2*dlog[w[5]] + dlog[w[12]] + dlog[w[19]], 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, dlog[w[2]] + dlog[w[4]] + dlog[w[5]] - dlog[w[19]], 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, -1/6*dlog[w[1]] + dlog[w[2]]/6 + dlog[w[4]]/3 + 
    (7*dlog[w[5]])/12 + dlog[w[6]]/6 - (3*dlog[w[19]])/4, 
   dlog[w[2]] + dlog[w[4]] + dlog[w[5]] + dlog[w[6]]/2 - (3*dlog[w[19]])/2 - 
    dlog[w[22]]/2, -dlog[w[2]] - dlog[w[4]] + dlog[w[5]]/2 - dlog[w[6]]/2 + 
    dlog[w[22]]/2, -1/2*dlog[w[2]] - 2*dlog[w[4]] - dlog[w[5]]/2 - 
    dlog[w[6]] - dlog[w[22]]/2 + (3*dlog[w[24]])/2, 
   dlog[w[2]]/2 - dlog[w[4]] + dlog[w[5]]/2 - dlog[w[6]]/2 + 
    (3*dlog[w[9]])/2 - dlog[w[22]], -1/2*dlog[w[1]] - dlog[w[2]]/2 + 
    dlog[w[22]]/2, (-3*dlog[w[34]])/2 - (3*dlog[w[38]])/2, 
   -1/2*dlog[w[1]] - 4*dlog[w[4]] + dlog[w[5]]/2 - 2*dlog[w[6]] + 
    3*dlog[w[9]] - 2*dlog[w[22]] + (3*dlog[w[24]])/2, 
   3*dlog[w[1]] - 3*dlog[w[9]], (-3*dlog[w[1]])/2 + (3*dlog[w[5]])/2 - 
    3*dlog[w[19]] + (3*dlog[w[24]])/2, -3*dlog[w[2]] - 6*dlog[w[4]] - 
    3*dlog[w[6]] + 3*dlog[w[9]] + 3*dlog[w[19]], 
   -1/2*dlog[w[1]] + 2*dlog[w[2]] + 4*dlog[w[4]] - dlog[w[5]]/2 + 
    2*dlog[w[6]] - (3*dlog[w[24]])/2, 2*dlog[w[2]] + 8*dlog[w[4]] + 
    2*dlog[w[5]] + 4*dlog[w[6]] - 3*dlog[w[9]] - 3*dlog[w[19]] + 
    2*dlog[w[22]] - 3*dlog[w[24]], 0, 0, dlog[w[1]] - dlog[w[2]] - 
    2*dlog[w[4]] + dlog[w[5]] - dlog[w[6]], 0, 0, 
   -dlog[w[1]] + dlog[w[2]] + 2*dlog[w[4]] - dlog[w[5]] + dlog[w[6]], 0, 0, 
   0, 0, 0, dlog[w[1]] + 2*dlog[w[4]] - dlog[w[5]] + dlog[w[6]] - 
    3*dlog[w[9]] + dlog[w[22]], -dlog[w[2]] - 4*dlog[w[4]] - dlog[w[5]] - 
    2*dlog[w[6]] + 3*dlog[w[9]] + 3*dlog[w[19]] - dlog[w[22]], 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, -dlog[w[1]] - dlog[w[3]], 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -dlog[w[1]] - dlog[w[2]] - dlog[w[6]] + dlog[w[13]], 0, 0, 0, 0, 0, 
   -2*dlog[w[1]] - 2*dlog[w[2]] - 2*dlog[w[6]] + 2*dlog[w[13]], 0, 
   2*dlog[w[1]] + 2*dlog[w[2]] + 2*dlog[w[6]] - 2*dlog[w[13]], 
   2*dlog[w[1]] + 2*dlog[w[2]] + 2*dlog[w[6]] - 2*dlog[w[13]], 0, 
   -2*dlog[w[1]] - 2*dlog[w[2]] - 2*dlog[w[6]] + 2*dlog[w[18]], 0, 0, 0, 0, 
   0, 0, 0, 0, 0, -2*dlog[w[1]] - 2*dlog[w[2]] - 2*dlog[w[6]] + 
    2*dlog[w[15]], 0, 0, 0, 0, 2*dlog[w[1]] + 2*dlog[w[2]] + 2*dlog[w[3]] + 
    2*dlog[w[6]] - 2*dlog[w[15]] - 2*dlog[w[18]], 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -1/12*dlog[w[3]] + dlog[w[8]]/12, 0, 0, 0, 0, 0, 0, 
   -2*dlog[w[3]] + 2*dlog[w[8]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, dlog[w[3]] + dlog[w[8]], 0, 0, 0, -dlog[w[3]] - dlog[w[8]], 0, 0, 0, 0, 
   0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -1/12*dlog[w[3]] + dlog[w[6]]/12, 0, 0, 0, 0, 
   (-3*dlog[w[3]])/2 - dlog[w[5]] + dlog[w[18]]/2 + dlog[w[23]]/2, 
   -1/2*dlog[w[33]] - dlog[w[34]]/2 - dlog[w[37]]/2, 
   (-3*dlog[w[3]])/2 - dlog[w[5]] + dlog[w[18]]/2 + dlog[w[23]]/2, 
   3*dlog[w[3]] + 2*dlog[w[5]] - dlog[w[18]] - dlog[w[23]], 
   -1/2*dlog[w[3]] + dlog[w[5]] + 2*dlog[w[6]] - dlog[w[18]]/2 - 
    dlog[w[23]]/2, 0, (-3*dlog[w[3]])/2 - dlog[w[5]] + dlog[w[18]]/2 + 
    dlog[w[23]]/2, 0, 0, dlog[w[3]] + dlog[w[5]] + dlog[w[6]] - dlog[w[18]], 
   0, -1/2*dlog[w[3]] - dlog[w[5]]/2 - dlog[w[6]]/2 + dlog[w[18]]/2, 0, 0, 0, 
   0, 0, 0, 0, 2*dlog[w[3]] + dlog[w[5]] - dlog[w[18]], 0, 0, 0, 
   -2*dlog[w[3]] - dlog[w[5]] + dlog[w[18]], 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   dlog[w[2]]/12 - dlog[w[3]]/12, 0, 0, 0, dlog[w[7]]/2 + dlog[w[15]]/2 - 
    dlog[w[22]], 0, 0, -2*dlog[w[3]] + dlog[w[7]] - 2*dlog[w[9]] + 
    dlog[w[15]], -dlog[w[7]] - dlog[w[15]] + 2*dlog[w[22]], 0, 
   dlog[w[7]] + dlog[w[15]] - 2*dlog[w[22]], 0, 2*dlog[w[2]] - dlog[w[7]] + 
    2*dlog[w[9]] - dlog[w[15]], 0, 0, 0, 0, 0, 0, 0, 0, 
   dlog[w[2]] - dlog[w[15]] + dlog[w[22]], 0, 0, dlog[w[3]] - dlog[w[15]] + 
    dlog[w[22]], -dlog[w[2]] + dlog[w[15]] - dlog[w[22]], 0, 0, 
   -dlog[w[3]] + dlog[w[15]] - dlog[w[22]], 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 2*dlog[w[2]] + 2*dlog[w[5]] - 2*dlog[w[14]], 0, 
   -2*dlog[w[2]] - 2*dlog[w[4]] - 2*dlog[w[5]] + 2*dlog[w[14]] + 
    2*dlog[w[19]], 2*dlog[w[2]] + 2*dlog[w[5]] - 2*dlog[w[19]], 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   2*dlog[w[2]] + 2*dlog[w[6]] - 2*dlog[w[15]], 
   -2*dlog[w[2]] - 2*dlog[w[3]] - 2*dlog[w[6]] + 2*dlog[w[15]] + 
    2*dlog[w[18]], 0, 0, 2*dlog[w[2]] + 2*dlog[w[6]] - 2*dlog[w[18]], 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -dlog[w[1]] - 2*dlog[w[4]] + dlog[w[5]] - dlog[w[6]] + 2*dlog[w[9]], 0, 0, 
   4*dlog[w[4]] + 2*dlog[w[6]] - 2*dlog[w[9]] - 2*dlog[w[19]], 
   dlog[w[1]] - 2*dlog[w[4]] - dlog[w[5]] - dlog[w[6]] + 2*dlog[w[19]], 
   -dlog[w[1]] + 2*dlog[w[4]] - dlog[w[5]] + dlog[w[6]], 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -2*dlog[w[1]] + 2*dlog[w[8]] + 2*dlog[w[9]] - 2*dlog[w[22]], 
   -2*dlog[w[2]] + 2*dlog[w[14]] + 2*dlog[w[15]] - 2*dlog[w[22]], 
   2*dlog[w[3]] - 2*dlog[w[8]] - 2*dlog[w[15]] + 2*dlog[w[22]], 
   2*dlog[w[4]] - 2*dlog[w[9]] - 2*dlog[w[14]] + 2*dlog[w[22]], 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -dlog[w[1]] - 2*dlog[w[3]] - dlog[w[5]] + dlog[w[6]] + 2*dlog[w[8]], 0, 
   4*dlog[w[3]] + 2*dlog[w[5]] - 2*dlog[w[8]] - 2*dlog[w[18]], 0, 
   -dlog[w[1]] + 2*dlog[w[3]] + dlog[w[5]] - dlog[w[6]], 
   dlog[w[1]] - 2*dlog[w[3]] - dlog[w[5]] - dlog[w[6]] + 2*dlog[w[18]], 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   dlog[w[33]] + dlog[w[34]], 0, 0, 0, -dlog[w[33]], -dlog[w[34]], 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   dlog[w[1]], 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, dlog[w[3]], 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, dlog[w[5]], 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, dlog[w[2]], 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, dlog[w[6]], 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, dlog[w[4]], 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   dlog[w[1]] + dlog[w[6]], 0, 0, 0, 0, dlog[w[1]] + dlog[w[6]], 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, dlog[w[5]] + dlog[w[6]], dlog[w[5]] + dlog[w[6]], 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, dlog[w[3]] + dlog[w[6]], 0, 0, dlog[w[3]] + dlog[w[6]], 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   dlog[w[5]] - dlog[w[6]], 0, 0, 0, dlog[w[1]] + 2*dlog[w[5]] + dlog[w[6]], 
   -dlog[w[1]] + dlog[w[5]], 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, dlog[w[1]] + dlog[w[9]], 0, 0, 
   dlog[w[1]] - dlog[w[9]], 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, dlog[w[3]] + dlog[w[18]], 0, 0, 
   dlog[w[3]] - dlog[w[18]], 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, dlog[w[3]] - dlog[w[15]], 
   dlog[w[3]] + dlog[w[15]], 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, dlog[w[5]] - dlog[w[19]], 
   dlog[w[5]] + dlog[w[19]], 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, dlog[w[2]] + dlog[w[4]], 0, 
   dlog[w[2]] + dlog[w[4]], 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, dlog[w[2]] + dlog[w[3]], 
   dlog[w[2]] + dlog[w[3]], 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, dlog[w[1]] + dlog[w[2]], 
   dlog[w[1]] + dlog[w[2]], 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, dlog[w[1]] + dlog[w[8]], 0, 
   dlog[w[1]] - dlog[w[8]], 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, dlog[w[4]] - dlog[w[14]], 0, 
   dlog[w[4]] + dlog[w[14]], 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, dlog[w[4]] + dlog[w[19]], 
   dlog[w[4]] - dlog[w[19]], 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, dlog[w[1]] + dlog[w[4]], 0, 0, 
   dlog[w[1]] + dlog[w[4]], 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, dlog[w[1]] + dlog[w[3]], 0, 
   dlog[w[1]] + dlog[w[3]], 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, dlog[w[1]]}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, dlog[w[2]]}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, dlog[w[3]]}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, dlog[w[4]]}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, dlog[w[5]]}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, dlog[w[6]]}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}}


==> anc/H_basis_values.m <==
{{{p1s -> 137/50, s12 -> -22/5, s15 -> 249/50, s23 -> 241/25, 
   s34 -> -377/100, s45 -> 13/50}, 
  {H[4, 1] -> -0.463065672009830282104699910787894126545902543106035927299934\
51412194395145113886074194214865138479094458251765460639635665422868084320391\
81836995807333746197704434107705938960112241283611742234702313025001375988291\
298876177462956`209.27754869683994 - 18.1168041032722215016942779434808184786\
10686074115954808262181995531183458871866845683038309090193090497829401196129\
15323181194288314660566987159399111411136869824988545303918169711267703103524\
913813880320391909769946329823927666182`210.81517486621735*I, 
   H[4, 2] -> 0.0215277831970231582521404119324770983849217673635017067425731\
88068584178322559714208910880552943288349060282828154033037399306938963920896\
51960256838903223900768518574939262620192832538873143150973674053645145332856\
7166861003914441`208.51464141630422 - 0.0186083802881190062252334815026156519\
45036831054449931176687270698095151591187523212450955650362386959388264725052\
18196265397508410637700088511268628308169180464583210628306369363597709809645\
0630223994629389841443099523598652010867`208.32085945034882*I, 
   H[4, 3] -> -0.003604457909375021770109302209803668555594853314972729654844\
04817390017924136590625124327311734267844114606955014107688643817356109970433\
27852867150630354379294007553505955247085366431319523844113028439995912563168\
55166410828745489`208.0368208812644 + 0.0045370115862044352574184845085902593\
63823074572870449809235494164509117735775273714052281174759372193177059563705\
96155773564689487016173470129169335381251419101871596249447551285319481986823\
4522327834156253952583117601207423921357`207.98936176828565*I, 
   H[4, 4] -> -0.006895014112191388717357597076513970904759775397178995196905\
93409764321661838140553474338970665070104126525769404472879782034020791511055\
35530404186371201831534982946945832444586941170303143352463979570177208751365\
91188026614137541`208.26322030094616 + 0.008936270919783450541732913415851805\
99265582011999991699460772886286577692943911612775146637580252572983781039256\
73811326708226967403789874309029160712368379835145990383797826315521944825391\
95924143577126181474153269791841476545305`208.25511087557467*I, 
   H[4, 5] -> 0.0075018476876977236338019955141262941125125208845596300612999\
09480321699421991342702263075728300262292535183511716860354492732602769342888\
83543817757183854435524011128523912417618543477607151846218042898500956934192\
9892243360763481`208.02182483951725 - 0.0193315776543524169881830279360775936\
46163111973758027663182678610237496092397008069109703977971739867360793878790\
70254731664342649447787379320400435451385070002030733675517856154933323820053\
0830481699435828827428963402690375690836`208.318798893488*I, 
   H[4, 6] -> -0.010206990065306864505800329589612378521158266429221818474852\
45135704912975082482982765256553045457779031627030018178057285132248252499004\
61058030400190473101238078152448721654305655721702736724756518946297818440758\
26613540069125116`208.50464355998508 - 0.006908282552816871717751640030388520\
69916189308626657694447091041894134007901059582347633963543018248584680066102\
09664885773876960115397872974498122513878100629092801521644656565097705128108\
0944276342753908568265022124571658483161`208.2387974613813*I, 
   H[4, 7] -> -0.007599971092781696530354298105698509541163903516934481669918\
24332922204199332176855838383806159452406698309538224523689158695877476006740\
38206535850799543650402360153925257464161635867153114081688585497733734952624\
40124175106910299`208.35915290959665 + 0.011575795581513488770636537653899513\
57753526689148646048201286156439674309429269210763848951807398303957197618273\
71016584920550178682843907555402988323608940273427182529853712275632154073404\
55244890366335530592041215027806560163429`208.41769992260782*I, 
   H[4, 8] -> -100.8747247577939196718881155579355739412102966316691239228020\
22443305857894474017092362966754215205610621906332333717221981985190102372879\
39445060363983327842177432032392399613288787447941451604224346286115727152250\
5667304816038294082`208.39944726984436 - 2.2968017820069941078995701488832249\
25404011800852494669965609636587812963036295391093185674740805694261513280447\
97462052282465887754078269808152754855268469325757021351307109781058547439322\
8003052404823673263083179994768870354714519`207.33465693072003*I, 
   H[4, 9] -> 44.189494050412919484801670925330013963317669346941839671778065\
57296130242562729768004447101048281440760308709568136357822673941509736132996\
63657224528600564386788285608992537952286735148997583551418538708251940393912\
44477428090444795`208.99342568017846 + 121.2393016643675250599743837411896121\
08433283841384290424405618851315345403610689207660917996459184276562809365082\
36529444328528741410042033528710327806941859782038447200420106478007805080603\
4908767355809849613173992742430929765169391`209.49640795015975*I, 
   H[4, 10] -> -8.22023472591333466287579815672584652583546239820173986986071\
85402845390398554114741581282647390942549381956801311334261514370667534193426\
63797943667986357382989794049125646695071939367138751242526092995196612299739\
863431875579544883`207.14817538096923 - 15.7742678218079888733292620443876029\
22960767040424765986141418545403885870992463309733944607234309119793933341084\
54708904892913727048684599449284133928651478342056294647821937811762358424531\
1912789781801388635586564332304911314225827`207.4927796937971*I, 
   H[4, 11] -> -567.595877472867859977737168701190312217419707816158328609798\
79493682528636857067725760400642044507489883418077980430715574018907730600658\
09824936916140578774900194584723157937171259867897718542609610518677786596201\
69641347847454222422`210.98333877640962 + 652.6128431649454190699703848474977\
14380303862582854935527788715671079625585760783374702058944559960285369237390\
98465623431784052619990454436675136372122538593116310029934686533455198089528\
215834207323655326598055516828329117276589907`211.24916678962254*I, 
   H[4, 12] -> 84.61589278939861024488778951577818030177787561640534579051357\
27863700386771983563017348835166460645907803429028259833322752041114419489970\
69872300575061974189702231854975497006307195145384475042899113749824938787844\
7725803345547591`208.45664728168686 + 99.134387913719082044733461590807564465\
38976612279770724186946226285186524720663770817955371997796664475774590616302\
64831021829858146974345476556089526780280017656130146879370098898562966113719\
5999780836224913132113869243420077010464`208.57884691024347*I, 
   H[4, 13] -> -292.380507783057672786555408394766149194328480089674698937482\
86636227701319270319325367241444523051854322073968541400602477905614554379465\
15954171226262681722372147527778643906706598703302395225535111841935708041496\
42953692363824845616`208.44664259396563 - 45.40948681116771958962983555295363\
57387887442685449533000213364698681061485429288916045828788288521586046160075\
81156386007746931655487505475454083736234611289910098009974556257694155456569\
381365802239928892006947360738012453067876116`207.85981767039243*I, 
   H[4, 14] -> 142.1069150540571483958478267231920415589652076483220855742348\
85095693138550152065432051261991426307442450603789593328785803401541776308898\
80070711501339750856319343786789678003579774152715512517029717841895813635166\
0919666400996721869`207.95924006546394 - 270.55383344638851581763464727155498\
16809467468028628576130108703728162280264548914820958873126948254789489765006\
09917197073373542345619719006736257551163625958402133979597067698374734527788\
889349513357822658062444555374968427392025859`208.29553469525638*I, 
   H[4, 15] -> 567.9472482234954451723476205359788836287808463792606999754821\
27380325852755355675200672196705851157604833013299268100034109174262254152486\
44396710421669658669811325636699823492157817887518508604155967273562674772999\
8084327126703078495`208.1860049803177 - 525.416249976209124849887588026652096\
35875013227058224240010513476220690940993707071256037938229109660676953568974\
81765203090275090938183417158025863001424404611163015517537181575555963682528\
24544453017129234015501827871172247966994124`208.1990887911578*I, 
   H[4, 16] -> -1263.49240844386710278519998519864016426438687231537442792667\
81970872902446505156219620497188922663842992768185067861274368897863987774890\
11292103271492718217174448487324280380692624660467570626177632692000242171867\
599569490637981005323`208.49739514079982 - 564.586655976911200484113489513042\
72165848261508611679800572984133189671105458207721862454897057992173846465970\
68934561552024473876167847518793321417206046218399426419466679718302298993569\
28076887482106913526892340979109076585828076425`208.3361360699772*I, 
   H[4, 17] -> -1671.43987870867317656011974505138534051787115897510837151073\
27181744339634392748913976060039883011281053487552428170404027937943288503138\
26718573026639744487555209839593340479679138461170929605157998941523813969125\
99705372629910422339`208.6195694827086 - 906.04461784135152411003574967673304\
19215955588959348135205577719098633608411255534635516848423140144443300256999\
69387790517325548207873267187390661614875983257474127345809185966318802109389\
276793275655489887616068749867699567670065484`208.54327278624805*I, 
   H[4, 18] -> -244.965349275852234306998433858979959397049816227390595277631\
39942771543641335816452501138219744805022506292700471361328457616496779617658\
15221236375892042366447516896312058523214856687327001201673268796465968906133\
46233132194141588636`208.63130560487497 - 75.24758476435247206735263830759000\
51143164886306775343630183903285694616109467031864915452303294617452202314404\
03823029460252242237308400943579095988717172384458181396266218575079490077838\
037063794205510759299612309535570234481404609`208.30820145887995*I, 
   H[4, 19] -> -2453.07586263801571890328938962666439039781207075722760248063\
86781712339010673396194297045687718898199996568093230179728533493507085606916\
08375262948927748680165023405939405484972124506659671986351041449110030889271\
483830464406993081115`208.7831805350888 - 1100.423289178100918308488289889849\
92399752393153783373947906523812257506388901372014695352235481884260299580159\
14462331604030700722421358739703878265995174123874410456391915169112735890572\
83340052000203717983397824414505567948619784084`208.6250900981586*I, 
   H[4, 20] -> -26.6354695865203796916521614051983645533672567276428289504947\
95460936228663407091401319657961375671287818535846223577851175306249771868808\
23062558137909794781102984768235359637020400773964385680471806149615813850771\
3995637201301358843`208.03417466660594 + 1.5118749497304468294245068266856078\
87223623692501519119636320234409622873771405731832422214050463072015962344338\
17769778214202027289564381546311023769852376213020214539686603966460656443561\
834823177505178489093974618165824351245846`206.88231609406867*I, 
   H[4, 21] -> 669.9058413017368503939347598170113410978717190149099810513280\
56732410600647218572674765568735087236151318509290835232613304737106274008116\
42435277469941896784804800849721896900051779122124084606280466869240687044127\
161333814446199853`208.02184158826148 + 4049.54323562422568789364527758214209\
28472558793591252019442400685556255658030225480848065019626889593953633867814\
10382694100886515355538454820149756107911638558369842931771689768755383826262\
390449752184965643260669757013051080116762479`208.89818363973112*I, 
   H[4, 22] -> 218.1503674872356315942298672696575208116714275157750571155258\
87771199026189016759286569297440177245794436181046485242882570610947961929561\
90316381647282056921155030710652190172196520797335868415856173331124017866260\
8250502765817143602`208.88433214120926 + 77.553639478017592420147141983633435\
02267547338396796217601533743707989411997525615270236494575151827939542793677\
08727086864722936449519338429476409292754410441401738255738809596238514919275\
7115051418300925227661110042168504537833558`208.50406881737075*I, 
   H[4, 23] -> -3283.67651703430209727831944048686093390688742357325956439358\
88830899981586024420650154320788682907261838605367022022989068274515795046994\
21233619982104583378535531569543052837405869326849107703281302656131294726454\
594163545046121075987`208.68892200864286 - 4524.59497204049573669486028350577\
79576545953444909976573925975812197491154593193179211481173148547447384235770\
57321637623174804105168463851617392673222325798932043702330600578102292259204\
344874805785797149740898908783032341718229132342`208.94883139178523*I, 
   H[3, 1] -> -11.47724987156374951594674492026158646912835247923164779121195\
18372423083368741476632063339089912032726423793050806982320387588991554858810\
06565452857627110026025142850883811839376830107113036719502226175071957879689\
290115625737332248`211.28263150930184 - 5.46530579907904794020004107860376076\
01021673496860147021313967904304117774386026206600110604248905149618709085236\
34595061540662836128943418388933187516254631821695851427627342218134023600942\
607813242442242715283502836411860799593554`211.02993281905592*I, 
   H[3, 2] -> 16.952300579221716389202945508735264609244216171402579370500495\
15205033669555097678527907711826277839995998318093878764122021674790200817003\
93792516267277985633472646764803941547998322846321259382891124382342034757994\
58743820801652719`211.54037252261935 + 26.97038384005021423139374749848586419\
66041213286629210256238578568406494550821634102311672364993131933440776281837\
32841065290383014128444308896234491939400480095094456580318653989877544970291\
708260127649336693990765204012733611931848`211.73568331984973*I, 
   H[3, 3] -> 7.6612256105101980849049684719835018871307145159577233974468912\
50824133827096142680309612875810065695024102931007200898596961986256057321475\
25260723268367328650448224132384371826946474964048088547628851916452294725017\
8810099344554678`211.54682467902575 + 18.785843172137179775736061360793624204\
37484376083449149195484096260892547872294076871863327000641801295703035469155\
98386455558520448307370012059114900937709670159626009546549597934332990641808\
02868712757803290249193828915656938145424`211.86564287795585*I, 
   H[3, 4] -> -4.640116526785955791006940566249424806493735677905879692504679\
69216987734576986194739222630585724451317785997014254435062122857315059558080\
00558438669230103737097889424819601569230149954782604485086209622660548635472\
13468008584843499`210.72678287669373 + 32.69678629316002195124494642680078581\
93921639827753662344423393401197988801413790864425228102891775123480851922734\
80950006577895501459353047961539750481136808178817145973951178090329327127595\
587129634011620019984341236508527038749537`211.61459961989817*I, 
   H[3, 5] -> Zeta[3], H[3, 6] -> -0.0027699549858394459784744207276343929746\
22851150143154957487118514813330328348465116480098106990236086088543372138241\
02649140771100821353810037105915310479727823149929278642792127043844210759318\
8978189808301293386255656002479640363`209.0497618866897 + 
     0.0063993985436601055377725652557295822386960781886908960958484439055463\
70806670168112211193185357420219344039743529451294759857401351546172702334304\
16747402907016453234715242121023205039969702324254008181776012400735109081342\
5860958`209.76022583022407*I, H[3, 7] -> 0.2163104046404422443255655143317152\
65833063932953342441990788764624364507439750388847018382200185678864638075472\
96306313803729027698591300294981465957749896628562926957790834927773160601494\
316988369917967653901516759268523460380572`210.20297598975898 + 
     6.8361476103431462126626729223431516099244087737599923874009771030820260\
59363586352371329392175019050614452463240847742483027964612973463002062493496\
28045469136493007514478317887079589360762581583083027855007961586669087236792\
3710697`211.5243469076916*I, H[3, 8] -> -21.318927251081116017812495690815389\
03127714469014866562879933161591821842839840646346711368949518560207539023936\
46067252867116398980399859251801454891654957961963267844168100527221564656323\
70428247489902712713603395448427947603747736`210.70292601034893 - 
     6.6046553076924983576465705939822234346988941220758985748400924887426278\
34516847178038912156301166016580389777779568156267835897419927411558057649932\
38939817590719425273248812779629088937893312029217415137266881942590891549916\
5256902`210.10352381023264*I, H[3, 9] -> 3.7434985934963593075917166147756984\
33884980217047333753706017063937578036565993439653793484643062191950277547880\
03037319372511584719355718656895563450737345178023511038937527507703051479090\
939595033807859706913743513201249380886717`210.62651725901918 + 
     3.2109380440947710765680007095996785158668790760359558883896415199046710\
85782518520925960094429283111959331603199296336594016229165681829294169813757\
61623931167424100449148356052675757350896788227445401598753445428221886244983\
1467344`210.67785159693597*I, H[3, 10] -> 2.827608308439184647609181398513871\
27080895747997523069649146076525174743157076225552988245358909459170595863665\
97086198285084841374231618582347316036023711431945005100446218663182359167162\
08289793421971698477813515881502948260000666`211.62470286845493 - 
     6.1556728228430183167851931716169944484437289191265458538459449468495712\
22699292999758262202088726997185128172705431327371740532496144140354754793286\
19812356447497028809112560817022705387966838388683395165944478982250190104038\
795805`212.0524855851155*I, H[3, 11] -> -2.1282864149676157037668310662645318\
68299919337384312507866703046204595873815999144845005746039510730111966664331\
51604641284913786779740052854863217758070292249488680333670039917179369219522\
3183739394896439198572330033305658790385038`214.04471910858808, 
   H[3, 12] -> (Pi^2*((-I)*Pi + Log[241/25]))/12 - ((-I)*Pi + Log[241/25])^3/
      6 - (7*Zeta[3])/3, H[3, 13] -> -2.1028488381456563596666241042780890232\
39923239487879520603485780464269395316934688610093718423607261190330907427941\
00999733694827393890796826850881505447671061605532576845464629454504793001761\
57425800547817067941631567021820288958145220406074377799983874834545599980557\
31045991677984513564122048440688287579723838724452716577366`310.5471021450657\
, H[3, 14] -> -10.15286347211411786167303855414608968845992630245565989850443\
80354424074388546281945069846791904253026538661253606417071259448451918649666\
55869093054271356829390929536044393883596205223138035004970543009217727626477\
76883935062054815242675275705860296505559438557741166829529235341353353508179\
5613121835500438489535485948105990167`310.3244038680477 - 
     4.9011905110874008763962166769924892625454635836410166156226890547058695\
12286685584807853144647385693559176364604690038826387959396375824139045433931\
70128414327868669872888073039032490299558092480388103182469255862415802160172\
52052456348731768098183326030609372109047118302428767426598035058262503047046\
54698882699051532680867482`310.05866369939343*I, 
   H[3, 15] -> 5.748452137403918060675095671761610551915859033815818177314302\
02325297232073833247961624116474428257683720764271716358763487583271774815417\
12721717651198451812127147448850802859898839930768322669383776981598857940693\
87083007690220646`211.91390081050577 - 3.702990651301768115485869777470862875\
70160063118782967149736835485946268347500627232632691176652119768668055201131\
71856918989933406650172173793882593243507904481632130525185941830951313301911\
41518183293354502104532967625631039497781`211.7455825757107*I, 
   H[3, 16] -> 15.71634830857967112454792036977822616289378683992263541247402\
67682400009483811165544438413965929836415558639901221261171334575452002783719\
68462687208438788851417431557083648157894771564056017903024785693508369576857\
205108156882110336`211.4276931993123 + 37.57168634427435955147212272158724840\
87496875216689829839096819252178509574458815374372665400128360259140607093831\
19677291111704089661474002411822980187541934031925201909309919586866598128361\
605737425515606580498387657831313876290848`211.85256695387253*I, 
   H[3, 17] -> -12.8547983602960925202153735709740516454209349049469673472692\
32231120826327998513214989592068439076835513282367437580324066202216645534091\
78374758540591562079306005688178988547474730229727295162497006289949635205664\
3502635676734038599`211.69658881121333 - 51.315846289385574975830756818414447\
37309257818596632920034935598225092022990200375934023332746436916212009758421\
08332366551495927201580386414525747133457681566412158430226237783884254652049\
45411276698751764703282594397088412821069972`212.33055098581144*I, 
   H[3, 18] -> 13.90987230262844421007433894218258847162625380583090900599868\
97337715010920491179976271471692736530691689504220866277411227739791872175735\
45821596978570337405730715221726826436566126850856752507967889258478305612669\
97134321740847920625528148558904734452756226769964269964117522722810699555959\
8818902370749275580862356335018927622`309.86574269547725 - 
     49.024741894187601967866490197078228307507398699647129755738653185024549\
78487937547183380934344774811525000290987711834888271089194293900696119470732\
50323967438654480403053448210841644320342235490068977365392671765827408698247\
84978584507356458837589255628117782570630245747549961988978009708840003671961\
715750648194068037092501411`310.36463656200175*I, 
   H[3, 19] -> -4.72482688853254237274910858701835739091175426021933047552629\
77239958501534992801908168017484391855459754169137995284312588087196909912334\
28443094754130411843009862285843801082070675426846984359808215792368651161435\
517444865390756084`213.73159241122036 - 10.3069964067095850078822690237089366\
76992427308553054788516702570997495594560894410716273643360690643994193601466\
50904847682374129304128810508537516117261516360469563475319002967589665226308\
5382374154465698083591659865647412682602874`214.06439871019313*I, 
   H[3, 20] -> -59.9624164644910413272251784095345110838129656674636556964860\
95230303811251481962329339560956463968985023962232070105807118557434245639693\
40022642788564233101762715536290797560086719709472110370922742516043806717243\
21795568394136568844190267053946684392035968121463221991017522016429230656170\
94992359776947199238804047978984761499`310.2194297930979 - 
     28.874098528599266952677628393572782366288612480499763693599999736378157\
79247158266594059147964479015079670359631340810315270313595356003553450967340\
21351437282182710139784916298975897132868984440834886883762605962014999851722\
24943866106111992127218007234464222829586632199631153323882991123498594499751\
850308627978495022056206754`309.9257805624802*I, 
   H[3, 21] -> 85.10946859784133998791251426718879314661894185860421471814236\
19016305578399122022103932530721361445778580513300191255896371604385276716662\
90934830172916655020263970151703368568791190499671083890423740107325741905408\
564910550012653183`211.90609222499884 + 44.6310276331406981438408059547924354\
48535676594317765011427124627190064871299072073418829620277760848871178144732\
44038763300426953464001856751884128769043143744495939200766254952027733391390\
8098792264292336743935374772821377727371517`211.59386858655964*I, 
   H[3, 22] -> -14.4606365251796976100409525796897999179109568363060755198571\
77967334590495135412629584671218832973191578207778269166063612416001456336752\
85228412461068571548247847150918096408822037307572821061918528774067419183117\
7694398873146533111`211.7591620900453 + 19.4549785113221032378947201752844119\
26737367582191998799693023436763885737886220992771931969587760289902159030559\
66920575776186037585328263009227411905492954889426986443822532606840346017979\
905837355602352713922289412551034076348315`211.95018082043558*I, 
   H[3, 23] -> -1/6*(Pi^2*((-I)*Pi + Log[241/25])) + 
     (2*((-I)*Pi + Log[241/25])^3)/3 + (16*Zeta[3])/3, 
   H[3, 24] -> 6.142059830195354979009478069751191449413544731765804819857191\
49492572713690080554503358958398122581206240006418559310791582035614262088880\
24171698397017361084672334755121028712523098368560173651866120378538492464129\
01292970418135063`214.00761963434772, 
   H[3, 25] -> -25.1612098425515731534342596902570459313329477156399902701812\
07749355708120625432710918546086760705844550288009279198439657265735530795222\
11041325308976590455735730064635734559172800101888645644945689160257821046008\
0741381817741685799`211.9792809097374 + 9.64424982515710243269742659869988563\
57688544304371340702987170688034515809890740830441908082989370919083685477832\
12639038395703753936790080590654011559838452787041564283797270119875769981890\
088898953390307368481735988408703369642077`211.55923842060514*I, 
   H[3, 26] -> 5.786118619108329543267390635168176134721964438737323995770289\
71339026458267309617280563229303259813607842700337134141762847878312013647303\
84870232183329943764795540760867147448205369019064555277823554880049014527160\
49285730951566456052934812896208197535897203898582730412763466307153697621244\
344528817738791423343983729080883905`310.50464954580224, 
   H[3, 27] -> -8.67513409224675825088153639074677006076181249821685461782779\
15010155545212157797215322351485819105507593256336865664668115661728795320805\
89905413212715154989876123353414890255247449761484954364630545919892435635288\
169377481328542029`211.2693602241385 - 37.57168634427435955147212272158724840\
87496875216689829839096819252178509574458815374372665400128360259140607093831\
19677291111704089661474002411822980187541934031925201909309919586866598128361\
605737425515606580498387657831313876290848`212.02316480944316*I, 
   H[3, 28] -> 50.88521208788777950153029083935697400465291515903658211666105\
18023599003461249892033432404338775158337444701358034734924963272343398659118\
19436071708309000955787557447665642801692051113648277966757047617453620930960\
20905114936510578`211.9748862440635 - 15.713541456424458351812213080468062326\
87253484625266043659400576063613802561246000909094359441403897477807979265857\
89580717021723842404829386230005745091287586554164573342780037069704035775449\
43991580140607883824880689738486658569319`211.51221730284465*I, 
   H[3, 29] -> -4.91400052464916988717789959719179676949410156308842252103431\
22083402074317874674042298076211197854474796055786781115205349562655615119503\
92228470593527876368642204846282915080650407016848408403623960955331685935427\
628646235352310434`211.10005521484564 - 37.5716863442743595514721227215872484\
08749687521668982983909681925217850957445881537437266540012836025914060709383\
11967729111170408966147400241182298018754193403192520190930991958686659812836\
1605737425515606580498387657831313876290848`212.02316480944316*I, 
   H[3, 30] -> 47.87206717040022790704910546937886697365605764731868149514946\
98863019917041454755448254268041312138030870670538708510226982801543024001104\
11666881206483144236648404799698988933785568339733836486860808233341914056041\
646370196488122335`211.81141226531236 - 20.2957502468204043677407463231405004\
58042893818891059325815411355088878915657716584103791562447281068518269141326\
00873361657957393867854629913873535113587158420695206276883591831549246991898\
8668531182171058756036929680144340105292321`211.34058296030716*I, 
   H[3, 31] -> -46.3634428698687699327657511871100283057943366260829330271164\
48861376661805668492539674206382205760555668492055221745825124384349845573341\
82121427241589878208394063822238276152241468156016108889893516399564103658870\
6083093686959735308`211.43011437645887 - 82.335942331950745583920767313688394\
28814226255304159907488330060941296154414629093457667509248145725572192602709\
56577396937196115016375309837664140755556647290754796232764116384613584604909\
0215402221533247065052825911403248553684764`211.6660615749352*I, 
   H[3, 32] -> 16.82280998028932505231261309107311089138411043524366780206790\
86146216860057640097754740171857576139523398342119132695462137965864037992317\
28138156566253449202661999125333033056967116141461898512028299835423280138511\
258730847302070376`211.64378523071053 - 23.8068296260771730019031984796553878\
34983524673301444700738436202842384443529234235833998236136852475874916227714\
13305237474054667022936509566346662958315052861187613710244038541297435566061\
475951618162851976734214645105538577239948`211.62682117269128*I, 
   H[3, 33] -> -10.2301280330825258610074284355909284282813538165998454012291\
68826912034674860496068879208478239547496876668222364708656531865668629178639\
60694877199145941468086367926817079704126954108628314717948084762451189452675\
76251129737318083`213.19955797186822 + 0.846677338084984075787669570756526044\
54540139476477231630217128788055704358880016369819089055946557667364410395684\
75920816046429655052044439430776479347888135132185693826548793852741215429770\
06379950487205380038620030376247678552054`212.48848267758117*I, 
   H[3, 34] -> -2.30201468003635948458353765631166278516863284234269452315818\
52093636419648812279441053801278575422791009330302543888376150180669568312847\
47922612911052496183074404783513459641154810335992745958358827994434791841667\
918289845579358167`213.17235479940103 - 15.4452676043481466924278369159545581\
79254296684785654765311843431526941984474880879655765759340700173777904493986\
14483987647097280141446433432920321464525680343162690687102339849410645374724\
19997722064928450745402173476446845952601479753629481285514239`229.8097917279\
4287*I, H[3, 35] -> -6.717100632257148626585260494567711877428244288173953861\
89106103545932878296058574521147182862092718531242430075175711590012790769676\
76338233153295021970267063063139934958559037188351431943643344322940557237885\
36630503708326807568578`210.44434351561245, 
   H[3, 36] -> 31.40871216189626723002348143490415708756247686590047275049897\
14097394599847803948219370897423907375397107985776274100627688002495862361853\
83783421160538260825555164001795858359771675876967452352003050378032020877567\
651846492156344542`212.73875590268233 + 9.93661593414167899767082387020932654\
47084276327892734391496955059600822882306423894698279417236169024576181700129\
49861063673148420462450925625317689605783223694230934493180167449352864768050\
672742794297961337307169702724330291396119`212.1990586356206*I, 
   H[3, 37] -> -33.6324639075366206419164424429138266845313667479647529982458\
08169055897812931394419759027991507961260388041547708613459431984107505368085\
30097598554917035125342362215367570223945487666837435329666216396347907539035\
0407863190162789238`211.84717384822426 + 25.740437921926755226371209879210367\
18000341758827759600890299349492470711206776235144986551498602912874640398556\
99863920684978718162553647066308798650152853186563506365183545170081887597983\
3046565268751898131639291702949742559925359`211.6518052402645*I, 
   H[3, 38] -> -25.6447738340186948142853738010366750402859960596744778746065\
62176180976603322320151888495414375883935856506662276975469784517209665305174\
86698268324018982293362793194781331531816549468028144581137076130906108980260\
3080560418927673344`210.9242372974758 + 21.4403812965103055136001014588981405\
70300850423944704596492888313304516544820104058309304404325793508072340581288\
16422310047795529723761031979381961860860187720999412741744569391639465259819\
4902430512501549887738546066407074172836295`210.96358629867143*I, 
   H[3, 39] -> 22.19715404441455573147687488659708938192962560236452924459965\
89916064721706401181465278320751112036213330705903913872546725544764230038698\
42767446484135402467904392870303892401676377552448057632539132541078462062047\
390338899037442712`211.9584854939026 + 7.025505454384529709996494999517895717\
41973825851108268513433327765432691836328662954117286608896596889638471159765\
98404364802802785780684111980980573761494749180961648190942842577477012718261\
47744131662013326334190706406422351047393`211.52528155765165*I, 
   H[3, 40] -> -0.17515632763100673293322209133547644002737283632335799041714\
99199978498586216958955197452639883877277496868403923927533837052711329164903\
91056582945467220464686672840950838870059553747505980313188597933947912876089\
381012945429915642`209.4454064543202 - 49.81250271167454841309566304842846333\
32528837528100704009311031718006791634286038875329325889906131307506014181148\
54711221628408034219421981867937377995829557953311439288503839998255438686559\
094169463411841618283665457685129402206209`211.91124796652548*I, 
   H[3, 41] -> 15.61242868323673209850338073246172925781444098828342264130914\
18439438492090710099407962187377983666034378019018124719217809209285221549945\
99580186662065743982081768457859791161826409645813856083452404946241652036336\
503919096998325009`211.04892301802818 + 2.76051827237334851638029946695524582\
19917070276960783335950619004039344192794914944869451611382639660230814713165\
43370114583316067647795909060251523683693504634235555280514463295358574436894\
035878156824609427752476253697337050767735`210.3979694447458*I, 
   H[3, 42] -> 8.957771938108310339188865376956936845735812030082855129095449\
26858558972279535087172089909768613457439205052352270528828439425470619273494\
93141250743906442366844064668069334951953116943029847388813286135064592709903\
2669599421259018`211.2138428663829 + 37.5716863442743595514721227215872484087\
49687521668982983909681925217850957445881537437266540012836025914060709383119\
67729111170408966147400241182298018754193403192520190930991958686659812836160\
5737425515606580498387657831313876290849`211.82493350541367*I, 
   H[3, 43] -> -22.9365144003337495492439656675883380340680114752252452600702\
99120354120350066090455196485378065177675736666706541393242891381720719230124\
78182791295425317130404698752773663319829094738776923288417421169196118331316\
4491235986991382574`210.93352453593263 - 1.5352798465448180391816831210228085\
41338115775536813060623931716699090749559091382858373172552143321999383258847\
86619247481587339180538747368269218553727590119138318481053142427249594538971\
5753528986721404166244406669274714050390167`209.76575630920664*I, 
   H[3, 44] -> -10.1196726832735175186037047044047846824667223362618036319964\
68560314422694813959424116177731168764948956142037817951297097136924566074149\
13514866026506229076851567873223886390509121080200004185138997365372009808213\
6556351666688730427`210.4958628379086 - 14.8005700377122941678979211327919765\
20802474610916099263533447629068978485568698574354368375883570873747040346801\
09278876921922375474979526641421543293547982227712156380054636764421113790641\
6877013658432754593803334180262173304604722`210.73965169132046*I, 
   H[3, 45] -> 25.20050912698727604697303034446845445056899064991455544776872\
03888913158492100341995187504629621806361655186564235877231122903854868614198\
55858931912459540146983952643636550828980606288661857360405351415868468959558\
355505199259994399`212.32059189685702 + 8.44270443871206843312231736593355318\
91011752847865411094355873775532259811972378220354341721883668260438047945321\
96624386489463060992056674790488989909038353879042787072022460100374478273902\
501779279776710936025301923755481750083048`211.98949644112838*I, 
   H[3, 46] -> 85.26836885536999308995882965167468171561048048125407987381619\
62712168581114361939178857769197863058991914074949184236281597298336328353617\
19245476618515991133412004779481950065252493784505357538953318476122745688491\
373569157429462875`210.82200718018487 + 28.2489351244184291038721128999662137\
17580832404382603435396833815512975276596057681642767832964215994178514510776\
36358274413357804932884584914415102565746292497571940702534575669830025098567\
8554398677887425825421404837122558503749937`210.36731009807227*I, 
   H[3, 47] -> -6.86623434493422976407537831098687482216745591527073074741957\
12020213189784254160659262264087220339288413263097205841669176837663561027394\
96484015354932205139774408835691119211515718682229162975498461229056869091383\
932361772408845181`209.24521680663287 - 4.32031547229286213701559757951874492\
26513478939649613876453138054103307334002083851709149908758567927630301722658\
29362658669687479723713671822643396461925428515736388916707633959423232210464\
984401702947062594424003206368935087475806`209.1199612382358*I, 
   H[3, 48] -> 33.24668956119277603292821892783280763274288192550403183535793\
14172417046046029185471635881226139078831610100464242885183977724436379733612\
70615982616229692474738069612223868801590141627783148453158566730504247812321\
065767713699013001`211.09642835019915 + 12.3416593015111519675456334988605012\
65124964213320428291789418045008749251200446233316861136383322175036372776678\
01842989998369544141641241905764121379923283856356584512001720291546044358408\
0252936564380867593078388815977254775649026`210.75985857952372*I, 
   H[3, 49] -> 5.751358664547373371445778400355707063805314019405171850374033\
89488298226048320195191221707003918413306555111090206616899691868686701872696\
92935327981740958047256557012646031046366634674929209347915743075418858280652\
4821570652797811`211.54978683022853, H[3, 50] -> 43.1987775038090613100022813\
48850368543489400995155366876416560240061827875299313540203127065071627714072\
18742710977656166433699616034155606684720168082736827835654757054914794895252\
2762488556687641541893954467228580739234870374510758`210.52316447484017 + 
     20.208313219601706855261182260648599286304667335129971799617049268155165\
85002389824455819026635991551569562746031166279430454585764711823186154549360\
93707374069972999590777981991602975550323527272464988204327634970248706701439\
17108491`210.21551307768794*I, H[3, 51] -> 
    -2.4537953097878168156270142931120030829442440852096486649906190025164370\
72889512025045208425067800966818836856055993878832852253675304341504440473689\
78387341568933760350314604191933845587908269120318838257119608947953025190098\
5205679`209.34691917124178 + 0``208.96262603761497*I, 
   H[3, 52] -> -1.95748317848616742605832116271659544818145723455097767182642\
84302901233822530554526982380057710301437673193731043300664227045338376198764\
11425903448851979208421861624544685039081712235769695823926251074013602125105\
861834256020618205`209.93670157884284 - 99.0952146576493522121151576633138612\
71942034739775162409560786715066116838377361139546021574048538962162585542179\
71248105893874049845761586439856368483593176872202209977857387625452742654778\
1750930367355978380861364050350376295717485`211.57459211226293*I, 
   H[3, 53] -> -2.45039194307902035680401535056763213688473355421361970127309\
18492340510704697368781460815158318729990873821553375774884698044353224815236\
66094442680834858466881684477957313524128154431846034742051993180679133736955\
839887014798922914`209.53313517998873 + 2.97524424904883743420678137452159571\
54007279572179151142058962028752406216166106399579325283859724461612954026368\
60701002260766853933101874861043435227183695780753649450160647793983839951537\
218327065782294931178376050212152307787818`209.66343858624433*I, 
   H[3, 54] -> 19.20982446691790473360052788380912936664519651167793697638482\
31572829575037807146024765624895368404356384007661376948786191095412726712480\
37083800909261684318221512571296555565383539631986373827803252095087584831876\
956212015774146502`210.53831601049572 - 0.74897999299512000329817489553498369\
05280602896402323344192596826367111670103241422243839428027152461508020239483\
38041532929806651585961904032764521210678690223954664548011870763679506102769\
177863159785303148390096913593251787645281`209.19490234467202*I, 
   H[3, 55] -> -11.2760516350684736474714057171288918598266827817014978244307\
36671046107686312295985193831963389305703222013222872522356615955266851174002\
68725163464898686227690155319204419076924429075330132243663763340515477995401\
3892660931618752633`210.36491756446267 + 36.292994932066611244415160028913354\
04230276789432489380330056216853734505393945500194295603134072368403989678798\
50535072852338599770470713868674761459181057318326899668919466793321092359022\
29797484625127468608986428152759165480897374`210.9843773227919*I, 
   H[3, 56] -> 27.53863146608805148920493637906011932217157176560140845083720\
05186700699641125295592931980511568316107517738575677794873800330079659527651\
34485177584195939607007035540003251303340370095919366895608785732069380225642\
360624093694991791`210.61752150877118 + 60.6672744029311045266766484314447061\
24280062141870896113961187279953857167037890268856834206774799176315684500370\
89805938117387491684975134661760252232059734606951007681949220863051864908357\
9406106209057632130012097704059405372317532`211.01234700381912*I, 
   H[3, 57] -> 9.482455760182847530560772080406491219723627785132609970727197\
97410595383501724046239904484362353856108863361510072943351703348351062103316\
68934355178285460187327206055766570405980958673927358491295015841024978003189\
35945019562306729`211.86696908377414 + 3.172770882706169191774201135197203102\
55541077859436468708685337610235893018629145524616456970706087967724153872055\
98446496912378361458980812215785511877998018332056988341542943743178434442698\
59671926067142629032264251938555479855905`211.4671551921164*I, 
   H[3, 58] -> -4.68230226931306264774156130202370348849035537324830055972366\
07889306198621678302536950144958817364245760389300779341134393924699632418200\
71297834099233839450738012376570266161368748807811535406206490016895389122966\
187048313171349083`213.9231040109469, H[3, 59] -> 7.6323879409806994442315333\
97748733645298875768615954190495982663979999144481572343606678734768818174231\
33022235412859886005768885572729097852998496221800972742503418620043921040995\
1106985925275912106276618717218034756448827204807613`211.8467487373457 - 
     1.7708490533222096924839436865783476100168242028590518351782608843280439\
51631127522120308130761181000969406178536501894141984193966681932527405581395\
68405199759843363803191351472663346130764333638289802937398311598770055622998\
1313633`211.2629455391353*I, H[3, 60] -> 0.9633686556169476410164852353736093\
15658353752148910138127307217921882941856097849354969270996428938787072576644\
07768628720131517004408843666922759643611751500668388111795421151569882008304\
019973706463425790440681193559456725358789`209.70053513397923 + 
     6.4973044560051669815838554364154453104569453199800307949346179364901580\
45172733512745824039176703470544809639359735035092296130412327455102448881695\
12845660239658995270765690580619074210043960376281054874915847939833722749654\
8838624`210.68403030077644*I, H[3, 61] -> 19.88881443792490402409260575039534\
45349998279988138829993834119175773806013836683712456947983497659582739145044\
55711608872230714516831126343716800383858390103285633837694352878144291517311\
914638154071175779517574539450231675381166693`211.6697242751284 - 
     1.6130303093666003333680887619422927974125271810747867564556371904663108\
48048110735165258405473564975674338966968810619684658642875242709479785348460\
80901006200697109508056437793972729743864262518231874011223653775818557060837\
4732902`210.79038599862858*I, H[3, 62] -> 24.61866448806415935647005304980070\
20491592414522858220637395037417625052138772118741692427876216193492325365894\
23209686644598108707911304958417944894812267539643977850798160149212576295920\
018169082716462624783936122849136183623467998`212.03747209811652 + 
     6.8755671292236991821635829371299954378721757600423989012709240528527340\
45400584126394482350539380140284015998319914417133143563337154487921270265622\
14220319875223078763076660159934791528826641155277069180560149047190730616820\
0427909`211.57261659362956*I, H[3, 63] -> 28.77624241894840302328015329360483\
64537843473533111625098186642401238627837709387737395762964438602489605048773\
72379355314740729787984525078976782670204150863278237088735200773569279540305\
595917196272621020989798716905311334900101941`212.156734451641 - 
     14.529568177784094851600833619097249385317437803431574431479453622005009\
48420317868726988409377673132276010105604365125504062187836748295256901680603\
60776361311222995538043000695173842158477614793859902837284593164338695992824\
28334976`211.57221850530001*I, H[3, 64] -> 
    -5.1835109216534128308775973140666993140923296355761534640894699013625875\
45689803794959455361841433266759237977395547398566469623785254340528199707667\
54042102602289866448768912146681754096921051080988398808432229240045124860084\
9902986`209.44924313993582 + 0``208.79887248095199*I, 
   H[3, 65] -> -19.5058745266879577921781008413366374303819198595639539198469\
66410930158169254893819654051133316288722039862906565156778323274551761927087\
79806878739822881429277107906063652828221623343705741481975034277146562615368\
1829801282100783713`212.22316216073565 - 3.0994613634378866247759353749834579\
50506618801351422065805549035879083299240410743422770891439995508728620538801\
45341628658793360893151422788382602399480673292300181439195781679197733450156\
1916248471782542853853629710283428248176431`211.4766451911688*I, 
   H[3, 66] -> 3.181323629214307997875474118204463994987741837618649593980390\
46755614896343477184886716687006306359730956056467180904496525931302899919974\
65912964778341275988935678711862203482629157435044652556216452608082203166005\
18628759977529986`210.6720391386226 + 6.3207102031370519231755560241150662892\
95561800677062829993724408927305236562231582271905046107567574274104434669959\
14839010737636160950959341947740352170739524088419976952946147763992115603108\
3087855652319818869628162034192924994373`211.13283273646613*I, 
   H[3, 67] -> 3.499109102873672250301380719199782083821825731102276308917160\
36734862551429007956983599162164051091596828107404776043289071767686173179630\
34322239101367405148536124442423435833158193144517137647344469547014380585507\
33021488575840372`209.85889497566285 - 3.381974774915965856168313250411379709\
70888893983818156176248374275131683674070473241839254700403819948223634216446\
00905687049899276075458288415146891678590796473535857863828610073384193474850\
73379801553498005835781780771634327099232`209.83638156257845*I, 
   H[3, 68] -> -38.3294343972447464924133843486095265023288421717835956758073\
62233844193941392800332323287481843392213968768586614282066693293927717556924\
82877213207445596086570443937628794001795916994500040719123662685460947333448\
1505439934854521615`211.53728123880026 + 13.020917437378250389525008456066976\
85968587680771004194594050544873496720030810199228749550645362238904127579035\
40499606502369749004343480305267388114289624463869008879766745725104800729790\
34855249257585757804412238507004334734834065`211.01532785761057*I, 
   H[3, 69] -> -0.15956442310017498578688913273626750399986340303168797951804\
71185660416996876869279319671080573926219355743846118133953595257256951200691\
30198713818504362756285776810787797890899169284961232627809971348702146752148\
013879459733961841`208.18005301768932 + 2.33144345088768087743668569333776937\
03305607138422648790662405659700547911225845680660533957615472503823447649908\
76049436530319205597914132871484070559276530170761845539860724815910192420912\
646319153710165974326534947687125891412757`209.40251425095988*I, 
   H[3, 70] -> -40.9002077736916263723341849572649381641124699166653823419170\
23980355884752457085491652164773455177708887945781257955714539513663055890078\
46234669637620372353522580036256922727141395850849303844062348638045251036679\
5909230048756048358`210.73920453684195 - 11.941263618763843223401320224843413\
03823815255491699397094032994309586273758556086022384533875581198825664562721\
48009074588131366796972452714615371663341029429463077990030290332552381683407\
62706970742355129250165376053135013774508862`210.1794621847036*I, 
   H[3, 71] -> 14.01928998505371174843764512992784626922932152338320995074809\
15071251872671293525870434214932377070101843937193097614449670055147922881249\
34405926891560911417897261099510780775899436521091932781249763462232640437978\
292587965344345089`211.548831700663 + 1.5574718053527517299924673614044191541\
17249011957963521253916900737173534699269748916739808296345605616324796431868\
09523393003727214736400642709227582850776360754297739929584019274511321758524\
0826811896719483832317259131932352718863`210.56512442086103*I, 
   H[3, 72] -> 4.284701073768803143365727386784319379674598321140300849776022\
35687113357256850173648418252469986192524194191414295941327201366312437345579\
51719656392608556217501669417048293326619949318290295559176850346811192312087\
10748420296994839`210.89140084079978 - 22.00543591341006081012035187717169051\
43253255800646877667411761173060457005102769758428535336311086674957819948147\
01051098626247763206670837623863336577569453597547316490874954836192574644156\
915905073354023769657795866299233032149227`211.60071678834788*I, 
   H[3, 73] -> -3.67132970830432641628957835844859862107138241667056155014149\
99216499068845332592744940759400993054101104076024433158541121415307069008138\
40324913314608206627443433080655273071615228476559802315060431747676070046002\
854901544324947432`210.34156500440787 + 4.11424745351561900591625801624697840\
97932926986919139633667507060920950116244339446224685399508552132966398210263\
72119122132793995606081938451564630469102201883304564323958511289320561914261\
671432143506761991467015424423203548727672`210.35738764663068*I, 
   H[3, 74] -> -36.5098587679525063299638288107431382435049818480588302522474\
16771865900901231128644770456644125859799602998306945839854169663702090852532\
88492263635298778236003808056081616518071679770858163939154056718226572643365\
7559768214409886738`211.29099200276843 - 87.396749870668518293907311118899536\
99593920481567057489335366925692799325304632039760662134563451593777584639194\
05899375296661737899268575243797883481706913781242662064605429863999422707924\
4661147053954910430288919485781815820403973`211.75809534193567*I, 
   H[3, 75] -> -3.53833140919451404306180765841213862640463039660251972495108\
41005792917543701547522401789678203762439585068703354456074654943236321389192\
30196656427994774208957558495475847490354819125389487428148859268257469020686\
29931179101837612`209.73724042800842 + 4.344169462579188183302769461054155194\
34218869316948421552247792520968875076824723958331090049155474404833155547760\
09532046894574195838040753672222979896222930969188632458492313079914656160695\
61786710429503956312559072125605605680082`209.8305802225959*I, 
   H[3, 76] -> 2.756534964804924872210095828508818479838211474969083622001765\
81970894098461666605216414144114495333306936045235781425315106727140015289210\
49372001375053812097274004827918411562018068956211291413325448966538126251512\
85700779523688687`210.27413739266902 + 5.704199633351362245685474738138235522\
88400830220850900749124941852256407652526747148947136827963199835581712255256\
27970697404768993646085227440888523618004421031724235058599052698606764352444\
48275582563302992708834860454920745240088`210.7612559246096*I, 
   H[3, 77] -> -8.79013045619535712060991864641387949563144974901954100710331\
36743705967297879071432346340114734012431672516061194700434494176364933892166\
99987635500357895225266837766925946690386980170932101730422826156218479945244\
854433980666273764`210.65192541715376 - 8.24755059634470546630711939051319076\
87522867210010971189194073572621588621668133806618543357622792946930096464451\
67005857161185019719983396474354726366915544577338689959829554766423495458494\
878014872301433754728308679294039335324184`210.8834564702859*I, 
   H[3, 78] -> 0.800788008765040639907665376900000777763829650864716405274681\
95342575357893331988477752233657142355818989350179276071411582945337016043379\
23830316591989127187438696201524533326692619273452270294514880678876857724437\
21933449753710619`208.2227989660597 - 0.3541952043322348583118390947692333395\
62545688677449366931759181858809393898874294924846854982638502205695884503407\
95586294852581902761863318202625700239557718050904840363281100001333582486172\
2076178412211414531391234806604192479006`207.89672802764065*I, 
   H[3, 79] -> 39.66618018593397181790516418988953665624651879685916720809238\
86557528757291232270724034116457221362294564971636077709141890920010008390702\
49887730674338133908859712688197603516243123768410655766645005939709891346924\
151017313435933945`209.71122982066777 + 24.2291086347257967786483678477234652\
20426513377860902641784673739407776087125023290020726516465767056114223320765\
88697545060439200958573562237462600855991066603215297620963298736336953439187\
32407675032036177757993310275962495087846`209.5646324740401*I, 
   H[3, 80] -> 103.6075239882902035573224677951336510661578017900760631998699\
56582739165486955813805357886263646641127239055774494147451643709667889556497\
56799419739652858338183018142849978984111293213060080662034204718509066040201\
7570656824819298282`210.03351514009464 + 31.810154624998616987660983072361465\
15652326969361801610455563355571420079013282371050639474842252089227120706172\
13861646084935682645261270819320690474783827466101384953472025662045021858889\
80320345834882824681294800070743588661991126`209.57212419087762*I, 
   H[3, 81] -> -3.46018235878320839528372007651784747547458777274109603774690\
05924133240727697799125845730273307145866566492463726335243734110071700452723\
44740433490252995976814268972658035121967427510113591090967130045223767476608\
524678935812811297`209.6601653531317 + 13.81558040136498333121894230735461680\
05577000978567363348861986818609147244466096662570834008911226921144022048610\
97884900030449229196791274337905651338878855925400376989482393326425438976928\
178619638259073522275440321296826388955805`210.31538980252748*I, 
   H[3, 82] -> 5.240286816755033331320076317259103528279516050290266207060415\
85594188954164752296634204636134845968365045803595503988509743678370531326694\
02851408781204733882925792546978304703867790239185893963940977624237303584027\
33063225940878334`209.7641671310291 + 2.8638831983734976336499610153144568224\
08742724269806742830716536592336284194067566280743129078168349684554666377062\
32885475364685771611420794517438736252305936418585833245668409086108088736460\
1210150950095274517777453593209646891384`209.5250423477581*I, 
   H[3, 83] -> 47.30064191106472902521706212345953564006116178813359955861541\
34671442552750345467635459981712797976352504272938845468604280020093626547745\
24501774093967955716656716638290422740048722602721632819757417730772678742445\
335418133943001382`211.96238669069078 - 30.2206913233065990996928641681438764\
99591500478282777589185555426146315607109795850215940740383624401236817241848\
83967518681062901581540833473880311568963680055121284146846971118051710298751\
2225947067844898704600748613484366317355474`211.79486373050557*I, 
   H[3, 84] -> 67.50570306587754941722072359748629132793267596468756339708506\
31388078130424588708753607287774106876498293691500614361085542564452128887759\
78612869388834261115020004789254223552864701661489621709000699415897450401911\
511732512849534394`212.39497631065288 - 4.59295224364241585393000974888792284\
06090101706423009923297581160449271959725362978000561520531144203024828860307\
01393976948729947020501643391488346471852907428068619311119902068031351079710\
806643195985767122009264166874952136938848`211.17411859867457*I, 
   H[3, 85] -> 35.48460016112979309432808193619530531335542142063131746051036\
30031839833439886349416361149562945748965707783266787748033241320919668844119\
66511772567378638747241775050214388195212486905539053885087211645362205817375\
690724220287284617`211.6577844952835 + 18.09679595013133103954722675434303761\
63882156251337086277805377258260320577122828240042522793302639894626247941007\
27324905625611262065930555512583042881835122149211330768988865582022687263986\
949322907958691779011685729055053409019696`211.33758113547046*I, 
   H[3, 86] -> 23.17668665144080403943949430096049415601616478331241649173331\
32207972830695971951996548758412024884745384652074227852540288692492872814479\
03775998400940554114337982297881504553386979026463497939730376144950278728534\
803621003526776585`210.62566996323073 - 6.41386169722942609778966568848848866\
46079758049813328884471192233039311635805616143819425042467719253619010141347\
06622812070082345586043239075336486106486271939336704366029325767542747326897\
466430886216378937258579080034409025834156`210.06338601938828*I, 
   H[3, 87] -> -3.71112514961849879225749966977386334645154977943227195999462\
73488302259511909156670356961727928894911090644315764253177349374902394045888\
61963256508124942271692373267631982010303547194748983273693757694923802891785\
859570292821369225`209.63348661038276 + 2.44262731044072988967858805886116194\
54153935722928605366591478587233910388592840529631250585093001510458690254107\
69653887408105317070331820842087472489919366759841460934608925438242016002657\
077305501498626080116093450035497757485439`209.46152941578725*I, 
   H[3, 88] -> 26.33317731896815088462432456561844408283849379344711811937800\
09874957415697367949275301443769244054136632603378822056976427107689021655922\
45135336483885429237129801784909962571331862485006374093482242869940266247267\
479047046457047284`210.88922616637493 - 8.71536147638175762080189639951051726\
62179090379259539822941124058312368372323543208525449454851369361022678984047\
21454485849794499974116626671864629705448288498115186081603080196184237896614\
792781762938828087002174363012312355612738`210.56364323101508*I, 
   H[3, 89] -> -1.50356789115126344696224424754119385242933049416659142209206\
55104091000799566430111969628847222508934762304712018735334404585525171332312\
63488137599603105773060276152793827734712779567008321764573898201215383821269\
936472865420077272`209.03042970858567 - 34.0155064628704968490005235016850688\
02994989662251459916336107110402413103805302027528167675127099647000961548006\
36850174839067926378239991162087646243691374141636894597398462402390303108215\
724332438735368771441744882267774191270511`210.38163559853717*I, 
   H[3, 90] -> 5.236034848946023404464397698428150274374236375285675028123867\
89498988545240808440559657555444877622544724611155286598825749969562472300366\
06708283095245907901672650617846726839766918049455366123644193588738674391872\
00749404748373382`209.02437346554066 + 23.66074322325151737596323765558008679\
37323672997281082414221835477069775560274432197133769997300765265230058718011\
98565930089660633032857955656194719800176092869070656890013701289970570064946\
821476504261789850760016487236054036762366`209.38636141477897*I, 
   H[3, 91] -> 2.941490392889477323290602302307098868550095382198427047276461\
10506580059672828481395234033986912195219869806206813983565846717220876848698\
97947174322204600670464237660030909759655709187035962372742023045154878446177\
03982564348211397`210.41043994048198 + 8.608408433076227510166196395209952116\
37645527868168770902922886820512194448747358301630045825070028049786966867143\
37419837776988219155036089167390063773078360514719934591800802267395512023977\
07169316061239531638033029716910221232418`210.88690732187945*I, 
   H[3, 92] -> -9.14015215468811962384389568557263274903294843274268718331488\
67155863234663497893324841016784438306534910380261872672033403363660230447008\
68511547824642793276582831059184061369320744392658133277964786949105441505274\
061031555885220015`209.01994392710773 - 13.9043517148417769651185896445918007\
13402347810417570727675610890160798805947792209244633560403867363812673317342\
48668947562561795573237377871102724303157096877929257670238004428878970772499\
1439554715663293724077767109075942449974781`209.26985903260126*I, 
   H[3, 93] -> 8.199380188746285900975212890978100423507322478394807918937111\
59350795647659487027678572146361654689698079210028439882966658275400501114000\
58794667292109824542413362065983922272452355889711308912820444027368733266274\
89457697550654799`211.86379528266494 - 0.599753628666542396695919899852039572\
29649660534961414415752646364237513514452939305390802528709504500321392583825\
09586531404746843630541904655640465907475051683505839332929360295722979257083\
72121291144400651895966362712064976019464`210.76791493604992*I, 
   H[3, 94] -> -33.7168554737244221851803975004126282493450918047938446045919\
58309887948572974393985408273103280852512937887265204854749464350770566137742\
02150151713858428814139962182823312049369793431246647387311298299986865009465\
9953397103194773838`210.76140517996527 - 98.051569622526572426841666742377697\
43692288746771214096756997048017546816583311214268364188085877587754929200813\
88896440299256301603624311350552348992009097976754743970240020412704614841180\
29876673969034775073889942472208082893677451`211.07074634167816*I, 
   H[3, 95] -> -16.1481187751671160012880817631309383252015172362954483480413\
53472936895201623838464703238923028455373856464195149471358468018752356291291\
75126533858136972674726683243372547765073160173999772945424632650122603928506\
2586304092679399648`210.53066509132708 - 0.0044503572607053228532525288232347\
16781881364118409845782732038467339603748233371435039664367763131224347113441\
67232849201832143661941553159008784213410352650278624546474031159482860054622\
6361467504284857479588293897835203418564759`206.96705475699784*I, 
   H[3, 96] -> 3.867840472699625329633952892138751914114732419878694990218826\
46589926396000566694906564578715647316485526073913956564013532402665989943808\
75410180522673907880287521025330646141420058512515857560817670989877046791363\
14852953128599208`209.80073029864613 + 55.58393408915402404161833360836327002\
72295663674077168968689967484625620255409632562200818552076823970139309043477\
88082994428096540279406748581650871560299801063887679929705481920749440292183\
261713042591101052355100103097730516135867`210.94939648192624*I, 
   H[3, 97] -> 0.811218458931097482424197743481853343312364191732590721977198\
89168664431578430673478583571785190933783429195183563991287862797495122525564\
22740921048408749955110299225846867233209248834760734253498631443513764729824\
02571535083628216`207.73383963484395 + 0.979962244778159938534683419913215053\
85414541770264948846539634302253819775993554437861658192951319768545797788493\
59766727221250636176268650993376838806627130374655352369113911727401750619912\
20494158592273407695468652426318376320238`208.0070313098177*I, 
   H[2, 1] -> Pi^2, H[2, 2] -> 2.36021433154163435203931167330284580492396833\
74787960499403427990960863659582236247010340611989291887279059151393423781912\
77771762753812366376599932819999966726875253499816497695684681958932811411723\
416545212253996326210535420454607`211.5209866981062 - 
     3.5413528375774524108523094159969326652723489815995522290291877544169331\
26607519947332427583129995696471963989964313302795035999930768940448409980802\
71932333004159654223650034840172676377567898556446944785527062365213236687686\
9004707`211.70959664570123*I, H[2, 3] -> 
    -8.5211276959641208432603995960174170070606947609519335710944915875152160\
80443491585531130443116369203619256210306091559508691836850772190975529528602\
94591747981862079879284804795475020639115699775203453753274407877092020824082\
0125979`211.02419077825795 + 9.7955744531546018688607037047999003683059611699\
64979445362823575311294053418105095860740014699192049020955525911420625838947\
72552872617836158149558411186419228621291670032120522852159724657583322019576\
9893521051678434590304566454989`212.03039171176712*I, 
   H[2, 4] -> -5.029529000560915750750433611664266424592543474427955069176492\
88280901249849353262840571051284791478937219925082568379308203376536750135917\
82990397167628659194636262505912535069532929669083454528305364439853619300965\
03500465693924099`211.49206668577895 + 4.429937479547016421558426080077674168\
96219654786392787637584963943161398865561639152511808472102403165425309503998\
05365583097328782298277336691122731227724900253344840327715802794316437945538\
24733922954004193468246684894495102827404`211.67068122870725*I, 
   H[2, 5] -> 2.0290879392486778881194383058350344206612696044253695438788291\
74290135344280567546040005499595478336989585748790830190343527049670732526028\
80144262089716498408108049959580040475048511640243803886597021227020121306168\
9075613420380899`210.84675427239662 - 2.4763984012170026930165650984602499327\
68518807807468455836043865612596832229894407533272454117087300316754740958558\
19032554979950947279173354291316967618354881023748848451240108051293334913925\
4456588903378069216042843884906458744987`211.2440931768404*I, 
   H[2, 6] -> 12.687571171434709624454473189881055109973011913976581101168790\
54003145899377030989948684322663685408164047414347777810252675296679632860572\
47478852474957269013853431687571040361960601791075905748675427636427611753214\
8905877176014532`211.9375722982096 - 6.65842337315933759073096617764274588173\
92889291917339251093487802548704596058491397756286510276083416559218694895203\
74007437030000396838611597049467497728811123662098532347340355310625501974581\
392964295622191556780273827440332949074`211.81433817246477*I, 
   H[2, 7] -> 5.9797196019895268027863284533735796961298294533715962200629145\
57605537502545929930039712347604070572630611153359779869752092559619946876847\
62088223949400114083373981624627350199465150662211493780314775925389224428271\
0487465350728837`212.02316480944316, 
   H[2, 8] -> -5.249279649320267471133740471736554848439475800492735404369176\
39991028409525696756132212844000048082143921123466166011148954822726906647789\
91852063349801928683347268489041847844172371442261165566004819302975638015469\
41345611616937897`212.21862846344538 - 3.166593197856219163659648529541672957\
55504364537484480415444524911950866746278214034917589885190188440795579568955\
21376655103606017952699779919663231284395879973691464477835871999202549118498\
39395620202856111695850818751179514714484`211.99912102804953*I, 
   H[2, 9] -> 0.2751089744195144316354153385441705516163530857222264065575629\
06450759169626691953899550073269879989698554542268268659207903022139908371593\
91366072005654313684888542698555151315035856622684127640427020665273828405298\
79442070236134`213.2687724574869, H[2, 10] -> 
    -1/12*Pi^2 + ((-I)*Pi + Log[241/25])^2/2, H[2, 11] -> 0.05809699632580931\
42155452963301617883002252136324474305295893596410684053572482213535176021001\
97241436950907831094960022669677309646396299490827344776654185922907245112601\
76398451838699867567790396891209773790088501448041687734778219080193654372964\
20817121108242950484504180936763804417819086579649691739932352233791502838036\
23`309.09677487095377, H[2, 12] -> -4.849965527445758277314097600549352035344\
77619206431039724308848176411139570801599110146079032647072006175153606656650\
95039285732718922518839288295910615884407491070589582527128615320949421688378\
08551048621740676082905989138580359525939409931321422620827507623500853141018\
09312875373879207527913199570838087865702243561183636302`310.343075443137 + 
     4.2319566762963031663742517801470664688756605365402087674572509572347188\
65335344634818984436611505758423024481555574595838462321775603405511971250591\
63885063344237610344044983341026516157079394079513942598081182108335784540408\
76122432441374937998756711320109177115808300816497200113887619704997735680231\
81644799253132453695561793`310.2838780044572*I, 
   H[2, 13] -> -4.46856666645195957188439948631171452521311024847987047374483\
42831582272102350482972568354553134918629664610393448314396435220033134871735\
87774356695927912038987115347431483808775099334860994988432722737413415000582\
223700449863886512`212.15301836885516 - 5.04360675153392403406260704756441014\
08726423450290421906386594910999695934909886297668746059789947759692938080827\
43222012538649534637441895052384717872038030619136433935570989569314139375731\
017329788811473250110694361835021239536112`212.20559134471986*I, 
   H[2, 14] -> -21.3266431306854211071074071844496561250086251065642257597836\
82377160689496568326366501188289359566860360553741039539084015703043622724896\
36227974393510820973524155359978323569222126922153584109562037164645640393161\
1582036866103679437`212.67248380787422 + 2.1307269568801680054292065012107870\
22641233782330727926605611416230420395745124988939617075519207748030137371732\
04491634590392234761627106795856853702082209089001391398533249242068981331788\
8202799038446249400250465078188449145795519`211.52602655824558*I, 
   H[2, 15] -> -20.9620025410500964316310326937471277381253788911927444711036\
75644350633438062768548294594660410030627697621884361504209554472058688246081\
77002354585733365386812519828926955255140114145304430640106852933438692844974\
49975735676454386237483035307584396339379400655807113945368917866267997175841\
31709672391492475055935591952278198345`310.7429217999881 - 
     5.7732888643320779865509761707413771108022330389334998371684429160852135\
55008244482143445049208200364677671904809531302481904055589005261043678828404\
92141539276297199715046061079521868898515627681520304426591670323574824509978\
39213115895070469376228395900145590988706210150913753272599504327375196920462\
00319277413769078178899353`310.1177300835383*I, 
   H[2, 16] -> -6.57068698681292030303765598418650753419187490120854184902097\
07431456892156663849298598788734507399619170555650166621703075872115975353650\
23743037164370853198114982767687690174262353657547311907540479500437945489568\
274336809864563079`214.3660272370898 - 0.422641264996490352171708853565633242\
27776090588872024327785689596314478559827815832221286595922944052255376718101\
95479580920676795538221263273316740525207615239441597023637728397132840550643\
91556478149410528961494454385346208819527`213.1288220248621*I, 
   H[2, 17] -> -15.6603603310551843128242684460529394985465826444094411001414\
44161812693457640414947268469973049372107996873953623052068138303115095280667\
37195423305375012717224618391777172544507767485686015948907362006588793922462\
6108933124886844277`212.63261304549425 - 28.474404433849368638598959462071020\
09710710822402783474416588966110930257135786750356282784486242376304744173584\
13609883176573982804241441352426591763982333192954484080627205552314980242534\
883168109637924550806908049278718159182915961555640690747483636`228.997370712\
1593*I, H[2, 18] -> -10.36871088172966613068967441786067638558146741725524547\
77494941948696718443459653360483448072953455957047989719916829491785664281026\
35542900669665211100896756554814228980456891052667063540377638435117270791384\
766899706791212267492334`212.06402424202489 - 6.33318639571243832731929705908\
33459151100872907496896083088904982390173349255642806983517977038037688159115\
91379104275331020721203590539955983932646256879175994738292895567174399840509\
82369967879124040571222339170163750235902942897`211.99912102804953*I, 
   H[2, 19] -> 3.238256196564108143050523874334613553158543886935334322714101\
36425097244646217767102730400912207367761940305610115384279222833766633275230\
19284537278555845789544818271323726347674115921122605294464557534852133956692\
38446266464019578`213.57358792092782 + 0.180361684337351158238965609507289440\
77224700693830917733694668457421930540488744281623761976636182139904164764093\
11972311464488764312334867458016872172450203279724599693906545353800089789423\
20191943631832849186426176473513691222775`212.75899440969002*I, 
   H[2, 20] -> 1.521347154545807146556508300676936695447522897467430000450903\
99074801156591545882170195999506151517447099532115021900179858700373697324832\
30825986950385586823643615940294406829236691610809839362984734585628083898872\
28156503702215075`210.5752565085331 + 0``211.3344572810442*I, 
   H[2, 21] -> -4.99827472386856641341667337717432494495001514334820455454019\
50120909093991850735044962626056804283905445359523646239399901748200692463118\
39668199896254665299348133351611411911862889927990847945961669680148726008096\
11695753741526841`211.18145014106335 - 14.23720221692468431929947973103551004\
85535541120139173720829448305546512856789337517814139224312118815237208679206\
80494158828699140212072067621329588199116659647724204031360277615749012126744\
158405481896227540345402463935907959145796`211.69962620164796*I, 
   H[2, 22] -> -2.27994379513500709484642995008911173051435729700969706723333\
70418796930188275821423288314457368713114416256801694090463086926891875021049\
42204162345997580475734626014210506162450796170649556380156531022000449727448\
49401233243929282`211.70774608456819 - 9.212735826883070942791433218531515577\
52099074595399942348655319845112438845579095261292395757800153022646042306013\
28459592279468774662193512772714703635729832126988021380644811506769569280376\
9405839155973149137494085174803311415178`212.46723874535107*I, 
   H[2, 23] -> 2.299406319055350207796339906580226076705142288742108992912602\
41922810892680680784299491265203412711167155933735214161929563493455662911975\
59357642315460387122418897575204511649502231968428952118253843144106286977203\
27927412559549267`213.9131135295273, H[2, 24] -> 
    -3.8535468943081188981295983192254118010287864750048553712527630705355315\
52391596728584378174785090907071446994509582385328403349157186191163833333219\
11865127890951676437593359082346003298319078339993219315207519439339020922035\
4945662`211.9313612181614 - 7.33572227320536607238847470050877839420339204629\
98020370023389564706634624275844631952252504509086386651224106669417616121996\
57944624047434216853075619974540590931514650277078781283072464156516124222951\
114352960097308664191389330152`212.3639716343235*I, 
   H[2, 25] -> -7.27353355154040945714601341561320217940606616182411611230221\
00486816243730285849143864882315456392130659578939239180655159559714577112464\
49633851126863427502315494381601902590159771644830757029296001041830480129395\
359840270811242233`211.6694960445197 - 9.342062015109665879253734316311937214\
13052118545319995074150630825378231434427145813120181632734526721027095684054\
00218913136209237114060469603796324546326154206553082560735491409603583861087\
98801769581328893311549125628250693303814`211.97223361101257*I, 
   H[2, 26] -> -5.66484520658454077925351532418995529232237216099089950417783\
24179368884124546719319711572491930595872016589462001826283413691113348111115\
15859377621881356665860678808588402630341519573326956965961371009919156513350\
12721788199219985`211.25470024118212 - 11.85788992185657427355136880312728661\
43814591808578604957919128594084057502857372331999630035229874001745696111476\
43095422595299034659354014309759837103737726259071138989392153339491660639301\
527441812346874135533214789853480913574575`211.66569993298842*I, 
   H[2, 27] -> -8.89218886387794677457714281475580175739018955172890144688270\
22876030562702575940476936476540510087745319643573997794597457783202104729450\
25047354257799600096554812381649135406223971018154083925490690911655338015653\
699248274073045787`211.42023511414786 - 10.0872135030678480681252140951288202\
81745284690058084381277318982199939186981977259533749211957989551938587616165\
48644402507729906927488379010476943574407606123827286787114197913862827875146\
2034659577622946500221388723670042479072225`211.4632590623627*I, 
   H[2, 28] -> -17.9692449425444084193378425557159258107303512075835655936271\
67835437325772302646833836327937439935512628291611515652641015335614194793011\
76495013545262817655728857953066256768323807652573688535038452828550530394419\
2451662406343627512`212.30299593348704 - 16.420399898780286395444511154212166\
19685537198080777398958620948043895652190754154023210100966179332075449920754\
45907193560980202728654237460887020820009552372330111607667091535384687885751\
6171345081802865872361309036117240150850119`212.1140078038452*I, 
   H[2, 29] -> -3.48077564297561543742111206116213867728555946606341240447636\
34655036384218552261952188948241392264033592802708157416414922302635863353666\
98677318324538796120545124027726761674119059667369689455295454981765877158147\
777669777685805124`211.870102897002 - 7.8211911391490126822056091632543726687\
08465087803773814889553102317372318396404933490373201422637083353534044426146\
28146206475005695249761629054858881981098296368940959059719344989870053770817\
1747237778247452478428630981929811146254`212.38752285512118*I, 
   H[1, 1] -> 1.0079579203999788566964393400693135434364323311472746171042982\
48588393781477874101878868361553644999718552252256865263321594113209757143654\
46516846226903094525199749884608958564678248445570004974682217912998854816303\
6900380737795357`211.99912102804953 - 3.1415926535897932384626433832795028841\
97169399375105820974944592307816406286208998628034825342117067982148086513282\
30664709384460955058223172535940812848111745028410270193852110555964462294895\
49303819644288109756659334461284756482337867831652712019091`228.8989632625985*
      I, H[1, 2] -> 1.3270750014599193952007765645585017950975778814254052432\
74060060371100229107557552220947368079149314731322208733357059091271406873000\
15810803596795575035363167274825608584213165725737664270260388757098148056016\
64349035280975803085541266615146210356956447349455750073477979110979440456967\
87060992384525018898951330987132212814936`310.5784121280625, 
   H[1, 3] -> 1.4816045409242154788784163661971182283716056340291547074265998\
27149788258175273664050784156905873868156750903886993121356217084165029241752\
75435652497247829943018984001186328612627485035948839508290785872745090517119\
3970345720515006`214.17073230039568, H[1, 4] -> 1.605429891036561556251966672\
30334431055010077158869512397666200413432168572258932784591196860152761387398\
86800654066832889366968880080486962537255892903354903068247189174168235774536\
83343843979214716468643870475629536900380737795357`212.20559134471986 - 
     3.1415926535897932384626433832795028841971693993751058209749445923078164\
06286208998628034825342117067982148086513282306647093844609550582231725359408\
12848111745028410270193852110555964462294895493038196442881097566593344612847\
56482337867831652712019091`228.90328463638113*I, 
   H[1, 5] -> (-I)*Pi + Log[241/25], 
   H[1, 6] -> -1.347073647966609322565263346345233242321434898137083581526930\
28177828693006060006546655641974228842037267589497123908990160137620242089594\
24746358695901896652513897653451758823927268498491847292429240657626387534486\
28963218159209101934565030660412027842559034908168565776797805196076038661492\
870185440933679568762586155524041378`310.2838780044572 - 
     3.1415926535897932384626433832795028841971693993751058209749445923078164\
06286208998628034825342117067982148086513282306647093844609550582231725359408\
12848111745028410270193852110555964462294895493038196442881097566593344612847\
56482337867831652712019091456485669234603486104543266482133936072602491412737\
2458700660631558817488152092096282925409171995`326.99172892897076*I}}, 
 {{p1s -> 137/50, s12 -> -22/5, s15 -> 249/50, s23 -> -91/100, 
   s34 -> -377/100, s45 -> -9/10}, 
  {H[4, 1] -> -0.463065672009830282104699910787894126545902543106035927299934\
51412194395145113886074194214865138479094458251765460639635665422868084320391\
81836995807333746197704434107705938960112241283611742234702313025001375987431\
65887617746295604`209.75793041192617 - 18.11680410327222150169427794348081847\
86106860741159548082621819955311834588718668456830383090901930904978294011961\
29153231811942883146605669871593991114111368698249885453039181697112677031035\
249138138803203919096389693298239276661819`210.7067359660391*I, 
   H[4, 2] -> -0.011244968173006074415669104566610992927795007658830069625260\
76207944538070268562992563817208375160131530880424945898512649410122927678759\
48012871238826847022877365511580628937249943629493491271508174910230111659021\
1487165975195794`206.65397244181128 - 0.0564587662118541571318926067840387322\
42930259469236173451901548515222754600530864883664248771257162538674508007100\
35261067388762786310567293019785306081452632100614174307844569895970294857574\
404704847215443889562217724775298763565`207.31172751758828*I, 
   H[4, 3] -> 0.0558005158629289547025793469070857001023038052032838967409125\
86009665410389267671033095945967599482012039309753301387841429748983716107318\
51326969776867183588495943984254061355321113136521969483698586957980261346760\
9093721027073261`207.64966691710217 - 0.0148467824383246234872297373254067702\
21190234271755162337895016181236434025905892265886993034395478643335916193455\
08374197236236441563926988338399732532776814434217439101320901285978103817960\
0523140497134354507923506352246040327671`206.94459947376578*I, 
   H[4, 4] -> 0.0276476365953725660831608601087985663267010407375550928467330\
70801218718020302450545490016834626336591431828363132219516457518378764899759\
20350853309503863155928174662306803762137527618442528769618895591485731639509\
9661943191336284`207.360205953392 + 0.053483068002123917139167582029674461462\
85127052586439253544923263038366208155508875117793344376344945711202448357914\
79459378473676125866010838847718441453694942189353906395307202597204099122675\
14229864386154142928528658305548803691`207.49042252105616*I, 
   H[4, 5] -> -0.124724069641056622961435356904870070584891409825939420894468\
91227138471551460469000993432326421158541233681232038135042275916358526998003\
09218735334295698950939587789919739050883867133453912334086059311473275127936\
62534613517966986`207.6943054365328 - 0.0393357133778752556741382065310842526\
90812277005972565309427532663899868767238465674915280663292042119973936479018\
24128217504625843915677077830235754802641926919150154576784667657480221715080\
6295812610939162544751495908200913465914`207.0283002333238*I, 
   H[4, 6] -> 0.0103801625643305728640940086216246660603609543499353773321088\
71177010645733478961258375256501666103468568947719568352288382829069457439083\
14689336964045048572801822262910864499750820914791507312707951462179674638508\
8634743101693931`206.85828374012914 - 0.0263361178101006688353132572798886328\
73132962267862059634944243293807433760423622910524319350133737489601096254183\
54604291884928770205516102579947289295448940009285760853929985914756297643718\
9581837300587697729575336385426433895714`207.3246586205414*I, 
   H[4, 7] -> 0.0475039443805276055179952791605399423464971938973032449097522\
87975758148498428774122076254857517046588033991136640566279079225024535040463\
97839521185420479643795160119684974230483816939330249899105085077246090479041\
1573985702104677`207.5095013450356 + 0.03508408205977578109517784456168693367\
59827316248990525224156611710697877946555428222255807115872786860173836876960\
63059060337499062097905990970979495889362375983579976151134742315710947464596\
274335723675853797320136875922376248487`207.28360032654257*I, 
   H[4, 8] -> -21.61939123448887347725109743212691714268248122605877325201411\
03737506106445400159098052124051704310102934932744505386596831530202061650746\
58052420078102137154957738332256196076248265944368996445096212681764899529231\
626855564802767851`206.53103223151805 + 38.3025860573882526538174452451311000\
36869580971574287377075362492737980412311541635450728514435691812027200545557\
23731234958241529392025380303941510271388581474093568238445756972276832384159\
806729885754646021911395349203410970632216`208.78490438697182*I, 
   H[4, 9] -> 83.570977342495992569420440740951132555764606581743448371739198\
02861318941940557782813186013241887985895121345912613778666669138356217987464\
78314994354207445533219979544728019036533368937947689340952711202890572214173\
63297805132719019`209.95396440274243, 
   H[4, 10] -> -33.2289195124398583180484274962031124496980307667728643258642\
78835850994445846098268111258265395959563814295208643953749351894214785276576\
16904786208165105138514378582130778078989938349573524195256878433013062354347\
60347835057927913`207.13962291284207 - 21.02700010870718718172997382504840959\
79145820428475853987673711861730948836471814953068503537831073390291358332908\
78662066893327837262100839528855165937581338997507783205279693489896698003614\
397099349211317145206193943536775963377324`208.62979946995725*I, 
   H[4, 11] -> -447.631773194841846622137012805730048434787389975870018253335\
24796041279658850033041614567860108505777888587532657180823233197490733789784\
39980140520988208432280863495252323726949736290348241451059571637478563343745\
32581753751429840306`207.9490009316507 + 145.82933919999596248683960828578964\
04883189459706303212348650190852303221592014569241977880062829343860897522738\
98710225660204341919591143429765937676214782545220947184625700656342703877480\
125576046036220316146571844638335270937431233`208.9976834809794*I, 
   H[4, 12] -> 334.6692240273716947820036421935430896429981670360822951323002\
02094082843405795434933755835242934039916151109603329861250522380943063489453\
94777097636463231940456435445938790772430623930875883136072060836873834712505\
6943852391664778246`206.94377162282174 + 218.71945385659000030521750742196774\
49614180700541392081542527537555228768178375792481651971342021908035577260987\
32600541510722590676562572614140864507072834971285189633753801499377917706006\
000850988708230887723935140783698416952822621`207.29045048254744*I, 
   H[4, 13] -> -39.2592152073825538678515780702782038945522858733433450198785\
90593628745124509883108682734418997736025045893950504506739196850254382793670\
58880664064897987492587762765014051295584306683771332899084766841483395174136\
9482772877732952247`206.144057225321 - 14.45449850698468453979265308269486689\
19751792124048090275737624234245391854044686988591380154775982031993252368041\
54668925419712326765494590251393957307640554611238819677554597553778339284505\
342395895086742535704394246179362551317237`206.71784538126067*I, 
   H[4, 14] -> -380.471083510102055106909766019141331061001601518215533762986\
56468043957190313247493334446472471493079010216525259275517162612286381132967\
39785967173582405367039721771941991697740794225945968645900891023756358584621\
36202710883273343606`207.24339848789393 - 139.4787867615842094612355247307921\
45445438142619458574261719695917277635116802917047805766594915554316874395694\
74654811430725515287248350336332155685882478441660377602708980922320500149642\
5683409030026440110035716063416781388947077266`207.446813993994*I, 
   H[4, 15] -> -139.398303371284805338832206691897102578530003063096218838258\
37059025906058740321105648276643266009761380855006495803492821221151791409518\
69982536458565517146238973422866765205924316969230812429768208897256669598608\
34374497140064462135`206.50650053748913 - 301.3234549493344818264633011780771\
32222562915365492910049601169001999769020557931603033992163794403091113318633\
07519651323298675010235783855856081174832670880445012054808230048227593648105\
6854991606537451548154207519316974039724620429`207.60908488711323*I, 
   H[4, 16] -> -1142.26876185293745750809063774364044079571176336157029776692\
40460915490914913182919361697884456887217360870100907655490716158534312774332\
47366467576552337216787564026148073030731181411535142804780068611041520577891\
872925147074743307898`206.92770104396004 + 609.801137252009703459223388792278\
15729414044687130447031969565517541978528523042087903162649796640934981793470\
08658779638281854412934673075047245326227307306175634078309013621165942932475\
62005929366870214444819611394245613050638643429`207.73519909660004*I, 
   H[4, 17] -> -1719.88824413251970125665663582057129345830204849637193169569\
66080006740988343302755261328055951055957427800940487388004398988571820343630\
58728625406390748699071730380146012789894118289134213124006126916498470483094\
27425150489379773472`207.01433391423913 + 987.8364532552853993644599554402854\
37333725877143152491621746085632162193830225337542168340838128725879173378679\
87269877256119093805485909978647074469474996246607753344655128393278196118134\
7504660696579799750799948509913757085807065517`207.91628454216325*I, 
   H[4, 18] -> -295.667046172387964303236223370087168104561734042855640608503\
90652826000002385351215791145821506791512772444973142539181445289877106379322\
14723193199741234566697654675981092844826531142326437307208493688413998697645\
27382210303040712985`207.1288202912878 + 122.38270059809729888205870705393269\
69782240283912178646156095916352308189316059482951889616096158228090727993715\
51203160927766395433628754991882159915583221476246244022381064886790796673229\
55151325788544668060730407773049505248030411`207.86220282594627*I, 
   H[4, 19] -> -2209.85388358503249618563293756716923457979008326274004377802\
33555865316332374173776887086623826774030471453962252585891872849968367955256\
92699074953542017773837873826280051941731640506942570198305289023332417076217\
538940617329971764641`207.0096564918911 + 1542.407286958180035455419215441865\
00992825855534233725564266463451458672228772024861871764452154370358294380186\
11252059438884750433284190943047697598761671493121668118426256920385370858517\
64456759648348900028471001352579193333710169619`208.0749124038781*I, 
   H[4, 20] -> -25.5150737825601136983861660970744131384898419137109156994013\
50971868284776913677085461843477827954012543654807933671957386142809624394388\
28261155153138388080803467014908961724584994483010797755248451141513270973198\
7164490959625586765`206.9871173627376 + 7.24247432131067181779392037332819385\
24324845247766361858047538235108768781210055029763374910148926722096160247572\
33065514279229653916398550201565548900875695187098198728025975708411666090210\
861937530969058177494190660841640558805898`207.17910895396997*I, 
   H[4, 21] -> 1860.327375827824342956776724464033799482857792833174680146105\
22123821213286635968206642988208516435955077874568211850178199136771704209854\
78082390871644396837470019233364594959886974346831451902536812101025326670948\
97974339584716729003`207.38809338702603 - 30.57610840282934835253469925480073\
85269025581880755949908359854807879125485511463674857272631263438104715737167\
47915096066443444197344335763476676787760556093033411100364401637845503900177\
095155812386324592180258219795775708764463028`206.4433098530735*I, 
   H[4, 22] -> -111.680533273929394789698925760761645375476407365065697228779\
97995660570777199803264892389183977018008799368764356349757647569196925018265\
11679316922390831964324542010469659825157021669873123123063256167366351793523\
56162965133763524499`206.26988992918882 + 7.503655720990292179924203996246667\
26760812170852777727429460897135935259132010955772526697953500332891855668830\
83758475931240951028646851797063166081382187116387341113123232208833185657434\
91346392439917528317665795577176241170090353`206.061995240673*I, 
   H[4, 23] -> -4216.19984010272844590248196723476665704024301646784667010957\
99002817047925377984057214697352938568698045907134796658590418087457804105515\
04886218389745578949009024183429789776743463337319377195920525128830686138420\
842017469964383758054`207.25512270173692 + 1903.31870949780470517707660640586\
58732905906525930766448355269754723866518552293006537869221121641859418136139\
43014249852224430402573794321619224940333878265749559436956765462718514067993\
202722266926038375131014808759375213184990910755`208.51342870227128*I, 
   H[3, 1] -> 0.4363656932821527975921625540327302533490743782302357750767034\
83738856932005488995593848872602866284248754682510929901431640750273359909701\
82856596786511159613392897408426529293573780804352580267946096521671114863759\
5129083573435817`207.01265413983367 + 9.5421675593811527557762477723365853865\
61956002650233322691747467422481672612725944804951834559352745273696096467799\
26870033869402137783818708782025591753226493505355899699045966071162876452731\
4734544573724011154818566503591805736499`209.6365019351397*I, 
   H[3, 2] -> -3.950101815769050464231287729700123720918661966913601817633036\
81895319578791890075917069397523306056863231006733898717483007845129833190723\
54194780741525993972723828474796691166946667931015872483181779172890840260693\
75746655769007064`207.99171773398416 + 9.003093689216952891395299898196253817\
22689549459614446589181146806452503090185981826285621605479548937661086637148\
54355518095881562669550733129210461803518078299638465633377451206422561734942\
2334437158261472064271932337104805505877`210.40531857096067*I, 
   H[3, 3] -> 4.9321504540309248666159512333560974413456616838370815909525236\
62441989537400402083439690688929257699818609886725183193922644722995281355197\
29732075387197154306150357041754728155249249861260751588523651285101040971298\
0354046066243233`208.0893509685816 - 14.7747404904448692878988388125722799060\
91999897406945889689572843146269958726901201769925003785481823067061105641325\
16111018134021355068014736384756747584101771403767410648937200278946240315210\
6421372475211228157924636112658750338874`210.87665135524736*I, 
   H[3, 4] -> -11.27096044078230634438263437297853083695331488226090999567140\
98099881854175592954831342434918323971993236135916744241189634868842551238863\
06561140496724396387697024265837871004693705200194279704307135719317433315881\
724024937976574546`207.8179002093327 - 3.682187303103846975238347883526437702\
82682637101906917693568345114174654219879771727599455837923348052042903609657\
21196653863465957215603043316570476642245593925067254793137819133911482334937\
14365113847767907331793364024814837283071`209.73787598364584*I, 
   H[3, 5] -> Zeta[3], H[3, 6] -> 0.03955806393049039039221977367709475312509\
18994995188792816141646582284003519738264288652553697498571458536309077996197\
90852408312773704269131432086317267099553878931573626796986364944636547285902\
102881677739779557291716603929980647`208.68017458255815 + 
     0.0089267499204463253513795738422907721231002355519443775081728943453104\
25682478146608180193370192151767692158772599550042833376158863164560194402433\
91170015995426444278924151595305470627214442957348273348803637890119456678915\
7625836`208.15377219852752*I, H[3, 7] -> 
    -13.895436392515572742144627586020083100832273837845287788120403192985355\
96576088756397378582820168451889021491845788538960058177303029079101686729048\
19105269425511757535251532549916378833260592643076354096036322337433428538087\
90525881`210.83340162260362 + 2.936073539312534450701063570591365856284102042\
13260030253789634697772061706911453949739332347900932361026437879799431079461\
47245968372908642779273703899534366747153430344007308733427079809514756545008\
20966532878310182106928371531276`210.13082424173373*I, 
   H[3, 8] -> -5.745068061731257010298888446637456939670321615629276686911286\
65491437511541280887075351903222001565712248329657383042391858854819894432239\
37468878754205182516170025370934526246006409791312212164569232091726311601541\
35882774872183548`210.74754107098695, H[3, 9] -> 3.74349859349635930759171661\
47756984338849802170473337537060170639375780365659934396537934846430621919502\
77547880030373193725115847193557186568955634507373451780235110389375275077030\
514790909395950338078597069131002118868360542520069`209.5837978994309 + 
     3.2109380440947710765680007095996785158668790760359558883896415199046710\
85782518520925960094429283111959331603199296336594016229165681829294169813757\
61623931167424100449148356052675757350896788227445401598753437418335401865174\
4511819`209.56452228467654*I, H[3, 10] -> 2.827608308439184647609181398513871\
27080895747997523069649146076525174743157076225552988245358909459170595863665\
97086198285084841374231618582347316036023711431945005100446218663182359167162\
0828979342197169847781447851390671449096076`211.23516005414493 - 
     6.1556728228430183167851931716169944484437289191265458538459449468495712\
22699292999758262202088726997185128172705431327371740532496144140354754793286\
19812356447497028809112560817022705387966838388683395165944478927091479313797\
7030486`211.56581957626565*I, H[3, 11] -> -2.12828641496761570376683106626453\
18682999193373843125078667030462045958738159991448450057460395107301119666643\
31516046412849137867797400528548632177580702922494886803336700399171793692195\
223183739394896439198572327668052582735886112`212.0447191085881, 
   H[3, 12] -> -1/12*(Pi^2*Log[100/91]) + Log[100/91]^3/6 - (7*Zeta[3])/3, 
   H[3, 13] -> -2.10284883814565635966662410427808902323992323948787952060348\
57804642693953169346886100937184236072611903309074279410099973369482739389079\
68268508815054476710616055325768454646294545047930017615742580054781706794163\
15670218202889581452204060743777999838748345455999805573104599167798451356412\
2048440688287579723838724452716577367`309.8964335341107, 
   H[3, 14] -> -2.89126005978496817209725520241201647683366948399141393929477\
45273199055105633850087181732601528218600654781916054919033859833056428592417\
94641494642154829674444648842797006066753588068702230800533745307129503710106\
21244434698720914615649679224339229250321725900134838203096900559051001222870\
3089045682974461604190000472204905686`310.04686571926254, 
   H[3, 15] -> 5.748452137403918060675095671761610551915859033815818177314302\
02325297232073833247961624116474428257683720764271716358763487583271774815417\
12721717651198451812127147448850802859898839930768322669383776981598857937968\
95916952176276378`210.8837222335879 - 3.7029906513017681154858697774708628757\
01600631187829671497368354859462683475006272326326911766521197686680552011317\
18569189899334066501721737938825932435079044816321305251859418309513133019114\
151818329335450210488184559446911437991`210.70696108054764*I, 
   H[3, 16] -> 4.591980282937642726043366702211915500962714043305466873366367\
45967183776172517192691267666087025189920635946833347098546590568659987413445\
20859380460981698687830059799594087364004151162692103807057372017931879253859\
09301682678005714`207.36034147123962 - 15.81594959044670041068575672817258488\
96599423797604891361434503871759183209284787585089274841553691235972835727850\
37890313644250176460389509637559721582522361838962283530407610979360796499387\
366867796100818091073263907899400923462221`210.39679051650012*I, 
   H[3, 17] -> 0.206699009653945210586616561504515445007108898792453754993418\
27857350263546020452187374669888317033835817171135612548179824965899038189383\
09028121421584597647189666144616229256491444321161624104950024153002214635279\
42224784830407604`210.03475167722019 - 9.055725949110045364039629366049676366\
59269316862702674267060571987534978328775511918853875653496796796382639027685\
40810129060360561358499682983516922875939619020819088279489722356538578938722\
34355379855445642735352910357845293187798`211.69415014326972*I, 
   H[3, 18] -> -5.93671806440628865296176196821799549746899171770321005739305\
70244428318796452540273288838147716686854477358083175357613814705965267565471\
48038835345559862111981951221251689462085083068798715514662611772312561423800\
17428230359487175291301426311949647353936260973476452467410958604588293017452\
4562042931759302503696021859285174535`310.0559845780322, 
   H[3, 19] -> -3.78021348605081928193265381565910785449856309723069397815316\
68397754074078698053824147567338450837553879694454006943037249209431725483236\
32497179190462718398593286465840447678969913285393097088991136889885579283920\
500592245982029439`212.1161585450759, H[3, 20] -> -5.954661631032916466899251\
19015449667498961111693310051369500547317755300332295809106698609918879936189\
24160330155733145597916289623385100652319841346765801004655971374741338166196\
06320717560701648231200108891958158261571518690992096235958291608797911867822\
951439205650211161433911323069369962204551732239006991014248897063759859`309.\
7556741826793, H[3, 21] -> -5.62160634339771000361259662174587844823843981988\
78799512704267697726701266625178292763197965700379141413788180148621571846085\
21570296875228761171690776896212773596302375779485511235198612461403671990255\
633537654799529573634642681012`208.1448888457083 + 11.58632482981415802926595\
17360689132288601879353800264187702458693041326861271365445945454840989785822\
40546497168061292810425715176275445340158701088833850951387086440463916732928\
739057199827004505632339293955133570902431509654332828`210.5061411773075*I, 
   H[3, 22] -> -14.4606365251796976100409525796897999179109568363060755198571\
77967334590495135412629584671218832973191578207778269166063612416001456336752\
85228412461068571548247847150918096408822037307572821061918528774067419183473\
0605117099325884112`211.36413879296651 + 19.454978511322103237894720175284411\
92673736758219199879969302343676388573788622099277193196958776028990215903055\
96692057577618603758532826300922741190549295488942698644382253260684034601797\
99058373556023527139220681087865733175820824`211.47432443246538*I, 
   H[3, 23] -> (Pi^2*Log[100/91])/6 - (2*Log[100/91]^3)/3 + (16*Zeta[3])/3, 
   H[3, 24] -> 6.142059830195354979009478069751191449413544731765804819857191\
49492572713690080554503358958398122581206240006418559310791582035614262088880\
24171698397017361084672334755121028712523098368560173651866120378538492463892\
97938091847448335`212.00761963434775, 
   H[3, 25] -> -25.1612098425515731534342596902570459313329477156399902701812\
07749355708120625432710918546086760705844550288009279198439657265735530795222\
11041325308976590455735730064635734559172800101888645644945689160257821045909\
8634068235029235949`210.94728895740047 + 9.6442498251571024326974265986998856\
35768854430437134070298717068803451580989074083044190808298937091908368547783\
21263903839570375393679008059065401155983845278704156428379727011987576998189\
0088898953390307368483124811071057725218522`210.52308019723455*I, 
   H[3, 26] -> 5.786118619108329543267390635168176134721964438737323995770289\
71339026458267309617280563229303259813607842700337134141762847878312013647303\
84870232183329943764795540760867147448205369019064555277823554880049014527160\
49285730951566456052934812896208197535897203898582730412763466307153697621244\
344528817738791423343983729080883905`309.85398093484724, 
   H[3, 27] -> -21.9123804323866672017989448582988366484634147652895973911818\
97054371181207827758992347492004390374915507711821661316168503113225949139240\
50793003323120258629065750960417532823349869385291867921055408459439913829630\
1636685732951279078`208.26037749485116 + 15.386371319208279208087647128661078\
17726749214550328123594584248315250244884962961363017812481013982298489657956\
06864537737578268705914302047209878426947456338794318563399369746147969701716\
17515901323125417631764595892823042021315454`210.53496097525507*I, 
   H[3, 28] -> -20.7185568742988036056439302564126458076061091403615757004792\
61752094605044716278919861509272199418315687389930715665781196740795380406917\
64814019067862639415031665706628011510131237976161895403367393746868535499050\
0570149929769379381`208.1691281515425 - 11.7121418536645227048952999327342634\
52927738070509738904966692779434589349394224315807851561537293834377847693615\
22831062869248974978892477812437600847074205497307822404455715345341300490991\
2077912911942336742821439635432458082470267`210.4063518304682*I, 
   H[3, 29] -> -4.60981820183294637270011252675277931769946763677049814705074\
00746935227629918907481930469626892579036719407370379856183007112372173642397\
86735144205679194501512633803449680404722269824212686880853422956626598774870\
271747618388240208`207.58370742627645 + 15.7613504366784776183204696609273290\
42248792338552184541680611021167778122755373706067435995262823707879690504935\
31825255760686852965615068863760525693651753573518432211562631438828440905065\
1032917281756499349815239513492056917385726`210.58077898721024*I, 
   H[3, 30] -> 28.91986586158689482675903752463320357671236108663254218238986\
20175706662551622291209167317182323780804885536536102852178369824894390824938\
83020988701177075181246086105837704331134646817755226474878359884237414563260\
712789928052420368`208.31414105618154 + 5.23476780124469839985345846300333480\
12743386582145553331424462031889083280759102796799237010827261075579373137142\
69477739936178671926201011402110590289798165563566405266063285691900289021809\
947776290314720175967535278757600503979708`210.05737738677814*I, 
   H[3, 31] -> -20.8688218231032368137876764797618897524493161406614757122008\
76244907957420807832610439016245958225230134489428347356413976291056663448060\
43899941763684703131137017200420879722127855769123429592003669965365254433754\
9591681000683865206`207.871265752962 - 11.60255321103313019520553975377002502\
94515706092148067812185742338550180756969570227287629457835422383570794069750\
30633793381350909182844496303768038325211362738854731024408480589110421496916\
971463849073334989905699654576933736061408`210.08466962799173*I, 
   H[3, 32] -> 16.82280998028932505231261309107311089138411043524366780206790\
86146216860057640097754740171857576139523398342119132695462137965864037992317\
28138156566253449202661999125333033056967116141461898512028299835423280133592\
516603478129324727`209.21608121870838 - 23.8068296260771730019031984796553878\
34983524673301444700738436202842384443529234235833998236136852475874916227714\
13305237474054667022936509566346662958315052861187613710244038541297435566061\
4759516181628519767339110760870188291306378`211.49194989505713*I, 
   H[3, 33] -> -9.48271435306622812541657005606291916941029398963198937898902\
85174057419125466478677899112413794261126761685969976202572942926964312993952\
21294007867662082519845818604818181360975488133287628379419223281786995921427\
357437418425794097`211.24964072905854, 
   H[3, 34] -> -2.11848502708642326671093226873584082099895401717912882774624\
01131086512554242335756855386168964260286341728048680411076423183885141117043\
81331759520450475004764669790278559048621467332336577856906767023135525357019\
212427868346225273`212.21329738374942, 
   H[3, 35] -> -6.71710063225714862658526049456771187742824428817395386189106\
10354593287829605857452114718286209271853124243007517571159001279076967676338\
23315329502197026706306313993495855903718835143194364334432294055723788532622\
153167399664706155`210.92421611948302, 
   H[3, 36] -> -24.4741596850323980637088469670895275092483125774855004158003\
22168701868658301893267966906290951407902866035537541418680902126255823311841\
39627393160439104394140606047277979548326569784491835353348463954107608821041\
1318182520141227569`212.06260508913456 - 6.0048678038948812464745327793861203\
98269521579029045466005545617759824246447087646382486212135565986879506402788\
07391992831496723637607627735187353904541421279197542109185641170925645299845\
8483968632271104578851684475817033951109895`211.63591960989817*I, 
   H[3, 37] -> -17.2483821180366773237962909489575513180193522888176600035270\
65576890755874839619189774336371359337573301905891614423618401891672380503071\
62759945858750150777425197687936314595351350675634517476791968871451126064446\
1049137454656228506`209.22561670921814 + 2.1822425048680592115821315332052503\
17117432555294727971523228822003671290497215502143667856458267141504501062529\
25103940432758806651034031954585021361214294995521462122333141227360529105042\
0630029412635340490324839446842113627003159`209.9591344114172*I, 
   H[3, 38] -> -25.6447738340186948142853738010366750402859960596744778746065\
62176180976603322320151888495414375883935856506662276975469784517209665305174\
86698268324018982293362793194781331531816549468028144581137076130906108979254\
8550103800326410479`209.35675882401782 + 21.440381296510305513600101458898140\
57030085042394470459649288831330451654482010405830930440432579350807234058128\
81642231004779552972376103197938196186086018772099941274174456939163946525981\
9490243051250154988765163869206364769928795`210.2932123404216*I, 
   H[3, 39] -> -4.99446203869574842200856365448132057154529412631238143250792\
79852407318536404179949715114915326217370210920615911948982734445220658447858\
44005278769322907004938379992271671280482390483711987177422052084069504196979\
840532488942431883`208.69288760174666 - 2.66797795902837468847118440460079960\
83886099172826714414836527639252231004013376833930649657774891292278645681870\
64623368224966764837804316442613173843401724998922857406793036995694107004630\
42058308387292971865530149354394362093619`210.152892677794*I, 
   H[3, 40] -> 0.844177651764939377944758775565928033464602149204142107773524\
62674576957640497501788497517705803806680414800385230134621521669442100848279\
35483817648490794715351503645675126858972234986195398202712305600416605086988\
59390183980704518`207.13543879362697 - 14.03215006854543587200542390586703036\
71201687232264598195388080539287450079086452134163199849865898867567443865819\
85591113496618168523081910342572932160241518715810842761806398972522634453502\
734716707685365572655075895080786639312231`209.92311713379672*I, 
   H[3, 41] -> 4.419092746777944229469622751155929916518909107611633377904046\
79857540630339232702710929890098339519308102989913660710919019716778916094719\
63353222356318371061279751262096323591716809228185204885995769677008051298415\
76779441403564109`207.5309716206791 - 13.744310183062700024315198770124835594\
02670832570430053597938285574679017993287181320920776169162827449957286628992\
96387129200572655521392102334877895254369664230457129597307077815822712970288\
43111940898505072371326540232966058460438`209.4600860764079*I, 
   H[3, 42] -> 25.58468982067540542970053741304528122255926416016541214176138\
23658905084634767562884829210197465215873620772352184892789302558088912198346\
64044108935564750531615021943410497624174946052244750066862560760708880340364\
939322833343956414`208.32706424566646 - 17.7703576616447383050552207463039470\
15157395137239334635312218960397887790590835290977786661344149113377765255876\
95215290540292427786291609238300372272559001904321166304742187127457130818308\
9328447104699822896242495516368425150980242`210.52254007633655*I, 
   H[3, 43] -> 1.812616931502482787575752897594290392901108492797990531299862\
99083777923296928783939810163549524122329804657184705186703139212826910866289\
72573772318215012401768430103346813216711254456006716780940875338307254873306\
12293703606325949`210.57374114209364, H[3, 44] -> -7.557088271710203452883001\
54250405102871517274765963613780270414837776449278054267509356968393942535018\
02141241097559736266345327388467050902285404042883501239350568850133534125538\
55595149153276116834512259868494502111554183268755896`211.2606411416484, 
   H[3, 45] -> -5.36940857726066433735756678459508046398265962982592404908371\
06729438777464314529382581776755055955772055737035254115049069554733339997282\
37744617811072829375416224206923753079829350054189453267217117085509597770833\
608070442143171248`210.7514340671587 - 1.505132080861878459956170338606200534\
01550478140397415329442914836261666689786144245954210534284881174770308180722\
59184794435745816099157437508531947227133210549474141267116798464211819549239\
99050221840081207661694357657790486666373`210.12252794648703*I, 
   H[3, 46] -> 21.60932996692975133913852077652201719960460799602451073586268\
64136247333765680186776994421159887867497643442349126121086439404294482887425\
18052933903529242948066999041020874206836761676271360177148967405395849332552\
181873558163088184`210.77665250013493, 
   H[3, 47] -> -7.17135657859095596875396132457760054564455881455544527002562\
66981994328546709391308137247767757235559852416725461599975809165116298017763\
62777235036130628697342692345357271727477326389070608835937972806418506153459\
818050808213006855`209.92753859844646, 
   H[3, 48] -> -6.22263097270538220341491819240213619974384681146945997278532\
57191518303189836604623513928087204883427989985415426176068670570052934014030\
15522210352335669854895538884383375640228381471694146812722825621164236024752\
682592319207067087`207.37878610582095 - 30.7949038857829942371123623318709268\
29102406697863600661629513258664579215269925794834068420827921904404046754611\
61798435117619089873099950634514909649202722894309998683555376916452499942788\
1941970636821145530617923926906284352071502`209.51983073634665*I, 
   H[3, 49] -> -6.54289799116307821993738715244501760947990510528676588327170\
79163816033985708140251619965107635208325086254300108270081603004659346856220\
65559980263554955142041276135051128440419999272158204893523626985427790999064\
333181208010547158`210.36139214980133 + 8.49139241484701836472636545060929552\
83827976181348643430291647144275950332645703731332805558461481427406596201364\
38814616911753230598553046746853229427906367150291201441821126563852696066046\
44202036747651419759016408394362029309288`210.57519061695064*I, 
   H[3, 50] -> 3.972633602877418880604835640110270096856700454940138816031067\
22701086115354513872434541484107672229922265175277009252242295558347080714929\
72916339882960880144276268667896692742065336165150265776522457703791318076953\
44633834048270185`206.55871073173097 - 12.80134369127039022612981421351156354\
57321633716707859395318402441462833484008283708341155792998689653496812149012\
83223350460889019281638377041985017047523535117262577402692142993584136435493\
030733696625796236749032719935811493345596`208.64322843281974*I, 
   H[3, 51] -> 0.400256735765032203303298821946932793620131315714369530027114\
32854477068584890927820598842993972987510814813991304598744399467281664010741\
17929878891659884518399902351791811373103705331325998619302803532176217690084\
67394257076395144`205.57765924467907 + 3.673816393063258763305875424165639754\
23341811820188470670054519036904015436465581624690335740770179451747461133572\
75126389270132491211144157023872342456147353298772606901885669530722552962662\
79373599691340199717399418403743543518299`208.3105825427052*I, 
   H[3, 52] -> 5.410965203801693015497463497074444113203357329394050181233209\
67458390832219304998820782815848534895383078726723364000525640813317984900547\
71075645070903229741975000368655101469645671043951920342800997886935420651231\
23951870060169747`207.82273533125453 - 26.89572091309648101523487213413184825\
08560099539271843787006658700192870565564991983146755900516264833586869955198\
83119007580286411663153837880836481937339597329730411363197288249340857013248\
66107543167677867568517692186778325930219`210.3525973462442*I, 
   H[3, 53] -> 0.978860082161866853520734717816697363142304405813285275641297\
61727595415176499804183886980059389252612811805872085135566044498241447375705\
02026678974490370419360193014401136795291985028669816033646577288032094776669\
70437727314491684`207.37521549745236 - 0.840219862265141317063908825905112508\
48318465717405913916888548561901558923838320573122475765237357661650280372444\
20755334735494638432171427759587197639210154621019792933292615082501532696878\
69545933233450650708099988248993218798429`208.41720550746984*I, 
   H[3, 54] -> -6.82123684527850098433315367240300844851181345052656795969879\
38630431957092731650394952586295670932012517128710536917828759623562486107120\
88647092284723861854838148439777831986523756758179168438517553067143841758643\
222540138422443689`209.56727090953632 + 14.9410927647668577711400379917650460\
56455348035097273357453391605510431940195246231068741436652329420098311150559\
83301660695027157589061728318358865366961580208903892594606656262670089283988\
9446629752990842070962980990993023453452828`209.73798004723656*I, 
   H[3, 55] -> 4.155652972191362518469147379030388531961691140050410727271618\
84507849811070255382259382585171309096179499401875447180599940542697611373551\
18394320251018724530267479392262562475157317359171057387557283500509122694718\
32618665965871751`207.81494087823623 + 31.96473649741235833099701953412719951\
65964613795533795098174163320133835157217959344777970499768009943650382753988\
05617745298138978823236186244667012462815433675201773032198442521634499650492\
750526768561766150365482438882933300284387`209.86900411065164*I, 
   H[3, 56] -> -11.4362324983714675738635228447286428833248235482887462541802\
39652967029850993199590625382450870558342020883300392353370082692662870983848\
97044819597147813918740374517400294034806929181315650497577484794836657976105\
8998198642785347806`207.9358177463531 + 30.5728321766144269975842204887269233\
66779655188467053151294776534878269160272659006311925011043135740990106753028\
88224744561741030342822060741509239288577331955572056718784534220838068007224\
34869473187082791290779893554136353878723`209.96027635488082*I, 
   H[3, 57] -> 9.482455760182847530560772080406491219723627785132609970727197\
97410595383501724046239904484362353856108863361510072943351703348351062103316\
68934355178285460187327206055766570405980958673927358491295015841024978002069\
05469863098353096`210.83696817670776 + 3.172770882706169191774201135197203102\
55541077859436468708685337610235893018629145524616456970706087967724153872055\
98446496912378361458980812215785511877998018332056988341542943743178434442698\
59671926067142629031650906803069355658855`210.4286948197871*I, 
   H[3, 58] -> -4.68230226931306264774156130202370348849035537324830055972366\
07889306198621678302536950144958817364245760389300779341134393924699632418200\
71297834099233839450738012376570266161368748807811535406206490016895389122946\
417871823307500321`211.92310401094693, 
   H[3, 59] -> 7.632387940980699444231533397748733645298875768615954190495982\
66397999914448157234360667873476881817423133022235412859886005768885572729097\
85299849622180097274250341862004392104099511069859252759121062766187172187618\
12084966529999782`211.4225939991043 - 1.7708490533222096924839436865783476100\
16824202859051835178260884328043951631127522120308130761181000969406178536501\
89414198419396668193252740558139568405199759843363803191351472663346130764333\
6382898029373983114676114628274207681855`210.82746262729015*I, 
   H[3, 60] -> 0.963368655616947641016485235373609315658353752148910138127307\
21792188294185609784935496927099642893878707257664407768628720131517004408843\
66692275964361175150066838811179542115156988200830401997370646342579044039777\
30643378747477026`207.07214142811316 + 6.497304456005166981583855436415445310\
45694531998003079493461793649015804517273351274582403917670347054480963935973\
50350922961304123274551024488816951284566023965899527076569058061907421004396\
03762810548749158404257855325707171947438`209.37337440337592*I, 
   H[3, 61] -> 19.88881443792490402409260575039534453499982799881388299938341\
19175773806013836683712456947983497659582739145044557116088722307145168311263\
43716800383858390103285633837694352878144291517311914638154071175779517575859\
487434578466663348`208.99057327672594 - 1.61303030936660033336808876194229279\
74125271810747867564556371904663108480481107351652584054735649756743389669688\
10619684658642875242709479785348460809010062006971095080564377939727297438642\
625182318740112236536506789232578840959172`209.84110431393768*I, 
   H[3, 62] -> 24.61866448806415935647005304980070204915924145228582206373950\
37417625052138772118741692427876216193492325365894232096866445981087079113049\
58417944894812267539643977850798160149212576295920018169082716462624783942866\
599053111953472138`210.75787413454083 + 6.87556712922369918216358293712999543\
78721757600423989012709240528527340454005841263944823505393801402840159983199\
14417133143563337154487921270265622142203198752230787630766601599347915288266\
411552770691805601489470345885577262389802`210.28003143616834*I, 
   H[3, 63] -> 22.37554524596495839374922860405749996441743434891916360084883\
30551387441942588676132379735306672599356824544871198560145056342495268931832\
44114460737803396051002705008526372833163882113712740590655343717101698075364\
013130991783552338`211.30053040901393 + 2.42831592814388899238961826604100596\
60387189889480086242630607070124448321462597970879733569863978495739426809546\
83854258413658499542253082914331585394285522052111812334463113087503756970479\
582244219508836278903138908596101108577939`210.40434993573822*I, 
   H[3, 64] -> -5.18351092165341283087759731406669931409232963557615346408946\
99013625875456898037949594553618414332667592379773955473985664696237852543405\
28199707667540421026022898664487689121466817540969210510809883988084322293561\
600086655143870004`210.1342110054683, 
   H[3, 65] -> -19.5058745266879577921781008413366374303819198595639539198469\
66410930158169254893819654051133316288722039862906565156778323274551761927087\
79806878739822881429277107906063652828221623343705741481975034277146562616075\
087810442440119077`211.15290786165176 - 3.09946136343788662477593537498345795\
05066188013514220658055490358790832992404107434227708914399955087286205388014\
53416286587933608931514227883826023994806732923001814391957816791977334501561\
916248471782542853853017685257132231320804`210.37817630673064*I, 
   H[3, 66] -> 3.181323629214307997875474118204463994987741837618649593980390\
46755614896343477184886716687006306359730956056467180904496525931302899919974\
65912964778341275988935678711862203482629157435044652556216452608082203158095\
99909106399099378`208.18437046771044 + 6.320710203137051923175556024115066289\
29556180067706282999372440892730523656223158227190504610756757427410443466995\
91483901073763616095095934194774035217073952408841997695294614776399211560310\
83087855652319818831720618744832323589987`209.78990928074944*I, 
   H[3, 67] -> 3.135827677594079308440010044333097573178741780816313023627926\
89193506334606091452005175618795567587985202216351158851241782270046128064334\
91751204556900028800827729430426088456977819779305913240434737569547809233768\
38898220847237694`206.89091136781227 + 4.169355070249654604167912703804972468\
81416084604436909201704368225511039721563508380080644631676175867286334008252\
79004186237738463874888442660515966493199309543462695956218185387333642710458\
72855680466346145591707884191379739685573`208.72537291152761*I, 
   H[3, 68] -> -23.2469146988115621162739006784016560078220233127429601486002\
63995757975392292144652237084492942940435958793976333228270140699136497119263\
36162867024775934042948947876807688490095154376359544740971806118253945397481\
4150567478164895886`210.55644515404515 - 1.1010194185600199697497395806606529\
47341295256344252117672663559414175572619096447465813739650271475524951088822\
47214152809436357401595677798213835847993514165687600905596927165676242194697\
3108300078305823836529895741921959281417295`209.2248810341269*I, 
   H[3, 69] -> 0.615434578396741688418157103454929007290211603927170161277169\
21008984654112589186409478665476158768700762493396940313717354409162084100598\
58372374554092069316993961586268220183312046689390964981272565286394923785354\
11196735102249163`209.31636814415288, H[3, 70] -> -11.52842095451152029995183\
25930821992714070813535781507709160147270113894964020344096131592941308347906\
09674861118089516621213521827881668826660618131240169946067414012585730276804\
744798550486350839365202209863712655636922610921951442`210.89135686068983, 
   H[3, 71] -> -6.08507084563501772585429120227757431014097361960017104772151\
97125505765963229646170741465569054169453943460962672950807973006646835527499\
88650042211224282884841727593697885964260455503527846469359397341903997733440\
567906847513978375`210.13167252852045 - 2.96477568242912332031450564574415936\
11035944388390848871624112143785880829830365626957183947111842600153936434174\
14142109739687502882827826729995953536034823166663668943924777646426372724506\
808331643925661263669759151424219370562171`209.7942262967263*I, 
   H[3, 72] -> 58.66315535818946808963031133109233558843087214879767342234682\
83898764716160771852979840657934753738225665580380550609459546135200258897972\
65955205216267676775389203708563739809187483994539837607065008763667620042875\
155218457767354`210.7573619730893 - 25.50477609938141746648674986837491433876\
63641007378682178757708367635786522665319156498828499111277405358969118178099\
48320283232776506218566381973787395767581116949229281061197952581704042230493\
675235386720466205571628007934852949815`210.47427079702493*I, 
   H[3, 73] -> -1.35444805735481173887314583631278873630782792843603062607194\
67940079829418317281135530807309181613342856988737662751916628578631505992341\
89949750215872907760725697312052050182672529069287052065479658034660941358325\
891105695579455898`208.80580294285537 - 9.75786492899917090303730724023449597\
48557561430521976412149725085293889565480970734341966360125915011492362642620\
23534342325823761232764725030740250557085528583133345772156675826620576892910\
321924166707957152880805783237153149832893`209.68896933580302*I, 
   H[3, 74] -> 14.02215949554201701123969500339607109699485432340760201519094\
32290654604696922542627304321466578255673308068551245175789258567664913135199\
52756787349364340950759567084686394783420714371903416246391723973684967434149\
924436381257229746`207.84268084913853 - 42.4504398462228240446334179980893092\
94830258601359057468754091680502577488890626992854179715022694789039763847576\
09330604789520878231813171425094647882458670403686340489848345436778744595437\
1898585381607209246060882092328676485515818`210.43825831438465*I, 
   H[3, 75] -> -3.69029954897560897903910028694142441448376011637270700534754\
41570905273008282185974721880810965655312997505637431201415527207605480274990\
52381949750148695448529758482696430462502524220388782742659415003615924116817\
818087853944812145`206.793752342662 - 9.1619831184381774471599648432142689960\
26026236862692961734167914688324581911612498255909869574853751508296071763034\
83630011963247799350728922972515656138532177976625257745382926055581239957574\
5980616778579768530023250922377329818461`209.38756726654438*I, 
   H[3, 76] -> 2.756534964804924872210095828508818479838211474969083622001765\
81970894098461666605216414144114495333306936045235781425315106727140015289210\
49372001375053812097274004827918411562018068956211291413325448966538126252457\
77742550568900798`207.94761083143587 + 5.704199633351362245685474738138235522\
88400830220850900749124941852256407652526747148947136827963199835581712255256\
27970697404768993646085227440888523618004421031724235058599052698606764352444\
48275582563302992744133038322254655709023`209.39388813409357*I, 
   H[3, 77] -> -8.79013045619535712060991864641387949563144974901954100710331\
36743705967297879071432346340114734012431672516061194700434494176364933892166\
99987635500357895225266837766925946690386980170932101730422826156218479955969\
916310183575888755`208.5844520632915 - 8.247550596344705466307119390513190768\
75228672100109711891940735726215886216681338066185433576227929469300964644516\
70058571611850197199833964743547263669155445773386899598295547664234954584948\
78014872301433754693633212543012622501644`209.94672772234475*I, 
   H[3, 78] -> 0.800788008765040639907665376900000777763829650864716405274681\
95342575357893331988477752233657142355818989350179276071411582945337016043379\
23830316591989127187438696201524533326692619273452270294514880678876857716484\
09400212413478886`205.81112413094425 - 0.354195204332234858311839094769233339\
56254568867744936693175918185880939389887429492484685498263850220569588450340\
79558629485258190276186331820262570023955771805090484036328110000133358248617\
22076178412211414574991037102239737011792`207.08196309388532*I, 
   H[3, 79] -> -2.31420759974121610432713357247975084047210250892874105043279\
01253777642789908039927708637636556734363474393624680189002681796539960572016\
49686725884688582116486016353276232528829330011824497744387367080798483052400\
206554589086630536`206.1229483982493 - 29.70047534035124999073200306826939569\
06299473171891002502324885306379432384262182099881810611321616744294409928113\
92389020191106981838198739768999387001436883994801097365927489772589835098870\
779302369904554990222058963199355159609406`208.97296082307523*I, 
   H[3, 80] -> 4.956076548432284054578600747620953228158313693324410797799680\
92547561797032332255523735509404379505676780279660676646803888777640104969743\
32959746167991605859559167696208317119860936343897628819086931989450092662280\
13245274123692694`206.53348546798392 + 19.45955165332797497761846927578352069\
49587440476928472230175900768551018465608859621288467365344729624339229929110\
65187294991189703437830336805357435171980428100621751432727368932156231934972\
073012360694581140246363407854056228364275`208.66729452023105*I, 
   H[3, 81] -> -2.59234073669764689911206576573041153409768146783533442443632\
82393242244020379636090307943768833530745044325109166188636820984742188906232\
87846361441180763572034145717658804092272202062930232360273756661564293215674\
18987525037963702`207.31716451574792 + 3.884660884210537604397792783609127298\
54577998163529146614807102644472125891292819480954642668897161333649604553860\
37136254782356356036138455966491264634109866008396157911506595258500111721935\
85237348221536543008666161804750009158161`208.9539605197366*I, 
   H[3, 82] -> 5.642996949902067101026130333918385173231890016693533936611699\
51013630644420625967333327531090959413553058155724315382163051455362158223888\
83283862960596114122661403958448625476620838379889642349563877574304927508794\
90483137183993261`207.59252658982635 + 1.674312974750831439690817402273106269\
58684426954175328282500004533314247964067960151294659483096966135306023947524\
67115547857288348499124531705207220613009273064415758967591204327590991298653\
2756317165056445881953488992878862630431`208.4637729695717*I, 
   H[3, 83] -> 47.30064191106472902521706212345953564006116178813359955861541\
34671442552750345467635459981712797976352504272938845468604280020093626547745\
24501774093967955716656716638290422740048722602721632819757417730772678744651\
837722603877996454`211.14616225431183 - 30.2206913233065990996928641681438764\
99591500478282777589185555426146315607109795850215940740383624401236817241848\
83967518681062901581540833473880311568963680055121284146846971118051710298751\
2225947067844898704599000482469091682524099`210.96966150102116*I, 
   H[3, 84] -> 3.758064929494631672819465397276327571803727330993079272898205\
95495298392303473839421294817608447664411058717644581914488594464909485656083\
59799101149126771616335545211414196377558737423565872844516419713845789068996\
49523157435412681`210.63758689223627 - 6.748541566425732585999201086647991161\
44537958855181751350303192105868764408814095492162231496910235454060264897413\
81279974396925305293938991848134482223302851695137678302294894388771743503686\
35375623429695580244785567220932842531953`210.94474395101867*I, 
   H[3, 85] -> -4.65488947472640287038763337563541395097158026714086352391880\
42476195494868789081159064771749740034615560351991630513721855816908345764102\
67585461440486730229434138867940667158245243493691991059671850009393036471302\
645841464236376609`209.7328688344675 + 10.78622342171285814615937475058643472\
97241713008806442837613720374724782349227905106526841285507983504995307291254\
85180759884539563964451811059145293571777750608641990956446182197587643919178\
516751496607396438951445562043250468096473`210.12002135415847*I, 
   H[3, 86] -> 23.17668665144080403943949430096049415601616478331241649173331\
32207972830695971951996548758412024884745384652074227852540288692492872814479\
03775998400940554114337982297881504553386979026463497939730376144950278739920\
4540106233890961`207.73745447458896 - 6.4138616972294260977896656884884886646\
07975804981332888447119223303931163580561614381942504246771925361901014134706\
62281207008234558604323907533648610648627193933670436602932576754274732689746\
6430886216378937261737739861561947081203`208.79055316447366*I, 
   H[3, 87] -> 20.41160287840170012675775089227024105740703932509632145969345\
58092641170084937199209413445802566323631989139314312875922743874563414936026\
90435554176270567791075162504462277026331715028573426579217499493312375358607\
965121847359804972`207.4172096258149 + 2.513393553126006724996552777379310037\
28060799062445608723086643366360520802532854207928025383674762514323446661770\
12393487612709930624357353311943718145940095486588159618911012324236024248275\
93857502263422688434353412007960090569048`208.16883818760522*I, 
   H[3, 88] -> 26.33317731896815088462432456561844408283849379344711811937800\
09874957415697367949275301443769244054136632603378822056976427107689021655922\
45135336483885429237129801784909962571331862485006374093482242869940266259529\
983184699813445034`209.33996621948918 - 8.71536147638175762080189639951051726\
62179090379259539822941124058312368372323543208525449454851369361022678984047\
21454485849794499974116626671864629705448288498115186081603080196184237896614\
792781762938828087038374392039397514182568`209.82403001248952*I, 
   H[3, 89] -> 4.909578548205731763517676228910468987564927770204254977146576\
63893228430657736646037196619672512022950189174040472529968823027938052043658\
57102562929343649520627675645485102443369607398316680768079805178533896545076\
53709706459340493`206.71450489364545 - 8.753563844004766523594190189948474233\
01279264719120766720795746058420008014905829784890112583109595553440355680123\
79923182428541550546285627010943222758156822336246140446976746194943597630139\
93218118192542784298899563601944437627292`209.0287555912098*I, 
   H[3, 90] -> 4.122692262302379858704543591216475496443492632816403148037549\
53408422567133132333570024751055953468006525245105800899633021612932954028765\
30713617932080527377774312311444131365941014813892790735146147312099826806328\
18909071581649384`208.81486019716507 - 11.73028169469389823464535769699878572\
00393674953147620138264274998975274711312567429992839849193997862815317300392\
89080749741497128639373565546781131168523111591538760121391418589497902584256\
64002338169625817085544558692582903288687`209.65190981385132*I, 
   H[3, 91] -> -22.1826646341411221731903590222491627949550122493965263134296\
10644737134429744932775745258260244049451207369414963486798032166195184047414\
33407064018591447953225124700429951394055452290336078504383821950346582802897\
6766447719488162262`210.19409171019757 - 2.1791266446491424013743554770431867\
86629300097667275144100771651059674899773841749954536519269971632612875181552\
56859025332571571182605443035878314365739608546885774132648895707298489058449\
9106913053284045240747167345233344629843412`209.19451144094933*I, 
   H[3, 92] -> 10.86704746832949745797848182577299792242830187013728584908720\
22036381168133414004311588498606273603885559551856970438209879816030363234951\
39639543251786503588722521362724384900503484621127120018887239422624747586128\
77221366858491443`206.75544381366745 + 14.48978121468430799356911010949171451\
52650047443797812611117831284949178234740138497785681565185433412471809941683\
61569748363916379274005163362976102930030241001171680111688246434519045179462\
77238739956876645177194622815790215482745`208.42038869841124*I, 
   H[3, 93] -> 8.199380188746285900975212890978100423507322478394807918937111\
59350795647659487027678572146361654689698079210028439882966658275400501114000\
58794667292109824542413362065983922272452355889711308912820444027368733272591\
47540417177946076`211.32798395764044 - 0.599753628666542396695919899852039572\
29649660534961414415752646364237513514452939305390802528709504500321392583825\
09586531404746843630541904655640465907475051683505839332929360295722979257083\
72121291144400651894632667514847289684694`210.23294879843382*I, 
   H[3, 94] -> -0.36035836054683706643195217605241352741567163154886594420836\
73659289399899046262466960015856669900008051320455506779540619705628305945894\
59894338790439064017022599159304879519598812667297888392298297198252838366447\
67001568555359867`209.33862223038133 - 21.61823491674616283886883382483570399\
98973535085248821981054662314276601605825532928610076375325198481092921833002\
18460620279075662996489814871722054637549480585772912521809126991140108244038\
82707003156476817150251534687847939601394`211.45948099346168*I, 
   H[3, 95] -> -16.1481187751671160012880817631309383252015172362954483480413\
53472936895201623838464703238923028455373856464195149471358468018752356291291\
75126533858136972674726683243372547765073160173999772945424632650122603928602\
157252259639593619`207.77261671990362 - 0.00445035726070532285325252882323471\
67818813641184098457827320384673396037482333714350396643677631312243471134416\
72328492018321436619415531590087842134103526502786245464740311594828600546226\
3614675042848574795870995200576297710768`206.21473929548992*I, 
   H[3, 96] -> 0.214996801260400368118764765338195067676356178091430440505055\
73773708549086067691730309041026277169909277205223024200812421239660820311842\
83059461901599797037139109865315752408306009089080061753863304660890281210436\
67983433654495933`205.83680408624897 + 5.467205832489889931871865119445898880\
47760278875996381055243562280462722017370089373733109069241066902849930959335\
51925681677392848738609565524727335713295901039686837276185438766927848111398\
70450142587207906975795876516874693771083`209.2151761112743*I, 
   H[3, 97] -> 0.811218458931097482424197743481853343312364191732590721977198\
89168664431578430673478583571785190933783429195183563991287862797495122525564\
22740921048408749955110299225846867233209248834760734253498631443513764722265\
88494740030894838`209.0131433897161 + 0.9799622447781599385346834199132150538\
54145417702649488465396343022538197759935544378616581929513197685457977884935\
97667272212506361762686509933768388066271303746553523691139117274017506199122\
0494158592273407695257828839794754464266`209.14774773177697*I, 
   H[2, 1] -> Pi^2, H[2, 2] -> -5.5554974241357117000323087272264291765265076\
66143693000042697184765036364681647487153324932425921937357563482219157367415\
45278569250285938814651672471344845002089664350960676316187390219068729212551\
1671341589448192417197178525174251`210.7669768508151 - 
     6.9373621928303385848201551314420505741272971807334579107887711884153375\
32748068329131927381925310084304049281846080200197450495001238049438733110619\
35159359715005897230243256587304009199050589710644799495049670445778909254649\
0722027`210.79891968209103*I, H[2, 3] -> -2.438558385609230596232053294050353\
14182083662512161120551912829718497917845339674166996895566726168867947670577\
05206083488168847030700246512867903633095357378652130816908437796296957514092\
50656983141579865893814128971700580682700637`211.42144250760984, 
   H[2, 4] -> -1.970299787475360807575870880362487259160403120526047328818433\
15040491690361753521165194897586983024651082239418857727408614913240456944296\
62935175204304734164697670758382796008064582149541832562628294186730805828743\
77152985383509064`209.81945035441242 + 4.848361284926697098208179096047048066\
96734759427637699707134482419328309756371640475021451778020218903693942983273\
11835171085939699797126489061795675687498131579672341163208923378954190661973\
90837669324947608659808248244540637020203`210.30292738786557*I, 
   H[2, 5] -> 2.0290879392486778881194383058350344206612696044253695438788291\
74290135344280567546040005499595478336989585748790830190343527049670732526028\
80144262089716498408108049959580040475048511640243803886597021227020121250533\
2199133820092188`210.172700247735 - 2.476398401217002693016565098460249932768\
51880780746845583604386561259683222989440753327245411708730031675474095855819\
03255497995094727917335429131696761835488102374884845124010805129333491392544\
56588903378069214519751834616779415669`209.8143765282275*I, 
   H[2, 6] -> -3.668816720397678794740080082962188232625355003305703797867084\
62641555668045349428888863408527915977395941963916641591587055089692056183474\
68345680789615545134229345950119535575563147712454012532221623592254519907108\
3842373977983107`210.9616163358949 + 0.15956553012205878081164482768141047571\
68750880517889591893865458196882965798075875107079979354474769156346993328840\
01387895061549610115674898383594427842437186721138185590959460361418801417906\
388999298119518605850154986582314375933`209.42125260569514*I, 
   H[2, 7] -> -3.228630469103193934198395666879064740959836082122658285239471\
22095891283074820432838778504656395746396552835271082287103341668628608653010\
46697706169299012071284968063537847402787603400144821681977483716711738565172\
96019261975632322`211.32895738176657 - 9.882346280302101994911789544691377370\
73813036209992620839975389291037856236688811926258694327493669038607636942224\
68514831369539658354522135229241096375497034382334482949247351817614359383208\
59898617118266871772829504508209223304259`211.57212469027232*I, 
   H[2, 8] -> -5.249279649320267471133740471736554848439475800492735404369176\
39991028409525696756132212844000048082143921123466166011148954822726906647789\
91852063349801928683347268489041847844172371442261165566004819302975638013773\
4637670735951682`211.74582858250838 - 3.1665931978562191636596485295416729575\
55043645374844804154445249119508667462782140349175898851901884407955795689552\
13766551036060179526997799196632312843958799736914644778358719992025491184983\
9395620202856111696423327889436367457121`211.63779664490482*I, 
   H[2, 9] -> 0.2751089744195144316354153385441705516163530857222264065575629\
06450759169626691953899550073269879989698554542268268659207903022139908371593\
91366072005654313684888542698555151315035856622684127640427020665273828404024\
982940974516688`211.26877245748693, H[2, 10] -> -1/12*Pi^2 + Log[100/91]^2/2, 
   H[2, 11] -> 0.058096996325809314215545296330161788300225213632447430529589\
35964106840535724822135351760210019724143695090783109496002266967730964639629\
94908273447766541859229072451126017639845183869986756779039689120977379008850\
14480416877347782190801936543729642081712110824295048450418093676380441781908\
657964969173993235223379150283803625`308.4461062599988, 
   H[2, 12] -> -0.81691661429427168764196522652545003670857561882079046108255\
98770186204748063432745419947379560244872420428290595986805391521184220527889\
73082068541765354548145909708537629569204112856678837194858682963528530405237\
75460978527643898481973162274073523631565409760378351263199107150050447563861\
1183960236308352311823950607654725792`310.3933178943935, 
   H[2, 13] -> -4.46856666645195957188439948631171452521311024847987047374483\
42831582272102350482972568354553134918629664610393448314396435220033134871735\
87774356695927912038987115347431483808775099334860994988432722737413415000700\
266241491703093769`211.11162568369693 - 5.04360675153392403406260704756441014\
08726423450290421906386594910999695934909886297668746059789947759692938080827\
43222012538649534637441895052384717872038030619136433935570989569314139375731\
017329788811473250110494898036123527724664`211.18394630849227*I, 
   H[2, 14] -> -6.17239522986927116767603569311254483135310991164918281297041\
64820553034916268619605801700662307664167778181264279134580427872349818616173\
64525719523879735423101894216199317921404935410072490292048331559262249804246\
918150552275780425`211.80657951664494 - 2.83559337588715967403724314691605312\
02571391993036014750580633082597619262095275729393593894427919091694077942256\
42583601405693475891851587734665954564973211378293022571402994006310197804194\
22750773928106473344583414452086123388743`211.5836174717683*I, 
   H[2, 15] -> -1.62499977376609133642461614666732544228139563391085687349679\
20192582763346231952942516778262011675275662785210511507483173548887960948851\
98396830667654117107934118152387168090978216467943395283695837566485386967279\
85443546070928068307062249507467504347871966807039272418657238515353731274407\
4026709189248838642565982110593597509`310.414355940585, 
   H[2, 16] -> -0.69791025830750960987019773478200750046482139347781411651679\
43136625960572526223075724866621679404388398178544747806812624534704862095672\
77660561012599328244353884570676519590922854281151830041100237511114714198087\
493366517868409563`211.64323221777556, 
   H[2, 17] -> -1.61496517086137863340314636880751218397264291412409311712381\
11292752966021135476442544732687570869875636641262180867919038052874827259203\
36999104478868947496677874623753806187309028761997963722019703021991989004238\
4638199006707026`213.8637773252252 - 0.03471408418714601124824660425486660900\
59436379757964267388477085729996210127584964431893288929619602211527284721193\
44580882442681332662558246079358569046114103283789068760083642564479586369321\
102442701426288575464862485968771291025`212.49714987269414*I, 
   H[2, 18] -> -10.3687108817296661306896744178606763855814674172552454777494\
94194869671844345965336048344807295345595704798971991682949178566428102635542\
90066966521110089675655481422898045689105266706354037763843511727079138476646\
3545377174761961716`211.68915344171882 - 6.3331863957124383273192970590833459\
15110087290749689608308890498239017334925564280698351797703803768815911591379\
10427533102072120359053995598393264625687917599473829289556717439984050982369\
967879124040571222339292180166102155859812`211.21319870734212*I, 
   H[2, 19] -> 2.438373297072511467212979176901240170251903389414472886417997\
55401173421088273073551669179574617661537513085644789250815963403649395304670\
22325227901042495225817928169205813489426366915216196899670161713359439063405\
38097396987565374`211.43357074530877, H[2, 20] -> 1.5213471545458071465565083\
00676936695447522897467430000450903990748011565915458821701959995061515174470\
99532115021900179858700373697324832308259869503855868236436159402944068292366\
9161080983936298473458562808389820465333507172674944`210.89257956175584, 
   H[2, 21] -> 0.571476985190791139222972570188693472555415150299660199078327\
96997291745691444242102949393804855663363590735786590705877738600834688688814\
33492799032790666075239136819940643988608855711211136506074890393500001061112\
94917523435042915`209.32014610599362 + 5.867133752975589995712749028689664391\
07582250049191007372768542435035699803507651374579925099666394817320926091827\
30726478965448780633319513864516608076700861477935832354596003170194816597201\
32499592021805854304530072852840100544569`210.32635147826312*I, 
   H[2, 22] -> -2.27994379513500709484642995008911173051435729700969706723333\
70418796930188275821423288314457368713114416256801694090463086926891875021049\
42204162345997580475734626014210506162450796170649556380156531022000449727653\
552073717548428653`210.6782394759337 - 9.212735826883070942791433218531515577\
52099074595399942348655319845112438845579095261292395757800153022646042306013\
28459592279468774662193512772714703635729832126988021380644811506769569280376\
94058391559731491374746784571120392360322`211.42848170889263*I, 
   H[2, 23] -> 2.299406319055350207796339906580226076705142288742108992912602\
41922810892680680784299491265203412711167155933735214161929563493455662911975\
59357642315460387122418897575204511649502231968428952118253843144106286976961\
80267594144735852`211.91311352952732, 
   H[2, 24] -> -3.85354689430811889812959831922541180102878647500485537125276\
30705355315523915967285843781747850909070714469945095823853284033491571861911\
63833333219118651278909516764375933590823460032983190783399932193152075193983\
686772799497322246`211.5038322571104 - 7.335722273205366072388474700508778394\
20339204629980203700233895647066346242758446319522525045090863866512241066694\
17616121996579446240474342168530756199745405909315146502770787812830724641565\
16124222951114352960675214424433232092779`211.93002539377852*I, 
   H[2, 25] -> -7.27353355154040945714601341561320217940606616182411611230221\
00486816243730285849143864882315456392130659578939239180655159559714577112464\
49633851126863427502315494381601902590159771644830757029296001041830480129170\
403649071164456467`211.1483984778445 - 9.342062015109665879253734316311937214\
13052118545319995074150630825378231434427145813120181632734526721027095684054\
00218913136209237114060469603796324546326154206553082560735491409603583861087\
98801769581328893311999172954548753209882`211.30947640418174*I, 
   H[2, 26] -> -5.66484520658454077925351532418995529232237216099089950417783\
24179368884124546719319711572491930595872016589462001826283413691113348111115\
15859377621881356665860678808588402630341519573326956965961371009919156513614\
287206408401226015`210.3297910165459 - 11.85788992185657427355136880312728661\
43814591808578604957919128594084057502857372331999630035229874001745696111476\
43095422595299034659354014309759837103737726259071138989392153339491660639301\
527441812346874135532940504300677064901431`210.64727204574126*I, 
   H[2, 27] -> -6.00947261680279936547761676842288860097156686007898711972032\
02876709390871920948303622892269508770642598594763323320402126028981054925448\
41880721502848043647499299350400979645176905248054967330218351004778097031720\
222908965947928382`210.2889696638905 - 10.61445476672760055140119729788332130\
36565040374255053620088106831635794712855690725460466764595107091251077960092\
26085177212969968130018014427615368685287854251137682363410080335288043514164\
859043942612914014739900650006357265990567`210.53473594809054*I, 
   H[2, 28] -> -17.9692449425444084193378425557159258107303512075835655936271\
67835437325772302646833836327937439935512628291611515652641015335614194793011\
76495013545262817655728857953066256768323807652573688535038452828550530394394\
206996591958956443`211.45137380911478 - 16.4203998987802863954445111542121661\
96855371980807773989586209480438956521907541540232101009661793320754499207544\
59071935609802027286542374608870208200095523723301116076670915353846878857516\
171345081802865872361383645185111979036357`211.30891400570246*I, 
   H[2, 29] -> -3.48077564297561543742111206116213867728555946606341240447636\
34655036384218552261952188948241392264033592802708157416414922302635863353666\
98677318324538796120545124027726761674119059667369689455295454981765877157731\
519158540530094615`211.36914462726074 - 7.82119113914901268220560916325437266\
87084650878037738148895531023173723183964049334903732014226370833535340444261\
46281462064750056952497616290548588819810982963689409590597193449898700537708\
171747237778247452478980155260137341023776`211.81720289477252*I, 
   H[1, 1] -> 1.0079579203999788566964393400693135434364323311472746171042982\
48588393781477874101878868361553644999718552252256865263321594113209757143654\
46516846226903094525199749884608958564678248445570004974682217912998854834396\
7493792908260351`211.70241240616824 - 3.1415926535897932384626433832795028841\
97169399375105820974944592307816406286208998628034825342117067982148086513282\
30664709384460955058223172535940812848111745028410270193852110555964462294895\
493038196442881097567`212.49714987269414*I, H[1, 2] -> 1.32707500145991939520\
07765645585017950975778814254052432740600603711002291075575522209473680791493\
14731322208733357059091271406873000158108035967955750353631672748256085842131\
65725737664270260388757098148056016643490352809758030855412666151462103569564\
4734945575007347797911097944045696787060992384525018898951330987132212814937`\
309.92774351710756, H[1, 3] -> 1.48160454092421547887841636619711822837160563\
40291547074265998271497882581752736640507841569058738681567509038869931213562\
17084165029241752754356524972478299430189840011863286126274850359488395082907\
858727450905162596457011067469453`212.1707323003957, 
   H[1, 4] -> 1.6054298910365615562519666723033443105501007715886951239766620\
04134321685722589327845911968601527613873988680065406683288936696888008048696\
25372558929033549030682471891741682357745368334384397921471646864387047556396\
7493792908260351`211.20559134471986 - 3.1415926535897932384626433832795028841\
97169399375105820974944592307816406286208998628034825342117067982148086513282\
30664709384460955058223172535940812848111745028410270193852110555964462294895\
493038196442881097567`212.49714987269414*I, H[1, 5] -> -Log[100/91], 
   H[1, 6] -> -0.105360515657826301227500980839312798306120372983274072563939\
23369258402324013454648876569546213412076602772591037051714867351701322176711\
45606836275642268682765816699587919464850524971375112787209083646753735546903\
37662327864879593588339553195383223068063737380570033668721271928105743343331\
765475507946149440817059224137628409`308.5264959406313}}, 
 {{p1s -> 137/50, s12 -> -22/5, s15 -> -9/4, s23 -> -91/100, s34 -> 13/50, 
   s45 -> -9/10}, {H[4, 1] -> 18.61539669325238343986746176978945481533586101\
17210885888282107101457089894178383682476102392251487892228699767621172490372\
03333857546656335308672157952074017248861029872051416352540710188300952234029\
164754876582679523989745944293055`209.02173378925517 - 
     56.724794365264358545514251906076154657304540434875930854278992149807683\
88586893076105622822119910330791947115333589362115156028005057827151205161784\
43317499815887092412388772528154512841828692012129109420218665538401692177183\
6548477`209.53113904310078*I, H[4, 2] -> 
    -0.0496153305407224252734713159028831142767466307623225357417886704022482\
40434638043236938588660748386170261347421590108705489141540193421187807956900\
79068998795930275814796449834584260487586126310046786601475810664559255430346\
4053726`207.02095558952874 + 0.0332487848530430629423043472811289629382444126\
35031616853663002478602462497983715230064604485108073725463562380770740753331\
63291218880164753297756759307244788516084684066231309700930259699037183474281\
7512078189268614518894621175606`206.95604374321417*I, 
   H[4, 3] -> -0.215971410718704030284230254821698614315270687158394370203357\
51008266700249715003015536929827022463641168045857918341179816325678578090972\
34323893183583002046267469374234204433478939797434670005923626477110148133505\
87479342334035757`207.79303118291278 - 0.249237454883059881300132251318152233\
09290416792581082333481117108347909737069941420240416004750088529331281659463\
06515456069130700176380130066858916068598048209255853483797062469989256884099\
83819898834181462988549627696584715935476`208.0630427322613*I, 
   H[4, 4] -> 0.1425954714681087626980671763876085564470012851545791862558759\
30963440660809592433761304063301689387385788281109283659220738832134567559412\
84268724798968022273492798553862855506711213205639141445932192192046239841982\
8202573775614644`207.46280789460477 + 0.1589763412186719016272539198284786708\
92255064738478516530015199956698440959259536492835391725248284485163120153444\
27500333398183027334468204664607506389921210123643372930035523995796646371963\
8219177739551949266941316260965850924611`207.80077204610973*I, 
   H[4, 5] -> -0.921383626773025259415886990000188987458468695006324152122753\
74235531016123806796955905543762696072164887345825280196405304942493770972333\
36815763931653009350824724475022116129487456731227311745432214094256800202039\
50374606114633277`208.1018449297124 - 0.5945613157189549028947813826273764910\
56913299631458257223911296901212972609370733452212299257030944983021167692894\
40804387932446790331869268844765461277481548084146070881984426285192644171636\
4851234799881134879676006734250094759328`208.14421141490038*I, 
   H[4, 6] -> -0.078536924718859072192703696305008062440955026375502657817659\
46622706469051671713352860958153765980809760705896204196721586675846661248127\
57862981261361433839249442833708505831712557196279779228177196354775282671544\
36964592906468802`207.28231449530963 - 0.453838939325532394509947448314126808\
82930348869741815650562521912837544693707397755721927615553113505144039637486\
63177876734924421401114221272708539436739170930861855304638880907799917616417\
8397971802008251823746703406371312825184`208.21341378075516*I, 
   H[4, 7] -> 0.4784360233344914908112439848969845202932243995004073826884725\
46499046248736055306837531356993154187129021354810795500986069531122707269295\
65122839255912261851195672355968846598880068082460733962678041447588787366949\
9538192958655249`207.9786230334059 + 0.28507376817248178694264490497121376838\
47440502358532528443138201420438978379410784290429694005120184207974501523387\
60463863980090027128893550086014798470203072987442809045160414212827482722259\
802419450946508700561618973356371973376`207.91414474179118*I, 
   H[4, 8] -> 48.453886467835776194767192424148693194390038769096165423909880\
77295544002744292369170213008874520764318055404533037165953778593989221351276\
52119139911432926319867641302753627222870618532748163952634703973079389826421\
25063382117964353`206.85017314965822 + 31.39189327303564181223086043713894856\
82032463476016186972912613937883574876009789566984904370571570785710985219774\
98162242667693750688763316262074542659103642345119184023479517270698058741152\
936767028828394475809418568656348645565894`207.71948329432772*I, 
   H[4, 9] -> 278.46924489954789274509644526336234055678304096360145767055133\
73689763245063246949707783996787268265295471431591604104222573609718269265511\
93132689631736720673767520562947559122477618456440147725340753602473311016581\
304643886444294436`207.53213750639816 + 240.485428110697663348142801309362492\
36410898639132065186856833837344834824391321447278942488733623415307982152987\
77065670894451233680205142245515047250789847864753652256208852933995109946272\
2355526228300198361477517289866573083208968`207.4106340141933*I, 
   H[4, 10] -> -144.562638237721691295746910709799412390096575646774465537521\
66630062495378211104895835346805185763035723591108518640209926185407035980885\
19530310476419168457843175283191667574896509361264552985032513618654641775378\
63275491834611447515`207.3833978450488 - 52.277399468350045189267417286204660\
67248912732949928153915297667587991188080614318298447231571862467608482880639\
07140667436485746282067510651602509362005418669462042929767202585233546313946\
28622394494514028960632656082490956766442418`207.11095259774692*I, 
   H[4, 11] -> -44.0518992439254309237474419069465465517121620578481451611786\
95876369793729823494639114507563696686108000470100342726911045692093860066275\
34837134650040936309526104702446226544035038401282786121669997160106988618971\
0790067204834460023`206.9628444783053 - 217.991458667688036546382335687853131\
36188744037567993895538054521772375550274631861771394438698701964967284311039\
04880251696842677208778179365592668612636500766967915060315187231038662066224\
37032567802224699220932164482375545483311183`209.43615125928247*I, 
   H[4, 12] -> 1142.225150582251727302748384896463350142520018524514341128986\
14871133166490379211398349862240465035005026960950476764061353572671029049677\
82749904378880683654653191657945632912507800726657820846426567914038621137098\
26768623383841790323`207.08173819891556 + 1176.830030087728859197339727971637\
14504215020525571444863855655516942171444416564809585591076008440707290975312\
60074373756349472071378186298894404089451449522454620120075390382903146638888\
88691574004198982336796204245613611715756201657`207.24588923495924*I, 
   H[4, 13] -> -140.408186448116284601246802177822824965659334960092629044549\
58609466435508372254736669966630432738680706601585584364723323258491571828542\
83648233522542696766765342598590063687700846968332015448085926413250216455528\
96508215990440176925`206.6333229377576 - 430.31617351982323227953523162664681\
63515137746128269725714377035488106059618933452333826824926216211922862155347\
76468380726813132748641756284822333936687821418644574132887181254024122945031\
339720537446997438295040330641271771372926662`207.83761577073813*I, 
   H[4, 14] -> -1723.39943065519247392105049943708187778166236337254063720698\
99766048388999407748347501059664842745787142434289517137895714377147588867041\
16111248447948228850875492563968771890352889838258522016420677365862633479300\
591571175495867173258`207.21272219047037 - 1810.82280668188777815220308813258\
95751254956813174788013516053732324929497242610210930579801379797520227195999\
16018284374378029647775257413844104881892432603087836408763354070893811125166\
100502354670913407876686606942306602242844682131`207.27597595102685*I, 
   H[4, 15] -> -1392.80290092311037886194039035816078781847652885627184676635\
41736314700381883114368778120532367028135043289462051783357462052341611136505\
46011521188926933936143567415761945192480606025127850157794016388244308741600\
881896326417755877572`207.08085048767668 - 1989.19005698855240855523095654398\
23163184083790451722732918760369254234406297155423109508807062808273757618779\
36166635643134352370877143347914530939801363464412575694882372316298920722871\
344166626209450306026112100996869224361680057075`207.3714281295368*I, 
   H[4, 16] -> 32.39443832271102355268278273586821553804161201606715226608622\
17107353354420916096526526028350847329696056831473009218895001914724710442031\
06525174400681147099489926584206871623283158962198301323393997780995261344393\
565365837274936`205.32526823917263 - 338.415589421156150311657016858788870694\
86901589535593023901224900079569138857675910395611328066266353935525963490468\
28266029353598065927591400543714758835343291158537187657254888184045256339180\
05699814700616652331048107556222617119565`207.11347593890045*I, 
   H[4, 17] -> 338.6366886792095701860900125436777340218150834052480806056480\
35748701856031267845805313502497198809458485378422982487717848229862379588298\
66309672901789966674234165894133496214858465825015954796650645548935023361291\
7310399582982799439`206.28061879630266 + 87.840116095307395411934109819790939\
61475739644021738970903668929537501864918938211290448779009369173189335023391\
57303466145010451662449175527561302525257423380530774806702854027369090434117\
85515934280669258352655606906524969547348716`206.645887450366*I, 
   H[4, 18] -> 58.08393388543504222360761541958853185214474700919301292315268\
20569197681528557698539426964690429960535722273512933621254425493192309736767\
65079350537875313334500264580006450903853074422638524555011335722225514704360\
102865111498801309`206.39126882624564 - 14.9739290805990845108446167823347237\
60508050607960787938011972398565717667226137110261441575074817119880020370470\
17213722128087082646345537056929042769897102877448385851794116431303518321447\
1038820293308025966509621759054574214574238`206.72438894572457*I, 
   H[4, 19] -> 398.4138773370339149238518131105626506447657523071336296069408\
29609291285649211010060212568772373023399911155269155411974521957801597951616\
19396014000007049683024496915260643137491861345481990885088075509274062796894\
8498994487408745155`206.24655838465512 + 47.491214255687613572975126626774206\
06054945371291207066705550490610443193369009071796556255951392406900437343773\
85181386755048489131517233780307093942945746829382195584885631176505971868174\
81508715263905402231443132955333558865816426`206.37021381252617*I, 
   H[4, 20] -> -28.4353681626032334934010964158193031499998793504609720895014\
47979108099720259403281399568110091172165419724692867060828079561862429711929\
50168710098118478042959092270013736835130016992766372503424371901338968442056\
5294190850056765533`206.7036890035757 + 49.8290223188235149922629801651879958\
54890341546851577159508236571995728708796721192508824449897327236310294842881\
76148191289229609201707996126088844990141690234842141938997729059576369106664\
6708532743320856700086868000958056461894928`207.19752938427803*I, 
   H[4, 21] -> 7459.145879303647823172130616007643994334046486343776373148729\
16545875106762589998048269989674079230810146722525997471295175205173028645138\
22453455635426946245927171707367479051802640717408936943015118529018922741227\
69862174625194207691`207.369960147076 + 8715.64689482066076860753370818309948\
32092524801109882513013718422680090110245041790196674773308589085799716601960\
24395855050118156117685278018206118775360214476336792082572912546543501816058\
837031517658237586523471645287188630640960724`207.50560059623746*I, 
   H[4, 22] -> -703.976074874111966010145975269527487363692894497302084235552\
73942452763681910876874321823828523887493568138975097812185848012041952134003\
07659200283728803036238825855947782631116878212323803959214132910333496236023\
84542892580751374632`206.78455071494798 - 1141.996916130257563957254413888042\
06762867539542544165513633967551878111372870889784116661331734479210232100489\
51839552021184742470555047030775628866642836579267012589248168014632860982033\
68690061912088722347954321244922343636995995211`207.25075000063444*I, 
   H[4, 23] -> -7588.74260854722653137420666529481367200011370635497683827792\
97446957051046496704357014968206448584823027334406836098442433057898153538484\
40519832316342441553228718785636040524728917030807044136640501986344555973153\
109897914914004849822`207.20601222286174 - 8141.68554305196946315851445704126\
95813107158673513613538923500301802259478424780688558547265879145866031496356\
57748506197987059195727879822689874079015330275596070808126877777944675068449\
467406822324924771083940465944154045318057559886`207.45919958420808*I, 
   H[3, 1] -> -5.254019738179817942377680723664063843413697521627762847694788\
91721481973776860220065255884095717751440245784894174295706329395510533724661\
67709113841771923903842560026755727902508718423117978487650048640575241675622\
06004314988453635`208.11361410381977 + 4.769424740755720055855022536971742011\
22194314726468795554338564109166367383476134412346166292921962229188948620736\
72986164259120566768106854109513365176581350708503523792253288012826941437399\
80050794101785250229933964384341090461807`210.26076007536975*I, 
   H[3, 2] -> -3.950101815769050464231287729700123720918661966913601817633036\
81895319578791890075917069397523306056863231006733898717483007845129833190723\
54194780741525993972723828474796691166946667931015872483181779172890840257861\
9921672385380253`207.99153733379643 + 9.0030936892169528913952998981962538172\
26895494596144465891811468064525030901859818262856216054795489376610866371485\
43555180958815626695507331292104618035180782996384656333774512064225617349422\
3344371582614720642747732482494778803254`210.39983355077806*I, 
   H[3, 3] -> 4.9321504540309248666159512333560974413456616838370815909525236\
62441989537400402083439690688929257699818609886725183193922644722995281355197\
29732075387197154306150357041754728155249249861260751588523651285101040970098\
4773980540877222`208.0893509685816 - 14.7747404904448692878988388125722799060\
91999897406945889689572843146269958726901201769925003785481823067061105641325\
16111018134021355068014736384756747584101771403767410648937200278946240315210\
6421372475211228157924636112658750338874`210.87665135524736*I, 
   H[3, 4] -> 32.250566352815064238975869208547790922860143812342959493865427\
82533748655443459883477637016318900060609894198028063093460120224640446506554\
09361145431230840097700337464269431323481404738897963557253906723886974209596\
88118222814652415`208.27671724614615 - 41.46494915336741602417859374162914043\
86810926032774809015138031865389149819696569858779321792559193970307819450981\
38772836947523556222122148798261346870985583847338030051831786333569029936076\
212266868729708193710597967535871181344814`210.765333772413*I, 
   H[3, 5] -> Zeta[3], H[3, 6] -> 0.11588882309128609914601453282433750009780\
69004365251110282551646753855189817094198144673909342917556715959780912982958\
87808049229924813910742215382405713837760535791271269676429060041575040341157\
946558887476747715739987314227176324`208.65618365070745 - 
     0.0947911050410149927076792136996065311412091086817160426517289454444551\
60406299918197849983093834357556488308999741241773886333733877797521913218286\
07599231712612466571046835017789102684139014224083724809671618615295462824950\
8088107`208.5868452144133*I, H[3, 7] -> -23.494907983855949654812920075631636\
04655924346670977385926774022610648324582730804753622250286439679039969902553\
74415084720671706924891158083060399215910254454283939975150586015123797636878\
17371758270190998252400359502336496270585915`211.20792136974825 + 
     6.9573477406489506118064203146718107360139058464555682225995107180943366\
33452552528132760380845411232830598272477725325408614309306761641634742105157\
14234123535371468315712674377526767057223333825743681514912374344020427467973\
040202`210.38323981592868*I, H[3, 8] -> -23.466476827065111698496432497587052\
46271820042215457472434263737182806611500260372701669211696891602378586857343\
86372832243516009613602608612048624363210718321376946389777515627732531712756\
49347569391047220379136388775905001118812021`208.57884130871793 + 
     19.450750441786721351135770754496875337752452584634271979856548344250400\
56539495463055642416963640735080413781062294511310500175332335781010529018111\
77185503324927398546591959670702817067008156811071230377150982655292206305324\
33383079`208.53426156861116*I, H[3, 9] -> 14.83966307362691258319550431611543\
88551441168533578867555666336203156762770620602790253689627559387831471840074\
45846622487009598230195172472833438819557737248559272713484272686016224546388\
463405641916678491256184278198605997370743813`210.28802278362483 + 
     15.214857102894980457182726643232450040455358512989714901011906505670457\
65584033933027329879213012966273950510853033796160754535166026452399464673480\
67782780197038513893766488093323245501970821621508779317955964125684190975960\
34616473`210.39200607928254*I, H[3, 10] -> 2.82760830843918464760918139851387\
12708089574799752306964914607652517474315707622555298824535890945917059586366\
59708619828508484137423161858234731603602371143194500510044621866318235916716\
20828979342197169847781447851390671449096076`211.23516005414493 - 
     6.1556728228430183167851931716169944484437289191265458538459449468495712\
22699292999758262202088726997185128172705431327371740532496144140354754793286\
19812356447497028809112560817022705387966838388683395165944478927091479313797\
7030486`211.56581957626565*I, H[3, 11] -> -2.12828641496761570376683106626453\
18682999193373843125078667030462045958738159991448450057460395107301119666643\
31516046412849137867797400528548632177580702922494886803336700399171793692195\
223183739394896439198572327668052582735886112`212.0447191085881, 
   H[3, 12] -> -1/12*(Pi^2*Log[100/91]) + Log[100/91]^3/6 - (7*Zeta[3])/3, 
   H[3, 13] -> -10.1528634721141178616730385541460896884599263024556598985044\
38035442407438854628194506984679190425302653866125360641707125944845191864966\
65586909305427135682939092953604439388359620522313803500497054300921772762647\
77688393506205481524267527570586029650555943855774116682952923534135335350817\
9561312183550043848953548594810599016`309.97476525275675 - 
     4.9011905110874008763962166769924892625454635836410166156226890547058695\
12286685584807853144647385693559176364604690038826387959396375824139045433931\
70128414327868669872888073039032490299558092480388103182469255862415802160172\
52052456348731768098183326030609372109047118302428767426598035058262503047046\
54698882699051532680867485`309.70902508410245*I, 
   H[3, 14] -> -2.89126005978496817209725520241201647683366948399141393929477\
45273199055105633850087181732601528218600654781916054919033859833056428592417\
94641494642154829674444648842797006066753588068702230800533745307129503710106\
21244434698720914615649679224339229250321725900134838203096900559051001222870\
3089045682974461604190000472204905686`310.04686571926254, 
   H[3, 15] -> -2.22671507947161574037116741999928701097745406968319286530415\
17389131875692901899751550807662435853433875866981618901413516705221435528634\
74144172249605449876236468462460483407428873308072710671504828581627868221949\
251569953491521315`212.286487107265, H[3, 16] -> 4.59198028293764272604336670\
22119155009627140433054668733663674596718377617251719269126766608702518992063\
59468333470985465905686599874134452085938046098169868783005979959408736400415\
11626921038070573720179318792541984300266555849587`207.36035372730706 - 
     15.815949590446700410685756728172584889659942379760489136143450387175918\
32092847875850892748415536912359728357278503789031364425017646038950963755972\
15825223618389622835304076109793607964993873668677961008180910732639078994009\
23462221`210.39679051650012*I, H[3, 17] -> 0.20669900965394521058661656150451\
54450071088987924537549934182785735026354602045218737466988831703383581717113\
56125481798249658990381893830902812142158459764718966614461622925649144432116\
162410495002415300221463527942224784830407604`210.03475167722019 - 
     9.0557259491100453640396293660496763665926931686270267426706057198753497\
83287755119188538756534967967963826390276854081012906036056135849968298351692\
28759396190208190882794897223565385789387223435537985544564273535291035784529\
3187798`211.69415014326972*I, H[3, 18] -> -5.93671806440628865296176196821799\
54974689917177032100573930570244428318796452540273288838147716686854477358083\
17535761381470596526756547148038835345559862111981951221251689462085083068798\
71551466261177231256142380017428230359487175291301426311949647353936260973476\
4524674109586045882930174524562042931759302503696021859285174535`310.05598457\
80322, H[3, 19] -> -3.7802134860508192819326538156591078544985630972306939781\
53166839775407407869805382414756733845083755387969445400694303724920943172548\
32363249717919046271839859328646584044767896991328539309708899113688988557928\
3920500592245982029439`212.1161585450759, 
   H[3, 20] -> -5.95466163103291646689925119015449667498961111693310051369500\
54731775530033229580910669860991887993618924160330155733145597916289623385100\
65231984134676580100465597137474133816619606320717560701648231200108891958158\
26157151869099209623595829160879791186782295143920565021116143391132306936996\
2204551732239006991014248897063759859`309.7556741826793, 
   H[3, 21] -> -5.62160634339771000361259662174587844823843981988787995127042\
67697726701266625178292763197965700379141413788180148621571846085215702968752\
28761171690776896212773596302375779485511235198612461403671990255633537654511\
240951483009744342`208.14468803485542 + 11.5863248298141580292659517360689132\
28860187935380026418770245869304132686127136544594545484098978582240546497168\
06129281042571517627544534015870108883385095138708644046391673292873905719982\
7004505632339293955133599311542956378077312`210.50076465726687*I, 
   H[3, 22] -> -14.4606365251796976100409525796897999179109568363060755198571\
77967334590495135412629584671218832973191578207778269166063612416001456336752\
85228412461068571548247847150918096408822037307572821061918528774067419183473\
0605117099325884112`211.36413879296651 + 19.454978511322103237894720175284411\
92673736758219199879969302343676388573788622099277193196958776028990215903055\
96692057577618603758532826300922741190549295488942698644382253260684034601797\
99058373556023527139220681087865733175820824`211.47432443246538*I, 
   H[3, 23] -> (Pi^2*Log[100/91])/6 - (2*Log[100/91]^3)/3 + (16*Zeta[3])/3, 
   H[3, 24] -> 6.142059830195354979009478069751191449413544731765804819857191\
49492572713690080554503358958398122581206240006418559310791582035614262088880\
24171698397017361084672334755121028712523098368560173651866120378538492463892\
97938091847448335`212.00761963434775, H[3, 25] -> 5.4325594437389230767016391\
92882386269272319527609030522325837910699135299651115824148556290986952464066\
99921739147240686157662386294588422344723499539284718093631519590232571468912\
7653394793097883858446282289821367255904090058733685`212.26369081276349, 
   H[3, 26] -> 33.58737894172430351981180368930160551420144171075332449361986\
22811774202430999204352291480990599902669505785894208350618147547051188396963\
41442404454444865993175403030302068000591173273927279337345597271948025896089\
56706576260337239604926856801447998756584471740250440567035869852182434337555\
8451004873906770663549359907991593307`309.9191181611515 + 
     14.437049264299633476338814196786391183144306240249881846799999868189078\
89623579133297029573982239507539835179815670405157635156797678001776725483670\
10675718641091355069892458149487948566434492220417443441881302981007499925861\
12471933053055996063609003617232111414793316099815576661941495561749297249875\
925154313989247511028103392`309.5761419471892*I, 
   H[3, 27] -> -21.9123804323866672017989448582988366484634147652895973911818\
97054371181207827758992347492004390374915507711821661316168503113225949139240\
50793003323120258629065750960417532823349869385291867921055408459439913829633\
5570386715831769234`208.26039789821132 + 15.386371319208279208087647128661078\
17726749214550328123594584248315250244884962961363017812481013982298489657956\
06864537737578268705914302047209878426947456338794318563399369746147969701716\
17515901323125417631764595892823042021315454`210.53496097525507*I, 
   H[3, 28] -> -20.7185568742988036056439302564126458076061091403615757004792\
61752094605044716278919861509272199418315687389930715665781196740795380406917\
64814019067862639415031665706628011510131237976161895403367393746868535499053\
0570149929769379382`208.1691456411859 - 11.7121418536645227048952999327342634\
52927738070509738904966692779434589349394224315807851561537293834377847693615\
22831062869248974978892477812437600847074205497307822404455715345341300490991\
2077912911942336742821439635432458082470267`210.4063518304682*I, 
   H[3, 29] -> -4.60981820183294637270011252675277931769946763677049814705074\
00746935227629918907481930469626892579036719407370379856183007112372173642397\
86735144205679194501512633803449680404722269824212686880853422956626598774904\
205448601268730364`207.5837278454141 + 15.76135043667847761832046966092732904\
22487923385521845416806110211677781227553737060674359952628237078796905049353\
18252557606868529656150688637605256936517535735184322115626314388284409050651\
032917281756499349815239513492056917385726`210.58077898721024*I, 
   H[3, 30] -> 28.91986586158689482675903752463320357671236108663254218238986\
20175706662551622291209167317182323780804885536536102852178369824894390824938\
83020988701177075181246086105837704331134646817755226474878359884237414563328\
112789928052420368`208.31410388635305 + 5.23476780124469839985345846300333480\
12743386582145553331424462031889083280759102796799237010827261075579373137142\
69477739936178671926201011402110590289798165563566405266063285691900289021809\
947776290314720175967496633290732469733016`210.0589139390526*I, 
   H[3, 31] -> -20.8688218231032368137876764797618897524493161406614757122008\
76244907957420807832610439016245958225230134489428347356413976291056663448060\
43899941763684703131137017200420879722127855769123429592003669965365254433758\
6991681000683865205`207.871255918885 - 11.60255321103313019520553975377002502\
94515706092148067812185742338550180756969570227287629457835422383570794069750\
30633793381350909182844496303768038325211362738854731024408480589110421496916\
971463849073334989905661009110065701814716`210.08540716548265*I, 
   H[3, 32] -> 17.09624134797630730329007702355947198563150505365785805596316\
63833010366264554274776608438739212497920130826938125286296338554028715099498\
51914110219898069203015936630002371238899502465482487866811179480093810233812\
808952657658831024`209.23028364787208 - 4.75844396564458510305276400082678517\
57146108631999561215466080242462586986767557739908716524937737318443108445059\
49712912963469987464696612643871552048410240808558280370590238918501040134664\
613748852816266811944354393900349765164119`210.4831872561173*I, 
   H[3, 33] -> -9.48271435306622812541657005606291916941029398963198937898902\
85174057419125466478677899112413794261126761685969976202572942926964312993952\
21294007867662082519845818604818181360975488133287628379419223281786995921427\
357437418425794097`211.24964072905854, 
   H[3, 34] -> -2.11848502708642326671093226873584082099895401717912882774624\
01131086512554242335756855386168964260286341728048680411076423183885141117043\
81331759520450475004764669790278559048621467332336577856906767023135525357019\
212427868346225273`212.21329738374942, 
   H[3, 35] -> -10.2301280330825258610074284355909284282813538165998454012291\
68826912034674860496068879208478239547496876668222364708656531865668629178639\
60694877199145941468086367926817079704126954108628314717948084762451189452567\
6919136631788782811`208.47687669399033 + 0.8466773380849840757876695707565260\
44545401394764772316302171287880557043588800163698190890559465576673644103956\
84759208160464296550520444394307764793478881351321856938265487938527412154297\
7006379950487205380039500583157834188148012`207.31996880382434*I, 
   H[3, 36] -> -4.95477667710660444595180154521997547111380690244249353368628\
42306971220620201001918095723061776196598543557191923067069437723569861450506\
16278695764749373383907840154300992791030520730432357327570441169265985900089\
46042528234978143`212.1914211337488, H[3, 37] -> 
    -17.248382118036677323796290948957551318019352288817660003527065576890755\
87483961918977433637135933757330190589161442361840189167238050307162759945858\
75015077742519768793631459535135067563451747679196887145112606444231712597250\
43409681`209.22524994320958 + 2.182242504868059211582131533205250317117432555\
29472797152322882200367129049721550214366785645826714150450106252925103940432\
75880665103403195458502136121429499552146212233314122736052910504206300294126\
35340490324930328664402971752055`209.9657049251584*I, 
   H[3, 38] -> -15.0399738291182505655471793981226476402214490465352257957056\
04340057331685669230622828177383312535544176989651883747242622248000095696047\
25292540620258164881350922008476301327398681101055769859479753530050134163931\
1419033824334621362`208.47068386611525 + 4.3096580357835206920170855706374459\
62384590803720067374644034603729318354348350470311396278106670104267340384792\
51931338327339239344306218094000077289924857875630297728620897311803997588525\
1331172764681802287027774975588682180557039`207.95727471493547*I, 
   H[3, 39] -> -4.99446203869574842200856365448132057154529412631238143250792\
79852407318536404179949715114915326217370210920615911948982734445220658447858\
44005278769322907004938379992271671280482390483711987177422052084069504197027\
76265475932961306`208.6923477384753 - 2.6679779590283746884711844046007996083\
88609917282671441483652763925223100401337683393064965777489129227864568187064\
62336822496676483780431644261317384340172499892285740679303699569410700463042\
058308387292971865533849354394362093619`210.16386286790407*I, 
   H[3, 40] -> -6.68746782923428440418269141241164545660345388820348253743833\
46304111662865572231333078739044314231887331912072595064354119896878295602257\
99727084908896870772797656498539930974970192610694396559258597313472630875809\
094469232919006544`208.04567024887456 - 5.07695907707140994770899339263521407\
84558895464272749326134486825453489885530986432346815634684394702650302027224\
02351766387939772731796622918572958815236579336102117678325654400327686640924\
447684376621246363477167410558456739167802`209.82952579051582*I, 
   H[3, 41] -> 7.930305228777077302726859772255109612826125901090656040135421\
67018466901975803115963847553698180492007901163825958891878144215269119658022\
84122085902291121646168091765404658050124294814874409326319481899450169810514\
96124626316302209`207.79949225143574 - 3.839668920465231749049747943455472334\
87986992679987142623988430040184304040429856341445647569958669114624930157225\
86537424220015180926594106822754940277145358999009079281429258680247974211981\
3974175636426543332454846452508380088098`209.0863461194407*I, 
   H[3, 42] -> 4.475631693055892195433601803046640569415299255970733627956026\
89605641427352134118467751062555535905726372145397403086397570641281135320112\
53404228755850072971550863892539153337187960010862160196906967028263843242461\
12250224649467006`207.57079486171864 - 16.55750053290707708780917287531768798\
07207793630698523119141240853170989056219884825233229411345263338676317532464\
33839127273280021680530597519463058807930816412633777034148859485182296480498\
469686078639685830751428921041298084940673`210.5631478933926*I, 
   H[3, 43] -> 0.607792172513990143117671065211972809405709433570286228100662\
85462964254609870373858464196674050722202864441811226222889688969238626038570\
16724910513902482634972795349848175654698876182485002880962260563365269964113\
22935844191080511`207.20113197452565 + 28.22054904626517390517699390113977612\
54476484241579115797939206846380977864939924575935037274959356486895731168960\
21339362746266603813992183097387825694859295814591080602868850392199517895093\
215117803902900106727590309168442159353954`208.8010044120931*I, 
   H[3, 44] -> -47.5792016872438660738891531626370319274383134398339379833275\
26325001252788851457924831573919155598098405150207645566126128954215912597688\
50181844409394939838624166854276826974913456918616895288943806712457574360413\
6140136013273686644`208.97456223864822 + 7.1484443060061579884086957496850844\
50850818549652613188728611945850328936441292986906458140674278544575906795898\
60979375402590625168673658897863947856661399615297184969141082408220905633686\
1040881686498624577444181232498690134998616`207.9883767339352*I, 
   H[3, 45] -> -45.3413306442921289102293343333427334185678182238878532469734\
52094706831311111195718195254116048733427786237123849578042998057584367223386\
15246595708044253826845051193666753964075486238215637142000290400178992258235\
7307807354288273061`211.147037802255 - 1.763469432006604624474123706872335634\
01138352278272007460598049069171365632286257263657503793311675992329801727349\
78055959545779841291142180063392716949858104642720058523233720053959766420960\
84284708726269267703333588320485706126005`209.7824502400832*I, 
   H[3, 46] -> 103.1900993230126210799974970014909687937481901598401275519181\
00179543462964056733807799538901553716570827494065462117006719555238643186984\
42991446525012627225901972225551434158019960837186440552395867863928126335546\
3248188731382683456`208.71077149175 - 69.878242380271634432306275089520756284\
15906364605648413838985485710962044546880823089116425793199058849584480185072\
51306347308103647892973486192706783379277500715186720393129274167158107979577\
71537201792999669182196305892656279668005`208.4153434989231*I, 
   H[3, 47] -> -1.89442131555240201405522207241961744893414110543564175735170\
01021987102516800984742247692698644989347015393394014873659933125779430523184\
35135518032209132168671143912687283211038353144354091456039008707264561939091\
409398170261395106`206.5052926988573 - 1.273092725679454487540108877304032378\
61860250576416406514537647573557179460903772424720838444881334933115465177434\
71806024265802002123419440086921482437237492394872136656687862837860709427855\
44571048409099807554614151304767259323818`206.24161870561363*I, 
   H[3, 48] -> 21.19463780656644530580881115336188579663708955514603173033097\
20873745904124553017248262208339127187013511285340142560648626900599900533614\
81390908646308492273032731370041974721466608660738542030380968989962443404650\
099562987659683792`207.92551562524733 - 25.1181899593567732501216125489070526\
45212925306697213334836588748571236226340755459749564399598109898806461308941\
05431005466576303222280246208157981483173950963538165677220604881289487516630\
8407649215839014600601125736194078693440496`209.60114869426025*I, 
   H[3, 49] -> -1.76818412915013215283018583396321533294349751265194357191545\
54626599716774098205815150695919607119623828667798040842769023786828651041348\
06612768731142311020657883715140498635709614921471612394208945192231789544813\
305598642009114095`210.6896673840767 - 5.811810958723918189912689218725515786\
61076758164821947234306276559221775104735150856523776191705705023224846264805\
92853796127801014637906175698234912166809079853351300503012491464397668569153\
86519891521310318920115169610353271815849`211.221255662263*I, 
   H[3, 50] -> 13.79925672790013859319613274941004351664711055619384162668485\
49510109770051928682705095096268577850652638001706477161709912905882744817585\
49957804341768119089177158092185955452820803392658532942542288400130617301889\
037435344860823481`207.10934996920633 - 12.2382775453348395135345031613264652\
59942640650508566376044404857321666909841049888697355314935859707104771230433\
61906273519148751327468300748803093561255066247657729704415713905281077335372\
9375433758305562295909246587420839861036122`208.94280784453142*I, 
   H[3, 51] -> -18.1518088365075414827009519850658830169929592706945738887552\
82238161174824526717755108750290439731654207795570209259639998085797207613777\
47609477141916645997797439578092036291078113483412750527415231967818502219800\
2016737762711780262`207.24007100255355 - 10.779901549020648702156680671577474\
80058559874040712600379333477655819565624029485871950853442806438798393526202\
88042186677839779172607681486134019156018827140725763474685503585446723319941\
01264934134949748535221309242578743668273728`209.1677393299712*I, 
   H[3, 52] -> 5.410965203801693015497463497074444113203357329394050181233209\
67458390832219304998820782815848534895383078726723364000525640813317984900547\
71075645070903229741975000368655101469645671043951920342800997886935420652361\
34852916860791908`207.8223260332752 - 26.895720913096481015234872134131848250\
85600995392718437870066587001928705655649919831467559005162648335868699551988\
31190075802864116631538378808364819373395973297304113631972882493408570132486\
61075431676778675685255976446098017293362`210.3613250794642*I, 
   H[3, 53] -> 51.48263132842575233670596967338765609547953655949560752353472\
03585178261526737356247955295639394952235550131533663212112231864066766587010\
98921265807087633919983498087105639712614468436162411152860504022398158216003\
073486515726376306`208.60375632448049 + 43.4261747597158526876989589537046786\
43378323356132580969267447775221885062137216378643413432523393073788635921131\
57678191869108597841965332825797924612994774218335750414272779628259013254980\
3423237339274936267480044272194015307267911`208.5648278776566*I, 
   H[3, 54] -> -5.51364457680059272572165340229516131410938875928635470378760\
51907560798905152387059209296519571011350822327114383391543349977984478874948\
59486288532396202427565423420057609132143067360561464113412055606116063333730\
360788742772385404`207.75422098650463 + 5.21797820113190797303459764538202946\
93113591934750705560260812556898829100552809652138309401175249855902020036331\
65978039680129305086256922466588968207605147383575896885400982179387325817612\
931729154113159770065259889419036142752745`207.74510316379232*I, 
   H[3, 55] -> -53.1725032320480771476495743560223799496597005337574013594369\
20393240086038242349197494413525041893420987346923322245278548781219842342716\
30486683346931188925104538162910649698246597886986117239041832612766118754085\
5108818299988784359`208.66079981758944 - 23.063220031631673342174168975697246\
85355064888571727881161797981300232911779421367325262335904750603503947003393\
41814623407197680305901044202693866571363245155447741205561490250864415452162\
1264548684297859879054284454982894284300494`208.4622370981989*I, 
   H[3, 56] -> -52.2564012209731919983441427301285661012250224727730073881935\
18765187423656957865700096920682384127283756988455160766606882853231518881229\
34239799557199548124952953870350433405336384914832485491186969696019717806943\
5360819614124832312`208.36874218913562 - 21.497152465126646676562266420239469\
99873859696879640747952454814398874677543710233366313158462740700428723954653\
88975380549648329616610968422457331789088105219832742012121804436940388258232\
5707254708698265317012219590037075182182445`208.37549803414987*I, 
   H[3, 57] -> -9.11159554529188992884196433399337593432130472811942841260435\
41223136616619743851482561386691232892574785714693233848442354359236805001401\
97163451985679145662326025618800678355963329502138375085181641612920127874428\
853309011801625232`212.10872656306444 - 9.88390050246633021161413813996713995\
43975293764801247001557778038277559173374402402437765385636726631168218329923\
63045077758377982426103543214207769311498548254520439379870926859900853028871\
338383191446608374917113066028735603985562`212.16372627417005*I, 
   H[3, 58] -> -4.72482688853254237274910858701835739091175426021933047552629\
77239958501534992801908168017484391855459754169137995284312588087196909912334\
28443094754130411843009862285843801082070675426846984359808215792368651161492\
009013852346078474`211.7315924112204 - 10.30699640670958500788226902370893667\
69924273085530547885167025709974955945608944107162736433606906439941936014665\
09048476823741293041288105085375161172615163604695634753190029675896652263085\
382374154465698083591663499311324264560136`212.0643987101932*I, 
   H[3, 59] -> -12.8547983602960925202153735709740516454209349049469673472692\
32231120826327998513214989592068439076835513282367437580324066202216645534091\
78374758540591562079306005688178988547474730229727295162497006289949635205279\
3525154507894233035`211.2896062668737 - 51.3158462893855749758307568184144473\
73092578185966329200349355982250920229902003759340233327464369162120097584210\
83323665514959272015803864145257471334576815664121584302262377838842546520494\
5411276698751764703283066636724310165038815`211.86843632633122*I, 
   H[3, 60] -> 137.9418196805520292868489028933547218031635152347423226793908\
00467925785014513416265195769848024952076649537823007470502301974897935431934\
59434515610760232438488722067838131551395830891567592357152877259744956283951\
7170625872946256927`209.21960961824539 + 51.921613185388498612991561286181297\
08766368119373777392253096388842892466554359989159986398142698871161975879491\
60138172613593002088695617074053437835243483026433736436908041827495043434531\
00374139711830105816389392416104213690439191`210.1991517531112*I, 
   H[3, 61] -> 19.88881443792490402409260575039534453499982799881388299938341\
19175773806013836683712456947983497659582739145044557116088722307145168311263\
43716800383858390103285633837694352878144291517311914638154071175779517576332\
78213219366270495`208.98873684927057 - 1.613030309366600333368088761942292797\
41252718107478675645563719046631084804811073516525840547356497567433896696881\
06196846586428752427094797853484608090100620069710950805643779397272974386426\
25182318740112236536625607455472288448141`209.84110431393768*I, 
   H[3, 62] -> -7.52242505175294691112162867871001698642498992394543925258694\
50724781153188824749814548329073751550204999006916753218616822880706792098110\
02438278540518456725552300327525482942821518529171089777556534229704960975420\
637242592204261842`210.43823730379796 + 1.61286084886781229754976881567293979\
18430860110336963719730113646561857196169122820638027256112728740906840544693\
48851943270950318576179084387564528796989029719560816874248672016537898353830\
071632845165619899587679790238153294459577`209.6507020291276*I, 
   H[3, 63] -> -6.95227880109008979785225960727893824555291082549097703450659\
13507039922580581900385134760728122283777480190559410296361034854103242344911\
15545604754583961522010200481901927450713657839303356991534428415580971118250\
163292289171260062`211.47232110660292, 
   H[3, 64] -> -2.30201468003635948458353765631166278516863284234269452315818\
52093636419648812279441053801278575422791009330302543888376150180669568312847\
47922612911052496183074404783513459641154810335992745958358827994434791842877\
56221418953075815`206.91441393166357 - 15.44526760434814669242783691595455817\
92542966847856547653118434315269419844748808796557657593407001737779044939861\
44839876470972801414464334329203214645256803431626906871023398494106453747241\
999772206492845074540239853483701405758182`207.66807270549162*I, 
   H[3, 65] -> -8.20327345017452821362536184863835730868919298709926949451546\
45712723935452995993428443140992776441916409543631583588817756057927764286564\
14685176966282057270331415623759975669295995541789524527411608512500265828679\
038658593652713673`210.70018917531428 - 15.2170170542427341048641427660434305\
92386864877270487403406071174614889979289058653962830822444104596351996405168\
87531143325537837068565612387705710771509127159780096361237975417514605384595\
1217325080734370320634838544929950470374158`210.92245785537966*I, 
   H[3, 66] -> -14.3307572445265771864981915811119336009292468101985734267599\
34636626157934753972693497836238162632578782725213404292027149138839677917584\
13471593111160979842073108743687349518518441099988888656961262406020018978217\
3090489451524864225`208.843946318562 + 3.475836855151873383314639618651751531\
72790881135413634644838267093825931444845226343652526553503493351104934182110\
70577964231648647876724211986377148559280889445169321518206822788043705300641\
32584416640274706086765806313359352432981`209.80620787555318*I, 
   H[3, 67] -> -17.5476966165350233962961297992490663097753206256999724449708\
08198454744442425712690020746634509219080271953033185823192412638691613302898\
80041982124909097380205722797554749258678959961375380287063366981602403941110\
4678946387486058453`207.64562453883912 - 0.6866801685911976380752180055400504\
25410139729339484519638842607048270930580151769633847471203337293255954417347\
24096754642504599621041684396720551221103320794615411712955680810298901689229\
1184505544406240877564813146186323517378372`208.2254630888256*I, 
   H[3, 68] -> -24.7599615149758823821029301466832609576724675545710134698972\
82807999292314164026329846810795083455365520994750233539151681902725273200372\
09000013535676753785351509154650316814121834821316941057080378000991102899031\
7715157862011677363`210.43222833875615 + 10.188933605366824125134709875020536\
81027214062606122214603441642259611141402936525191524741102919759479387916195\
25630185826024576113928333002444888821601777627326004272460352005443161193378\
83265029213901429092651519066896155208713254`210.04868197746063*I, 
   H[3, 69] -> -23.3592428869043129475018465357730613680336329864202994099188\
69169592134642054477250920566564359413710803725721814341276341348790424652533\
32460956113672368731480577808101647027734216855348853702120505178726649906408\
1885088659458212154`208.19557817522306 + 21.731259638892995241019029608016441\
30842698031330643984774295986450509169731004250972237422240913262908888965084\
68307922146018163437284498667215087855598954984913870741062893404165083079840\
80352136781205339473676665473782064667891681`208.1418900861402*I, 
   H[3, 70] -> -16.0794326654116407111327267027973900211172059778692928654923\
98735925708352517418526411837069545439746183357016756359599496267844520293387\
61429636551550033863726277720279656415712918774401290647235208493601304222092\
5600064204123055782`208.15573192477348 - 4.5218034938878106743136928891665188\
00051935446515226844703582496219754036344970011562812513912530104069583959286\
98494214115320425899371778199214531242381286621603310260269975842538758032109\
9139898474047792344603783346397188349074783`207.5404800564858*I, 
   H[3, 71] -> -18.4633879104533398464989179657223796965391569910938931855003\
28305336778274649998448374104249708691623599740825277550948573539408180219968\
10226196004652082392505393168359930564891963847636701072105884303562324073316\
8018566319598200029`210.5932398484633 - 8.15352058637334682216015352206358333\
61208610988721606759006958133019097532682246810739582524133827670341883129073\
09302241585039221950987891192633861885555805277506660331040242870631441322639\
638182272241988601411445981459001575532131`210.1487479856713*I, 
   H[3, 72] -> 99.57578629060694803976095599316020254368421352110423060022033\
23188334281085210899163300340470947086401852050103143602706323940160829956288\
91770298807031837114547945273760258388638549705971469025957012783295488868657\
808150711494305329`211.10610213806257 - 21.2496049698825950112380043279963459\
94302495907509534669513746510429959086165968960438910044841217568383729832493\
48819473250506806732340687622345636225483060139937757953542219848285687089244\
0779262032515008554898138759331409501538513`210.32166220852415*I, 
   H[3, 73] -> -2.66537100989924801929051777903382453873089417444490521902052\
62440216138416305475755516939997534465659978592258918613141993927450382377397\
56844392369907605326470083131973776752041022097413890515907244219989321183871\
109584121722320847`209.38144559033142 - 2.01572330356856011060836395142971105\
57003672655396483548957246286811617321979359617208412113716793027649027501532\
48713223582178881482816168279266730970136234928645318976784089145627248830600\
39473779959401513973953871012594005727542`209.15435003579375*I, 
   H[3, 74] -> 14.02215949554201701123969500339607109699485432340760201519094\
32290654604696922542627304321466578255673308068551245175789258567664913135199\
52756787349364340950759567084686394783420714371903416246391723973684967434014\
856041284593684244`207.8421237930954 - 42.45043984622282404463341799808930929\
48302586013590574687540916805025774888906269928541797150226947890397638475760\
93306047895208782318131714250946478824586704036863404898483454367787445954371\
898585381607209246061497855973255175013612`210.43977645864513*I, 
   H[3, 75] -> -3.69029954897560897903910028694142441448376011637270700534754\
41570905273008282185974721880810965655312997505637431201415527207605480274990\
52381949750148695448529758482696430462502524220388782742659415003615924116292\
274369422992259542`206.7935616306003 - 9.161983118438177447159964843214268996\
02602623686269296173416791468832458191161249825590986957485375150829607176303\
48363001196324779935072892297251565613853217797662525774538292605558123995757\
4598061677857976852933122995827187679502`209.38453377131214*I, 
   H[3, 76] -> 1.903330463757437755654629320842490804035878680134401355405794\
77130351829611321170333018101508709320092197593470421461358557446822129493691\
53122270925613229114680726999297612079346649720771154634318799238101005662698\
62392778163913022`207.7228619044183 + 25.397560901562029117390828859046036759\
26389516194072596684268157506987275891463172937642600672428947837007956312323\
08722304805643039412109016846494601973910053846272556573608887356405285862356\
26625352780176507645296719884273805145334`209.62885111333873*I, 
   H[3, 77] -> -2.13337980308439993596753059415131880761422543575916549982501\
41388211463988410862377779035371756004777528640364841927019684410871073883624\
59756407413675381580353588970960639683413562804514703166145798415648037536101\
822082285116605445`207.66702931100522 + 23.8473836513088691121240292580768671\
71465547572950106189872684731969910236445570028035496786162129084279766446104\
20249619096722222788498052821726818200171845320100319907805116263319910680102\
0333274257413217078359671924426183112442523`208.9843322004255*I, 
   H[3, 78] -> -2.50821709297603984149566992021657254884637297039393566869389\
83611637591525350345627132550784166168873530894704573627111266917391345002861\
25747414300161091724182099912680929405070149715035746373798740484009516557172\
199616343674058344`206.20102035092677 - 16.2483567817055497041016622440602321\
28722115565712903443878245920426684483992592512537579167508961162236633226329\
22893728253772969952000871185911535989963108738544173370542337251927221614636\
8296952320794269845535475775398618164631309`207.5905744557198*I, 
   H[3, 79] -> 72.10344504568643429455695026991872388259810399831395100121537\
76805691265416911849762991442300349709824968410777232208373074156172076499910\
99195873937981089995126910439957644577429832308443054440253721909239679958544\
485797830942259242`207.4661656509895 - 6.126501551431622401005276283384474161\
31136308931558228017797330292489567251014592586556236626232405765196572905939\
09471439396218079488413928556580972031847254100157861046956833625430896009827\
29505298839569329229445377981067145979592`206.83764069694013*I, 
   H[3, 80] -> -67.3049237918554680121730117265484142157486363468422530219055\
88464306076772720520061792572768142364973992440349010600360721770054310382857\
96413652525795582483786194321705067456536725480317881611367900614418323904815\
7264054048159558243`207.4492843004619 - 37.3411471614811315657765474670851013\
81417570779978541472883443647377426342306955424409028145114827201972668163950\
70280300081547294871609511349595454634741680231262705900432046645409140539587\
8756505417966081538322474825521419303136224`207.50180568135457*I, 
   H[3, 81] -> -3.71193652292737128006014825912004225211496742183380996128178\
79269726633917071776537816776038547508373272627410355086779625382007850723873\
88286441377717561946666599643823201274964614578712999625959643445980682371464\
671378347589227384`207.24380581279533 + 17.0276035602461794924721242968841965\
60720926011295662032205227675734083900460715047011821774933108059149593646863\
60485863450960199427177697573261168303417505208416870137336860082783310047859\
8063259512737407127936343543347077984656691`208.14214351768484*I, 
   H[3, 82] -> 42.30568066094254382977274885946311006904559914467856055351564\
23521840409733459956521105668538663491435977189867796441846825251911379917305\
64281859106551488099686666619445313369900725428296281708884618802134044584138\
879585796944848246`208.25909310228374 - 26.5323571533197771626859731703218993\
87408410383334471597440071876049337610884114554989183993170854245523775679894\
38926561347826981401957237399323365163585048416393188880266234234547640025330\
0858875653789855530607439746833786244492739`208.32932942068223*I, 
   H[3, 83] -> 5.355284367466840431485757892744010530100501376996125501152154\
57116143088044919258166003599719381261726601094553979492166277190955827160356\
91094171714677452189748518242781872175739525038900483732897130834544373689432\
42239707478061363`211.21955807619074 - 5.138675165088150752621471989623146522\
32415595688286876142372584722185852986278509541186234501959063016963317367816\
69392760683961680784548863390513000578883323349712668736215664761697866860271\
49028477188830935034264427961053756600455`211.25072135418662*I, 
   H[3, 84] -> -4.49214288384784045517355486139906049082987801634757012213166\
39145502296536453467045486787052597304658493339077018352366667840114480635851\
41088322104674436562050565059421176198338057036973245064748196241914249882242\
669142885727953589`212.34159673428746, 
   H[3, 85] -> -63.8693871450475091328051820328692475681489736336697116781792\
95657143794515107103505013446349563151655103496758952997893635674809292849654\
51489904550635490246010801962886269391560335782305676231945851110573857935793\
519934714362626991`211.02977838591121 - 81.0765052473406327223638138112351533\
74908238756095121036712354570600932846067465045158279615259631259777478915532\
26789775746507079408631983027686374947378044972422270422543783737071594277818\
76371228040449362669791095751605402689213`210.99328229391742*I, 
   H[3, 86] -> -16.0869356960132532061944426766946317565086199033559447682057\
14485354752841674283233514401411774434092714663043679459752360394358917414218\
77442623029337988405162540431021451329451312332726760149238845084743977293381\
2957710858582879749`207.58814782302207 + 0.0478152953606205272862035750250264\
22609901776035467829166685243158401295696359639031652362480218402472820907379\
63394217132330045982458760008214679994974594747862334457548437974488613943556\
8038607951393082965119011474383406590495697`207.1006538323766*I, 
   H[3, 87] -> 0.226951803606628122630699031107887731076548315777626025414299\
32592333235833604313224228037340135437142716377109368521497338783623711420752\
69262846189816229170009552809128181014236818001527935525803560596243416796455\
41436313797287137`205.47111679979355 + 3.738903987896531017988248769724121737\
92827747855772327728797303912299112811877059576020891336007904776263946848410\
18619911996024733512250320229992093890715281819299141178120051007998513923124\
33438815688049256448138344579867249456656`208.7181846919494*I, 
   H[3, 88] -> 6.494473165555413098827536562809361274680933466027448052776463\
88978291524640667814002256319632404664198543219781291766017585173313281665775\
43790378351436723551347532204117498265234055666275653153704804946816770705546\
39236548337638251`208.12720828451035 + 13.34736875915512977057251300984584542\
67979422584174018673419380551593099976509320346265658979909132791072679058686\
77656676199694838709320408616778884073832256680052722170248976910468298912904\
132849872838361088406422364855492750094224`208.62713087374428*I, 
   H[3, 89] -> 4.909578548205731763517676228910468987564927770204254977146576\
63893228430657736646037196619672512022950189174040472529968823027938052043658\
57102562929343649520627675645485102443369607398316680768079805178533896555938\
84090072011095578`206.7141955426554 - 8.7535638440047665235941901899484742330\
12792647191207667207957460584200080149058297848901125831095955534403556801237\
99231824285415505462856270109432227581568223362461404469767461949435976301399\
3218118192542784300264595048102617162454`209.02699642864522*I, 
   H[3, 90] -> 4.122692262302379858704543591216475496443492632816403148037549\
53408422567133132333570024751055953468006525245105800899633021612932954028765\
30713617932080527377774312311444131365941014813892790735146147312099826810064\
83549595784577467`208.79290030276144 - 11.73028169469389823464535769699878572\
00393674953147620138264274998975274711312567429992839849193997862815317300392\
89080749741497128639373565546781131168523111591538760121391418589497902584256\
640023381696258170855196205588811337593561`209.6536120782347*I, 
   H[3, 91] -> -1.30711634355187637131815180738926803265903844862619066696168\
62458422166607589927990016353548377631586805689596193063789126088157834787309\
28904101247738095393394873929790446913625821681746949442686169100965115021314\
767441612363945104`208.9476177953749 + 14.94669571486775757578929474517804199\
41699613862355236938783563477443737185008199432321824870757715766277280733674\
57423105975390716703673662027014501230515443301984217214394245435798641464076\
068717534923985930024103091865570393498956`209.93044070051516*I, 
   H[3, 92] -> -56.1948494801441305995966504759484292158705821849691055770952\
26245784711024878427968964151236602990836800200739440524899873109498149280789\
18396509754888279837528189774934988674991515155861224923890110634036018431986\
9689924142091911645`207.33553870624917 - 3.8664892309270423889064086142677892\
18803287428375313414433240466267460264293852619177634314269276715783359297846\
88831215388514993719944003827895229489019402949510633612297026775852966393811\
7609364399258421723263446372755771925693995`206.64394794164699*I, 
   H[3, 93] -> 8.199380188746285900975212890978100423507322478394807918937111\
59350795647659487027678572146361654689698079210028439882966658275400501114000\
58794667292109824542413362065983922272452355889711308912820444027368733272591\
47540417177946076`211.32798395764044 - 0.599753628666542396695919899852039572\
29649660534961414415752646364237513514452939305390802528709504500321392583825\
09586531404746843630541904655640465907475051683505839332929360295722979257083\
72121291144400651894632667514847289684694`210.23294879843382*I, 
   H[3, 94] -> -87.4310393538825774723473710029530846943403875893888983003978\
36328483560784885719224276426006636709561284748330829053478213617944557591697\
22086111408677519624070529539221277688035451060428431358286259361517814567786\
0439668927897620044`208.9955668197262 - 64.4171206912624236143560233222026322\
91091651154335895762010168450439446498788117385877214516494163292853286524541\
41265942776988021819981140916712695717468293104689464009014586729611345769635\
7676628739115266910197731286919552618653573`208.88615053134507*I, 
   H[3, 95] -> -16.1481187751671160012880817631309383252015172362954483480413\
53472936895201623838464703238923028455373856464195149471358468018752356291291\
75126533858136972674726683243372547765073160173999772945424632650122603928543\
1477764672984336991`207.7721627463977 - 0.00445035726070532285325252882323471\
67818813641184098457827320384673396037482333714350396643677631312243471134416\
72328492018321436619415531590087842134103526502786245464740311594828600546226\
36146750428485747958737850776106568822731`206.21040976708412*I, 
   H[3, 96] -> 0.214996801260400368118764765338195067676356178091430440505055\
73773708549086067691730309041026277169909277205223024200812421239660820311842\
83059461901599797037139109865315752408306009089080061753863304660890281216918\
38983406996011987`205.8363665329798 + 5.4672058324898899318718651194458988804\
77602788759963810552435622804627220173700893737331090692410669028499309593355\
19256816773928487386095655247273357132959010396868372761854387669278481113987\
0450142587207906975403211546872793743919`209.21242553566*I, 
   H[3, 97] -> 10.10795408688951585812156190428375576358588250694114637442585\
99092948508604331874707966878818661905620916450384417424723055994795107633200\
13544884653386431839837285085648909310863800103508019712286443399597555712209\
00440526469650598`209.92763373798454 + 11.92432686005720144790049209863795320\
53517580749055356183826306627095051180642691714739112051460891554391235059260\
83607913263431399494010528706067581623664820285914264975654209004975502380624\
455754058520571474651465050126131106539029`210.16689766520807*I, 
   H[2, 1] -> Pi^2, H[2, 2] -> -4.3032647495826492256704272200807507512706907\
31364632712907159461131035475834509914473928671202786478951889724444351486756\
56432402746974676992261092956516835634447901128518224409369471813195357317602\
3591082831826926465407326146527694`210.64470988060705 + 
     14.838791901159660516879757531594998815902952129699325550430254849638760\
63326150896120297864830263795640567571683851772876913878783534274170966708753\
76336750511858430193626459278650860633016370182114990219642635250061030463889\
35932473`211.37321867597996*I, H[2, 3] -> 
    -0.3333044236238402769928215270069123705831362291591755368128025478632986\
82884131586757337802453184112538706683935318050728608182411315805501257287978\
84134413590807132086565795820715498619626750288816337926437121854992708739930\
8875315`207.71104456690014 + 18.795832247791014665563166811985350916198466863\
95738056925137487173309712585421887637247173671542550801238475879401898186053\
56544661905700545458698262218668507114899008580693747784673465665004104531631\
09992760081117696020271300479125`209.47583826466868*I, 
   H[2, 4] -> -2.919979917422078373137826601142854588606891463312175457932391\
25884001781661728961982978318571380175562581219574083289076210323372386593697\
13565621825551960274228878440879512374632736125821222033287444386177396404417\
73473149697741939`210.82526182111903 - 1.872713757110942715811996750673054929\
75402973307915066869820504190577804126142986812462988320671303287163697673715\
90001696231590204310085028382388988392323593838755175755995257050028078024566\
99847176528264267760437339826477948613143`209.90334930128674*I, 
   H[2, 5] -> 4.5897887195133916411967774268024008808030030100438298519887278\
46936498460225091074606563540921564600173355780921492803041901713020493424430\
01101699615966934697923314159512656803453257218053529545182313132917612507151\
0068007748919034`210.44786018165988 - 12.163323863451229732044522953141872549\
76861294386352254562623767704833784366402605492133633078484563476007556826159\
31372171368525100889433063318166887459638493767256126980539196634644401493319\
44471544056799424352397738145833667079623`210.55425230185557*I, 
   H[2, 6] -> -3.668816720397678794740080082962188232625355003305703797867084\
62641555668045349428888863408527915977395941963916641591587055089692056183474\
68345680789615545134229345950119535575563147712454012532221623592254519906623\
18423739779831071`210.80051185252296 + 0.159565530122058780811644827681410475\
71687508805178895918938654581968829657980758751070799793544747691563469933288\
40013878950615496101156748983835944278424371867211381855909594603614188014179\
06388999298119518605850154986582314375933`209.42125260569514*I, 
   H[2, 7] -> -3.228630469103193934198395666879064740959836082122658285239471\
22095891283074820432838778504656395746396552835271082287103341668628608653010\
46697706169299012071284968063537847402787603400144821681977483716711738565172\
96019261975632322`211.32895738176657 - 9.882346280302101994911789544691377370\
73813036209992620839975389291037856236688811926258694327493669038607636942224\
68514831369539658354522135229241096375497034382334482949247351817614359383208\
59898617118266871772829504508209223304259`211.57212469027232*I, 
   H[2, 8] -> -5.249279649320267471133740471736554848439475800492735404369176\
39991028409525696756132212844000048082143921123466166011148954822726906647789\
91852063349801928683347268489041847844172371442261165566004819302975638013773\
4637670735951682`211.74582858250838 - 3.1665931978562191636596485295416729575\
55043645374844804154445249119508667462782140349175898851901884407955795689552\
13766551036060179526997799196632312843958799736914644778358719992025491184983\
9395620202856111696423327889436367457121`211.63779664490482*I, 
   H[2, 9] -> 0.2751089744195144316354153385441705516163530857222264065575629\
06450759169626691953899550073269879989698554542268268659207903022139908371593\
91366072005654313684888542698555151315035856622684127640427020665273828404024\
982940974516688`211.26877245748693, H[2, 10] -> -1/12*Pi^2 + Log[100/91]^2/2, 
   H[2, 11] -> -4.84996552744575827731409760054935203534477619206431039724308\
84817641113957080159911014607903264707200617515360665665095039285732718922518\
83928829591061588440749107058958252712861532094942168837808551048621740676082\
90598913858035952593940993132142262082750762350085314101809312875373879207527\
9131995708380878657022435611836363022`309.99343682784604 + 
     4.2319566762963031663742517801470664688756605365402087674572509572347188\
65335344634818984436611505758423024481555574595838462321775603405511971250591\
63885063344237610344044983341026516157079394079513942598081182108335784540408\
76122432441374937998756711320109177115808300816497200113887619704997735680231\
8164479925313245369556179`309.93423938916624*I, 
   H[2, 12] -> -0.81691661429427168764196522652545003670857561882079046108255\
98770186204748063432745419947379560244872420428290595986805391521184220527889\
73082068541765354548145909708537629569204112856678837194858682963528530405237\
75460978527643898481973162274073523631565409760378351263199107150050447563861\
1183960236308352311823950607654725792`310.3933178943935, 
   H[2, 13] -> -0.49366312563778235893093515031696636648064884756531558690445\
48827972202731873161816183511799995640407622813438748776280262690880270640959\
69772508450755775326206172904400465023252337782627739877822983654388768509750\
190522577692378254`211.7844472055886, 
   H[2, 14] -> -6.17239522986927116767603569311254483135310991164918281297041\
64820553034916268619605801700662307664167778181264279134580427872349818616173\
64525719523879735423101894216199317921404935410072490292048331559262249804246\
918150552275780425`211.80657951664494 - 2.83559337588715967403724314691605312\
02571391993036014750580633082597619262095275729393593894427919091694077942256\
42583601405693475891851587734665954564973211378293022571402994006310197804194\
22750773928106473344583414452086123388743`211.5836174717683*I, 
   H[2, 15] -> -1.62499977376609133642461614666732544228139563391085687349679\
20192582763346231952942516778262011675275662785210511507483173548887960948851\
98396830667654117107934118152387168090978216467943395283695837566485386967279\
85443546070928068307062249507467504347871966807039272418657238515353731274407\
4026709189248838642565982110593597509`310.414355940585, 
   H[2, 16] -> -0.69791025830750960987019773478200750046482139347781411651679\
43136625960572526223075724866621679404388398178544747806812624534704862095672\
77660561012599328244353884570676519590922854281151830041100237511114714198087\
493366517868409563`211.64323221777556, 
   H[2, 17] -> -1.61496517086137863340314636880751218397264291412409311712381\
11292752966021135476442544732687570869875636641262180867919038052874827259203\
36999104478868947496677874623753806187309028761997963722019703021991989004238\
4638199006707026`213.8637773252252 - 0.03471408418714601124824660425486660900\
59436379757964267388477085729996210127584964431893288929619602211527284721193\
44580882442681332662558246079358569046114103283789068760083642564479586369321\
102442701426288575464862485968771291025`212.49714987269414*I, 
   H[2, 18] -> -7.21775999448887216477265316149238599315199789964731353831696\
61839123936297079873640271355652922382664303852867090506815315426408190958347\
78894597896456327246422383839162574699989861302816171904087683498232048080445\
845377174761961717`211.84088925177358 - 8.21650204308542815963761123868254699\
23338211769267574381685012428463698817651543685353987574742532684982744107040\
53967283347784115327921988324074423851555452730624396469706348548447426582225\
696680238625696942163069919838732213849223`210.84737967056387*I, 
   H[2, 19] -> 2.438373297072511467212979176901240170251903389414472886417997\
55401173421088273073551669179574617661537513085644789250815963403649395304670\
22325227901042495225817928169205813489426366915216196899670161713359439063405\
38097396987565374`211.43357074530877, H[2, 20] -> 3.2382561965641081430505238\
74334613553158543886935334322714101364250972446462177671027304009122073677619\
40305610115384279222833766633275230192845372785558457895448182713237263476741\
159211226052944645575348521339564901186303413921151`208.99755539984056 + 
     0.1803616843373511582389656095072894407722470069383091773369466845742193\
05404887442816237619766361821399041647640931197231146448876431233486745801687\
21724502032797245996939065453538000897894232019194363183284918633593290435027\
3054935`207.75851694831556*I, H[2, 21] -> 
    -1.9441179788096773106505552339589567695237734514084096091549241479898484\
74556902776709131819070099119956050429034332127583317222414779675088617188927\
08327013398783192613897472053273182299337870939559058407252139956167993278118\
0747114`210.58429695349753 + 0``209.60446042909942*I, 
   H[2, 22] -> -6.43601137768842187220284723291864225927490695146398812699354\
75319643465952087655097589333005594982188070814078660738784894446585183807280\
40949931252008510449467618619990929997529344112303625319314839074155094163336\
974097277525953634`212.47456458517314 + 1.68434426645710210450798840898612307\
32484478752273956565000962547340011948886991626480698045719808528619258885183\
68662847750436732517561462931205422615047685348101290895838586692917281464386\
692580698017987026795144516963853100812313`211.7292809898507*I, 
   H[2, 23] -> -6.57068698681292030303765598418650753419187490120854184902097\
07431456892156663849298598788734507399619170555650166621703075872115975353650\
23743037164370853198114982767687690174262353657547311907540479500437945489569\
430967955990363505`212.36602723708984 - 0.42264126499649035217170885356563324\
22777609058887202432778568959631447855982781583222128659592294405225537671810\
19547958092067679553822126327331674052520761523944159702363772839713284055064\
391556478149410528961467444500614922526081`211.12882202486213*I, 
   H[2, 24] -> -21.3266431306854211071074071844496561250086251065642257597836\
82377160689496568326366501188289359566860360553741039539084015703043622724896\
36227974393510820973524155359978323569222126922153584109562037164645640393169\
8489358226550134552`212.14535322882142 + 2.1307269568801680054292065012107870\
22641233782330727926605611416230420395745124988939617075519207748030137371732\
04491634590392234761627106795856853702082209089001391398533249242068981331788\
8202799038446249400249329636774677343525514`211.15471816413933*I, 
   H[2, 25] -> -7.27353355154040945714601341561320217940606616182411611230221\
00486816243730285849143864882315456392130659578939239180655159559714577112464\
49633851126863427502315494381601902590159771644830757029296001041830480129146\
143649071164456468`211.07867903905793 - 9.34206201510966587925373431631193721\
41305211854531999507415063082537823143442714581312018163273452672102709568405\
40021891313620923711406046960379632454632615420655308256073549140960358386108\
798801769581328893311999172954548753209882`211.30947640418174*I, 
   H[2, 26] -> 1.828436396360901384902239320781684573777692304834388752234589\
16431350753616623929993104831155004056347593074108750757576071149591426825031\
03340200072692060971043920012221610137369191181056094318509144247713094103942\
63378258917120573`210.2659331875097 + 0.3435411266624125518252048361187363151\
56642058901193994443187532797196660608268302644963074984140299201319510834688\
12607217296265441136546181102699815976368154047825888864137425388441245233102\
931073045664244524036346619445355775517`209.08391688227377*I, 
   H[2, 27] -> 0.555955692183822735894616405634469802795681848696917872002449\
22623247301504736210124444724291440941185706554043817109052846342070195384376\
41693399818619021197880586664779837244445623050681727624145442419118244407264\
97052814478901533`210.03291844655126 + 0``209.60446042909942*I, 
   H[2, 28] -> -4.92555924063113387836858491871019968070329663717606742347510\
07022494297900839500863355336541809591992128342412808223466084306447685519284\
19938416323632624665538787680552367665240218069364363197232999915870341254595\
399704748394314573`211.5830279820925 - 5.714205607695420225525911900702616353\
18225630668765791511159995162022633790942761252009053089142678996905438872675\
80706562222456448811140270320114921522425360916439589923948339172681350182570\
87610061610849896722365466462397644848452`211.70604792314285*I, 
   H[2, 29] -> -3.48077564297561543742111206116213867728555946606341240447636\
34655036384218552261952188948241392264033592802708157416414922302635863353666\
98677318324538796120545124027726761674119059667369689455295454981765877157731\
519158540530094615`211.36914462726074 - 7.82119113914901268220560916325437266\
87084650878037738148895531023173723183964049334903732014226370833535340444261\
46281462064750056952497616290548588819810982963689409590597193449898700537708\
171747237778247452478980155260137341023776`211.81720289477252*I, 
   H[1, 1] -> 1.0079579203999788566964393400693135434364323311472746171042982\
48588393781477874101878868361553644999718552252256865263321594113209757143654\
46516846226903094525199749884608958564678248445570004974682217912998854834396\
7493792908260351`211.70241240616824 - 3.1415926535897932384626433832795028841\
97169399375105820974944592307816406286208998628034825342117067982148086513282\
30664709384460955058223172535940812848111745028410270193852110555964462294895\
493038196442881097567`212.49714987269414*I, 
   H[1, 2] -> -1.347073647966609322565263346345233242321434898137083581526930\
28177828693006060006546655641974228842037267589497123908990160137620242089594\
24746358695901896652513897653451758823927268498491847292429240657626387534486\
28963218159209101934565030660412027842559034908168565776797805196076038661492\
870185440933679568762586155524041377`309.93423938916624 - 
     3.1415926535897932384626433832795028841971693993751058209749445923078164\
06286208998628034825342117067982148086513282306647093844609550582231725359408\
12848111745028410270193852110555964462294895493038196442881097566593344612847\
56482337867831652712019091456485669234603486104543266482133936072602491412737\
2458700660631558817488152092096282925409171995`326.7081326851836*I, 
   H[1, 3] -> 1.4816045409242154788784163661971182283716056340291547074265998\
27149788258175273664050784156905873868156750903886993121356217084165029241752\
75435652497247829943018984001186328612627485035948839508290785872745090516259\
6457011067469453`212.1707323003957, H[1, 4] -> 0.8109302162163287639560262309\
28698273143980846924988395228028648288201342497828502535504855634626802491937\
09609077436001736496798034477852804026223826440289734487039671001986397813332\
0440938572865238440402862827123967493792908260351`211.90898348304452, 
   H[1, 5] -> -Log[100/91], H[1, 6] -> -0.10536051565782630122750098083931279\
83061203729832740725639392336925840232401345464887656954621341207660277259103\
70517148673517013221767114560683627564226868276581669958791946485052497137511\
27872090836467537355469033766232786487959358833955319538322306806373738057003\
3668721271928105743343331765475507946149440817059224137628409`308.52649594063\
13}}, {{p1s -> 137/50, s12 -> 357/50, s15 -> 249/50, s23 -> -91/100, 
   s34 -> 241/25, s45 -> -9/10}, {H[4, 1] -> 8.439427672157630482766446156672\
01624948003975867345854234959024923051117410105308253826231996292362363529711\
53784711250842554238766400129609472889233424284386634354763459606856649561406\
11308139132523475603356216458086906262909478527`211.4253909080045, 
   H[4, 2] -> 0.0025269007343818284841172917186255056556288682710274941869416\
59188968921311272557362876451431615773888107014498599227028231127258510763999\
23170795418960182170805053624815732074549152845029777473079187602097970466710\
2431270715436746`205.97907440467583 - 0.0010801878428311650266019842999248265\
56226073905470534594052713918288882149398479774119950979425297338942308077476\
26541616648121954777915331068016159779006105972521683839377840738122592559852\
8630282501128009317401335181196579959131`205.59592387118295*I, 
   H[4, 3] -> -0.020927574671760356936402811435442386382639187943534310553548\
79527613701511474117819564164804151993424735787037522332820167940270109432890\
20516567567726112751279420345622083835020406348423482824987017671721803506649\
44716889947778433`207.24415792984956 + 0.024606177280692549301353738455792963\
09003408365350030645953428970664182122315137868527295649597445716565798174315\
57500627044426391328786162383365943956845812403458524013530328032026883128720\
51930401627321297160306585782913009390515`207.23179922113187*I, 
   H[4, 4] -> -0.023745752335928788708056625893044053948270051479188985091452\
22524813829508599587706494185149266581536825056688908933596295591148965129492\
41427941947036524271250439909786737836582593580194546247817415103611599001287\
12798062298147625`207.25250088623903 - 0.006420476038982059516017596821015871\
51404035634783090015552150626189714274718535123987232449445072534092662216013\
46639008323181222771400722533646322769422637454062825194750755521851763920492\
81466980122914830258707745423958587306519`206.58541362600312*I, 
   H[4, 5] -> 0.0496452747826684649799460542801891532517862125796028349555916\
17480564483200544065674793361233034645012753668206275586130669834335613377550\
92537161670946389111006696460080670580829079036271133484800503882428607257423\
1652064246909314`207.23763316346864 - 0.0073425093744483331458633225878070742\
51163010129259990348677541921491824943665699251879185382856207195642439847569\
87961532465193075439853471962401384702370174858697722222547472353856993354393\
042203721415708418502549411035111739228`206.31631915601704*I, 
   H[4, 6] -> -0.000565756669726223462617713864059616051550927230494186059878\
46911304592820705025377716755221607176318935055160999976035137630876801022124\
61130801788516437496060557023166825649305657814591230438458097609827694414910\
03329008422423275`205.6496713931639 - 0.0064976500438189687583946806788292471\
01927719829392962823802917906314867607116193219082593816444500455066077369081\
56880449824606070973053338927458644093362367885597245078691782502798420325493\
9010771449179458085296044047585664160056`206.60729353421556*I, 
   H[4, 7] -> -0.025714537865191357156256827978166063761854916428674190696013\
38294502010912613429063909950453020112127544466114497651589055107510685303169\
79310828704432690441837062388101804356650587745869532097626019946608003654258\
48203476928286727`207.2125307536909 + 0.0031565196000559498975965873758091966\
00862940642575324917685940128251541248961517360023961011571835810582855869435\
57826686556048684141945501959599424504978971198995910000440233345754171687884\
8445815024672530382913027574614927285274`206.27672734589368*I, 
   H[4, 8] -> 10.227745310456023730469203287279696196676960464059704179870880\
65032817310876081893024896667865860220561282571411356152009913818394305620962\
33664242126650378448069419915963584592044128754299878982967882509660184001986\
32140960271198592`208.15306968712653 + 43.11535924266228668954981892431392068\
20464847134719972863612227593051016254500375501403306604383741327672946799200\
07544972812065892186768719691825760087018743048498345644558232935514805086063\
303060120692776679585524399656074245891698`208.85136429599945*I, 
   H[4, 9] -> -57.20702374846619263956378403635247178202275603938368414140975\
61358924252490820575591843961226287021611695501907321143991778011893122558784\
39212418845107538628700573115266462806042817123928094421254638427149277405382\
042360629219538116`209.151897405413 + 158.21748757471948535207504915191561499\
26863150750189305418555512295665303008108702099703771568369725318032060569456\
18361487033243500591629923434234208778161983849708832454222166577932673931889\
17850564588323798455544586907649597433402`209.58435299879352*I, 
   H[4, 10] -> 13.89067932373333599957180805047822204462849781920646576446310\
69615387818991512999133511987934239961493930844940559089683679961330082892135\
92346645162400069387449663194497620157660106951479723805045006877642151832595\
518326917158182632`207.7396186605838 - 133.0483978475969294835814602023656456\
41289395632056838509370951647652731828491886975031290296675347546288822898604\
71642056124967492407063970260769948550571915356014518348114636388702329309392\
867633361604628574666373020327726975534886`208.63467286930458*I, 
   H[4, 11] -> 583.2398559083399870440852172895214311436714756162764117352759\
19488079804142135693455079265686186201554189861606723235409062415065894223545\
52501380405687751130150634030270191558746722347809953292512160513646546169550\
6913945860729490993`209.36060147047246 + 196.99651546047229275052036671836368\
68644173838035536097924827809449949120557789074403367713602435080551306427007\
42488711627588774701644659967812847268916879438902089061668313258460178046318\
493466768194055763379614955078032670852125147`209.0091266273678*I, 
   H[4, 12] -> -197.429727085757707222326751976659354727555844152885539464720\
14269392882046370830424941765705508575101223818046201532454396734716818486582\
90674838803818942102206167285629748157726112180434421322169512221853118546528\
61042795610930203954`207.62057836246873 + 478.7026773567363468304242551734862\
63092051596361094431494469639388624580811776998786844247150500314545845171483\
90464709885120767224276507713956656680612227633586473533985367099574218812056\
7311802298556575928459852652674628825542346149`207.97449806351045*I, 
   H[4, 13] -> -147.448881023069250710250206124215527130913798535742655387349\
84164457215244250485550005581102305439008633869701054827749862700246572214711\
66750417737128555253206648059314846594246015716440387259475672532623167567009\
235737838968591899`207.84486083370567 + 133.120047081239003589781723668301261\
84298332987293911613730810750419376478499143147915096158976835113287638856274\
66927555856076198046364038306806991728687049491386598007348829508920874358923\
2641138599211028869240267515642671802605825`207.86913173798487*I, 
   H[4, 14] -> -29.8184302639977653422139158540615425863901181876088347988939\
58809011651393712805227478048730662919409509375178475519580997004137981595950\
89134407463316208492210161096883261162902345447923617095631678775363994507625\
4274747918072205689`206.6691833921489 - 747.262254815613298324936065089484670\
49650031719474830750286466418070304557317501277755408632165410256320619808980\
89259535578722770225261269705248410406543611906180754439028399546940345103743\
04823853889082982552975407643636433081234011`208.02707237678152*I, 
   H[4, 15] -> -693.380971872789884936595739722494308076506719839723811647925\
39279592932464896417868721276258953166598337066761843769005475688888693553209\
21668662116690630489785103999326320554063107759644661238246613623721074329724\
35491820360158105005`207.9937224220221 - 797.37509953463050278559524934025677\
27922203393614735721724400453034501204035505691956897225434776240148293640020\
72315270987782244947138717263476673741450526361008538058117137674383887168630\
93678186739106347544781143929847204300005913`208.03086435764195*I, 
   H[4, 16] -> -1320.40809964381726470030345531699197982453092695076328332212\
87286606202185103399042883866361636686713306622146125698024710375928369108520\
47231488311520963260429648285764760088703651360361000394780490408279994241475\
74354350097836921878`208.21549757289216 + 908.3106843361066646004943802874284\
86726927229519901314755178196204668934331789108153970730327072090631247716226\
32421590655687578062210628487006354133928553504424530246735857903547731643406\
3732223277594625804825174592620801296821065143`208.12956399516577*I, 
   H[4, 17] -> -1754.02727694355063967428168190448843514834672722104878664073\
50289963043154959192048929908896466979849403711231928059841721620536495678436\
57110221446527591225914091334003658687217605199205167827360002274169024442127\
576980624268516597437`208.30564757262152 + 1260.81684532229077453830554888960\
44086172427486332481192227168990770376004931346812905050569535896676416270120\
13595895824603483500678917367897156707568023472302513347566598130943081301906\
579661993712314189968907420631221812302457661024`208.25238647361363*I, 
   H[4, 18] -> -257.798496690003985972023969857039748240048561851707839157776\
83067529925415422835554441574342450920921371529773607194839695467452077669434\
77746010479280771698373960033345355004591334170351617704160731158754033398181\
85295715526089512201`208.3318591405623 + 166.91562739046410620795087215067989\
80677829452701601039466032088948605859323596965596091335548919063601238623832\
90720179774127829705922468350852428278657026692798595316927373802594074587319\
317679659780855502667637248929145496272831668`208.23306761368048*I, 
   H[4, 19] -> -1887.85216271801789754547642200565096303636611455347058438699\
28768912647542708805023089689403401042275035177702047135392614827567311916298\
41796214423512331923584789987159773380158964872953261628403705148482942776714\
677092967154384143537`208.27455335371187 + 1839.60981087562783493277608392034\
60942106933903309500525174164925347381604548445136586824454392521530318611900\
75503960421396828435352926197384193673105727569779305764353150226667297821185\
934311899002092182891253936507504208663703597359`208.35487790765598*I, 
   H[4, 20] -> 81.01399526084858363788665957434390966372997618269687934293539\
09773135022508869433390036025191526867187472423649890941937319901058253580469\
11475700487320283004928440815023543697884341240500926661679214653590073878178\
190661950322272571`208.14549835367274 - 98.0647553637727237484173391483854319\
18046053043973045228079370663876958639089872189881977399244989863786453190569\
30607592292602377059794302527250082793702881128371457224232672840238516661921\
4661884243397198877939151065012982368957416`208.19634276264998*I, 
   H[4, 21] -> 120.2314152763028182000901336937805842467475883963407049527333\
20717788031633816736370614810959822436659491829130174300893558780694192534825\
20190464717094332261819699823571275267677621932850895134797116468520317286156\
4698025324729955285`206.78871036183403 + 2046.7269584996611869224822124209683\
34779869941776541693339862449063718489277378990590225379491505562009729526089\
51955873781424554105689242655804078748367834077633276510055031944844909205751\
9455324639158156514467691733714899718181443235`207.9875214635447*I, 
   H[4, 22] -> 732.8592352352752013528176136459646230861734673691101871037022\
40878591756294994348273184064078395856910829289155091886660136893151168603518\
86690680911391496788394814632673890881948107398881114723886450731529607254328\
898630751103439738`207.81138634603408 - 555.972549202649326578283934290270001\
84992015043461496237644248024498532208394094391936048609510202960646530535435\
05571373636079159541480064597303072848009128000534318422496934667595060971054\
74427707100269384694232034958871392474250105`207.67152209530957*I, 
   H[4, 23] -> -201.730855072193299250460201197087209978506283645973524519324\
66830231579298583480137051281050220027775232397008924840785297718918720456675\
57227845483196720656318955087523156966627741711296496196365109365437903063692\
17170486491793641633`207.20914002855906 - 794.9447133014830372483666263112010\
79833223419274407473393934442441758213936131320504152765688334923071828862965\
11938373660331404407647096487659677233473516785159802419909601687061577922311\
599517897683906181357669514805385978976603525`207.81772723280514*I, 
   H[3, 1] -> 0.4363656932821527975921625540327302533490743782302357750767034\
83738856932005488995593848872602866284248754682510929901431640750273359909701\
82856596786511159613392897408426529293573780804352580267946096521671116379025\
4209110456722747`208.08302262795814 + 9.5421675593811527557762477723365853865\
61956002650233322691747467422481672612725944804951834559352745273696096467799\
26870033869402137783818708782025591753226493505355899699045966071162876452731\
4734544573724011156742517395023636125779`209.6294768886194*I, 
   H[3, 2] -> 0.7505090289000279113723511257615220717959580364499289369358896\
90999913945503947914125094664947718586382620079770853490988719148119772143987\
27980340880693279160382418427151900603550163971018051508227299657089257308849\
118918480964002`207.83759593272035 + 9.16778273330847125016870359638343484089\
28974054784217927656838702684720101522829465715238353750577306703752102348802\
89289922957664184620486992367554907775557821489090315956760896938033488346760\
060531125058926502757541338800715067847`209.11975826958457*I, 
   H[3, 3] -> 4.9321504540309248666159512333560974413456616838370815909525236\
62441989537400402083439690688929257699818609886725183193922644722995281355197\
29732075387197154306150357041754728155249249861260751588523651285101041000724\
6116796412873451`210.41872429888903 - 14.774740490444869287898838812572279906\
09199989740694588968957284314626995872690120176992500378548182306706110564132\
51611101813402135506801473638475674758410177140376741064893720027894624031521\
06421372475211228158078067665034155990015`210.85319263279362*I, 
   H[3, 4] -> -0.338361621533733637656944292528547254269632323739001189018963\
00933760869449177480975699672387694460596778270262740845537243134325722341045\
82386351163091445166268672239875393872083199221727467457146314133813300322324\
36566947769381391`208.48013218321628 - 0.963548626208948661790513435872129350\
72606587840611227011107096210516937497755129561965254953088445906588411388741\
47536738610181606692088086432625590844877561177071380871433173888231465753307\
72916185197559130225928669740643844001173`208.6813618636775*I, 
   H[3, 5] -> Zeta[3], H[3, 6] -> -0.0166205427935113225254153780931104887454\
39996832522638456115845869874284988019063523637717699025006918113621017492269\
48302195739058028498878500419770013400401052619076916596497780327085111109445\
3173246928426758252363482780258052584`208.86258365898732 + 
     0.0053009554302015987438640322636143890477071737590505150231560186585057\
27924559031531720492275679740213147411243445061480010271699609636216120183457\
38909273780866371849255120190434527435721073808035777839633728230684520167124\
8448468`208.33435552398902*I, H[3, 7] -> 
    -4.5466375138836028890430265094260035078056636641081561827447756555386651\
61160777361476753365180804366004771759693175529895315512975633360005215199047\
06898903032680035295510948159810162170556086069780751159731764689148490271537\
8287252`210.16855253757493 + 2.0127089489948717056571838065328367801576450238\
52894128021807287501058549037305706273881854586476806157590986315481443152688\
69156183057543106096280756467121297346125540440020946102172269754718251001938\
0517408541457400221853167212312`209.89754657823082*I, 
   H[3, 8] -> -5.024843288273974500711099553899368780978711071085715927227945\
68919026880074822602081178761421968834838795817461751584577077466007900265689\
57667524664565040063090443052094457322408213070029648606435154745864844819518\
1779188676013283`210.3502529155831 + 1.57483995123097379758557457219928655019\
36213219688074063977510006437310504632425660250431676495143932507770507227289\
82532857484729915235578041581188628402625922264972058659149335013042803783692\
222818053933800350732644377875708885151`209.87378314097143*I, 
   H[3, 9] -> 3.5759644423094040373113304981602982392665924828261114109251874\
69821726349077127026622246138515663125854472584812570866119745060109913787235\
98976532934458235399128124697486028845519706674106661643382591880080444260160\
4190196038829662`208.48802502767552 + 1.1987843789867200515685381916109202938\
99794269183658494955195728856767600474572217520139462292843115346414429517634\
52894120734743570072217969775590717203797700876968578439064203804587159910279\
9354718206669910721536551348044408359538`208.20385429139054*I, 
   H[3, 10] -> 2.827608308439184647609181398513871270808957479975230696491460\
76525174743157076225552988245358909459170595863665970861982850848413742316185\
82347316036023711431945005100446218663182359167162082897934219716984778150559\
3466813972038259`211.23516005414493 - 6.1556728228430183167851931716169944484\
43728919126545853845944946849571222699292999758262202088726997185128172705431\
32737174053249614414035475479328619812356447497028809112560817022705387966838\
3886833951659444788922589541373792922482`211.56581957626565*I, 
   H[3, 11] -> 7.246410467748607408868134764872341895966927583094850916159104\
05482916943335916953599518231740024285188795961156668964803934767205007476197\
10946905664615851099958237780307256626485657144877396820988255835987830365483\
96126240810072061`213.0044975229794 - 1.6819701930572832379534879713267118896\
73736144317513956892677679009741096674644333065510078394648325985573216564083\
37243860064236127775601748206885828537985776230991999436247956970271750632544\
2813147411633245620303169302369419617186`212.3561849012507*I, 
   H[3, 12] -> -1/12*(Pi^2*Log[100/91]) + Log[100/91]^3/6 - (7*Zeta[3])/3, 
   H[3, 13] -> 8.301694798835688686074560474748533953427821901832261501787904\
36381000758097859202547503049194056309020686176377837458230000858774527899763\
90134771969942981358091697284391266542828206282653741308075292497454358769250\
12080256902519619253852753744601426007567750171540461734081930130146937350045\
935817208028558503123877024206472891`309.8591663060215 + 
     0.3135250876890559611794252254021596411843333769437478041691801745644413\
10534813153757362059882242012233191755817928309886722350725103358789945439694\
70623373149312295131833428098414547336542985560042642006953876785459125636215\
01156326788542685876469514776839084637545864242626694497858936406107019841067\
16993865550310088813108926`308.39305078026234*I, 
   H[3, 14] -> -2.89126005978496817209725520241201647683366948399141393929477\
45273199055105633850087181732601528218600654781916054919033859833056428592417\
94641494642154829674444648842797006066753588068702230800533745307129503710106\
21244434698720914615649679224339229250321725900134838203096900559051001222870\
3089045682974461604190000472204905686`310.04381458205495, 
   H[3, 15] -> 5.748452137403918060675095671761610551915859033815818177314302\
02325297232073833247961624116474428257683720764271716358763487583271774815417\
12721717651198451812127147448850802859898839930768322669383776981598857937968\
95916952176276378`210.8837222335879 - 3.7029906513017681154858697774708628757\
01600631187829671497368354859462683475006272326326911766521197686680552011317\
18569189899334066501721737938825932435079044816321305251859418309513133019114\
151818329335450210488184559446911437991`210.70696108054764*I, 
   H[3, 16] -> 4.591980282937642726043366702211915500962714043305466873366367\
45967183776172517192691267666087025189920635946833347098546590568659987413445\
20859380460981698687830059799594087364004151162692103807057372017931879256958\
80343397290929584`209.97478515325295 - 15.81594959044670041068575672817258488\
96599423797604891361434503871759183209284787585089274841553691235972835727850\
37890313644250176460389509637559721582522361838962283530407610979360796499387\
366867796100818091073587594463031003352863`210.3937047052938*I, 
   H[3, 17] -> 0.206699009653945210586616561504515445007108898792453754993418\
27857350263546020452187374669888317033835817171135612548179824965899038189383\
09028121421584597647189666144616229256491444321161624104950024153002214642069\
05700070450236052`210.03475167722019 - 9.055725949110045364039629366049676366\
59269316862702674267060571987534978328775511918853875653496796796382639027685\
40810129060360561358499682983516922875939619020819088279489722356538578938722\
34355379855445642735040995086497705623653`211.69415014326972*I, 
   H[3, 18] -> -5.93671806440628865296176196821799549746899171770321005739305\
70244428318796452540273288838147716686854477358083175357613814705965267565471\
48038835345559862111981951221251689462085083068798715514662611772312561423800\
17428230359487175291301426311949647353936260973476452467410958604588293017452\
4562042931759302503696021859285174535`310.0529334408247, 
   H[3, 19] -> 5.557942902444406123093767747748788295235709639606771503355542\
17805996566817455824984310450540410761012285090266802254147774341196610748927\
95942484659347303646586552214116411516929717089597944591326641591410406743553\
21868768922270046`212.82480793761647 - 4.899040006134263689213609926196866008\
47071565885776796962817173107688216314737851906857286049558547827144683218347\
19877531736707975606359565470673852546932855647293609329124246615847872390812\
93510668337090605489389031642263274385287`212.80149083839737*I, 
   H[3, 20] -> -5.95466163103291646689925119015449667498961111693310051369500\
54731775530033229580910669860991887993618924160330155733145597916289623385100\
65231984134676580100465597137474133816619606320717560701648231200108891958158\
26157151869099209623595829160879791186782295143920565021116143391132306936996\
2204551732239006991014248897063759859`309.7526230454717, 
   H[3, 21] -> 0.012066768688023641934453111500464026396251658579948924128908\
39468125719138241940840103269096329220067309097000831765628916122402137902453\
79806659018806672005488334715494103951763935778113062787282427133048134787365\
48224687938078836`206.03490034267764 + 7.079678674348227154069176891807707714\
48408261930912273560523616037125495123784716870212670387792423271555288016483\
71753764645353541902419570372336062102437266730003551019321660358033950742930\
13459833005790017611247924090959370318073`209.0068109264191*I, 
   H[3, 22] -> -14.4606365251796976100409525796897999179109568363060755198571\
77967334590495135412629584671218832973191578207778269166063612416001456336752\
85228412461068571548247847150918096408822037307572821061918528774067419183685\
9345415446938663408`211.36413879296651 + 19.454978511322103237894720175284411\
92673736758219199879969302343676388573788622099277193196958776028990215903055\
96692057577618603758532826300922741190549295488942698644382253260684034601797\
99058373556023527139219287786858676439388808`211.47432443246538*I, 
   H[3, 23] -> (Pi^2*Log[100/91])/6 - (2*Log[100/91]^3)/3 + (16*Zeta[3])/3, 
   H[3, 24] -> -30.5604015721734271781731015672066521403010311026467273696377\
14480358452799139991845405065615282489901641169711010730425145289964152516492\
80398712771472877327145227033495690870100317952980927268703284695007958963283\
422501942659086508`213.0531189075615 + 1.560167992179162922567899374123281691\
65739648295587121187995436540456523378762632600092347481144560510393920599427\
73860252022998363877452810013764074039547220436283920511728116663061146864272\
94078809863422342544816795115656890119697`211.72147797855274*I, 
   H[3, 25] -> -25.1612098425515731534342596902570459313329477156399902701812\
07749355708120625432710918546086760705844550288009279198439657265735530795222\
11041325308976590455735730064635734559172800101888645644945689160257821045909\
8634068235029235949`210.94728895740047 + 9.6442498251571024326974265986998856\
35768854430437134070298717068803451580989074083044190808298937091908368547783\
21263903839570375393679008059065401155983845278704156428379727011987576998189\
0088898953390307368483124811071057725218522`210.52308019723455*I, 
   H[3, 26] -> -34.2877159836175563763952706284879761613426604083000628081538\
81415719553654266099093718758043325957248469534257540963797341915022813777840\
47486675711647880149607746618580309871778701489348771065377393309282682691636\
18829757043194626686602911849424095272919305074832128841283151289460367387965\
64852071040042573929356429741156782703`309.8983507406896 - 
     6.4218131308061938739637534127922044317748816020891758323674770488921643\
95050203621290565078296115747771120683533769343276089672509136713948708657804\
56249963497810309319961423054908664880059389957548546338879500781424711926938\
88115802018537855262521327057472712838438769182066081078412930239985119053695\
61616679008198974947802253`309.1023761547694*I, 
   H[3, 27] -> -21.9123804323866672017989448582988366484634147652895973911818\
97054371181207827758992347492004390374915507711821661316168503113225949139240\
50793003323120258629065750960417532823349869385291867921055408459439913829752\
8322888590484848804`210.70537773922408 + 15.386371319208279208087647128661078\
17726749214550328123594584248315250244884962961363017812481013982298489657956\
06864537737578268705914302047209878426947456338794318563399369746147969701716\
17515901323125417631763355484326624435433687`210.50273364006722*I, 
   H[3, 28] -> -20.7185568742988036056439302564126458076061091403615757004792\
61752094605044716278919861509272199418315687389930715665781196740795380406917\
64814019067862639415031665706628011510131237976161895403367393746868535499156\
6943287743766442698`210.61871481387857 - 11.712141853664522704895299932734263\
45292773807050973890496669277943458934939422431580785156153729383437784769361\
52283106286924897497889247781243760084707420549730782240445571534534130049099\
12077912911942336742822445084722346881769592`210.37650089599268*I, 
   H[3, 29] -> -4.60981820183294637270011252675277931769946763677049814705074\
00746935227629918907481930469626892579036719407370379856183007112372173642397\
86735144205679194501512633803449680404722269824212686880853422956626598775178\
57859846662714797`210.1338379260994 + 15.761350436678477618320469660927329042\
24879233855218454168061102116777812275537370606743599526282370787969050493531\
82525576068685296561506886376052569365175357351843221156263143882844090506510\
32917281756499349815514925499815052174399`210.5720708583348*I, 
   H[3, 30] -> 28.91986586158689482675903752463320357671236108663254218238986\
20175706662551622291209167317182323780804885536536102852178369824894390824938\
83020988701177075181246086105837704331134646817755226474878359884237414565857\
526593575180730672`210.8188976059501 + 5.234767801244698399853458463003334801\
27433865821455533314244620318890832807591027967992370108272610755793731371426\
94777399361786719262010114021105902897981655635664052660632856919002890218099\
4777629031472017597143878757659610593964`210.02016973468355*I, 
   H[3, 31] -> -20.8688218231032368137876764797618897524493161406614757122008\
76244907957420807832610439016245958225230134489428347356413976291056663448060\
43899941763684703131137017200420879722127855769123429592003669965365254433772\
3209202582093852632`210.33032957062466 - 11.602553211033130195205539753770025\
02945157060921480678121857423385501807569695702272876294578354223835707940697\
50306337933813509091828444963037680383252113627388547310244084805891104214969\
16971463849073334989907970065014084777532488`210.05236541115497*I, 
   H[3, 32] -> 16.82280998028932505231261309107311089138411043524366780206790\
86146216860057640097754740171857576139523398342119132695462137965864037992317\
28138156566253449202661999125333033056967116141461898512028299835423280144088\
262275652721004208`210.97657674778964 - 23.8068296260771730019031984796553878\
34983524673301444700738436202842384443529234235833998236136852475874916227714\
13305237474054667022936509566346662958315052861187613710244038541297435566061\
4759516181628519767336532885968378139066709`211.29510870868398*I, 
   H[3, 33] -> 26.06311100389766286580193481875982518290948485694323014185211\
12158890243841281795019589873860132937041337939709810831386843819604064754201\
20304755975160831893616878599782284422232149201855330094828223944290001308517\
305143835479313221`212.26291749508565 + 10.2636533845436779931462824729104698\
11785973022542857974784554781490168165063626380902197742669554879724957504241\
16153573430810375954518734723992880932143633433300264508208267014930304079471\
4082157441083999349031054806036050361074581`212.3497703604081*I, 
   H[3, 34] -> -26.9704201107207882293924822916416135186505308780874400599670\
81843308228267090121185733131846192962086885906808248869024145278022094374142\
45025396911888492802096359742842466900526053639511440095302970518979228527806\
0262012835138207728`213.14080288338445 - 11.535751183649243152787310784370525\
10561206734377468095854660855250674248434452617698606147842322227213036043144\
29996098421374958885182134174469287417979088514074860217424647319430137134320\
80033172975555020298422269179930087437873041`213.2638660117553*I, 
   H[3, 35] -> 32.21812668268470609509217051042730260134694467706480371651829\
32315775657375051693329640423986308831770157340362424156600364054225358326626\
58794891696036658447194189167099441450818204732110107086525389326367329191827\
907678693899425633`211.21123093616617 - 3.59271862456595340356973854345800731\
80487425250211876381160868041058160847327087551742281575492843750093750636141\
23450924884257478556602162497466933732586420273142969408171786079273009796045\
349526938120513479031862428411330734028455`210.22930858071965*I, 
   H[3, 36] -> -24.4741596850323980637088469670895275092483125774855004158003\
22168701868658301893267966906290951407902866035537541418680902126255823311841\
39627393160439104394140606047277979548326569784491835353348463954107608821041\
1318182520141227569`212.06260508913456 - 6.0048678038948812464745327793861203\
98269521579029045466005545617759824246447087646382486212135565986879506402788\
07391992831496723637607627735187353904541421279197542109185641170925645299845\
8483968632271104578851684475817033951109895`211.63591960989817*I, 
   H[3, 37] -> 4.862823373509874664824728483824095067067556369700079222029553\
63201462442797095714913607625514402159638597718003673913263427647535983484874\
80401887138955478896345904295147762348017124438458803756788848463722074867628\
97035518740717924`208.47627379435428 + 7.910883540221123681143551178738788360\
98088669582547274989953740451968067685772675832053779234314996311201361356126\
11617619963172296168043110074895236600549112514848726089978110611290575014790\
51438149036062509112572828795219201057867`208.9013607802484*I, 
   H[3, 38] -> 15.18980522195907866021781610486128768268990974749749443158230\
07897381107950247102126118979768317536677492223444420601179651131650867338960\
16895315234803536364181602334381996058522302717959035547677058056659020989563\
634936110019026629`208.9311659705848 + 20.49852159890811764556917773297378072\
70664588841090067150041076507614836952414392169617832367897802936525902969934\
39211682026544489177468452967962655258283715804754446026838734505179754108228\
32143380806147188244435285864749739597084`209.2602535384188*I, 
   H[3, 39] -> 4.099376483343733972612850917564007361588167674047676142056885\
84295660561753051769283076492234534544088386302518779638530438520119566890628\
37416465309085341937085256253509650684847225765305948573682627124178531136608\
68923086896549575`208.40003675461446 - 12.93342574653853249177702815600667674\
88081359973243663899672239245705549796234472056591163958664596162420120749348\
36293686330074134096794709826922492144189646661341014812315563152838150356488\
237921270214345628018270703794093494845505`209.11854952414802*I, 
   H[3, 40] -> 0.844177651764939377944758775565928033464602149204142107773524\
62674576957640497501788497517705803806680414800385230134621521669442100848279\
35483817648490794715351503645675126858972234986195398202712305600416605206111\
42644270262775212`208.5326938168617 - 14.032150068545435872005423905867030367\
12016872322645981953880805392874500790864521341631998498658988675674438658198\
55911134966181685230819103425729321602415187158108427618063989725226344535027\
34716707685365572654753556719087297763938`209.9178249111591*I, 
   H[3, 41] -> 4.419092746777944229469622751155929916518909107611633377904046\
79857540630339232702710929890098339519308102989913660710919019716778916094719\
63353222356318371061279751262096323591716809228185204885995769677008051073981\
22739328209936116`208.76854664763775 - 13.74431018306270002431519877012483559\
40267083257043005359793828557467901799328718132092077616916282744995728662899\
29638712920057265552139210233487789525436966423045712959730707781582271297028\
843111940898505072372995573928286850362363`209.40766392979313*I, 
   H[3, 42] -> 25.58468982067540542970053741304528122255926416016541214176138\
23658905084634767562884829210197465215873620772352184892789302558088912198346\
64044108935564750531615021943410497624174946052244750066862560760708880336767\
00990554875634347`210.69008592221985 - 17.77035766164473830505522074630394701\
51573951372393346353122189603978877905908352909777866613441491133777652558769\
52152905402924277862916092383003722725590019043211663047421871274571308183089\
328447104699822896241592002457859994000594`210.20442279651695*I, 
   H[3, 43] -> -38.1332249771008053054842997662542280832736044219280258279090\
55137810618301557921146853299195900058469136171786175824155282301699912226037\
83436516431709809879354965569883645532947194431629095430519892845088207777669\
3328122796370771889`211.42890216551416 + 0.5800019641072951285127408329459423\
73253436376744238541226717833887635389211139543788749735087647746938645622239\
45396896751079471646054471539948934593578842371448762029296475843823513081496\
4426997559323403060270796492399709370959507`209.61132096849533*I, 
   H[3, 44] -> 6.422651319887248530733972154327156507288212283996220312631975\
63077668367280022422938395321123977127108872463317175274853495627192076748985\
39535679322392878375377900387331005685088735851563390225852573581153675297685\
40801277313186013`210.62020339786176 - 9.375215838213116434794979047134870914\
33341733052022231032225411105620832551915540210141833189864050886271683805250\
71361089832693526020915813036256549955790931339018585738034433155341004222284\
25148913303079796798792905917031894499261`210.7468948543091*I, 
   H[3, 45] -> 6.832307230957547596726503918201598484535227070315195665283538\
57410817903715788843890922673669959102882171566074624491202604620940603324398\
59553369639570453994270798919378262158431127845115395921566173777723308347674\
02009250031602973`210.43690961141402 - 10.24270340836682480665799477516179489\
05155122328723470144923094775297254306186037770709622433648993371960986222403\
83871520729490146741760401359544836406776837617368892919002236851299694427999\
853355991867431882332605051607425234768898`210.79560647680094*I, 
   H[3, 46] -> 18.81759173720424975093203891509073407379587805478246252733794\
44607518992638304809362489349974284259862697579745066017878346119633354838067\
90808497541640279927907038468480179655700226811950902150622399152732792479441\
435333460222945642`210.26635366019792 - 4.79093419764505080754070207775649534\
18399137001119036506550251642535512581633551801943923564151216600505077758827\
63941534743986093067951905208445577114123337898554158430833385173990490044025\
510100795975018964424552933926496258595599`209.66355294154135*I, 
   H[3, 47] -> -7.62001626747242606739358445995402515372825324925624693719330\
27324766657736375697178606544880468357857603136442841026205573589876898296395\
54949847579371095165579467024497720245716394417822806827483668742376092439808\
236353812652794807`209.48656154773815 + 5.46993257526624034494797172241837681\
67097258753306675126570482663162468044882191484834622439870361574561895788404\
11330513302599342033737979632321121598970888130883591028395598391142785322509\
880660824437577649591854406091576255680991`209.33103953901494*I, 
   H[3, 48] -> -6.22263097270538220341491819240213619974384681146945997278532\
57191518303189836604623513928087204883427989985415426176068670570052934014030\
15522210352335669854895538884383375640228381471694146812722825621164236069103\
705177838984507044`208.61967900596323 - 30.7949038857829942371123623318709268\
29102406697863600661629513258664579215269925794834068420827921904404046754611\
61798435117619089873099950634514909649202722894309998683555376916452499942788\
1941970636821145530622949435246120709680712`209.4660738557713*I, 
   H[3, 49] -> -6.54289799116307821993738715244501760947990510528676588327170\
79163816033985708140251619965107635208325086254300108270081603004659346856220\
65559980263554955142041276135051128440419999272158204893523626985427790994137\
081232733093281529`210.50846962673145 + 8.49139241484701836472636545060929552\
83827976181348643430291647144275950332645703731332805558461481427406596201364\
38814616911753230598553046746853229427906367150291201441821126563852696066046\
442020367476514197589343950160456085966073`210.0308940816337*I, 
   H[3, 50] -> 3.972633602877418880604835640110270096856700454940138816031067\
22701086115354513872434541484107672229922265175277009252242295558347080714929\
72916339882960880144276268667896692742065336165150265776522457703791317457997\
71612290839117539`207.95439451879986 - 12.80134369127039022612981421351156354\
57321633716707859395318402441462833484008283708341155792998689653496812149012\
83223350460889019281638377041985017047523535117262577402692142993584136435493\
030733696625796236753690113444103483404472`208.60701113657024*I, 
   H[3, 51] -> 0.400256735765032203303298821946932793620131315714369530027114\
32854477068584890927820598842993972987510814813991304598744399467281664010741\
17929878891659884518399902351791811373103705331325998619302803532176217674711\
16077882036708598`207.19252288137022 + 3.673816393063258763305875424165639754\
23341811820188470670054519036904015436465581624690335740770179451747461133572\
75126389270132491211144157023872342456147353298772606901885669530722552962662\
79373599691340199718543143684584483482492`208.277110467213*I, 
   H[3, 52] -> 1.484233377324265324539222612258385037302489819484429071769434\
82309332163826641714922073683337407457671706747236721380148636808701048461404\
73020378606982508881587654557611444418901246276140385929343403740881415239575\
95723739042049073`207.64562110272763 - 8.238906097216308368612902308211495746\
76640063307040633901975018938133405998099270852656510139325195802825203198757\
59632642866764882521652474712147787560459966271358744110705722819916016373937\
60114616642911119191278133826523760319483`208.57876711925124*I, 
   H[3, 53] -> -3.96408100131548110166533561086596384912252123962748788199711\
56354147222275149714347413619200627497573719608941126253125078749027520796491\
69882085783944015936315135172306719723749293958676729520792345309310995833580\
583669796233740685`208.3434433248563 - 2.179077023172048444471845698666470585\
96496846248715945439787700319687584652759977842722687058942653028610790501035\
90376089584333462130600235888402205967382254525574689237552458497083593457094\
7140672054310813758583491081577689856257`208.28084993030717*I, 
   H[3, 54] -> 5.155832664406527263348368558935542999863511882814539749803368\
47301536734562364956053962925394951741639082276532909528043100956992773154228\
11363650018826215350094234337347891258159440767249611518473348886235561869952\
94271765529483811`209.17185302239014 + 11.82912087236420910150814503839964647\
91269343310992558305644326725567863187838232965894188348349597276132509766359\
40674394225080025673530207414396184826406575005732460239426605440046627617629\
838439136083391716974053978242946560246953`209.4255435016492*I, 
   H[3, 55] -> 9.259375335063648595552100924100317642619904412936928733739229\
71262719768536596262437329084592955493640964401282516581998631647775917563946\
67353226403626232200488658698431346772894090194286036973005072274468551682896\
98759962514639171`208.5322020031004 + 2.9118427538580110691972227957482605013\
75944422446974000128964496480694371782658123645799258410775316184423190329748\
94434801145247569583008324817106658098852467237017921519871732999565614609166\
498276194588617108071774719690916230872`208.3291386103531*I, 
   H[3, 56] -> 25.25941810248411041753194180703129563721253237604176885363289\
32151484483305703257306187534371167967454873011794124014623633188102898039390\
01320085695049622568981352263392557975790937522156770280755409896203963200904\
374261180756672456`208.69026400651424 + 1.79008092916539676631187148331103154\
15250445076784945969100384761347229462991932723005668946277751854922471885577\
00793001992485646073721024684258366624283513510234654491503220649215854090472\
015124674302772081663182887018618919781861`207.73282996372814*I, 
   H[3, 57] -> 67.50570306587754941722072359748629132793267596468756339708506\
31388078130424588708753607287774106876498293691500614361085542564452128887759\
78612869388834261115020004789254223552864701661489621709000699415897450401099\
638824753160469307`211.3577609669694 - 4.592952243642415853930009748887922840\
60901017064230099232975811604492719597253629780005615205311442030248288603070\
13939769487299470205016433914883464718529074280686193111199020680313510797108\
06643195985767122010915590697787738214395`210.14295321184096*I, 
   H[3, 58] -> 72.25114706717291282449016145417295415343073709168174606735096\
52857664858256534830958628623234287234223284538004388372726185747500780850430\
68989628388925506447983180346733358739652874448124698769898204195149966911399\
693960904499238315`213.42188694101742 + 4.57850896637231790265517251222339577\
43615199823155939763554657030068046914410565087348027883739170162431036558634\
68155995883614704999503109273608892405039325053503515231902076673597141630051\
373997831444212916094982276610980625465104`212.1622253071098*I, 
   H[3, 59] -> 58.55110386504445149835310871948597579089923503343138221671824\
46566855847152692459669756409966244043963845720265750955895246032522470488979\
30473049949486047464548316382741089651559262792770679637148634879630529466762\
071815542559900789`211.89704994661335 - 18.0046458516224313597764797018042813\
92457714332571859881204708557862508470635088296597367578430660021648174466992\
29384584414087316145951461888086796282250017143118426005155696101123143674826\
680626138115583331992497295712081643792661`211.3507463828982*I, 
   H[3, 60] -> 10.47565577499913441685499632098753250624793352499923352418656\
84043173069200461690540618567824929802972737492935042586654462923163158245111\
93151295015397077461627169654086654787450042826459551424511426638931666567019\
716480882288954803`208.34934898183926 + 10.8619738202736874156197068726634913\
45584275351791101705754440598129945024896230002505994432722886629667206005301\
90306308613333639733958741429527171807681385313286849581136161938020467588215\
6971819220481934236246751684461604222576073`208.57176231387362*I, 
   H[3, 61] -> 18.90309308736771210470138616834285287582223620253936354828774\
29162271590051896558377271102039782130180735418482503079858432477205064544361\
78896283136830170113746148395483363860651671534965744635492627530586275875637\
2774492601510637`209.21879375859248 - 27.065562098038102585289321231067661308\
10820375368418205476018998087607789127268993203811206698771270649367433250879\
28909792230817254800762227491548384515445360886634437101661399893790421123799\
13144272876820479055806152124146635481813`209.55470980374966*I, 
   H[3, 62] -> 28.77624241894840302328015329360483645378434735331116250981866\
42401238627837709387737395762964438602489605048773723793553147407297879845250\
78976782670204150863278237088735200773569279540305595917196272621020989798124\
306085926571104137`210.50742790024384 - 14.5295681777840948516008336190972493\
85317437803431574431479453622005009484203178687269884093776731322760101056043\
65125504062187836748295256901680603607763613112229955380430006951738421584776\
147938599028372845931705816256021939256761`210.15293199742948*I, 
   H[3, 63] -> 22.37554524596495839374922860405749996441743434891916360084883\
30551387441942588676132379735306672599356824544871198560145056342495268931832\
44114460737803396051002705008526372833163882113712740590655343717101698075364\
013130991783552338`211.30053040901393 + 2.42831592814388899238961826604100596\
60387189889480086242630607070124448321462597970879733569863978495739426809546\
83854258413658499542253082914331585394285522052111812334463113087503756970479\
582244219508836278903138908596101108577939`210.40434993573822*I, 
   H[3, 64] -> 32.79817585730633643515353859157982001213543043365303433039423\
76253291903926574572398621318647230479624512353003205457089888781808777614157\
90283390954705585910202496946603336879016973518746622347001694774961739163338\
88141407101461143`210.4868419462772 + 8.1712275909382713062249110556814030924\
10262507336781614471552507112620776173765263909030945923201391252478719477591\
60692076787218355610527177107582613762574532664648464007386275287015142609672\
3524769564726395126844705022311359493495`209.87396122559565*I, 
   H[3, 65] -> 31.40871216189626723002348143490415708756247686590047275049897\
14097394599847803948219370897423907375397107985776274100627688002495862361853\
83783421160538260825555164001795858359771675876967452352003050378032020878358\
683709223370818231`211.1993020501917 + 9.936615934141678997670823870209326544\
70842763278927343914969550596008228823064238946982794172361690245761817001294\
98610636731484204624509256253176896057832236942309344931801674493528647680506\
72742794297961337304020015473565844154916`210.84996457349936*I, 
   H[3, 66] -> 9.662900382051165014956828584347349601526029104259928059076760\
26092581010500630989146870268535787103882870852603266311908249820935860417329\
62276115766542186144953921087635354781059306087218279173333704878820744551042\
07570733397611013`209.7971015499837 + 12.820404517650905780924205408746812132\
92244268608135727566249461089598374351442498107024113141319357652062240935857\
12461707714586555018291735343117617816280124323851682384362056434732345082773\
45202847146557613869766366846306259710482`209.805027913122*I, 
   H[3, 67] -> 3.135827677594079308440010044333097573178741780816313023627926\
89193506334606091452005175618795567587985202216351158851241782270046128064334\
91751204556900028800827729430426088456977819779305913240434737569547809347345\
06431055689475459`208.45716354440256 + 4.169355070249654604167912703804972468\
81416084604436909201704368225511039721563508380080644631676175867286334008252\
79004186237738463874888442660515966493199309543462695956218185387333642710458\
72855680466346145590364430314702125957913`208.6733173045437*I, 
   H[3, 68] -> 2.704127508067017710787328622242605410823269983639644618778304\
17641072890053178874188753124292609179035774818480333926783074900849883176424\
00735981084819834104118525426273414679369649683353834991860515081629676426325\
43508255444482403`209.40313655271183 + 8.192937068011828554726786840827682013\
98858833341504693658227534264789467109081023358189725506996532773073756361372\
29791143777333101472949838281928731941978763574395174169451563086818051645571\
71962677259315900270367798343386760059259`210.01873851247163*I, 
   H[3, 69] -> 0.955042513491799285585943695593425760500262990663395657200090\
50616751323696970402217475421563473362139661121070882000865152580109677075724\
69311416733836260941893515622244511453415738119691079658028852533863745927188\
37750011045442777`209.15897490479398 + 4.045281686122069770911571660750515734\
00532133410599415292472167837765581093146548982103256598294840953651987922215\
39977558817183323637007405293377862104502489779205383901817843413949743491519\
70899601301975190328867758289846345316763`209.79021578999817*I, 
   H[3, 70] -> 25.59981933739077793832417734824897664527466681622858042982650\
66262060679858619224840360777202821614110138365612862041861693331120878801794\
70884384054380378772987240945637508388766847065431352265590624406775487913161\
157136520071466655`210.82873715450714 + 5.21025194878439476549070796604823684\
61872108083756149503689342377175022103476733130736062265653238829429928453511\
04679260891729367585664635610582141533081437324989113258906040975368473656384\
53202808082234029515950262707005206795766`210.13708345309598*I, 
   H[3, 71] -> 22.73730098663293095479975330889717955202103932848215901905349\
00407856305337806484790958208853648030785242782221192520565912733009885138510\
39901523488122011827325292949785404169277428890816506346176211767551681075457\
565203718232689724`210.50638709511168 + 2.54876127500045313252682237620548188\
06726770572233002814088143413303894452262332454810016131443187752656087921158\
96330086425663744469561220594780159053840794628749221714213367057759645333286\
421681614204233157167353760360365712481714`209.65487594482852*I, 
   H[3, 72] -> 15.59713014087931085674686917211055386086299418201497319789031\
63330028348041139166007450006231629824338342549545396868379541138039401120511\
12282148562199853028385630425904233525368149075657064121912695020272314566418\
425581192427823946`210.01751649442795 - 6.17085411978423650816200053761110148\
44977535951816723010358649264418144203673238913169073338877520787627694123727\
44785258036740179760714572024784427235156665332995534348554945792313623463753\
216739586993574013707933884021111732989194`209.58913921597537*I, 
   H[3, 73] -> -8.76069809450963675846069403979050610642979221535371316974831\
23897671074786064007892846166901344223525344582896628626576679969159220158487\
89405464159961875456702845040650257525502028113184615240488692560687530317689\
547576010158689796`209.50440709550546 + 6.67072782330669954853567931846476146\
95046285992708398731089106729330603363105451549708417860426017787064409770659\
50871930981812038133506329928467047931040323294986531601045682473059632013177\
100192491657575838390564011460428674444443`209.37634582212357*I, 
   H[3, 74] -> -9.56177696726530840610167246285221519014798635307962028682570\
94897948697118529192255282404338066573512017821943491909189418345754942280500\
12166171298628929788092842262492158918389944345310336587001220302460142662612\
05470023064477897`208.44210277781872 - 28.92370445844418768222027190234713886\
25913960874420910639970436175667681622991064042918548179081286188479059647763\
12214126508122376705998493111809823743945154409851643094747536868467112824107\
07992546978774918550835793227302881551566`209.0982232694562*I, 
   H[3, 75] -> -8.61705974877658991135990554993523440280743630834796988014830\
95346595677388135218869769861538286097064871398741572150854682823884460991371\
73487053020317255924395226044487210834917255188702497045578729928975010026654\
279487696144052615`207.83862664835118 + 10.2181341292041432724448123609823905\
92526052531084599218819465528568383225906623407481949185396317547641996543388\
80507177318961693353258211972597857280470577914792949611327770478022856635927\
9951752181628857943589617769941642653372658`208.09059259601563*I, 
   H[3, 76] -> 3.679764633237582710971502077089790214597585716801561471360512\
71135745242288145809230117966279683089864238882096582565183055469281054544717\
29179391713388467484481158168990936365326732358822332885679644569074588890667\
75470686290395468`209.07295966094046 + 7.376934445624590147064018212562524309\
07046585935625612182608748248026519684414358525843886140113370439580842576697\
08095163827637376148794085139402362961656636977825226603219842964127184195016\
62516283130860491449896539712906566219178`209.32001822377404*I, 
   H[3, 77] -> 5.048232190429442967416853965929790388419542212682899880815969\
54908955089905552952602668675136513602085263219340678589953893285555115875561\
36262083831059101483066819278706691800376838970177443408438161367697175019975\
71189536965516696`208.4397874792463 + 13.795013662472785639791948168999138028\
10179135075337899271815111278967106215988459720378786109553192281421147618841\
91475560093626331869401084671463155084227973624841904578068157513608758480212\
38945433775986245045321560551002413248395`209.06174815855795*I, 
   H[3, 78] -> 1.583087168276146849794822251425438656353944531599931379976227\
14299078783998178754647534483358554730869098429832019813074063473541917706691\
18578252747369050162957418046869166665124336600101620675289391922131214092994\
6289254182609254`206.55963163443081 + 4.5700532463941622519352729428175691825\
70698757222225606569525520797794239406632286091442062885147485765674376934423\
89362477474373050333337540869218948628060789977220209462291055972470747612268\
1594120702320076808923985172882724935244`207.1978879957996*I, 
   H[3, 79] -> -7.32171028082870056480813095377191798242166975023577747675989\
11213413548304717083075715619018762354942681866173398448715941258928207056747\
41057118036225310598684425286713918741347566914668246553722020924760426252086\
87677481128605747`207.10924753809672 - 39.76724710827724565190525951590395759\
05115086411679641699263525500079892218651990639541864347972759825472742165609\
84290537964773209116613664196102814607911238965711099098422757465955280877410\
097473184653493289239449097573221876768275`208.02293296057968*I, 
   H[3, 80] -> 2.823232294289642873981400110337319502761519480651733314909327\
11011237009042449472057520020447103956376886929586623219057283726933540917488\
33838885233214535895749232649168270069336127339379673641598061002702654748306\
90340323210339182`206.6954235051611 + 34.602458315275436590145205103209925938\
21283180017321418578656375274363246904566521432572162454965230350040280430735\
18650004176895875353353500271426851408536605957345162295884431997013282718280\
03754409907147283194345828801404081799465`207.96350995717313*I, 
   H[3, 81] -> 4.471109846333798576155501158511946061125899535181591690342298\
05133622528142148375698805702384919240419180982075684542108228644734929930001\
15957727003683246208900834019281980915509100498015189044710575328683210933381\
17115676760216355`208.68963787784344 + 11.35693279289238475728211063579560400\
96287156229763676336500871526795980645241238042182924130489795213601398854812\
83781921245342190627480839604359456033597905529468707131881155813373517963687\
262177945477891572764613465486562133873203`209.05347896177634*I, 
   H[3, 82] -> 3.833281943147118953351832401141631659698138061720542767195771\
07751179035737349555904204141871132454702507728118573162350722647402495681093\
30566929320334197660940736254218883623325322432754321808299403966996020108732\
63626637788667385`207.85707703183644 - 0.335179416671218867833894946210408468\
31875374967700861272444247022138142299082616714283423257987939247919839301556\
84401897952111366294376234904775020299496673473481940912631554358163610276268\
57290032230014070829843393128544472490951`206.98852341633702*I, 
   H[3, 83] -> 47.30064191106472902521706212345953564006116178813359955861541\
34671442552750345467635459981712797976352504272938845468604280020093626547745\
24501774093967955716656716638290422740048722602721632819757417730772678746628\
454666283762922589`211.14616225431183 - 30.2206913233065990996928641681438764\
99591500478282777589185555426146315607109795850215940740383624401236817241848\
83967518681062901581540833473880311568963680055121284146846971118051710298751\
2225947067844898704597194238480225851020593`210.96966150102116*I, 
   H[3, 84] -> 3.758064929494631672819465397276327571803727330993079272898205\
95495298392303473839421294817608447664411058717644581914488594464909485656083\
59799101149126771616335545211414196377558737423565872844516419713845789068996\
49523157435412681`210.63758689223627 - 6.748541566425732585999201086647991161\
44537958855181751350303192105868764408814095492162231496910235454060264897413\
81279974396925305293938991848134482223302851695137678302294894388771743503686\
35375623429695580244785567220932842531953`210.94474395101867*I, 
   H[3, 85] -> 12.33990194632846449737858693086745250937932165291002180277066\
90387084922269584475102352155516508081029825470293970206548389352068280953561\
26650511723140903174790404073760386883313504531976893123239576716797586932005\
477558102109394614`210.18496451937224 - 11.8041002737271388072584425141290622\
60844096211151087711974167748962631372570924052823581177255784676365341421365\
39508317963538638002558392511761457969068634849051822259788114587832105569683\
1562379921860442530309852245176647573149946`210.1850288530948*I, 
   H[3, 86] -> 23.17668665144080403943949430096049415601616478331241649173331\
32207972830695971951996548758412024884745384652074227852540288692492872814479\
03775998400940554114337982297881504553386979026463497939730376144950278727673\
779198150201964138`209.18341298051345 - 6.41386169722942609778966568848848866\
46079758049813328884471192233039311635805616143819425042467719253619010141347\
06622812070082345586043239075336486106486271939336704366029325767542747326897\
466430886216378937261029696685136346916674`208.76322467526788*I, 
   H[3, 87] -> 20.41160287840170012675775089227024105740703932509632145969345\
58092641170084937199209413445802566323631989139314312875922743874563414936026\
90435554176270567791075162504462277026331715028573426579217499493312375354119\
708031444645272111`208.91602385915562 + 2.51339355312600672499655277737931003\
72806079906244560872308664336636052080253285420792802538367476251432344666177\
01239348761270993062435735331194371814594009548658815961891101232423602424827\
593857502263422688437537154899138201857957`208.12870732748254*I, 
   H[3, 88] -> -9.81729703148444406730118239351002675289574800958592687872668\
02312287807332760859103459560884389061176739654707903506363940649201222529940\
29252565326378666543705181866927074989569308552628399155481747452974662735460\
610488389104158677`209.66537072790493 - 14.3006786907707993567788589473934915\
46886561576489364850536913478391636603309413141988960291967761123827330600718\
86861950066769923163744299104444935283639240979996191067353305334893449050933\
5278511091227639738249494574293148038474723`209.93211712532624*I, 
   H[3, 89] -> 4.454647219517415678372619760669735836990562393479656984058882\
57795654616413021229297907756741763794319176378667195612041124796817646202886\
85787862614975886069114096640139017984690324860008540337295514353755591573021\
68642223828958562`207.2428311081565 - 13.092457622016123887249804193180938431\
10616649659547941273421471738116225959468183015748943816374988614823732723040\
59279720742185276627582089909467748138952009163760147677827997139883471238617\
84616446531212869466883033224987027270249`207.88913002985004*I, 
   H[3, 90] -> 27.26758706486519279474394222061683040822843192861838689768275\
44498328170540790747037575299335469700920015569761591391666231875097988681357\
47542848749933266650010922172595779775437945713609132096489346787878117616554\
631433273507814001`209.63453436123174 - 15.3139597995857736081037824603298153\
50331450307346171784391495603662644045400577286133874693490499410572202239056\
24919723655484765700094941900789682949929858896903649374471567826769950354493\
7034615083353763004232893569938968033880595`209.73852524132377*I, 
   H[3, 91] -> -36.4980618015394663724456452377454058523611285597717935349891\
44445446950202994498271297467413979286111333138822820561530537102952450532976\
64279660462396691318459310557112573306402941102058867499305723668701989056914\
3590130521941493595`210.1281561473364 + 6.76045154392672946897766716722427632\
05821213768026104859268948898276676779092995750270045084708821606703587373647\
23464987022274133318560223611939301299486573546224090759376329868719176600665\
391382845508539462690498073665913712753209`209.42635801056113*I, 
   H[3, 92] -> 20.55138051208748509900913369590037423613658285492966298325053\
43545956300281040369293967159467887482415632837453350958398095090972267210254\
05994437264394579843651721838951119780982626209763801358087442756525652818322\
776986885554342441`207.53508301384434 + 0.12696624670068822996433129135298853\
88788742666479966375443946761486157634437491350215950738182184831225984818165\
49293652010773979795106168796491026423944399688444303672480245134021737662215\
870468301022788350649063956820008822914914`205.49990589558442*I, 
   H[3, 93] -> 53.59724520171848866697775374221578879797081022068489954304131\
16415842453647038537168339863823958012330714163224376884685572911692401839608\
21552062954836378390090460101522257218907812904595671878284602957518575247967\
627968572055998742`211.85840245875983 - 23.8969117389330807837203875686188490\
62975246739406311975674299783470218307740025495374984166015720746702092574985\
84565428611836418537853411527829302456827896003638734186623718232947361623278\
3159059756612667032815663638762998616304516`211.47957973083206*I, 
   H[3, 94] -> 6.549074563842227894879070252676082616658282029791372223713311\
38035134953941286823732212786029222408257770559467798990472678844411571931115\
87095349350566518450665668830504110240960466806684035229259383902654940939251\
21139812123732698`210.23565295801055 - 13.51844189051343200504418419258733310\
43543802728348552311054580268889275250396242704505455144311022272975469290588\
48840524565818766532377154999550727180054314047122231232095308737649345964880\
021361888880180551166654376670943735208418`210.5483637272584*I, 
   H[3, 95] -> 27.25535615755438206303965270816244924697454722808896803628321\
05586248098817017524743828532316328665785522394054929014414871135703092114486\
65951581238094457092777265167842687716158540606028686041229324225367919458861\
010018319898363341`208.5532042856635 + 3.168650359105021801568933662448812245\
13295701427787007908589019740585958353266443666312790097199195979158175752294\
72366931047175401015421074708618138832655760522761018439289576599054258795967\
54084516264153446237132667328297688515972`207.76873083343975*I, 
   H[3, 96] -> 22.87038852336356009830556637606040276433308269981386865419227\
54134739711564787353468301912708294291817004527069718203097386125302414499903\
82059887557068647528383379674505470993755497814187299988354717800016625215032\
879096305648399268`208.30101904275102 + 7.02331770153328551111075821800481661\
75097008110495295027995600193594274959500780971236461857806246643375260011753\
67078801653678912130212038186637101320205733913254471637672492917496623278990\
04685171518207228643455431328348189351294`207.95878523501446*I, 
   H[3, 97] -> -4.34555414118348051536426103910660052007656202868800590640299\
95964671987307716029921503913335084327895777133962963215608044821257479023747\
23715458399729878548433781504417227540122795354229699147469414312232456819731\
738858302093225388`209.78167360221747 - 6.48355497763975914886617241098411408\
94437938826826537076820470565293073682530642165046868825494127498789872795965\
73014138398175582856203298352492916314798040175933554316681074617969030644795\
007213713480342296937076093319928901715967`209.88077605198228*I, 
   H[2, 1] -> Pi^2, H[2, 2] -> -1.9588995622471517024579519126167116643920119\
70493396055210777431889400495741786473747541155337815929838193147514206395753\
60762021456295631733542052365773068795494512801446605508494028008665628454678\
4120312630858412160493843970285738`210.28241209099622 - 
     1.0544825273195049665519664055090020438224386947348419614629834019272805\
68607183626024594929003042314373040359687479282304271341797710268448645691865\
88242358602572962898453620239331952952540564876872997993502903768536261279056\
110598`210.14970052588896*I, H[2, 3] -> -1.5176366775123894284209802171791576\
53974856422636493271008682162065662803355791343038926784607994838835206399413\
84971865785253322013345528881987710506452732553425035074413618090492318145700\
7708635946254297842028056912553645227148584`210.65327814930444 - 
     0.7459165548558283324468999202461715263081823270701823025835690547575285\
84713725947191817526663985026845329231306026051647966857893646725713636436831\
10331327243526285603112508427268532523147407197486809233690648596156112147310\
8591112`210.46172652090334*I, H[2, 4] -> 
    -1.9702997874753608075758708803624872591604031205260473288184331504049169\
03617535211651948975869830246510822394188577274086149132404569442966293517520\
43047341646976707583827960080645821495418325626282941867308058265925464710032\
4767563`209.6017460667363 + 4.84836128492669709820817909604704806696734759427\
63769970713448241932830975637164047502145177802021890369394298327311835171085\
93969979712648906179567568749813157967234116320892337895419066197390837669324\
947608659918326311784733968062`210.30382721402677*I, 
   H[2, 5] -> 0.3815849192341690411716504019135180571284606467332557261024118\
92746424645007212263108232804007698843706394092119832630127674361500512055878\
29106635366285918343743950597143218462714551572959135054578181271886239837896\
9632977211915323`208.22304017834577 - 1.8677625249376188526946088785504928312\
32598367451187694059605771674817860140457862618035326773860667203585479167677\
44298683439936930454390443633381994046628044238269456079445100511896374953611\
6275154077952299713622410614992762919088`209.92441398966542*I, 
   H[2, 6] -> -2.320017834449481107877527773593575417937545002249647248387990\
17223465489613512330923978307691926466421084025946965562765358946259482319037\
85746088815051474489725387393999013158015377655811999255999280560161787227556\
43615000896523192`209.0362991068056 + 4.5397953124630204641031126107842175494\
53091226611717338191930477023531113670258725917437115441144901509228301451277\
95286080411006591616991389692453278963949956750046116290977421726121477226581\
4043807437349486108538527770833300649573`210.66465916720603*I, 
   H[2, 7] -> -3.228630469103193934198395666879064740959836082122658285239471\
22095891283074820432838778504656395746396552835271082287103341668628608653010\
46697706169299012071284968063537847402787603400144821681977483716711738562160\
80537281451285143`211.3386189129208 - 9.8823462803021019949117895446913773707\
38130362099926208399753892910378562366888119262586943274936690386076369422246\
85148313695396583545221352292410963754970343823344829492473518176143593832085\
9898617118266871773664862485968771291025`211.57486556667752*I, 
   H[2, 8] -> -5.249279649320267471133740471736554848439475800492735404369176\
39991028409525696756132212844000048082143921123466166011148954822726906647789\
91852063349801928683347268489041847844172371442261165566004819302975638012664\
71005463361842583`211.74582858250838 - 3.166593197856219163659648529541672957\
55504364537484480415444524911950866746278214034917589885190188440795579568955\
21376655103606017952699779919663231284395879973691464477835871999202549118498\
39395620202856111696768903081331244713354`211.63779664490482*I, 
   H[2, 9] -> -3.825255874413045123176022541267225219846294583219920775375525\
34383125342208942717655571532827895598837522830527025833299709906192549050855\
49085571780909732089645480325547078025927797166992305999230477107712146760166\
70297256278031637`213.08551061807105 - 6.175468817253446715594085786770264256\
57547754007835514658706105913427364688148931778202591747544338280231516115098\
78842258032603219161360689684133093261930274232861618082899619410401034742589\
59406149378472781615665843734313963651883`213.2935200604145*I, 
   H[2, 10] -> -1/12*Pi^2 + Log[100/91]^2/2, 
   H[2, 11] -> -3.19006999871838648008387801880798624776413963091661633778372\
47007480794862489041562373021845876548258541889720083222691265010556921865585\
43490776564530990391223572476520772224135273804019429117704353954630133751430\
20943699638973946473297180522969101018091897266559927396769949500372669039723\
6310059264090656657640492588811934415`309.8084472516518 - 
     7.1186011084623421596497398655177550242767770560069586860414724152773256\
42839466875890706961215605940761860433960340247079414349570106036033810664794\
09955832982386210201568013880787450606337207920274094811377017270123196795397\
95728990388910172686870909270181972610161405891954076750187371868685334140462\
8180443796001699278501147`310.15704169678406*I, 
   H[2, 12] -> -0.81691661429427168764196522652545003670857561882079046108255\
98770186204748063432745419947379560244872420428290595986805391521184220527889\
73082068541765354548145909708537629569204112856678837194858682963528530405237\
75460978527643898481973162274073523631565409760378351263199107150050447563861\
1183960236308352311823950607654725792`310.3902667571859, 
   H[2, 13] -> -4.46856666645195957188439948631171452521311024847987047374483\
42831582272102350482972568354553134918629664610393448314396435220033134871735\
87774356695927912038987115347431483808775099334860994988432722737413415000700\
266241491703093769`211.11162568369693 - 5.04360675153392403406260704756441014\
08726423450290421906386594910999695934909886297668746059789947759692938080827\
43222012538649534637441895052384717872038030619136433935570989569314139375731\
017329788811473250110494898036123527724664`211.18394630849227*I, 
   H[2, 14] -> -6.17239522986927116767603569311254483135310991164918281297041\
64820553034916268619605801700662307664167778181264279134580427872349818616173\
64525719523879735423101894216199317921404935410072490292048331559262249804147\
632436030638999323`211.80657951664494 - 2.83559337588715967403724314691605312\
02571391993036014750580633082597619262095275729393593894427919091694077942256\
42583601405693475891851587734665954564973211378293022571402994006310197804194\
227507739281064733446179719712756111143663`211.5836174717683*I, 
   H[2, 15] -> -1.62499977376609133642461614666732544228139563391085687349679\
20192582763346231952942516778262011675275662785210511507483173548887960948851\
98396830667654117107934118152387168090978216467943395283695837566485386967279\
85443546070928068307062249507467504347871966807039272418657238515353731274407\
4026709189248838642565982110593597509`310.41130480337745, 
   H[2, 16] -> -4.84928100045888750117015900560352137473230773067065262052980\
19108718858673997206335330313022478842330101361740020159845612102661640829169\
10080260278289185720372854312354627173743988403118258150411323334446294300263\
501734128979912569`213.174201325984 - 5.8444689952843872259716804041446444192\
77573094007111817490679118274526905628234750372209408066333407563767159687078\
33016169859319601271767871111294076272665080421003793190936874743004636660334\
7518268456681403365077088819951684217822`213.26959518636338*I, 
   H[2, 17] -> -1.61496517086137863340314636880751218397264291412409311712381\
11292752966021135476442544732687570869875636641262180867919038052874827259203\
36999104478868947496677874623753806187309028761997963722019703021991989004237\
248337920146355422`213.8637773252252 - 0.034714084187146011248246604254866609\
00594363797579642673884770857299962101275849644318932889296196022115272847211\
93445808824426813326625582460793585690461141032837890687600836425644795863693\
21102442701426288575464862485968771291025`212.49714987269414*I, 
   H[2, 18] -> -10.3687108817296661306896744178606763855814674172552454777494\
94194869671844345965336048344807295345595704798971991682949178566428102635542\
90066966521110089675655481422898045689105266706354037763843511727079138476608\
7626575821132901992`211.68548358361832 - 6.3331863957124383273192970590833459\
15110087290749689608308890498239017334925564280698351797703803768815911591379\
10427533102072120359053995598393264625687917599473829289556717439984050982369\
9678791240405712223393767376852916435854352`210.69182932265642*I, 
   H[2, 19] -> -4.81495430947636950143939629964416274583203400800790665731716\
91645094549133478400006462199025353749811587550182606374980875734366242970131\
34808186623897676126995440813169176925537280212881432323702445142292509793418\
74392862507263583`212.46332523151796 - 12.72389591193480759741162153366361427\
63050462436918014444659066456473115861198416091599605982828792790272949379549\
88794275589949590655634994755045034204042691064203751632142466018422869564254\
954799732803114016474312468029364481599322`213.6074702350017*I, 
   H[2, 20] -> -7.15153519563089254390306893540328803480578140786348176661965\
98140750488674611157614097750170933332575178403067245333941513321314889389246\
92476157575402273136918378903551801330074585901362186824449688346890668675415\
149665821692800363`211.56001076184603 - 12.3509376345068934311881715735405285\
13150955080156710293174122118268547293762978635564051834950886765604630322301\
97576845160652064383227213793682661865238605484657232361657992388208020694851\
7918812298756945563231331687468627927303767`211.9317922243969*I, 
   H[2, 21] -> 0.571476985190791139222972570188693472555415150299660199078327\
96997291745691444242102949393804855663363590735786590705877738600834688688814\
33492799032790666075239136819940643988608855711211136506074890393500001061852\
39973002091462896`209.18787970511818 + 5.867133752975589995712749028689664391\
07582250049191007372768542435035699803507651374579925099666394817320926091827\
30726478965448780633319513864516608076700861477935832354596003170194816597201\
32499592021805854304566749098619833134148`210.20436165849293*I, 
   H[2, 22] -> -13.8904635877465131879938161919301267023402046950771060014228\
97299693965669442667552189910259731437165076500309764403399735953140279719256\
86471555415405426539590294573326054731808686094614493187145236059180406402402\
9209305088746711683`211.3619795760621 - 24.3244157199925323874246938261643303\
30298838802072001753360263812754590472660911011315163134389201433462308484086\
16693818390599820948695585772609902394319272088599707190250225675437729087820\
6193065059519174040566394945931272996340055`211.5618957215349*I, 
   H[2, 23] -> -12.4307802007970927004187287102399770938200760983711006081101\
21473766833366637548172201308279719816662398488263222984705638619350073552181\
47275949087636898079967183176191161619460052662159207406673753041162126926894\
6537629825217586608`213.36150075399283 - 26.588139851431577750487651304576038\
56170450919217062766525706694882319857944191238734546575738209864712835119022\
26562626104352197840443442055581562068515027144942965276479402014978292190752\
62077217780653173103576734151404535886449564`213.62650808610329*I, 
   H[2, 24] -> -16.0250009206905089883006429367554678854298288597809223888214\
50894622749516145972765475063601998908340659805810301086942599534100029759481\
96421043113152468303936253922828540858589780262535169418362546237795741470556\
5772739286604241213`211.9718473444425 - 20.5703886126371226466187767901188559\
63663641402763606980391835328793668620604498032479765720135015650339632459299\
78476948984942034380261202360526223445599583564246249692692745201558952195044\
3837196722301939763738945385673643749796629`212.1134804745801*I, 
   H[2, 25] -> -10.8873542628563192914523207491949142991746380244257436100896\
52141181934246761408828080654944908981404537950144785409015474243227585695942\
89835636860886737532152319722271318199956829178417899090817549062859065143035\
7396907055263879251`209.99912733042686 - 6.3331863957124383273192970590833459\
15110087290749689608308890498239017334925564280698351797703803768815911591379\
10427533102072120359053995598393264625687917599473829289556717439984050982369\
9678791240405712223393494037746497474687459`210.95719496842977*I, 
   H[2, 26] -> -8.89218886387794677457714281475580175739018955172890144688270\
22876030562702575940476936476540510087745319643573997794597457783202104729450\
25047354257799600096554812381649135406223971018154083925490690911655338015652\
372725084965778159`210.37084451779967 - 10.0872135030678480681252140951288202\
81745284690058084381277318982199939186981977259533749211957989551938587616165\
48644402507729906927488379010476943574407606123827286787114197913862827875146\
2034659577622946500220887249602411644747807`210.43383277989062*I, 
   H[2, 27] -> -6.00947261680279936547761676842288860097156686007898711972032\
02876709390871920948303622892269508770642598594763323320402126028981054925448\
41880721502848043647499299350400979645176905248054967330218351004778097031794\
167964444604348363`210.17000774731844 - 10.6144547667276005514011972978833213\
03656504037425505362008810683163579471285569072546046676459510709125107796009\
22608517721296996813001801442761536868528785425113768236341008033528804351416\
4859043942612914014739937326252136998580146`210.42426403301906*I, 
   H[2, 28] -> -17.9692449425444084193378425557159258107303512075835655936271\
67835437325772302646833836327937439935512628291611515652641015335614194793011\
76495013545262817655728857953066256768323807652573688535038452828550530394365\
4597306661570119005`211.45137380911478 - 16.420399898780286395444511154212166\
19685537198080777398958620948043895652190754154023210100966179332075449920754\
45907193560980202728654237460887020820009552372330111607667091535384687885751\
61713450818028658723614527602234909544876035`211.30891400570246*I, 
   H[2, 29] -> -16.9627841626677515728153703766033741762354596320668119206348\
99785144646289749046713980000010021081988797039039409849030452619556710641338\
11343587030714267044266935870003680008076697105483390050487447263226427483658\
2652140050717722156`212.001282875357 - 18.68412403021933175850746863262387442\
82610423709063999014830126165075646286885429162624036326546905344205419136810\
80043782627241847422812093920759264909265230841310616512147098281920716772217\
597603539162657786624873388393007857608226`212.06280677534758*I, 
   H[1, 1] -> 1.0079579203999788566964393400693135434364323311472746171042982\
48588393781477874101878868361553644999718552252256865263321594113209757143654\
46516846226903094525199749884608958564678248445570004974682217912998854845396\
7493792908260351`211.70241240616824 - 3.1415926535897932384626433832795028841\
97169399375105820974944592307816406286208998628034825342117067982148086513282\
30664709384460955058223172535940812848111745028410270193852110555964462294895\
493038196442881097567`212.49714987269414*I, 
   H[1, 2] -> 2.2659211086224542462648926522584404559660570554792123938461064\
78263338536489493917445656038355621746317675615077896231915683362868745263535\
22761606646733086085046395169684531283502486532039569373326487364852570090953\
69003807377953570961009248210223488691331649881940719418521450574777066581629\
57154126422592175965942759582755205`310.15704169678406 - 
     3.1415926535897932384626433832795028841971693993751058209749445923078164\
06286208998628034825342117067982148086513282306647093844609550582231725359408\
12848111745028410270193852110555964462294895493038196442881097566593344612847\
56482337867831652712019091456485669234603486104543266482133936072602491412737\
2458700660631558817488152092096282925409171995`326.6390391764722*I, 
   H[1, 3] -> 1.9657127763514930181313818103282801227460754570930647295453464\
29015615134386599270707238038256328654157445898254994252412355818631147562072\
20161054511071204073581359953700870314081197854942027102719239042828001974620\
3561104520560132`213.2935200604145 - 3.14159265358979323846264338327950288419\
71693993751058209749445923078164062862089986280348253421170679821480865132823\
06647093844609550582231725359408128481117450284102701938521105559644622948954\
9303819644288109756659334461284756482337867831652712019091`229.9032846363811*
      I, H[1, 4] -> 1.6054298910365615562519666723033443105501007715886951239\
76662004134321685722589327845911968601527613873988680065406683288936696888008\
04869625372558929033549030682471891741682357745368334384397921471646864387047\
5563967493792908260351`211.20559134471986 - 3.1415926535897932384626433832795\
02884197169399375105820974944592307816406286208998628034825342117067982148086\
51328230664709384460955058223172535940812848111745028410270193852110555964462\
294895493038196442881097567`212.49714987269414*I, H[1, 5] -> -Log[100/91], 
   H[1, 6] -> -0.105360515657826301227500980839312798306120372983274072563939\
23369258402324013454648876569546213412076602772591037051714867351701322176711\
45606836275642268682765816699587919464850524971375112787209083646753735546903\
37662327864879593588339553195383223068063737380570033668721271928105743343331\
765475507946149440817059224137628409`308.5234448034238}}, 
 {{p1s -> 137/50, s12 -> 357/50, s15 -> -9/4, s23 -> -91/100, 
   s34 -> -161/100, s45 -> -9/10}, 
  {H[4, 1] -> 4.5308084475383566861517278383783520332319605683302166915839764\
62586789403687553359367953046992351565222858830632291997616326946194651751599\
55217701382466280947398681394722330811776550306550909623331631382264741250922\
2084511944303457`209.51240991446076 - 24.352164500305120176820682177233502048\
54281496574198282793291381742890944163497273430373965351979810266014546833585\
72236348169970492635644529182918719705512286606774228261923745441047563237594\
95712240273648044232910366068878809686564`210.3192035581431*I, 
   H[4, 2] -> -0.039231097618830241108459800829080314833341451893680587253248\
96487464803476917705692292662145902951606554103231075665089531091817557818976\
71415053576902742970003711803456664805686743446631560851428404603937719755502\
08407470952012148`207.31126075247164 + 0.100728564417456389023213795702342955\
40302851004555856477579814859621941097327896823972607913291335369926191120604\
51282128108626409477280880087091397217511509570545364650323923720104541772310\
73895810781841266795648903491802095009614`207.95230931309814*I, 
   H[4, 3] -> 0.0037669023706485632239649511497760582789197801758372833016064\
31898084053020272006178830854236731949057982109201492452833036951133133841203\
48486110412516425981483701546633017212140540110881310925730514821987969187058\
7723118948276646`206.73922690346018 + 0.0673029521512745098328340332479910390\
61102003841773534020270954102822308231140009845675630695761796914251126108931\
36742144101703917429186567728645501295395082403760246969848318306746600407501\
597977146597196573977707576362238156935`208.20924270933483*I, 
   H[4, 4] -> 0.0226447118249208902890614237490086115972586987014078425338398\
71101448105872206421260825889408464359737835123242529235167816661089435118309\
92257691351939518092710950992705870955279307535384286998169982580201777489264\
6516882982356854`207.65758329444367 + 0.0856957848450962698359220994968162105\
06700209407687441939114531939787425933772022287730795015628895406817303713315\
52974974337173403424884245360005168537405722007726254482924909248932009174529\
3655931442907206443368303871961359167591`208.37765521850125*I, 
   H[4, 5] -> -0.138927183506166912074589064071345678365675765861465861952390\
07206283654790838389279634427166530931617034246932256631746483044336270855089\
19991436748885522244712547160817431306445537248952077196123619118325198569765\
63578569286383656`208.13985688217772 - 0.130938958750478432116355096535572206\
15509295466758114661151173771203948021915008563353854278892502012153081336110\
33163918299626865457655804516553770782781911473174291191434086361641905109383\
21892751463114840335281635855158090215822`208.236724937051*I, 
   H[4, 6] -> 0.0368411089141442923732651196567670383890193178469571733244312\
99076137394674234153916333515968786212157878693895950758006256717439186611026\
97693306800728090985028801850422385082037237594341327919735796432498911545814\
7696862452416391`207.88134349396725 - 0.0428818485264216163518243039735194465\
92335418535316063735326094905606802400420662412954097156203088883128689138448\
41811680657741622289129872235412808186196949209847401650482653966491267870825\
1465738568810912788110174746466157741611`208.13939722911874*I, 
   H[4, 7] -> 0.1039357127319857393408648736593174259034630032671563401434033\
59744537980755278837109110598681547124435722853282141579263845742048739279425\
99898990270837535340406208775725113155728847156353312224393214822456487599027\
1166733543468148`207.69053393180684 + 0.0548002561407874139987576617187043061\
94726058114295567696849773020562006677729163421365628114233806117750600629832\
65721959310677092041087713737824946986303543578803082798152905091409842476093\
3052205831226028090035011643435615360457`207.46754374398012*I, 
   H[4, 8] -> -28.04517876961091792006589592222528584015115955709302447224706\
65064559943996784679075895956555515647982861745437752353878944108038122592689\
66525750642837761187656700896901713787882775291115067712524258684411715255836\
811646161750162246`208.6420305789952 + 34.80516837487528086247374951238486519\
94125710430891416686224872127086213836390102109011644022906679261436413521956\
28416173213032204936255375638590003269364994249477700841620391665761796421289\
776079621697745672547496367700868261359602`208.79380466266204*I, 
   H[4, 9] -> 14.390746125671736870204493981432340223256999376835987596419521\
93842623508054057821273230319268733802696264363514514475288951918647184385282\
62214137141874091235153765488686741075629195872238000210582623549121677113440\
76104821801510398`207.09733155044654 - 148.3691312243589940368516744941288729\
74626701103378213526110927697953487822676615712586236614154639030673241828360\
69328044836049713332307547087589430746191939057932052052082860010808285627370\
8026314384776162588759698797475369818782353`208.6566004882447*I, 
   H[4, 10] -> -57.7949805035459675838335919683015724772942326374739622005893\
82918468555558090323742974355776282730661195275804075087140466463612830076772\
57232360829900341575572899672236727900455585865034897524589296390336484604811\
4263863016638319054`207.8997066236822 + 90.5941736375647315656449278345254055\
02848514023031119160303941768214468645854363484112164465867410551778060398201\
11564886188786024026596818595848739509676763321347188163444704819085541713502\
1974229741772536060762587998933824953898444`208.25929531438652*I, 
   H[4, 11] -> -83.0641030264753172296881469844144754273053714171042612152088\
82479443907248480993399736183165196531589043556555302431955117896641334810499\
23787289514828974944072701804486375477036608733902424154320679495151056908201\
1350482501103888141`209.28580728218708 + 0.4187710941564308179992012327387550\
14705264576408280748902524472108622963295062503468594495610277067890200351076\
35446579049644289732620881950496788870972921064767868566547152176372736264987\
9082188719830702020753396501235793763648601`206.93462413135398*I, 
   H[4, 12] -> 71.45860786316454362053959953160719730024059717000168863403932\
33452916831974308501584176299227975838015898506672226177233451892628140928671\
79981165055241334174821877137520100942309669123409953332849933654688446185987\
848981622183162041`206.95381775293393 - 702.706569560736286793199145763387713\
71692253186414914098898159409773970309914048294449971831336606480866705069485\
22738130765090123503410282072364304785475724394287895554876591519647432403375\
50057909119620863760232972666641988051780403`208.24318031422774*I, 
   H[4, 13] -> -41.5511659598307378029804825310575165017661017363532914032089\
33057453358489020635527324273493343072375264543516802673537465956067116264518\
70164594862845171476654769573211893527688992637563404689352815701652960595528\
5646709104137433801`207.75192986126905 + 29.064103178903236845189848409262228\
68575600161561484446611957531404032396699373959558158610194758399876713229343\
40672227044892055084907173797218550866564222689347690983171172273671719682370\
58516153223805701978253010230032188641710008`207.5657450214429*I, 
   H[4, 14] -> -860.654707289355268411222017769647879888937821706177205906002\
35926076240418346855870555948304487872721374267396553434680228097015815352697\
33015321197060289645653118075243684064620757640034331126246997955678563258454\
52897825944705360501`207.76161996085284 + 1223.182726572942525677612292815385\
17430929541879626107408321380326562644078456333471958352508787438561789440368\
83823940923749177036653338708140831544181746921206370745840632485312444186290\
16666398585615554106185133884874353428570989362`208.26216160853588*I, 
   H[4, 15] -> -1130.30763893994516845788599614067776944799687969109925032096\
51684950023540186383017478406152238481868601951600594833048566086386828569538\
19112359144750982417617066583819797314995349067844133795942643955025143418787\
696046185243064090213`207.8957599093112 + 631.8053733630293189325884596178918\
46581473913030335933906785020518749049187978655233449541840869567371632060030\
50309736255605784493843302852638472516929998950310971914712202711931232485182\
3289494297304434732044567739699288768022698246`207.9110408865419*I, 
   H[4, 16] -> 163.1623446268963108456289930482017249697502423950358559155181\
07627945951708338176568511936147858764807805682144796845041191978177333767087\
44293168468346269536719813523946250054463251451979785172425365365014298620838\
3296512709122422451`207.6746758042123 - 127.871301419355684868007515283969504\
60810766096196315597153052839062988113626073315603414090711109153601119850441\
92472677361101421915683976469433476802161761659355609413850327825117453860073\
12568203004993919925177830930403987648013398`207.58603868326674*I, 
   H[4, 17] -> 204.3188828562347633842322910156332099668782868347723002791744\
17739089905490454572000906717150216996064316960141489088417769350999727370124\
96098747278225453039350215079873251521016286935206065438593747065811554321652\
1440875194114208106`207.787515059917 - 39.71589019426154093111920547579286091\
79429348352144484372816236799100751761203245842863240477153712895133342140824\
86171930195469291556877732861112917957489984733158051052160026559052866789450\
783962751643329082875777629823525844647317`207.05437341666013*I, 
   H[4, 18] -> 36.33874665904933994091446959211839112097980396273462946720407\
27348531079834939654794516721917107531150569718131453797279480294969000965244\
03427621200096775533048081500192307400670273954093408023243160481986777218951\
348209371092126849`207.89360108073015 - 13.8378096458224943697098443621404408\
27654309301532574999918075601499011264512234800273501042090715193739876598816\
80622205134984196573440994179668491246545646051784078474087013412461019917800\
2963444670621129043948565352388651789327754`207.4594903002363*I, 
   H[4, 19] -> 260.6964217424082646128741974666480947592243041747438394069226\
09781675244610288381721952504416820418786739203064021641953155193074562193418\
31213935023927238465097962886340086124208000133508971903881748623251127376368\
4866854036725215562`207.847809106462 - 43.96710961977420488773793490189538769\
86595223778885852678224166895054250194971309728990319558178622958067743589706\
61792018461288961564208993368806236706533304221771178970480759904979999572460\
400483349557027446130616192460788822127824`207.0413240845473*I, 
   H[4, 20] -> 15.98751001148610606606571069835984175977826317265073016267906\
07276734506798900370321325397766696337131563443140749415248374273207318249120\
12002426186899768437214799635996410224877421029546902524912807332226807734403\
515243892121860365`207.28045834731023 + 33.2576265587199251645252572708754215\
82312208523845779160295202291724583730862970448439246045843860260601482415125\
30257242470199228723017292845872296139234052386079154897788376148964034543319\
5212027764861889670834746942086625589298352`207.76427096231387*I, 
   H[4, 21] -> 198.6425263842165892204234288119864500014549758805126027433744\
43446898361959947927320695946928561830681969528961668520924105695893006945976\
93684212770828998556540731072057116572891661242181132649327029723372085434541\
4435310895208845131`206.63283837868002 - 3146.0971849004503461352213764164754\
17372407206086121720598660437241721366035935282009451170239999745613566990165\
93312243474990829203282476851243135193289336718537474344591991319600608087047\
3606260969961255997391257097857043213346652128`208.16919032131213*I, 
   H[4, 22] -> 173.2149704001757267815429194938807413152479009625281677187361\
16456061749616906474127968889458882230802981633348066635502926771527491393443\
16001049145148512615919278545907533164432709480304395687150743111509762710924\
2451308595015420449`207.06948657498106 + 240.64469646768150951950415890333471\
88060962856897374706751196522424432002833948567125381156697462602922623517537\
37668997807792150117021791706084027277082059761799276748468790053515017858578\
643490838316789556219296501284285904656922633`207.4087725894773*I, 
   H[4, 23] -> 198.4711334638957185530808872450273309679079900972755367848572\
33372216515539598603281811778643398523079643441631843648407073499383613502650\
42100276357739652607784707187364613289043589733877590355041301543664986763687\
0131210696614513329`206.72427576582737 + 3361.5839848549054569307010979068861\
45524413663482962483439845587592764711395183811916268823292582851884619580482\
38630417681220647113128384688553545328676149219810172996108808888804102493412\
1644912165326244116542294741732808885489311507`208.3612359314594*I, 
   H[3, 1] -> -5.254019738179817942377680723664063843413697521627762847694788\
91721481973776860220065255884095717751440245784894174295706329395510533724661\
67709113841771923903842560026755727902508718423117978487650048640575241657002\
14951371295986164`209.81175074378956 + 4.769424740755720055855022536971742011\
22194314726468795554338564109166367383476134412346166292921962229188948620736\
72986164259120566768106854109513365176581350708503523792253288012826941437399\
80050794101785250231887570721842202746823`210.22944819163402*I, 
   H[3, 2] -> 0.7505090289000279113723511257615220717959580364499289369358896\
90999913945503947914125094664947718586382620079770853490988719148119772143987\
27980340880693279160382418427151900603550163971018051508227299657089257197919\
699953392298133`207.82830098644348 + 9.16778273330847125016870359638343484089\
28974054784217927656838702684720101522829465715238353750577306703752102348802\
89289922957664184620486992367554907775557821489090315956760896938033488346760\
060531125058926502852756746377084813005`209.12272004543138*I, 
   H[3, 3] -> 4.9321504540309248666159512333560974413456616838370815909525236\
62441989537400402083439690688929257699818609886725183193922644722995281355197\
29732075387197154306150357041754728155249249861260751588523651285101041021727\
3741386879335884`210.1243255215589 - 14.7747404904448692878988388125722799060\
91999897406945889689572843146269958726901201769925003785481823067061105641325\
16111018134021355068014736384756747584101771403767410648937200278946240315210\
6421372475211228158078067665034155990015`210.85319263279362*I, 
   H[3, 4] -> -16.05384771948823762142300978260602516133811606472443884369356\
66760989331898144804839114317959026317924985454999491731608298226305162450256\
87057534808022368065725920282281138311281413611972030088602379966234934634096\
482123094987834973`210.01719066239414 - 9.71966996395145524286769553797062995\
10129955179798095944129745109034159106891708630737382244383403652957944075576\
07994695334326833218681871076769979888827414145044751481257003327398882906625\
389007049332989514411329518778562079477718`209.71682652346766*I, 
   H[3, 5] -> Zeta[3], H[3, 6] -> 0.05833239403324518062655455688432007349539\
82516359979425804574982056192331627390384269892149517320162386131318469598349\
95432080163456903575293042047094630992715649755679887999350157758985838807955\
339042522971174280413625800906795249`209.27160178134773 + 
     0.0245405144146955093135749674625177888359203647260830280139552446731349\
23578761507184651522310980934071719680237834331611194098549865149982423124375\
30478560638863374782737712132304854897202914612139788771917635766009860696233\
5734435`209.1413882922116*I, H[3, 7] -> -6.4695936763294424937898429156692486\
69026724429929963010051811053053180180097583090213952154403696839957761846710\
85464005362358066362415194931185707966062034098732770271089287829785927788630\
4660206246872171048483644145796479495163409`212.10243949960145, 
   H[3, 8] -> -19.04397602258186162452520081407322384527718429553719825437661\
37550340547642529138986678283940858473688687919210632838014884057133594090835\
42904048003333174330837859579662085334694488099082704867978021462138889243151\
202356492356718719`209.1526913020128 - 5.738241434892201268374289738043715488\
63267843679900716399652244135189993946178807221998488011180999669653683260650\
93267935258161652640168638428639086045561256021146236044040474437452247916827\
73141728507074674512745800467253001996219`210.04860182440436*I, 
   H[3, 9] -> 4.7840759788085681271492368779075741519087588978327240795402606\
70482035972832984142383060852609889859886898174003020502598413820378654822015\
64985761314173698685348644354483987326171300744478504946391863626104090200376\
8099525216521031`208.6424554384117 + 3.59044010946462580008764479706029440650\
99062402933490441304438006589455939623149056547551608906854236305988651743211\
27954520690697346937150386754038825184650290517865606794402104104544471053723\
398891063685386322952394715673305727856`208.72124664558726*I, 
   H[3, 10] -> 2.827608308439184647609181398513871270808957479975230696491460\
76525174743157076225552988245358909459170595863665970861982850848413742316185\
82347316036023711431945005100446218663182359167162082897934219716984778150559\
3466813972038259`211.23516005414493 - 6.1556728228430183167851931716169944484\
43728919126545853845944946849571222699292999758262202088726997185128172705431\
32737174053249614414035475479328619812356447497028809112560817022705387966838\
3886833951659444788922589541373792922482`211.56581957626565*I, 
   H[3, 11] -> 7.246410467748607408868134764872341895966927583094850916159104\
05482916943335916953599518231740024285188795961156668964803934767205007476197\
10946905664615851099958237780307256626485657144877396820988255835987830365483\
96126240810072061`213.0044975229794 - 1.6819701930572832379534879713267118896\
73736144317513956892677679009741096674644333065510078394648325985573216564083\
37243860064236127775601748206885828537985776230991999436247956970271750632544\
2813147411633245620303169302369419617186`212.3561849012507*I, 
   H[3, 12] -> -1/12*(Pi^2*Log[100/91]) + Log[100/91]^3/6 - (7*Zeta[3])/3, 
   H[3, 13] -> -2.43111410034889372636384917374469254423859073523857559188653\
25366016930853250720553822630417522741875216726816026105827187821178478383352\
69350364389593970477838385802797833684900339618895139784442358704342807064778\
83578865246077977440961955249801704494441384642172406066772108444121182118937\
382665160744710992666529153455689838`310.21638833819406, 
   H[3, 14] -> -2.89126005978496817209725520241201647683366948399141393929477\
45273199055105633850087181732601528218600654781916054919033859833056428592417\
94641494642154829674444648842797006066753588068702230800533745307129503710106\
21244434698720914615649679224339229250321725900134838203096900559051001222870\
3089045682974461604190000472204905686`310.04381458205495, 
   H[3, 15] -> -2.22671507947161574037116741999928701097745406968319286530415\
17389131875692901899751550807662435853433875866981618901413516705221435528634\
74144172249605449876236468462460483407428873308072710671504828581627868221949\
251569953491521315`212.286487107265, H[3, 16] -> 4.59198028293764272604336670\
22119155009627140433054668733663674596718377617251719269126766608702518992063\
59468333470985465905686599874134452085938046098169868783005979959408736400415\
116269210380705737201793187925667913492905850684507`209.97800980842797 - 
     15.815949590446700410685756728172584889659942379760489136143450387175918\
32092847875850892748415536912359728357278503789031364425017646038950963755972\
15825223618389622835304076109793607964993873668677961008180910735875944630310\
03352863`210.3937047052938*I, H[3, 17] -> 0.206699009653945210586616561504515\
44500710889879245375499341827857350263546020452187374669888317033835817171135\
61254817982496589903818938309028121421584597647189666144616229256491444321161\
62410495002415300221464206905700070450236052`210.03475167722019 - 
     9.0557259491100453640396293660496763665926931686270267426706057198753497\
83287755119188538756534967967963826390276854081012906036056135849968298351692\
28759396190208190882794897223565385789387223435537985544564273504099508649770\
5623653`211.69415014326972*I, H[3, 18] -> -5.93671806440628865296176196821799\
54974689917177032100573930570244428318796452540273288838147716686854477358083\
17535761381470596526756547148038835345559862111981951221251689462085083068798\
71551466261177231256142380017428230359487175291301426311949647353936260973476\
4524674109586045882930174524562042931759302503696021859285174535`310.05293344\
08247, H[3, 19] -> 5.55794290244440612309376774774878829523570963960677150335\
55421780599656681745582498431045054041076101228509026680225414777434119661074\
89279594248465934730364658655221411641151692971708959794459132664159141040674\
355321868768922270046`212.82480793761647 - 4.89904000613426368921360992619686\
60084707156588577679696281717310768821631473785190685728604955854782714468321\
83471987753173670797560635956547067385254693285564729360932912424661584787239\
081293510668337090605489389031642263274385287`212.80149083839737*I, 
   H[3, 20] -> -5.95466163103291646689925119015449667498961111693310051369500\
54731775530033229580910669860991887993618924160330155733145597916289623385100\
65231984134676580100465597137474133816619606320717560701648231200108891958158\
26157151869099209623595829160879791186782295143920565021116143391132306936996\
2204551732239006991014248897063759859`309.7526230454717, 
   H[3, 21] -> 0.012066768688023641934453111500464026396251658579948924128908\
39468125719138241940840103269096329220067309097000831765628916122402137902453\
79806659018806672005488334715494103951763935778113062787282427133048134776278\
75662079432595323`206.02579152579307 + 7.079678674348227154069176891807707714\
48408261930912273560523616037125495123784716870212670387792423271555288016483\
71753764645353541902419570372336062102437266730003551019321660358033950742930\
13459833005790017611353675550101522693354`209.00964897154955*I, 
   H[3, 22] -> -14.4606365251796976100409525796897999179109568363060755198571\
77967334590495135412629584671218832973191578207778269166063612416001456336752\
85228412461068571548247847150918096408822037307572821061918528774067419183685\
9345415446938663408`211.36413879296651 + 19.454978511322103237894720175284411\
92673736758219199879969302343676388573788622099277193196958776028990215903055\
96692057577618603758532826300922741190549295488942698644382253260684034601797\
99058373556023527139219287786858676439388808`211.47432443246538*I, 
   H[3, 23] -> (Pi^2*Log[100/91])/6 - (2*Log[100/91]^3)/3 + (16*Zeta[3])/3, 
   H[3, 24] -> -30.5604015721734271781731015672066521403010311026467273696377\
14480358452799139991845405065615282489901641169711010730425145289964152516492\
80398712771472877327145227033495690870100317952980927268703284695007958963283\
422501942659086508`213.0531189075615 + 1.560167992179162922567899374123281691\
65739648295587121187995436540456523378762632600092347481144560510393920599427\
73860252022998363877452810013764074039547220436283920511728116663061146864272\
94078809863422342544816795115656890119697`211.72147797855274*I, 
   H[3, 25] -> 5.432559443738923076701639192882386269272319527609030522325837\
91069913529965111582414855629098695246406699921739147240686157662386294588422\
34472349953928471809363151959023257146891276533947930978838584462822898213672\
55904090058733685`212.26369081276349, H[3, 26] -> 5.6996026135858255655222120\
61919348472595278776082939386973897789971207564631097426683791618922976894548\
68712048925630210571499608318557295309173695136464720656377013353663782437723\
59002807826655465693824111367990416379768060338680486457481362502432876595806\
02077275881435592936159743163935997916499325803577174460667926779829675`310.2\
3572588145436, H[3, 27] -> -21.9123804323866672017989448582988366484634147652\
89597391181897054371181207827758992347492004390374915507711821661316168503113\
22594913924050793003323120258629065750960417532823349869385291867921055408459\
4399138297485356038099044603727`210.7099271770917 + 
     15.386371319208279208087647128661078177267492145503281235945842483152502\
44884962961363017812481013982298489657956068645377375782687059143020472098784\
26947456338794318563399369746147969701716175159013231254176317633554843266244\
35433687`210.50273364006722*I, H[3, 28] -> 
    -20.718556874298803605643930256412645807606109140361575700479261752094605\
04471627891986150927219941831568738993071566578119674079538040691764814019067\
86263941503166570662801151013123797616189540336739374686853549915879764372523\
26197623`210.62582985320645 - 11.71214185366452270489529993273426345292773807\
05097389049666927794345893493942243158078515615372938343778476936152283106286\
92489749788924778124376008470742054973078224044557153453413004909912077912911\
942336742822445084722346881769592`210.37650089599268*I, 
   H[3, 29] -> -4.60981820183294637270011252675277931769946763677049814705074\
00746935227629918907481930469626892579036719407370379856183007112372173642397\
86735144205679194501512633803449680404722269824212686880853422956626598775150\
611747975186902892`210.1384783653702 + 15.76135043667847761832046966092732904\
22487923385521845416806110211677781227553737060674359952628237078796905049353\
18252557606868529656150688637605256936517535735184322115626314388284409050651\
032917281756499349815514925499815052174399`210.5720708583348*I, 
   H[3, 30] -> 28.91986586158689482675903752463320357671236108663254218238986\
20175706662551622291209167317182323780804885536536102852178369824894390824938\
83020988701177075181246086105837704331134646817755226474878359884237414565865\
961715912966079828`210.80833869213384 + 5.23476780124469839985345846300333480\
12743386582145553331424462031889083280759102796799237010827261075579373137142\
69477739936178671926201011402110590289798165563566405266063285691900289021809\
947776290314720175971428787576596105939639`210.0393595119455*I, 
   H[3, 31] -> -20.8688218231032368137876764797618897524493161406614757122008\
76244907957420807832610439016245958225230134489428347356413976291056663448060\
43899941763684703131137017200420879722127855769123429592003669965365254433771\
0611175411319446863`210.3291290232482 - 11.6025532110331301952055397537700250\
29451570609214806781218574233855018075696957022728762945783542238357079406975\
03063379338135090918284449630376803832521136273885473102440848058911042149691\
6971463849073334989907960065014084777532487`210.06158371253508*I, 
   H[3, 32] -> 17.09624134797630730329007702355947198563150505365785805596316\
63833010366264554274776608438739212497920130826938125286296338554028715099498\
51914110219898069203015936630002371238899502465482487866811179480093810235201\
522768533618004657`211.31842144637918 - 4.75844396564458510305276400082678517\
57146108631999561215466080242462586986767557739908716524937737318443108445059\
49712912963469987464696612643871552048410240808558280370590238918501040134664\
613748852816266811942617897445679907479003`210.9472905605446*I, 
   H[3, 33] -> 26.06311100389766286580193481875982518290948485694323014185211\
12158890243841281795019589873860132937041337939709810831386843819604064754201\
20304755975160831893616878599782284422232149201855330094828223944290001308517\
305143835479313221`212.26291749508565 + 10.2636533845436779931462824729104698\
11785973022542857974784554781490168165063626380902197742669554879724957504241\
16153573430810375954518734723992880932143633433300264508208267014930304079471\
4082157441083999349031054806036050361074581`212.3497703604081*I, 
   H[3, 34] -> -26.9704201107207882293924822916416135186505308780874400599670\
81843308228267090121185733131846192962086885906808248869024145278022094374142\
45025396911888492802096359742842466900526053639511440095302970518979228527806\
0262012835138207728`213.14080288338445 - 11.535751183649243152787310784370525\
10561206734377468095854660855250674248434452617698606147842322227213036043144\
29996098421374958885182134174469287417979088514074860217424647319430137134320\
80033172975555020298422269179930087437873041`213.2638660117553*I, 
   H[3, 35] -> 26.40040472643492764985178521927110309474437334613910936600192\
48834271710879028838821147242331451676091334149681781753170184915301527214821\
08587578548178652352957894409156576417243097925469363019632947610661608003782\
804214711438629568`209.51954954736138 + 11.3516571894250070293149246097304906\
41705863470299148188261165633561604168083809840104979745745782431841496775422\
48065392243817071875408954327057983942329355578175287612983303316612949505038\
8434365577556851894869020734730890796033544`210.50951163994992*I, 
   H[3, 36] -> -4.95477667710660444595180154521997547111380690244249353368628\
42306971220620201001918095723061776196598543557191923067069437723569861450506\
16278695764749373383907840154300992791030520730432357327570441169265985900108\
143143745800822205`211.5524402436068, H[3, 37] -> 4.8628233735098746648247284\
83824095067067556369700079222029553632014624427970957149136076255144021596385\
97718003673913263427647535983484874804018871389554788963459042951477623480171\
2443845880375678884846372207486419097084244220871905`208.4759675146734 + 
     7.9108835402211236811435511787387883609808866958254727498995374045196806\
76857726758320537792343149963112013613561261161761996317229616804311007489523\
66005491125148487260899781106112905750147905143814903606250911314412437463197\
4587407`208.90230219401133*I, H[3, 38] -> 6.149021176087604566445115871318041\
29425132220883804103028162771256324913919507658138727762964697341198556424216\
98310511861682374562777306001340946053260221643950150914142920893962129494064\
64020079172790397733388063863427784984579225`208.36556986809654 + 
     10.100047926465811286757679401582137950462611072742733225691020933877697\
83430784472562216493406806225857901171736069719628260913575518399674579353905\
47572036523502423288318462342961807940900898582123038577519704773244795268299\
61743502`208.98252284109685*I, H[3, 39] -> 4.09937648334373397261285091756400\
73615881676740476761420568858429566056175305176928307649223453454408838630251\
87796385304385201195668906283741646530908534193708525625350965068484722576530\
594857368262712417853112870869958226989500671`208.39963380411282 - 
     12.933425746538532491777028156006676748808135997324366389967223924570554\
97962344720565911639586645961624201207493483629368633007413409679470982692249\
21441896466613410148123155631528381503564882379212702143456280194715173713102\
37298316`209.11902174198593*I, H[3, 40] -> 
    -6.6874678292342844041826914124116454566034538882034825374383346304111662\
86557223133307873904431423188733191207259506435411989687829560225799727084908\
89687077279765649853993097497019261069439655925859731347263087342147076885928\
1081822`210.22251680534202 - 5.0769590770714099477089933926352140784558895464\
27274932613448682545348988553098643234681563468439470265030202722402351766387\
93977273179662291857295881523657933610211767832565440032768664092444768437662\
1246363473821854406018423780295`210.48489667873608*I, 
   H[3, 41] -> 7.930305228777077302726859772255109612826125901090656040135421\
67018466901975803115963847553698180492007901163825958891878144215269119658022\
84122085902291121646168091765404658050124294814874409326319481899450169773878\
61339285813178292`209.67576039119172 - 3.839668920465231749049747943455472334\
87986992679987142623988430040184304040429856341445647569958669114624930157225\
86537424220015180926594106822754940277145358999009079281429258680247974211981\
39741756364265433333118579929059661665086`209.6981851381284*I, 
   H[3, 42] -> 4.475631693055892195433601803046640569415299255970733627956026\
89605641427352134118467751062555535905726372145397403086397570641281135320112\
53404228755850072971550863892539153337187960010862160196906967028263843237987\
34221800749632311`210.08811211197994 - 16.55750053290707708780917287531768798\
07207793630698523119141240853170989056219884825233229411345263338676317532464\
33839127273280021680530597519463058807930816412633777034148859485182296480498\
469686078639685830749467581346746667595478`210.5701095079951*I, 
   H[3, 43] -> -27.9700428199414172565876911157557018303028409296739280341340\
16628308590357209832510787520078406933385933155788768329397747568078242940945\
56335803982983763473554759748642270569645122888984888412375224143655236071694\
8849608570690845578`209.5752940897454 - 13.1247605869042265896305283700639153\
56727074942274170002201936699103990974148382609660556593850394362824864683938\
61102234756959940478264122246701009153213915603527815966688866590211379534884\
6772879068559262498643304395293587067353741`210.46735606913745*I, 
   H[3, 44] -> -7.98318533538701025497551905880382885121706023482838314902669\
98673841247871805355954750655225453679442747760095371343639132711051538168835\
29568532912900559409717079396965466183564874772408670239134386128291132364838\
405955400101066726`208.81218936456114 - 4.07946338771510063342688758403302470\
77650744080806000444547124564019067161513331554479753588638496633690999516250\
17168618456908649198666343328485864031885191874568161151320257970677774130946\
495310917040244776457972326151721507645698`209.04339358026246*I, 
   H[3, 45] -> -10.4188244449323771909777184053442192793310349492836148191385\
63827804541821782377080360258280165161280459127286884388171385359610545171351\
90247734017398343212228029392084900111334668981803915815262925135546417934823\
0197568137339651603`211.78144248653064, 
   H[3, 46] -> 84.01264656591581574773320346074496166633886633382330090656911\
26903077804143650328959494234983423314078303765834032047440176179292717408357\
21497952018049544311035972442891464341300108693044543047371000468443836074491\
814657720285649403`209.30594775646478 + 9.44100394320737464571081794552367786\
37499102734474990805163388581160389346038599479339448010399827041640019558300\
61516376772818017384494594417354920516209346146654159364579253539030277151606\
261335975788186567361828752606948534024348`209.61406396994278*I, 
   H[3, 47] -> 0.438175188207183976582610671044348887731668599279519942466024\
56775997689353260740671954815407337270563620756447767761045560303296551301279\
21369668046335034195909873345957234780735605235378339276710345286569993413832\
94182375587386284`206.5310152006772 - 5.5588832138286116415054452164971117149\
72828024977532795122649511593050414447018400386296295734919192323872073380064\
27769439227090125392353231185687982746711227591874850243635278233030131441102\
6898419702062178909487034635943883418269`208.34387086978762*I, 
   H[3, 48] -> 21.19463780656644530580881115336188579663708955514603173033097\
20873745904124553017248262208339127187013511285340142560648626900599900533614\
81390908646308492273032731370041974721466608660738542030380968989962443398014\
07222513432409584`209.83684444191385 - 25.11818995935677325012161254890705264\
52129253066972133348365887485712362263407554597495643995981098988064613089410\
54310054665763032222802462081579814831739509635381656772206048812894875166308\
407649215839014600620686252403982599575611`210.2134145869548*I, 
   H[3, 49] -> -1.76818412915013215283018583396321533294349751265194357191545\
54626599716774098205815150695919607119623828667798040842769023786828651041348\
06612768731142311020657883715140498635709614921471612394208945192231789544180\
910002296666243799`210.09420470091624 - 5.81181095872391818991268921872551578\
66107675816482194723430627655922177510473515085652377619170570502322484626480\
59285379612780101463790617569823491216680907985335130050301249146439766856915\
386519891521310318921329970689897167061505`211.3976097585084*I, 
   H[3, 50] -> 13.79925672790013859319613274941004351664711055619384162668485\
49510109770051928682705095096268577850652638001706477161709912905882744817585\
49957804341768119089177158092185955452820803392658532942542288400130617293119\
933611222787688143`209.12039859912534 - 12.2382775453348395135345031613264652\
59942640650508566376044404857321666909841049888697355314935859707104771230433\
61906273519148751327468300748803093561255066247657729704415713905281077335372\
9375433758305562295915696853941575493366218`209.34588150243056*I, 
   H[3, 51] -> -18.1518088365075414827009519850658830169929592706945738887552\
82238161174824526717755108750290439731654207795570209259639998085797207613777\
47609477141916645997797439578092036291078113483412750527415231967818502219998\
0646074201952053693`209.40488365238974 - 10.779901549020648702156680671577474\
80058559874040712600379333477655819565624029485871950853442806438798393526202\
88042186677839779172607681486134019156018827140725763474685503585446723319941\
0126493413494974853522894264815503966655842`209.3933079101144*I, 
   H[3, 52] -> 1.484233377324265324539222612258385037302489819484429071769434\
82309332163826641714922073683337407457671706747236721380148636808701048461404\
73020378606982508881587654557611444418901246276140385929343403740881415273543\
16497339638424525`207.64443511827054 - 8.238906097216308368612902308211495746\
76640063307040633901975018938133405998099270852656510139325195802825203198757\
59632642866764882521652474712147787560459966271358744110705722819916016373937\
60114616642911119190053078432367619240954`208.58313417018982*I, 
   H[3, 53] -> 7.254631964492750125990357003087571032221949337296029134139239\
03239872936249302358234066236170941578114514185503856092316842084963946740505\
98598196770906997250904102772572965677294943192811754631071274778957995474497\
26647006912706087`208.3690445774094 - 39.462661340042659583007664985578994574\
43121525355018412294950070149685764297664706708306274178871170169967464536556\
33861374733724419967889607551856843828181835097534752530350780673063478374843\
69627392237459783128221759623999984220577`209.53965529260608*I, 
   H[3, 54] -> -1.99739113435498761033899980783513249551180569700418855631729\
39515013414249128589929877158216847045424342187938320658609453554186009828823\
26335458820302430383075810042880458603416232198209375960671712159537138244009\
684571272375834354`207.91245910427213 + 3.70613805495132562104037657336533717\
49023359375309620478413204938036690782168380333329982333723929754290520763039\
01634510423828015790250500314196654570693004072331650235116564457359639839695\
837743629165764848409630740628022826679025`208.6442777628151*I, 
   H[3, 55] -> -2.69734607698877419902444149904789126836296722343773529782648\
91336265447337873452601842337345418175570459614282806904682782492111632751285\
10177728363902075598047543507927132597624073629079006059242719824694329376823\
819390306739970449`207.86433228359954 + 0.41286540177039042821333115926616860\
17240773617682111691209188176333660973778712396166690258897744601236884968312\
33190993793479408691294228966581935380890531407494155581259783955050234114804\
613097852050353788390996336658412369762345`207.46721422906774*I, 
   H[3, 56] -> 11.81877057091923285714382939251103039654424515848585092064221\
13005717637273620938208295345122902510942420272661973996119111138368957178474\
58376472394047162077581855522946079081833804159723359206935380317632843588393\
902919732816853769`208.24262044829774 + 26.1849443458022051006577957550554495\
29461256907508951611283028882344139319521912945018140735793286483108960532209\
02512062064105586675488365880685124367371864433293687037071600075790190490707\
0288936204855848031142462140125896287629208`208.92119715557138*I, 
   H[3, 57] -> -3.84772563555084135717393325756698939087399251375334524866842\
73719350414172742231195375678148985293880815530850964597033638603600653601750\
47667520604691383590106520001470371196673509992539493727219781830984082467678\
482582533571877797`212.1919220040098, H[3, 58] -> 8.0308370745895121441714486\
85485039575157676195273289188009040811705048496585945316226422029353357355405\
87340827532984206406005341085380176347681069391022277848445179726282653183328\
0185147992762315464913815363419193064047884595160468`212.9223197558559 - 
     0.9686022354708763019819364938477624999399219660166923278758537502687727\
17668895773141486802890413650000040529677015763514719443089415126313003994646\
10091362081625363462638365837180345557795266248149882228132716621511146382648\
3433097`212.03661001350164*I, H[3, 59] -> 3.611090832024708131338313561406697\
78987010478460772640412480172661380738136832168275806769240475183421081614907\
87326623295254709254245464314218549150334048410022784900943986626980205340440\
58702380755135239196889715444474166586342558`211.20816524329615 - 
     6.8752342755624491984636832354186388303700965679271050658826768858328397\
69148254615613874726413046114138206654378041002381567127431620028028646835338\
53394517905703292138840857448782061182775541639860683293329390021563923769116\
3085086`211.5169372327033*I, H[3, 60] -> 5.5100004470551226570240246955087246\
39791071849736770031221336376988105891044984800599437718344237635595895916067\
79430181194733630406557189678901527967950752836732164266064913173249045675544\
1818874906922363275761421289345146612622154`208.13116204587675 + 
     4.7757882137699968708460268113394508616498807523266621387778194687368376\
68402818242581179335317799358545724511650507788364770066054667285254783564381\
28728791003539346924519234653423531782169445449387718470093599019244769099204\
1350747`208.36102070501485*I, H[3, 61] -> 18.90309308736771210470138616834285\
28758222362025393635482877429162271590051896558377271102039782130180735418482\
50307985843247720506454436178896283136830170113746148395483363860651671534965\
744635492627530586275875223074148909481655021`209.1959209375088 - 
     27.065562098038102585289321231067661308108203753684182054760189980876077\
89127268993203811206698771270649367433250879289097922308172548007622274915483\
84515445360886634437101661399893790421123799131442728768204790551410854564512\
11154349`209.53808399295482*I, H[3, 62] -> -6.1771637594612569012011805059562\
36158803363377617605170366932993086912681183003122257731906717568118425617763\
95069460313531365661804927912697992652869742339822831585674994547344140674183\
0240405975967099693692075461028583258386732233`211.05351941272764, 
   H[3, 63] -> -6.95227880109008979785225960727893824555291082549097703450659\
13507039922580581900385134760728122283777480190559410296361034854103242344911\
15545604754583961522010200481901927450713657839303356991534428415580971118350\
163292289171260063`211.68280599388765, 
   H[3, 64] -> -23.9079180426409690057845682443491059742285263663810900172651\
74976283642766670993618497246925410873669858421740935106087103593731105136191\
01692801629944824035940175846753827969667280588190314848092559503082145339111\
0737611041932248118`208.59585900044112 - 9.4480910125840261764507579411119815\
11269024929969861246244063962868592224911453159292137667852177215162433683155\
93036051222501585514383079392086218560108985631224499433085104838763588789997\
6800348910249370316080212405214861625237215`209.02257035531017*I, 
   H[3, 65] -> -4.91086517953777478516887246550082257671075597731396731247179\
74681715283360687966122135254449104930005579525049534593435135757194602653520\
69940391542982636463873545529262181594416146170383478980469673540530802068177\
447324961435287635`211.46963626265608, 
   H[3, 66] -> -29.1921151777001747926189718938590059899471896787669484028556\
15551447117616806614705961527173739939955536911059784315285010381072455676591\
60600709539278148910096156043979502507278242264507728167393033917220913540107\
5853840386123156162`210.2219677907849 + 19.6810865267150360459186514709424133\
70907117142173682782396368722694836722925458393493027692234001870269205390132\
60998874069656909471351108983427740734141564026555064290725712320128119759018\
9469662496526045662979295365431073693836082`210.02576610290163*I, 
   H[3, 67] -> -17.5476966165350233962961297992490663097753206256999724449708\
08198454744442425712690020746634509219080271953033185823192412638691613302898\
80041982124909097380205722797554749258678959961375380287063366981602403940998\
772330930841727401`209.78571471446872 - 0.68668016859119763807521800554005042\
54101397293394845196388426070482709305801517696338474712033372932559544173472\
40967546425045996210416843967205512211033207946154117129556808102989016892291\
184505544406240877564357895904306142707135`208.58314384929153*I, 
   H[3, 68] -> 0.782699806844140293179181207101790783018226360025471470449760\
04944151117314577858807868012167285196710450240908335521287570676576968807158\
21036472364338837000806798671113451357125850602543985815354204015856329915232\
34440328648676571`209.9725827845931, H[3, 69] -> 
    -27.920960862140853764207870860185333483077282926963323083128638980155273\
51387615741994082936690440491609006302458960738915626620195262029240635900321\
81466277477573216786812705720043326571185765303748853002295695396803754827789\
64682853`208.97686839057425 - 13.06897200597415835990145617279498956695059182\
53494745317879627658816051705136074560684871810422087632303079175645052625943\
52886080364941392724538437754082542871588049629958136593610051947517494880962\
039994007128257088380923583245292`209.99024215397816*I, 
   H[3, 70] -> -7.41252872765759407866834356049758405108074334731383844143291\
80783958794170908218297041278310810966648800102186312719763750884277490109100\
53202893406668151381380524581743004284830934212078804958691661690054908137817\
089834167758570153`208.45998996707416 - 5.02271843329166711085437809666411456\
02150763173534350333271653429694754166597435829030296780372569852985833141096\
58903052270192238620862555478515761143430649252166302441808748612472885673387\
163457106290096389295379812920270333584894`209.07705843411844*I, 
   H[3, 71] -> -11.3132989140302146208486596751404187541719014633631098683259\
38428544242653273955911059342079188313261060293516070714375451464346702586220\
20959262486281886876245241169408943502812913422440971027991774751550048624448\
5618213386332926672`211.66183671716553, H[3, 72] -> 23.7279671249170990804931\
46065646840281576236697379367085493272558341488453116632482936447966482501791\
60070125135573361037012603401013153741663653800568253363309171735035067642736\
9908092259918706131946186406947810379918352931671813959`211.25198185433808, 
   H[3, 73] -> -6.74892830999342979190254518219676430876801880753575151891292\
97152187650321896569424163992199323549308979043259292815051337887065862934038\
01700064047290613429157881559120242522130857390502655885322342222855033895908\
846686026037068819`210.59420335335273, 
   H[3, 74] -> -9.56177696726530840610167246285221519014798635307962028682570\
94897948697118529192255282404338066573512017821943491909189418345754942280500\
12166171298628929788092842262492158918389944345310336587001220302460142661734\
925170770913993773`208.42001603941262 - 28.9237044584441876822202719023471388\
62591396087442091063997043617566768162299106404291854817908128618847905964776\
31221412650812237670599849311180982374394515440985164309474753686846711282410\
7079925469787749185508262819598706737979761`209.0813720092531*I, 
   H[3, 75] -> -8.61705974877658991135990554993523440280743630834796988014830\
95346595677388135218869769861538286097064871398741572150854682823884460991371\
73487053020317255924395226044487210834917255188702497045578729928975010025181\
843772488309329601`207.83397658275462 + 10.2181341292041432724448123609823905\
92526052531084599218819465528568383225906623407481949185396317547641996543388\
80507177318961693353258211972597857280470577914792949611327770478022856635927\
9951752181628857943595746900942690901400515`208.0878945040457*I, 
   H[3, 76] -> -4.55671239848374536893543883499340270450498573686396233647035\
86588268430542421734161894150313180934138545481647135332944450236736525302184\
23417367899741911089375811946174628634007598752250971706629629680644766295106\
211722657013977829`209.38227201786205 - 5.12426753356626181612132259053423955\
86426832565255781378926162634540199091893817764543492624653062827896515545716\
81387512395451495774414569093258597049163075067306824121744596170364724802690\
960745964105790170089138550172962775805589`209.39847679231417*I, 
   H[3, 77] -> 3.954181509275640285850948588269008839456291536692007220475536\
59145224314190243973165738356275569894389029376681059199634614855751246672324\
14630854952124769499533974837001133930082434430869912708828291301303163799535\
78935625697721071`208.4016742026804 + 8.5592811665552314410847782684609281881\
92967164531834933755920009422125545914045919868817285542703756254021970597585\
79506124893953156707044072319085319962281291305448375967534598137282587268920\
5237535659599064507192902801959555111635`209.04805382601387*I, 
   H[3, 78] -> -38.7474511853832246983730027905592447518913125279901482078696\
10771589802732520211877092651410996465876837950528909910783723143025546620559\
97155568637577023888938630163817198294306080400119737574783514586116825365177\
2635330501990544345`207.90794852720794 + 5.2453562135708535224320191315543222\
15940855517319621375402480053256312770922125223476445138620164471912240006763\
10310181892082388309878664218201906331354521167358451741904680277950757554625\
2672316146911214004135303572650977019919401`207.29381824925653*I, 
   H[3, 79] -> 1.866972582690769554851167663467753526377388080662844519696173\
21315963185811662753494314170545042375956207532351268620822090124324287706876\
72543137640820886456346139020829919563169537187673952985031725792052741220384\
94599027761941726`206.43084853826772 - 9.664594897401577217869968744252312460\
21295508450368154056701761542832650014187854354356336362246546694727935818649\
94193896926948095011658394897442405165892578025413424825215249526307507131674\
29022530569232150005653848430910479871881`207.42643868247447*I, 
   H[3, 80] -> -7.50162860503122913246303970794244074012786782379633544891877\
82609577743361780797997871926843882816761885771301282384101609828825856369722\
90578785412474102790169124955221406828997214038811415816940449572481054654890\
423488883289357682`207.01262429209163 + 19.6941709855801021240902150295622103\
38221606733641235820812644853773549977448792928208920488579010238120268375664\
15934247196220868658250336688105286875752746355651241706511839851303472242879\
2233120362102582701374975830485055476266421`207.73400461089497*I, 
   H[3, 81] -> -13.0678509865281078973347441451842007170552749172872920030463\
55843640882337760140173353296360331409201462734949115411629789502006490901891\
87003597057986864907828908496110566853869471579288942841759741302411446213667\
0099817146591862258`209.51849727776366 + 10.102786004722103523670341320034085\
20445749384645685167717186926292392043374580464404635804200754847497876077311\
97627633105084739286289759871389539061715750067719227505759983319255984709046\
31120799094116396811040450048476463555188294`209.33996576996915*I, 
   H[3, 82] -> 9.078221367538788138411208549887898619342062767846743802305167\
24686957799978269825560267441878438788838592447056398529360723579087988474100\
37532676032745455811206346845470888609593717734625032886399901824924280132897\
21896340146090366`208.24878621754638 + 6.329008368967380148430685420239174601\
80678217796524650996923166489339383027071708681142260704859510694563852332605\
21483501703526539477030747737390172058851727153784375963068887127536931780402\
00056168188050526025608052068655496059406`208.27950801310095*I, 
   H[3, 83] -> 5.355284367466840431485757892744010530100501376996125501152154\
57116143088044919258166003599719381261726601094553979492166277190955827160356\
91094171714677452189748518242781872175739525038900483732897130834544373694850\
53756176902787986`211.21955807619074 - 5.138675165088150752621471989623146522\
32415595688286876142372584722185852986278509541186234501959063016963317367816\
69392760683961680784548863390513000578883323349712668736215664761697866860271\
49028477188830935033635865344207260375645`211.25072135418662*I, 
   H[3, 84] -> -4.49214288384784045517355486139906049082987801634757012213166\
39145502296536453467045486787052597304658493339077018352366667840114480635851\
41088322104674436562050565059421176198338057036973245064748196241914249882242\
669142885727953589`212.34159673428746, 
   H[3, 85] -> -2.60322991440665706356807813226632561545271289497488112984478\
59647072305743729895005124679921253757717233019542621040722188308791247652940\
48797277862141939991447911333099985248316101899531358645568044893874055395487\
256864116974042342`210.60153603548466 - 23.4907190467745248664245070824847768\
21402817336176593551950230970476247803116734157997177846560445290459448257136\
41430474235991191598914517313951140575892363914145066124236738197348957494433\
9977089565090966906499682199755760116453273`211.6028610989359*I, 
   H[3, 86] -> -16.0869356960132532061944426766946317565086199033559447682057\
14485354752841674283233514401411774434092714663043679459752360394358917414218\
77442623029337988405162540431021451329451312332726760149238845084743977293663\
2763253040178337103`209.6791302780667 + 0.04781529536062052728620357502502642\
26099017760354678291666852431584012956963596390316523624802184024728209073796\
33942171323300459824587600082146799949745947478623344575484379744886139435568\
03860795139308296511083022206126242694286`207.41418084828905*I, 
   H[3, 87] -> 0.226951803606628122630699031107887731076548315777626025414299\
32592333235833604313224228037340135437142716377109368521497338783623711420752\
69262846189816229170009552809128181014236818001527935525803560596243416785449\
62788206589762872`207.56565447083383 + 3.738903987896531017988248769724121737\
92827747855772327728797303912299112811877059576020891336007904776263946848410\
18619911996024733512250320229992093890715281819299141178120051007998513923124\
33438815688049256443670967021065410538529`209.02153250907904*I, 
   H[3, 88] -> 2.135364407247815840288277113573484116614490413478208486413931\
03209322751169748043259689724635169901711125859774474116769588730532931651230\
57918588717873676051044815886753945548803067317032935727664328532665817232135\
48994026526519295`208.06681607664817 + 1.986552807916053918852362522877352460\
01801792141887627313091976975734200025080972522359150379102847953751252355250\
05393610888344378170809188916060250136763708439127244341709002119770343086258\
28974224529051539065745029563756187982382`208.4226189197937*I, 
   H[3, 89] -> 4.454647219517415678372619760669735836990562393479656984058882\
57795654616413021229297907756741763794319176378667195612041124796817646202886\
85787862614975886069114096640139017984690324860008540337295514353755591545032\
54287826764473489`207.23595658643433 - 13.09245762201612388724980419318093843\
11061664965954794127342147173811622595946818301574894381637498861482373272304\
05927972074218527662758208990946774813895200916376014767782799713988347123861\
784616446531212869471557460133828750800074`207.8870796117311*I, 
   H[3, 90] -> 27.26758706486519279474394222061683040822843192861838689768275\
44498328170540790747037575299335469700920015569761591391666231875097988681357\
47542848749933266650010922172595779775437945713609132096489346787878117616531\
655187368843189645`209.61250519600796 - 15.3139597995857736081037824603298153\
50331450307346171784391495603662644045400577286133874693490499410572202239056\
24919723655484765700094941900789682949929858896903649374471567826769950354493\
7034615083353763004232413716452932202770113`209.7554544237829*I, 
   H[3, 91] -> 1.052586445757901878832498893597080280827233419166418390895453\
08763318698222192762546248951304336315104220957653936524930817817493655920022\
99811810678341402661883744380656481225775754173643800030780784148451596582888\
25560127054677757`209.90210744389756, 
   H[3, 92] -> -19.5971900723091233692412208078897220028611533185195782596953\
72253376340366375698280991581950812278693328404777848563335838177853360066913\
39928949949004823392076535836933938493520600599311058634311538751557231781358\
5270818172621108651`207.4593398903708 + 21.0017541655304044438106145574082532\
61300177110476921319222256359611802778767755418412787665854660118303319157135\
82498137889705444834030825948193559248414235800806496030860132583944798045422\
2002574058230283299400611614587842203442954`207.75565072354632*I, 
   H[3, 93] -> 53.59724520171848866697775374221578879797081022068489954304131\
16415842453647038537168339863823958012330714163224376884685572911692401839608\
21552062954836378390090460101522257218907812904595671878284602957518575247967\
627968572055998742`211.85840245875983 - 23.8969117389330807837203875686188490\
62975246739406311975674299783470218307740025495374984166015720746702092574985\
84565428611836418537853411527829302456827896003638734186623718232947361623278\
3159059756612667032815663638762998616304516`211.47957973083206*I, 
   H[3, 94] -> -8.24814198684416096949674170274056049480587792025989567079761\
57986726916993191952254331688119277843803977613716054166798590255562314355038\
99603331324956625418012867209799644870068652135758768526865445521567490520296\
489057076412021207`208.715946678874 + 4.6846114067952050133388480189183910308\
33150221970113718732163611394529800542109427101304565289239050384550053596267\
93575625933186829396690831304704329062778590303899286229319297629201890709938\
7298695780049990337329748083606183958346`208.8029964444733*I, 
   H[3, 95] -> 27.25535615755438206303965270816244924697454722808896803628321\
05586248098817017524743828532316328665785522394054929014414871135703092114486\
65951581238094457092777265167842687716158540606028686041229324225367919457874\
296277230929279485`208.54184401381923 + 3.16865035910502180156893366244881224\
51329570142778700790858901974058595835326644366631279009719919597915817575229\
47236693104717540101542107470861813883265576052276101843928957659905425879596\
754084516264153446237697424016811289938138`207.76566443020403*I, 
   H[3, 96] -> 22.87038852336356009830556637606040276433308269981386865419227\
54134739711564787353468301912708294291817004527069718203097386125302414499903\
82059887557068647528383379674505470993755497814187299988354717800016625213045\
597463310288945096`208.29287182038215 + 7.02331770153328551111075821800481661\
75097008110495295027995600193594274959500780971236461857806246643375260011753\
67078801653678912130212038186637101320205733913254471637672492917496623278990\
046851715182072286433399284053127725891677`207.95694784234576*I, 
   H[3, 97] -> 28.28146608949379511075363748395886915055238196871522337967539\
69092921391448045809827224569903579959399747696516409713534745322489626765936\
07317980104974655370059126020256991727316636053141640533067742336335326870236\
086787109992855386`209.8254362858639 - 3.720373207087494828522286590663871884\
12083599234442450749084046284089667397634597621329837640589199611506476962816\
61769856485033143418317162247654832639827579081421090001091003244611777865552\
10035254024336954177201045800534731316543`208.95387841599552*I, 
   H[2, 1] -> Pi^2, H[2, 2] -> -2.6936636389192069078964054975917414398670017\
35878098394696254658124653475002885527856354754976058064828137487392727751083\
31624392957390427451680072583667111152505946464603750774694209629667315164590\
525836896793177496029180386564866`211.93278461160003, 
   H[2, 3] -> -3.911279438974614133159929252336817971357767376785272754225856\
47441473228824983121274117307539323854631994557047272390287006884372976987435\
50186033697819566893299790250269805990883557523714903580095707544822423936295\
60930154113574268`209.26656051380346 - 12.04421494319251235368894386516198552\
42248270858401924687719604550729890553910302325759267210441485986362753929619\
02590512393239644919378510008672596531516754823114382584977137134400569206221\
413586993948621148650236796611244284004107`211.27399845728607*I, 
   H[2, 4] -> -2.919979917422078373137826601142854588606891463312175457932391\
25884001781661728961982978318571380175562581219574083289076210323372386593697\
13565621825551960274228878440879512374632736125821222033287444386177396404147\
50967264639000436`210.5672727704264 - 1.8727137571109427158119967506730549297\
54029733079150668698205041905778041261429868124629883206713032871636976737159\
00016962315902043100850283823889883923235938387551757559952570500280780245669\
9847176528264267760349401105867283660212`209.903658535559*I, 
   H[2, 5] -> 2.3243721746376415837972961626592918644531336978804235704378890\
14243851265070694324654193608860145749165483005493632530969285371750566704888\
68821078102165340558620654562405098557502108990624517210997625000303440868772\
4342085509792774`209.02863069253584 - 2.4890025886075726168472764216131777205\
80789180853209342586836870866380073852661604371968959403800516558804354822075\
40553614734746726321196410235993537833921703847512065721594463893899793842893\
4366248126113229926470697369480035484488`209.90058607618428*I, 
   H[2, 6] -> -2.320017834449481107877527773593575417937545002249647248387990\
17223465489613512330923978307691926466421084025946965562765358946259482319037\
85746088815051474489725387393999013158015377655811999255999280560161787227497\
43615000896523192`209.03624416177922 + 4.539795312463020464103112610784217549\
45309122661171733819193047702353111367025872591743711544114490150922830145127\
79528608041100659161699138969245327896394995675004611629097742172612147722658\
14043807437349486108638527770833300649573`210.59160566181276*I, 
   H[2, 7] -> -3.228630469103193934198395666879064740959836082122658285239471\
22095891283074820432838778504656395746396552835271082287103341668628608653010\
46697706169299012071284968063537847402787603400144821681977483716711738562160\
80537281451285143`211.3386189129208 - 9.8823462803021019949117895446913773707\
38130362099926208399753892910378562366888119262586943274936690386076369422246\
85148313695396583545221352292410963754970343823344829492473518176143593832085\
9898617118266871773664862485968771291025`211.57486556667752*I, 
   H[2, 8] -> -5.249279649320267471133740471736554848439475800492735404369176\
39991028409525696756132212844000048082143921123466166011148954822726906647789\
91852063349801928683347268489041847844172371442261165566004819302975638012664\
71005463361842583`211.74582858250838 - 3.166593197856219163659648529541672957\
55504364537484480415444524911950866746278214034917589885190188440795579568955\
21376655103606017952699779919663231284395879973691464477835871999202549118498\
39395620202856111696768903081331244713354`211.63779664490482*I, 
   H[2, 9] -> -3.825255874413045123176022541267225219846294583219920775375525\
34383125342208942717655571532827895598837522830527025833299709906192549050855\
49085571780909732089645480325547078025927797166992305999230477107712146760166\
70297256278031637`213.08551061807105 - 6.175468817253446715594085786770264256\
57547754007835514658706105913427364688148931778202591747544338280231516115098\
78842258032603219161360689684133093261930274232861618082899619410401034742589\
59406149378472781615665843734313963651883`213.2935200604145*I, 
   H[2, 10] -> -1/12*Pi^2 + Log[100/91]^2/2, 
   H[2, 11] -> -0.70906753680193915255572220929001155065050285530091156956340\
71813487588686402450515934937234905516642040522924469869206771742597858712925\
72043100651415119982799938030302795680634581822408202877395257724244520026177\
93553555057086658815963922198223736457492513723952266553015614259237143586491\
9624407021181965612797852395250516049`309.97466395294464, 
   H[2, 12] -> -0.81691661429427168764196522652545003670857561882079046108255\
98770186204748063432745419947379560244872420428290595986805391521184220527889\
73082068541765354548145909708537629569204112856678837194858682963528530405237\
75460978527643898481973162274073523631565409760378351263199107150050447563861\
1183960236308352311823950607654725792`310.3902667571859, 
   H[2, 13] -> -0.49366312563778235893093515031696636648064884756531558690445\
48827972202731873161816183511799995640407622813438748776280262690880270640959\
69772508450755775326206172904400465023252337782627739877822983654388768509750\
190522577692378254`211.7844472055886, 
   H[2, 14] -> -6.17239522986927116767603569311254483135310991164918281297041\
64820553034916268619605801700662307664167778181264279134580427872349818616173\
64525719523879735423101894216199317921404935410072490292048331559262249804147\
632436030638999323`211.80657951664494 - 2.83559337588715967403724314691605312\
02571391993036014750580633082597619262095275729393593894427919091694077942256\
42583601405693475891851587734665954564973211378293022571402994006310197804194\
227507739281064733446179719712756111143663`211.5836174717683*I, 
   H[2, 15] -> -1.62499977376609133642461614666732544228139563391085687349679\
20192582763346231952942516778262011675275662785210511507483173548887960948851\
98396830667654117107934118152387168090978216467943395283695837566485386967279\
85443546070928068307062249507467504347871966807039272418657238515353731274407\
4026709189248838642565982110593597509`310.41130480337745, 
   H[2, 16] -> -4.84928100045888750117015900560352137473230773067065262052980\
19108718858673997206335330313022478842330101361740020159845612102661640829169\
10080260278289185720372854312354627173743988403118258150411323334446294300263\
501734128979912569`213.174201325984 - 5.8444689952843872259716804041446444192\
77573094007111817490679118274526905628234750372209408066333407563767159687078\
33016169859319601271767871111294076272665080421003793190936874743004636660334\
7518268456681403365077088819951684217822`213.26959518636338*I, 
   H[2, 17] -> -1.61496517086137863340314636880751218397264291412409311712381\
11292752966021135476442544732687570869875636641262180867919038052874827259203\
36999104478868947496677874623753806187309028761997963722019703021991989004237\
248337920146355422`213.8637773252252 - 0.034714084187146011248246604254866609\
00594363797579642673884770857299962101275849644318932889296196022115272847211\
93445808824426813326625582460793585690461141032837890687600836425644795863693\
21102442701426288575464862485968771291025`212.49714987269414*I, 
   H[2, 18] -> -7.21775999448887216477265316149238599315199789964731353831696\
61839123936297079873640271355652922382664303852867090506815315426408190958347\
78894597896456327246422383839162574699989861302816171904087683498232048080112\
826575821132901993`211.5487403975548 - 8.216502043085428159637611238682546992\
33382117692675743816850124284636988176515436853539875747425326849827441070405\
39672833477841153279219883240744238515554527306243964697063485484474265822256\
96680238625696942163765495030627091105455`210.84737967056384*I, 
   H[2, 19] -> -4.81495430947636950143939629964416274583203400800790665731716\
91645094549133478400006462199025353749811587550182606374980875734366242970131\
34808186623897676126995440813169176925537280212881432323702445142292509793418\
74392862507263583`212.46332523151796 - 12.72389591193480759741162153366361427\
63050462436918014444659066456473115861198416091599605982828792790272949379549\
88794275589949590655634994755045034204042691064203751632142466018422869564254\
954799732803114016474312468029364481599322`213.6074702350017*I, 
   H[2, 20] -> -4.66632743819583552654622170939539660446188044293502624403936\
42213668683841419078556444206548983279951043802254974294499274774732682617346\
54547695804016113093419887061954486637874382524894652751055330594301506706166\
286047708073689344`209.64315801354036 - 12.9897519875760969550828475423331407\
30084294375907173451740314427442709803676237921215114315019436007007590964215\
88775763585990982193804818822578842855789272306322086686211112571121762473782\
9469518172913873667038130841823042711824472`211.5911451212392*I, 
   H[2, 21] -> -1.94411797880967731065055523395895676952377345140840960915492\
41479898484745569027767091318190700991199560504290343321275833172224147796750\
88617188927083270133987831926138974720532731822993378709395590584072521399626\
279841532749934285`210.39477217821928 + 0``209.60460589402064*I, 
   H[2, 22] -> -0.81653797669658805278090356198658279903361572962171851938751\
59252115524982665063937138203925756934820499285791599755986724331661272250868\
35268579852959698157370176124184943701264475415735402566696419519756833906306\
448102903970043643`211.80234237026335, 
   H[2, 23] -> -3.59818380102655272025897729777610918082454378718640923302695\
50238596962264418173506759714373041417650303369242525988348636589917408449854\
60534022777664771489397010208878868523918232041196962977744161286703039528948\
528740579326063337`212.9976355685381 - 7.671602615376814434084230952500853568\
42387644259341169774250066814472630959084034593287622723846419635066588485185\
90422677513860722051401802969709144072573584883712274615656924739700598581114\
10599990907522924206581978992519403552036`213.3877362258456*I, 
   H[2, 24] -> -5.47832317343763258767369589184918856173291129334186929257778\
52480177402005629064069646886440186819715097255684877473511079029878142663229\
70960669799702387379908488950426752917316573563469500505705395079928100387499\
222449630210536335`211.72256552281607 - 4.66272699597958688214979369527226226\
94034425478899013553098848581299613301721331685000262086149226979563065193904\
23295707458486352084274089320523928209503919062454212101059317732850211295702\
290589461731906254287686974971481034529678`211.7783655806702*I, 
   H[2, 25] -> -10.8873542628563192914523207491949142991746380244257436100896\
52141181934246761408828080654944908981404537950144785409015474243227585695942\
89835636860886737532152319722271318199956829178417899090817549062859065143035\
4446907055263879251`209.9990735906096 - 6.33318639571243832731929705908334591\
51100872907496896083088904982390173349255642806983517977038037688159115913791\
04275331020721203590539955983932646256879175994738292895567174399840509823699\
678791240405712223393444037746497474687458`210.90458945162888*I, 
   H[2, 26] -> 0.142871771442929354678150425642449184367518226353166337955549\
73780462335534778199533108940546762513110845272241777623657708221796205018233\
38634989887256048151450265227082319890945700677445773052922108182739852324246\
54934460301433192`209.25863700588172 + 0``209.60460589402064*I, 
   H[2, 27] -> 0.555955692183822735894616405634469802795681848696917872002449\
22623247301504736210124444724291440941185706554043817109052846342070195384376\
41693399818619021197880586664779837244445623050681727624145442419118244407910\
96961566048088704`209.8460997416156 + 0``209.60460589402064*I, 
   H[2, 28] -> -4.92555924063113387836858491871019968070329663717606742347510\
07022494297900839500863355336541809591992128342412808223466084306447685519284\
19938416323632624665538787680552367665240218069364363197232999915870341254395\
322009720600476301`211.5830279820925 - 5.714205607695420225525911900702616353\
18225630668765791511159995162022633790942761252009053089142678996905438872675\
80706562222456448811140270320114921522425360916439589923948339172681350182570\
87610061610849896722711041654292522104684`211.70604792314285*I, 
   H[2, 29] -> -16.9627841626677515728153703766033741762354596320668119206348\
99785144646289749046713980000010021081988797039039409849030452619556710641338\
11343587030714267044266935870003680008076697105483390050487447263226427483658\
2652140050717722156`212.001282875357 - 18.68412403021933175850746863262387442\
82610423709063999014830126165075646286885429162624036326546905344205419136810\
80043782627241847422812093920759264909265230841310616512147098281920716772217\
597603539162657786624873388393007857608226`212.06280677534758*I, 
   H[1, 1] -> 1.0079579203999788566964393400693135434364323311472746171042982\
48588393781477874101878868361553644999718552252256865263321594113209757143654\
46516846226903094525199749884608958564678248445570004974682217912998854845396\
7493792908260351`211.70241240616824 - 3.1415926535897932384626433832795028841\
97169399375105820974944592307816406286208998628034825342117067982148086513282\
30664709384460955058223172535940812848111745028410270193852110555964462294895\
493038196442881097567`212.49714987269414*I, H[1, 2] -> 0.47623417899637162787\
61226658846474328772620671647509783913697254854278893821626055140651805616697\
44663323339692608780540763429962548511134391880314930612726792751877767884230\
30164551586213149190513003127197676006289300575691126830741541423325725775019\
1974844432723756625408303627177151315127982781823857183657235716807661808803`\
309.4796174727957, H[1, 3] -> 1.965712776351493018131381810328280122746075457\
09306472954534642901561513438659927070723803825632865415744589825499425241235\
58186311475620722016105451107120407358135995370087031408119785494202710271923\
90428280019746203561104520560132`213.2935200604145 - 
     3.1415926535897932384626433832795028841971693993751058209749445923078164\
06286208998628034825342117067982148086513282306647093844609550582231725359408\
12848111745028410270193852110555964462294895493038196442881097566593344612847\
56482337867831652712019091`229.9032846363811*I, H[1, 4] -> 0.8109302162163287\
63956026230928698273143980846924988395228028648288201342497828502535504855634\
62680249193709609077436001736496798034477852804026223826440289734487039671001\
9863978133320440938572865238440402862827123967493792908260351`211.90898348304\
452, H[1, 5] -> -Log[100/91], H[1, 6] -> -0.105360515657826301227500980839312\
79830612037298327407256393923369258402324013454648876569546213412076602772591\
03705171486735170132217671145606836275642268682765816699587919464850524971375\
11278720908364675373554690337662327864879593588339553195383223068063737380570\
033668721271928105743343331765475507946149440817059224137628409`308.523444803\
4238}}, {{p1s -> 137/50, s12 -> 357/50, s15 -> -9/4, s23 -> 13/50, 
   s34 -> -161/100, s45 -> 241/25}, 
  {H[4, 1] -> 4.5308084475383566861517278383783520332319605683302166915839764\
62586789403687553359367953046992351565222858830632291997616326946194651751599\
55217701382466280947398681394722330811776550306550909623331631382264741048282\
2084511944303458`209.53760489984828 - 24.352164500305120176820682177233502048\
54281496574198282793291381742890944163497273430373965351979810266014546833585\
72236348169970492635644529182918719705512286606774228261923745441047563237594\
95712240273648044233549929713457499184358`211.21863760265262*I, 
   H[4, 2] -> -0.055238558401158933470135291186451294130847514824228136910672\
92793491119235635719165091052197635284220757227933765025115359582728346977505\
47816818670773309466756845773443053918133707748400911472097324929799987272613\
85377344241582126`206.58342185203867 + 0.024210799984918942989326187742598332\
15317262857470702457569953880279743722192747561258451435084650704638266290303\
24104711536232014506203942471662543044284059855932240750007033821515520881064\
21355519223511770492706822536963598492082`206.20736792755184*I, 
   H[4, 3] -> -0.034719981582600366286032138333006605593544686276213507166217\
02306282788396948237167188994855023743058598459363487369296714632057072137946\
52329463647935978432398091655849101525350175088403640615606409736171243469727\
33206785503666711`206.65105349821258 + 0.002263244721211193369451753047744351\
85269979300966530228649005516132742780632071973894645118146852133975709228670\
68942685100569878270242093318261098154493856169520297621793371073151286562102\
25259904669358391043920425780637769759129`205.40906317182325*I, 
   H[4, 4] -> -0.018299730004733853755638770480001990723907481257889143918852\
60914473424945841804192438972498084851185363540087390089369027435252765845505\
03177055941745693883545224714618872369370862440422381250510160872359448684765\
82542178133893268`206.2850696076705 + 0.0183588070495659710419322459073609102\
44872225398451862414828891225764027915169869504637422335793496060252082177107\
37626052437092418411321188661513504499288838330355952852162401000258776604967\
0810273508023647644696892027689270881525`206.2305167642473*I, 
   H[4, 5] -> 0.0444863614627633425845260578193985568322840072841142418772804\
38589073119007278039889421980682956137226020311509696566006902743375065516666\
31404333843205684780814055342001097090877952778109468977400548046155693037372\
5600197177354719`206.34979136804773 - 0.0526611216832978317389226659257356373\
84248385367376284288219473023461020725654048240643459044262672171202473408061\
56183323799739666371073143422411803905027211298131397351224164504899865757821\
2719181960988007432980687372060961130481`206.38856072838016*I, 
   H[4, 6] -> -0.021126588052645329771158242240259700978508014884134029413956\
29225391009024285636130744923598181851046322763019782692090539152195458051314\
66869866446339327617980644696734648086234019600263089396217515075002984496908\
59811696081557726`206.51113939862944 - 0.014905098157672698752724374056604652\
56454022998170733140271135108791508324537832870355832721037934601806637667427\
59189829800711351388706333216769359934403492910310803698186336721329920031413\
01661697156135465413531434478806699346743`206.2838603825652*I, 
   H[4, 7] -> -0.013644491183900326099724162144921805489170621493796157980301\
44952907126928265861607816137727208274945172946017175644861126710660424861212\
57891469399013711514490501190360670051550937263606234409701406919384386735348\
97021579488590329`206.15752185372537 + 0.025175494281595045095087662786684547\
85806403666776662512263865701614220589242114433402256756907513552723981432624\
82941136394679224418766124134999543724066625635430491873419080140190096773248\
67413295137627851574622349197618579367691`206.3741547558482*I, 
   H[4, 8] -> -104.4998050219459893503017017376290381751079043358839240386590\
06947561009359331717128543472169012142848317889285157240378714099181589813296\
28973185024722624499939435011606664035862424522044407429508794611587838373387\
3615379185983673147`207.87751299643094 + 14.713770886359327106539061623449097\
01955231688245564574687682421796915543210518700298313362661350782565601531439\
79958505483304803325991545756173621870453249610123599900698798436272002505982\
82757070841184187026063524169572396527956724`206.46407045340567*I, 
   H[4, 9] -> 3.5758790092198600605803734254722247585974862450448949109145006\
29543925336560182928376870715380568968775505502966277446987980575244580077090\
37867013431293553941747186580999718167835172364395479586372442299661498076045\
3462835535548406`206.94083531442482 - 54.003321820311107872438040779129902369\
04179455698189700097348748038628030283806541830005354285320008734686521270921\
91281952580568597691037415271737960565358545979926078386384559060210192725219\
62401035065507637364789525102310568662922`208.05355860929163*I, 
   H[4, 10] -> -31.2718568252266830164475161327962409273109553306867313253783\
13382452933929376705787224407780959741460708580292953688076021572343615554220\
16110978573132822468240560597373984812846608015989382268636249979965290898737\
0634391725474311948`207.42148577293884 - 16.970934453392596031211042749872226\
32413333415664290257111425629254490931493103875449710692260150136277448182435\
36724261524928746803122259238547458806320205643370565406465278514603732587047\
59195731910698899277412700683061296525643731`207.2328017975779*I, 
   H[4, 11] -> 45.29057206968848527251399995447784017772845046062244483017309\
86876742038780877486802160752302566285482420448702190637351782686670513228701\
39866825114134594968079437905715595429649746018967647675259977464947239276302\
426227566536305452`207.46108579764547 - 318.535503725491571519217749270686533\
42834911545995579987082095676316108426452312401461876324857683022717489179330\
35383532858894397480796597417612888264698413427110232952657530176241689949751\
90175278994743130519766029366988657114565357`207.65801748387787*I, 
   H[4, 12] -> -79.4783832538650550730923265244527305195518449944636263931827\
43021864434582129687823748897198357905525225438745190219396481420462923564558\
61828333098892439588962409021145924850743087125066407617740645133155299604423\
9721956905311042607`206.61485140588525 + 175.66410059715562766257005471017641\
68909778867095547568629463359763174907444634938811402790459585242568786543712\
02884905265208761273413840167692841696639151251444411270814039807378367265674\
195341968516456152775465919456129211424572417`206.61673111765944*I, 
   H[4, 13] -> -138.574168053633448280772319955826646078230791350503322450803\
45292340155399758150179052494910166739214400467706287319069755725056059264706\
37783572169318253309107394827248439320647245163250131078844386941929897538125\
21423773709787936938`207.15498556067197 - 359.2609725517411352493879359631827\
44191602927398429796936319102533723896171284966043376573086814732266942224073\
82751876554282803150660042482539005362664440975698965435491128010337079384697\
3288287271806151151984558056105525961475344765`207.1505525321334*I, 
   H[4, 14] -> 107.1072649932651884413537371251894543572899605065304741103528\
23194761133171360579226413918035113802180650746148777281249146547898574904888\
58949263948482579172960611278272185596153588354723993433274990575256714960141\
4598216752013394167`206.76750885341602 + 361.22788688475605745289457387140679\
91570211314383142161008741673340847395415696159239199569267170910162236968038\
15094369134611097498305496083255838431475471878036343231969982065521301145325\
773281485366265366788896666601666758869157843`206.86681776634492*I, 
   H[4, 15] -> -77.9775131267492309938115850219257452985270440493596342982539\
36198970520017877786702614613108969263357244790031517765158528835708277656677\
39491646236970987162527519527323554290649634973110398486663709845560452745645\
0372132752999858732`206.4815541308989 - 183.490508325733848461062513142449997\
93371036288832614868084499629176477010503522743743515800426331459217835541620\
06612630895856783792039771008310753968816913204243908569577598593586302201422\
22806500854899687042982304923415731255248365`206.55320952053177*I, 
   H[4, 16] -> -315.624718221005699174309475268058452801862439619987675742339\
52395970845828857460065252283190015747340120844226765893906968255273900117919\
98879486242744368420355735315428054732120470511430383969407855182070665721618\
10436602526915919132`206.86245957858523 - 85.55282129442964502205077627057584\
44596428451033883407183726006484096660003553130988256739522758896200565132871\
35497751170657137139608408567879647683634952431938963462747812241685050387286\
504277219426577249545535884130236056489172707`205.80589100439101*I, 
   H[4, 17] -> -417.662658150944669008596231740077980420748711450472048770068\
13194046709361419672795391450965811867959987137476686406546183190902072132407\
24802473274007171164103196946385862684659253482804943306654594392916484278792\
03465269083328687623`206.9009804739507 + 309.28698883800086109233470299026012\
33712038080836512926026309401319699100854696324971788686492562593829845758651\
57704954871862932410207027207641597185338602770472162541412405599845874653179\
000635109486081993442015088510736473908906084`206.18840549076927*I, 
   H[4, 18] -> -30.9918132558362246971065977193065464922015603123640232026165\
43685812193954415516517540248482624321288625496751405116507288200814913825869\
01660643042077910791035285648445209228726671364091090527885276171757821024715\
9438306046272042706`206.64155967817604 + 5.3309931263690419054896489345415613\
58998132309376778747637457088431604213945377329025905488826728194363623997677\
26812139108173683822412932361037157983129613325535035767312495889340196790059\
826014024849410915847589217644733241262262`205.292534218666*I, 
   H[4, 19] -> -530.497031996489436695262557900355587975484323041574687975503\
06114987594017616949818963131721433228577237178339420814843212260807037954039\
86707849033522025513761753710437262835815691596866449100472804330116889733054\
3982654604302048348`206.9052622079848 + 567.716252990848941770759788540118923\
02152624614418061980782736597805824636945217739517050035930604090565869619724\
32401303091175647615584400422935788910141899100081115881977326326070049884642\
73978914136090593927517725293211428356046505`206.32189436374645*I, 
   H[4, 20] -> -13.4120760891953355437500110070108372018488193039310417368095\
53837076842628598736580164605224536412759546547061559853872378639279168048259\
49811089118785944068940218880784329049981348889145799642516993487551736616495\
1426695553954856965`206.898303824628 + 67.64649566543825832991873471183528153\
90727842240045076557799566667439784404511400501555667186629940621743873109440\
52057441073673736579216340817109492144510075965562589194060215936082441491133\
305768717369112076133940599910740722893191`207.25630797651408*I, 
   H[4, 21] -> -201.379225995312882759825875378320959947931433555580451870444\
59929678022122013760534448840479815076267712313913413827246034295117180750348\
57283620250662702595823669610024541579960628771542195330236378295908004007438\
6954602824285237265`206.55275967145005 + 9.0998274694946755147025400753449733\
63066102152135915299986715168139588735636851369470260577802469125951615096133\
31653792602194590605895362674536873802393511005955649015065906525197010521340\
3213483192002151712443063387488494351811899`204.80088243397088*I, 
   H[4, 22] -> 480.1986393893915156533829734081483441253786389530370836905872\
22130780907672325114258596279219707952423030981253150020185029530219656065127\
74880972448110015661669045045724540028582111480364412645324334287005571493224\
5135693020837606383`207.11325454365348 + 297.87648028750628894207402245308236\
42405085400142067968418877308970869376633337029044821709343160894019951290293\
11706811457114191135702050608008310371931574928472191683622202253978366308330\
483974805526217673151855726650822072028717064`206.4052895892011*I, 
   H[4, 23] -> -373.381224014319937342496305751944091415776230926364795860987\
82835647040035531210189978914366695709881902119025445448193238660970650752070\
93795384415909496484012725165738612329766161556408065284116481433156246434123\
44922280037037109388`206.63772127497532 + 2462.850948824471017472038279933935\
19986704367111898321374330279436084388062636603017529284512655930240430315045\
82511538373856007654430973585416691682644738269798041911788911923792590782243\
94621438476606775364943757146347418050023404061`206.88445485123418*I, 
   H[3, 1] -> 14.008243405373564944600076271479821201366824653528414214250853\
25109988437884975079146286648849047935538374724869037352635208625147724387475\
94263244493963118273254741025577345344712163952720724168451008556844440422887\
2654689673538656`209.44496184121806 + 22.249586743330611416448741585069090157\
28162677459693568300059583195273288983307638192796563664588513968001544322190\
33835902797230562732786912188366072770262287952984806536289118109345616687732\
78005684900865018705403571597540097154106`209.42500558896032*I, 
   H[3, 2] -> -12.47554358476005848805568426997620927105566748579163632044535\
27917406522286140771150448045248036219525050717379678301412208250772812751853\
41105983860505978654689632651287867666872291009564015188869138363917457047715\
301399060501384959`209.3216298964874 - 12.86590686640339731191527307753429999\
37795346762615859776069323084725453557269978901756277683903026252230271707728\
28720278266291379409132779550391218184699106682539604249473572622901746263205\
959139094692088100709710733825532897829501`208.84016551904367*I, 
   H[3, 3] -> 7.6612256105101980849049684719835018871307145159577233974468912\
50824133827096142680309612875810065695024102931007200898596961986256057321475\
25260723268367328650448224132384371826946474964048088547628851916452294767806\
7937293063743206`209.62778637670425 + 18.785843172137179775736061360793624204\
37484376083449149195484096260892547872294076871863327000641801295703035469155\
98386455558520448307370012059114900937709670159626009546549597934332990641808\
02868712757803290247657012949226620627085`209.73269025399995*I, 
   H[3, 4] -> -1.526404653044496911485677499277982593305383300037309571412488\
31233224746691072941388498141140483858416123279242113549597508655736537477048\
22722272103534076249559541229789339384522345562314433785839235119746525237725\
24074036822693065`208.32107000105268 + 30.98660762410084610357705551799246667\
23353871276982082529052278577350201246947925438666842291146464869926309986755\
94064267488135637355038255133724089907957865587212470963286558748787548698424\
985497007972877405769070193702267148207919`209.41514860712857*I, 
   H[3, 5] -> Zeta[3], H[3, 6] -> -0.0085389012756288305087958000241117216458\
91152883254426981112259641404546090789889722071407332583394338169346114215781\
80203389470417222444851535792525207765541858825044784385793900278688760953109\
7480410408954901926978692248779831269`207.9143824105869 + 
     0.0141688787343137220198259995859545134428379149937565843870907703099476\
96038566225152122210605163562280878856535529011571632596640007017867730890833\
99646709294419441551582675789430641606693798359192030512279181062154673615517\
3455463`207.8632311611876*I, H[3, 7] -> -22.091552729075879598415276113999428\
91521875982609982752593000463661675423939597422054886403586675635140109844972\
97152394035398363342187530132116655447147633488637427393440880089818471930579\
58193728720460403199512936694477538266183345`210.97646171072944 - 
     2.9289730588149051257299680541897010346293444806595922680297110591845643\
38698171600365470135521965376075740204720358898083258078391871462193973748061\
35042272990651877997072159632637941376619136933444985757436864533261776031377\
5155703`209.91188798775644*I, H[3, 8] -> 
    -3.3900026611367361664980761079153483220991053823959980422214166724874152\
68713995990259281561987978009348223316909609497210900114407082576285897358885\
76723795312660553099034576776463375254169794274646906522143053307209036037949\
8143601`209.23501084945684 + 2.7001359276981100681447757347373084092302215529\
96592163697025928673145058709489662361369412840499414632228325393163312267208\
26058191709060215525531191995197926262128876556978220443738830679191377264574\
6794483242146100790487714217183`209.00955148614872*I, 
   H[3, 9] -> 4.7840759788085681271492368779075741519087588978327240795402606\
70482035972832984142383060852609889859886898174003020502598413820378654822015\
64985761314173698685348644354483987326171300744478504946391863626104089651567\
6935084130310521`208.94404878604595 + 3.5904401094646258000876447970602944065\
09906240293349044130443800658945593962314905654755160890685423630598865174321\
12795452069069734693715038675403882518465029051786560679440210410454447105372\
3398891063685386336593328725481066200989`208.22683241313263*I, 
   H[3, 10] -> 2.827608308439184647609181398513871270808957479975230696491460\
76525174743157076225552988245358909459170595863665970861982850848413742316185\
82347316036023711431945005100446218663182359167162082897934219716984778145298\
20384372832572517`211.15871742884246 - 6.155672822843018316785193171616994448\
44372891912654585384594494684957122269929299975826220208872699718512817270543\
13273717405324961441403547547932861981235644749702880911256081702270538796683\
83886833951659444789149414423962761520692`211.43411033658498*I, 
   H[3, 11] -> 7.246410467748607408868134764872341895966927583094850916159104\
05482916943335916953599518231740024285188795961156668964803934767205007476197\
10946905664615851099958237780307256626485657144877396820988255835987830365962\
57968279524245037`211.73473200752056 - 1.681970193057283237953487971326711889\
67373614431751395689267767900974109667464433306551007839464832598557321656408\
33724386006423612777560174820688582853798577623099199943624795697027175063254\
42813147411633245620281999126008210835421`211.08568371009403*I, 
   H[3, 12] -> (Pi^2*((-I)*Pi - Log[50/13]))/12 - ((-I)*Pi - Log[50/13])^3/
      6 - (7*Zeta[3])/3, H[3, 13] -> -2.4311141003488937263638491737446925442\
38590735238575591886532536601693085325072055382263041752274187521672681602610\
58271878211784783833526935036438959397047783838580279783368490033961889513978\
44423587043428070647788357886524607797744096195524980170449444138464217240606\
6772108444121182118937382665160744710992666529153455689838`309.90101962034544\
, H[3, 14] -> 8.3016947988356886860745604747485339534278219018322615017879043\
63810007580978592025475030491940563090206861763778374582300008587745278997639\
01347719699429813580916972843912665428282062826537413080752924974543587692501\
20802569025196192538527537446014260075677501715404617340819301301469373500459\
35817208028558503123877024206472891`309.24276759250887 + 
     0.3135250876890559611794252254021596411843333769437478041691801745644413\
10534813153757362059882242012233191755817928309886722350725103358789945439694\
70623373149312295131833428098414547336542985560042642006953876785459125636215\
01156326788542685876469514776839084637545864242626694497858936406107019841067\
16993865550310088813108926`307.77665206674976*I, 
   H[3, 15] -> -2.22671507947161574037116741999928701097745406968319286530415\
17389131875692901899751550807662435853433875866981618901413516705221435528634\
74144172249605449876236468462460483407428873308072710671504828581627868221960\
406607549914869532`212.28648710726495, 
   H[3, 16] -> -5.88834725928133135019212117539463262390558371374579037040540\
23515595860848061817459842261543534127465966528327659030760635450140772544711\
84005746021383036114133021864517817996593957530359201095776863782844997704098\
135638660830856738`209.13793392190493 + 37.5716863442743595514721227215872484\
08749687521668982983909681925217850957445881537437266540012836025914060709383\
11967729111170408966147400241182298018754193403192520190930991958686659812836\
1605737425515606580495626259971812198145505`209.5387307557485*I, 
   H[3, 17] -> 58.55110386504445149835310871948597579089923503343138221671824\
46566855847152692459669756409966244043963845720265750955895246032522470488979\
30473049949486047464548316382741089651559262792770679637148634879630529465018\
048874185915315146`211.79079882165942 - 18.0046458516224313597764797018042813\
92457714332571859881204708557862508470635088296597367578430660021648174466992\
29384584414087316145951461888086796282250017143118426005155696101123143674826\
6806261381155833319926675025525996502563814`211.24867930848325*I, 
   H[3, 18] -> 13.90987230262844421007433894218258847162625380583090900599868\
97337715010920491179976271471692736530691689504220866277411227739791872175735\
45821596978570337405730715221726826436566126850856752507967889258478305612669\
97134321740847920625528148558904734452756226769964269964117522722810699555959\
8818902370749275580862356335018927628`308.90999044679717 - 
     49.024741894187601967866490197078228307507398699647129755738653185024549\
78487937547183380934344774811525000290987711834888271089194293900696119470732\
50323967438654480403053448210841644320342235490068977365392671765827408698247\
84978584507356458837589255628117782570630245747549961988978009708840003671961\
715750648194068037092501409`309.45471787801574*I, 
   H[3, 19] -> 72.25114706717291282449016145417295415343073709168174606735096\
52857664858256534830958628623234287234223284538004388372726185747500780850430\
68989628388925506447983180346733358739652874448124698769898204195149966911581\
742462111181737832`212.1269485406954 + 4.578508966372317902655172512223395774\
36151998231559397635546570300680469144105650873480278837391701624310365586346\
81559958836147049995031092736088924050393250535035152319020766735971416300513\
73997831444212916095089847014088443968689`210.91698896766783*I, 
   H[3, 20] -> 75.78777338619267846518897022604465226727523857064311890706139\
21634901365432500767285562513283079260458162634618534919111947820216195953802\
32391895256205003960878583069302357835889179240108876273011635569111638452470\
72052609443201324500009280051911059051195363762511238049559545329279909872715\
1613792050951489947007531319311990551`309.3253826230627 + 
     12.843626261612387747927506825584408863549763204178351664734954097784328\
79010040724258113015659223149554224136706753868655217934501827342789741731560\
91249992699562061863992284610981732976011877991509709267775900156284942385387\
77623160403707571052504265411494542567687753836413216215682586047997023810739\
123233358016397949895604506`308.4859774412568*I, 
   H[3, 21] -> 25.91920755230735939734483152130204310650341196508111923769282\
05886441107034668802688941739864238365508632527007779481735052542936468072729\
54623725996735689026993540477423509291591072712262961019826451572801468145669\
257918522881186519`209.24932015749388 - 55.5925517801437071811428691046180077\
48168396298959112582309272654997407845973588370823275563181696085947144078080\
37678571837259245279107036188428350933390735400562374079853058838241798716546\
7147891477356231350941695720045247667907743`209.34039844288554*I, 
   H[3, 22] -> -14.4606365251796976100409525796897999179109568363060755198571\
77967334590495135412629584671218832973191578207778269166063612416001456336752\
85228412461068571548247847150918096408822037307572821061918528774067419183490\
7203346986339605404`211.2840236231129 + 19.4549785113221032378947201752844119\
26737367582191998799693023436763885737886220992771931969587760289902159030559\
66920575776186037585328263009227411905492954889426986443822532606840346017979\
9058373556023527139220215890744022867493959`211.34786547140865*I, 
   H[3, 23] -> -1/6*(Pi^2*((-I)*Pi - Log[50/13])) + 
     (2*((-I)*Pi - Log[50/13])^3)/3 + (16*Zeta[3])/3, 
   H[3, 24] -> -30.5604015721734271781731015672066521403010311026467273696377\
14480358452799139991845405065615282489901641169711010730425145289964152516492\
80398712771472877327145227033495690870100317952980927268703284695007958963301\
588989213032637497`211.77129940469635 + 1.56016799217916292256789937412328169\
16573964829558712118799543654045652337876263260009234748114456051039392059942\
77386025202299836387745281001376407403954722043628392051172811666306114686427\
294078809863422342544725425197214111040562`210.4641074615887*I, 
   H[3, 25] -> 5.432559443738923076701639192882386269272319527609030522325837\
91069913529965111582414855629098695246406699921739147240686157662386294588422\
34472349953928471809363151959023257146891276533947930978838584462822898213747\
063725481757948`212.26369081276346, H[3, 26] -> 5.699602613585825565522212061\
91934847259527877608293938697389778997120756463109742668379161892297689454868\
71204892563021057149960831855729530917369513646472065637701335366378243772359\
00280782665546569382411136799041637976806033868048645748136250243287659580602\
077275881435592936159743163935997916499325803577174460667926779829675`309.920\
35716360573, H[3, 27] -> 2.12721369168374298648848438183965933263787277861735\
82736119230588842389953778694286817986268912876433169327777574481297869351067\
59234340986328803402195757492899103357385842821996914785722655134770278818284\
248004714174111356306246617`208.8736853065817 - 37.57168634427435955147212272\
15872484087496875216689829839096819252178509574458815374372665400128360259140\
60709383119677291111704089661474002411822980187541934031925201909309919586866\
59812836160573742551560658049518982112273534327972`209.71104851869194*I, 
   H[3, 28] -> -46.3634428698687699327657511871100283057943366260829330271164\
48861376661805668492539674206382205760555668492055221745825124384349845573341\
82121427241589878208394063822238276152241468156016108889893516399564103658254\
3320604238147959`210.03182311097785 - 82.335942331950745583920767313688394288\
14226255304159907488330060941296154414629093457667509248145725572192602709565\
77396937196115016375309837664140755556647290754796232764116384613584604909021\
54022215332470650533595921289105839124218`210.01064279355697*I, 
   H[3, 29] -> -4.91400052464916988717789959719179676949410156308842252103431\
22083402074317874674042298076211197854474796055786781115205349562655615119503\
92228470593527876368642204846282915080650407016848408403623960955331685936341\
399420545535977513`209.28623573495176 - 37.5716863442743595514721227215872484\
08749687521668982983909681925217850957445881537437266540012836025914060709383\
11967729111170408966147400241182298018754193403192520190930991958686659812836\
1605737425515606580495307500235559267828788`209.7392836144346*I, 
   H[3, 30] -> 47.87206717040022790704910546937886697365605764731868149514946\
98863019917041454755448254268041312138030870670538708510226982801543024001104\
11666881206483144236648404799698988933785568339733836486860808233341914061342\
107021213208526161`209.8361393261205 - 20.29575024682040436774074632314050045\
80428938188910593258154113550888789156577165841037915624472810685182691413260\
08733616579573938678546299138735351135871584206952062768835918315492469918988\
66853118217105875602968688691954949648558`209.36349590282734*I, 
   H[3, 31] -> 50.88521208788777950153029083935697400465291515903658211666105\
18023599003461249892033432404338775158337444701358034734924963272343398659118\
19436071708309000955787557447665642801692051113648277966757047617453620926746\
861657510225763108`209.64911746310196 - 15.7135414564244583518122130804680623\
26872534846252660436594005760636138025612460009090943594414038974778079792658\
57895807170217238424048293862300057450912875865541645733427800370697040357754\
4943991580140607883822808947724527358945558`208.9664282681116*I, 
   H[3, 32] -> 17.09624134797630730329007702355947198563150505365785805596316\
63833010366264554274776608438739212497920130826938125286296338554028715099498\
51914110219898069203015936630002371238899502465482487866811179480093810213393\
783875552835152563`209.55622416769265 - 4.75844396564458510305276400082678517\
57146108631999561215466080242462586986767557739908716524937737318443108445059\
49712912963469987464696612643871552048410240808558280370590238918501040134664\
613748852816266811942611823206063460156381`209.0946086785354*I, 
   H[3, 33] -> 32.21812668268470609509217051042730260134694467706480371651829\
32315775657375051693329640423986308831770157340362424156600364054225358326626\
58794891696036658447194189167099441450818204732110107086525389326367329192044\
459607399659945068`210.26483337276736 - 3.59271862456595340356973854345800731\
80487425250211876381160868041058160847327087551742281575492843750093750636141\
23450924884257478556602162497466933732586420273142969408171786079273009796045\
349526938120513479031591658957646028617189`209.34199690055638*I, 
   H[3, 34] -> 32.79817585730633643515353859157982001213543043365303433039423\
76253291903926574572398621318647230479624512353003205457089888781808777614157\
90283390954705585910202496946603336879016973518746622347001694774961739163147\
581588840839282207`211.16914359072985 + 8.17122759093827130622491105568140309\
24102625073367816144715525071126207761737652639090309459232013912524787194775\
91606920767872183556105271771075826137625745326646484640073862752870151426096\
723524769564726395126854311687977332699557`210.60227287026115*I, 
   H[3, 35] -> 26.40040472643492764985178521927110309474437334613910936600192\
48834271710879028838821147242331451676091334149681781753170184915301527214821\
08587578548178652352957894409156576417243097925469363019632947610661607996632\
001072850563261157`210.0829442647181 + 11.35165718942500702931492460973049064\
17058634702991481882611656335616041680838098401049797457457824318414967754224\
80653922438170718754089543270579839423293555781752876129833033166129495050388\
434365577556851894869001131677125428332773`209.58002596973148*I, 
   H[3, 36] -> -8.20327345017452821362536184863835730868919298709926949451546\
45712723935452995993428443140992776441916409543631583588817756057927764286564\
14685176966282057270331415623759975669295995541789524527411608512500265827274\
720167774958187541`210.64558240667392 - 15.2170170542427341048641427660434305\
92386864877270487403406071174614889979289058653962830822444104596351996405168\
87531143325537837068565612387705710771509127159780096361237975417514605384595\
1217325080734370320634794344568024705085099`211.38144303671376*I, 
   H[3, 37] -> 5.910325477832884199970540726116893450185995834350141096463701\
67809840567101881954644980168549211755681032395158939998243055577431184329057\
33003184547568292860015743864070053761071626158455029932023977994362344997514\
47679773870377176`208.80488023399386 - 3.887767205511143534917213785990978848\
17328996174399747308403379459370018915935394835998698548574910539488128287859\
40381762896995407359071832782724195691957090307473403284130372007797636057636\
92256673403570923944538439992877432722938`208.24022206583817*I, 
   H[3, 38] -> 6.149021176087604566445115871318041294251322208838041030281627\
71256324913919507658138727762964697341198556424216983105118616823745627773060\
01340946053260221643950150914142920893962129494064640200791727903977333843745\
2736386725816424`208.69032816662343 + 10.100047926465811286757679401582137950\
46261107274273322569102093387769783430784472562216493406806225857901171736069\
71962826091357551839967457935390547572036523502423288318462342961807940900898\
58212303857751970487485054219599430075712`208.5731318107832*I, 
   H[3, 39] -> 6.530660974272426960980901130199463180618425421109845026184827\
61908838497400244450047935929672535110302931231683864433956004194349129249584\
00034542455491496117864278589884139388266151072922389175637312802698284453051\
38067837594188862`208.94798209206672 - 53.17106286250992802974613143507070059\
48745221056450102471972573381433695681162752785269156302122794976095430094695\
81209931757334618725088943234756606586332167442448605994037841176238333701091\
048085243898244490740423656138566409026629`209.44463374202977*I, 
   H[3, 40] -> 21.25993612037422051836262820692568008935853271487727357349245\
21304465730032462318619355521108438813454800859088812286411648595174508931595\
17183394804008036485901408128048187356578907897545787598529342135490993616336\
247069211796689234`209.79900215119304 + 1.51970364062990335439675245143348855\
75283856638620283063445194625695419601338902986472024060854662897986512826962\
72980192291186599102343327210717172682169593014595823396339273401556996637724\
183967607895911328989367903210475213765569`208.55393162848435*I, 
   H[3, 41] -> -5.83077715170595891618372563557550611597786771515888587661171\
75318374262285956710579820812454709852662290988254479829003211107638155584840\
48340051855745386346672684684540629604302101957120584433053906891760901307778\
493036052910474239`208.62924545104048 - 28.4258800327306718687366503337450224\
60971225040061037489799938725655739252823090772119554450055138244379769016539\
51790367512019406548499817690600205564591060804560379654193474322765445614959\
8797429457820927725801638671043031457784932`209.22058062077062*I, 
   H[3, 42] -> 8.336528064966037609142243396715029149523979093264645774503333\
77194244213581364315119845129920972628478763613197159402061721832903784662777\
65294596250538583650610243070744070244164646705573220127757951104403412212426\
63954443327774125`209.1559524033722 + 25.370921892310693223631128564388405940\
78914415480526622295929503009175631147402976228921558090460755187846006539908\
54516691794204971371727484840103803733550354606753319006783206315123484941174\
23109130300532464973848211511291399613014`209.47054456861432*I, 
   H[3, 43] -> 1.184730155899080905135786015097881722314485367216711677482940\
00546074290025116716245052933675659037776336474372995183864613761277418187828\
71748297811050931825925900320135807620154781923250887860772619655784217869546\
29026879594908254`208.91441109427257 + 4.085332989796886468288287934950686298\
22353844491355402479170237614153290827756146356163990674891104265038415809225\
91033398715904041749769868601250979549370556566488048286630649401711326137244\
32032452812036696556959600741599582717227`209.46053293922733*I, 
   H[3, 44] -> 26.80962845222876812086085145917853916629333574703428682815157\
12942613849546550602296147745355324297194626347981282356291956139096717260461\
35026588445708216154261805598846504113951314688356322759455194449927237064235\
49705997417730086`210.73244307619944 + 6.583345329352594352223270976088088508\
16455191231128049026287455599632664208698788498631086379717742225865587704362\
15665343611847518038610208236477441583200287808561369560149879643180872788460\
47913142275162910439701099366070426780997`209.64551467551752*I, 
   H[3, 45] -> -16.2628161050094250897478714537117977571605421092312776787487\
02183754354163301013882229480761176371435887954865779489732469950331829405072\
98082716657199900562545463528682058443831029230957189631157291445416406347768\
7125630795703490069`210.61009135528494 - 12.754397415220197222082490186399200\
60068250889370646178152248847918394983994849658342455081097955041342604926192\
99983140367405069533333067585158201761599088309509111616155394064648526867458\
86225729077725794099217754955479111574999132`210.50105793941643*I, 
   H[3, 46] -> 13.64091786187497581085847552561618482885265488197913274093780\
27709716019564297502607891605060408899113681800969599713034025863041970723548\
10339130924794379306316150474589794856674300175435475037388525412272418706458\
448509954735344712`209.2105243764418 - 8.295253434337938100306926133417581216\
90888770822613352228674190705112185130048140024638241023958011508331126264735\
19296030734194015623159712851225378866158423171744502049721578171268023984833\
33522314453945639306976091347139609990521`208.87606310856629*I, 
   H[3, 47] -> -5.99235601018138951113340201139158108224292490998286070806392\
04320881639868946930175925474260088930560548412871270531081342271434331458300\
85235381432707176887394264619544755945634723817656594672186067051913783836127\
828713662811148554`208.48348211465418 + 4.93428646338929701522453175321454664\
66100270187073460756007367880535488601559882235900981191393364884739017859261\
41109851075368205789779011102750851187105605221133910609517689553316090819030\
830857505407592278586659993697016124689087`208.25747525468915*I, 
   H[3, 48] -> -33.3385298486008379220926565946558837480525399894312959001871\
63973042300106968390880141831769271096757266103325271783364059193114459085688\
11705869771323242506387598619463215526889062389777959884293994114165913005804\
5198672327493428305`209.1030156662444 - 70.2087655473315514469037345468199550\
52046351910773319869533580692230962155959685201446247915478600475140444091877\
89036597731814376081287804955782717178665606185810299117298681002232575002745\
4325428298765283939063291931759287951010315`209.31751540249945*I, 
   H[3, 49] -> -6.87410117230883789797945983506050116179637691224526178592038\
27189373888328400050322312750086657766743654509024473832756210125326504540327\
72913619055139598955631943810692309777933208870852076927339283786175639494697\
570309615092447899`209.44748214302268 + 6.55849796086478535778090221441841201\
99236500019238399451305197937415853497427144399166088830927450343872766841142\
05562388035668847775411801813081874118634395962075162727744527421994417921490\
556121954568127242246635811983875174190714`209.831340978443*I, 
   H[3, 50] -> -7.82732530798136281338795363157239730935559879419053300472603\
57360598815471587525531182254660167495613037292269196652402105817552373883444\
56281267924819353398936674712486545807922039339087618654245936430501213864503\
976057615937406104`207.96308644051882 - 75.0611395465694274467445079164978665\
45364057042010473021527791871918468844449645911322626350498512629027188741314\
23266601457320144428343917640544118519889373493845525646553281505120002127660\
9179052468211339231266173060453712370644449`208.8122732540374*I, 
   H[3, 51] -> -7.73743997146463364917344311561482210140267819076823171446394\
15461423965629069642401566873104006882737103129412211275833624901113837934954\
06810822689298775629369707682544791473827735938717390686972407794372745660521\
554054137706829404`208.0744083593814 + 7.001118468047118926837766140241537622\
38416741352186655818251267154120238696562710524594653003488100364234696563675\
81278447955735544088558319169093186628491511976737777188787698647476893953622\
33900839922421904628928391396674574808855`207.89584808159591*I, 
   H[3, 52] -> 44.68124706048641208119528210528947104507499964198450770974675\
22298454341126369842050742799498323163351085476891251972678876783564354668348\
99627182122094610682501983992788052637851720115384019651351401446094217147298\
992134848918912494`208.99237622313038 + 48.0453291456956966506761974418428327\
68715971515979765076841048341476238651120602197059860102421148445535113058773\
08104102854309558333264365233708386857635782807309052051207681608288573233945\
2183331883086579363004040741989955586603166`208.90776164468582*I, 
   H[3, 53] -> 30.27933778705973321943277206288060919309741090597287795418105\
97458247109976982441270059198321193037059468554466589378250161908831418248567\
98630624116194558480520448711575445365387599480081323666859880693839298029174\
872901409417007179`209.09159658156122 - 42.3555450710005651436556650475798518\
39816535107792428327184317673092388104038563503027338827919984823964450885674\
38654403727432136860460195133299225180727620513857981122756594397646366148972\
3787741093723953881796529896041849810845378`209.07647662067913*I, 
   H[3, 54] -> -6.03804052667299788576889129451990943684682449552582316380722\
06492677467931289512997071996607327737602446184081928215555082869023454391502\
49776298665315342692701643559017029607366173619801192927500879869063413834078\
711383283470995556`208.78899459207318 + 22.6962337383356294981845542926101438\
04547138891532509345046123328563386912746889873075036573538265122537876077500\
73927907453973464801323006854624664175155523306877876754496566527775875134386\
6675317323993435311140271557690793664897922`209.2031170879405*I, 
   H[3, 55] -> 2.307785565992791198595781348623796029858975501091535737947168\
71851227145820364684791222886020623281753414739765901501275725181868771886780\
25118583085663463918383548393701298900599689462855763601868055420753795743064\
67481279641377489`207.9361345764749 - 5.6693133194476105059214027067211841145\
30231852588461999136262498519400722406051645681696907235297359988598910557970\
42994876969074041807401878219538150175080263248836007595214310568610314424264\
9243902500183131306951888279546160675902`208.00300885034477*I, 
   H[3, 56] -> -15.0887951028582594470221343629853029382978381430074564392438\
04383352994046654528179576071618831141067986656850560060337109684473140901905\
34312638671679275694503363893214824799892949037761655249647332028255122019383\
5847268699376918701`208.68799078691757 - 18.665780875276284431945633363574184\
84279322705247347262274837310948089659265178854256003251818109193339165348207\
84449935972487458426375760350183271115356622326291428662928338547723384986821\
96209104095734666517603127378465932783234123`208.36496685703798*I, 
   H[3, 57] -> -3.84772563555084135717393325756698939087399251375334524866842\
73719350414172742231195375678148985293880815530850964597033638603600653601750\
47667520604691383590106520001470371196673509992539493727219781830984082467696\
933447821900340894`212.19192200400974, 
   H[3, 58] -> 8.030837074589512144171448685485039575157676195273289188009040\
81170504849658594531622642202935335735540587340827532984206406005341085380176\
34768106939102227784844517972628265318332801851479927623154649138153634192456\
595909761482602`211.66733377600545 - 0.96860223547087630198193649384776249993\
99219660166923278758537502687727176688957731414868028904136500000405296770157\
63514719443089415126313003994646100913620816253634626383658371803455577952662\
48149882228132716618412031295647199923`210.7512168370229*I, 
   H[3, 59] -> 3.611090832024708131338313561406697789870104784607726404124801\
72661380738136832168275806769240475183421081614907873266232952547092542454643\
14218549150334048410022784900943986626980205340440587023807551352391968891491\
99172621073901825`211.1259081052399 - 6.8752342755624491984636832354186388303\
70096567927105065882676885832839769148254615613874726413046114138206654378041\
00238156712743162002802864683533853394517905703292138840857448782061182775541\
6398606832933293900578103974075338256394`211.38973398598733*I, 
   H[3, 60] -> 5.510000447055122657024024695508724639791071849736770031221336\
37698810589104498480059943771834423763559589591606779430181194733630406557189\
67890152796795075283673216426606491317324904567554418188749069223632757483172\
16832221177274606`208.25284443106344 + 4.775788213769996870846026811339450861\
64988075232666213877781946873683766840281824258117933531779935854572451165050\
77883647700660546672852547835643812872879100353934692451923465342353178216944\
54493877184700936007889333719950980832912`207.86824009243006*I, 
   H[3, 61] -> 18.90309308736771210470138616834285287582223620253936354828774\
29162271590051896558377271102039782130180735418482503079858432477205064544361\
78896283136830170113746148395483363860651671534965744635492627530586275871379\
578792108448800207`209.7031431079212 - 27.06556209803810258528932123106766130\
81082037536841820547601899808760778912726899320381120669877127064936743325087\
92890979223081725480076222749154838451544536088663443710166139989379042112379\
913144272876820479058535570398561762464326`209.26793455765807*I, 
   H[3, 62] -> -6.17716375946125690120118050595623615880336337761760517036693\
29930869126811830031222577319067175681184256177639506946031353136566180492791\
26979926528697423398228315856749945473441406741830240405975967099693692076502\
801989334447938357`209.91158279173635, 
   H[3, 63] -> -7.52242505175294691112162867871001698642498992394543925258694\
50724781153188824749814548329073751550204999006916753218616822880706792098110\
02438278540518456725552300327525482942821518529171089777556534229704960974439\
669293643573096236`210.30391265056915 + 1.61286084886781229754976881567293979\
18430860110336963719730113646561857196169122820638027256112728740906840544693\
48851943270950318576179084387564528796989029719560816874248672016537898353830\
071632845165619899590845511139083050607237`209.98962820945292*I, 
   H[3, 64] -> -23.9079180426409690057845682443491059742285263663810900172651\
74976283642766670993618497246925410873669858421740935106087103593731105136191\
01692801629944824035940175846753827969667280588190314848092559503082145338361\
6237943390875981604`209.48124943945996 - 9.4480910125840261764507579411119815\
11269024929969861246244063962868592224911453159292137667852177215162433683155\
93036051222501585514383079392086218560108985631224499433085104838763588789997\
6800348910249370316080689736405518040361974`208.90861777490755*I, 
   H[3, 65] -> -4.91086517953777478516887246550082257671075597731396731247179\
74681715283360687966122135254449104930005579525049534593435135757194602653520\
69940391542982636463873545529262181594416146170383478980469673540530802067589\
465052238720805295`209.9764786735105, 
   H[3, 66] -> -29.1921151777001747926189718938590059899471896787669484028556\
15551447117616806614705961527173739939955536911059784315285010381072455676591\
60600709539278148910096156043979502507278242264507728167393033917220913538759\
7904461282508606207`209.65633296360997 + 19.681086526715036045918651470942413\
37090711714217368278239636872269483672292545839349302769223400187026920539013\
26099887406965690947135110898342774073414156402655506429072571232012811975901\
89469662496526045662995599739831752592777019`209.40931989626668*I, 
   H[3, 67] -> -32.8885222954138435525347060861024064641007334132171824109274\
62375797385076815878752020111995888135163616918909745797573583630934413884247\
12146106307647595453722372469416967341422394829273779226893242818737760457249\
9952260162933787797`209.101683638123 + 20.47489226982325671302035457907795210\
24993428142824338793811396111483602271380028714609572497290970339324854335403\
80691305214543958443397508808533477283107262473668758780596965051752058195174\
611061361145336862254302953314575592280247`208.79224509665693*I, 
   H[3, 68] -> -0.74306832792957919515069194281634640176092587674370459838623\
21712254758630467921290903302245794796696908671133670675824213493982549041645\
46568528683916750887962416931534551788697812271855363888162691351278489862877\
955025443145424566`208.54130388240435 + 5.18002919058466274842876030982780825\
78162726607240027910639008660381574912240412841310598691102595267021959225894\
70277058743453195436534814792407439700792898977683242701461496640292847298613\
206731359948509595517140402245712430796549`209.58119439123416*I, 
   H[3, 69] -> -38.7306230985057489951596381620881511807403243434805420578900\
76592916648678888802012594823112819956391901185332504621451936660662340716598\
82673977467873970235742086481227534281826341047458936309379158944946628123042\
6747125529511625553`209.67516932202219 + 1.9900971180040425520407798051101935\
63778723282276886358082568808126335973784259248703513257635401548710540330971\
30535282527635193922614762389480032680135188880714210331764512163279518927421\
6220742092654229740722212143180300754056586`208.32135123265758*I, 
   H[3, 70] -> 9.839070996089522467877904981869580490610403680560070046292907\
50040633448130005599829786726363170024610097731598488661493401722254358177638\
23833227029994646286323359905122355106810354039642848542363997364479043108995\
84319388368619677`209.5956408191681 - 5.1440547347266407360935100961516643882\
51349742609122903752824595074542207754540741167083964278970806162465413482840\
31058219455194650880170522889085068610744313907809551335804314317207960627264\
4495162498551099128475425302969956355034`209.09240607545422*I, 
   H[3, 71] -> -41.8713187300909946137203350912945466470693058612929179116996\
59579531120548241670459859154166245690793945030278652145804565975387766539924\
82887490556294811088765446133558633548846161370380575826533542487399067455149\
1272399711744507425`210.81938735230602 - 9.1211509546570765150169883482409137\
10277114524480545109043244876681086435872654526354390046085611683368634561895\
01796136208701875538070225340615964151203374037430317155173789427100824119202\
3976694121012389269110439211350207675371203`210.07859225477037*I, 
   H[3, 72] -> 89.95395748953349072703953314820940401957753965474103475931637\
45482362606651304438813549393891517527156551300476700136682511243412847117552\
69144892697704418793114417756275458202931707125881227078691734683694876948604\
976779855263989737`210.6341383082458 + 15.46088685617998798564265101171167751\
90401393966219606762441015728751664630214658216894736833895725181917795965834\
53160525207100162184318217249620863501187971244687725132818459473921142695305\
566438468337686348188969062060138370059044`210.00344806718155*I, 
   H[3, 73] -> -4.68631036116130833497425768522196738142720775402913127214324\
76764425274095008291066734800233543734045945830057620660808352517328891550270\
46131198178576328644823884388756590845622513945063744522138297327236562838313\
562504150856856259`209.1511609155022 - 3.433118989464980087240813019298722840\
31555026770422166327524414158640090190566682765311037999103747728982499001094\
64825784708701639951612789744345550776548791270795928983604403705324107135766\
37071322513114672974256693211033522437494`209.39319042119894*I, 
   H[3, 74] -> 33.22997796280087490149483031837420174256814265736012441404919\
45097490719473312167757401441873355474676017748425783442114047469907170586808\
16471157071716319584947361884929724346676347688110952299268476151024903669490\
330423750874936994`208.71940058555182 + 38.6853310988476198710204387431703847\
26709754439239976039669806339143590116610571615175214137394110385462239720880\
13509216240367455928645873661778512760461673053015354979967636995812664778136\
8504611882131948423059177955021049625875571`208.7768934772429*I, 
   H[3, 75] -> 2.690571991618158848736329166578682523916486130005780478163801\
06232965087149754018778043755124828234738563339709369746637437261958339218550\
35305554376033835714771238817863182482894596747488906173433905444078135239599\
30132313522313914`207.36007349840563 + 0``206.70468318302719*I, 
   H[3, 76] -> -4.55671239848374536893543883499340270450498573686396233647035\
86588268430542421734161894150313180934138545481647135332944450236736525302184\
23417367899741911089375811946174628634007598752250971706629629680644766247163\
263494399188924982`208.7743085928715 - 5.124267533566261816121322590534239558\
64268325652557813789261626345401990918938177645434926246530628278965155457168\
13875123954514957744145690932585970491630750673068241217445961703647248026909\
60745964105790170096267104099112716298229`208.7092817416053*I, 
   H[3, 77] -> 3.954181509275640285850948588269008839456291536692007220475536\
59145224314190243973165738356275569894389029376681059199634614855751246672324\
14630854952124769499533974837001133930082434430869912708828291301303163870229\
0948174416102177`208.36836028347065 + 8.5592811665552314410847782684609281881\
92967164531834933755920009422125545914045919868817285542703756254021970597585\
79506124893953156707044072319085319962281291305448375967534598137282587268920\
5237535659599064501756285140824552935037`208.3726371913455*I, 
   H[3, 78] -> -38.7474511853832246983730027905592447518913125279901482078696\
10771589802732520211877092651410996465876837950528909910783723143025546620559\
97155568637577023888938630163817198294306080400119737574783514586116825363239\
5748397262220648534`207.98825494356157 + 5.2453562135708535224320191315543222\
15940855517319621375402480053256312770922125223476445138620164471912240006763\
10310181892082388309878664218201906331354521167358451741904680277950757554625\
2672316146911214004137266250640376452350746`206.86864685283896*I, 
   H[3, 79] -> -10.2748142156784750461475193429719272384596952583397002078891\
22733064130386888636083563398350069724448927643076140367027838789409881986720\
54027380406039403596945145021220331710941873079867349428576709857393266982735\
9825177046597402865`207.2917393912699 - 16.3974622586238198925164624765701400\
07699680668986886038682782464035254525730545966345161054934289815257033352516\
06172364013212253792301078982810939068953485485715139722793742468347428873412\
0904699564530822777057006382333886566036398`207.2375032528577*I, 
   H[3, 80] -> -116.323559784079825606640113296398857341250367875782820572533\
10075523956839471648434727353730239565795853998846483308095905462369769838602\
49319328374154898952310788607704464183907114698262861831815539356893005737746\
82598604090463260587`208.34218655220985 - 3.957358923127164165930366300588881\
09248808486666962435475962687403322204351450113633757560330726279140546791125\
02663644393558817295848738402884597349121485133096416978530797386029379824031\
03377968365951660209216654393005976672859369`206.61482187897806*I, 
   H[3, 81] -> 9.138784358358999544141294633956872670009086804887498353870784\
08482162192849818416930991368121090335635197920625488661069689350717709217124\
64925190552931339345445010027438247722987049505134241615731827882528586842236\
48944273758616615`208.62065484711775 + 1.576677119715159181444839263950050472\
32123238939647821699862830331913716757725895630891562543738984096002237714685\
39389602786994683982519515011000674720301673281771228683091829287500147216983\
29482607995870625289600849999327388383299`207.83079593604185*I, 
   H[3, 82] -> 5.905692033995676560057116367383452092909272221812015310543657\
76853855683064893054769923564692674867750621578563730911498085560309976862362\
96751151166310381042723968249070035049555773513166815355560236775755139646362\
24559290393363138`208.0145222877106 - 4.1270743961674527381320958435201321402\
00129965509151516801295905251975072071785598722342837229822107326856407526797\
53696828680076009389073003834722855453139637384988775171283946290239177540678\
5849522898833438933831027294798852499071`207.64042053996803*I, 
   H[3, 83] -> 5.355284367466840431485757892744010530100501376996125501152154\
57116143088044919258166003599719381261726601094553979492166277190955827160356\
91094171714677452189748518242781872175739525038900483732897130834544373688453\
9364015141023253`211.14881797682867 - 5.1386751650881507526214719896231465223\
24155956882868761423725847221858529862785095411862345019590630169633173678166\
93927606839616807845488633905130005788833233497126687362156647616978668602714\
9028477188830935034231805175131872761736`211.15350541042963*I, 
   H[3, 84] -> -9.11159554529188992884196433399337593432130472811942841260435\
41223136616619743851482561386691232892574785714693233848442354359236805001401\
97163451985679145662326025618800678355963329502138375085181641612920127874574\
284363430479168783`212.1087265630644 - 9.883900502466330211614138139967139954\
39752937648012470015577780382775591733744024024377653856367266311682183299236\
30450777583779824261035432142077693114985482545204393798709268599008530288713\
38383191446608374917075005815926768106795`212.16372627417002*I, 
   H[3, 85] -> -42.1188526982999174388219032957932887506120930386234750072198\
18528038945388054782583906913731636589978894956691323856905159188913409290583\
89125155361966645061078156866293287334091891692232288180437667722607424489616\
4290415535767750134`210.7941529343396 - 93.3831044243252925014920382741856213\
94086804542187845223154385607472968719884337714737506356500354459573949406509\
27705650439385631119876864856165334968287692144266669602282415427954204743941\
0622705769355823449044493391868925221343544`211.05607987820136*I, 
   H[3, 86] -> -16.0869356960132532061944426766946317565086199033559447682057\
14485354752841674283233514401411774434092714663043679459752360394358917414218\
77442623029337988405162540431021451329451312332726760149238845084743977290593\
7664897191158005573`208.73643834974777 + 0.0478152953606205272862035750250264\
22609901776035467829166685243158401295696359639031652362480218402472820907379\
63394217132330045982458760008214679994974594747862334457548437974488613943556\
803860795139308296510697282804583734637954`206.07332560965662*I, 
   H[3, 87] -> 1.923814524607021845315473863521420673001849100057399574818264\
96056620046306948801173497691797448529060138842677455754305262087940099694294\
40952810022295611440559121404792020189304511177117088281487952285807130183336\
02767179711942988`207.57851180628805 + 48.74449970974054170674318959259553345\
31350546400665702255463229950687855538270830906556714154980632927477644354743\
12754934352600549261334248245500240678248657972554673280267412891037893976775\
399714211801550453113266865989078840917004`208.84194132964222*I, 
   H[3, 88] -> 2.135364407247815840288277113573484116614490413478208486413931\
03209322751169748043259689724635169901711125859774474116769588730532931651230\
57918588717873676051044815886753945548803067317032935727664328532665817158554\
50043201837141542`208.02188285821083 + 1.986552807916053918852362522877352460\
01801792141887627313091976975734200025080972522359150379102847953751252355250\
05393610888344378170809188916060250136763708439127244341709002119770343086258\
28974224529051539089426247812304139984223`207.79538760358145*I, 
   H[3, 89] -> 15.70217215768321569570702805870471789884671848559743888819814\
69437366261365444150927979236772094650373536483470877772586810430519603049952\
71416980951810319664486709981500443732444540389525772217251107206770141084778\
379707696495151609`207.74747594200227 + 15.0496599994398786223947456818462258\
26635019577929606295196184548047624095956115622635723163743450315633445218149\
92257417434066750812964624091320254885230671143373718269379089446845031986456\
1187106803333532371641757750429368120493038`207.55096951728044*I, 
   H[3, 90] -> 7.831356392605004745993221391909601482180249831031577961080035\
27841154731240687500985786452288158208515714529624984826263743610659536054537\
80233593987290345491356212176382415725653225789811225444129510615665077354735\
48928617612823625`211.14946030224036 + 37.57168634427435955147212272158724840\
87496875216689829839096819252178509574458815374372665400128360259140607093831\
19677291111704089661474002411822980187541934031925201909309919586866598128361\
605737425515606580498387657831313876290848`211.82493350541367*I, 
   H[3, 91] -> -24.1345379449222365217890960082190398567852287218477704087066\
36095343469421046191220062464165194034814924430190550436712008615233916062927\
57858111072049232994192116898422879660567184790847078830340491247960342929078\
9687213381214722456`209.9629420363922 + 1.52400286830997789959436490501756993\
09803235163728257833499907742996650052756594116867499908475732271167951622936\
80688981736153561660543521799495961678697316133561920929918829531993668456967\
764283343365201153173412564629089682367858`209.03038912848695*I, 
   H[3, 92] -> 21.29509037814929566184656735419246006901626548298237207905727\
51744390043845060627639696109849520093350118384000444603085001350095231003070\
21124910312997979731180031762906549976518160991289139469120192897056025857921\
525394534968356113`207.5595479180926 + 41.49780693950807089006462187463608366\
36874670772176472162837091488923974630201931706554718154541536122988860627449\
77360388934818280059726823664156402475532057287178933656956500008980399145481\
743123745482069600114934688644300365342503`207.61440386629621*I, 
   H[3, 93] -> 53.59724520171848866697775374221578879797081022068489954304131\
16415842453647038537168339863823958012330714163224376884685572911692401839608\
21552062954836378390090460101522257218907812904595671878284602957518575246337\
484634317714034846`211.60030007447645 - 23.8969117389330807837203875686188490\
62975246739406311975674299783470218307740025495374984166015720746702092574985\
84565428611836418537853411527829302456827896003638734186623718232947361623278\
3159059756612667032817137049873888561944167`211.21530054862373*I, 
   H[3, 94] -> 15.09123259526708470340344946183721172646727296985819647335173\
01262003847453180450296305859841571323554488314574745336987755052883868319699\
01838392547967998769111629751191128237117123474666564694572854025318667082700\
375674924951257365`209.67055143003037 - 5.46532744496269043317951532524271966\
07632218346526235497872587001801678096270482210937080530355429566343796224288\
01856555899799273571707177128838954877331088512394021095987615122955866136581\
346926203969776427583606692888602299614627`209.16801805305752*I, 
   H[3, 95] -> 27.25535615755438206303965270816244924697454722808896803628321\
05586248098817017524743828532316328665785522394054929014414871135703092114486\
65951581238094457092777265167842687716158540606028686041229324225367919474167\
235248870463583759`208.46705943224586 + 3.16865035910502180156893366244881224\
51329570142778700790858901974058595835326644366631279009719919597915817575229\
47236693104717540101542107470861813883265576052276101843928957659905425879596\
754084516264153446229523046478964543320396`207.36261535504528*I, 
   H[3, 96] -> -1.74549463007455058364391101128137497046541939028801389791020\
22995824345004452565749978744445954303325061475906787134447611148717220314319\
59965417288392332004126874432702325710112541638558479515940975591349692124838\
279152837775289563`207.18160231873156 + 0.58249738296185866225719179857962164\
94232300912358607995072404096916050340833909559709450890189061825359808639247\
61761669260574700703205406432188939733284874518903928206408749234137638899156\
549084979965870565206672323821294015584778`206.48935358934338*I, 
   H[3, 97] -> 28.28146608949379511075363748395886915055238196871522337967539\
69092921391448045809827224569903579959399747696516409713534745322489626765936\
07317980104974655370059126020256991727316636053141640533067742336335326886380\
538033422568627702`211.2764415366459 - 3.720373207087494828522286590663871884\
12083599234442450749084046284089667397634597621329837640589199611506476962816\
61769856485033143418317162247654832639827579081421090001091003244611777865552\
10035254024336954178193348636776852687929`210.4541918135562*I, 
   H[2, 1] -> Pi^2, H[2, 2] -> -7.3740041206080475967790033275517214500036131\
54719118995780355575552132401740894592109125731317069151021223490136586524281\
11931740896464651853395885053402376062906213945615492179498290529000313288951\
5442568820300579613602020192624299`211.0573417512318 + 
     11.253952829349098123151149643392313735622232708478318643404307167044361\
06736181476296802366774430029927418372345319499371879808744562322182298753030\
74827058640240882184408534476971349954913595342529395231337989930352296929365\
59698086`211.25436994664238*I, H[2, 3] -> 
    -0.6554856332871050287951673747924910937630728952769439181350212728277176\
02654288344491690175475530526603350596273494054611384328612821446939411307432\
58618103458134050786856932765341755471964590575298513607416995021736471833561\
9455087`209.47670264519854 - 1.2776287061384070477893519375852244338666785915\
00926317132384618348325019826518571302124960137098482805921283827823978368506\
77835621155210057792361981101333643329708649106240365827483557862310141174831\
3856207613580389545646786560296`209.6262089889151*I, 
   H[2, 4] -> 9.3187580620634392374805328386763082272250587869338512793130757\
12897193442890344368115266745638929231181517950401643418316511412221329757696\
34760504394953119747251855219084651451611047575800290510686113698668713219806\
1363754484291777`210.38551519992342 - 4.7336623137609849386711984756068591869\
14679016064618534175820345886000304854376680241473443756981299836484503604062\
12247355838393959013444445488967217661180816861187279811437860729356884098579\
5387476033977481365651847514522852087122`210.0404389342199*I, 
   H[2, 5] -> 2.3243721746376415837972961626592918644531336978804235704378890\
14243851265070694324654193608860145749165483005493632530969285371750566704888\
68821078102165340558620654562405098557502108990624517210997625000303440808608\
5997129630208818`209.4448213165606 - 2.48900258860757261684727642161317772058\
07891808532093425868368708663800738526616043719689594038005165588043548220754\
05536147347467263211964102359935378339217038475120657215944638938997938428934\
366248126113229926565126225368818995344`208.9678872579631*I, 
   H[2, 6] -> -7.385213483992569164231942011775004571705725694292732716019516\
84540411992136237319619924907629431590832976819267546872863317840897315319771\
12257523749703132958921017661019121105182056135508603620943911523760822595527\
26716784918280411`210.30814170217178 + 2.166213348107971058495468601665965937\
55652615776530196447904650336300588187461501549481546172812681798821038890349\
12121317805113036724393858370550902144624964170350282873336355359797155974979\
40581201820005130458873729980040628343194`208.94158620981997*I, 
   H[2, 7] -> 5.9797196019895268027863284533735796961298294533715962200629145\
57605537502545929930039712347604070572630611153359779869752092559619946876847\
62088223949400114083373981624627350199465150662211493780314775925389224371400\
2632876300033738`211.1657019189672, 
   H[2, 8] -> -5.249279649320267471133740471736554848439475800492735404369176\
39991028409525696756132212844000048082143921123466166011148954822726906647789\
91852063349801928683347268489041847844172371442261165566004819302975638013200\
70946493621473386`211.62088984590008 - 3.166593197856219163659648529541672957\
55504364537484480415444524911950866746278214034917589885190188440795579568955\
21376655103606017952699779919663231284395879973691464477835871999202549118498\
3939562020285611169646525455295465521456`211.58156121680227*I, 
   H[2, 9] -> -3.825255874413045123176022541267225219846294583219920775375525\
34383125342208942717655571532827895598837522830527025833299709906192549050855\
49085571780909732089645480325547078025927797166992305999230477107712146760177\
55572438881154598`211.78448062240707 - 6.175468817253446715594085786770264256\
57547754007835514658706105913427364688148931778202591747544338280231516115098\
78842258032603219161360689684133093261930274232861618082899619410401034742589\
59406149378472781615692520601296779698648`212.08247810255452*I, 
   H[2, 10] -> -1/12*Pi^2 + ((-I)*Pi - Log[50/13])^2/2, 
   H[2, 11] -> -0.70906753680193915255572220929001155065050285530091156956340\
71813487588686402450515934937234905516642040522924469869206771742597858712925\
72043100651415119982799938030302795680634581822408202877395257724244520026177\
93553555057086658815963922198223736457492513723952266553015614259237143586491\
9624407021181965612797852395250516049`309.659295235096, 
   H[2, 12] -> -3.19006999871838648008387801880798624776413963091661633778372\
47007480794862489041562373021845876548258541889720083222691265010556921865585\
43490776564530990391223572476520772224135273804019429117704353954630133751430\
20943699638973946473297180522969101018091897266559927396769949500372669039723\
6310059264090656657640492588811934415`309.1920485381392 - 
     7.1186011084623421596497398655177550242767770560069586860414724152773256\
42839466875890706961215605940761860433960340247079414349570106036033810664794\
09955832982386210201568013880787450606337207920274094811377017270123196795397\
95728990388910172686870909270181972610161405891954076750187371868685334140462\
8180443796001699278501147`309.5406429832714*I, 
   H[2, 13] -> -0.49366312563778235893093515031696636648064884756531558690445\
48827972202731873161816183511799995640407622813438748776280262690880270640959\
69772508450755775326206172904400465023252337782627739877822983654388768509768\
514672347400299263`211.78444720558858, 
   H[2, 14] -> -16.0250009206905089883006429367554678854298288597809223888214\
50894622749516145972765475063601998908340659805810301086942599534100029759481\
96421043113152468303936253922828540858589780262535169418362546237795741470578\
945555562687132082`211.8359275860086 - 20.57038861263712264661877679011885596\
36636414027636069803918353287936686206044980324797657201350156503396324592997\
84769489849420343802612023605262234455995835642462496926927452015589521950443\
837196722301939763738322178488174606980576`212.03188799113303*I, 
   H[2, 15] -> -20.9620025410500964316310326937471277381253788911927444711036\
75644350633438062768548294594660410030627697621884361504209554472058688246081\
77002354585733365386812519828926955255140114145304430640106852933438692844974\
49975735676454386237483035307584396339379400655807113945368917866267997175841\
31709672391492475055935591952278198344`309.85471364728954 - 
     5.7732888643320779865509761707413771108022330389334998371684429160852135\
55008244482143445049208200364677671904809531302481904055589005261043678828404\
92141539276297199715046061079521868898515627681520304426591670323574824509978\
39213115895070469376228395900145590988706210150913753272599504327375196920462\
00319277413769078178899355`309.1486416175271*I, 
   H[2, 16] -> -12.4307802007970927004187287102399770938200760983711006081101\
21473766833366637548172201308279719816662398488263222984705638619350073552181\
47275949087636898079967183176191161619460052662159207406673753041162126926894\
6922827996669112366`212.02665790592204 - 26.588139851431577750487651304576038\
56170450919217062766525706694882319857944191238734546575738209864712835119022\
26562626104352197840443442055581562068515027144942965276479402014978292190752\
62077217780653173103576788725951857378889466`212.40288614529692*I, 
   H[2, 17] -> -26.2636447510450085504377969414413159777041751379760478420659\
07126888573418485122149320719347770689147398369815099956350970641002281211496\
16809285866091718056400421266076737965772460804922845331306343860288591767558\
0466408880209282684`212.56045766842357 + 16.927826705185212665497007120588265\
87550264214616083506982900382893887546134137853927593774644602303369209792622\
22983833538492871024136220478850023665554025337695044137617993336410606462831\
75763180557703923247284302428355394440114991`212.36970387742957*I, 
   H[2, 18] -> -7.21775999448887216477265316149238599315199789964731353831696\
61839123936297079873640271355652922382664303852867090506815315426408190958347\
78894597896456327246422383839162574699989861302816171904087683498232048079914\
604694891467300356`210.5919705940784 - 8.216502043085428159637611238682546992\
33382117692675743816850124284636988176515436853539875747425326849827441070405\
39672833477841153279219883240744238515554527306243964697063485484474265822256\
96680238625696942163092919468735026999044`210.59385536645706*I, 
   H[2, 19] -> -7.15153519563089254390306893540328803480578140786348176661965\
98140750488674611157614097750170933332575178403067245333941513321314889389246\
92476157575402273136918378903551801330074585901362186824449688346890668675366\
478717325880728605`210.9746239458252 - 12.35093763450689343118817157354052851\
31509550801567102931741221182685472937629786355640518349508867656046303223019\
75768451606520643832272137936826618652386054846572323616579923882080206948517\
918812298756945563231335250982757814935874`211.22407716593125*I, 
   H[2, 20] -> -4.66632743819583552654622170939539660446188044293502624403936\
42213668683841419078556444206548983279951043802254974294499274774732682617346\
54547695804016113093419887061954486637874382524894652751055330594301506706120\
085813675348997293`210.3469528655404 - 12.98975198757609695508284754233314073\
00842943759071734517403144274427098036762379212151143150194360070075909642158\
87757635859909821938048188225788428557892723063220866862111125711217624737829\
469518172913873667038226247008608557485238`210.7226698959592*I, 
   H[2, 21] -> -8.26444777404932325710508655370032683305259925629837687922813\
66962778541313750048096899816121095387822830121489535814542501561544326489783\
51283951259277716546572010621213091011266263230409234751165753498926403574245\
478834914017167246`210.30783660599337 + 1.34080313979468955268278357286738675\
80918058163262016620569087219368045342804308600031067295878405536606063776836\
80536775577474078106196001120178424455284003807623032007197212439032869012055\
663269967561344581554998142734902849563159`209.47823014207765*I, 
   H[2, 22] -> -0.81653797669658805278090356198658279903361572962171851938751\
59252115524982665063937138203925756934820499285791599755986724331661272250868\
35268579852959698157370176124184943701264475415735402566696419519756833906335\
533457826570486525`211.80234237026332, 
   H[2, 23] -> -3.59818380102655272025897729777610918082454378718640923302695\
50238596962264418173506759714373041417650303369242525988348636589917408449854\
60534022777664771489397010208878868523918232041196962977744161286703039528946\
781830093462337569`211.726173944661 - 7.6716026153768144340842309525008535684\
23876442593411697742500668144726309590840345932876227238464196350665884851859\
04226775138607220514018029697091440725735848837122746156569247397005985811141\
0599990907522924206610592491446569514972`212.13797649722352*I, 
   H[2, 24] -> -5.47832317343763258767369589184918856173291129334186929257778\
52480177402005629064069646886440186819715097255684877473511079029878142663229\
70960669799702387379908488950426752917316573563469500505705395079928100387596\
919988343108702962`211.60770825323115 - 4.66272699597958688214979369527226226\
94034425478899013553098848581299613301721331685000262086149226979563065193904\
23295707458486352084274089320523928209503919062454212101059317732850211295702\
290589461731906254287377303256450247313124`211.7024245721527*I, 
   H[2, 25] -> -10.8873542628563192914523207491949142991746380244257436100896\
52141181934246761408828080654944908981404537950144785409015474243227585695942\
89835636860886737532152319722271318199956829178417899090817549062859065143114\
6777928688616949253`210.54501596517267 - 6.3331863957124383273192970590833459\
15110087290749689608308890498239017334925564280698351797703803768815911591379\
10427533102072120359053995598393264625687917599473829289556717439984050982369\
9678791240405712223392893115381026677954476`209.66943436487898*I, 
   H[2, 26] -> 0.142871771442929354678150425642449184367518226353166337955549\
73780462335534778199533108940546762513110845272241777623657708221796205018233\
38634989887256048151450265227082319890945700677445773052922108182739852321497\
61704153095961878`208.51351148507388 + 0``209.32137175069576*I, 
   H[2, 27] -> 1.828436396360901384902239320781684573777692304834388752234589\
16431350753616623929993104831155004056347593074108750757576071149591426825031\
03340200072692060971043920012221610137369191181056094318509144247713094109206\
19679643802614045`209.65327538638243 + 0.343541126662412551825204836118736315\
15664205890119399444318753279719666060826830264496307498414029920131951083468\
81260721729626544113654618110269981597636815404782588886413742538844124523310\
29310730456642445240217363092293378388433`208.88379404432075*I, 
   H[2, 28] -> -4.92555924063113387836858491871019968070329663717606742347510\
07022494297900839500863355336541809591992128342412808223466084306447685519284\
19938416323632624665538787680552367665240218069364363197232999915870341254565\
111643242702051128`211.48814236822187 - 5.71420560769542022552591190070261635\
31822563066876579151115999516202263379094276125200905308914267899690543887267\
58070656222245644881114027032011492152242536091643958992394833917268135018257\
087610061610849896722326147997333520583952`211.64092775645503*I, 
   H[2, 29] -> -16.9627841626677515728153703766033741762354596320668119206348\
99785144646289749046713980000010021081988797039039409849030452619556710641338\
11343587030714267044266935870003680008076697105483390050487447263226427483678\
6403089196172732256`211.70817965053084 - 18.684124030219331758507468632623874\
42826104237090639990148301261650756462868854291626240363265469053442054191368\
10800437826272418474228120939207592649092652308413106165121470982819207167722\
17597603539162657786624303437074046415223573`211.82788797880377*I, 
   H[1, 1] -> 1.0079579203999788566964393400693135434364323311472746171042982\
48588393781477874101878868361553644999718552252256865263321594113209757143654\
46516846226903094525199749884608958564678248445570004974682217912998854836137\
1036781840790898`211.70241240616824 - 3.1415926535897932384626433832795028841\
97169399375105820974944592307816406286208998628034825342117067982148086513282\
30664709384460955058223172535940812848111745028410270193852110555964462294895\
4930381964428810975657352468764650326138`212.19611987703016*I, 
   H[1, 2] -> 0.4762341789963716278761226658846474328772620671647509783913697\
25485427889382162605514065180561669744663323339692608780540763429962548511134\
39188031493061272679275187776788423030164551586213149190513003127197676006289\
30057569112683074154142332572577501919748444327237566254083036271771513151279\
82781823857183657235716807661808803`309.16424875494715, 
   H[1, 3] -> 1.9657127763514930181313818103282801227460754570930647295453464\
29015615134386599270707238038256328654157445898254994252412355818631147562072\
20161054511071204073581359953700870314081197854942027102719239042828001975215\
0605213020859138`212.2935200604145 - 3.14159265358979323846264338327950288419\
71693993751058209749445923078164062862089986280348253421170679821480865132823\
06647093844609550582231725359408128481117450284102701938521105559644622948954\
93038196442881097567`212.49714987269414*I, H[1, 4] -> 0.810930216216328763956\
02623092869827314398084692498839522802864828820134249782850253550485563462680\
24919370960907743600173649679803447785280402622382644028973448703967100198639\
78133320440938572865238440402862827101371036781840790898`211.9089834830445, 
   H[1, 5] -> (-I)*Pi - Log[50/13], H[1, 6] -> 2.2659211086224542462648926522\
58440455966057055479212393846106478263338536489493917445656038355621746317675\
61507789623191568336286874526353522761606646733086085046395169684531283502486\
53203956937332648736485257009095369003807377953570961009248210223488691331649\
88194071941852145057477706658162957154126422592175965942759582755205`309.5406\
429832714 - 3.141592653589793238462643383279502884197169399375105820974944592\
30781640628620899862803482534211706798214808651328230664709384460955058223172\
53594081284811174502841027019385211055596446229489549303819644288109756659334\
46128475648233786783165271201909145648566923460348610454326648213393607260249\
14127372458700660631558817488152092096282925409171995`326.0226404629596*I}}}


==> anc/Numerical_Evaluation_HelicityAmplitudes.wl <==
(* ::Package:: *)

Get["utilities.m"];


helicities["gg"]={"++++","+++-","++-+","++--"};
helicities["qq"]={"+++-","++-+"};


NfList["1L"]={"nf0","nf1"};
NfList["2L"]={"nf0","nf1","nf2"};


Print["Getting analytic expressions"];
Do[
Print[subprocess];
Do[
(* *)
TreeAmp[subprocess,hh]=Get["bb"<>subprocess<>"H/Tree_bb"<>subprocess<>"H_"<>hh<>".m"];
Phase[subprocess,hh]=Get["bb"<>subprocess<>"H/Phase_bb"<>subprocess<>"H_"<>hh<>".m"];
(* *)
PolesUVIR["1L",subprocess,"nf0",hh]=Get["bb"<>subprocess<>"H/PolesUVIR_bb"<>subprocess<>"H_1L_nf0_"<>hh<>".m"];
PolesUVIR["1L",subprocess,"nf1",hh]=Get["bb"<>subprocess<>"H/PolesUVIR_bb"<>subprocess<>"H_1L_nf1_"<>hh<>".m"];
FiniteRemainder["1L",subprocess,"nf0",hh]=Get["bb"<>subprocess<>"H/FiniteRemainder_bb"<>subprocess<>"H_1L_nf0_"<>hh<>".m"];
FiniteRemainder["1L",subprocess,"nf1",hh]=Get["bb"<>subprocess<>"H/FiniteRemainder_bb"<>subprocess<>"H_1L_nf1_"<>hh<>".m"];
(* *)
PolesUVIR["2L",subprocess,"nf0",hh]=Get["bb"<>subprocess<>"H/PolesUVIR_bb"<>subprocess<>"H_2L_nf0_"<>hh<>".m"];
PolesUVIR["2L",subprocess,"nf1",hh]=Get["bb"<>subprocess<>"H/PolesUVIR_bb"<>subprocess<>"H_2L_nf1_"<>hh<>".m"];
PolesUVIR["2L",subprocess,"nf2",hh]=Get["bb"<>subprocess<>"H/PolesUVIR_bb"<>subprocess<>"H_2L_nf2_"<>hh<>".m"];
FiniteRemainder["2L",subprocess,"nf0",hh]=Get["bb"<>subprocess<>"H/FiniteRemainder_bb"<>subprocess<>"H_2L_nf0_"<>hh<>".m"];
FiniteRemainder["2L",subprocess,"nf1",hh]=Get["bb"<>subprocess<>"H/FiniteRemainder_bb"<>subprocess<>"H_2L_nf1_"<>hh<>".m"];
FiniteRemainder["2L",subprocess,"nf2",hh]=Get["bb"<>subprocess<>"H/FiniteRemainder_bb"<>subprocess<>"H_2L_nf2_"<>hh<>".m"];
,{hh,helicities[subprocess]}];
,{subprocess,{"gg","qq"}}];


Do[
  tick=AbsoluteTime[];
  Print["phase space point: ",input];
  PSnum = Get["numerical_inputs/PSnum_"<>input<>"_p12345.m"];
  Fnum=Get["numerical_inputs/Fr_num_"<>input<>"_p12345.m"];
  SqrtNum = SqrtDefs1 /. SqrtDefs2 /. s2x /. ex[1]->s[1,2] /. Sqrt[x_]:>sqrt[x] /. Fnum[[1]] /. sqrt[x_]:>sqrt[Re[x]+I*10^(-32)] /. sqrt[x_]:>N[Sqrt[x],32];
  Fnum=Join[Fnum[[2]],SqrtNum];
  Do[
  Do[
    TreeNum[subprocess,hh]=EvaluateAmplitude[TreeAmp[subprocess,hh],PSnum,{},Phase[subprocess,hh],{1,2,3,4,5},1];
    TreeNum[subprocess,ConjugateHelicity[hh]]=EvaluateAmplitude[TreeAmp[subprocess,hh],PSnum,{},Phase[subprocess,hh],{1,2,3,4,5},1,"ConjugateAmplitude"->True];
    Do[
    Do[
      PolesUVIRNum[looporder,subprocess,nfpart,hh]=EvaluateAmplitude[PolesUVIR[looporder,subprocess,nfpart,hh],PSnum,Fnum,Phase[subprocess,hh],{1,2,3,4,5},1];
      FiniteRemainderNum[looporder,subprocess,nfpart,hh]=EvaluateAmplitude[FiniteRemainder[looporder,subprocess,nfpart,hh],PSnum,Fnum,Phase[subprocess,hh],{1,2,3,4,5},1];
      FiniteRemainderNum[looporder,subprocess,nfpart,ConjugateHelicity[hh]]=EvaluateAmplitude[FiniteRemainder[looporder,subprocess,nfpart,hh],PSnum,Fnum,
                                                                             Phase[subprocess,hh],{1,2,3,4,5},1,"ConjugateAmplitude"->True];
      BareAmplitudeNum[looporder,subprocess,nfpart,hh]=PolesUVIRNum[looporder,subprocess,nfpart,hh]+FiniteRemainderNum[looporder,subprocess,nfpart,hh];
    ,{nfpart,NfList[looporder]}];
    ,{looporder,{"1L","2L"}}];
  ,{hh,helicities[subprocess]}];
  ,{subprocess,{"gg","qq"}}];
  Print["done in ",(AbsoluteTime[]-tick)/1.," seconds"];
  (* bare amplitudes *)
  Print["bare amplitudes, normalised to tree level"];
  Do[
  Do[
  Do[
  Do[
    Print["bb"<>subprocess<>"H "<>looporder<>" "<>nfpart<>" "<>hh," ",Collect[BareAmplitudeNum[looporder,subprocess,nfpart,hh]/TreeNum[subprocess,hh],eps,N[Chop[#],12]&]];    
  ,{hh,helicities[subprocess]}];
  ,{nfpart,NfList[looporder]}];
  ,{looporder,{"1L","2L"}}];
  ,{subprocess,{"gg","qq"}}];

,{input,{"PSphysical_1"}}];


(*ToTeXbare2L[x_]:=StringReplace[ToString[Table[NumberForm[Chop[Coefficient[x,eps,i]],6],{i,{-4,-3,-2,-1,0}}]],{","->"$ & $","}"->" $ \\\\","{"->"& $ ","I"->"i"}];
ToTeXbare2Lx[looporder_,subprocess_,nfpart_,hh_]:="& $"<>hh<>"$ "<>ToTeXbare2L[BareAmplitudeNum[looporder,subprocess,nfpart,hh]/TreeNum[subprocess,hh]];*)


(*ToTeXbare1L[x_]:=StringReplace[ToString[Table[NumberForm[Chop[Coefficient[x,eps,i]],6],{i,{-2,-1,0,1,2}}]],{","->"$ & $","}"->" $ \\\\","{"->"& $ ","I"->"i"}];
ToTeXbare1Lx[looporder_,subprocess_,nfpart_,hh_]:="& $"<>hh<>"$ "<>ToTeXbare1L[BareAmplitudeNum[looporder,subprocess,nfpart,hh]/TreeNum[subprocess,hh]];*)


(*ToTeXbare2Lx["2L","gg","nf0","++++"]
ToTeXbare2Lx["2L","gg","nf0","+++-"]
ToTeXbare2Lx["2L","gg","nf0","++-+"]
ToTeXbare2Lx["2L","gg","nf0","++--"]*)


==> anc/Numerical_Evaluation_SquaredFiniteRemainder.wl <==
(* ::Package:: *)

Get["utilities.m"];


helicities["gg"]={"++++","+++-","++-+","++--"};
allhelicities["gg"]={"++++","+++-","++-+","++--","----","---+","--+-","--++"};


helicities["qq"]={"+++-","++-+"};
allhelicities["qq"]={"+++-","++-+","---+","--+-"};


helicities["bb"]={"+++-","++-+"};
allhelicities["bb"]={"+++-","++-+","+-++","+---","-+++","-+--","--+-","---+"};


permutations["gg"] = {{1,2,3,4,5},{1,2,4,3,5}};
permutations["qq"] = {{1,2,3,4,5},{1,2,4,3,5}};
permutations["bb"] = {{1,2,3,4,5},{1,2,4,3,5},{3,4,1,2,5},{1,4,3,2,5},{3,2,1,4,5},{4,3,1,2,5},{1,3,4,2,5},{4,2,1,3,5},
                       {3,1,4,2,5},{4,2,3,1,5},{3,2,4,1,5},{4,1,3,2,5},{1,3,2,4,5},{2,4,1,3,5},{1,4,2,3,5},{2,3,1,4,5}};


NfList["1L"]={"nf0","nf1"};
NfList["2L"]={"nf0","nf1","nf2"};


Print["Getting analytic expressions"];
Do[
Print[subprocess];
If[MemberQ[{"gg"},subprocess],subprocessSRC="gg"];
If[MemberQ[{"qq","bb"},subprocess],subprocessSRC="qq"];
Do[
TreeAmp[subprocess,hh]=Get["bb"<>subprocessSRC<>"H/Tree_bb"<>subprocessSRC<>"H_"<>hh<>".m"];
Phase[subprocess,hh]=Get["bb"<>subprocessSRC<>"H/Phase_bb"<>subprocessSRC<>"H_"<>hh<>".m"];
FiniteRemainder["1L",subprocess,"nf0",hh]=Get["bb"<>subprocessSRC<>"H/FiniteRemainder_bb"<>subprocessSRC<>"H_1L_nf0_"<>hh<>"_eps0.m"];
FiniteRemainder["1L",subprocess,"nf1",hh]=Get["bb"<>subprocessSRC<>"H/FiniteRemainder_bb"<>subprocessSRC<>"H_1L_nf1_"<>hh<>"_eps0.m"];
FiniteRemainder["2L",subprocess,"nf0",hh]=Get["bb"<>subprocessSRC<>"H/FiniteRemainder_bb"<>subprocessSRC<>"H_2L_nf0_"<>hh<>".m"];
FiniteRemainder["2L",subprocess,"nf1",hh]=Get["bb"<>subprocessSRC<>"H/FiniteRemainder_bb"<>subprocessSRC<>"H_2L_nf1_"<>hh<>".m"];
FiniteRemainder["2L",subprocess,"nf2",hh]=Get["bb"<>subprocessSRC<>"H/FiniteRemainder_bb"<>subprocessSRC<>"H_2L_nf2_"<>hh<>".m"];
,{hh,helicities[subprocess]}];
,{subprocess,{"gg","qq","bb"}}];


Do[
  tick=AbsoluteTime[];
  Clear[TreeNum];
  Print["phase space point: ",input];
  (* *)
  PSnum = Get["numerical_inputs/PSnum_"<>input<>"_p12345.m"];
  Do[
     Fnum[perm]=Get["numerical_inputs/Fr_num_"<>input<>"_p"<>perm<>".m"];
     SqrtNum[perm] = SqrtDefs1 /. SqrtDefs2 /. s2x /. ex[1]->s[1,2] /. Sqrt[x_]:>sqrt[x] /. Fnum[perm][[1]] /. sqrt[x_]:>sqrt[Re[x]+I*10^(-32)] /. sqrt[x_]:>N[Sqrt[x],32];
     Fnum[perm]=Join[Fnum[perm][[2]],SqrtNum[perm]];
  ,{perm,PermString/@permutations["bb"]}];
  (* *)
  Do[
  Print[subprocess];
  Do[
  Do[
    TreeNum[subprocess,PermString[perm],PermuteHelicity[hh,perm]]=GetPermSign[perm]*EvaluateAmplitude[TreeAmp[subprocess,hh],PSnum,{},Phase[subprocess,hh],perm,1];
    TreeNum[subprocess,PermString[perm],ConjugateHelicity[PermuteHelicity[hh,perm]]]=GetPermSign[perm]*EvaluateAmplitude[TreeAmp[subprocess,hh],PSnum,{},
                                                                                       Phase[subprocess,hh],perm,1,"ConjugateAmplitude"->True];
    (* *)
    Do[
    Do[
      FiniteRemainderNum[subprocess,looporder,nfpart,PermString[perm],PermuteHelicity[hh,perm]]=GetPermSign[perm]*EvaluateAmplitude[
             FiniteRemainder[looporder,subprocess,nfpart,hh],PSnum,Fnum[PermString[perm]],Phase[subprocess,hh],perm,1];
      FiniteRemainderNum[subprocess,looporder,nfpart,PermString[perm],ConjugateHelicity[PermuteHelicity[hh,perm]]]=GetPermSign[perm]*EvaluateAmplitude[
             FiniteRemainder[looporder,subprocess,nfpart,hh],PSnum,Fnum[PermString[perm]],Phase[subprocess,hh],perm,1,"ConjugateAmplitude"->True];
    ,{nfpart,NfList[looporder]}];
    ,{looporder,{"1L","2L"}}];
  ,{perm,permutations[subprocess]}];
  ,{hh,helicities[subprocess]}];
  ,{subprocess,{"gg","qq","bb"}}];
  (* *)
  Print["done in ",(AbsoluteTime[]-tick)/1.," seconds"]; 
  Do[
  Do[
    Do[
      TreeHelicitySquared[subprocess,PermString[perm],hh]=TreeNum[subprocess,PermString[perm],ConjugateHelicity[hh]]*TreeNum[subprocess,PermString[perm],hh];
      FiniteRemainderHelicitySquared[subprocess,"1L","nf0",PermString[perm],hh]=TreeNum[subprocess,PermString[perm],ConjugateHelicity[hh]]*FiniteRemainderNum[subprocess,"1L","nf0",PermString[perm],hh];
      FiniteRemainderHelicitySquared[subprocess,"1L","nf1",PermString[perm],hh]=TreeNum[subprocess,PermString[perm],ConjugateHelicity[hh]]*FiniteRemainderNum[subprocess,"1L","nf1",PermString[perm],hh];
      FiniteRemainderHelicitySquared[subprocess,"2L","nf0",PermString[perm],hh]=TreeNum[subprocess,PermString[perm],ConjugateHelicity[hh]]*FiniteRemainderNum[subprocess,"2L","nf0",PermString[perm],hh];
      FiniteRemainderHelicitySquared[subprocess,"2L","nf1",PermString[perm],hh]=TreeNum[subprocess,PermString[perm],ConjugateHelicity[hh]]*FiniteRemainderNum[subprocess,"2L","nf1",PermString[perm],hh];
      FiniteRemainderHelicitySquared[subprocess,"2L","nf2",PermString[perm],hh]=TreeNum[subprocess,PermString[perm],ConjugateHelicity[hh]]*FiniteRemainderNum[subprocess,"2L","nf2",PermString[perm],hh];
    ,{hh,allhelicities[subprocess]}];
    TreeSquared[subprocess,PermString[perm]]=Sum[TreeHelicitySquared[subprocess,PermString[perm],hhh],{hhh,allhelicities[subprocess]}] /. TreeNum[__]:>0;
    FiniteRemainderSquared[subprocess,"1L","nf0",PermString[perm]]=Sum[FiniteRemainderHelicitySquared[subprocess,"1L","nf0",PermString[perm],hhh],{hhh,allhelicities[subprocess]}] /. TreeNum[__]:>0;
    FiniteRemainderSquared[subprocess,"1L","nf1",PermString[perm]]=Sum[FiniteRemainderHelicitySquared[subprocess,"1L","nf1",PermString[perm],hhh],{hhh,allhelicities[subprocess]}] /. TreeNum[__]:>0;
    FiniteRemainderSquared[subprocess,"2L","nf0",PermString[perm]]=Sum[FiniteRemainderHelicitySquared[subprocess,"2L","nf0",PermString[perm],hhh],{hhh,allhelicities[subprocess]}] /. TreeNum[__]:>0;
    FiniteRemainderSquared[subprocess,"2L","nf1",PermString[perm]]=Sum[FiniteRemainderHelicitySquared[subprocess,"2L","nf1",PermString[perm],hhh],{hhh,allhelicities[subprocess]}] /. TreeNum[__]:>0;
    FiniteRemainderSquared[subprocess,"2L","nf2",PermString[perm]]=Sum[FiniteRemainderHelicitySquared[subprocess,"2L","nf2",PermString[perm],hhh],{hhh,allhelicities[subprocess]}] /. TreeNum[__]:>0;
  ,{perm,permutations[subprocess]}];
  ,{subprocess,{"gg","qq","bb"}}];  
  (* *)
  TreeSquared["gg"]  =TreeSquared["gg","12345"]+TreeSquared["gg","12435"];
  TreeSquared["qqx"] =TreeSquared["qq","12345"];
  TreeSquared["qxq"] =TreeSquared["qq","12435"];
  TreeSquared["bbx"] =( TreeSquared["bb","12345"]+TreeSquared["bb","34125"]+TreeSquared["bb","32145"]+TreeSquared["bb","14325"] );
  TreeSquared["bxb"] =( TreeSquared["bb","12435"]+TreeSquared["bb","43125"]+TreeSquared["bb","42135"]+TreeSquared["bb","13425"] );
  TreeSquared["bb"]  =( TreeSquared["bb","31425"]+TreeSquared["bb","42315"]+TreeSquared["bb","32415"]+TreeSquared["bb","41325"] )/2;
  TreeSquared["bxbx"]=( TreeSquared["bb","13245"]+TreeSquared["bb","24135"]+TreeSquared["bb","14325"]+TreeSquared["bb","23145"] )/2;
  Print["gg "," ",N[TreeSquared["gg"]]];
  Print["qqx"," ",N[TreeSquared["qqx"]]];
  Print["qxq"," ",N[TreeSquared["qxq"]]];
  Print["bbx"," ",N[TreeSquared["bbx"]]];
  Print["bxb"," ",N[TreeSquared["bxb"]]];
  Do[
  Do[
    FiniteRemainderSquared["gg",looporder,nfpart]=FiniteRemainderSquared["gg",looporder,nfpart,"12345"]+FiniteRemainderSquared["gg",looporder,nfpart,"12435"];
    FiniteRemainderSquared["qqx",looporder,nfpart]=FiniteRemainderSquared["qq",looporder,nfpart,"12345"];
    FiniteRemainderSquared["qxq",looporder,nfpart]=FiniteRemainderSquared["qq",looporder,nfpart,"12435"];
    FiniteRemainderSquared["bbx",looporder,nfpart]=( FiniteRemainderSquared["bb",looporder,nfpart,"12345"]
                                                    +FiniteRemainderSquared["bb",looporder,nfpart,"34125"]
                                                    +FiniteRemainderSquared["bb",looporder,nfpart,"32145"]
                                                    +FiniteRemainderSquared["bb",looporder,nfpart,"14325"] );
    FiniteRemainderSquared["bxb",looporder,nfpart]=( FiniteRemainderSquared["bb",looporder,nfpart,"12435"]
                                                    +FiniteRemainderSquared["bb",looporder,nfpart,"43125"]
                                                    +FiniteRemainderSquared["bb",looporder,nfpart,"42135"]
                                                    +FiniteRemainderSquared["bb",looporder,nfpart,"13425"] );
    FiniteRemainderSquared["bb",looporder,nfpart]=( FiniteRemainderSquared["bb",looporder,nfpart,"31425"]
                                                    +FiniteRemainderSquared["bb",looporder,nfpart,"42315"]
                                                    +FiniteRemainderSquared["bb",looporder,nfpart,"32415"]
                                                    +FiniteRemainderSquared["bb",looporder,nfpart,"41325"] )/2;
    FiniteRemainderSquared["bxbx",looporder,nfpart]=( FiniteRemainderSquared["bb",looporder,nfpart,"13245"]
                                                     +FiniteRemainderSquared["bb",looporder,nfpart,"24135"]
                                                     +FiniteRemainderSquared["bb",looporder,nfpart,"14235"]
                                                     +FiniteRemainderSquared["bb",looporder,nfpart,"23145"] )/2;
    (* *)
    Print[" --- "];
    Print["gg"," ",looporder," ",nfpart," ",N[FiniteRemainderSquared["gg",looporder,nfpart]]];
    Print["qqx"," ",looporder," ",nfpart," ",N[FiniteRemainderSquared["qqx",looporder,nfpart]]];
    Print["qxq"," ",looporder," ",nfpart," ",N[FiniteRemainderSquared["qxq",looporder,nfpart]]];
    Print["bbx"," ",looporder," ",nfpart," ",N[FiniteRemainderSquared["bbx",looporder,nfpart]]];
    Print["bxb"," ",looporder," ",nfpart," ",N[FiniteRemainderSquared["bxb",looporder,nfpart]]];
    Print["bb"," ",looporder," ",nfpart," ",N[FiniteRemainderSquared["bb",looporder,nfpart]]];
    Print["bxbx"," ",looporder," ",nfpart," ",N[FiniteRemainderSquared["bxbx",looporder,nfpart]]];
  ,{nfpart,NfList[looporder]}];
  ,{looporder,{"1L","2L"}}];
  (* *)  
,{input,{"PSphysical_1"}}];


(*ToTexTreeSq[subprocess_]:=StringReplace[ToString[{NumberForm[Chop[
Re[(TreeSquared[subprocess] /. eps->0)]],10]} ],{","->"$ & $","}"->" $ \\\\","{"->"& $ ","I"->"i"}];*)


(*ToTexFinRemSq[subprocess_,looporder_]:=StringReplace[ToString[NumberForm[Chop[
Re[(FiniteRemainderSquared[subprocess,looporder,#] /. eps->0)]],10]& /@ NfList[looporder]],{","->"$ & $","}"->" $ \\\\","{"->"& $ ","I"->"i"}];*)


(*ToTexTreeSq["gg"]
ToTexTreeSq["qqx"]
ToTexTreeSq["qxq"]
ToTexTreeSq["bbx"]
ToTexTreeSq["bxb"]
ToTexTreeSq["bb"]
ToTexTreeSq["bxbx"]*)


(*ToTexFinRemSq["gg","1L"]
ToTexFinRemSq["qqx","1L"]
ToTexFinRemSq["qxq","1L"]
ToTexFinRemSq["bbx","1L"]
ToTexFinRemSq["bxb","1L"]
ToTexFinRemSq["bb","1L"]
ToTexFinRemSq["bxbx","1L"]*)


(*ToTexFinRemSq["gg","2L"]
ToTexFinRemSq["qqx","2L"]
ToTexFinRemSq["qxq","2L"]
ToTexFinRemSq["bbx","2L"]
ToTexFinRemSq["bxb","2L"]
ToTexFinRemSq["bb","2L"]
ToTexFinRemSq["bxbx","2L"]*)


==> anc/README.txt <==
This folder contains:

1. F2MIcomponents.m: Fr[i,j] functions (master integral function basis) in terms of master integral components mi["f",i,j], 
   where f denotes the integral family, i the integral number, and j the order in eps (j=0,1,2,3,4)
   We follow the convention used in arXiv:2005.04195[hep-ph]. The families mzzX and zzzX are obtained from
   mzz and zzz, respectively, by permuting the external momenta as {1,2,3,4,5}->{1,5,4,3,2}.

2. mi2F.m: master integrals contributing to the planar two-loop bbggH and bbqqH amplitudes written in terms of Fr[i,j] up to order eps^4

3. H_basis.m: substitution rules from H[i,j] (finite remainder function basis) to Fr[i,j] (H2Fr) and differential equation for the H[i,j] functions in the form 
   {H2Fr,g,dAtilde}, where dg = eps dAtilde g. The letters w[i] are defined in arXiv:2005.04195, and dlog[x] stands for the differential of the logarithm of x

4. H_basis_values.m: values of the H[i,j] functions in six points, one for each of the distinct 2->3 physical scattering regions, with (at least) 200-digit accuracy

5. alphabet.m: the alphabet of letters w[i] from arXiv:2005.04195

6. DiffExpExample.wl: a demonstration of how to:
    - generate a canonical differential equation matrix d_1.m from dAtilde, in a form usable by DiffExp
    - use this matrix in DiffExp to calculate the values of the H[i,j] functions at the benchmark point defined in numerical_inputs/PSnum_PSphysical_1_p12345.m, starting from one of the six physical scattering regions.

7. Analytic results for bbggH and bbqqH helicity amplitudes at tree level, one loop and two loops, for the various closed fermion loop contributions (nf0,nf1,nf2).
    
    Here PROC = {bbggH,bbqqH} and HEL = helicity configurations (bbggH: ++++,+++-,++-+,++-- while bbqqH: +++-,++-+)
 
    - Tree_PROC_HEL.m: tree level helicity amplitude
    - Phase_PROC_HEL.m: phase factor corresponding to the helicity configuration
    - PolesUVIR_PROC_1L_nf*_HEL.m: one-loop IR-UV poles up to O(eps^2)
    - FiniteRemainder_PROC_1L_nf*_HEL.m: one loop finite remainder up to O(eps^2)
    - FiniteRemainder_PROC_1L_nf*_HEL_eps0.m: one loop finite remainder up to O(eps^0) in H-basis
    - PolesUVIR_PROC_2L_nf*_HEL.m: two-loop IR-UV poles up to O(eps^0)
    - FiniteRemainder_PROC_2L_nf*_HEL.m: two-loop finite remainder up to O(eps^0) in H-basis

8. Numerical_Evaluation_HelicityAmplitudes.wl: evaluation of the bare helicity amplitudes at a benchmark phase space point (pp->bbH scattering region)
   Numerical_Evaluation_SquaredFiniteRemainder.wl: evaluation of the squared tree level matrix element and L-loop finite remainder interfered with the tree level amplitude at a benchmark phase space point (pp->bbH scattering region) for all channels (gg,qqx,qxq,bbx,bxb,bb,bxbx).

   The inputs needed for the numerical evaluations are provided in the folder "numerical_inputs"

9. Check_ScaleDependence.wl: checking the scale dependence of the finite remainder numerically by evaluating them at two kinematic points related by a rescaling factor (Eq.(5.12) in the manuscript)
   and show that the relation in Eq.(5.13) in the manuscript is satisfied.


============================================================

There are two sets of variables:

1. {s[1,2],s[2,3],s[3,4],s[4,5],s[1,5],s[5]}: variables used in the 0->bbar(p1)+b(p2)+g/qbar(p3)+g/q(p4)+H(p5) scattering process
2. {p1s,s12,s23,s34,s45,s15}: variables used in the master integral computations of the {mzz,zzz,zmz} families (arXiv:2005.04195[hep-ph])
   The full set of master integral families are {mzz,zzz,zmz,mzzX,zzzX}

The two sets of variables are related by

s2x = {p1s -> s[5], s12 -> -s[1,2] - s[1,5] + s[3,4] + s[5], s15 -> s[1,5], s23 -> s[2,3], s34 -> s[3,4], s45 -> -s[1,5] + s[2,3] - s[4,5] + s[5]};

To compute the crossed P1 and P3 families (P1x,P3x) we use the following relations

s2xCrossed = {p1s -> s[5], s12 -> s[1,5], s23 -> -s[1,5] + s[2,3] - s[4,5] + s[5], s34 -> s[3,4], s45 -> s[2,3], s15 -> -s[1,2] - s[1,5] + s[3,4] + s[5]};


The definition of the square-roots and tr5 are:

SqrtDefs1 = {
  tr5->sqrt2,
  SQRT1->sqrt1/s[1,2],
  SQRT2->sqrt2/s[1,2]^2,
  SQRT3->sqrt3/s[1,2]
};


SqrtDefs2 = {
  sqrt1 -> Sqrt[p1s^2 + (s23 - s45)^2 - 2*p1s*(s23 + s45)],
  sqrt2 -> Sqrt[(-s12*s15 + s12*s23 + p1s*s34 + s15*s45 - s34*s45 - s23*s34)^2 - 4*s23*s34*s45*(p1s - s12 - s15 + s34)],
  sqrt3 -> Sqrt[(s12 + s15)^2 - 4 p1s*s34]
};



==> anc/ToTwistorVariables.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{s[1, 2] -> ex[1], s[1, 3] -> ex[1]*(-1 - ex[4] + ex[6]), 
 s[1, 4] -> ex[1]*((1 + ex[3])*(ex[4] - ex[6]) + 
    (ex[2]*ex[3]*(ex[4]*(-2 + ex[5]) + ex[6]))/ex[4]), s[2, 1] -> ex[1], 
 s[2, 3] -> ex[1]*ex[4], s[2, 4] -> 
  (ex[1]*(1 + ex[2])*(ex[2]*ex[3] - (1 + ex[3])*ex[4]))/ex[2], 
 s[3, 1] -> ex[1]*(-1 - ex[4] + ex[6]), s[3, 2] -> ex[1]*ex[4], 
 s[3, 4] -> ex[1]*(((1 + ex[3])*ex[4])/ex[2] - 
    ex[3]*(1 + ex[4]*(-1 + ex[5]))), 
 s[4, 1] -> ex[1]*((1 + ex[3])*(ex[4] - ex[6]) + 
    (ex[2]*ex[3]*(ex[4]*(-2 + ex[5]) + ex[6]))/ex[4]), 
 s[4, 2] -> (ex[1]*(1 + ex[2])*(ex[2]*ex[3] - (1 + ex[3])*ex[4]))/ex[2], 
 s[4, 3] -> ex[1]*(((1 + ex[3])*ex[4])/ex[2] - 
    ex[3]*(1 + ex[4]*(-1 + ex[5]))), s[1, 2, 3] -> ex[1]*ex[6], 
 s[1, 2, 4] -> ex[1]*(-(((1 + ex[3])*ex[4])/ex[2]) - 
    (1 + ex[3])*(-1 + ex[6]) + (ex[2]*ex[3]*(ex[4]*(-1 + ex[5]) + ex[6]))/
     ex[4]), s[1, 3, 2] -> ex[1]*ex[6], 
 s[1, 3, 4] -> (ex[1]*(ex[2] - ex[4])*
    (ex[4]*(-1 + ex[3]*(-1 + ex[2]*(-2 + ex[5]))) + ex[2]*ex[3]*ex[6]))/
   (ex[2]*ex[4]), s[1, 4, 2] -> ex[1]*(-(((1 + ex[3])*ex[4])/ex[2]) - 
    (1 + ex[3])*(-1 + ex[6]) + (ex[2]*ex[3]*(ex[4]*(-1 + ex[5]) + ex[6]))/
     ex[4]), s[1, 4, 3] -> (ex[1]*(ex[2] - ex[4])*
    (ex[4]*(-1 + ex[3]*(-1 + ex[2]*(-2 + ex[5]))) + ex[2]*ex[3]*ex[6]))/
   (ex[2]*ex[4]), s[2, 3, 1] -> ex[1]*ex[6], 
 s[2, 4, 1] -> ex[1]*(-(((1 + ex[3])*ex[4])/ex[2]) - 
    (1 + ex[3])*(-1 + ex[6]) + (ex[2]*ex[3]*(ex[4]*(-1 + ex[5]) + ex[6]))/
     ex[4]), s[3, 1, 4] -> (ex[1]*(ex[2] - ex[4])*
    (ex[4]*(-1 + ex[3]*(-1 + ex[2]*(-2 + ex[5]))) + ex[2]*ex[3]*ex[6]))/
   (ex[2]*ex[4]), s[3, 2, 1] -> ex[1]*ex[6], 
 s[3, 2, 4] -> ex[1]*ex[3]*(ex[2] - ex[4]*ex[5]), 
 s[3, 4, 1] -> (ex[1]*(ex[2] - ex[4])*
    (ex[4]*(-1 + ex[3]*(-1 + ex[2]*(-2 + ex[5]))) + ex[2]*ex[3]*ex[6]))/
   (ex[2]*ex[4]), s[4, 1, 3] -> 
  (ex[1]*(ex[2] - ex[4])*(ex[4]*(-1 + ex[3]*(-1 + ex[2]*(-2 + ex[5]))) + 
     ex[2]*ex[3]*ex[6]))/(ex[2]*ex[4]), 
 s[4, 2, 1] -> ex[1]*(-(((1 + ex[3])*ex[4])/ex[2]) - 
    (1 + ex[3])*(-1 + ex[6]) + (ex[2]*ex[3]*(ex[4]*(-1 + ex[5]) + ex[6]))/
     ex[4]), s[4, 2, 3] -> ex[1]*ex[3]*(ex[2] - ex[4]*ex[5]), 
 s[4, 3, 1] -> (ex[1]*(ex[2] - ex[4])*
    (ex[4]*(-1 + ex[3]*(-1 + ex[2]*(-2 + ex[5]))) + ex[2]*ex[3]*ex[6]))/
   (ex[2]*ex[4]), trm[1, 5, 2, 3] -> ex[1]^2*ex[3]*(ex[2] - ex[4])*
   (1 + ex[4] - ex[6]), trm[1, 5, 2, 4] -> 
  -((ex[1]^2*(1 + ex[2])*ex[3]*(ex[2] - ex[4])*
     ((1 + ex[3])*ex[4]*(ex[4] - ex[6]) + ex[2]*ex[3]*(ex[4]*(-2 + ex[5]) + 
        ex[6])))/(ex[2]*ex[4])), trm[1, 5, 3, 2] -> 
  -(ex[1]^2*ex[3]*(ex[2] - ex[4] + ex[2]*ex[4]*(-1 + ex[5]))), 
 trm[1, 5, 3, 4] -> (ex[1]^2*ex[3]*(ex[2] - ex[4] + ex[2]*ex[4]*(-1 + ex[5]))*
    ((1 + ex[3])*ex[4]*(ex[4] - ex[6]) + ex[2]*ex[3]*
      (ex[4]*(-2 + ex[5]) + ex[6])))/(ex[2]*ex[4]), 
 trm[1, 5, 4, 2] -> ex[1]^2*(1 + ex[2])*ex[3]*ex[4]*(-1 + ex[5]), 
 trm[1, 5, 4, 3] -> -(ex[1]^2*ex[3]*ex[4]*(-1 + ex[5])*(1 + ex[4] - ex[6])), 
 trm[2, 5, 3, 1] -> (ex[1]^2*(-((1 + ex[3])*ex[4]) + 
     ex[2]^2*ex[3]*(1 + ex[4]*(-1 + ex[5])) + 
     ex[2]*(1 + ex[3] + ex[3]*ex[4]*(-2 + ex[5]) - ex[6])))/ex[2], 
 trm[2, 5, 4, 1] -> 
  (ex[1]^2*(ex[2]*ex[3]*(-(ex[4]*(1 + ex[4])*(-1 + ex[5])) - ex[6]) + 
     (1 + ex[3])*ex[4]*ex[6]))/ex[4], trm[3, 5, 1, 4] -> 
  (ex[1]^2*(-((1 + ex[3])*ex[4]) + ex[2]*ex[3]*(1 + ex[4]*(-1 + ex[5])))*
    ((1 + ex[3])*ex[4]*(ex[4] - ex[6]) + 
     ex[2]*(ex[4]*(-1 + ex[3]*(-2 + ex[5])) + ex[3]*ex[6])))/(ex[2]*ex[4]), 
 trm[3, 5, 2, 1] -> (ex[1]^2*(1 + ex[3])*(ex[2] - ex[4])*(1 + ex[4] - ex[6]))/
   ex[2], trm[3, 5, 2, 4] -> (ex[1]^2*(1 + ex[2])*(1 + ex[3])*(ex[2] - ex[4])*
    (-((1 + ex[3])*ex[4]) + ex[2]*ex[3]*(1 + ex[4]*(-1 + ex[5]))))/ex[2]^2, 
 trm[3, 5, 4, 1] -> -((ex[1]^2*(1 + ex[4] - ex[6])*((1 + ex[3])*ex[4]*ex[6] - 
      ex[2]*ex[3]*(ex[4]*(-1 + ex[5]) + ex[6])))/ex[4]), 
 trm[4, 5, 1, 3] -> (ex[1]^2*(-((1 + ex[3])*ex[4]) + 
     ex[2]*ex[3]*(1 + ex[4]*(-1 + ex[5])))*(ex[2] - ex[4] + ex[6]))/ex[2], 
 trm[4, 5, 2, 1] -> 
  -((ex[1]^2*(ex[2] - ex[4])*((1 + ex[3])*ex[4]*(ex[4] - ex[6]) + 
      ex[2]*ex[3]*(ex[4]*(-2 + ex[5]) + ex[6])))/(ex[2]*ex[4])), 
 trm[4, 5, 2, 3] -> -((ex[1]^2*(ex[2] - ex[4])*(-((1 + ex[3])*ex[4]) + 
      ex[2]*ex[3]*(1 + ex[4]*(-1 + ex[5]))))/ex[2]), 
 trm[4, 5, 3, 1] -> -((ex[1]^2*(ex[4] + ex[2]*(-1 + ex[6]))*
     ((1 + ex[3])*ex[4]*(ex[4] - ex[6]) + ex[2]*ex[3]*(ex[4]*(-2 + ex[5]) + 
        ex[6])))/(ex[2]*ex[4])), trm[1, p[2, 3], p[1, 5], 5, 2, 3] -> 
  ex[1]^3*ex[3]*ex[4]*(-ex[2] + ex[4])*ex[5]*(1 + ex[4] - ex[6]), 
 trm[1, p[2, 4], p[1, 5], 5, 2, 4] -> 
  (ex[1]^3*(1 + ex[2])*ex[3]*(ex[2] - ex[4])*(-1 + ex[2]*ex[3] - 
     (1 + ex[3])*ex[4]*ex[5])*((1 + ex[3])*ex[4]*(ex[4] - ex[6]) + 
     ex[2]*ex[3]*(ex[4]*(-2 + ex[5]) + ex[6])))/(ex[2]*ex[4]), 
 trm[1, p[3, 2], p[1, 5], 5, 3, 2] -> ex[1]^3*ex[3]*ex[4]*
   (-(ex[4]*ex[5]) + ex[2]*(ex[4]*(-1 + ex[5]) + ex[5] + ex[6] - 
      ex[5]*ex[6])), trm[1, p[3, 4], p[1, 5], 5, 3, 4] -> 
  -((ex[1]^3*ex[3]*((1 + ex[3])*ex[4]*(ex[4] - ex[6]) + 
      ex[2]*ex[3]*(ex[4]*(-2 + ex[5]) + ex[6]))*
     (ex[2]^2*ex[3]*(1 + ex[4]*(-1 + ex[5])) + 
      ex[4]*(-1 + ex[4]*(-1 + ex[5] + ex[3]*ex[5]) + ex[6]) - 
      ex[2]*(-1 + ex[3]*ex[4]*(1 + ex[5] + ex[4]*(-1 + ex[5])*ex[5]) + 
        ex[6])))/(ex[2]*ex[4])), trm[1, p[4, 2], p[1, 5], 5, 4, 2] -> 
  (ex[1]^3*(1 + ex[2])*ex[3]*
    (ex[4]*((1 + ex[3])*ex[4]^2 + ex[2]*ex[4]*(ex[3]*(-2 + ex[4]) + ex[4]) + 
       ex[2]^2*ex[3]*(1 + ex[4]*(-2 + ex[5])))*(-1 + ex[5]) - 
     (ex[4] + ex[3]*(-ex[2] + ex[4]))*(ex[2] - ex[4] + 
       ex[2]*ex[4]*(-1 + ex[5]))*ex[6]))/(ex[2]*ex[4]), 
 trm[1, p[4, 3], p[1, 5], 5, 4, 3] -> 
  (ex[1]^3*ex[3]*(1 + ex[4] - ex[6])*
    (ex[4]*(-1 + ex[5])*((1 + ex[3])*ex[4]^2 + ex[2]^2*ex[3]*(1 + ex[4]) - 
       ex[2]*ex[3]*ex[4]*(2 + ex[4]*ex[5])) + (ex[2] - ex[4])*
      (ex[2]*ex[3] - (1 + ex[3])*ex[4])*ex[6]))/(ex[2]*ex[4]), 
 trm[2, p[3, 1], p[2, 5], 5, 3, 1] -> 
  ex[1]^3*(-(((1 + ex[3])*ex[4]*(1 + ex[4]))/ex[2]) - 
    (1 + ex[4])*(-1 + ex[6]) + (ex[2]*ex[3]*(ex[4]^2 + ex[4]^3*(-1 + ex[5]) + 
       ex[4]*(-2 + ex[5])*(-1 + ex[6]) + (-1 + ex[6])*ex[6]))/ex[4] + 
    ex[3]*(1 + ex[4]*(-2 - 3*ex[4] + 2*(1 + ex[4])*ex[5]) + ex[6] - 
      ex[4]*(-2 + ex[5])*ex[6] - ex[6]^2)), 
 trm[2, p[4, 1], p[2, 5], 5, 4, 1] -> 
  -((ex[1]^3*((1 + ex[3])^2*ex[4]^3*ex[6] + ex[2]^3*ex[3]^2*
       (ex[4]^2*(3 + ex[4] - ex[5])*(-1 + ex[5]) - 2*ex[4]*(-2 + ex[5])*
         ex[6] - ex[6]^2) + ex[2]^2*ex[3]*ex[4]*
       (-(ex[4]*(-1 + ex[4] + ex[4]^2 + ex[3]*(-1 + ex[4]*(3 + ex[4] - ex[
                5])))*(-1 + ex[5])) + (1 + ex[3] + ex[4]*(-4 + ex[5]) + 
          ex[3]*ex[4]*(-7 + 3*ex[5]))*ex[6] + (1 + 2*ex[3])*ex[6]^2) - 
      ex[2]*(1 + ex[3])*ex[4]^2*(ex[6] - ex[4]*ex[6] + 
        ex[3]*(ex[6]*(2 + ex[6]) + ex[4]*(-1 + ex[5] + (-3 + ex[5])*
             ex[6])))))/(ex[2]*ex[4]^2)), 
 trm[3, p[1, 4], p[3, 5], 5, 1, 4] -> 
  -((ex[1]^3*(-((1 + ex[3])*ex[4]) + ex[2]*ex[3]*(1 + ex[4]*(-1 + ex[5])))*
     (-((1 + ex[3])^2*ex[4]^3*(ex[4] - ex[6])) + ex[2]^3*ex[3]^2*
       (ex[4]*(-2 + ex[5]) + ex[6])*(ex[4]*(-1 + ex[5]) + ex[6]) + 
      ex[2]*(1 + ex[3])*ex[4]^2*(ex[4]^2 + ex[6]*(-1 + ex[3]*(-2 + ex[6]) + 
          ex[6]) - ex[4]*(2*(-1 + ex[6]) + ex[3]*(-3 + ex[5] + ex[6]))) + 
      ex[2]^2*(1 + ex[3])*ex[4]*(ex[4]^2*(-1 + ex[3]*(-1 + ex[5])) + 
        ex[3]*(1 - 2*ex[6])*ex[6] + ex[4]*(-1 + ex[6] - ex[3]*(-2 + ex[5])*
           (-1 + 2*ex[6])))))/(ex[2]^2*ex[4]^2)), 
 trm[3, p[2, 1], p[3, 5], 5, 2, 1] -> 
  -((ex[1]^3*(ex[2] - ex[4])*(1 + ex[4] - ex[6])*
     (ex[4]*(1 + ex[3]*(1 + ex[2]*(-1 + ex[5]) - ex[6]) - ex[6]) + 
      ex[2]*ex[3]*ex[6]))/(ex[2]*ex[4])), 
 trm[3, p[2, 4], p[3, 5], 5, 2, 4] -> 
  -((ex[1]^3*(1 + ex[2])*(ex[2] - ex[4])*(-((1 + ex[3])*ex[4]) + 
      ex[2]*ex[3]*(1 + ex[4]*(-1 + ex[5])))*(-((1 + ex[3])^2*ex[4]^2) - 
      ex[2]*(1 + ex[3])*ex[4]*(ex[4] + ex[3]*(-1 + ex[6])) + 
      ex[2]^2*ex[3]^2*(ex[4]*(-1 + ex[5]) + ex[6])))/(ex[2]^3*ex[4])), 
 trm[3, p[4, 1], p[3, 5], 5, 4, 1] -> 
  -((ex[1]^3*(1 + ex[4] - ex[6])*((1 + ex[3])^2*ex[4]^3*ex[6] + 
      ex[2]^2*ex[3]*(1 + ex[3])*ex[4]*(1 + 2*ex[4] - 2*ex[6])*
       (ex[4]*(-1 + ex[5]) + ex[6]) + ex[2]^3*ex[3]^2*(ex[4]*(-2 + ex[5]) + 
        ex[6])*(ex[4]*(-1 + ex[5]) + ex[6]) + ex[2]*(1 + ex[3])*ex[4]^2*
       (-(ex[3]*ex[4]*(1 + ex[4])*(-1 + ex[5])) - 
        (1 + ex[4] + ex[3]*(2 + ex[4]))*ex[6] + (1 + ex[3])*ex[6]^2)))/
    (ex[2]*ex[4]^2)), trm[4, p[1, 3], p[4, 5], 5, 1, 3] -> 
  (ex[1]^3*(-((1 + ex[3])*ex[4]) + ex[2]*ex[3]*(1 + ex[4]*(-1 + ex[5])))*
    ((1 + ex[2])*(ex[2] - ex[4])*ex[4]*
      (ex[4] + ex[3]*(ex[4] + ex[2]*(-2 + ex[5]))) + 
     (ex[2]^2*(1 + ex[2])*ex[3] - ex[2]*(ex[2] + 2*(1 + ex[2])*ex[3])*ex[4] + 
       (1 + ex[3] + ex[2]*(2 + ex[3]))*ex[4]^2)*ex[6] - ex[2]*ex[4]*ex[6]^2))/
   (ex[2]^2*ex[4]), trm[4, p[2, 1], p[4, 5], 5, 2, 1] -> 
  (ex[1]^3*(ex[2] - ex[4])*((1 + ex[3])*ex[4]*(ex[4] - ex[6]) + 
     ex[2]*ex[3]*(ex[4]*(-2 + ex[5]) + ex[6]))*((1 + ex[3])*ex[4] + 
     ex[2]*(ex[3]*(-1 + ex[6]) + ex[6])))/(ex[2]^2*ex[4]), 
 trm[4, p[2, 3], p[4, 5], 5, 2, 3] -> 
  -((ex[1]^3*(ex[2] - ex[4])*(-((1 + ex[3])*ex[4]) + 
      ex[2]*ex[3]*(1 + ex[4]*(-1 + ex[5])))*
     (-ex[4] + ex[3]*(ex[2] - ex[4] + ex[6])))/ex[2]), 
 trm[4, p[3, 1], p[4, 5], 5, 3, 1] -> 
  -((ex[1]^3*((1 + ex[2])*(ex[2] - ex[4])*(-((1 + ex[3])*ex[4]) + 
        ex[2]*ex[3]*(1 + ex[4]*(-1 + ex[5]))) + ex[2]^2*(1 + ex[4])*ex[6] - 
      ex[2]^2*ex[6]^2)*((1 + ex[3])*ex[4]*(ex[4] - ex[6]) + 
      ex[2]*ex[3]*(ex[4]*(-2 + ex[5]) + ex[6])))/(ex[2]^2*ex[4])), 
 trp[1, 2, 3, 4] -> ex[1]^2*(-((1 + ex[3])*ex[4]) + 
    ex[2]*ex[3]*(1 + ex[4]*(-1 + ex[5]))), 
 trp[1, 2, 4, 3] -> -((ex[1]^2*(1 + ex[2])*(-((1 + ex[3])*ex[4]) + 
      ex[2]*ex[3]*(1 + ex[4]*(-1 + ex[5]))))/ex[2]), 
 trp[1, 2, 5, 3] -> (ex[1]^2*(-((1 + ex[3])*ex[4]) + 
     ex[2]^2*ex[3]*(1 + ex[4]*(-1 + ex[5])) + 
     ex[2]*(1 + ex[3] + ex[3]*ex[4]*(-2 + ex[5]) - ex[6])))/ex[2], 
 trp[1, 2, 5, 4] -> 
  (ex[1]^2*(ex[2]*ex[3]*(-(ex[4]*(1 + ex[4])*(-1 + ex[5])) - ex[6]) + 
     (1 + ex[3])*ex[4]*ex[6]))/ex[4], trp[1, 3, 2, 4] -> 
  -(ex[1]^2*(ex[2]*ex[3] - (1 + ex[3])*ex[4])*(1 + ex[4] - ex[6])), 
 trp[1, 3, 4, 2] -> -((ex[1]^2*(ex[2]*ex[3] - (1 + ex[3])*ex[4])*
     (1 + ex[4] - ex[6]))/ex[2]), trp[1, 3, 5, 2] -> 
  (ex[1]^2*(1 + ex[3])*(ex[2] - ex[4])*(1 + ex[4] - ex[6]))/ex[2], 
 trp[1, 3, 5, 4] -> -((ex[1]^2*(1 + ex[4] - ex[6])*((1 + ex[3])*ex[4]*ex[6] - 
      ex[2]*ex[3]*(ex[4]*(-1 + ex[5]) + ex[6])))/ex[4]), 
 trp[1, 4, 2, 3] -> (ex[1]^2*(1 + ex[2])*((1 + ex[3])*ex[4]*(ex[4] - ex[6]) + 
     ex[2]*ex[3]*(ex[4]*(-2 + ex[5]) + ex[6])))/ex[2], 
 trp[1, 4, 3, 2] -> -((ex[1]^2*((1 + ex[3])*ex[4]*(ex[4] - ex[6]) + 
      ex[2]*ex[3]*(ex[4]*(-2 + ex[5]) + ex[6])))/ex[2]), 
 trp[1, 4, 5, 2] -> 
  -((ex[1]^2*(ex[2] - ex[4])*((1 + ex[3])*ex[4]*(ex[4] - ex[6]) + 
      ex[2]*ex[3]*(ex[4]*(-2 + ex[5]) + ex[6])))/(ex[2]*ex[4])), 
 trp[1, 4, 5, 3] -> -((ex[1]^2*(ex[4] + ex[2]*(-1 + ex[6]))*
     ((1 + ex[3])*ex[4]*(ex[4] - ex[6]) + ex[2]*ex[3]*(ex[4]*(-2 + ex[5]) + 
        ex[6])))/(ex[2]*ex[4])), trp[2, 3, 1, 4] -> 
  (ex[1]^2*(1 + ex[2])*((1 + ex[3])*ex[4]*(ex[4] - ex[6]) + 
     ex[2]*ex[3]*(ex[4]*(-2 + ex[5]) + ex[6])))/ex[2], 
 trp[2, 3, 5, 4] -> -((ex[1]^2*(1 + ex[2])*(-((1 + ex[3])*ex[4]*ex[6]) + 
      ex[2]*ex[3]*(ex[4]*(-1 + ex[5]) + ex[6])))/ex[2]), 
 trp[2, 4, 1, 3] -> -(ex[1]^2*(ex[2]*ex[3] - (1 + ex[3])*ex[4])*
    (1 + ex[4] - ex[6])), trp[2, 4, 5, 3] -> 
  -((ex[1]^2*(ex[2]*ex[3] - (1 + ex[3])*ex[4])*(ex[4] + ex[2]*(-1 + ex[6])))/
    ex[2]), trp[3, 1, 4, 2] -> -(ex[1]^2*(ex[2]*ex[3] - (1 + ex[3])*ex[4])*
    (1 + ex[4] - ex[6])), trp[3, 1, 5, 2] -> ex[1]^2*ex[3]*(ex[2] - ex[4])*
   (1 + ex[4] - ex[6]), trp[3, 2, 1, 4] -> 
  -((ex[1]^2*((1 + ex[3])*ex[4]*(ex[4] - ex[6]) + 
      ex[2]*ex[3]*(ex[4]*(-2 + ex[5]) + ex[6])))/ex[2]), 
 trp[3, 2, 4, 1] -> (ex[1]^2*(1 + ex[2])*((1 + ex[3])*ex[4]*(ex[4] - ex[6]) + 
     ex[2]*ex[3]*(ex[4]*(-2 + ex[5]) + ex[6])))/ex[2], 
 trp[3, 2, 5, 1] -> 
  (ex[1]^2*(-(ex[4]*((1 + ex[3])*ex[4] + ex[2]^2*ex[3]*(-2 + ex[5]) + 
        ex[2]*(-1 + ex[3]*(-2 + ex[4] + ex[5])))) + 
     (-((1 + ex[2])*ex[3]*(ex[2] - ex[4])) + ex[4])*ex[6]))/ex[2], 
 trp[3, 2, 5, 4] -> (ex[1]^2*(-((1 + ex[3])*ex[4]*ex[6]) + 
     ex[2]*ex[3]*(ex[4]*(1 + ex[4])*(-1 + ex[5]) + ex[6])))/ex[2], 
 trp[3, 4, 1, 2] -> ex[1]^2*(-((1 + ex[3])*ex[4]) + 
    ex[2]*ex[3]*(1 + ex[4]*(-1 + ex[5]))), 
 trp[3, 4, 5, 2] -> -((ex[1]^2*(ex[2] - ex[4])*(-((1 + ex[3])*ex[4]) + 
      ex[2]*ex[3]*(1 + ex[4]*(-1 + ex[5]))))/ex[2]), 
 trp[4, 1, 3, 2] -> (ex[1]^2*(1 + ex[2])*((1 + ex[3])*ex[4]*(ex[4] - ex[6]) + 
     ex[2]*ex[3]*(ex[4]*(-2 + ex[5]) + ex[6])))/ex[2], 
 trp[4, 1, 5, 2] -> -((ex[1]^2*(1 + ex[2])*ex[3]*(ex[2] - ex[4])*
     ((1 + ex[3])*ex[4]*(ex[4] - ex[6]) + ex[2]*ex[3]*(ex[4]*(-2 + ex[5]) + 
        ex[6])))/(ex[2]*ex[4])), trp[4, 2, 1, 3] -> 
  -((ex[1]^2*(ex[2]*ex[3] - (1 + ex[3])*ex[4])*(1 + ex[4] - ex[6]))/ex[2]), 
 trp[4, 2, 3, 1] -> -(ex[1]^2*(ex[2]*ex[3] - (1 + ex[3])*ex[4])*
    (1 + ex[4] - ex[6])), trp[4, 2, 5, 1] -> 
  -((ex[1]^2*(ex[2]*ex[3] - (1 + ex[3])*ex[4])*
     (ex[4]*((1 + ex[3])*ex[4] + ex[2]^2*ex[3]*(-2 + ex[5]) + 
        ex[2]*(-1 + ex[3]*(-2 + ex[4] + ex[5]))) - 
      (-((1 + ex[2])*ex[3]*(ex[2] - ex[4])) + ex[4])*ex[6]))/(ex[2]*ex[4])), 
 trp[4, 2, 5, 3] -> (ex[1]^2*(ex[2]*ex[3] - (1 + ex[3])*ex[4])*
    (-((1 + ex[3])*ex[4]) + ex[2]^2*ex[3]*(1 + ex[4]*(-1 + ex[5])) + 
     ex[2]*(1 + ex[3] + ex[3]*ex[4]*(-2 + ex[5]) - ex[6])))/ex[2]^2, 
 trp[4, 3, 1, 2] -> -((ex[1]^2*(1 + ex[2])*(-((1 + ex[3])*ex[4]) + 
      ex[2]*ex[3]*(1 + ex[4]*(-1 + ex[5]))))/ex[2]), 
 trp[4, 3, 5, 2] -> (ex[1]^2*(1 + ex[2])*(1 + ex[3])*(ex[2] - ex[4])*
    (-((1 + ex[3])*ex[4]) + ex[2]*ex[3]*(1 + ex[4]*(-1 + ex[5]))))/ex[2]^2, 
 trp[1, 2, 3, 1, 5, 4] -> ex[1]^3*ex[2]*ex[3]*ex[4]*(-1 + ex[5])*
   (1 + ex[4] - ex[6]), trp[1, 2, 4, 1, 5, 3] -> 
  (ex[1]^3*(1 + ex[2])*ex[3]*(ex[2] - ex[4] + ex[2]*ex[4]*(-1 + ex[5]))*
    ((1 + ex[3])*ex[4]*(ex[4] - ex[6]) + ex[2]*ex[3]*
      (ex[4]*(-2 + ex[5]) + ex[6])))/(ex[2]*ex[4]), 
 trp[1, 3, 2, 1, 5, 4] -> -(ex[1]^3*ex[2]*ex[3]*ex[4]*(-1 + ex[5])*
    (1 + ex[4] - ex[6])), trp[1, 3, 4, 1, 5, 2] -> 
  (ex[1]^3*ex[3]*(ex[2] - ex[4])*(1 + ex[4] - ex[6])*
    ((1 + ex[3])*ex[4]*(ex[4] - ex[6]) + ex[2]*ex[3]*
      (ex[4]*(-2 + ex[5]) + ex[6])))/(ex[2]*ex[4]), 
 trp[1, 4, 2, 1, 5, 3] -> 
  -((ex[1]^3*(1 + ex[2])*ex[3]*(ex[2] - ex[4] + ex[2]*ex[4]*(-1 + ex[5]))*
     ((1 + ex[3])*ex[4]*(ex[4] - ex[6]) + ex[2]*ex[3]*(ex[4]*(-2 + ex[5]) + 
        ex[6])))/(ex[2]*ex[4])), trp[1, 4, 3, 1, 5, 2] -> 
  -((ex[1]^3*ex[3]*(ex[2] - ex[4])*(1 + ex[4] - ex[6])*
     ((1 + ex[3])*ex[4]*(ex[4] - ex[6]) + ex[2]*ex[3]*(ex[4]*(-2 + ex[5]) + 
        ex[6])))/(ex[2]*ex[4])), trp[2, 1, 3, 2, 5, 4] -> 
  (ex[1]^3*(1 + ex[2])*(-((1 + ex[3])*ex[4]*ex[6]) + 
     ex[2]*ex[3]*(ex[4]*(1 + ex[4])*(-1 + ex[5]) + ex[6])))/ex[2], 
 trp[2, 1, 4, 2, 5, 3] -> -((ex[1]^3*(ex[2]*ex[3] - (1 + ex[3])*ex[4])*
     (-((1 + ex[3])*ex[4]) + ex[2]^2*ex[3]*(1 + ex[4]*(-1 + ex[5])) + 
      ex[2]*(1 + ex[3] + ex[3]*ex[4]*(-2 + ex[5]) - ex[6])))/ex[2]), 
 trp[3, 1, 2, 3, 5, 4] -> 
  -((ex[1]^3*(1 + ex[4] - ex[6])*((1 + ex[3])*ex[4]*ex[6] - 
      ex[2]*ex[3]*(ex[4]*(-1 + ex[5]) + ex[6])))/ex[2]), 
 trp[3, 1, 4, 3, 5, 2] -> -((ex[1]^3*(1 + ex[3])*(ex[2] - ex[4])*
     (-((1 + ex[3])*ex[4]) + ex[2]*ex[3]*(1 + ex[4]*(-1 + ex[5])))*
     (1 + ex[4] - ex[6]))/ex[2]), trp[3, 4, 1, 3, 5, 2] -> 
  (ex[1]^3*(1 + ex[3])*(ex[2] - ex[4])*(-((1 + ex[3])*ex[4]) + 
     ex[2]*ex[3]*(1 + ex[4]*(-1 + ex[5])))*(1 + ex[4] - ex[6]))/ex[2], 
 trp[3, 4, 2, 3, 5, 1] -> 
  -((ex[1]^3*(1 + ex[2])*(-((1 + ex[3])*ex[4]) + 
      ex[2]*ex[3]*(1 + ex[4]*(-1 + ex[5])))*
     ((1 + ex[3])*ex[4]*(ex[4] - ex[6]) + 
      ex[2]*(ex[4]*(-1 + ex[3]*(-2 + ex[5])) + ex[3]*ex[6])))/ex[2]^2), 
 trp[4, 1, 2, 4, 5, 3] -> (ex[1]^3*(ex[2]*ex[3] - (1 + ex[3])*ex[4])*
    (ex[4] + ex[2]*(-1 + ex[6]))*((1 + ex[3])*ex[4]*(ex[4] - ex[6]) + 
     ex[2]*ex[3]*(ex[4]*(-2 + ex[5]) + ex[6])))/(ex[2]^2*ex[4]), 
 trp[4, 1, 3, 4, 5, 2] -> -((ex[1]^3*(1 + ex[2])*(ex[2] - ex[4])*
     (-((1 + ex[3])*ex[4]) + ex[2]*ex[3]*(1 + ex[4]*(-1 + ex[5])))*
     ((1 + ex[3])*ex[4]*(ex[4] - ex[6]) + ex[2]*ex[3]*(ex[4]*(-2 + ex[5]) + 
        ex[6])))/(ex[2]^2*ex[4])), trp[4, 3, 1, 4, 5, 2] -> 
  (ex[1]^3*(1 + ex[2])*(ex[2] - ex[4])*(-((1 + ex[3])*ex[4]) + 
     ex[2]*ex[3]*(1 + ex[4]*(-1 + ex[5])))*
    ((1 + ex[3])*ex[4]*(ex[4] - ex[6]) + ex[2]*ex[3]*
      (ex[4]*(-2 + ex[5]) + ex[6])))/(ex[2]^2*ex[4]), 
 trp[4, 3, 2, 4, 5, 1] -> -((ex[1]^3*(ex[2]*ex[3] - (1 + ex[3])*ex[4])*
     (-((1 + ex[3])*ex[4]) + ex[2]*ex[3]*(1 + ex[4]*(-1 + ex[5])))*
     (ex[2] - ex[4] + ex[6]))/ex[2]), trp[1, 5, 2, 3] -> 
  (ex[1]^2*(-(ex[4]*((1 + ex[3])*ex[4] + ex[2]^2*ex[3]*(-2 + ex[5]) + 
        ex[2]*(-1 + ex[3]*(-2 + ex[4] + ex[5])))) + 
     (-((1 + ex[2])*ex[3]*(ex[2] - ex[4])) + ex[4])*ex[6]))/ex[2], 
 trp[1, 5, 2, 4] -> -((ex[1]^2*(ex[2]*ex[3] - (1 + ex[3])*ex[4])*
     (ex[4]*((1 + ex[3])*ex[4] + ex[2]^2*ex[3]*(-2 + ex[5]) + 
        ex[2]*(-1 + ex[3]*(-2 + ex[4] + ex[5]))) - 
      (-((1 + ex[2])*ex[3]*(ex[2] - ex[4])) + ex[4])*ex[6]))/(ex[2]*ex[4])), 
 trp[1, 5, 3, 2] -> (ex[1]^2*((1 + ex[3])*ex[4]*(ex[4] - ex[6]) + 
     ex[2]*(ex[4]*(-1 + ex[3]*(-2 + ex[5])) + ex[3]*ex[6])))/ex[2], 
 trp[1, 5, 3, 4] -> (ex[1]^2*(-((1 + ex[3])*ex[4]) + 
     ex[2]*ex[3]*(1 + ex[4]*(-1 + ex[5])))*
    ((1 + ex[3])*ex[4]*(ex[4] - ex[6]) + 
     ex[2]*(ex[4]*(-1 + ex[3]*(-2 + ex[5])) + ex[3]*ex[6])))/(ex[2]*ex[4]), 
 trp[1, 5, 4, 2] -> -((ex[1]^2*(ex[2]*ex[3] - (1 + ex[3])*ex[4])*
     (ex[2] - ex[4] + ex[6]))/ex[2]), trp[1, 5, 4, 3] -> 
  (ex[1]^2*(-((1 + ex[3])*ex[4]) + ex[2]*ex[3]*(1 + ex[4]*(-1 + ex[5])))*
    (ex[2] - ex[4] + ex[6]))/ex[2], trp[2, 5, 3, 1] -> 
  (ex[1]^2*(1 + ex[3])*(ex[2] - ex[4])*(1 + ex[4] - ex[6]))/ex[2], 
 trp[2, 5, 4, 1] -> 
  -((ex[1]^2*(ex[2] - ex[4])*((1 + ex[3])*ex[4]*(ex[4] - ex[6]) + 
      ex[2]*ex[3]*(ex[4]*(-2 + ex[5]) + ex[6])))/(ex[2]*ex[4])), 
 trp[3, 5, 1, 4] -> (ex[1]^2*ex[3]*(ex[2] - ex[4] + ex[2]*ex[4]*(-1 + ex[5]))*
    ((1 + ex[3])*ex[4]*(ex[4] - ex[6]) + ex[2]*ex[3]*
      (ex[4]*(-2 + ex[5]) + ex[6])))/(ex[2]*ex[4]), 
 trp[3, 5, 2, 1] -> (ex[1]^2*(-((1 + ex[3])*ex[4]) + 
     ex[2]^2*ex[3]*(1 + ex[4]*(-1 + ex[5])) + 
     ex[2]*(1 + ex[3] + ex[3]*ex[4]*(-2 + ex[5]) - ex[6])))/ex[2], 
 trp[3, 5, 2, 4] -> (ex[1]^2*(ex[2]*ex[3] - (1 + ex[3])*ex[4])*
    (-((1 + ex[3])*ex[4]) + ex[2]^2*ex[3]*(1 + ex[4]*(-1 + ex[5])) + 
     ex[2]*(1 + ex[3] + ex[3]*ex[4]*(-2 + ex[5]) - ex[6])))/ex[2]^2, 
 trp[3, 5, 4, 1] -> -((ex[1]^2*(ex[4] + ex[2]*(-1 + ex[6]))*
     ((1 + ex[3])*ex[4]*(ex[4] - ex[6]) + ex[2]*ex[3]*(ex[4]*(-2 + ex[5]) + 
        ex[6])))/(ex[2]*ex[4])), trp[4, 5, 1, 3] -> 
  -(ex[1]^2*ex[3]*ex[4]*(-1 + ex[5])*(1 + ex[4] - ex[6])), 
 trp[4, 5, 2, 1] -> 
  (ex[1]^2*(ex[2]*ex[3]*(-(ex[4]*(1 + ex[4])*(-1 + ex[5])) - ex[6]) + 
     (1 + ex[3])*ex[4]*ex[6]))/ex[4], trp[4, 5, 2, 3] -> 
  (ex[1]^2*(-((1 + ex[3])*ex[4]*ex[6]) + ex[2]*ex[3]*
      (ex[4]*(1 + ex[4])*(-1 + ex[5]) + ex[6])))/ex[2], 
 trp[4, 5, 3, 1] -> -((ex[1]^2*(1 + ex[4] - ex[6])*((1 + ex[3])*ex[4]*ex[6] - 
      ex[2]*ex[3]*(ex[4]*(-1 + ex[5]) + ex[6])))/ex[4]), 
 trp[1, p[2, 3], p[1, 5], 5, 2, 3] -> 
  (ex[1]^3*((1 + ex[3])*ex[4]*(ex[4] - ex[6])^2 - 
     ex[2]^2*ex[3]*(ex[4]*(-1 + ex[4] + ex[5] - ex[6]) + ex[6]) + 
     ex[2]*(ex[4]^2*(-1 + ex[3]*(-3 + (2 + ex[4])*ex[5])) - 
       ex[4]*(-1 + ex[3]*(-4 + ex[5] + ex[4]*ex[5]))*ex[6] - ex[3]*ex[6]^2)))/
   ex[2], trp[1, p[2, 4], p[1, 5], 5, 2, 4] -> 
  (ex[1]^3*(ex[2]*ex[3] - (1 + ex[3])*ex[4])*
    (-((1 + ex[3])*ex[4]*(ex[4] - ex[6])*(1 + ex[4] + ex[3]*ex[4]*ex[5] - 
        ex[6])) + ex[2]^3*ex[3]^2*(ex[4]*(-2 + ex[5]) + ex[6]) + 
     ex[2]^2*ex[3]*(ex[4]*(ex[4] - ex[6]) + 
       ex[3]*(ex[6] + ex[4]*(-2 + ex[4] + ex[5] - ex[4]*(-2 + ex[5])*ex[5] - 
           (1 + ex[5])*ex[6]))) + ex[2]*(-(ex[3]*(1 + ex[3])*ex[4]^3*ex[5]) + 
       ex[3]*(-1 + ex[6])*ex[6] - ex[4]*(-1 + ex[6] + 
         ex[3]*(-2 + ex[5] + (4 + ex[3] + (-1 + ex[3])*ex[5])*ex[6])) + 
       ex[4]^2*(1 + ex[3]*(3 + ex[3] + ex[5]*(-1 + ex[6]) + 
           ex[3]*ex[5]*(2 - ex[5] + ex[6]))))))/(ex[2]*ex[4]), 
 trp[1, p[3, 2], p[1, 5], 5, 3, 2] -> 
  (ex[1]^3*(-((1 + ex[3])*ex[4]*(ex[4] - ex[6])^2) + 
     ex[2]^2*ex[3]*(ex[4]*(-1 + ex[5]) + ex[6]) + 
     ex[2]*(ex[4]^2*(1 + ex[3]*(3 - 2*ex[5])) + 
       ex[4]*(-1 + ex[3]*(-4 + ex[5]))*ex[6] + ex[3]*ex[6]^2)))/ex[2], 
 trp[1, p[3, 4], p[1, 5], 5, 3, 4] -> 
  -((ex[1]^3*(-((1 + ex[3])*ex[4]) + ex[2]*ex[3]*(1 + ex[4]*(-1 + ex[5])))*
     ((1 + ex[3])*ex[4]*(-1 + ex[3]*ex[4]*ex[5])*(-ex[4] + ex[6]) + 
      ex[2]^2*ex[3]*(1 + ex[3])*(ex[4]*(-2 + ex[5]) + ex[6]) + 
      ex[2]*(ex[4]*(-1 + ex[3]*(-2 + ex[5] + ex[4]*(2 + ex[3] - 
              ex[3]*(-2 + ex[5])*ex[5]))) - 
        ex[3]*(-1 + ex[4]*(2 + ex[3] + ex[3]*ex[5]))*ex[6])))/(ex[2]*ex[4])), 
 trp[1, p[4, 2], p[1, 5], 5, 4, 2] -> 
  (ex[1]^3*(ex[2]*ex[3] - (1 + ex[3])*ex[4])*
    ((ex[2] - ex[4])*ex[4]*(-1 - ex[4] + ex[3]*(-1 + ex[2] - ex[4] + 
         ex[5])) - ((1 + ex[3])*ex[4]*(1 + 2*ex[4]) - 
       ex[2]*(ex[3] + ex[4] + 3*ex[3]*ex[4]) + ex[2]*ex[3]*ex[4]*ex[5])*
      ex[6] + (ex[4] + ex[3]*(-ex[2] + ex[4]))*ex[6]^2))/(ex[2]*ex[4]), 
 trp[1, p[4, 3], p[1, 5], 5, 4, 3] -> 
  (ex[1]^3*(-((1 + ex[3])*ex[4]) + ex[2]*ex[3]*(1 + ex[4]*(-1 + ex[5])))*
    ((ex[2] - ex[4])*ex[4]*(-1 + ex[3]*(-1 - 2*ex[2] + (1 + ex[2] + ex[4])*
          ex[5])) + (-ex[4] + ex[3]*(ex[2]*(1 + ex[2] - 2*ex[4]) - ex[4] + 
         ex[4]^2*ex[5]))*ex[6]))/(ex[2]*ex[4]), 
 trp[2, p[3, 1], p[2, 5], 5, 3, 1] -> 
  -((ex[1]^3*(ex[2] - ex[4])*(1 + ex[4] - ex[6])*
     (-(ex[4]*(1 + ex[4] + ex[3]*(1 + ex[2] + ex[4] - ex[2]*ex[5]))) + 
      ex[2]*ex[3]*ex[6]))/(ex[2]*ex[4])), 
 trp[2, p[4, 1], p[2, 5], 5, 4, 1] -> 
  (ex[1]^3*(ex[2] - ex[4])*((1 + ex[3])*ex[4]*(ex[4] - ex[6]) + 
     ex[2]*ex[3]*(ex[4]*(-2 + ex[5]) + ex[6]))*
    (ex[2]*(1 + ex[3])*(-1 + ex[4])*ex[4] + (1 + ex[3])*ex[4]^2 + 
     ex[2]^2*ex[3]*(ex[4]*(-2 + ex[5]) + ex[6])))/(ex[2]^2*ex[4]^2), 
 trp[3, p[1, 4], p[3, 5], 5, 1, 4] -> 
  -((ex[1]^3*ex[3]*((1 + ex[3])*ex[4]*(ex[4] - ex[6]) + 
      ex[2]*ex[3]*(ex[4]*(-2 + ex[5]) + ex[6]))*((1 + ex[3])*ex[4]^3 - 
      ex[2]*ex[4]^2*(2 + ex[4] + ex[3]*(2 + ex[4]*(-1 + ex[5]) - ex[6]) - 
        2*ex[6]) + ex[2]^3*ex[3]*(1 + ex[4]*(-1 + ex[5]))*
       (ex[4]*(-1 + ex[5]) + ex[6]) + ex[2]^2*ex[4]*(1 + ex[3] + ex[4] - 
        ex[4]^2 + ex[4]^2*ex[5] - (1 + ex[3])*(2 + ex[4]*(-1 + ex[5]))*
         ex[6])))/(ex[2]^2*ex[4]^2)), trp[3, p[2, 1], p[3, 5], 5, 2, 1] -> 
  ex[1]^3*(ex[3]*(ex[4] + ex[4]^2*(-1 + ex[5]) - (-1 + ex[6])^2) - 
    ((1 + ex[3])*ex[4]*(-1 + ex[6]))/ex[2] - (-1 + ex[6])^2 + 
    (ex[2]*ex[3]*(-(ex[4]*(2*ex[4]*(-1 + ex[5]) + ex[5])) + 
       (-1 + ex[4]*(1 + ex[4])*(-1 + ex[5]))*ex[6] + ex[6]^2))/ex[4]), 
 trp[3, p[2, 4], p[3, 5], 5, 2, 4] -> 
  -((ex[1]^3*(ex[2]*ex[3] - (1 + ex[3])*ex[4])*((1 + ex[3])^2*ex[4]^3 - 
      ex[2]*(1 + ex[3])*ex[4]^2*(1 - ex[4] + ex[3]*(2 + ex[4]*(-2 + ex[5]) - 
          ex[6]) - ex[6]) + ex[2]^4*ex[3]^2*(1 + ex[4]*(-1 + ex[5]))*
       (ex[4]*(-1 + ex[5]) + ex[6]) - ex[2]^2*ex[4]*
       (ex[4] + ex[3]*(-1 + ex[3]*(-1 + ex[4]*(2 + ex[4]*(-1 + ex[5]))) + 
          ex[4]*(2 + ex[4]*(-2 + ex[5]))) + 
        (-ex[4] + ex[3]*(1 + ex[3])*(2 + ex[4]*(-2 + ex[5])))*ex[6]) + 
      ex[2]^3*ex[3]*(-(ex[4]*(ex[4]*(ex[4]*(-1 + ex[5]) + ex[5]) + ex[6])) + 
        ex[3]*(ex[6] + ex[4]*(ex[5] + ex[4]*(-1 + ex[5])*(-1 + ex[5] - 
              ex[6]) + (-3 + ex[5])*ex[6])))))/(ex[2]^3*ex[4])), 
 trp[3, p[4, 1], p[3, 5], 5, 4, 1] -> 
  -((ex[1]^3*((1 + ex[3])*ex[4]*(ex[4] - ex[6]) + 
      ex[2]*ex[3]*(ex[4]*(-2 + ex[5]) + ex[6]))*((1 + ex[3])*ex[4]^3 - 
      ex[2]*ex[4]^2*(2 + ex[4] + ex[3]*(2 + ex[4]*(-1 + ex[5]) - ex[6]) - 
        2*ex[6]) + ex[2]^3*ex[3]*(1 + ex[4] - ex[6])*(ex[4]*(-1 + ex[5]) + 
        ex[6]) + ex[2]^2*ex[4]*(1 + ex[3] + ex[4] + ex[3]*ex[4]^2 - 
        ex[3]*ex[4]^2*ex[5] - (1 + ex[3])*(2 + ex[4])*ex[6] + 
        (1 + ex[3])*ex[6]^2)))/(ex[2]^2*ex[4]^2)), 
 trp[4, p[1, 3], p[4, 5], 5, 1, 3] -> 
  (ex[1]^3*ex[3]*(1 + ex[4] - ex[6])*
    (-(ex[2]*ex[4]*(1 + ex[4])*(ex[4] + ex[3]*(-ex[2] + ex[4]))*
       (-1 + ex[5])) + (ex[2]^2*ex[3] + (1 + ex[3])*ex[4]^2 + 
       ex[2]*ex[4]*(-1 - 2*ex[3] + ex[4]*(-1 + ex[5])))*ex[6]))/
   (ex[2]*ex[4]), trp[4, p[2, 1], p[4, 5], 5, 2, 1] -> 
  -((ex[1]^3*((1 + ex[3])^2*ex[4]^2*ex[6] + ex[2]^3*ex[3]^2*
       (1 + ex[4]*(-1 + ex[5]))*(ex[4]*(-1 + ex[5]) + ex[6]) + 
      ex[2]^2*ex[3]*(-(ex[4]*ex[5]*ex[6]) - ex[6]^2 - ex[4]^2*(-1 + ex[5])*
         (1 + ex[6]) + ex[3]*(ex[6] + ex[4]*(-1 + ex[5] + ex[4]*(-1 + ex[5])*
             (-2 + ex[5] - ex[6]) + (-3 + ex[5])*ex[6]))) - 
      ex[2]*(1 + ex[3])*ex[4]*(-ex[6]^2 + 
        ex[3]*(2*ex[6] + ex[4]*(-1 + ex[5] + (-2 + ex[5])*ex[6])))))/
    (ex[2]*ex[4])), trp[4, p[2, 3], p[4, 5], 5, 2, 3] -> 
  -((ex[1]^3*ex[4]*((1 + ex[3])*ex[4]*(ex[3]*(-1 + ex[5])*(ex[4] - ex[6]) - 
        ex[6]) + ex[2]^2*ex[3]^2*(-1 + ex[5])*(ex[4]*(-2 + ex[5]) + ex[6]) + 
      ex[2]*ex[3]*(ex[6] + (-1 + ex[5])*(ex[4]^2 + 
          ex[3]*(ex[4]*(-2 + ex[4] + ex[5] - ex[6]) + ex[6])))))/ex[2]), 
 trp[4, p[3, 1], p[4, 5], 5, 3, 1] -> 
  -((ex[1]^3*(1 + ex[4] - ex[6])*((1 + ex[3])^2*ex[4]^2*ex[6] + 
      ex[2]^2*ex[3]*(ex[6]*(ex[4]*(-2 + ex[5]) + ex[6]) + 
        ex[3]*(ex[4]*(1 + ex[4])*(-1 + ex[5]) + ex[6])) - 
      ex[2]*(1 + ex[3])*ex[4]*(ex[6]*(-ex[4] + ex[6]) + 
        ex[3]*(ex[4]*(1 + ex[4])*(-1 + ex[5]) + 2*ex[6]))))/(ex[2]*ex[4])), 
 trm[1, 2, 3, 4] -> -((ex[1]^2*((1 + ex[3])*ex[4]*(ex[4] - ex[6]) + 
      ex[2]*ex[3]*(ex[4]*(-2 + ex[5]) + ex[6])))/ex[2]), 
 trm[1, 2, 4, 3] -> -((ex[1]^2*(ex[2]*ex[3] - (1 + ex[3])*ex[4])*
     (1 + ex[4] - ex[6]))/ex[2]), trm[1, 2, 5, 3] -> 
  (ex[1]^2*(1 + ex[3])*(ex[2] - ex[4])*(1 + ex[4] - ex[6]))/ex[2], 
 trm[1, 2, 5, 4] -> 
  -((ex[1]^2*(ex[2] - ex[4])*((1 + ex[3])*ex[4]*(ex[4] - ex[6]) + 
      ex[2]*ex[3]*(ex[4]*(-2 + ex[5]) + ex[6])))/(ex[2]*ex[4])), 
 trm[1, 3, 2, 4] -> (ex[1]^2*(1 + ex[2])*((1 + ex[3])*ex[4]*(ex[4] - ex[6]) + 
     ex[2]*ex[3]*(ex[4]*(-2 + ex[5]) + ex[6])))/ex[2], 
 trm[1, 3, 4, 2] -> -((ex[1]^2*(1 + ex[2])*(-((1 + ex[3])*ex[4]) + 
      ex[2]*ex[3]*(1 + ex[4]*(-1 + ex[5]))))/ex[2]), 
 trm[1, 3, 5, 2] -> (ex[1]^2*(-((1 + ex[3])*ex[4]) + 
     ex[2]^2*ex[3]*(1 + ex[4]*(-1 + ex[5])) + 
     ex[2]*(1 + ex[3] + ex[3]*ex[4]*(-2 + ex[5]) - ex[6])))/ex[2], 
 trm[1, 3, 5, 4] -> -((ex[1]^2*(ex[4] + ex[2]*(-1 + ex[6]))*
     ((1 + ex[3])*ex[4]*(ex[4] - ex[6]) + ex[2]*ex[3]*(ex[4]*(-2 + ex[5]) + 
        ex[6])))/(ex[2]*ex[4])), trm[1, 4, 2, 3] -> 
  -(ex[1]^2*(ex[2]*ex[3] - (1 + ex[3])*ex[4])*(1 + ex[4] - ex[6])), 
 trm[1, 4, 3, 2] -> ex[1]^2*(-((1 + ex[3])*ex[4]) + 
    ex[2]*ex[3]*(1 + ex[4]*(-1 + ex[5]))), 
 trm[1, 4, 5, 2] -> 
  (ex[1]^2*(ex[2]*ex[3]*(-(ex[4]*(1 + ex[4])*(-1 + ex[5])) - ex[6]) + 
     (1 + ex[3])*ex[4]*ex[6]))/ex[4], trm[1, 4, 5, 3] -> 
  -((ex[1]^2*(1 + ex[4] - ex[6])*((1 + ex[3])*ex[4]*ex[6] - 
      ex[2]*ex[3]*(ex[4]*(-1 + ex[5]) + ex[6])))/ex[4]), 
 trm[2, 3, 1, 4] -> -(ex[1]^2*(ex[2]*ex[3] - (1 + ex[3])*ex[4])*
    (1 + ex[4] - ex[6])), trm[2, 3, 5, 4] -> 
  -((ex[1]^2*(ex[2]*ex[3] - (1 + ex[3])*ex[4])*(ex[4] + ex[2]*(-1 + ex[6])))/
    ex[2]), trm[2, 4, 1, 3] -> 
  (ex[1]^2*(1 + ex[2])*((1 + ex[3])*ex[4]*(ex[4] - ex[6]) + 
     ex[2]*ex[3]*(ex[4]*(-2 + ex[5]) + ex[6])))/ex[2], 
 trm[2, 4, 5, 3] -> -((ex[1]^2*(1 + ex[2])*(-((1 + ex[3])*ex[4]*ex[6]) + 
      ex[2]*ex[3]*(ex[4]*(-1 + ex[5]) + ex[6])))/ex[2]), 
 trm[3, 1, 4, 2] -> (ex[1]^2*(1 + ex[2])*((1 + ex[3])*ex[4]*(ex[4] - ex[6]) + 
     ex[2]*ex[3]*(ex[4]*(-2 + ex[5]) + ex[6])))/ex[2], 
 trm[3, 1, 5, 2] -> 
  (ex[1]^2*(-(ex[4]*((1 + ex[3])*ex[4] + ex[2]^2*ex[3]*(-2 + ex[5]) + 
        ex[2]*(-1 + ex[3]*(-2 + ex[4] + ex[5])))) + 
     (-((1 + ex[2])*ex[3]*(ex[2] - ex[4])) + ex[4])*ex[6]))/ex[2], 
 trm[3, 2, 1, 4] -> ex[1]^2*(-((1 + ex[3])*ex[4]) + 
    ex[2]*ex[3]*(1 + ex[4]*(-1 + ex[5]))), 
 trm[3, 2, 4, 1] -> -(ex[1]^2*(ex[2]*ex[3] - (1 + ex[3])*ex[4])*
    (1 + ex[4] - ex[6])), trm[3, 2, 5, 1] -> ex[1]^2*ex[3]*(ex[2] - ex[4])*
   (1 + ex[4] - ex[6]), trm[3, 2, 5, 4] -> 
  -((ex[1]^2*(ex[2] - ex[4])*(-((1 + ex[3])*ex[4]) + 
      ex[2]*ex[3]*(1 + ex[4]*(-1 + ex[5]))))/ex[2]), 
 trm[3, 4, 1, 2] -> -((ex[1]^2*((1 + ex[3])*ex[4]*(ex[4] - ex[6]) + 
      ex[2]*ex[3]*(ex[4]*(-2 + ex[5]) + ex[6])))/ex[2]), 
 trm[3, 4, 5, 2] -> (ex[1]^2*(-((1 + ex[3])*ex[4]*ex[6]) + 
     ex[2]*ex[3]*(ex[4]*(1 + ex[4])*(-1 + ex[5]) + ex[6])))/ex[2], 
 trm[4, 1, 3, 2] -> -(ex[1]^2*(ex[2]*ex[3] - (1 + ex[3])*ex[4])*
    (1 + ex[4] - ex[6])), trm[4, 1, 5, 2] -> 
  -((ex[1]^2*(ex[2]*ex[3] - (1 + ex[3])*ex[4])*
     (ex[4]*((1 + ex[3])*ex[4] + ex[2]^2*ex[3]*(-2 + ex[5]) + 
        ex[2]*(-1 + ex[3]*(-2 + ex[4] + ex[5]))) - 
      (-((1 + ex[2])*ex[3]*(ex[2] - ex[4])) + ex[4])*ex[6]))/(ex[2]*ex[4])), 
 trm[4, 2, 1, 3] -> -((ex[1]^2*(1 + ex[2])*(-((1 + ex[3])*ex[4]) + 
      ex[2]*ex[3]*(1 + ex[4]*(-1 + ex[5]))))/ex[2]), 
 trm[4, 2, 3, 1] -> (ex[1]^2*(1 + ex[2])*((1 + ex[3])*ex[4]*(ex[4] - ex[6]) + 
     ex[2]*ex[3]*(ex[4]*(-2 + ex[5]) + ex[6])))/ex[2], 
 trm[4, 2, 5, 1] -> -((ex[1]^2*(1 + ex[2])*ex[3]*(ex[2] - ex[4])*
     ((1 + ex[3])*ex[4]*(ex[4] - ex[6]) + ex[2]*ex[3]*(ex[4]*(-2 + ex[5]) + 
        ex[6])))/(ex[2]*ex[4])), trm[4, 2, 5, 3] -> 
  (ex[1]^2*(1 + ex[2])*(1 + ex[3])*(ex[2] - ex[4])*
    (-((1 + ex[3])*ex[4]) + ex[2]*ex[3]*(1 + ex[4]*(-1 + ex[5]))))/ex[2]^2, 
 trm[4, 3, 1, 2] -> -((ex[1]^2*(ex[2]*ex[3] - (1 + ex[3])*ex[4])*
     (1 + ex[4] - ex[6]))/ex[2]), trm[4, 3, 5, 2] -> 
  (ex[1]^2*(ex[2]*ex[3] - (1 + ex[3])*ex[4])*(-((1 + ex[3])*ex[4]) + 
     ex[2]^2*ex[3]*(1 + ex[4]*(-1 + ex[5])) + 
     ex[2]*(1 + ex[3] + ex[3]*ex[4]*(-2 + ex[5]) - ex[6])))/ex[2]^2, 
 trm[1, 2, 3, 1, 5, 4] -> (ex[1]^3*(ex[2] - ex[4] + ex[6])*
    ((1 + ex[3])*ex[4]*(ex[4] - ex[6]) + ex[2]*ex[3]*
      (ex[4]*(-2 + ex[5]) + ex[6])))/ex[2], trm[1, 2, 4, 1, 5, 3] -> 
  (ex[1]^3*(ex[2]*ex[3] - (1 + ex[3])*ex[4])*(1 + ex[4] - ex[6])*
    ((1 + ex[3])*ex[4]*(ex[4] - ex[6]) + 
     ex[2]*(ex[4]*(-1 + ex[3]*(-2 + ex[5])) + ex[3]*ex[6])))/(ex[2]*ex[4]), 
 trm[1, 3, 2, 1, 5, 4] -> 
  -((ex[1]^3*(ex[2] - ex[4] + ex[6])*((1 + ex[3])*ex[4]*(ex[4] - ex[6]) + 
      ex[2]*ex[3]*(ex[4]*(-2 + ex[5]) + ex[6])))/ex[2]), 
 trm[1, 3, 4, 1, 5, 2] -> 
  (ex[1]^3*(-((1 + ex[3])*ex[4]) + ex[2]*ex[3]*(1 + ex[4]*(-1 + ex[5])))*
    (ex[4]*((1 + ex[3])*ex[4] + ex[2]^2*ex[3]*(-2 + ex[5]) + 
       ex[2]*(-1 + ex[3]*(-2 + ex[4] + ex[5]))) - 
     (-((1 + ex[2])*ex[3]*(ex[2] - ex[4])) + ex[4])*ex[6]))/(ex[2]*ex[4]), 
 trm[1, 4, 2, 1, 5, 3] -> -((ex[1]^3*(ex[2]*ex[3] - (1 + ex[3])*ex[4])*
     (1 + ex[4] - ex[6])*((1 + ex[3])*ex[4]*(ex[4] - ex[6]) + 
      ex[2]*(ex[4]*(-1 + ex[3]*(-2 + ex[5])) + ex[3]*ex[6])))/(ex[2]*ex[4])), 
 trm[1, 4, 3, 1, 5, 2] -> 
  -((ex[1]^3*(-((1 + ex[3])*ex[4]) + ex[2]*ex[3]*(1 + ex[4]*(-1 + ex[5])))*
     (ex[4]*((1 + ex[3])*ex[4] + ex[2]^2*ex[3]*(-2 + ex[5]) + 
        ex[2]*(-1 + ex[3]*(-2 + ex[4] + ex[5]))) - 
      (-((1 + ex[2])*ex[3]*(ex[2] - ex[4])) + ex[4])*ex[6]))/(ex[2]*ex[4])), 
 trm[2, 1, 3, 2, 5, 4] -> 
  -((ex[1]^3*(ex[2] - ex[4])*(ex[2]*ex[3] - (1 + ex[3])*ex[4])*
     (1 + ex[4] - ex[6]))/ex[2]), trm[2, 1, 4, 2, 5, 3] -> 
  (ex[1]^3*(1 + ex[2])*(1 + ex[3])*(ex[2] - ex[4])*
    ((1 + ex[3])*ex[4]*(ex[4] - ex[6]) + ex[2]*ex[3]*
      (ex[4]*(-2 + ex[5]) + ex[6])))/ex[2]^2, 
 trm[3, 1, 2, 3, 5, 4] -> 
  (ex[1]^3*(-((1 + ex[3])*ex[4]) + ex[2]*ex[3]*(1 + ex[4]*(-1 + ex[5])))*
    (ex[4] + ex[2]*(-1 + ex[6])))/ex[2], trm[3, 1, 4, 3, 5, 2] -> 
  (ex[1]^3*(-((1 + ex[3])*ex[4]) + ex[2]^2*ex[3]*(1 + ex[4]*(-1 + ex[5])) + 
     ex[2]*(1 + ex[3] + ex[3]*ex[4]*(-2 + ex[5]) - ex[6]))*
    ((1 + ex[3])*ex[4]*(ex[4] - ex[6]) + ex[2]*ex[3]*
      (ex[4]*(-2 + ex[5]) + ex[6])))/ex[2]^2, 
 trm[3, 4, 1, 3, 5, 2] -> 
  -((ex[1]^3*(-((1 + ex[3])*ex[4]) + ex[2]^2*ex[3]*(1 + ex[4]*(-1 + ex[5])) + 
      ex[2]*(1 + ex[3] + ex[3]*ex[4]*(-2 + ex[5]) - ex[6]))*
     ((1 + ex[3])*ex[4]*(ex[4] - ex[6]) + ex[2]*ex[3]*(ex[4]*(-2 + ex[5]) + 
        ex[6])))/ex[2]^2), trm[3, 4, 2, 3, 5, 1] -> 
  (ex[1]^3*ex[3]*(ex[2]*ex[3] - (1 + ex[3])*ex[4])*
    (ex[2] - ex[4] + ex[2]*ex[4]*(-1 + ex[5]))*(1 + ex[4] - ex[6]))/ex[2], 
 trm[4, 1, 2, 4, 5, 3] -> 
  -((ex[1]^3*(1 + ex[2])*(-((1 + ex[3])*ex[4]) + 
      ex[2]*ex[3]*(1 + ex[4]*(-1 + ex[5])))*(-((1 + ex[3])*ex[4]*ex[6]) + 
      ex[2]*ex[3]*(ex[4]*(-1 + ex[5]) + ex[6])))/(ex[2]*ex[4])), 
 trm[4, 1, 3, 4, 5, 2] -> -((ex[1]^3*(ex[2]*ex[3] - (1 + ex[3])*ex[4])*
     (1 + ex[4] - ex[6])*(-((1 + ex[3])*ex[4]*ex[6]) + 
      ex[2]*ex[3]*(ex[4]*(1 + ex[4])*(-1 + ex[5]) + ex[6])))/(ex[2]*ex[4])), 
 trm[4, 3, 1, 4, 5, 2] -> (ex[1]^3*(ex[2]*ex[3] - (1 + ex[3])*ex[4])*
    (1 + ex[4] - ex[6])*(-((1 + ex[3])*ex[4]*ex[6]) + 
     ex[2]*ex[3]*(ex[4]*(1 + ex[4])*(-1 + ex[5]) + ex[6])))/(ex[2]*ex[4]), 
 trm[4, 3, 2, 4, 5, 1] -> -((ex[1]^3*(1 + ex[2])*ex[3]*ex[4]*(-1 + ex[5])*
     ((1 + ex[3])*ex[4]*(ex[4] - ex[6]) + ex[2]*ex[3]*(ex[4]*(-2 + ex[5]) + 
        ex[6])))/ex[2]), spA[p[1], p[2]] -> 1, spA[p[1], p[3]] -> 1, 
 spA[p[1], p[4]] -> 1, spA[p[2], p[1]] -> -1, spA[p[2], p[3]] -> -ex[1]^(-1), 
 spA[p[2], p[4]] -> -((1 + ex[2])/(ex[1]*ex[2])), spA[p[3], p[1]] -> -1, 
 spA[p[3], p[2]] -> ex[1]^(-1), spA[p[3], p[4]] -> -(1/(ex[1]*ex[2])), 
 spA[p[4], p[1]] -> -1, spA[p[4], p[2]] -> (1 + ex[2])/(ex[1]*ex[2]), 
 spA[p[4], p[3]] -> 1/(ex[1]*ex[2]), spAB[p[1], p[2], p[3]] -> ex[1]^2*ex[4], 
 spAB[p[1], p[2], p[4]] -> ex[1]^2*(ex[2]*ex[3] - (1 + ex[3])*ex[4]), 
 spAB[p[1], p[3], p[2]] -> -(ex[1]^2*ex[4]), spAB[p[1], p[3], p[4]] -> 
  -(ex[1]^2*(-((1 + ex[3])*ex[4]) + ex[2]*ex[3]*(1 + ex[4]*(-1 + ex[5])))), 
 spAB[p[1], p[4], p[2]] -> ex[1]^2*(ex[4] + ex[3]*(-ex[2] + ex[4])), 
 spAB[p[1], p[4], p[3]] -> ex[1]^2*(-((1 + ex[3])*ex[4]) + 
    ex[2]*ex[3]*(1 + ex[4]*(-1 + ex[5]))), spAB[p[2], p[1], p[3]] -> 
  ex[1]*(-1 - ex[4] + ex[6]), spAB[p[2], p[1], p[4]] -> 
  ex[1]*((1 + ex[3])*(ex[4] - ex[6]) + 
    (ex[2]*ex[3]*(ex[4]*(-2 + ex[5]) + ex[6]))/ex[4]), 
 spAB[p[2], p[3], p[1]] -> 1 + ex[4] - ex[6], 
 spAB[p[2], p[3], p[4]] -> ex[1]*(-((1 + ex[3])*ex[4]) + 
    ex[2]*ex[3]*(1 + ex[4]*(-1 + ex[5]))), spAB[p[2], p[4], p[1]] -> 
  -(((1 + ex[2])*((1 + ex[3])*ex[4]*(ex[4] - ex[6]) + 
      ex[2]*ex[3]*(ex[4]*(-2 + ex[5]) + ex[6])))/(ex[2]*ex[4])), 
 spAB[p[2], p[4], p[3]] -> 
  -((ex[1]*(1 + ex[2])*(-((1 + ex[3])*ex[4]) + 
      ex[2]*ex[3]*(1 + ex[4]*(-1 + ex[5]))))/ex[2]), 
 spAB[p[3], p[1], p[2]] -> ex[1], spAB[p[3], p[2], p[1]] -> 1, 
 spAB[p[3], p[2], p[4]] -> ex[1]*(ex[2]*ex[3] - (1 + ex[3])*ex[4]), 
 spAB[p[3], p[4], p[1]] -> -(((1 + ex[3])*(ex[4] - ex[6]))/ex[2]) - 
   (ex[3]*(ex[4]*(-2 + ex[5]) + ex[6]))/ex[4], 
 spAB[p[3], p[4], p[2]] -> ex[1]*(ex[3] - ((1 + ex[3])*ex[4])/ex[2]), 
 spAB[p[4], p[1], p[2]] -> ex[1], spAB[p[4], p[2], p[1]] -> 1 + ex[2]^(-1), 
 spAB[p[4], p[2], p[3]] -> (ex[1]*(1 + ex[2])*ex[4])/ex[2], 
 spAB[p[4], p[3], p[1]] -> (-1 - ex[4] + ex[6])/ex[2], 
 spAB[p[4], p[3], p[2]] -> -((ex[1]*ex[4])/ex[2]), spB[p[1], p[2]] -> -ex[1], 
 spB[p[1], p[3]] -> ex[1]*(1 + ex[4] - ex[6]), 
 spB[p[1], p[4]] -> -((ex[1]*((1 + ex[3])*ex[4]*(ex[4] - ex[6]) + 
      ex[2]*ex[3]*(ex[4]*(-2 + ex[5]) + ex[6])))/ex[4]), 
 spB[p[2], p[1]] -> ex[1], spB[p[2], p[3]] -> ex[1]^2*ex[4], 
 spB[p[2], p[4]] -> ex[1]^2*(ex[2]*ex[3] - (1 + ex[3])*ex[4]), 
 spB[p[3], p[1]] -> ex[1]*(-1 - ex[4] + ex[6]), 
 spB[p[3], p[2]] -> -(ex[1]^2*ex[4]), spB[p[3], p[4]] -> 
  -(ex[1]^2*(-((1 + ex[3])*ex[4]) + ex[2]*ex[3]*(1 + ex[4]*(-1 + ex[5])))), 
 spB[p[4], p[1]] -> ex[1]*((1 + ex[3])*(ex[4] - ex[6]) + 
    (ex[2]*ex[3]*(ex[4]*(-2 + ex[5]) + ex[6]))/ex[4]), 
 spB[p[4], p[2]] -> ex[1]^2*(ex[4] + ex[3]*(-ex[2] + ex[4])), 
 spB[p[4], p[3]] -> ex[1]^2*(-((1 + ex[3])*ex[4]) + 
    ex[2]*ex[3]*(1 + ex[4]*(-1 + ex[5]))), s[4, 5] -> ex[1]*ex[6], 
 s[1, 5] -> ex[1]*ex[3]*(ex[2] - ex[4]*ex[5]), 
 s[5] -> (ex[1]*ex[3]*(ex[2] - ex[4])*(ex[4]*(-1 + ex[5]) + ex[6]))/ex[4], 
 s[3, 5] -> ex[1]*(-(((1 + ex[3])*ex[4])/ex[2]) - (1 + ex[3])*(-1 + ex[6]) + 
    (ex[2]*ex[3]*(ex[4]*(-1 + ex[5]) + ex[6]))/ex[4]), 
 s[2, 5] -> (ex[1]*(ex[2] - ex[4])*
    (ex[4]*(-1 + ex[3]*(-1 + ex[2]*(-2 + ex[5]))) + ex[2]*ex[3]*ex[6]))/
   (ex[2]*ex[4])}


==> anc/alphabet.m <==
(* 
  Alphabet in terms of independent Mandelstam variables (from [arXiv:2005.04195])
  tr5, sqrtG3, sqrtG3nc are defined in DiffExpExample.wl
*)

{p1s, s34, s12, s15, s23, s45, p1s - s12 - s15 + s34, -p1s + s12, -p1s + s15, 
 -s12 - s23 + s45, -s15 + s23 - s45, s15 - s23 - s34, s12 - s34 - s45, 
 s15 - s34, s12 - s34, p1s - s12 - s23, p1s - s15 - s45, -s12 + s45, 
 -s15 + s23, -s23 - s34, -s34 - s45, s12*s15 - p1s*s34, 
 p1s*s12 - s12^2 - s12*s23 - p1s*s45 + s12*s45, 
 p1s*s15 - s15^2 - p1s*s23 + s15*s23 - s15*s45, -(s12*s15) + s12*s23 + p1s*s34 + 
  p1s*s45 - s12*s45, -(s12*s15) + p1s*s23 - s15*s23 + p1s*s34 + s15*s45, 
 s12*s23 + p1s*s45 - s12*s45, p1s*s23 - s15*s23 + s15*s45, 
 -(p1s*s15) + p1s*s23 + s15*s45, -(p1s*s12) + s12*s23 + p1s*s45, 
 s12*s15 - s12*s23 - p1s*s34, s12*s15 - p1s*s34 - s15*s45, 
 (p1s - s23 + s45 + sqrtG3)/(p1s - s23 + s45 - sqrtG3), 
 (p1s + s23 - s45 + sqrtG3)/(p1s + s23 - s45 - sqrtG3), 
 (s12 + s15 + sqrtG3nc)/(s12 + s15 - sqrtG3nc), 
 (-2*p1s + s12 + s15 - sqrtG3nc)/(-2*p1s + s12 + s15 + sqrtG3nc), 
 (p1s - 2*s12 - s23 + s45 - sqrtG3)/(p1s - 2*s12 - s23 + s45 + sqrtG3), 
 (p1s - 2*s15 + s23 - s45 - sqrtG3)/(p1s - 2*s15 + s23 - s45 + sqrtG3), 
 -((s12 - s15 + sqrtG3nc)/(-s12 + s15 + sqrtG3nc)), 
 (-(s12*(s15 - s23)) + p1s*s34 - s23*s34 + s15*s45 - s34*s45 + tr5)/
  (-(s12*(s15 - s23)) + p1s*s34 - s23*s34 + s15*s45 - s34*s45 - tr5), 
 (-(s12*s15) + s12*s23 + p1s*s34 + s23*s34 + s15*s45 - s34*s45 - tr5)/
  (-(s12*s15) + s12*s23 + p1s*s34 + s23*s34 + s15*s45 - s34*s45 + tr5), 
 (-(s12*s15) + s12*s23 + p1s*s34 - s23*s34 + s15*s45 + s34*s45 - tr5)/
  (-(s12*s15) + s12*s23 + p1s*s34 - s23*s34 + s15*s45 + s34*s45 + tr5), 
 (s12*s23 + p1s*s34 - s23*s34 + s34*s45 - s15*(s12 + s45) + tr5)/
  (s12*s23 + p1s*s34 - s23*s34 + s34*s45 - s15*(s12 + s45) - tr5), 
 (-(s12*(s15 + s23)) + p1s*s34 + s23*s34 + s15*s45 - s34*s45 + tr5)/
  (-(s12*(s15 + s23)) + p1s*s34 + s23*s34 + s15*s45 - s34*s45 - tr5), 
 (s12*s15 - s12*s23 + p1s*s34 - 2*s12*s34 - s23*s34 - s15*s45 + s34*s45 + tr5)/
  (s12*s15 - s12*s23 + p1s*s34 - 2*s12*s34 - s23*s34 - s15*s45 + s34*s45 - 
   tr5), (s12*s15 - s12*s23 + p1s*s34 - 2*s15*s34 + s23*s34 - s15*s45 - 
   s34*s45 + tr5)/(s12*s15 - s12*s23 + p1s*s34 - 2*s15*s34 + s23*s34 - 
   s15*s45 - s34*s45 - tr5), (p1s^2*s34 + s23^2*s34 + s15*s23*s45 - 
   2*s23*s34*s45 - s15*s45^2 + s34*s45^2 + s12*s23*(-s23 + s45) + 
   s12*s15*(s23 + s45) + p1s*(s12*(-s15 + s23) + (s15 - 2*s34)*s45 - 
     2*s23*(s34 + s45)) + sqrtG3*tr5)/(p1s^2*s34 + s23^2*s34 + s15*s23*s45 - 
   2*s23*s34*s45 - s15*s45^2 + s34*s45^2 + s12*s23*(-s23 + s45) + 
   s12*s15*(s23 + s45) + p1s*(s12*(-s15 + s23) + (s15 - 2*s34)*s45 - 
     2*s23*(s34 + s45)) - sqrtG3*tr5), sqrtG3, tr5, sqrtG3nc, 
 s12*s15 - s12*s23 + s15*s23 - s23^2 - p1s*s34 + s12*s45 - s15*s45 + 
  2*s23*s45 - s45^2, p1s^2*s15 - p1s*s12*s15 - p1s^2*s23 + p1s*s12*s23 - 
  p1s*s23*s34 - p1s*s15*s45 + s12*s15*s45, p1s^2*s12 - p1s*s12*s15 - p1s*s12*s23 + 
  s12*s15*s23 - p1s^2*s45 + p1s*s15*s45 - p1s*s34*s45, 
 -((-s12 + s15 - 2*s23 + 2*s45 + sqrtG3nc)/(s12 - s15 + 2*s23 - 2*s45 + 
    sqrtG3nc)), (2*p1s*s12 - s12*s15 - s12*s23 - p1s*s34 + s23*s34 - 2*p1s*s45 + 
   s15*s45 - s34*s45 + tr5)/(2*p1s*s12 - s12*s15 - s12*s23 - p1s*s34 + 
   s23*s34 - 2*p1s*s45 + s15*s45 - s34*s45 - tr5), 
 (2*p1s*s15 - s12*s15 - 2*p1s*s23 + s12*s23 - p1s*s34 - s23*s34 - s15*s45 + 
   s34*s45 + tr5)/(2*p1s*s15 - s12*s15 - 2*p1s*s23 + s12*s23 - p1s*s34 - 
   s23*s34 - s15*s45 + s34*s45 - tr5), 
 ((s12*s15 - s12*s23 - p1s*s34 + s23*s34 + 2*s12*s45 - s15*s45 + 2*s23*s45 - 
    s34*s45 - 2*s45^2 - tr5)*(s12*s15 - s12*s23 + 2*s15*s23 - 2*s23^2 - 
    p1s*s34 - s23*s34 - s15*s45 + 2*s23*s45 + s34*s45 + tr5))/
  ((s12*s15 - s12*s23 + 2*s15*s23 - 2*s23^2 - p1s*s34 - s23*s34 - s15*s45 + 
    2*s23*s45 + s34*s45 - tr5)*(s12*s15 - s12*s23 - p1s*s34 + s23*s34 + 
    2*s12*s45 - s15*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + tr5)), 
 (s12^2*(s15 - s23) - s15*s23*s34 - s15^2*s45 + s15*s34*s45 + 
   p1s*s34*(-s15 + 2*(s23 + s34 + s45)) + 
   s12*(s15^2 - s34*(p1s - s23 + s45) - s15*(s23 + 2*s34 + s45)) - 
   sqrtG3nc*tr5)/(s12^2*(s15 - s23) - s15*s23*s34 - s15^2*s45 + s15*s34*s45 + 
   p1s*s34*(-s15 + 2*(s23 + s34 + s45)) + 
   s12*(s15^2 - s34*(p1s - s23 + s45) - s15*(s23 + 2*s34 + s45)) + 
   sqrtG3nc*tr5)}


==> anc/bbggH/FiniteRemainder_bbggH_1L_nf0_++++.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{y[1] -> ex[1], y[2] -> ex[3], y[3] -> ex[4], 
  y[4] -> -(ex[2]*ex[3]) + ex[4] + ex[3]*ex[4], 
  y[5] -> -3*ex[2]*ex[3] - 3*ex[2]^2*ex[3] + 3*ex[4] + 2*ex[2]*ex[4] + 
    3*ex[3]*ex[4] + 3*ex[2]*ex[3]*ex[4], y[6] -> -ex[2] + ex[4]*ex[5], 
  y[7] -> -ex[2] + ex[4] - ex[6], y[8] -> ex[2], y[9] -> -2 + ex[3], 
  y[10] -> 1 + ex[4] - ex[6], y[11] -> -ex[4] - ex[3]*ex[4] - 
    2*ex[2]*ex[3]*ex[4] + ex[2]*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6], 
  y[12] -> 3*ex[2]^2*ex[3] + 3*ex[2]^3*ex[3] - 6*ex[2]*ex[4] - 
    5*ex[2]^2*ex[4] - 6*ex[2]*ex[3]*ex[4] - 6*ex[2]^2*ex[3]*ex[4] + 
    3*ex[4]^2 + 6*ex[2]*ex[4]^2 + 3*ex[3]*ex[4]^2 + 3*ex[2]*ex[3]*ex[4]^2 - 
    3*ex[2]*ex[4]*ex[6], y[13] -> -9*ex[2]*ex[3] - 9*ex[2]^2*ex[3] + 
    9*ex[4] + 8*ex[2]*ex[4] + 9*ex[3]*ex[4] + 9*ex[2]*ex[3]*ex[4], 
  y[14] -> -8 + ex[3], y[15] -> 9*ex[2]^2*ex[3] + 9*ex[2]^3*ex[3] - 
    18*ex[2]*ex[4] - 17*ex[2]^2*ex[4] - 18*ex[2]*ex[3]*ex[4] - 
    18*ex[2]^2*ex[3]*ex[4] + 9*ex[4]^2 + 18*ex[2]*ex[4]^2 + 9*ex[3]*ex[4]^2 + 
    9*ex[2]*ex[3]*ex[4]^2 - 9*ex[2]*ex[4]*ex[6], y[16] -> ex[2] - ex[4], 
  y[17] -> ex[5], y[18] -> ex[4] - ex[6], y[19] -> 1 + ex[3], 
  y[20] -> -(ex[2]*ex[3]) + ex[2]*ex[3]*ex[4] - ex[4]^2 - ex[3]*ex[4]^2 + 
    ex[4]*ex[6] + ex[3]*ex[4]*ex[6], y[21] -> 1 + ex[2], 
  y[22] -> ex[2]*ex[4] + 2*ex[2]*ex[3]*ex[4] + 2*ex[2]^2*ex[3]*ex[4] - 
    ex[4]^2 - ex[3]*ex[4]^2 - ex[2]*ex[3]*ex[4]^2 - ex[2]*ex[3]*ex[6] - 
    ex[2]^2*ex[3]*ex[6] + ex[4]*ex[6] + ex[3]*ex[4]*ex[6] + 
    ex[2]*ex[3]*ex[4]*ex[6], y[23] -> ex[2]*ex[3] - ex[4] - ex[3]*ex[4], 
  y[24] -> ex[2]*ex[3] + ex[2]^2*ex[3] - ex[4] - ex[3]*ex[4] - 
    ex[2]*ex[3]*ex[4], y[25] -> ex[2] - ex[4]*ex[5], 
  y[26] -> ex[2] - ex[4] + ex[6], y[27] -> ex[2]*ex[3] + 2*ex[2]^2*ex[3] + 
    ex[2]^3*ex[3] - ex[4] - 2*ex[2]*ex[4] - ex[3]*ex[4] - 
    4*ex[2]*ex[3]*ex[4] - 3*ex[2]^2*ex[3]*ex[4] + ex[4]^2 + ex[3]*ex[4]^2 + 
    ex[2]*ex[3]*ex[4]^2 + ex[2]*ex[3]*ex[6] + ex[2]^2*ex[3]*ex[6] - 
    ex[4]*ex[6] - ex[3]*ex[4]*ex[6] - ex[2]*ex[3]*ex[4]*ex[6], 
  y[28] -> ex[2]^2*ex[3] + ex[2]^3*ex[3] - 2*ex[2]*ex[4] - 
    2*ex[2]*ex[3]*ex[4] - 3*ex[2]^2*ex[3]*ex[4] + ex[4]^2 + ex[3]*ex[4]^2 + 
    2*ex[2]*ex[3]*ex[4]^2 + ex[2]^2*ex[3]*ex[6] - ex[2]*ex[3]*ex[4]*ex[6], 
  y[29] -> -ex[2] + 2*ex[2]*ex[3] - 2*ex[4] - 2*ex[3]*ex[4], 
  y[30] -> ex[2]^2*ex[3] - ex[2]*ex[4] - 3*ex[2]*ex[3]*ex[4] - 
    ex[2]^2*ex[3]*ex[4] + ex[4]^2 + ex[3]*ex[4]^2 + ex[2]*ex[3]*ex[4]*ex[5] + 
    ex[2]^2*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6] - ex[4]*ex[6] - 
    ex[3]*ex[4]*ex[6], y[31] -> ex[2]^2*ex[3] + 2*ex[2]^3*ex[3] + 
    ex[2]^4*ex[3] - 2*ex[2]^2*ex[3]^2 - ex[2]*ex[4] - 2*ex[2]^2*ex[4] + 
    3*ex[2]*ex[3]*ex[4] - 2*ex[2]^2*ex[3]*ex[4] - 3*ex[2]^3*ex[3]*ex[4] + 
    4*ex[2]*ex[3]^2*ex[4] + 2*ex[2]^2*ex[3]^2*ex[4] + 
    4*ex[2]^3*ex[3]^2*ex[4] - 2*ex[4]^2 - ex[2]*ex[4]^2 - 4*ex[3]*ex[4]^2 - 
    3*ex[2]*ex[3]*ex[4]^2 - 3*ex[2]^2*ex[3]*ex[4]^2 - 2*ex[3]^2*ex[4]^2 - 
    2*ex[2]*ex[3]^2*ex[4]^2 - 6*ex[2]^2*ex[3]^2*ex[4]^2 + 
    2*ex[2]*ex[3]*ex[4]^3 + 2*ex[2]*ex[3]^2*ex[4]^3 + ex[2]^2*ex[3]*ex[6] + 
    ex[2]^3*ex[3]*ex[6] - 2*ex[2]^3*ex[3]^2*ex[6] - ex[2]*ex[4]*ex[6] - 
    ex[2]*ex[3]*ex[4]*ex[6] + ex[2]^2*ex[3]*ex[4]*ex[6] + 
    4*ex[2]^2*ex[3]^2*ex[4]*ex[6] - 2*ex[2]*ex[3]*ex[4]^2*ex[6] - 
    2*ex[2]*ex[3]^2*ex[4]^2*ex[6], y[32] -> 2*ex[2] - 3*ex[4] + ex[2]*ex[4] - 
    2*ex[4]^2 - 2*ex[2]*ex[6] + 2*ex[4]*ex[6], 
  y[33] -> -2*ex[2]^2*ex[3] + 2*ex[2]*ex[4] + 5*ex[2]*ex[3]*ex[4] + 
    2*ex[2]^2*ex[3]*ex[4] + 5*ex[2]^3*ex[3]*ex[4] - 2*ex[4]^2 + 
    2*ex[2]*ex[4]^2 - 2*ex[2]^2*ex[4]^2 - 2*ex[3]*ex[4]^2 + 
    ex[2]*ex[3]*ex[4]^2 - 6*ex[2]^2*ex[3]*ex[4]^2 + 3*ex[2]^3*ex[3]*ex[4]^2 - 
    ex[4]^3 + 4*ex[2]*ex[4]^3 - ex[2]^2*ex[4]^3 - ex[3]*ex[4]^3 + 
    2*ex[2]*ex[3]*ex[4]^3 - 5*ex[2]^2*ex[3]*ex[4]^3 + 2*ex[2]*ex[4]^4 + 
    2*ex[2]*ex[3]*ex[4]^4 + 2*ex[2]^2*ex[3]*ex[6] - 2*ex[2]^3*ex[3]*ex[6] - 
    2*ex[2]*ex[4]*ex[6] + 2*ex[2]^2*ex[4]*ex[6] - 4*ex[2]*ex[3]*ex[4]*ex[6] + 
    2*ex[2]^2*ex[3]*ex[4]*ex[6] - 6*ex[2]^3*ex[3]*ex[4]*ex[6] + 
    ex[4]^2*ex[6] - 4*ex[2]*ex[4]^2*ex[6] + 3*ex[2]^2*ex[4]^2*ex[6] + 
    ex[3]*ex[4]^2*ex[6] - 2*ex[2]*ex[3]*ex[4]^2*ex[6] + 
    9*ex[2]^2*ex[3]*ex[4]^2*ex[6] - 4*ex[2]*ex[4]^3*ex[6] - 
    4*ex[2]*ex[3]*ex[4]^3*ex[6] + 2*ex[2]^3*ex[3]*ex[6]^2 - 
    2*ex[2]^2*ex[4]*ex[6]^2 - 4*ex[2]^2*ex[3]*ex[4]*ex[6]^2 + 
    2*ex[2]*ex[4]^2*ex[6]^2 + 2*ex[2]*ex[3]*ex[4]^2*ex[6]^2, 
  y[34] -> 2*ex[2]^2*ex[3] + ex[2]^3*ex[3] - ex[2]*ex[4] - 
    3*ex[2]*ex[3]*ex[4] - ex[2]^2*ex[3]*ex[4] + ex[4]^2 + ex[3]*ex[4]^2 + 
    ex[2]*ex[3]*ex[6] - ex[4]*ex[6] - ex[3]*ex[4]*ex[6], 
  y[35] -> 2*ex[2]^2*ex[3] + ex[2]^3*ex[3] + ex[2]*ex[3]*ex[4] + 
    3*ex[2]^2*ex[3]*ex[4] - ex[4]^2 - ex[2]*ex[4]^2 - ex[3]*ex[4]^2 - 
    2*ex[2]*ex[3]*ex[4]^2 - ex[2]*ex[3]*ex[6] - 2*ex[2]^2*ex[3]*ex[6] + 
    ex[4]*ex[6] + ex[2]*ex[4]*ex[6] + ex[3]*ex[4]*ex[6] + 
    2*ex[2]*ex[3]*ex[4]*ex[6], y[36] -> 2*ex[2]^2*ex[3] + ex[2]^3*ex[3] - 
    ex[2]*ex[4] - ex[2]*ex[3]*ex[4] + 6*ex[2]^2*ex[3]*ex[4] + 
    3*ex[2]^3*ex[3]*ex[4] - 4*ex[2]*ex[4]^2 - ex[2]^2*ex[4]^2 - 
    7*ex[2]*ex[3]*ex[4]^2 - ex[2]^2*ex[3]*ex[4]^2 + 2*ex[4]^3 - 
    ex[2]*ex[4]^3 + 2*ex[3]*ex[4]^3 - 2*ex[2]*ex[3]*ex[4]^3 + ex[4]^4 + 
    ex[3]*ex[4]^4 - ex[2]*ex[3]*ex[6] - 5*ex[2]^2*ex[3]*ex[6] - 
    2*ex[2]^3*ex[3]*ex[6] + ex[4]*ex[6] + 4*ex[2]*ex[4]*ex[6] + 
    ex[2]^2*ex[4]*ex[6] + ex[3]*ex[4]*ex[6] + 7*ex[2]*ex[3]*ex[4]*ex[6] - 
    2*ex[4]^2*ex[6] + 2*ex[2]*ex[4]^2*ex[6] - 2*ex[3]*ex[4]^2*ex[6] + 
    4*ex[2]*ex[3]*ex[4]^2*ex[6] - 2*ex[4]^3*ex[6] - 2*ex[3]*ex[4]^3*ex[6] + 
    ex[2]^2*ex[3]*ex[6]^2 - ex[2]*ex[4]*ex[6]^2 - 
    2*ex[2]*ex[3]*ex[4]*ex[6]^2 + ex[4]^2*ex[6]^2 + ex[3]*ex[4]^2*ex[6]^2, 
  y[37] -> -(ex[2]*ex[3]) + ex[4] + ex[2]*ex[4] + ex[3]*ex[4] + 
    ex[2]*ex[3]*ex[4] + 2*ex[2]^2*ex[3]*ex[4] - ex[2]*ex[3]*ex[4]^2 - 
    ex[2]^2*ex[3]*ex[6] + ex[2]*ex[3]*ex[4]*ex[6], 
  y[38] -> ex[2]^2*ex[3] + ex[4] + ex[3]*ex[4], 
  y[39] -> ex[2]^2*ex[3] + ex[4] + ex[3]*ex[4] + 2*ex[2]*ex[3]*ex[4] + 
    3*ex[2]^2*ex[3]*ex[4] - ex[2]*ex[4]^2 - ex[2]*ex[3]*ex[4]^2 - 
    ex[2]*ex[3]*ex[6] - 2*ex[2]^2*ex[3]*ex[6] + ex[2]*ex[4]*ex[6] + 
    ex[2]*ex[3]*ex[4]*ex[6], y[40] -> 2*ex[2]^2 + 2*ex[2]^3 + 
    5*ex[2]^2*ex[3] + 5*ex[2]^3*ex[3] + 3*ex[2]^2*ex[3]^2 + 
    2*ex[2]^3*ex[3]^2 - 2*ex[2]*ex[4] - 2*ex[2]^2*ex[4] - ex[2]*ex[3]*ex[4] - 
    ex[2]^2*ex[3]*ex[4] + ex[2]*ex[3]^2*ex[4] + 3*ex[2]^2*ex[3]^2*ex[4] - 
    ex[4]^2 - ex[2]*ex[4]^2 - 2*ex[3]*ex[4]^2 - 2*ex[2]*ex[3]*ex[4]^2 - 
    ex[3]^2*ex[4]^2 - 2*ex[2]*ex[3]^2*ex[4]^2 + ex[2]*ex[6] + ex[2]^2*ex[6] - 
    ex[2]*ex[3]^2*ex[6] - 2*ex[2]^2*ex[3]^2*ex[6] + ex[4]*ex[6] + 
    ex[2]*ex[4]*ex[6] + 2*ex[3]*ex[4]*ex[6] + 2*ex[2]*ex[3]*ex[4]*ex[6] + 
    ex[3]^2*ex[4]*ex[6] + 2*ex[2]*ex[3]^2*ex[4]*ex[6], 
  y[41] -> 4*ex[2]^4*ex[3] + 4*ex[2]^5*ex[3] + 4*ex[2]^4*ex[3]^2 + 
    4*ex[2]^5*ex[3]^2 + ex[2]^6*ex[3]^2 - 4*ex[2]^3*ex[4] - 4*ex[2]^4*ex[4] - 
    16*ex[2]^3*ex[3]*ex[4] - 14*ex[2]^4*ex[3]*ex[4] - 
    12*ex[2]^3*ex[3]^2*ex[4] - 10*ex[2]^4*ex[3]^2*ex[4] - 
    2*ex[2]^5*ex[3]^2*ex[4] + 9*ex[2]^2*ex[4]^2 + 8*ex[2]^3*ex[4]^2 + 
    22*ex[2]^2*ex[3]*ex[4]^2 + 16*ex[2]^3*ex[3]*ex[4]^2 + 
    13*ex[2]^2*ex[3]^2*ex[4]^2 + 8*ex[2]^3*ex[3]^2*ex[4]^2 + 
    ex[2]^4*ex[3]^2*ex[4]^2 - 6*ex[2]*ex[4]^3 - 4*ex[2]^2*ex[4]^3 - 
    12*ex[2]*ex[3]*ex[4]^3 - 6*ex[2]^2*ex[3]*ex[4]^3 - 
    6*ex[2]*ex[3]^2*ex[4]^3 - 2*ex[2]^2*ex[3]^2*ex[4]^3 + ex[4]^4 + 
    2*ex[3]*ex[4]^4 + ex[3]^2*ex[4]^4 + 4*ex[2]^3*ex[3]*ex[6] + 
    2*ex[2]^4*ex[3]*ex[6] - 2*ex[2]^5*ex[3]*ex[6] + 4*ex[2]^3*ex[3]^2*ex[6] + 
    2*ex[2]^4*ex[3]^2*ex[6] - 6*ex[2]^2*ex[4]*ex[6] - 6*ex[2]^3*ex[4]*ex[6] - 
    16*ex[2]^2*ex[3]*ex[4]*ex[6] - 10*ex[2]^3*ex[3]*ex[4]*ex[6] + 
    2*ex[2]^4*ex[3]*ex[4]*ex[6] - 10*ex[2]^2*ex[3]^2*ex[4]*ex[6] - 
    4*ex[2]^3*ex[3]^2*ex[4]*ex[6] + 8*ex[2]*ex[4]^2*ex[6] + 
    6*ex[2]^2*ex[4]^2*ex[6] + 16*ex[2]*ex[3]*ex[4]^2*ex[6] + 
    8*ex[2]^2*ex[3]*ex[4]^2*ex[6] + 8*ex[2]*ex[3]^2*ex[4]^2*ex[6] + 
    2*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] - 2*ex[4]^3*ex[6] - 
    4*ex[3]*ex[4]^3*ex[6] - 2*ex[3]^2*ex[4]^3*ex[6] + ex[2]^2*ex[6]^2 + 
    2*ex[2]^3*ex[6]^2 + ex[2]^4*ex[6]^2 + 2*ex[2]^2*ex[3]*ex[6]^2 + 
    2*ex[2]^3*ex[3]*ex[6]^2 + ex[2]^2*ex[3]^2*ex[6]^2 - 
    2*ex[2]*ex[4]*ex[6]^2 - 2*ex[2]^2*ex[4]*ex[6]^2 - 
    4*ex[2]*ex[3]*ex[4]*ex[6]^2 - 2*ex[2]^2*ex[3]*ex[4]*ex[6]^2 - 
    2*ex[2]*ex[3]^2*ex[4]*ex[6]^2 + ex[4]^2*ex[6]^2 + 
    2*ex[3]*ex[4]^2*ex[6]^2 + ex[3]^2*ex[4]^2*ex[6]^2, 
  y[42] -> 4*ex[2]^3*ex[3]^2 + 4*ex[2]^4*ex[3]^2 + 4*ex[2]^3*ex[3]^3 + 
    4*ex[2]^4*ex[3]^3 + ex[2]^5*ex[3]^3 + 6*ex[2]^2*ex[3]*ex[4] + 
    12*ex[2]^3*ex[3]*ex[4] + 6*ex[2]^4*ex[3]*ex[4] + 
    6*ex[2]^2*ex[3]^2*ex[4] + 26*ex[2]^3*ex[3]^2*ex[4] + 
    19*ex[2]^4*ex[3]^2*ex[4] + 10*ex[2]^3*ex[3]^3*ex[4] + 
    6*ex[2]^4*ex[3]^3*ex[4] - 2*ex[2]*ex[4]^2 - 4*ex[2]^2*ex[4]^2 - 
    2*ex[2]^3*ex[4]^2 - 13*ex[2]*ex[3]*ex[4]^2 - 26*ex[2]^2*ex[3]*ex[4]^2 - 
    13*ex[2]^3*ex[3]*ex[4]^2 - 12*ex[2]*ex[3]^2*ex[4]^2 - 
    40*ex[2]^2*ex[3]^2*ex[4]^2 - 25*ex[2]^3*ex[3]^2*ex[4]^2 - 
    ex[2]*ex[3]^3*ex[4]^2 - 10*ex[2]^2*ex[3]^3*ex[4]^2 - 
    3*ex[2]^3*ex[3]^3*ex[4]^2 + 2*ex[4]^3 + 4*ex[2]*ex[4]^3 + 
    2*ex[2]^2*ex[4]^3 + 5*ex[3]*ex[4]^3 + 10*ex[2]*ex[3]*ex[4]^3 + 
    5*ex[2]^2*ex[3]*ex[4]^3 + 3*ex[3]^2*ex[4]^3 + 12*ex[2]*ex[3]^2*ex[4]^3 + 
    6*ex[2]^2*ex[3]^2*ex[4]^3 + 2*ex[2]*ex[3]^3*ex[4]^3 - 
    2*ex[2]^2*ex[3]^3*ex[4]^3 + ex[2]*ex[3]^2*ex[4]^4 + 
    ex[2]*ex[3]^3*ex[4]^4 - 4*ex[2]^2*ex[3]*ex[6] - 8*ex[2]^3*ex[3]*ex[6] - 
    4*ex[2]^4*ex[3]*ex[6] - 6*ex[2]^2*ex[3]^2*ex[6] - 
    18*ex[2]^3*ex[3]^2*ex[6] - 12*ex[2]^4*ex[3]^2*ex[6] - 
    2*ex[2]^2*ex[3]^3*ex[6] - 8*ex[2]^3*ex[3]^3*ex[6] - 
    4*ex[2]^4*ex[3]^3*ex[6] + 2*ex[2]*ex[4]*ex[6] + 4*ex[2]^2*ex[4]*ex[6] + 
    2*ex[2]^3*ex[4]*ex[6] + 14*ex[2]*ex[3]*ex[4]*ex[6] + 
    28*ex[2]^2*ex[3]*ex[4]*ex[6] + 14*ex[2]^3*ex[3]*ex[4]*ex[6] + 
    14*ex[2]*ex[3]^2*ex[4]*ex[6] + 42*ex[2]^2*ex[3]^2*ex[4]*ex[6] + 
    26*ex[2]^3*ex[3]^2*ex[4]*ex[6] + 2*ex[2]*ex[3]^3*ex[4]*ex[6] + 
    10*ex[2]^2*ex[3]^3*ex[4]*ex[6] + 2*ex[2]^3*ex[3]^3*ex[4]*ex[6] - 
    3*ex[4]^2*ex[6] - 6*ex[2]*ex[4]^2*ex[6] - 3*ex[2]^2*ex[4]^2*ex[6] - 
    7*ex[3]*ex[4]^2*ex[6] - 14*ex[2]*ex[3]*ex[4]^2*ex[6] - 
    7*ex[2]^2*ex[3]*ex[4]^2*ex[6] - 4*ex[3]^2*ex[4]^2*ex[6] - 
    16*ex[2]*ex[3]^2*ex[4]^2*ex[6] - 8*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] - 
    2*ex[2]*ex[3]^3*ex[4]^2*ex[6] + 4*ex[2]^2*ex[3]^3*ex[4]^2*ex[6] - 
    2*ex[2]*ex[3]^2*ex[4]^3*ex[6] - 2*ex[2]*ex[3]^3*ex[4]^3*ex[6] - 
    ex[2]*ex[3]*ex[6]^2 - 2*ex[2]^2*ex[3]*ex[6]^2 - ex[2]^3*ex[3]*ex[6]^2 - 
    ex[2]*ex[3]^2*ex[6]^2 - 4*ex[2]^2*ex[3]^2*ex[6]^2 - 
    3*ex[2]^3*ex[3]^2*ex[6]^2 + ex[2]^3*ex[3]^3*ex[6]^2 + ex[4]*ex[6]^2 + 
    2*ex[2]*ex[4]*ex[6]^2 + ex[2]^2*ex[4]*ex[6]^2 + 2*ex[3]*ex[4]*ex[6]^2 + 
    4*ex[2]*ex[3]*ex[4]*ex[6]^2 + 2*ex[2]^2*ex[3]*ex[4]*ex[6]^2 + 
    ex[3]^2*ex[4]*ex[6]^2 + 4*ex[2]*ex[3]^2*ex[4]*ex[6]^2 + 
    2*ex[2]^2*ex[3]^2*ex[4]*ex[6]^2 - 2*ex[2]^2*ex[3]^3*ex[4]*ex[6]^2 + 
    ex[2]*ex[3]^2*ex[4]^2*ex[6]^2 + ex[2]*ex[3]^3*ex[4]^2*ex[6]^2, 
  y[43] -> 4*ex[2]^4*ex[3]^2 + 4*ex[2]^5*ex[3]^2 + 4*ex[2]^4*ex[3]^3 + 
    4*ex[2]^5*ex[3]^3 + ex[2]^6*ex[3]^3 - 4*ex[2]^3*ex[3]*ex[4] - 
    4*ex[2]^4*ex[3]*ex[4] - 12*ex[2]^3*ex[3]^2*ex[4] + 
    2*ex[2]^4*ex[3]^2*ex[4] + 12*ex[2]^5*ex[3]^2*ex[4] - 
    8*ex[2]^3*ex[3]^3*ex[4] + 6*ex[2]^4*ex[3]^3*ex[4] + 
    11*ex[2]^5*ex[3]^3*ex[4] + 3*ex[2]^6*ex[3]^3*ex[4] + 
    13*ex[2]^2*ex[3]*ex[4]^2 + 12*ex[2]^3*ex[3]*ex[4]^2 + 
    4*ex[2]^4*ex[3]*ex[4]^2 + 4*ex[2]^5*ex[3]*ex[4]^2 + 
    22*ex[2]^2*ex[3]^2*ex[4]^2 - 2*ex[2]^3*ex[3]^2*ex[4]^2 + 
    3*ex[2]^4*ex[3]^2*ex[4]^2 + 17*ex[2]^5*ex[3]^2*ex[4]^2 + 
    9*ex[2]^2*ex[3]^3*ex[4]^2 - 18*ex[2]^3*ex[3]^3*ex[4]^2 - 
    12*ex[2]^4*ex[3]^3*ex[4]^2 - 2*ex[2]*ex[4]^3 - 6*ex[2]^2*ex[4]^3 - 
    6*ex[2]^3*ex[4]^3 - 2*ex[2]^4*ex[4]^3 - 17*ex[2]*ex[3]*ex[4]^3 - 
    19*ex[2]^2*ex[3]*ex[4]^3 - 21*ex[2]^3*ex[3]*ex[4]^3 - 
    15*ex[2]^4*ex[3]*ex[4]^3 - 20*ex[2]*ex[3]^2*ex[4]^3 - 
    2*ex[2]^2*ex[3]^2*ex[4]^3 - 37*ex[2]^3*ex[3]^2*ex[4]^3 - 
    35*ex[2]^4*ex[3]^2*ex[4]^3 - 5*ex[2]*ex[3]^3*ex[4]^3 + 
    19*ex[2]^2*ex[3]^3*ex[4]^3 - ex[2]^3*ex[3]^3*ex[4]^3 - 
    5*ex[2]^4*ex[3]^3*ex[4]^3 + 2*ex[4]^4 + 6*ex[2]*ex[4]^4 + 
    6*ex[2]^2*ex[4]^4 + 2*ex[2]^3*ex[4]^4 + 7*ex[3]*ex[4]^4 + 
    6*ex[2]*ex[3]*ex[4]^4 + 19*ex[2]^2*ex[3]*ex[4]^4 + 
    14*ex[2]^3*ex[3]*ex[4]^4 + 6*ex[3]^2*ex[4]^4 - 6*ex[2]*ex[3]^2*ex[4]^4 + 
    31*ex[2]^2*ex[3]^2*ex[4]^4 + 23*ex[2]^3*ex[3]^2*ex[4]^4 + 
    ex[3]^3*ex[4]^4 - 10*ex[2]*ex[3]^3*ex[4]^4 + 8*ex[2]^2*ex[3]^3*ex[4]^4 + 
    4*ex[2]^3*ex[3]^3*ex[4]^4 + 2*ex[3]*ex[4]^5 - 6*ex[2]*ex[3]*ex[4]^5 - 
    4*ex[2]^2*ex[3]*ex[4]^5 + 4*ex[3]^2*ex[4]^5 - 11*ex[2]*ex[3]^2*ex[4]^5 - 
    5*ex[2]^2*ex[3]^2*ex[4]^5 + 2*ex[3]^3*ex[4]^5 - 5*ex[2]*ex[3]^3*ex[4]^5 - 
    ex[2]^2*ex[3]^3*ex[4]^5 + ex[3]*ex[4]^6 + 2*ex[3]^2*ex[4]^6 + 
    ex[3]^3*ex[4]^6 - 10*ex[2]^4*ex[3]^2*ex[6] - 10*ex[2]^5*ex[3]^2*ex[6] - 
    10*ex[2]^4*ex[3]^3*ex[6] - 9*ex[2]^5*ex[3]^3*ex[6] - 
    2*ex[2]^6*ex[3]^3*ex[6] - 8*ex[2]^2*ex[3]*ex[4]*ex[6] - 
    12*ex[2]^3*ex[3]*ex[4]*ex[6] - 10*ex[2]^4*ex[3]*ex[4]*ex[6] - 
    6*ex[2]^5*ex[3]*ex[4]*ex[6] - 10*ex[2]^2*ex[3]^2*ex[4]*ex[6] + 
    8*ex[2]^3*ex[3]^2*ex[4]*ex[6] - 12*ex[2]^4*ex[3]^2*ex[4]*ex[6] - 
    24*ex[2]^5*ex[3]^2*ex[4]*ex[6] - 2*ex[2]^2*ex[3]^3*ex[4]*ex[6] + 
    24*ex[2]^3*ex[3]^3*ex[4]*ex[6] + 9*ex[2]^4*ex[3]^3*ex[4]*ex[6] - 
    2*ex[2]^5*ex[3]^3*ex[4]*ex[6] + 4*ex[2]*ex[4]^2*ex[6] + 
    12*ex[2]^2*ex[4]^2*ex[6] + 12*ex[2]^3*ex[4]^2*ex[6] + 
    4*ex[2]^4*ex[4]^2*ex[6] + 23*ex[2]*ex[3]*ex[4]^2*ex[6] + 
    40*ex[2]^2*ex[3]*ex[4]^2*ex[6] + 48*ex[2]^3*ex[3]*ex[4]^2*ex[6] + 
    28*ex[2]^4*ex[3]*ex[4]^2*ex[6] + 22*ex[2]*ex[3]^2*ex[4]^2*ex[6] + 
    14*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 80*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] + 
    64*ex[2]^4*ex[3]^2*ex[4]^2*ex[6] + 3*ex[2]*ex[3]^3*ex[4]^2*ex[6] - 
    26*ex[2]^2*ex[3]^3*ex[4]^2*ex[6] + 11*ex[2]^3*ex[3]^3*ex[4]^2*ex[6] + 
    10*ex[2]^4*ex[3]^3*ex[4]^2*ex[6] - 5*ex[4]^3*ex[6] - 
    15*ex[2]*ex[4]^3*ex[6] - 15*ex[2]^2*ex[4]^3*ex[6] - 
    5*ex[2]^3*ex[4]^3*ex[6] - 14*ex[3]*ex[4]^3*ex[6] - 
    21*ex[2]*ex[3]*ex[4]^3*ex[6] - 47*ex[2]^2*ex[3]*ex[4]^3*ex[6] - 
    31*ex[2]^3*ex[3]*ex[4]^3*ex[6] - 10*ex[3]^2*ex[4]^3*ex[6] + 
    2*ex[2]*ex[3]^2*ex[4]^3*ex[6] - 74*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] - 
    50*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] - ex[3]^3*ex[4]^3*ex[6] + 
    16*ex[2]*ex[3]^3*ex[4]^3*ex[6] - 21*ex[2]^2*ex[3]^3*ex[4]^3*ex[6] - 
    8*ex[2]^3*ex[3]^3*ex[4]^3*ex[6] - 4*ex[3]*ex[4]^4*ex[6] + 
    15*ex[2]*ex[3]*ex[4]^4*ex[6] + 10*ex[2]^2*ex[3]*ex[4]^4*ex[6] - 
    8*ex[3]^2*ex[4]^4*ex[6] + 28*ex[2]*ex[3]^2*ex[4]^4*ex[6] + 
    12*ex[2]^2*ex[3]^2*ex[4]^4*ex[6] - 4*ex[3]^3*ex[4]^4*ex[6] + 
    13*ex[2]*ex[3]^3*ex[4]^4*ex[6] + 2*ex[2]^2*ex[3]^3*ex[4]^4*ex[6] - 
    3*ex[3]*ex[4]^5*ex[6] - 6*ex[3]^2*ex[4]^5*ex[6] - 
    3*ex[3]^3*ex[4]^5*ex[6] + 3*ex[2]^2*ex[3]*ex[6]^2 + 
    8*ex[2]^3*ex[3]*ex[6]^2 + 7*ex[2]^4*ex[3]*ex[6]^2 + 
    2*ex[2]^5*ex[3]*ex[6]^2 + 3*ex[2]^2*ex[3]^2*ex[6]^2 + 
    7*ex[2]^3*ex[3]^2*ex[6]^2 + 13*ex[2]^4*ex[3]^2*ex[6]^2 + 
    9*ex[2]^5*ex[3]^2*ex[6]^2 - 2*ex[2]^3*ex[3]^3*ex[6]^2 + 
    3*ex[2]^4*ex[3]^3*ex[6]^2 + 2*ex[2]^5*ex[3]^3*ex[6]^2 - 
    2*ex[2]*ex[4]*ex[6]^2 - 6*ex[2]^2*ex[4]*ex[6]^2 - 
    6*ex[2]^3*ex[4]*ex[6]^2 - 2*ex[2]^4*ex[4]*ex[6]^2 - 
    9*ex[2]*ex[3]*ex[4]*ex[6]^2 - 21*ex[2]^2*ex[3]*ex[4]*ex[6]^2 - 
    23*ex[2]^3*ex[3]*ex[4]*ex[6]^2 - 11*ex[2]^4*ex[3]*ex[4]*ex[6]^2 - 
    7*ex[2]*ex[3]^2*ex[4]*ex[6]^2 - 15*ex[2]^2*ex[3]^2*ex[4]*ex[6]^2 - 
    45*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 - 31*ex[2]^4*ex[3]^2*ex[4]*ex[6]^2 + 
    6*ex[2]^2*ex[3]^3*ex[4]*ex[6]^2 - 11*ex[2]^3*ex[3]^3*ex[4]*ex[6]^2 - 
    5*ex[2]^4*ex[3]^3*ex[4]*ex[6]^2 + 3*ex[4]^2*ex[6]^2 + 
    9*ex[2]*ex[4]^2*ex[6]^2 + 9*ex[2]^2*ex[4]^2*ex[6]^2 + 
    3*ex[2]^3*ex[4]^2*ex[6]^2 + 7*ex[3]*ex[4]^2*ex[6]^2 + 
    14*ex[2]*ex[3]*ex[4]^2*ex[6]^2 + 28*ex[2]^2*ex[3]*ex[4]^2*ex[6]^2 + 
    18*ex[2]^3*ex[3]*ex[4]^2*ex[6]^2 + 4*ex[3]^2*ex[4]^2*ex[6]^2 + 
    4*ex[2]*ex[3]^2*ex[4]^2*ex[6]^2 + 49*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2 + 
    31*ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^2 - 6*ex[2]*ex[3]^3*ex[4]^2*ex[6]^2 + 
    16*ex[2]^2*ex[3]^3*ex[4]^2*ex[6]^2 + 4*ex[2]^3*ex[3]^3*ex[4]^2*ex[6]^2 + 
    2*ex[3]*ex[4]^3*ex[6]^2 - 12*ex[2]*ex[3]*ex[4]^3*ex[6]^2 - 
    8*ex[2]^2*ex[3]*ex[4]^3*ex[6]^2 + 4*ex[3]^2*ex[4]^3*ex[6]^2 - 
    23*ex[2]*ex[3]^2*ex[4]^3*ex[6]^2 - 9*ex[2]^2*ex[3]^2*ex[4]^3*ex[6]^2 + 
    2*ex[3]^3*ex[4]^3*ex[6]^2 - 11*ex[2]*ex[3]^3*ex[4]^3*ex[6]^2 - 
    ex[2]^2*ex[3]^3*ex[4]^3*ex[6]^2 + 3*ex[3]*ex[4]^4*ex[6]^2 + 
    6*ex[3]^2*ex[4]^4*ex[6]^2 + 3*ex[3]^3*ex[4]^4*ex[6]^2 - 
    ex[2]^2*ex[3]*ex[6]^3 - 2*ex[2]^3*ex[3]*ex[6]^3 - ex[2]^4*ex[3]*ex[6]^3 + 
    2*ex[2]^3*ex[3]^2*ex[6]^3 + 2*ex[2]^4*ex[3]^2*ex[6]^3 + 
    ex[2]^3*ex[3]^3*ex[6]^3 + ex[2]*ex[3]*ex[4]*ex[6]^3 - 
    ex[2]^3*ex[3]*ex[4]*ex[6]^3 - 6*ex[2]^2*ex[3]^2*ex[4]*ex[6]^3 - 
    4*ex[2]^3*ex[3]^2*ex[4]*ex[6]^3 - 3*ex[2]^2*ex[3]^3*ex[4]*ex[6]^3 + 
    3*ex[2]*ex[3]*ex[4]^2*ex[6]^3 + 2*ex[2]^2*ex[3]*ex[4]^2*ex[6]^3 + 
    6*ex[2]*ex[3]^2*ex[4]^2*ex[6]^3 + 2*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^3 + 
    3*ex[2]*ex[3]^3*ex[4]^2*ex[6]^3 - ex[3]*ex[4]^3*ex[6]^3 - 
    2*ex[3]^2*ex[4]^3*ex[6]^3 - ex[3]^3*ex[4]^3*ex[6]^3, 
  y[44] -> -(ex[2]^2*ex[3]) + ex[2]*ex[4] + 2*ex[2]*ex[3]*ex[4] - ex[4]^2 - 
    ex[3]*ex[4]^2 + ex[2]^2*ex[3]*ex[6] + ex[4]*ex[6] + ex[3]*ex[4]*ex[6], 
  y[45] -> 2*ex[2]^2*ex[3] - 2*ex[2]*ex[4] - 3*ex[2]*ex[3]*ex[4] + 
    ex[2]^2*ex[3]*ex[4] + ex[4]^2 - ex[2]*ex[4]^2 + ex[3]*ex[4]^2 - 
    ex[2]*ex[3]*ex[4]^2 - 2*ex[2]^2*ex[3]*ex[6] - ex[4]*ex[6] + 
    ex[2]*ex[4]*ex[6] - ex[3]*ex[4]*ex[6] + ex[2]*ex[3]*ex[4]*ex[6], 
  y[46] -> -2*ex[2]*ex[3] + ex[2]^2*ex[3] + ex[4] + 2*ex[3]*ex[4] - 
    ex[2]*ex[3]*ex[4], y[47] -> -(ex[2]*ex[3]) + 2*ex[2]^2*ex[3] + ex[4] - 
    ex[2]*ex[4] + ex[3]*ex[4] - 2*ex[2]*ex[3]*ex[4]}, 
 {f[1] -> (y[1]^3*y[4]*y[5]*y[7])/(6*y[2]*y[3]*y[6]) - 
    (y[1]^3*y[3]*y[8]^2*y[9]*y[10])/(6*y[11]) - (y[1]^3*y[12])/(6*y[3]), 
  f[2] -> (y[1]^3*y[4]*y[7]*y[13])/(9*y[2]*y[3]*y[6]) - 
    (y[1]^3*y[3]*y[8]^2*y[10]*y[14])/(9*y[11]) - (y[1]^3*y[15])/(9*y[3]), 
  f[4] -> -(y[1]^3*y[2]*y[8]*y[16]*y[17]) + (y[1]^3*y[2]*y[8]*y[16]*y[18])/
     y[3], f[21] -> (y[1]^3*y[2]*y[8]*y[16])/2, 
  f[23] -> -(y[1]^3*y[2]^2*y[3]*y[8]^2*y[17])/(4*y[10]) - 
    (y[1]^3*y[2]^2*y[3]*y[8]^2*y[10]*y[19])/(4*y[11]) + 
    (y[1]^3*y[2]*y[8]*y[20])/(4*y[10]), 
  f[26] -> (y[1]^3*y[2]*y[8]^2*y[17])/2 - (y[1]^3*y[8]*y[22])/(2*y[3]*y[21]), 
  f[28] -> -(y[1]^3*y[2]*y[3]*y[8]^3*y[17])/(4*y[21]*y[23]) + 
    (y[1]^3*y[8]*y[24]^2*y[26])/(4*y[2]*y[21]^2*y[23]*y[25]) - 
    (y[1]^3*y[8]^2*y[27])/(4*y[21]^2*y[23]), 
  f[32] -> (y[1]^3*y[2]*y[8]*y[16]*y[17])/2 - (y[1]^3*y[24]^2*y[26])/
     (2*y[2]*y[3]*y[21]*y[25]) + (y[1]^3*y[28])/(2*y[3]), 
  f[41] -> -(y[1]^3*y[2]^2*y[3]*y[8]^2*y[10])/(2*y[11]) - 
    (y[1]^3*y[2]*y[3]*y[8]*y[17])/2, 
  f[69] -> (y[1]^3*y[8]*y[24]^2*y[26])/(4*y[2]*y[21]^2*y[23]*y[25]) + 
    (y[1]^3*y[2]*y[3]*y[8]^2*y[17]*y[29])/(4*y[21]*y[23]) - 
    (y[1]^3*y[2]*y[8]^2*y[10]^2*y[16]*y[23])/(2*y[21]^2*y[30]) - 
    (y[1]^3*y[8]*y[31])/(4*y[21]^2*y[23]), 
  f[72] -> -(y[1]^3*y[2]^2*y[3]*y[8]^2*y[10]*y[19])/(4*y[11]) - 
    (y[1]^3*y[2]*y[8]^2*y[10]^2*y[16]*y[23]^2)/(2*y[3]*y[21]^2*y[30]) + 
    (y[1]^3*y[2]^2*y[8]^2*y[17]*y[32])/(4*y[10]*y[21]) - 
    (y[1]^3*y[2]*y[8]*y[33])/(4*y[3]*y[10]*y[21]^2), 
  f[73] -> -(y[1]^3*y[2]^2*y[3]*y[8]^2*y[17]^2)/(2*y[26]) + 
    (y[1]^3*y[2]*y[8]^2*y[10]^2*y[16]*y[23]*y[34])/(2*y[3]*y[21]^2*y[26]*
      y[30]) + (y[1]^3*y[2]*y[8]*y[17]*y[35])/(2*y[21]*y[26]) - 
    (y[1]^3*y[2]*y[8]^2*y[36])/(2*y[3]*y[21]^2*y[26]), 
  f[76] -> (y[1]^3*y[2]^2*y[8]^2*y[16]*y[17])/2 - 
    (y[1]^3*y[2]^2*y[8]^2*y[10]^2*y[16]^2*y[23])/(2*y[3]*y[21]*y[30]) - 
    (y[1]^3*y[2]*y[8]*y[16]*y[37])/(2*y[3]*y[21]), 
  f[77] -> (y[1]^3*y[2]^2*y[8]^2*y[16]*y[17])/(2*y[19]*y[21]) + 
    (y[1]^3*y[2]*y[8]^2*y[10]^2*y[16]*y[23]*y[38])/(2*y[3]*y[19]*y[21]^2*
      y[30]) - (y[1]^3*y[2]*y[8]*y[16]*y[39])/(2*y[3]*y[19]*y[21]^2), 
  f[78] -> (y[1]^3*y[2]^3*y[3]^2*y[8]^2*y[17]^3)/(2*y[26]) - 
    (y[1]^3*y[2]^2*y[3]*y[8]*y[17]^2*y[40])/(2*y[19]*y[21]*y[26]) + 
    (y[1]^3*y[2]^2*y[8]*y[10]^2*y[16]*y[23]*y[41])/(2*y[3]*y[19]*y[21]^3*
      y[26]*y[30]) + (y[1]^3*y[2]*y[8]*y[17]*y[42])/(2*y[19]*y[21]^2*y[26]) - 
    (y[1]^3*y[2]*y[8]*y[43])/(2*y[3]*y[19]*y[21]^3*y[26]), 
  f[85] -> (-16*y[1]^3*y[8]*y[16])/(y[3]*y[21]^2) + 
    (16*y[1]^3*y[8]^2*y[10]*y[16]*y[23]*y[44])/(y[3]*y[21]^2*y[30]^2) + 
    (16*y[1]^3*y[8]*y[16]*y[45])/(y[3]*y[21]^2*y[30]), 
  f[86] -> (16*y[1]^3*y[2]*y[8]^2*y[16])/(y[3]*y[21]^2) + 
    (16*y[1]^3*y[2]^2*y[8]^4*y[10]^3*y[16]^2*y[23]^2)/
     (y[3]*y[21]^2*y[30]^3) + (16*y[1]^3*y[2]*y[8]^3*y[10]^2*y[16]*y[23]*
      y[46])/(y[3]*y[21]^2*y[30]^2) - (16*y[1]^3*y[2]*y[8]^2*y[10]*y[16]*
      y[47])/(y[3]*y[21]^2*y[30])}, 
 {{f[1] + eps*f[2], eps^2*f[2], eps*f[21], eps^2*f[21], eps*f[26], 
   eps^2*f[26], eps*f[32], eps^2*f[32], eps*f[41], eps^2*f[41], eps*f[1], 
   eps^2*f[1], eps*f[28] + eps^2*f[69], eps*f[23] + eps^2*f[72], eps^2*f[73], 
   eps^2*f[76], eps^2*f[77], eps^2*f[78], eps*f[85] + eps^2*f[86], 
   eps^2*f[28], eps^2*f[23], eps^2*f[85], f[4], eps*f[4], eps^2*f[4]}, 
  {mono[1], (8*mono[1] - 3*mono[Fr[1, 2]])/3, 
   -mono[Fr[1, 2]] + mono[Fr[1, 3]], (-4*mono[Fr[1, 2]] + mono[Fr[1, 2]^2] + 
     4*mono[Fr[1, 3]] - mono[Fr[1, 3]^2])/2, -mono[Fr[1, 2]] + 
    mono[Fr[1, 4]], (-4*mono[Fr[1, 2]] + mono[Fr[1, 2]^2] + 
     4*mono[Fr[1, 4]] - mono[Fr[1, 4]^2])/2, -mono[Fr[1, 2]] + 
    mono[Fr[1, 5]], (-4*mono[Fr[1, 2]] + mono[Fr[1, 2]^2] + 
     4*mono[Fr[1, 5]] - mono[Fr[1, 5]^2])/2, -mono[Fr[1, 2]] + 
    mono[Fr[1, 6]], (-4*mono[Fr[1, 2]] + mono[Fr[1, 2]^2] + 
     4*mono[Fr[1, 6]] - mono[Fr[1, 6]^2])/2, -mono[Fr[1, 2]], 
   (-16*mono[1] + 6*mono[Fr[1, 2]^2] - mono[Fr[2, 1]])/12, 
   (-6*mono[Fr[1, 2]^2] + 6*mono[Fr[1, 4]^2] - 6*mono[Fr[1, 5]^2] + 
     mono[Fr[2, 1]] + 6*mono[Fr[2, 2]])/6, 
   (-6*mono[Fr[1, 2]^2] + 6*mono[Fr[1, 3]^2] - 6*mono[Fr[1, 6]^2] + 
     mono[Fr[2, 1]] + 6*mono[Fr[2, 3]])/6, 
   (6*mono[Fr[1, 1]^2] - 12*mono[Fr[1, 4]^2] + 6*mono[Fr[1, 5]^2] - 
     6*mono[Fr[1, 6]^2] + mono[Fr[2, 1]] + 12*mono[Fr[2, 4]])/12, 
   mono[Fr[1, 1]^2] + mono[Fr[1, 2]^2] - mono[Fr[1, 3]^2] - 
    mono[Fr[1, 4]^2] + mono[Fr[2, 5]], 
   (6*mono[Fr[1, 1]^2] - 12*mono[Fr[1, 3]^2] - 6*mono[Fr[1, 5]^2] + 
     6*mono[Fr[1, 6]^2] + mono[Fr[2, 1]] + 12*mono[Fr[2, 6]])/12, 
   mono[Fr[2, 7]/SQRT1], mono[SQRT2*Fr[3, 6]], 
   (2*mono[Fr[1, 2]^3] - 2*mono[Fr[1, 4]^3] + 2*mono[Fr[1, 5]^3] - 
     mono[Fr[1, 2]*Fr[2, 1]] + mono[Fr[1, 4]*Fr[2, 1]] - 
     mono[Fr[1, 5]*Fr[2, 1]] + 28*mono[Fr[3, 5]] + 6*mono[Fr[3, 7]])/6, 
   (2*mono[Fr[1, 2]^3] - 2*mono[Fr[1, 3]^3] + 2*mono[Fr[1, 6]^3] - 
     mono[Fr[1, 2]*Fr[2, 1]] + mono[Fr[1, 3]*Fr[2, 1]] - 
     mono[Fr[1, 6]*Fr[2, 1]] + 28*mono[Fr[3, 5]] + 6*mono[Fr[3, 8]])/6, 
   mono[SQRT2*Fr[4, 1]], (-3*mono[Fr[1, 1]^2] - 11*mono[Fr[1, 2]] + 
     3*mono[Fr[1, 2]^2] - 10*mono[Fr[1, 5]] + 3*mono[Fr[1, 5]^2] - 
     10*mono[Fr[1, 6]] + 3*mono[Fr[1, 6]^2] - mono[Fr[2, 1]] - 
     3*mono[Fr[2, 2]] - 3*mono[Fr[2, 3]] - 3*mono[Fr[2, 5]])/6, 
   (72*mono[Fr[1, 1]] + 12*mono[Fr[1, 1]^3] - 72*mono[Fr[1, 2]] + 
     66*mono[Fr[1, 2]^2] - 12*mono[Fr[1, 2]^3] + 60*mono[Fr[1, 5]^2] - 
     12*mono[Fr[1, 5]^3] + 60*mono[Fr[1, 6]^2] - 12*mono[Fr[1, 6]^3] - 
     31*mono[Fr[2, 1]] - 6*mono[Fr[1, 1]*Fr[2, 1]] + 
     6*mono[Fr[1, 2]*Fr[2, 1]] + 6*mono[Fr[1, 5]*Fr[2, 1]] + 
     6*mono[Fr[1, 6]*Fr[2, 1]] + 96*mono[Fr[3, 5]] - 36*mono[Fr[3, 7]] - 
     36*mono[Fr[3, 8]] - 36*mono[Fr[3, 9]])/72, 
   (288*mono[Fr[1, 1]] - 72*mono[Fr[1, 1]^2] - 6*mono[Fr[1, 1]^4] - 
     288*mono[Fr[1, 2]] + 72*mono[Fr[1, 2]^2] - 44*mono[Fr[1, 2]^3] + 
     6*mono[Fr[1, 2]^4] - 40*mono[Fr[1, 5]^3] + 6*mono[Fr[1, 5]^4] - 
     40*mono[Fr[1, 6]^3] + 6*mono[Fr[1, 6]^4] + 6*mono[Fr[1, 1]^2*Fr[2, 1]] + 
     22*mono[Fr[1, 2]*Fr[2, 1]] - 6*mono[Fr[1, 2]^2*Fr[2, 1]] + 
     20*mono[Fr[1, 5]*Fr[2, 1]] - 6*mono[Fr[1, 5]^2*Fr[2, 1]] + 
     20*mono[Fr[1, 6]*Fr[2, 1]] - 6*mono[Fr[1, 6]^2*Fr[2, 1]] + 
     5*mono[Fr[2, 1]^2] - 248*mono[Fr[3, 5]] - 336*mono[Fr[1, 1]*Fr[3, 5]] + 
     48*mono[Fr[1, 2]*Fr[3, 5]] + 48*mono[Fr[1, 5]*Fr[3, 5]] + 
     48*mono[Fr[1, 6]*Fr[3, 5]] - 72*mono[Fr[4, 2]] - 72*mono[Fr[4, 3]] - 
     72*mono[Fr[4, 5]])/144}}}


==> anc/bbggH/FiniteRemainder_bbggH_1L_nf0_++++_eps0.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{y[1] -> ex[1], y[2] -> ex[3], y[3] -> ex[4], 
  y[4] -> -(ex[2]*ex[3]) + ex[4] + ex[3]*ex[4], 
  y[5] -> -3*ex[2]*ex[3] - 3*ex[2]^2*ex[3] + 3*ex[4] + 2*ex[2]*ex[4] + 
    3*ex[3]*ex[4] + 3*ex[2]*ex[3]*ex[4], y[6] -> -ex[2] + ex[4]*ex[5], 
  y[7] -> -ex[2] + ex[4] - ex[6], y[8] -> ex[2], y[9] -> -2 + ex[3], 
  y[10] -> 1 + ex[4] - ex[6], y[11] -> -ex[4] - ex[3]*ex[4] - 
    2*ex[2]*ex[3]*ex[4] + ex[2]*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6], 
  y[12] -> 3*ex[2]^2*ex[3] + 3*ex[2]^3*ex[3] - 6*ex[2]*ex[4] - 
    5*ex[2]^2*ex[4] - 6*ex[2]*ex[3]*ex[4] - 6*ex[2]^2*ex[3]*ex[4] + 
    3*ex[4]^2 + 6*ex[2]*ex[4]^2 + 3*ex[3]*ex[4]^2 + 3*ex[2]*ex[3]*ex[4]^2 - 
    3*ex[2]*ex[4]*ex[6], y[13] -> ex[2] - ex[4], y[14] -> ex[5], 
  y[15] -> ex[4] - ex[6]}, 
 {f[1] -> (y[1]^3*y[4]*y[5]*y[7])/(6*y[2]*y[3]*y[6]) - 
    (y[1]^3*y[3]*y[8]^2*y[9]*y[10])/(6*y[11]) - (y[1]^3*y[12])/(6*y[3]), 
  f[4] -> -(y[1]^3*y[2]*y[8]*y[13]*y[14]) + (y[1]^3*y[2]*y[8]*y[13]*y[15])/
     y[3]}, {{f[1], f[4]}, {1, (-3*H[1, 1]^2 - 11*H[1, 2] + 3*H[1, 2]^2 - 
     10*H[1, 5] + 3*H[1, 5]^2 - 10*H[1, 6] + 3*H[1, 6]^2 - H[2, 1] - 
     3*H[2, 2] - 3*H[2, 3] - 3*H[2, 5])/6}}}


==> anc/bbggH/FiniteRemainder_bbggH_1L_nf0_+++-.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{y[1] -> ex[2], y[2] -> 1 + ex[2], y[3] -> ex[3], y[4] -> ex[4], 
  y[5] -> ex[2]*ex[3] + ex[2]^2*ex[3] - ex[4] - ex[3]*ex[4] - 
    ex[2]*ex[3]*ex[4], y[6] -> ex[2] - ex[4]*ex[5], 
  y[7] -> ex[2] - ex[4] + ex[6], y[8] -> 1 + ex[3], y[9] -> ex[2] - ex[4], 
  y[10] -> ex[2] + ex[2]*ex[3] - ex[4] + ex[2]*ex[4] - ex[3]*ex[4] - 
    ex[2]*ex[3]*ex[4] + ex[2]*ex[3]*ex[4]*ex[5] - ex[2]*ex[6], 
  y[11] -> -1 + ex[3], y[12] -> -ex[4] - ex[3]*ex[4] - 2*ex[2]*ex[3]*ex[4] + 
    ex[2]*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6], 
  y[13] -> -ex[4] - 2*ex[2]*ex[3]*ex[4] + ex[3]*ex[4]^2 + 
    ex[2]*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6] - ex[3]*ex[4]*ex[6], 
  y[14] -> ex[2]*ex[3] - ex[4] - ex[3]*ex[4], 
  y[15] -> -2*ex[2]*ex[3]*ex[4] + ex[4]^2 + ex[3]*ex[4]^2 + 
    ex[2]*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6] - ex[4]*ex[6] - 
    ex[3]*ex[4]*ex[6], y[16] -> ex[2] + ex[2]*ex[3] + 2*ex[2]^2*ex[3] - 
    ex[4] - 2*ex[2]*ex[4] - ex[3]*ex[4] - 3*ex[2]*ex[3]*ex[4] + ex[4]^2 + 
    ex[3]*ex[4]^2 + ex[2]*ex[6] + ex[2]*ex[3]*ex[6] - ex[4]*ex[6] - 
    ex[3]*ex[4]*ex[6], y[17] -> ex[2]*ex[3] - ex[4] - ex[3]*ex[4] - 
    ex[2]*ex[3]*ex[4] + ex[2]*ex[3]*ex[4]*ex[5], 
  y[18] -> -(ex[2]^2*ex[3]) + 2*ex[2]*ex[4] + 2*ex[2]*ex[3]*ex[4] - ex[4]^2 - 
    ex[3]*ex[4]^2 + ex[2]^2*ex[3]*ex[6] - ex[2]*ex[3]*ex[4]*ex[6], 
  y[19] -> 1 + ex[3] + ex[2]*ex[3], 
  y[20] -> -(ex[2]*ex[3]) + ex[4] + ex[3]*ex[4], 
  y[21] -> -(ex[2]*ex[3]) - ex[2]^2*ex[3] + ex[4] + ex[3]*ex[4] + 
    ex[2]*ex[3]*ex[4], y[22] -> -(ex[2]*ex[3]) + ex[4] + ex[3]*ex[4] + 
    ex[2]*ex[3]*ex[6], y[23] -> -2*ex[2]*ex[4] + ex[4]^2 + 
    ex[2]*ex[4]*ex[5] + ex[2]*ex[6] - ex[4]*ex[6], 
  y[24] -> -(ex[2]*ex[3]) + ex[4] + ex[3]*ex[4] - ex[6] - ex[3]*ex[6], 
  y[25] -> -1 + ex[5], y[26] -> ex[6], 
  y[27] -> ex[2]^2*ex[3] + ex[2]^3*ex[3] + 2*ex[2]^2*ex[3]^2 + 
    4*ex[2]^3*ex[3]^2 + 2*ex[2]^4*ex[3]^2 - ex[2]*ex[4] - 2*ex[2]^2*ex[4] - 
    5*ex[2]*ex[3]*ex[4] - 7*ex[2]^2*ex[3]*ex[4] - 2*ex[2]^3*ex[3]*ex[4] - 
    4*ex[2]*ex[3]^2*ex[4] - 8*ex[2]^2*ex[3]^2*ex[4] - 
    4*ex[2]^3*ex[3]^2*ex[4] + 2*ex[4]^2 + 2*ex[2]*ex[4]^2 + 4*ex[3]*ex[4]^2 + 
    6*ex[2]*ex[3]*ex[4]^2 + 2*ex[2]^2*ex[3]*ex[4]^2 + 2*ex[3]^2*ex[4]^2 + 
    4*ex[2]*ex[3]^2*ex[4]^2 + 2*ex[2]^2*ex[3]^2*ex[4]^2, 
  y[28] -> 7*ex[2]*ex[3] + 7*ex[2]^2*ex[3] - 7*ex[4] - 6*ex[2]*ex[4] - 
    7*ex[3]*ex[4] - 7*ex[2]*ex[3]*ex[4], y[29] -> 2 + ex[3], 
  y[30] -> 1 + ex[4] - ex[6], y[31] -> -6 - ex[3] + 2*ex[3]*ex[4] - 
    2*ex[3]*ex[6], y[32] -> 5 + 2*ex[3], y[33] -> 3 + 2*ex[3], 
  y[34] -> 3 + 3*ex[3] + ex[3]^2, y[35] -> 10 + 15*ex[3] + 6*ex[3]^2, 
  y[36] -> -2 - 2*ex[3] - 12*ex[4] - 5*ex[3]*ex[4] + 2*ex[6] + 2*ex[3]*ex[6], 
  y[37] -> 10 + 3*ex[3], y[38] -> 3*ex[2]*ex[3] + 3*ex[2]^2*ex[3] - 3*ex[4] - 
    4*ex[2]*ex[4] - 3*ex[3]*ex[4] - 3*ex[2]*ex[3]*ex[4], 
  y[39] -> ex[2] + 2*ex[2]*ex[3] - 2*ex[4] - 2*ex[3]*ex[4], 
  y[40] -> 7*ex[2]*ex[3] + 7*ex[2]^2*ex[3] - 7*ex[4] - 8*ex[2]*ex[4] - 
    7*ex[3]*ex[4] - 7*ex[2]*ex[3]*ex[4], 
  y[41] -> ex[2]^2*ex[3] - ex[2]*ex[4] - 3*ex[2]*ex[3]*ex[4] - 
    ex[2]^2*ex[3]*ex[4] + ex[4]^2 + ex[3]*ex[4]^2 + ex[2]*ex[3]*ex[4]*ex[5] + 
    ex[2]^2*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6] - ex[4]*ex[6] - 
    ex[3]*ex[4]*ex[6], y[42] -> 4 + ex[3], y[43] -> 8 + 3*ex[3], 
  y[44] -> -(ex[2]*ex[4]) - 2*ex[2]*ex[3]*ex[4] - 2*ex[2]^2*ex[3]*ex[4] + 
    ex[4]^2 + ex[3]*ex[4]^2 + ex[2]*ex[3]*ex[4]^2 + ex[2]*ex[3]*ex[4]*ex[5] + 
    ex[2]^2*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6] + ex[2]^2*ex[3]*ex[6] - 
    ex[4]*ex[6] - ex[3]*ex[4]*ex[6] - ex[2]*ex[3]*ex[4]*ex[6], 
  y[45] -> 2*ex[2]^2*ex[3] + ex[2]^3*ex[3] - ex[2]*ex[4] - 
    3*ex[2]*ex[3]*ex[4] - ex[2]^2*ex[3]*ex[4] + ex[4]^2 + ex[3]*ex[4]^2 + 
    ex[2]*ex[3]*ex[6] - ex[4]*ex[6] - ex[3]*ex[4]*ex[6], 
  y[46] -> ex[2]*ex[4] + ex[2]*ex[3]*ex[4] + ex[2]^2*ex[3]*ex[4] - ex[4]^2 - 
    ex[3]*ex[4]^2 - ex[2]*ex[3]*ex[4]^2 - ex[2]*ex[3]*ex[6] - 
    ex[2]^2*ex[3]*ex[6] + ex[4]*ex[6] + ex[3]*ex[4]*ex[6] + 
    ex[2]*ex[3]*ex[4]*ex[6], y[47] -> -1 - ex[2], 
  y[48] -> ex[2] + ex[2]*ex[3] + ex[2]^2*ex[3] - ex[4] - ex[2]*ex[4] - 
    ex[3]*ex[4] - ex[2]*ex[3]*ex[4], 
  y[49] -> ex[2] + ex[2]*ex[3] + ex[2]^2*ex[3] - ex[4] - ex[3]*ex[4] - 
    2*ex[2]*ex[3]*ex[4] - ex[2]^2*ex[3]*ex[4] + ex[2]*ex[3]*ex[4]*ex[5] + 
    ex[2]^2*ex[3]*ex[4]*ex[5] - ex[2]*ex[6], 
  y[50] -> -ex[2] - ex[2]*ex[3] - ex[2]^2*ex[3] + ex[4] + ex[2]*ex[4] + 
    ex[3]*ex[4] + ex[2]*ex[3]*ex[4], 
  y[51] -> ex[2]^2*ex[3] + ex[4] + ex[3]*ex[4], 
  y[52] -> ex[2]*ex[3] - ex[3]*ex[4] - ex[6], 
  y[53] -> ex[2]*ex[3] - ex[4] - ex[3]*ex[4] + ex[6] + ex[3]*ex[6], 
  y[54] -> ex[2]^2*ex[3] - 2*ex[2]*ex[4] - 2*ex[2]*ex[3]*ex[4] + ex[4]^2 + 
    ex[3]*ex[4]^2 + ex[2]*ex[6] + ex[2]*ex[3]*ex[6] - ex[4]*ex[6] - 
    ex[3]*ex[4]*ex[6], y[55] -> ex[5], 
  y[56] -> ex[2] + 2*ex[2]^2 + ex[2]*ex[3] + 2*ex[2]^2*ex[3] + 
    ex[2]^3*ex[3] - ex[4] - 2*ex[2]*ex[4] - ex[3]*ex[4] - 
    2*ex[2]*ex[3]*ex[4] - ex[2]^2*ex[3]*ex[4] - ex[2]^2*ex[6], 
  y[57] -> -1 - 3*ex[2] - 2*ex[2]^2 - ex[3] - 6*ex[2]*ex[3] - 
    5*ex[2]^2*ex[3] - 3*ex[2]*ex[3]^2 - 2*ex[2]^2*ex[3]^2 + ex[4] + 
    ex[2]*ex[4] + 4*ex[3]*ex[4] + 4*ex[2]*ex[3]*ex[4] + 2*ex[3]^2*ex[4] + 
    ex[3]^2*ex[4]^2 - ex[6] - ex[2]*ex[6] - 2*ex[3]*ex[6] - 
    2*ex[2]*ex[3]*ex[6] + ex[2]*ex[3]^2*ex[6] - ex[3]^2*ex[4]*ex[6], 
  y[58] -> 4*ex[2]^4*ex[3] + 4*ex[2]^5*ex[3] + 4*ex[2]^4*ex[3]^2 + 
    4*ex[2]^5*ex[3]^2 + ex[2]^6*ex[3]^2 - 4*ex[2]^3*ex[4] - 4*ex[2]^4*ex[4] - 
    16*ex[2]^3*ex[3]*ex[4] - 14*ex[2]^4*ex[3]*ex[4] - 
    12*ex[2]^3*ex[3]^2*ex[4] - 10*ex[2]^4*ex[3]^2*ex[4] - 
    2*ex[2]^5*ex[3]^2*ex[4] + 9*ex[2]^2*ex[4]^2 + 8*ex[2]^3*ex[4]^2 + 
    22*ex[2]^2*ex[3]*ex[4]^2 + 16*ex[2]^3*ex[3]*ex[4]^2 + 
    13*ex[2]^2*ex[3]^2*ex[4]^2 + 8*ex[2]^3*ex[3]^2*ex[4]^2 + 
    ex[2]^4*ex[3]^2*ex[4]^2 - 6*ex[2]*ex[4]^3 - 4*ex[2]^2*ex[4]^3 - 
    12*ex[2]*ex[3]*ex[4]^3 - 6*ex[2]^2*ex[3]*ex[4]^3 - 
    6*ex[2]*ex[3]^2*ex[4]^3 - 2*ex[2]^2*ex[3]^2*ex[4]^3 + ex[4]^4 + 
    2*ex[3]*ex[4]^4 + ex[3]^2*ex[4]^4 + 4*ex[2]^3*ex[3]*ex[6] + 
    2*ex[2]^4*ex[3]*ex[6] - 2*ex[2]^5*ex[3]*ex[6] + 4*ex[2]^3*ex[3]^2*ex[6] + 
    2*ex[2]^4*ex[3]^2*ex[6] - 6*ex[2]^2*ex[4]*ex[6] - 6*ex[2]^3*ex[4]*ex[6] - 
    16*ex[2]^2*ex[3]*ex[4]*ex[6] - 10*ex[2]^3*ex[3]*ex[4]*ex[6] + 
    2*ex[2]^4*ex[3]*ex[4]*ex[6] - 10*ex[2]^2*ex[3]^2*ex[4]*ex[6] - 
    4*ex[2]^3*ex[3]^2*ex[4]*ex[6] + 8*ex[2]*ex[4]^2*ex[6] + 
    6*ex[2]^2*ex[4]^2*ex[6] + 16*ex[2]*ex[3]*ex[4]^2*ex[6] + 
    8*ex[2]^2*ex[3]*ex[4]^2*ex[6] + 8*ex[2]*ex[3]^2*ex[4]^2*ex[6] + 
    2*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] - 2*ex[4]^3*ex[6] - 
    4*ex[3]*ex[4]^3*ex[6] - 2*ex[3]^2*ex[4]^3*ex[6] + ex[2]^2*ex[6]^2 + 
    2*ex[2]^3*ex[6]^2 + ex[2]^4*ex[6]^2 + 2*ex[2]^2*ex[3]*ex[6]^2 + 
    2*ex[2]^3*ex[3]*ex[6]^2 + ex[2]^2*ex[3]^2*ex[6]^2 - 
    2*ex[2]*ex[4]*ex[6]^2 - 2*ex[2]^2*ex[4]*ex[6]^2 - 
    4*ex[2]*ex[3]*ex[4]*ex[6]^2 - 2*ex[2]^2*ex[3]*ex[4]*ex[6]^2 - 
    2*ex[2]*ex[3]^2*ex[4]*ex[6]^2 + ex[4]^2*ex[6]^2 + 
    2*ex[3]*ex[4]^2*ex[6]^2 + ex[3]^2*ex[4]^2*ex[6]^2, 
  y[59] -> ex[2]^2*ex[3] - ex[2]*ex[4] - 2*ex[2]*ex[3]*ex[4] + ex[4]^2 + 
    ex[3]*ex[4]^2 + ex[2]*ex[3]*ex[6] - ex[4]*ex[6] - ex[2]*ex[4]*ex[6] - 
    ex[3]*ex[4]*ex[6]}, {f[1] -> (y[2]*y[4]*y[7])/(2*y[1]*y[3]*y[5]*y[6]) - 
    y[4]^2/(2*y[8]*y[9]*y[10]) - (y[4]*y[11])/(2*y[3]*y[8]*y[12]) + 
    (y[1]*y[4])/(2*y[3]*y[9]*y[13]) + (y[4]*y[16])/
     (2*y[8]*y[9]*y[14]*y[15]) - (y[4]^2*y[18])/(2*y[3]*y[5]*y[9]*y[14]*
      y[17]), f[4] -> -((y[2]*y[4]*y[7])/(y[1]*y[3]*y[5]*y[6])) - 
    y[4]/(y[3]*y[8]*y[12]) + y[2]^2/(y[1]*y[19]) + 
    (y[4]^2*y[22])/(y[3]*y[17]*y[20]*y[21]) + (y[2]*y[4]*y[7])/
     (y[1]*y[3]*y[23]) - (y[4]*y[24])/(y[8]*y[15]*y[20]), 
  f[6] -> (y[2]*y[4]*y[7])/(2*y[1]*y[3]*y[5]*y[6]) + 
    y[4]/(2*y[3]*y[8]*y[12]) - (y[4]^2*y[22])/(2*y[3]*y[17]*y[20]*y[21]) + 
    (y[4]*y[24])/(4*y[8]*y[15]*y[20]) + y[26]/(4*y[1]*y[3]*y[14]*y[25]), 
  f[7] -> -y[2]^2/(2*y[1]), 
  f[13] -> -(y[2]*y[4]*y[27])/(2*y[1]*y[5]^2*y[14]) - 
    (y[4]*y[7]*y[28])/(2*y[1]*y[3]*y[5]*y[6]*y[14]) - 
    (3*y[4]*y[29])/(2*y[3]*y[12]) - (y[4]^2*y[30])/y[13]^2 - 
    (y[4]*y[31])/(2*y[3]*y[13]), f[21] -> (3*y[4])/(2*y[3]*y[8]*y[12]) + 
    (y[1]*y[4]*y[30])/(2*y[10]^2) + (y[4]^2*y[30])/(2*y[13]^2) + 
    (y[4]*y[32])/(2*y[8]*y[10]) - (y[4]*y[33])/(2*y[3]*y[13]), 
  f[24] -> (y[4]*y[34])/(2*y[8]*y[12]), 
  f[30] -> (3*y[2]*y[4]*y[7])/(2*y[1]*y[3]*y[5]*y[6]) + 
    (y[2]^2*y[4])/(2*y[21]^2), 
  f[31] -> (7*y[2]*y[4]*y[7])/(2*y[1]*y[3]*y[5]*y[6]) - 
    (y[2]*y[4]*y[7])/(y[1]*y[3]*y[23]) + (y[2]*y[4]*y[27])/
     (2*y[1]*y[5]^2*y[14]) + (y[1]*y[4]^2*y[30])/(2*y[17]*y[20]*y[21]), 
  f[33] -> -(y[4]*y[7])/(2*y[1]*y[3]*y[6]*y[14]) - 
    y[26]/(2*y[1]*y[3]*y[14]*y[25]), 
  f[39] -> (5*y[2]*y[4]*y[7])/(3*y[1]*y[3]*y[5]*y[6]) + 
    (5*y[4])/(3*y[3]*y[8]*y[12]) - (5*y[4]^2*y[22])/
     (3*y[3]*y[17]*y[20]*y[21]) + (5*y[4]*y[24])/(3*y[8]*y[15]*y[20]), 
  f[40] -> (y[4]*y[7])/(2*y[1]*y[3]*y[6]*y[14]) + 
    (y[4]*y[30])/(2*y[15]*y[20]), 
  f[48] -> (5*y[2]*y[4]*y[7])/(3*y[1]*y[3]*y[5]*y[6]) - 
    (5*y[4]^2*y[22])/(3*y[3]*y[17]*y[20]*y[21]) + 
    (5*y[4]*y[24])/(3*y[8]*y[15]*y[20]) - (y[1]*y[4]*y[30])/(2*y[10]^2) - 
    (y[4]*y[32])/(2*y[8]*y[10]) + (y[4]*y[35])/(6*y[3]*y[8]*y[12]), 
  f[49] -> -((y[1]*y[4]*y[30])/y[10]^2) + y[36]/(2*y[8]*y[10]) + 
    (y[4]*y[37])/(2*y[8]*y[12]), 
  f[80] -> y[4]/(4*y[20]^2) + (y[4]*y[7]*y[38])/(4*y[1]*y[2]*y[3]*y[6]*
      y[14]^2), f[81] -> (y[4]*y[39])/(4*y[1]*y[14]^2) + 
    (y[4]*y[7]*y[40])/(4*y[1]*y[2]*y[3]*y[6]*y[14]^2) - 
    (y[3]*y[4]*y[9]*y[30])/(2*y[14]*y[41]), 
  f[83] -> -1/(2*y[1]) + (y[4]*y[42])/(4*y[12]), 
  f[84] -> -(y[3]*y[9]*y[30])/(2*y[41]) + (y[4]*y[43])/(4*y[12]), 
  f[85] -> (y[2]*y[4]*y[7])/(y[1]*y[3]*y[5]*y[6]) - 
    (y[4]^2*y[22])/(2*y[3]*y[17]*y[20]*y[21]) + 
    y[26]/(2*y[1]*y[3]*y[14]*y[25]) - (y[2]^2*y[4]*y[7])/(2*y[21]*y[44]), 
  f[87] -> -1/(2*y[1]) + (y[3]*y[9]*y[30]*y[45])/(2*y[7]*y[14]*y[41]) - 
    (y[9]*y[46])/(2*y[1]*y[4]*y[7]*y[14]*y[25]), 
  f[89] -> -(y[4]^2*y[30])/(2*y[17]*y[20]) - (y[2]*y[3]^2*y[9]^2*y[30])/
     (2*y[14]*y[41]) + y[47]/2, f[92] -> 1/(2*y[1]*y[8]) - 
    (y[2]*y[9]*y[19]^2*y[30])/(2*y[8]*y[48]*y[49]) - 
    (y[1]*y[4]^2*y[30])/(2*y[15]*y[20]*y[50]) + (y[3]*y[9]*y[30]*y[51])/
     (2*y[8]*y[14]*y[41]), f[93] -> y[4]/(2*y[1]*y[8]) + 
    (y[26]*y[52])/(2*y[1]*y[3]*y[14]*y[25]) + (y[4]*y[53]*y[54])/
     (2*y[1]*y[8]*y[14]*y[15]), 
  f[95] -> -(y[9]*y[46]*y[52])/(2*y[1]*y[4]*y[7]*y[14]*y[25]) - 
    (y[4]^2*y[30]*y[54])/(2*y[15]*y[20]*y[50]) + (y[3]^2*y[4]*y[55])/
     (2*y[1]*y[8]) + (y[9]*y[19]^2*y[30]*y[56])/(2*y[1]*y[8]*y[48]*y[49]) + 
    y[57]/(2*y[1]*y[2]*y[8]) + (y[3]^2*y[9]*y[30]*y[58])/
     (2*y[1]*y[2]*y[7]*y[8]*y[14]*y[41]), 
  f[110] -> (16*y[1]*y[4]^2*y[22])/(y[3]*y[5]*y[14]^2*y[17]*y[30]) - 
    (16*y[1]*y[2]*y[4]*y[26])/(y[20]*y[41]^2) - (16*y[2]^2*y[4]*y[7])/
     (y[3]*y[5]*y[9]*y[30]*y[44]) + (16*y[2]*y[4]*y[59])/
     (y[3]*y[9]*y[14]^2*y[30]*y[41]), 
  f[111] -> (16*y[1]^2*y[3]^2*y[9]^2*y[30]^2)/y[41]^3 - 
    (32*y[1]*y[3]*y[9]*y[30])/y[41]^2 + 16/y[41]}, 
 {{eps*f[4], eps^2*f[4], eps*f[13], eps^2*f[13], eps*f[31], eps^2*f[31], 
   eps*f[40], eps^2*f[40], eps*f[49], eps^2*f[49], f[1], eps*f[1], 
   eps^2*f[1], f[21], eps*f[21], eps^2*f[21], f[30], eps*f[30], eps^2*f[30], 
   f[48], eps*f[48], eps^2*f[48], f[33] + eps*f[80] + eps^2*f[81], 
   f[24] + eps*f[83] + eps^2*f[84], eps^2*f[87], eps*f[7] + eps^2*f[89], 
   eps^2*f[92], f[93] + eps^2*f[95], f[39], eps*f[39], eps^2*f[39], 
   eps*f[110] + eps^2*f[111], eps*f[33] + eps^2*f[80], 
   eps*f[24] + eps^2*f[83], eps^2*f[7], eps^2*f[110], eps^2*f[33], 
   eps^2*f[24], f[85], eps*f[85], eps^2*f[85], f[6], eps*f[6], eps^2*f[6], 
   eps*f[93], eps^2*f[93]}, {mono[Fr[1, 1]] - mono[Fr[1, 3]], 
   (4*mono[Fr[1, 1]] - mono[Fr[1, 1]^2] - 4*mono[Fr[1, 3]] + 
     mono[Fr[1, 3]^2])/2, mono[Fr[1, 2]] - mono[Fr[1, 3]], 
   (4*mono[Fr[1, 2]] - mono[Fr[1, 2]^2] - 4*mono[Fr[1, 3]] + 
     mono[Fr[1, 3]^2])/2, -mono[Fr[1, 3]] + mono[Fr[1, 4]], 
   (-4*mono[Fr[1, 3]] + mono[Fr[1, 3]^2] + 4*mono[Fr[1, 4]] - 
     mono[Fr[1, 4]^2])/2, -mono[Fr[1, 3]] + mono[Fr[1, 5]], 
   (-4*mono[Fr[1, 3]] + mono[Fr[1, 3]^2] + 4*mono[Fr[1, 5]] - 
     mono[Fr[1, 5]^2])/2, -mono[Fr[1, 3]] + mono[Fr[1, 6]], 
   (-4*mono[Fr[1, 3]] + mono[Fr[1, 3]^2] + 4*mono[Fr[1, 6]] - 
     mono[Fr[1, 6]^2])/2, mono[1], 2*mono[1] - mono[Fr[1, 3]], 
   (48*mono[1] - 24*mono[Fr[1, 3]] + 6*mono[Fr[1, 3]^2] - mono[Fr[2, 1]])/12, 
   -mono[Fr[1, 2]] + mono[Fr[1, 3]], (mono[Fr[1, 2]^2] - mono[Fr[1, 3]^2])/2, 
   (-2*mono[Fr[1, 2]^3] + 2*mono[Fr[1, 3]^3] + mono[Fr[1, 2]*Fr[2, 1]] - 
     mono[Fr[1, 3]*Fr[2, 1]])/12, -mono[Fr[1, 2]] + mono[Fr[1, 4]], 
   (mono[Fr[1, 2]^2] - mono[Fr[1, 4]^2])/2, 
   (-2*mono[Fr[1, 2]^3] + 2*mono[Fr[1, 4]^3] + mono[Fr[1, 2]*Fr[2, 1]] - 
     mono[Fr[1, 4]*Fr[2, 1]])/12, -mono[Fr[1, 2]] + mono[Fr[1, 6]], 
   (mono[Fr[1, 2]^2] - mono[Fr[1, 6]^2])/2, 
   (-2*mono[Fr[1, 2]^3] + 2*mono[Fr[1, 6]^3] + mono[Fr[1, 2]*Fr[2, 1]] - 
     mono[Fr[1, 6]*Fr[2, 1]])/12, (-6*mono[Fr[1, 2]^2] + 6*mono[Fr[1, 4]^2] - 
     6*mono[Fr[1, 5]^2] + mono[Fr[2, 1]] + 6*mono[Fr[2, 2]])/6, 
   (-6*mono[Fr[1, 2]^2] + 6*mono[Fr[1, 3]^2] - 6*mono[Fr[1, 6]^2] + 
     mono[Fr[2, 1]] + 6*mono[Fr[2, 3]])/6, 
   (6*mono[Fr[1, 1]^2] - 12*mono[Fr[1, 4]^2] + 6*mono[Fr[1, 5]^2] - 
     6*mono[Fr[1, 6]^2] + mono[Fr[2, 1]] + 12*mono[Fr[2, 4]])/12, 
   mono[Fr[1, 1]^2] + mono[Fr[1, 2]^2] - mono[Fr[1, 3]^2] - 
    mono[Fr[1, 4]^2] + mono[Fr[2, 5]], 
   (6*mono[Fr[1, 1]^2] - 12*mono[Fr[1, 3]^2] - 6*mono[Fr[1, 5]^2] + 
     6*mono[Fr[1, 6]^2] + mono[Fr[2, 1]] + 12*mono[Fr[2, 6]])/12, 
   mono[Fr[2, 7]/SQRT1], (21*mono[Fr[1, 2]] + 10*mono[Fr[1, 5]])/10, 
   (-126*mono[Fr[1, 2]^2] - 60*mono[Fr[1, 5]^2] + 31*mono[Fr[2, 1]] - 
     432*mono[Fr[3, 5]])/120, (210*mono[Fr[1, 2]^3] + 100*mono[Fr[1, 5]^3] - 
     105*mono[Fr[1, 2]*Fr[2, 1]] - 50*mono[Fr[1, 5]*Fr[2, 1]] - 
     36*mono[Fr[2, 1]^2] + 620*mono[Fr[3, 5]] + 720*mono[Fr[1, 2]*Fr[3, 5]] + 
     720*mono[Fr[1, 5]*Fr[3, 5]] + 720*mono[Fr[1, 6]*Fr[3, 5]])/600, 
   mono[SQRT2*Fr[3, 6]], (2*mono[Fr[1, 2]^3] - 2*mono[Fr[1, 4]^3] + 
     2*mono[Fr[1, 5]^3] - mono[Fr[1, 2]*Fr[2, 1]] + mono[Fr[1, 4]*Fr[2, 1]] - 
     mono[Fr[1, 5]*Fr[2, 1]] + 28*mono[Fr[3, 5]] + 6*mono[Fr[3, 7]])/6, 
   (2*mono[Fr[1, 2]^3] - 2*mono[Fr[1, 3]^3] + 2*mono[Fr[1, 6]^3] - 
     mono[Fr[1, 2]*Fr[2, 1]] + mono[Fr[1, 3]*Fr[2, 1]] - 
     mono[Fr[1, 6]*Fr[2, 1]] + 28*mono[Fr[3, 5]] + 6*mono[Fr[3, 8]])/6, 
   (-2*mono[Fr[1, 1]^3] - 2*mono[Fr[1, 2]^3] + 2*mono[Fr[1, 3]^3] + 
     2*mono[Fr[1, 4]^3] + mono[Fr[1, 1]*Fr[2, 1]] + mono[Fr[1, 2]*Fr[2, 1]] - 
     mono[Fr[1, 3]*Fr[2, 1]] - mono[Fr[1, 4]*Fr[2, 1]] + 6*mono[Fr[3, 9]])/6, 
   mono[SQRT2*Fr[4, 1]], (-60*mono[Fr[1, 2]^4] + 60*mono[Fr[1, 4]^4] - 
     60*mono[Fr[1, 5]^4] + 60*mono[Fr[1, 2]^2*Fr[2, 1]] - 
     60*mono[Fr[1, 4]^2*Fr[2, 1]] + 60*mono[Fr[1, 5]^2*Fr[2, 1]] + 
     47*mono[Fr[2, 1]^2] - 3360*mono[Fr[1, 2]*Fr[3, 5]] + 
     3360*mono[Fr[1, 4]*Fr[3, 5]] - 3360*mono[Fr[1, 5]*Fr[3, 5]] + 
     720*mono[Fr[4, 2]])/720, (-60*mono[Fr[1, 2]^4] + 60*mono[Fr[1, 3]^4] - 
     60*mono[Fr[1, 6]^4] + 60*mono[Fr[1, 2]^2*Fr[2, 1]] - 
     60*mono[Fr[1, 3]^2*Fr[2, 1]] + 60*mono[Fr[1, 6]^2*Fr[2, 1]] + 
     47*mono[Fr[2, 1]^2] - 3360*mono[Fr[1, 2]*Fr[3, 5]] + 
     3360*mono[Fr[1, 3]*Fr[3, 5]] - 3360*mono[Fr[1, 6]*Fr[3, 5]] + 
     720*mono[Fr[4, 3]])/720, mono[Fr[2, 2]] - mono[Fr[2, 3]] + 
    mono[Fr[2, 4]] - mono[Fr[2, 6]], mono[Fr[3, 1]] - mono[Fr[3, 2]] + 
    mono[Fr[3, 7]] - mono[Fr[3, 8]], mono[Fr[4, 2]] - mono[Fr[4, 3]] + 
    mono[Fr[4, 4]] - mono[Fr[4, 6]], 
   (2*mono[Fr[1, 1]^2] - 4*mono[Fr[1, 2]^2] - 2*mono[Fr[1, 5]^2] - 
     2*mono[Fr[1, 6]^2] + mono[Fr[2, 1]] + 4*mono[Fr[2, 3]] + 
     4*mono[Fr[2, 6]])/2, (-2*mono[Fr[1, 1]^3] + 4*mono[Fr[1, 2]^3] + 
     2*mono[Fr[1, 5]^3] + 2*mono[Fr[1, 6]^3] + mono[Fr[1, 1]*Fr[2, 1]] - 
     2*mono[Fr[1, 2]*Fr[2, 1]] - mono[Fr[1, 5]*Fr[2, 1]] - 
     mono[Fr[1, 6]*Fr[2, 1]] + 12*mono[Fr[3, 2]] + 84*mono[Fr[3, 5]] + 
     12*mono[Fr[3, 8]])/6, (20*mono[Fr[1, 1]^4] - 40*mono[Fr[1, 2]^4] - 
     20*mono[Fr[1, 5]^4] - 20*mono[Fr[1, 6]^4] - 
     20*mono[Fr[1, 1]^2*Fr[2, 1]] + 40*mono[Fr[1, 2]^2*Fr[2, 1]] + 
     20*mono[Fr[1, 5]^2*Fr[2, 1]] + 20*mono[Fr[1, 6]^2*Fr[2, 1]] + 
     47*mono[Fr[2, 1]^2] + 1120*mono[Fr[1, 1]*Fr[3, 5]] - 
     2240*mono[Fr[1, 2]*Fr[3, 5]] - 1120*mono[Fr[1, 5]*Fr[3, 5]] - 
     1120*mono[Fr[1, 6]*Fr[3, 5]] + 480*mono[Fr[4, 3]] + 480*mono[Fr[4, 6]])/
    240, mono[Fr[3, 3]/SQRT1], mono[Fr[4, 7]/SQRT1]}}}


==> anc/bbggH/FiniteRemainder_bbggH_1L_nf0_+++-_eps0.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{y[1] -> ex[2], y[2] -> 1 + ex[2], y[3] -> ex[3], y[4] -> ex[4], 
  y[5] -> ex[2]*ex[3] + ex[2]^2*ex[3] - ex[4] - ex[3]*ex[4] - 
    ex[2]*ex[3]*ex[4], y[6] -> ex[2] - ex[4]*ex[5], 
  y[7] -> ex[2] - ex[4] + ex[6], y[8] -> 1 + ex[3], y[9] -> ex[2] - ex[4], 
  y[10] -> ex[2] + ex[2]*ex[3] - ex[4] + ex[2]*ex[4] - ex[3]*ex[4] - 
    ex[2]*ex[3]*ex[4] + ex[2]*ex[3]*ex[4]*ex[5] - ex[2]*ex[6], 
  y[11] -> -1 + ex[3], y[12] -> -ex[4] - ex[3]*ex[4] - 2*ex[2]*ex[3]*ex[4] + 
    ex[2]*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6], 
  y[13] -> -ex[4] - 2*ex[2]*ex[3]*ex[4] + ex[3]*ex[4]^2 + 
    ex[2]*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6] - ex[3]*ex[4]*ex[6], 
  y[14] -> ex[2]*ex[3] - ex[4] - ex[3]*ex[4], 
  y[15] -> -2*ex[2]*ex[3]*ex[4] + ex[4]^2 + ex[3]*ex[4]^2 + 
    ex[2]*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6] - ex[4]*ex[6] - 
    ex[3]*ex[4]*ex[6], y[16] -> ex[2] + ex[2]*ex[3] + 2*ex[2]^2*ex[3] - 
    ex[4] - 2*ex[2]*ex[4] - ex[3]*ex[4] - 3*ex[2]*ex[3]*ex[4] + ex[4]^2 + 
    ex[3]*ex[4]^2 + ex[2]*ex[6] + ex[2]*ex[3]*ex[6] - ex[4]*ex[6] - 
    ex[3]*ex[4]*ex[6], y[17] -> ex[2]*ex[3] - ex[4] - ex[3]*ex[4] - 
    ex[2]*ex[3]*ex[4] + ex[2]*ex[3]*ex[4]*ex[5], 
  y[18] -> -(ex[2]^2*ex[3]) + 2*ex[2]*ex[4] + 2*ex[2]*ex[3]*ex[4] - ex[4]^2 - 
    ex[3]*ex[4]^2 + ex[2]^2*ex[3]*ex[6] - ex[2]*ex[3]*ex[4]*ex[6], 
  y[19] -> -1 + ex[5], y[20] -> ex[6], 
  y[21] -> -(ex[2]*ex[3]) + ex[4] + ex[3]*ex[4], 
  y[22] -> -(ex[2]*ex[3]) - ex[2]^2*ex[3] + ex[4] + ex[3]*ex[4] + 
    ex[2]*ex[3]*ex[4], y[23] -> -(ex[2]*ex[3]) + ex[4] + ex[3]*ex[4] + 
    ex[2]*ex[3]*ex[6], y[24] -> -(ex[2]*ex[3]) + ex[4] + ex[3]*ex[4] - 
    ex[6] - ex[3]*ex[6], y[25] -> 1 + ex[4] - ex[6], y[26] -> 5 + 2*ex[3], 
  y[27] -> 3 + 2*ex[3], y[28] -> 3 + 3*ex[3] + ex[3]^2, 
  y[29] -> 10 + 15*ex[3] + 6*ex[3]^2, 
  y[30] -> -(ex[2]*ex[4]) - 2*ex[2]*ex[3]*ex[4] - 2*ex[2]^2*ex[3]*ex[4] + 
    ex[4]^2 + ex[3]*ex[4]^2 + ex[2]*ex[3]*ex[4]^2 + ex[2]*ex[3]*ex[4]*ex[5] + 
    ex[2]^2*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6] + ex[2]^2*ex[3]*ex[6] - 
    ex[4]*ex[6] - ex[3]*ex[4]*ex[6] - ex[2]*ex[3]*ex[4]*ex[6], 
  y[31] -> ex[2]*ex[3] - ex[3]*ex[4] - ex[6], 
  y[32] -> ex[2]*ex[3] - ex[4] - ex[3]*ex[4] + ex[6] + ex[3]*ex[6], 
  y[33] -> ex[2]^2*ex[3] - 2*ex[2]*ex[4] - 2*ex[2]*ex[3]*ex[4] + ex[4]^2 + 
    ex[3]*ex[4]^2 + ex[2]*ex[6] + ex[2]*ex[3]*ex[6] - ex[4]*ex[6] - 
    ex[3]*ex[4]*ex[6]}, {f[1] -> (y[2]*y[4]*y[7])/(2*y[1]*y[3]*y[5]*y[6]) - 
    y[4]^2/(2*y[8]*y[9]*y[10]) - (y[4]*y[11])/(2*y[3]*y[8]*y[12]) + 
    (y[1]*y[4])/(2*y[3]*y[9]*y[13]) + (y[4]*y[16])/
     (2*y[8]*y[9]*y[14]*y[15]) - (y[4]^2*y[18])/(2*y[3]*y[5]*y[9]*y[14]*
      y[17]), f[6] -> (y[2]*y[4]*y[7])/(2*y[1]*y[3]*y[5]*y[6]) + 
    y[4]/(2*y[3]*y[8]*y[12]) + y[20]/(4*y[1]*y[3]*y[14]*y[19]) - 
    (y[4]^2*y[23])/(2*y[3]*y[17]*y[21]*y[22]) + 
    (y[4]*y[24])/(4*y[8]*y[15]*y[21]), 
  f[21] -> (3*y[4])/(2*y[3]*y[8]*y[12]) + (y[1]*y[4]*y[25])/(2*y[10]^2) + 
    (y[4]^2*y[25])/(2*y[13]^2) + (y[4]*y[26])/(2*y[8]*y[10]) - 
    (y[4]*y[27])/(2*y[3]*y[13]), f[24] -> (y[4]*y[28])/(2*y[8]*y[12]), 
  f[30] -> (3*y[2]*y[4]*y[7])/(2*y[1]*y[3]*y[5]*y[6]) + 
    (y[2]^2*y[4])/(2*y[22]^2), 
  f[33] -> -(y[4]*y[7])/(2*y[1]*y[3]*y[6]*y[14]) - 
    y[20]/(2*y[1]*y[3]*y[14]*y[19]), 
  f[39] -> (5*y[2]*y[4]*y[7])/(3*y[1]*y[3]*y[5]*y[6]) + 
    (5*y[4])/(3*y[3]*y[8]*y[12]) - (5*y[4]^2*y[23])/
     (3*y[3]*y[17]*y[21]*y[22]) + (5*y[4]*y[24])/(3*y[8]*y[15]*y[21]), 
  f[48] -> (5*y[2]*y[4]*y[7])/(3*y[1]*y[3]*y[5]*y[6]) - 
    (5*y[4]^2*y[23])/(3*y[3]*y[17]*y[21]*y[22]) + 
    (5*y[4]*y[24])/(3*y[8]*y[15]*y[21]) - (y[1]*y[4]*y[25])/(2*y[10]^2) - 
    (y[4]*y[26])/(2*y[8]*y[10]) + (y[4]*y[29])/(6*y[3]*y[8]*y[12]), 
  f[85] -> (y[2]*y[4]*y[7])/(y[1]*y[3]*y[5]*y[6]) + 
    y[20]/(2*y[1]*y[3]*y[14]*y[19]) - (y[4]^2*y[23])/
     (2*y[3]*y[17]*y[21]*y[22]) - (y[2]^2*y[4]*y[7])/(2*y[22]*y[30]), 
  f[93] -> y[4]/(2*y[1]*y[8]) + (y[20]*y[31])/(2*y[1]*y[3]*y[14]*y[19]) + 
    (y[4]*y[32]*y[33])/(2*y[1]*y[8]*y[14]*y[15])}, 
 {{f[1], f[6], f[21], f[24], f[30], f[33], f[39], f[48], f[85], f[93]}, 
  {1, H[1, 1]^2 - 2*H[1, 2]^2 - H[1, 5]^2 - H[1, 6]^2 + H[2, 1]/2 + 
    2*H[2, 3] + 2*H[2, 6], -H[1, 2] + H[1, 3], -H[1, 2]^2 + H[1, 3]^2 - 
    H[1, 6]^2 + H[2, 1]/6 + H[2, 3], -H[1, 2] + H[1, 4], 
   -H[1, 2]^2 + H[1, 4]^2 - H[1, 5]^2 + H[2, 1]/6 + H[2, 2], 
   (21*H[1, 2])/10 + H[1, 5], -H[1, 2] + H[1, 6], 
   H[2, 2] - H[2, 3] + H[2, 4] - H[2, 6], H[2, 7]/SQRT1}}}


==> anc/bbggH/FiniteRemainder_bbggH_1L_nf0_++-+.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{y[1] -> 1 + ex[2], y[2] -> ex[3], y[3] -> ex[4], 
  y[4] -> ex[2]*ex[3] - ex[4] - ex[3]*ex[4], 
  y[5] -> 2*ex[2]*ex[3] + 2*ex[2]^2*ex[3] - 2*ex[4] - ex[2]*ex[4] - 
    2*ex[3]*ex[4] - 2*ex[2]*ex[3]*ex[4], 
  y[6] -> ex[2]*ex[3] + ex[2]^2*ex[3] - ex[4] - ex[3]*ex[4] - 
    ex[2]*ex[3]*ex[4], y[7] -> ex[2] - ex[4]*ex[5], 
  y[8] -> ex[2] - ex[4] + ex[6], y[9] -> ex[2]*ex[3] - ex[4] - 
    ex[3]*ex[4]*ex[5], y[10] -> 1 + ex[3], 
  y[11] -> -ex[4] - ex[3]*ex[4] - 2*ex[2]*ex[3]*ex[4] + 
    ex[2]*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6], y[12] -> ex[2], 
  y[13] -> ex[2] - ex[4], y[14] -> -ex[4] - 2*ex[2]*ex[3]*ex[4] + 
    ex[3]*ex[4]^2 + ex[2]*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6] - 
    ex[3]*ex[4]*ex[6], y[15] -> ex[2]*ex[3] - ex[4] - ex[3]*ex[4] - 
    ex[2]*ex[3]*ex[4] + ex[2]*ex[3]*ex[4]*ex[5], 
  y[16] -> -(ex[2]^2*ex[3]) + 2*ex[2]*ex[4] + 2*ex[2]*ex[3]*ex[4] - ex[4]^2 - 
    ex[3]*ex[4]^2 + ex[2]^2*ex[3]*ex[6] - ex[2]*ex[3]*ex[4]*ex[6], 
  y[17] -> -1 + ex[2] - ex[3], y[18] -> 1 + ex[3] + ex[2]*ex[3], 
  y[19] -> -(ex[2]*ex[3]) + ex[4] + ex[3]*ex[4], 
  y[20] -> -(ex[2]*ex[3]) - ex[2]^2*ex[3] + ex[4] + ex[3]*ex[4] + 
    ex[2]*ex[3]*ex[4], y[21] -> -ex[2] + ex[4]*ex[5], 
  y[22] -> -ex[2] + ex[4] - ex[6], y[23] -> -(ex[2]*ex[3]) + ex[4] + 
    ex[3]*ex[4] + ex[2]*ex[3]*ex[6], 
  y[24] -> -2*ex[2]*ex[4] + ex[4]^2 + ex[2]*ex[4]*ex[5] + ex[2]*ex[6] - 
    ex[4]*ex[6], y[25] -> ex[2]*ex[3] + ex[2]^2*ex[3] - ex[4] - 
    2*ex[2]*ex[4] - ex[3]*ex[4] - ex[2]*ex[3]*ex[4], y[26] -> -6 + ex[3], 
  y[27] -> 1 + ex[4] - ex[6], y[28] -> -6 - ex[3] + 2*ex[3]*ex[4] - 
    2*ex[3]*ex[6], y[29] -> 3*ex[2]^4*ex[3]^2 + 3*ex[2]^5*ex[3]^2 - 
    6*ex[2]^3*ex[3]*ex[4] - ex[2]^4*ex[3]*ex[4] - 2*ex[2]^2*ex[3]^2*ex[4] - 
    12*ex[2]^3*ex[3]^2*ex[4] - 7*ex[2]^4*ex[3]^2*ex[4] + 
    3*ex[2]^5*ex[3]^2*ex[4] + ex[2]^2*ex[3]^3*ex[4] + 
    3*ex[2]^3*ex[3]^3*ex[4] + 3*ex[2]^4*ex[3]^3*ex[4] + 
    ex[2]^5*ex[3]^3*ex[4] + 3*ex[2]^2*ex[4]^2 - 2*ex[2]^3*ex[4]^2 + 
    4*ex[2]*ex[3]*ex[4]^2 + 14*ex[2]^2*ex[3]*ex[4]^2 - 
    5*ex[2]^3*ex[3]*ex[4]^2 - 3*ex[2]^4*ex[3]*ex[4]^2 + 
    2*ex[2]*ex[3]^2*ex[4]^2 + 9*ex[2]^2*ex[3]^2*ex[4]^2 - 
    3*ex[2]^3*ex[3]^2*ex[4]^2 - 10*ex[2]^4*ex[3]^2*ex[4]^2 - 
    2*ex[2]*ex[3]^3*ex[4]^2 - 6*ex[2]^2*ex[3]^3*ex[4]^2 - 
    6*ex[2]^3*ex[3]^3*ex[4]^2 - 2*ex[2]^4*ex[3]^3*ex[4]^2 - 2*ex[4]^3 - 
    2*ex[2]*ex[4]^3 + 5*ex[2]^2*ex[4]^3 - 2*ex[2]^3*ex[4]^3 - 
    3*ex[3]*ex[4]^3 - 3*ex[2]*ex[3]*ex[4]^3 + 14*ex[2]^2*ex[3]*ex[4]^3 + 
    3*ex[2]^3*ex[3]*ex[4]^3 - 2*ex[2]^4*ex[3]*ex[4]^3 + 
    2*ex[2]*ex[3]^2*ex[4]^3 + 13*ex[2]^2*ex[3]^2*ex[4]^3 + 
    11*ex[2]^3*ex[3]^2*ex[4]^3 + ex[3]^3*ex[4]^3 + 3*ex[2]*ex[3]^3*ex[4]^3 + 
    3*ex[2]^2*ex[3]^3*ex[4]^3 + ex[2]^3*ex[3]^3*ex[4]^3 - 2*ex[4]^4 - 
    2*ex[2]*ex[4]^4 + 2*ex[2]^2*ex[4]^4 - 4*ex[3]*ex[4]^4 - 
    8*ex[2]*ex[3]*ex[4]^4 + 2*ex[2]^3*ex[3]*ex[4]^4 - 2*ex[3]^2*ex[4]^4 - 
    6*ex[2]*ex[3]^2*ex[4]^4 - 4*ex[2]^2*ex[3]^2*ex[4]^4 - 
    3*ex[2]^4*ex[3]^2*ex[6] - 3*ex[2]^5*ex[3]^2*ex[6] + 
    6*ex[2]^3*ex[3]*ex[4]*ex[6] + ex[2]^4*ex[3]*ex[4]*ex[6] + 
    2*ex[2]^2*ex[3]^2*ex[4]*ex[6] + 12*ex[2]^3*ex[3]^2*ex[4]*ex[6] + 
    10*ex[2]^4*ex[3]^2*ex[4]*ex[6] - 3*ex[2]^2*ex[4]^2*ex[6] + 
    2*ex[2]^3*ex[4]^2*ex[6] - 4*ex[2]*ex[3]*ex[4]^2*ex[6] - 
    14*ex[2]^2*ex[3]*ex[4]^2*ex[6] - ex[2]^3*ex[3]*ex[4]^2*ex[6] + 
    2*ex[2]^4*ex[3]*ex[4]^2*ex[6] - 4*ex[2]*ex[3]^2*ex[4]^2*ex[6] - 
    15*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] - 11*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] + 
    2*ex[4]^3*ex[6] + 2*ex[2]*ex[4]^3*ex[6] - 2*ex[2]^2*ex[4]^3*ex[6] + 
    4*ex[3]*ex[4]^3*ex[6] + 8*ex[2]*ex[3]*ex[4]^3*ex[6] - 
    2*ex[2]^3*ex[3]*ex[4]^3*ex[6] + 2*ex[3]^2*ex[4]^3*ex[6] + 
    6*ex[2]*ex[3]^2*ex[4]^3*ex[6] + 4*ex[2]^2*ex[3]^2*ex[4]^3*ex[6], 
  y[30] -> ex[5], y[31] -> ex[2]^2*ex[3]^2 + 2*ex[2]^3*ex[3]^2 + 
    ex[2]^4*ex[3]^2 - 2*ex[2]*ex[3]*ex[4] - 3*ex[2]^2*ex[3]*ex[4] - 
    ex[2]^3*ex[3]*ex[4] - 2*ex[2]*ex[3]^2*ex[4] - 4*ex[2]^2*ex[3]^2*ex[4] - 
    2*ex[2]^3*ex[3]^2*ex[4] + ex[4]^2 + ex[2]*ex[4]^2 + ex[2]^2*ex[4]^2 + 
    2*ex[3]*ex[4]^2 + 3*ex[2]*ex[3]*ex[4]^2 + ex[2]^2*ex[3]*ex[4]^2 + 
    ex[3]^2*ex[4]^2 + 2*ex[2]*ex[3]^2*ex[4]^2 + ex[2]^2*ex[3]^2*ex[4]^2, 
  y[32] -> 2 + ex[3], y[33] -> ex[2]*ex[3] + ex[2]^2*ex[3] - 2*ex[4] - 
    3*ex[2]*ex[4] - 2*ex[3]*ex[4] + 2*ex[2]^2*ex[3]*ex[4] - 2*ex[4]^2 - 
    3*ex[2]*ex[4]^2 - 2*ex[3]*ex[4]^2 - 2*ex[2]*ex[3]*ex[4]^2 - 
    2*ex[2]*ex[3]*ex[6] - 2*ex[2]^2*ex[3]*ex[6] + 2*ex[4]*ex[6] + 
    3*ex[2]*ex[4]*ex[6] + 2*ex[3]*ex[4]*ex[6] + 2*ex[2]*ex[3]*ex[4]*ex[6], 
  y[34] -> 3 + 2*ex[3], y[35] -> ex[2]*ex[3] + ex[2]*ex[3]^2 + 
    ex[2]^2*ex[3]^2 + 2*ex[4] - 2*ex[2]*ex[4] + ex[3]*ex[4] - ex[3]^2*ex[4] - 
    ex[2]*ex[3]^2*ex[4] + 2*ex[4]^2 - 2*ex[2]*ex[4]^2 + 2*ex[3]*ex[4]^2 - 
    2*ex[4]*ex[6] + 2*ex[2]*ex[4]*ex[6] - 2*ex[3]*ex[4]*ex[6], 
  y[36] -> -7*ex[2] - ex[2]*ex[3] + 6*ex[4] + ex[3]*ex[4] + 
    2*ex[2]*ex[3]*ex[4] - 2*ex[3]*ex[4]^2 - 2*ex[2]*ex[3]*ex[6] + 
    2*ex[3]*ex[4]*ex[6], y[37] -> ex[2] + ex[2]*ex[3] + ex[2]^2*ex[3] - 
    ex[4] - ex[2]*ex[4] - ex[3]*ex[4] - ex[2]*ex[3]*ex[4], 
  y[38] -> ex[2] + ex[2]*ex[3] + ex[2]^2*ex[3] - ex[4] - ex[3]*ex[4] - 
    2*ex[2]*ex[3]*ex[4] - ex[2]^2*ex[3]*ex[4] + ex[2]*ex[3]*ex[4]*ex[5] + 
    ex[2]^2*ex[3]*ex[4]*ex[5] - ex[2]*ex[6], 
  y[39] -> -ex[2] + ex[4] + ex[2]*ex[6], 
  y[40] -> ex[2] + ex[2]*ex[3] + ex[2]^2*ex[3] - 2*ex[4] - ex[2]*ex[4] - 
    2*ex[3]*ex[4] + 2*ex[2]^2*ex[3]*ex[4] - 2*ex[4]^2 - 2*ex[2]*ex[4]^2 - 
    2*ex[3]*ex[4]^2 - 2*ex[2]*ex[3]*ex[4]^2 - ex[2]*ex[6] - 
    2*ex[2]*ex[3]*ex[6] - 2*ex[2]^2*ex[3]*ex[6] + 2*ex[4]*ex[6] + 
    2*ex[2]*ex[4]*ex[6] + 2*ex[3]*ex[4]*ex[6] + 2*ex[2]*ex[3]*ex[4]*ex[6], 
  y[41] -> ex[2]*ex[3] + ex[2]^2*ex[3] - ex[4] + ex[2]*ex[4] - ex[3]*ex[4] - 
    ex[2]*ex[3]*ex[4], y[42] -> 3*ex[2]^2*ex[3] + 3*ex[2]^3*ex[3] - 
    5*ex[2]*ex[4] - 7*ex[2]^2*ex[4] - 6*ex[2]*ex[3]*ex[4] - 
    6*ex[2]^2*ex[3]*ex[4] + 3*ex[4]^2 + 5*ex[2]*ex[4]^2 + 3*ex[3]*ex[4]^2 + 
    3*ex[2]*ex[3]*ex[4]^2 + 3*ex[2]*ex[3]*ex[6] + 3*ex[2]^2*ex[3]*ex[6] - 
    3*ex[4]*ex[6] - 5*ex[2]*ex[4]*ex[6] - 3*ex[3]*ex[4]*ex[6] - 
    3*ex[2]*ex[3]*ex[4]*ex[6], y[43] -> ex[2]^2*ex[3]^2 + 2*ex[2]^3*ex[3]^2 + 
    ex[2]^4*ex[3]^2 - 2*ex[2]*ex[3]*ex[4] - 5*ex[2]^2*ex[3]*ex[4] - 
    3*ex[2]^3*ex[3]*ex[4] - 2*ex[2]*ex[3]^2*ex[4] - 4*ex[2]^2*ex[3]^2*ex[4] - 
    2*ex[2]^3*ex[3]^2*ex[4] + ex[4]^2 + 3*ex[2]*ex[4]^2 + 3*ex[2]^2*ex[4]^2 + 
    2*ex[3]*ex[4]^2 + 5*ex[2]*ex[3]*ex[4]^2 + 3*ex[2]^2*ex[3]*ex[4]^2 + 
    ex[3]^2*ex[4]^2 + 2*ex[2]*ex[3]^2*ex[4]^2 + ex[2]^2*ex[3]^2*ex[4]^2, 
  y[44] -> ex[2]^2*ex[3] + ex[2]^3*ex[3] - 2*ex[2]*ex[4] - 3*ex[2]^2*ex[4] - 
    4*ex[2]*ex[3]*ex[4] - 4*ex[2]^2*ex[3]*ex[4] + 2*ex[4]^2 + 
    3*ex[2]*ex[4]^2 + 2*ex[3]*ex[4]^2 + 2*ex[2]*ex[3]*ex[4]^2 + 
    2*ex[2]*ex[3]*ex[6] + 2*ex[2]^2*ex[3]*ex[6] - 2*ex[4]*ex[6] - 
    3*ex[2]*ex[4]*ex[6] - 2*ex[3]*ex[4]*ex[6] - 2*ex[2]*ex[3]*ex[4]*ex[6], 
  y[45] -> ex[2]^2*ex[3]^2 + 2*ex[2]^3*ex[3]^2 + ex[2]^4*ex[3]^2 - 
    2*ex[2]*ex[3]*ex[4] - 7*ex[2]^2*ex[3]*ex[4] - 5*ex[2]^3*ex[3]*ex[4] - 
    2*ex[2]*ex[3]^2*ex[4] - 4*ex[2]^2*ex[3]^2*ex[4] - 
    2*ex[2]^3*ex[3]^2*ex[4] + ex[4]^2 + 5*ex[2]*ex[4]^2 + 
    10*ex[2]^2*ex[4]^2 + 2*ex[3]*ex[4]^2 + 7*ex[2]*ex[3]*ex[4]^2 + 
    5*ex[2]^2*ex[3]*ex[4]^2 + ex[3]^2*ex[4]^2 + 2*ex[2]*ex[3]^2*ex[4]^2 + 
    ex[2]^2*ex[3]^2*ex[4]^2, y[46] -> 7*ex[2]*ex[3] + 7*ex[2]^2*ex[3] - 
    7*ex[4] - 10*ex[2]*ex[4] - 7*ex[3]*ex[4] - 7*ex[2]*ex[3]*ex[4], 
  y[47] -> 7*ex[2]^2*ex[3] + 7*ex[2]^3*ex[3] - 12*ex[2]*ex[4] - 
    15*ex[2]^2*ex[4] - 14*ex[2]*ex[3]*ex[4] - 14*ex[2]^2*ex[3]*ex[4] + 
    9*ex[4]^2 + 12*ex[2]*ex[4]^2 + 7*ex[3]*ex[4]^2 + 7*ex[2]*ex[3]*ex[4]^2 + 
    7*ex[2]*ex[3]*ex[6] + 7*ex[2]^2*ex[3]*ex[6] - 7*ex[4]*ex[6] - 
    10*ex[2]*ex[4]*ex[6] - 7*ex[3]*ex[4]*ex[6] - 7*ex[2]*ex[3]*ex[4]*ex[6], 
  y[48] -> 3*ex[2] - 2*ex[4], y[49] -> 3*ex[2]*ex[3] + 3*ex[2]^2*ex[3] - 
    3*ex[4] - 4*ex[2]*ex[4] - 3*ex[3]*ex[4] - 3*ex[2]*ex[3]*ex[4], 
  y[50] -> 5*ex[2] + 2*ex[2]*ex[3] - 2*ex[4] - 2*ex[3]*ex[4], 
  y[51] -> 5*ex[2]*ex[3] + 5*ex[2]^2*ex[3] - 5*ex[4] - 8*ex[2]*ex[4] - 
    5*ex[3]*ex[4] - 5*ex[2]*ex[3]*ex[4], 
  y[52] -> ex[2]^2*ex[3] - ex[2]*ex[4] - 3*ex[2]*ex[3]*ex[4] - 
    ex[2]^2*ex[3]*ex[4] + ex[4]^2 + ex[3]*ex[4]^2 + ex[2]*ex[3]*ex[4]*ex[5] + 
    ex[2]^2*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6] - ex[4]*ex[6] - 
    ex[3]*ex[4]*ex[6], y[53] -> 4 + ex[3], 
  y[54] -> -4*ex[4] - 5*ex[3]*ex[4] - ex[3]^2*ex[4] + 2*ex[2]*ex[3]^2*ex[4] - 
    4*ex[4]^2 - 6*ex[3]*ex[4]^2 - 2*ex[3]^2*ex[4]^2 - ex[2]*ex[3]^2*ex[6] + 
    4*ex[4]*ex[6] + 6*ex[3]*ex[4]*ex[6] + 2*ex[3]^2*ex[4]*ex[6], 
  y[55] -> 8 + ex[3], y[56] -> 2*ex[2] - ex[4] + 3*ex[2]*ex[4] - 2*ex[4]^2 - 
    2*ex[2]*ex[6] + 2*ex[4]*ex[6], 
  y[57] -> 2*ex[2]^3*ex[3]^2 - 2*ex[2]^2*ex[3]*ex[4] + 
    8*ex[2]^3*ex[3]^2*ex[4] - 8*ex[4]^2 - 16*ex[2]*ex[4]^2 - 
    8*ex[2]^2*ex[4]^2 - 9*ex[3]*ex[4]^2 - 18*ex[2]*ex[3]*ex[4]^2 - 
    15*ex[2]^2*ex[3]*ex[4]^2 - ex[3]^2*ex[4]^2 - 4*ex[2]*ex[3]^2*ex[4]^2 - 
    7*ex[2]^2*ex[3]^2*ex[4]^2 + 8*ex[2]^3*ex[3]^2*ex[4]^2 - 8*ex[4]^3 - 
    16*ex[2]*ex[4]^3 - 8*ex[2]^2*ex[4]^3 - 8*ex[3]*ex[4]^3 - 
    16*ex[2]*ex[3]*ex[4]^3 - 14*ex[2]^2*ex[3]*ex[4]^3 - 
    4*ex[2]*ex[3]^2*ex[4]^3 - 12*ex[2]^2*ex[3]^2*ex[4]^3 + 2*ex[3]*ex[4]^4 + 
    4*ex[2]*ex[3]*ex[4]^4 + 2*ex[3]^2*ex[4]^4 + 4*ex[2]*ex[3]^2*ex[4]^4 - 
    2*ex[2]^2*ex[3]^2*ex[6] - 6*ex[2]^3*ex[3]^2*ex[6] + 
    2*ex[2]*ex[3]*ex[4]*ex[6] + 6*ex[2]^2*ex[3]*ex[4]*ex[6] + 
    3*ex[2]*ex[3]^2*ex[4]*ex[6] + 4*ex[2]^2*ex[3]^2*ex[4]*ex[6] - 
    11*ex[2]^3*ex[3]^2*ex[4]*ex[6] + 8*ex[4]^2*ex[6] + 
    16*ex[2]*ex[4]^2*ex[6] + 8*ex[2]^2*ex[4]^2*ex[6] + 
    8*ex[3]*ex[4]^2*ex[6] + 18*ex[2]*ex[3]*ex[4]^2*ex[6] + 
    18*ex[2]^2*ex[3]*ex[4]^2*ex[6] + 8*ex[2]*ex[3]^2*ex[4]^2*ex[6] + 
    20*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] - 4*ex[3]*ex[4]^3*ex[6] - 
    8*ex[2]*ex[3]*ex[4]^3*ex[6] - 4*ex[3]^2*ex[4]^3*ex[6] - 
    8*ex[2]*ex[3]^2*ex[4]^3*ex[6] + 2*ex[2]^2*ex[3]^2*ex[6]^2 + 
    4*ex[2]^3*ex[3]^2*ex[6]^2 - 2*ex[2]*ex[3]*ex[4]*ex[6]^2 - 
    4*ex[2]^2*ex[3]*ex[4]*ex[6]^2 - 4*ex[2]*ex[3]^2*ex[4]*ex[6]^2 - 
    8*ex[2]^2*ex[3]^2*ex[4]*ex[6]^2 + 2*ex[3]*ex[4]^2*ex[6]^2 + 
    4*ex[2]*ex[3]*ex[4]^2*ex[6]^2 + 2*ex[3]^2*ex[4]^2*ex[6]^2 + 
    4*ex[2]*ex[3]^2*ex[4]^2*ex[6]^2, 
  y[58] -> -(ex[2]*ex[4]) - 2*ex[2]*ex[3]*ex[4] - 2*ex[2]^2*ex[3]*ex[4] + 
    ex[4]^2 + ex[3]*ex[4]^2 + ex[2]*ex[3]*ex[4]^2 + ex[2]*ex[3]*ex[4]*ex[5] + 
    ex[2]^2*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6] + ex[2]^2*ex[3]*ex[6] - 
    ex[4]*ex[6] - ex[3]*ex[4]*ex[6] - ex[2]*ex[3]*ex[4]*ex[6], 
  y[59] -> -1 + ex[5], y[60] -> ex[4] - ex[6], 
  y[61] -> 2*ex[2]^2*ex[3] + ex[2]^3*ex[3] - ex[2]*ex[4] - 
    3*ex[2]*ex[3]*ex[4] - ex[2]^2*ex[3]*ex[4] + ex[4]^2 + ex[3]*ex[4]^2 + 
    ex[2]*ex[3]*ex[6] - ex[4]*ex[6] - ex[3]*ex[4]*ex[6], 
  y[62] -> ex[2]^2*ex[3] + ex[2]^2*ex[4] + ex[2]*ex[3]*ex[4] + 
    3*ex[2]^2*ex[3]*ex[4] - ex[4]^2 - 2*ex[2]*ex[4]^2 - ex[3]*ex[4]^2 - 
    2*ex[2]*ex[3]*ex[4]^2 - ex[2]*ex[3]*ex[6] - 2*ex[2]^2*ex[3]*ex[6] + 
    ex[4]*ex[6] + 2*ex[2]*ex[4]*ex[6] + ex[3]*ex[4]*ex[6] + 
    2*ex[2]*ex[3]*ex[4]*ex[6], y[63] -> -(ex[2]*ex[3]) + ex[4] + 
    ex[2]*ex[4] + ex[3]*ex[4], y[64] -> ex[2]^2*ex[3] + ex[4] + ex[3]*ex[4], 
  y[65] -> ex[2] + 2*ex[2]^2 + ex[2]*ex[3] + 2*ex[2]^2*ex[3] + 
    ex[2]^3*ex[3] - ex[4] - 2*ex[2]*ex[4] - ex[3]*ex[4] - 
    2*ex[2]*ex[3]*ex[4] - ex[2]^2*ex[3]*ex[4] - ex[2]^2*ex[6], 
  y[66] -> ex[2]^2 + 2*ex[2]^3 + ex[2]*ex[4] + 4*ex[2]*ex[3]*ex[4] + 
    4*ex[2]^2*ex[3]*ex[4] - 2*ex[4]^2 - 2*ex[2]*ex[4]^2 - 2*ex[3]*ex[4]^2 - 
    2*ex[2]*ex[3]*ex[4]^2 + ex[2]^2*ex[6] - 2*ex[2]*ex[3]*ex[6] - 
    2*ex[2]^2*ex[3]*ex[6] + 2*ex[4]*ex[6] + 2*ex[2]*ex[4]*ex[6] + 
    2*ex[3]*ex[4]*ex[6] + 2*ex[2]*ex[3]*ex[4]*ex[6], 
  y[67] -> -ex[2]^4 - 2*ex[2]^5 - 2*ex[2]^4*ex[3] - 5*ex[2]^5*ex[3] - 
    3*ex[2]^6*ex[3] - ex[2]^4*ex[3]^2 - 3*ex[2]^5*ex[3]^2 - 
    3*ex[2]^6*ex[3]^2 - ex[2]^7*ex[3]^2 + 4*ex[2]^3*ex[4] + 
    10*ex[2]^4*ex[4] + 4*ex[2]^5*ex[4] + 8*ex[2]^3*ex[3]*ex[4] + 
    21*ex[2]^4*ex[3]*ex[4] + 13*ex[2]^5*ex[3]*ex[4] + 
    4*ex[2]^3*ex[3]^2*ex[4] + 12*ex[2]^4*ex[3]^2*ex[4] + 
    12*ex[2]^5*ex[3]^2*ex[4] + 4*ex[2]^6*ex[3]^2*ex[4] - 6*ex[2]^2*ex[4]^2 - 
    18*ex[2]^3*ex[4]^2 - 13*ex[2]^4*ex[4]^2 - 2*ex[2]^5*ex[4]^2 - 
    12*ex[2]^2*ex[3]*ex[4]^2 - 38*ex[2]^3*ex[3]*ex[4]^2 - 
    34*ex[2]^4*ex[3]*ex[4]^2 - 8*ex[2]^5*ex[3]*ex[4]^2 - 
    6*ex[2]^2*ex[3]^2*ex[4]^2 - 22*ex[2]^3*ex[3]^2*ex[4]^2 - 
    26*ex[2]^4*ex[3]^2*ex[4]^2 - 10*ex[2]^5*ex[3]^2*ex[4]^2 + 
    4*ex[2]*ex[4]^3 + 14*ex[2]^2*ex[4]^3 + 14*ex[2]^3*ex[4]^3 + 
    4*ex[2]^4*ex[4]^3 + 8*ex[2]*ex[3]*ex[4]^3 + 30*ex[2]^2*ex[3]*ex[4]^3 + 
    34*ex[2]^3*ex[3]*ex[4]^3 + 12*ex[2]^4*ex[3]*ex[4]^3 + 
    4*ex[2]*ex[3]^2*ex[4]^3 + 16*ex[2]^2*ex[3]^2*ex[4]^3 + 
    20*ex[2]^3*ex[3]^2*ex[4]^3 + 8*ex[2]^4*ex[3]^2*ex[4]^3 - ex[4]^4 - 
    4*ex[2]*ex[4]^4 - 5*ex[2]^2*ex[4]^4 - 2*ex[2]^3*ex[4]^4 - 
    2*ex[3]*ex[4]^4 - 8*ex[2]*ex[3]*ex[4]^4 - 10*ex[2]^2*ex[3]*ex[4]^4 - 
    4*ex[2]^3*ex[3]*ex[4]^4 - ex[3]^2*ex[4]^4 - 4*ex[2]*ex[3]^2*ex[4]^4 - 
    5*ex[2]^2*ex[3]^2*ex[4]^4 - 2*ex[2]^3*ex[3]^2*ex[4]^4 - ex[2]^3*ex[6] - 
    2*ex[2]^4*ex[6] + ex[2]^5*ex[6] - 2*ex[2]^3*ex[3]*ex[6] - 
    4*ex[2]^4*ex[3]*ex[6] + ex[2]^5*ex[3]*ex[6] + 3*ex[2]^6*ex[3]*ex[6] - 
    ex[2]^3*ex[3]^2*ex[6] - 3*ex[2]^4*ex[3]^2*ex[6] - 
    3*ex[2]^5*ex[3]^2*ex[6] - ex[2]^6*ex[3]^2*ex[6] + 3*ex[2]^2*ex[4]*ex[6] + 
    8*ex[2]^3*ex[4]*ex[6] + ex[2]^4*ex[4]*ex[6] - 2*ex[2]^5*ex[4]*ex[6] + 
    6*ex[2]^2*ex[3]*ex[4]*ex[6] + 18*ex[2]^3*ex[3]*ex[4]*ex[6] + 
    10*ex[2]^4*ex[3]*ex[4]*ex[6] - 2*ex[2]^5*ex[3]*ex[4]*ex[6] + 
    3*ex[2]^2*ex[3]^2*ex[4]*ex[6] + 13*ex[2]^3*ex[3]^2*ex[4]*ex[6] + 
    17*ex[2]^4*ex[3]^2*ex[4]*ex[6] + 7*ex[2]^5*ex[3]^2*ex[4]*ex[6] - 
    3*ex[2]*ex[4]^2*ex[6] - 11*ex[2]^2*ex[4]^2*ex[6] - 
    9*ex[2]^3*ex[4]^2*ex[6] - ex[2]^4*ex[4]^2*ex[6] - 
    6*ex[2]*ex[3]*ex[4]^2*ex[6] - 26*ex[2]^2*ex[3]*ex[4]^2*ex[6] - 
    30*ex[2]^3*ex[3]*ex[4]^2*ex[6] - 10*ex[2]^4*ex[3]*ex[4]^2*ex[6] - 
    3*ex[2]*ex[3]^2*ex[4]^2*ex[6] - 15*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] - 
    21*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] - 9*ex[2]^4*ex[3]^2*ex[4]^2*ex[6] + 
    ex[4]^3*ex[6] + 5*ex[2]*ex[4]^3*ex[6] + 7*ex[2]^2*ex[4]^3*ex[6] + 
    3*ex[2]^3*ex[4]^3*ex[6] + 2*ex[3]*ex[4]^3*ex[6] + 
    10*ex[2]*ex[3]*ex[4]^3*ex[6] + 14*ex[2]^2*ex[3]*ex[4]^3*ex[6] + 
    6*ex[2]^3*ex[3]*ex[4]^3*ex[6] + ex[3]^2*ex[4]^3*ex[6] + 
    5*ex[2]*ex[3]^2*ex[4]^3*ex[6] + 7*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] + 
    3*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] + ex[2]^4*ex[6]^2 + 
    2*ex[2]^4*ex[3]*ex[6]^2 + 2*ex[2]^5*ex[3]*ex[6]^2 - 
    ex[2]^3*ex[3]^2*ex[6]^2 - 2*ex[2]^4*ex[3]^2*ex[6]^2 - 
    ex[2]^5*ex[3]^2*ex[6]^2 - 2*ex[2]^3*ex[4]*ex[6]^2 - 
    2*ex[2]^4*ex[4]*ex[6]^2 + 2*ex[2]^2*ex[3]*ex[4]*ex[6]^2 + 
    2*ex[2]^3*ex[3]*ex[4]*ex[6]^2 + 2*ex[2]^2*ex[3]^2*ex[4]*ex[6]^2 + 
    4*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 + 2*ex[2]^4*ex[3]^2*ex[4]*ex[6]^2 - 
    ex[2]*ex[4]^2*ex[6]^2 - 2*ex[2]^2*ex[4]^2*ex[6]^2 - 
    ex[2]^3*ex[4]^2*ex[6]^2 - 2*ex[2]*ex[3]*ex[4]^2*ex[6]^2 - 
    4*ex[2]^2*ex[3]*ex[4]^2*ex[6]^2 - 2*ex[2]^3*ex[3]*ex[4]^2*ex[6]^2 - 
    ex[2]*ex[3]^2*ex[4]^2*ex[6]^2 - 2*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2 - 
    ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^2, 
  y[68] -> ex[2]*ex[3] - ex[3]*ex[4] - ex[6], 
  y[69] -> 2*ex[2]^2 + 3*ex[2]^3 + 2*ex[2]^2*ex[3] + ex[2]^3*ex[3] - 
    2*ex[2]*ex[4] - 3*ex[2]^2*ex[4] + ex[2]*ex[3]*ex[4] + 
    3*ex[2]^2*ex[3]*ex[4] - ex[4]^2 - ex[2]*ex[4]^2 - ex[3]*ex[4]^2 - 
    2*ex[2]*ex[3]*ex[4]^2 + ex[2]*ex[6] + 2*ex[2]^2*ex[6] - 
    ex[2]*ex[3]*ex[6] - 2*ex[2]^2*ex[3]*ex[6] + ex[4]*ex[6] + 
    ex[2]*ex[4]*ex[6] + ex[3]*ex[4]*ex[6] + 2*ex[2]*ex[3]*ex[4]*ex[6], 
  y[70] -> 4*ex[2]^4*ex[3] + 4*ex[2]^5*ex[3] + 4*ex[2]^4*ex[3]^2 + 
    4*ex[2]^5*ex[3]^2 + ex[2]^6*ex[3]^2 - 4*ex[2]^3*ex[4] - 4*ex[2]^4*ex[4] - 
    16*ex[2]^3*ex[3]*ex[4] - 14*ex[2]^4*ex[3]*ex[4] - 
    12*ex[2]^3*ex[3]^2*ex[4] - 10*ex[2]^4*ex[3]^2*ex[4] - 
    2*ex[2]^5*ex[3]^2*ex[4] + 9*ex[2]^2*ex[4]^2 + 8*ex[2]^3*ex[4]^2 + 
    22*ex[2]^2*ex[3]*ex[4]^2 + 16*ex[2]^3*ex[3]*ex[4]^2 + 
    13*ex[2]^2*ex[3]^2*ex[4]^2 + 8*ex[2]^3*ex[3]^2*ex[4]^2 + 
    ex[2]^4*ex[3]^2*ex[4]^2 - 6*ex[2]*ex[4]^3 - 4*ex[2]^2*ex[4]^3 - 
    12*ex[2]*ex[3]*ex[4]^3 - 6*ex[2]^2*ex[3]*ex[4]^3 - 
    6*ex[2]*ex[3]^2*ex[4]^3 - 2*ex[2]^2*ex[3]^2*ex[4]^3 + ex[4]^4 + 
    2*ex[3]*ex[4]^4 + ex[3]^2*ex[4]^4 + 4*ex[2]^3*ex[3]*ex[6] + 
    2*ex[2]^4*ex[3]*ex[6] - 2*ex[2]^5*ex[3]*ex[6] + 4*ex[2]^3*ex[3]^2*ex[6] + 
    2*ex[2]^4*ex[3]^2*ex[6] - 6*ex[2]^2*ex[4]*ex[6] - 6*ex[2]^3*ex[4]*ex[6] - 
    16*ex[2]^2*ex[3]*ex[4]*ex[6] - 10*ex[2]^3*ex[3]*ex[4]*ex[6] + 
    2*ex[2]^4*ex[3]*ex[4]*ex[6] - 10*ex[2]^2*ex[3]^2*ex[4]*ex[6] - 
    4*ex[2]^3*ex[3]^2*ex[4]*ex[6] + 8*ex[2]*ex[4]^2*ex[6] + 
    6*ex[2]^2*ex[4]^2*ex[6] + 16*ex[2]*ex[3]*ex[4]^2*ex[6] + 
    8*ex[2]^2*ex[3]*ex[4]^2*ex[6] + 8*ex[2]*ex[3]^2*ex[4]^2*ex[6] + 
    2*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] - 2*ex[4]^3*ex[6] - 
    4*ex[3]*ex[4]^3*ex[6] - 2*ex[3]^2*ex[4]^3*ex[6] + ex[2]^2*ex[6]^2 + 
    2*ex[2]^3*ex[6]^2 + ex[2]^4*ex[6]^2 + 2*ex[2]^2*ex[3]*ex[6]^2 + 
    2*ex[2]^3*ex[3]*ex[6]^2 + ex[2]^2*ex[3]^2*ex[6]^2 - 
    2*ex[2]*ex[4]*ex[6]^2 - 2*ex[2]^2*ex[4]*ex[6]^2 - 
    4*ex[2]*ex[3]*ex[4]*ex[6]^2 - 2*ex[2]^2*ex[3]*ex[4]*ex[6]^2 - 
    2*ex[2]*ex[3]^2*ex[4]*ex[6]^2 + ex[4]^2*ex[6]^2 + 
    2*ex[3]*ex[4]^2*ex[6]^2 + ex[3]^2*ex[4]^2*ex[6]^2, 
  y[71] -> ex[2]^3 + 2*ex[2]^4 + ex[2]^3*ex[3] + 3*ex[2]^4*ex[3] + 
    3*ex[2]^5*ex[3] - ex[2]^3*ex[3]^2 + ex[2]^4*ex[3]^2 + ex[2]^5*ex[3]^2 - 
    2*ex[2]^2*ex[4] - 4*ex[2]^3*ex[4] - 6*ex[2]^2*ex[3]*ex[4] - 
    20*ex[2]^3*ex[3]*ex[4] - 16*ex[2]^4*ex[3]*ex[4] - 
    2*ex[2]^2*ex[3]^2*ex[4] - 12*ex[2]^3*ex[3]^2*ex[4] - 
    6*ex[2]^4*ex[3]^2*ex[4] + 3*ex[2]*ex[4]^2 + 7*ex[2]^2*ex[4]^2 + 
    3*ex[2]^3*ex[4]^2 + 9*ex[2]*ex[3]*ex[4]^2 + 30*ex[2]^2*ex[3]*ex[4]^2 + 
    21*ex[2]^3*ex[3]*ex[4]^2 + 3*ex[2]*ex[3]^2*ex[4]^2 + 
    13*ex[2]^2*ex[3]^2*ex[4]^2 + 4*ex[2]^3*ex[3]^2*ex[4]^2 - 2*ex[4]^3 - 
    5*ex[2]*ex[4]^3 - 3*ex[2]^2*ex[4]^3 - 3*ex[3]*ex[4]^3 - 
    11*ex[2]*ex[3]*ex[4]^3 - 6*ex[2]^2*ex[3]*ex[4]^3 - ex[3]^2*ex[4]^3 - 
    4*ex[2]*ex[3]^2*ex[4]^3 + ex[2]^2*ex[3]^2*ex[4]^3 - ex[2]*ex[3]*ex[4]^4 - 
    ex[2]*ex[3]^2*ex[4]^4 + ex[2]^2*ex[6] + 2*ex[2]^3*ex[6] - ex[2]^4*ex[6] + 
    4*ex[2]^2*ex[3]*ex[6] + 11*ex[2]^3*ex[3]*ex[6] + 9*ex[2]^4*ex[3]*ex[6] + 
    2*ex[2]^2*ex[3]^2*ex[6] + 7*ex[2]^3*ex[3]^2*ex[6] + 
    3*ex[2]^4*ex[3]^2*ex[6] - 3*ex[2]*ex[4]*ex[6] - 7*ex[2]^2*ex[4]*ex[6] - 
    2*ex[2]^3*ex[4]*ex[6] - 10*ex[2]*ex[3]*ex[4]*ex[6] - 
    31*ex[2]^2*ex[3]*ex[4]*ex[6] - 23*ex[2]^3*ex[3]*ex[4]*ex[6] - 
    3*ex[2]*ex[3]^2*ex[4]*ex[6] - 11*ex[2]^2*ex[3]^2*ex[4]*ex[6] - 
    2*ex[2]^3*ex[3]^2*ex[4]*ex[6] + 3*ex[4]^2*ex[6] + 8*ex[2]*ex[4]^2*ex[6] + 
    5*ex[2]^2*ex[4]^2*ex[6] + 4*ex[3]*ex[4]^2*ex[6] + 
    15*ex[2]*ex[3]*ex[4]^2*ex[6] + 9*ex[2]^2*ex[3]*ex[4]^2*ex[6] + 
    ex[3]^2*ex[4]^2*ex[6] + 4*ex[2]*ex[3]^2*ex[4]^2*ex[6] - 
    3*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 2*ex[2]*ex[3]*ex[4]^3*ex[6] + 
    2*ex[2]*ex[3]^2*ex[4]^3*ex[6] - ex[2]^3*ex[6]^2 + ex[2]*ex[3]*ex[6]^2 + 
    4*ex[2]^2*ex[3]*ex[6]^2 + 4*ex[2]^3*ex[3]*ex[6]^2 - 
    ex[2]^3*ex[3]^2*ex[6]^2 - ex[4]*ex[6]^2 - 3*ex[2]*ex[4]*ex[6]^2 - 
    2*ex[2]^2*ex[4]*ex[6]^2 - ex[3]*ex[4]*ex[6]^2 - 
    4*ex[2]*ex[3]*ex[4]*ex[6]^2 - 3*ex[2]^2*ex[3]*ex[4]*ex[6]^2 + 
    2*ex[2]^2*ex[3]^2*ex[4]*ex[6]^2 - ex[2]*ex[3]*ex[4]^2*ex[6]^2 - 
    ex[2]*ex[3]^2*ex[4]^2*ex[6]^2, y[72] -> -(ex[2]^3*ex[3]) + ex[2]*ex[4] + 
    2*ex[2]^2*ex[4] + ex[2]*ex[3]*ex[4] + 3*ex[2]^2*ex[3]*ex[4] - ex[4]^2 - 
    2*ex[2]*ex[4]^2 - ex[3]*ex[4]^2 - 2*ex[2]*ex[3]*ex[4]^2 + 
    ex[2]^3*ex[3]*ex[6] - ex[2]^2*ex[4]*ex[6] - ex[2]^2*ex[3]*ex[4]*ex[6], 
  y[73] -> -2*ex[2]^4*ex[3]^2 - ex[2]^5*ex[3]^2 + ex[2]^2*ex[3]*ex[4] + 
    4*ex[2]^3*ex[3]*ex[4] + 3*ex[2]^4*ex[3]*ex[4] + ex[2]^2*ex[3]^2*ex[4] + 
    7*ex[2]^3*ex[3]^2*ex[4] + 3*ex[2]^4*ex[3]^2*ex[4] - ex[2]*ex[4]^2 - 
    3*ex[2]^2*ex[4]^2 - 3*ex[2]^3*ex[4]^2 - 3*ex[2]*ex[3]*ex[4]^2 - 
    10*ex[2]^2*ex[3]*ex[4]^2 - 7*ex[2]^3*ex[3]*ex[4]^2 - 
    2*ex[2]*ex[3]^2*ex[4]^2 - 8*ex[2]^2*ex[3]^2*ex[4]^2 - 
    3*ex[2]^3*ex[3]^2*ex[4]^2 + ex[4]^3 + 3*ex[2]*ex[4]^3 + 
    3*ex[2]^2*ex[4]^3 + 2*ex[3]*ex[4]^3 + 6*ex[2]*ex[3]*ex[4]^3 + 
    4*ex[2]^2*ex[3]*ex[4]^3 + ex[3]^2*ex[4]^3 + 3*ex[2]*ex[3]^2*ex[4]^3 + 
    ex[2]^2*ex[3]^2*ex[4]^3 + 2*ex[2]^4*ex[3]^2*ex[6] + 
    ex[2]^5*ex[3]^2*ex[6] - 2*ex[2]^3*ex[3]*ex[4]*ex[6] - 
    2*ex[2]^4*ex[3]*ex[4]*ex[6] - 4*ex[2]^3*ex[3]^2*ex[4]*ex[6] - 
    2*ex[2]^4*ex[3]^2*ex[4]*ex[6] + ex[2]^3*ex[4]^2*ex[6] + 
    2*ex[2]^2*ex[3]*ex[4]^2*ex[6] + 2*ex[2]^3*ex[3]*ex[4]^2*ex[6] + 
    2*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + ex[2]^3*ex[3]^2*ex[4]^2*ex[6]}, 
 {f[1] -> -(y[4]^2*y[5]*y[8])/(2*y[1]*y[2]*y[3]^2*y[6]*y[7]) + 
    (y[4]^2*y[8])/(2*y[1]*y[3]^2*y[9]) + (y[3]*y[10]^2)/(2*y[2]*y[11]) + 
    (y[3]*y[12])/(2*y[2]*y[13]*y[14]) - (y[4]^3*y[16])/
     (2*y[2]*y[3]^2*y[6]*y[13]*y[15]), 
  f[4] -> -((y[3]*y[10]^2)/(y[2]*y[11])) + y[17]/y[18] + 
    (y[19]^3*y[22])/(y[2]*y[3]^2*y[20]*y[21]) + 
    (y[19]^3*y[23])/(y[2]*y[3]^2*y[15]*y[20]) - (y[3]*y[22])/(y[2]*y[24]), 
  f[7] -> -y[12]/2, f[13] -> (-3*y[4]*y[8]*y[12]*y[25])/
     (2*y[1]^2*y[2]*y[3]*y[6]*y[7]) + (y[3]*y[10]^2*y[26])/(2*y[2]*y[11]) - 
    (y[3]^2*y[27])/y[14]^2 - (y[3]*y[28])/(2*y[2]*y[14]) + 
    y[29]/(2*y[1]*y[3]*y[6]^2*y[27]), 
  f[15] -> (y[19]^3*y[23])/(y[2]*y[3]^2*y[15]*y[20]) - 
    (y[2]*y[12]^2*y[30])/(2*y[1]*y[3]*y[27]) + (y[8]*y[25]*y[31])/
     (2*y[1]^3*y[2]*y[3]^2*y[6]*y[7]) - (y[3]*y[10]^2*y[32])/(2*y[2]*y[11]) + 
    (y[12]*y[33])/(2*y[1]^2*y[3]^2*y[27]), 
  f[21] -> (3*y[3]*y[10]^2)/(2*y[2]*y[11]) + (y[3]^2*y[27])/(2*y[14]^2) - 
    (y[3]*y[34])/(2*y[2]*y[14]), f[22] -> (7*y[3]*y[10]^2)/(2*y[2]*y[11]) - 
    y[4]^3/(2*y[2]*y[3]*y[13]*y[15]) + (y[3]^2*y[27])/y[14]^2 + 
    y[35]/(2*y[3]*y[18]*y[27]) + (y[3]*y[36])/(2*y[2]*y[13]*y[14]), 
  f[24] -> (y[3]*y[10]^2)/(2*y[11]) + (y[2]*y[12]^2*y[30])/
     (2*y[1]*y[3]*y[27]) - (y[37]^2*y[39])/(2*y[1]^2*y[3]^2*y[38]) - 
    (y[12]*y[40])/(2*y[1]^2*y[3]^2*y[27]), 
  f[30] -> -(y[4]^2*y[8])/(2*y[1]*y[3]*y[9]^2) - 
    (3*y[19]^3*y[22])/(2*y[2]*y[3]^2*y[20]*y[21]) - 
    (y[4]*y[12]^2*y[41])/(2*y[1]*y[3]*y[6]^2) + 
    (y[4]*y[42])/(2*y[1]^2*y[3]^2*y[9]), 
  f[33] -> -(y[2]*y[12]^2*y[30])/(2*y[1]*y[3]*y[8]) + 
    (y[8]*y[43])/(2*y[1]^3*y[2]*y[3]^2*y[7]) - 
    (y[12]*y[44])/(2*y[1]^2*y[3]^2*y[8]), 
  f[39] -> (y[4]^2*y[8])/(2*y[1]*y[3]*y[9]^2) + 
    (5*y[3]*y[10]^2)/(3*y[2]*y[11]) - (5*y[19]^3*y[23])/
     (3*y[2]*y[3]^2*y[15]*y[20]) - (y[4]*y[42])/(2*y[1]^2*y[3]^2*y[9]) - 
    (y[4]*y[8]*y[45])/(6*y[1]^2*y[2]*y[3]^2*y[6]*y[7]), 
  f[40] -> (y[4]^2*y[8])/(y[1]*y[3]*y[9]^2) + (y[4]*y[8]*y[46])/
     (2*y[1]^2*y[2]*y[3]^2*y[7]) - (y[4]*y[47])/(2*y[1]^2*y[3]^2*y[9]), 
  f[48] -> (5*y[3]*y[10]^2)/(3*y[2]*y[11]) - (5*y[19]^3*y[22])/
     (3*y[2]*y[3]^2*y[20]*y[21]) - (5*y[19]^3*y[23])/
     (3*y[2]*y[3]^2*y[15]*y[20]), f[49] -> -(y[3]*y[10]^2)/(2*y[11]) - 
    (y[2]*y[12])/(2*y[3]*y[27]), f[80] -> (y[12]*y[48])/(4*y[1]^2*y[3]) - 
    (y[8]*y[12]*y[49])/(4*y[1]^3*y[2]*y[3]*y[7]), 
  f[81] -> (y[12]*y[50])/(4*y[1]^2*y[3]) - (y[8]*y[12]*y[51])/
     (4*y[1]^3*y[2]*y[3]*y[7]) - (y[2]*y[4]*y[12]^2*y[13]*y[27])/
     (2*y[1]^2*y[3]*y[52]), f[83] -> -(y[2]^2*y[12]*y[30])/(4*y[27]^2) - 
    (y[3]*y[10]^2*y[53])/(4*y[11]) + y[54]/(4*y[3]*y[27]^2), 
  f[84] -> -(y[2]*y[4]^2*y[12]^2*y[13]*y[27])/(2*y[1]^2*y[3]^2*y[52]) - 
    (y[3]*y[10]^2*y[55])/(4*y[11]) - (y[2]^2*y[12]*y[30]*y[56])/
     (4*y[1]*y[3]*y[27]^2) + y[57]/(4*y[1]^2*y[3]^2*y[27]^2), 
  f[85] -> -((y[19]^3*y[22])/(y[2]*y[3]^2*y[20]*y[21])) - 
    (y[19]^3*y[23])/(2*y[2]*y[3]^2*y[15]*y[20]) + 
    (y[2]*y[12]^2*y[30])/(2*y[1]*y[3]*y[8]) + 
    (y[12]*y[44])/(2*y[1]^2*y[3]^2*y[8]) + (y[3]*y[8]*y[12]^4)/
     (2*y[1]^2*y[6]*y[58]), 
  f[87] -> -(y[2]^2*y[12]*y[13]*y[30])/(2*y[1]*y[3]*y[8]) + 
    (y[2]*y[4]*y[13]^2*y[60])/(2*y[3]^3*y[22]*y[59]) + 
    (y[2]*y[4]*y[12]^2*y[13]*y[27]*y[61])/(2*y[1]^2*y[3]^2*y[8]*y[52]) + 
    (y[2]*y[13]*y[62])/(2*y[1]^2*y[3]^2*y[8]), 
  f[89] -> -(y[19]^3*y[27])/(2*y[3]^2*y[15]) - 
    (y[2]^2*y[4]*y[12]^2*y[13]^2*y[27])/(2*y[1]*y[3]^2*y[52]) - 
    y[63]^2/(2*y[1]*y[3]^2), 
  f[92] -> (y[2]*y[12]*y[13]^2)/(2*y[1]^2*y[3]^2) - 
    (y[2]*y[12]^2*y[13]*y[18]*y[27]*y[37])/(2*y[1]^2*y[3]^2*y[10]*y[38]) + 
    (y[2]*y[4]*y[12]^2*y[13]*y[27]*y[64])/(2*y[1]^2*y[3]^2*y[10]*y[52]), 
  f[93] -> -(y[2]^2*y[12]^2*y[30]^2)/(2*y[1]*y[8]) - 
    (y[37]^2*y[39]*y[65])/(2*y[1]^3*y[3]^2*y[12]*y[38]) + 
    (y[2]*y[12]*y[30]*y[66])/(2*y[1]^2*y[3]*y[8]) + 
    y[67]/(2*y[1]^3*y[3]^2*y[8]*y[12]), 
  f[95] -> (y[2]^3*y[12]*y[13]*y[30]^2)/(2*y[1]*y[8]) + 
    (y[2]*y[12]*y[13]*y[18]*y[27]*y[37]*y[65])/(2*y[1]^3*y[3]^2*y[10]*
      y[38]) + (y[2]*y[4]*y[13]^2*y[60]*y[68])/(2*y[3]^3*y[22]*y[59]) - 
    (y[2]^2*y[13]*y[30]*y[69])/(2*y[1]^2*y[3]*y[8]) + 
    (y[2]^2*y[4]*y[12]*y[13]*y[27]*y[70])/(2*y[1]^3*y[3]^2*y[8]*y[10]*
      y[52]) - (y[2]*y[13]*y[71])/(2*y[1]^3*y[3]^2*y[8]), 
  f[110] -> (-16*y[4]^2*y[12]*y[23])/(y[2]*y[3]^2*y[15]*y[20]*y[27]) - 
    (16*y[3]*y[8]*y[12]^4)/(y[1]^2*y[2]*y[6]*y[13]*y[27]*y[58]) + 
    (16*y[4]*y[12]^2*y[72])/(y[1]^2*y[3]^2*y[52]^2) - 
    (16*y[12]*y[73])/(y[1]^2*y[2]*y[3]^2*y[13]*y[27]*y[52]), 
  f[111] -> (16*y[2]^2*y[4]^2*y[12]^4*y[13]^2*y[27]^2)/
     (y[1]^2*y[3]^2*y[52]^3) - (32*y[2]^2*y[4]*y[12]^3*y[13]^2*y[27])/
     (y[1]^2*y[3]^2*y[52]^2) + (16*y[2]^2*y[12]^2*y[13]^2)/
     (y[1]^2*y[3]^2*y[52])}, {{eps*f[4], eps^2*f[4], eps*f[13], eps^2*f[13], 
   eps*f[22], eps^2*f[22], eps*f[40], eps^2*f[40], eps*f[49], eps^2*f[49], 
   f[1], eps*f[1], eps^2*f[1], f[21], eps*f[21], eps^2*f[21], f[30], 
   eps*f[30], eps^2*f[30], f[39], eps*f[39], eps^2*f[39], 
   eps*f[80] + eps^2*f[81], eps*f[83] + eps^2*f[84], eps^2*f[87], 
   eps*f[7] + eps^2*f[89], eps^2*f[92], f[93] + eps^2*f[95], f[48], 
   eps*f[48], eps^2*f[48], eps*f[110] + eps^2*f[111], eps^2*f[80], 
   eps^2*f[83], eps^2*f[7], eps^2*f[110], f[24], eps*f[24], eps^2*f[24], 
   f[33], eps*f[33], eps^2*f[33], f[15], eps*f[15], eps^2*f[15], f[85], 
   eps*f[85], eps^2*f[85], eps*f[93], eps^2*f[93]}, 
  {mono[Fr[1, 1]] - mono[Fr[1, 4]], (4*mono[Fr[1, 1]] - mono[Fr[1, 1]^2] - 
     4*mono[Fr[1, 4]] + mono[Fr[1, 4]^2])/2, mono[Fr[1, 2]] - mono[Fr[1, 4]], 
   (4*mono[Fr[1, 2]] - mono[Fr[1, 2]^2] - 4*mono[Fr[1, 4]] + 
     mono[Fr[1, 4]^2])/2, mono[Fr[1, 3]] - mono[Fr[1, 4]], 
   (4*mono[Fr[1, 3]] - mono[Fr[1, 3]^2] - 4*mono[Fr[1, 4]] + 
     mono[Fr[1, 4]^2])/2, -mono[Fr[1, 4]] + mono[Fr[1, 5]], 
   (-4*mono[Fr[1, 4]] + mono[Fr[1, 4]^2] + 4*mono[Fr[1, 5]] - 
     mono[Fr[1, 5]^2])/2, -mono[Fr[1, 4]] + mono[Fr[1, 6]], 
   (-4*mono[Fr[1, 4]] + mono[Fr[1, 4]^2] + 4*mono[Fr[1, 6]] - 
     mono[Fr[1, 6]^2])/2, mono[1], 2*mono[1] - mono[Fr[1, 4]], 
   (48*mono[1] - 24*mono[Fr[1, 4]] + 6*mono[Fr[1, 4]^2] - mono[Fr[2, 1]])/12, 
   -mono[Fr[1, 2]] + mono[Fr[1, 3]], (mono[Fr[1, 2]^2] - mono[Fr[1, 3]^2])/2, 
   (-2*mono[Fr[1, 2]^3] + 2*mono[Fr[1, 3]^3] + mono[Fr[1, 2]*Fr[2, 1]] - 
     mono[Fr[1, 3]*Fr[2, 1]])/12, -mono[Fr[1, 2]] + mono[Fr[1, 4]], 
   (mono[Fr[1, 2]^2] - mono[Fr[1, 4]^2])/2, 
   (-2*mono[Fr[1, 2]^3] + 2*mono[Fr[1, 4]^3] + mono[Fr[1, 2]*Fr[2, 1]] - 
     mono[Fr[1, 4]*Fr[2, 1]])/12, -mono[Fr[1, 2]] + mono[Fr[1, 5]], 
   (mono[Fr[1, 2]^2] - mono[Fr[1, 5]^2])/2, 
   (-2*mono[Fr[1, 2]^3] + 2*mono[Fr[1, 5]^3] + mono[Fr[1, 2]*Fr[2, 1]] - 
     mono[Fr[1, 5]*Fr[2, 1]])/12, (-6*mono[Fr[1, 2]^2] + 6*mono[Fr[1, 4]^2] - 
     6*mono[Fr[1, 5]^2] + mono[Fr[2, 1]] + 6*mono[Fr[2, 2]])/6, 
   (-6*mono[Fr[1, 2]^2] + 6*mono[Fr[1, 3]^2] - 6*mono[Fr[1, 6]^2] + 
     mono[Fr[2, 1]] + 6*mono[Fr[2, 3]])/6, 
   (6*mono[Fr[1, 1]^2] - 12*mono[Fr[1, 4]^2] + 6*mono[Fr[1, 5]^2] - 
     6*mono[Fr[1, 6]^2] + mono[Fr[2, 1]] + 12*mono[Fr[2, 4]])/12, 
   mono[Fr[1, 1]^2] + mono[Fr[1, 2]^2] - mono[Fr[1, 3]^2] - 
    mono[Fr[1, 4]^2] + mono[Fr[2, 5]], 
   (6*mono[Fr[1, 1]^2] - 12*mono[Fr[1, 3]^2] - 6*mono[Fr[1, 5]^2] + 
     6*mono[Fr[1, 6]^2] + mono[Fr[2, 1]] + 12*mono[Fr[2, 6]])/12, 
   mono[Fr[2, 7]/SQRT1], (21*mono[Fr[1, 2]] + 10*mono[Fr[1, 6]])/10, 
   (-126*mono[Fr[1, 2]^2] - 60*mono[Fr[1, 6]^2] + 31*mono[Fr[2, 1]] - 
     432*mono[Fr[3, 5]])/120, (210*mono[Fr[1, 2]^3] + 100*mono[Fr[1, 6]^3] - 
     105*mono[Fr[1, 2]*Fr[2, 1]] - 50*mono[Fr[1, 6]*Fr[2, 1]] - 
     36*mono[Fr[2, 1]^2] + 620*mono[Fr[3, 5]] + 720*mono[Fr[1, 2]*Fr[3, 5]] + 
     720*mono[Fr[1, 5]*Fr[3, 5]] + 720*mono[Fr[1, 6]*Fr[3, 5]])/600, 
   mono[SQRT2*Fr[3, 6]], (2*mono[Fr[1, 2]^3] - 2*mono[Fr[1, 4]^3] + 
     2*mono[Fr[1, 5]^3] - mono[Fr[1, 2]*Fr[2, 1]] + mono[Fr[1, 4]*Fr[2, 1]] - 
     mono[Fr[1, 5]*Fr[2, 1]] + 28*mono[Fr[3, 5]] + 6*mono[Fr[3, 7]])/6, 
   (2*mono[Fr[1, 2]^3] - 2*mono[Fr[1, 3]^3] + 2*mono[Fr[1, 6]^3] - 
     mono[Fr[1, 2]*Fr[2, 1]] + mono[Fr[1, 3]*Fr[2, 1]] - 
     mono[Fr[1, 6]*Fr[2, 1]] + 28*mono[Fr[3, 5]] + 6*mono[Fr[3, 8]])/6, 
   (-2*mono[Fr[1, 1]^3] - 2*mono[Fr[1, 2]^3] + 2*mono[Fr[1, 3]^3] + 
     2*mono[Fr[1, 4]^3] + mono[Fr[1, 1]*Fr[2, 1]] + mono[Fr[1, 2]*Fr[2, 1]] - 
     mono[Fr[1, 3]*Fr[2, 1]] - mono[Fr[1, 4]*Fr[2, 1]] + 6*mono[Fr[3, 9]])/6, 
   mono[SQRT2*Fr[4, 1]], (-6*mono[Fr[1, 1]^2] + 12*mono[Fr[1, 3]^2] + 
     6*mono[Fr[1, 5]^2] - 6*mono[Fr[1, 6]^2] - mono[Fr[2, 1]] - 
     12*mono[Fr[2, 6]])/12, (2*mono[Fr[1, 1]^3] - 4*mono[Fr[1, 3]^3] - 
     2*mono[Fr[1, 5]^3] + 2*mono[Fr[1, 6]^3] - mono[Fr[1, 1]*Fr[2, 1]] + 
     2*mono[Fr[1, 3]*Fr[2, 1]] + mono[Fr[1, 5]*Fr[2, 1]] - 
     mono[Fr[1, 6]*Fr[2, 1]] - 12*mono[Fr[3, 2]] - 28*mono[Fr[3, 5]])/12, 
   (-60*mono[Fr[1, 1]^4] + 120*mono[Fr[1, 3]^4] + 60*mono[Fr[1, 5]^4] - 
     60*mono[Fr[1, 6]^4] + 60*mono[Fr[1, 1]^2*Fr[2, 1]] - 
     120*mono[Fr[1, 3]^2*Fr[2, 1]] - 60*mono[Fr[1, 5]^2*Fr[2, 1]] + 
     60*mono[Fr[1, 6]^2*Fr[2, 1]] - 47*mono[Fr[2, 1]^2] - 
     3360*mono[Fr[1, 1]*Fr[3, 5]] + 6720*mono[Fr[1, 3]*Fr[3, 5]] + 
     3360*mono[Fr[1, 5]*Fr[3, 5]] - 3360*mono[Fr[1, 6]*Fr[3, 5]] - 
     1440*mono[Fr[4, 6]])/1440, (-6*mono[Fr[1, 1]^2] + 12*mono[Fr[1, 4]^2] - 
     6*mono[Fr[1, 5]^2] + 6*mono[Fr[1, 6]^2] - mono[Fr[2, 1]] + 
     12*mono[Fr[2, 2]] - 12*mono[Fr[2, 3]] - 12*mono[Fr[2, 6]])/12, 
   (2*mono[Fr[1, 1]^3] - 4*mono[Fr[1, 4]^3] + 2*mono[Fr[1, 5]^3] - 
     2*mono[Fr[1, 6]^3] - mono[Fr[1, 1]*Fr[2, 1]] + 
     2*mono[Fr[1, 4]*Fr[2, 1]] - mono[Fr[1, 5]*Fr[2, 1]] + 
     mono[Fr[1, 6]*Fr[2, 1]] - 12*mono[Fr[3, 2]] - 28*mono[Fr[3, 5]] + 
     12*mono[Fr[3, 7]] - 12*mono[Fr[3, 8]])/12, 
   (-60*mono[Fr[1, 1]^4] + 120*mono[Fr[1, 4]^4] - 60*mono[Fr[1, 5]^4] + 
     60*mono[Fr[1, 6]^4] + 60*mono[Fr[1, 1]^2*Fr[2, 1]] - 
     120*mono[Fr[1, 4]^2*Fr[2, 1]] + 60*mono[Fr[1, 5]^2*Fr[2, 1]] - 
     60*mono[Fr[1, 6]^2*Fr[2, 1]] - 47*mono[Fr[2, 1]^2] - 
     3360*mono[Fr[1, 1]*Fr[3, 5]] + 6720*mono[Fr[1, 4]*Fr[3, 5]] - 
     3360*mono[Fr[1, 5]*Fr[3, 5]] + 3360*mono[Fr[1, 6]*Fr[3, 5]] + 
     1440*mono[Fr[4, 2]] - 1440*mono[Fr[4, 3]] - 1440*mono[Fr[4, 6]])/1440, 
   (-2*mono[Fr[1, 1]^2] + 4*mono[Fr[1, 2]^2] + 2*mono[Fr[1, 5]^2] + 
     2*mono[Fr[1, 6]^2] - mono[Fr[2, 1]] - 4*mono[Fr[2, 3]] - 
     4*mono[Fr[2, 6]])/4, (2*mono[Fr[1, 1]^3] - 4*mono[Fr[1, 2]^3] - 
     2*mono[Fr[1, 5]^3] - 2*mono[Fr[1, 6]^3] - mono[Fr[1, 1]*Fr[2, 1]] + 
     2*mono[Fr[1, 2]*Fr[2, 1]] + mono[Fr[1, 5]*Fr[2, 1]] + 
     mono[Fr[1, 6]*Fr[2, 1]] - 12*mono[Fr[3, 2]] - 84*mono[Fr[3, 5]] - 
     12*mono[Fr[3, 8]])/12, (-20*mono[Fr[1, 1]^4] + 40*mono[Fr[1, 2]^4] + 
     20*mono[Fr[1, 5]^4] + 20*mono[Fr[1, 6]^4] + 
     20*mono[Fr[1, 1]^2*Fr[2, 1]] - 40*mono[Fr[1, 2]^2*Fr[2, 1]] - 
     20*mono[Fr[1, 5]^2*Fr[2, 1]] - 20*mono[Fr[1, 6]^2*Fr[2, 1]] - 
     47*mono[Fr[2, 1]^2] - 1120*mono[Fr[1, 1]*Fr[3, 5]] + 
     2240*mono[Fr[1, 2]*Fr[3, 5]] + 1120*mono[Fr[1, 5]*Fr[3, 5]] + 
     1120*mono[Fr[1, 6]*Fr[3, 5]] - 480*mono[Fr[4, 3]] - 480*mono[Fr[4, 6]])/
    480, mono[Fr[2, 2]] - mono[Fr[2, 3]] + mono[Fr[2, 4]] - mono[Fr[2, 6]], 
   mono[Fr[3, 1]] - mono[Fr[3, 2]] + mono[Fr[3, 7]] - mono[Fr[3, 8]], 
   mono[Fr[4, 2]] - mono[Fr[4, 3]] + mono[Fr[4, 4]] - mono[Fr[4, 6]], 
   mono[Fr[3, 3]/SQRT1], mono[Fr[4, 7]/SQRT1]}}}


==> anc/bbggH/FiniteRemainder_bbggH_1L_nf0_++-+_eps0.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{y[1] -> 1 + ex[2], y[2] -> ex[3], y[3] -> ex[4], 
  y[4] -> ex[2]*ex[3] - ex[4] - ex[3]*ex[4], 
  y[5] -> 2*ex[2]*ex[3] + 2*ex[2]^2*ex[3] - 2*ex[4] - ex[2]*ex[4] - 
    2*ex[3]*ex[4] - 2*ex[2]*ex[3]*ex[4], 
  y[6] -> ex[2]*ex[3] + ex[2]^2*ex[3] - ex[4] - ex[3]*ex[4] - 
    ex[2]*ex[3]*ex[4], y[7] -> ex[2] - ex[4]*ex[5], 
  y[8] -> ex[2] - ex[4] + ex[6], y[9] -> ex[2]*ex[3] - ex[4] - 
    ex[3]*ex[4]*ex[5], y[10] -> 1 + ex[3], 
  y[11] -> -ex[4] - ex[3]*ex[4] - 2*ex[2]*ex[3]*ex[4] + 
    ex[2]*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6], y[12] -> ex[2], 
  y[13] -> ex[2] - ex[4], y[14] -> -ex[4] - 2*ex[2]*ex[3]*ex[4] + 
    ex[3]*ex[4]^2 + ex[2]*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6] - 
    ex[3]*ex[4]*ex[6], y[15] -> ex[2]*ex[3] - ex[4] - ex[3]*ex[4] - 
    ex[2]*ex[3]*ex[4] + ex[2]*ex[3]*ex[4]*ex[5], 
  y[16] -> -(ex[2]^2*ex[3]) + 2*ex[2]*ex[4] + 2*ex[2]*ex[3]*ex[4] - ex[4]^2 - 
    ex[3]*ex[4]^2 + ex[2]^2*ex[3]*ex[6] - ex[2]*ex[3]*ex[4]*ex[6], 
  y[17] -> ex[5], y[18] -> 1 + ex[4] - ex[6], 
  y[19] -> ex[2]*ex[3] + ex[2]^2*ex[3] - ex[4] - 2*ex[2]*ex[4] - 
    ex[3]*ex[4] - ex[2]*ex[3]*ex[4], 
  y[20] -> ex[2]^2*ex[3]^2 + 2*ex[2]^3*ex[3]^2 + ex[2]^4*ex[3]^2 - 
    2*ex[2]*ex[3]*ex[4] - 3*ex[2]^2*ex[3]*ex[4] - ex[2]^3*ex[3]*ex[4] - 
    2*ex[2]*ex[3]^2*ex[4] - 4*ex[2]^2*ex[3]^2*ex[4] - 
    2*ex[2]^3*ex[3]^2*ex[4] + ex[4]^2 + ex[2]*ex[4]^2 + ex[2]^2*ex[4]^2 + 
    2*ex[3]*ex[4]^2 + 3*ex[2]*ex[3]*ex[4]^2 + ex[2]^2*ex[3]*ex[4]^2 + 
    ex[3]^2*ex[4]^2 + 2*ex[2]*ex[3]^2*ex[4]^2 + ex[2]^2*ex[3]^2*ex[4]^2, 
  y[21] -> -(ex[2]*ex[3]) + ex[4] + ex[3]*ex[4], 
  y[22] -> -(ex[2]*ex[3]) - ex[2]^2*ex[3] + ex[4] + ex[3]*ex[4] + 
    ex[2]*ex[3]*ex[4], y[23] -> -(ex[2]*ex[3]) + ex[4] + ex[3]*ex[4] + 
    ex[2]*ex[3]*ex[6], y[24] -> 2 + ex[3], 
  y[25] -> ex[2]*ex[3] + ex[2]^2*ex[3] - 2*ex[4] - 3*ex[2]*ex[4] - 
    2*ex[3]*ex[4] + 2*ex[2]^2*ex[3]*ex[4] - 2*ex[4]^2 - 3*ex[2]*ex[4]^2 - 
    2*ex[3]*ex[4]^2 - 2*ex[2]*ex[3]*ex[4]^2 - 2*ex[2]*ex[3]*ex[6] - 
    2*ex[2]^2*ex[3]*ex[6] + 2*ex[4]*ex[6] + 3*ex[2]*ex[4]*ex[6] + 
    2*ex[3]*ex[4]*ex[6] + 2*ex[2]*ex[3]*ex[4]*ex[6], y[26] -> 3 + 2*ex[3], 
  y[27] -> ex[2] + ex[2]*ex[3] + ex[2]^2*ex[3] - ex[4] - ex[2]*ex[4] - 
    ex[3]*ex[4] - ex[2]*ex[3]*ex[4], 
  y[28] -> ex[2] + ex[2]*ex[3] + ex[2]^2*ex[3] - ex[4] - ex[3]*ex[4] - 
    2*ex[2]*ex[3]*ex[4] - ex[2]^2*ex[3]*ex[4] + ex[2]*ex[3]*ex[4]*ex[5] + 
    ex[2]^2*ex[3]*ex[4]*ex[5] - ex[2]*ex[6], 
  y[29] -> -ex[2] + ex[4] + ex[2]*ex[6], 
  y[30] -> ex[2] + ex[2]*ex[3] + ex[2]^2*ex[3] - 2*ex[4] - ex[2]*ex[4] - 
    2*ex[3]*ex[4] + 2*ex[2]^2*ex[3]*ex[4] - 2*ex[4]^2 - 2*ex[2]*ex[4]^2 - 
    2*ex[3]*ex[4]^2 - 2*ex[2]*ex[3]*ex[4]^2 - ex[2]*ex[6] - 
    2*ex[2]*ex[3]*ex[6] - 2*ex[2]^2*ex[3]*ex[6] + 2*ex[4]*ex[6] + 
    2*ex[2]*ex[4]*ex[6] + 2*ex[3]*ex[4]*ex[6] + 2*ex[2]*ex[3]*ex[4]*ex[6], 
  y[31] -> ex[2]*ex[3] + ex[2]^2*ex[3] - ex[4] + ex[2]*ex[4] - ex[3]*ex[4] - 
    ex[2]*ex[3]*ex[4], y[32] -> -ex[2] + ex[4]*ex[5], 
  y[33] -> -ex[2] + ex[4] - ex[6], 
  y[34] -> 3*ex[2]^2*ex[3] + 3*ex[2]^3*ex[3] - 5*ex[2]*ex[4] - 
    7*ex[2]^2*ex[4] - 6*ex[2]*ex[3]*ex[4] - 6*ex[2]^2*ex[3]*ex[4] + 
    3*ex[4]^2 + 5*ex[2]*ex[4]^2 + 3*ex[3]*ex[4]^2 + 3*ex[2]*ex[3]*ex[4]^2 + 
    3*ex[2]*ex[3]*ex[6] + 3*ex[2]^2*ex[3]*ex[6] - 3*ex[4]*ex[6] - 
    5*ex[2]*ex[4]*ex[6] - 3*ex[3]*ex[4]*ex[6] - 3*ex[2]*ex[3]*ex[4]*ex[6], 
  y[35] -> ex[2]^2*ex[3]^2 + 2*ex[2]^3*ex[3]^2 + ex[2]^4*ex[3]^2 - 
    2*ex[2]*ex[3]*ex[4] - 5*ex[2]^2*ex[3]*ex[4] - 3*ex[2]^3*ex[3]*ex[4] - 
    2*ex[2]*ex[3]^2*ex[4] - 4*ex[2]^2*ex[3]^2*ex[4] - 
    2*ex[2]^3*ex[3]^2*ex[4] + ex[4]^2 + 3*ex[2]*ex[4]^2 + 3*ex[2]^2*ex[4]^2 + 
    2*ex[3]*ex[4]^2 + 5*ex[2]*ex[3]*ex[4]^2 + 3*ex[2]^2*ex[3]*ex[4]^2 + 
    ex[3]^2*ex[4]^2 + 2*ex[2]*ex[3]^2*ex[4]^2 + ex[2]^2*ex[3]^2*ex[4]^2, 
  y[36] -> ex[2]^2*ex[3] + ex[2]^3*ex[3] - 2*ex[2]*ex[4] - 3*ex[2]^2*ex[4] - 
    4*ex[2]*ex[3]*ex[4] - 4*ex[2]^2*ex[3]*ex[4] + 2*ex[4]^2 + 
    3*ex[2]*ex[4]^2 + 2*ex[3]*ex[4]^2 + 2*ex[2]*ex[3]*ex[4]^2 + 
    2*ex[2]*ex[3]*ex[6] + 2*ex[2]^2*ex[3]*ex[6] - 2*ex[4]*ex[6] - 
    3*ex[2]*ex[4]*ex[6] - 2*ex[3]*ex[4]*ex[6] - 2*ex[2]*ex[3]*ex[4]*ex[6], 
  y[37] -> ex[2]^2*ex[3]^2 + 2*ex[2]^3*ex[3]^2 + ex[2]^4*ex[3]^2 - 
    2*ex[2]*ex[3]*ex[4] - 7*ex[2]^2*ex[3]*ex[4] - 5*ex[2]^3*ex[3]*ex[4] - 
    2*ex[2]*ex[3]^2*ex[4] - 4*ex[2]^2*ex[3]^2*ex[4] - 
    2*ex[2]^3*ex[3]^2*ex[4] + ex[4]^2 + 5*ex[2]*ex[4]^2 + 
    10*ex[2]^2*ex[4]^2 + 2*ex[3]*ex[4]^2 + 7*ex[2]*ex[3]*ex[4]^2 + 
    5*ex[2]^2*ex[3]*ex[4]^2 + ex[3]^2*ex[4]^2 + 2*ex[2]*ex[3]^2*ex[4]^2 + 
    ex[2]^2*ex[3]^2*ex[4]^2, y[38] -> -(ex[2]*ex[4]) - 2*ex[2]*ex[3]*ex[4] - 
    2*ex[2]^2*ex[3]*ex[4] + ex[4]^2 + ex[3]*ex[4]^2 + ex[2]*ex[3]*ex[4]^2 + 
    ex[2]*ex[3]*ex[4]*ex[5] + ex[2]^2*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6] + 
    ex[2]^2*ex[3]*ex[6] - ex[4]*ex[6] - ex[3]*ex[4]*ex[6] - 
    ex[2]*ex[3]*ex[4]*ex[6], y[39] -> ex[2] + 2*ex[2]^2 + ex[2]*ex[3] + 
    2*ex[2]^2*ex[3] + ex[2]^3*ex[3] - ex[4] - 2*ex[2]*ex[4] - ex[3]*ex[4] - 
    2*ex[2]*ex[3]*ex[4] - ex[2]^2*ex[3]*ex[4] - ex[2]^2*ex[6], 
  y[40] -> ex[2]^2 + 2*ex[2]^3 + ex[2]*ex[4] + 4*ex[2]*ex[3]*ex[4] + 
    4*ex[2]^2*ex[3]*ex[4] - 2*ex[4]^2 - 2*ex[2]*ex[4]^2 - 2*ex[3]*ex[4]^2 - 
    2*ex[2]*ex[3]*ex[4]^2 + ex[2]^2*ex[6] - 2*ex[2]*ex[3]*ex[6] - 
    2*ex[2]^2*ex[3]*ex[6] + 2*ex[4]*ex[6] + 2*ex[2]*ex[4]*ex[6] + 
    2*ex[3]*ex[4]*ex[6] + 2*ex[2]*ex[3]*ex[4]*ex[6], 
  y[41] -> -ex[2]^4 - 2*ex[2]^5 - 2*ex[2]^4*ex[3] - 5*ex[2]^5*ex[3] - 
    3*ex[2]^6*ex[3] - ex[2]^4*ex[3]^2 - 3*ex[2]^5*ex[3]^2 - 
    3*ex[2]^6*ex[3]^2 - ex[2]^7*ex[3]^2 + 4*ex[2]^3*ex[4] + 
    10*ex[2]^4*ex[4] + 4*ex[2]^5*ex[4] + 8*ex[2]^3*ex[3]*ex[4] + 
    21*ex[2]^4*ex[3]*ex[4] + 13*ex[2]^5*ex[3]*ex[4] + 
    4*ex[2]^3*ex[3]^2*ex[4] + 12*ex[2]^4*ex[3]^2*ex[4] + 
    12*ex[2]^5*ex[3]^2*ex[4] + 4*ex[2]^6*ex[3]^2*ex[4] - 6*ex[2]^2*ex[4]^2 - 
    18*ex[2]^3*ex[4]^2 - 13*ex[2]^4*ex[4]^2 - 2*ex[2]^5*ex[4]^2 - 
    12*ex[2]^2*ex[3]*ex[4]^2 - 38*ex[2]^3*ex[3]*ex[4]^2 - 
    34*ex[2]^4*ex[3]*ex[4]^2 - 8*ex[2]^5*ex[3]*ex[4]^2 - 
    6*ex[2]^2*ex[3]^2*ex[4]^2 - 22*ex[2]^3*ex[3]^2*ex[4]^2 - 
    26*ex[2]^4*ex[3]^2*ex[4]^2 - 10*ex[2]^5*ex[3]^2*ex[4]^2 + 
    4*ex[2]*ex[4]^3 + 14*ex[2]^2*ex[4]^3 + 14*ex[2]^3*ex[4]^3 + 
    4*ex[2]^4*ex[4]^3 + 8*ex[2]*ex[3]*ex[4]^3 + 30*ex[2]^2*ex[3]*ex[4]^3 + 
    34*ex[2]^3*ex[3]*ex[4]^3 + 12*ex[2]^4*ex[3]*ex[4]^3 + 
    4*ex[2]*ex[3]^2*ex[4]^3 + 16*ex[2]^2*ex[3]^2*ex[4]^3 + 
    20*ex[2]^3*ex[3]^2*ex[4]^3 + 8*ex[2]^4*ex[3]^2*ex[4]^3 - ex[4]^4 - 
    4*ex[2]*ex[4]^4 - 5*ex[2]^2*ex[4]^4 - 2*ex[2]^3*ex[4]^4 - 
    2*ex[3]*ex[4]^4 - 8*ex[2]*ex[3]*ex[4]^4 - 10*ex[2]^2*ex[3]*ex[4]^4 - 
    4*ex[2]^3*ex[3]*ex[4]^4 - ex[3]^2*ex[4]^4 - 4*ex[2]*ex[3]^2*ex[4]^4 - 
    5*ex[2]^2*ex[3]^2*ex[4]^4 - 2*ex[2]^3*ex[3]^2*ex[4]^4 - ex[2]^3*ex[6] - 
    2*ex[2]^4*ex[6] + ex[2]^5*ex[6] - 2*ex[2]^3*ex[3]*ex[6] - 
    4*ex[2]^4*ex[3]*ex[6] + ex[2]^5*ex[3]*ex[6] + 3*ex[2]^6*ex[3]*ex[6] - 
    ex[2]^3*ex[3]^2*ex[6] - 3*ex[2]^4*ex[3]^2*ex[6] - 
    3*ex[2]^5*ex[3]^2*ex[6] - ex[2]^6*ex[3]^2*ex[6] + 3*ex[2]^2*ex[4]*ex[6] + 
    8*ex[2]^3*ex[4]*ex[6] + ex[2]^4*ex[4]*ex[6] - 2*ex[2]^5*ex[4]*ex[6] + 
    6*ex[2]^2*ex[3]*ex[4]*ex[6] + 18*ex[2]^3*ex[3]*ex[4]*ex[6] + 
    10*ex[2]^4*ex[3]*ex[4]*ex[6] - 2*ex[2]^5*ex[3]*ex[4]*ex[6] + 
    3*ex[2]^2*ex[3]^2*ex[4]*ex[6] + 13*ex[2]^3*ex[3]^2*ex[4]*ex[6] + 
    17*ex[2]^4*ex[3]^2*ex[4]*ex[6] + 7*ex[2]^5*ex[3]^2*ex[4]*ex[6] - 
    3*ex[2]*ex[4]^2*ex[6] - 11*ex[2]^2*ex[4]^2*ex[6] - 
    9*ex[2]^3*ex[4]^2*ex[6] - ex[2]^4*ex[4]^2*ex[6] - 
    6*ex[2]*ex[3]*ex[4]^2*ex[6] - 26*ex[2]^2*ex[3]*ex[4]^2*ex[6] - 
    30*ex[2]^3*ex[3]*ex[4]^2*ex[6] - 10*ex[2]^4*ex[3]*ex[4]^2*ex[6] - 
    3*ex[2]*ex[3]^2*ex[4]^2*ex[6] - 15*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] - 
    21*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] - 9*ex[2]^4*ex[3]^2*ex[4]^2*ex[6] + 
    ex[4]^3*ex[6] + 5*ex[2]*ex[4]^3*ex[6] + 7*ex[2]^2*ex[4]^3*ex[6] + 
    3*ex[2]^3*ex[4]^3*ex[6] + 2*ex[3]*ex[4]^3*ex[6] + 
    10*ex[2]*ex[3]*ex[4]^3*ex[6] + 14*ex[2]^2*ex[3]*ex[4]^3*ex[6] + 
    6*ex[2]^3*ex[3]*ex[4]^3*ex[6] + ex[3]^2*ex[4]^3*ex[6] + 
    5*ex[2]*ex[3]^2*ex[4]^3*ex[6] + 7*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] + 
    3*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] + ex[2]^4*ex[6]^2 + 
    2*ex[2]^4*ex[3]*ex[6]^2 + 2*ex[2]^5*ex[3]*ex[6]^2 - 
    ex[2]^3*ex[3]^2*ex[6]^2 - 2*ex[2]^4*ex[3]^2*ex[6]^2 - 
    ex[2]^5*ex[3]^2*ex[6]^2 - 2*ex[2]^3*ex[4]*ex[6]^2 - 
    2*ex[2]^4*ex[4]*ex[6]^2 + 2*ex[2]^2*ex[3]*ex[4]*ex[6]^2 + 
    2*ex[2]^3*ex[3]*ex[4]*ex[6]^2 + 2*ex[2]^2*ex[3]^2*ex[4]*ex[6]^2 + 
    4*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 + 2*ex[2]^4*ex[3]^2*ex[4]*ex[6]^2 - 
    ex[2]*ex[4]^2*ex[6]^2 - 2*ex[2]^2*ex[4]^2*ex[6]^2 - 
    ex[2]^3*ex[4]^2*ex[6]^2 - 2*ex[2]*ex[3]*ex[4]^2*ex[6]^2 - 
    4*ex[2]^2*ex[3]*ex[4]^2*ex[6]^2 - 2*ex[2]^3*ex[3]*ex[4]^2*ex[6]^2 - 
    ex[2]*ex[3]^2*ex[4]^2*ex[6]^2 - 2*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2 - 
    ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^2}, 
 {f[1] -> -(y[4]^2*y[5]*y[8])/(2*y[1]*y[2]*y[3]^2*y[6]*y[7]) + 
    (y[4]^2*y[8])/(2*y[1]*y[3]^2*y[9]) + (y[3]*y[10]^2)/(2*y[2]*y[11]) + 
    (y[3]*y[12])/(2*y[2]*y[13]*y[14]) - (y[4]^3*y[16])/
     (2*y[2]*y[3]^2*y[6]*y[13]*y[15]), 
  f[15] -> -(y[2]*y[12]^2*y[17])/(2*y[1]*y[3]*y[18]) + 
    (y[8]*y[19]*y[20])/(2*y[1]^3*y[2]*y[3]^2*y[6]*y[7]) + 
    (y[21]^3*y[23])/(y[2]*y[3]^2*y[15]*y[22]) - (y[3]*y[10]^2*y[24])/
     (2*y[2]*y[11]) + (y[12]*y[25])/(2*y[1]^2*y[3]^2*y[18]), 
  f[21] -> (3*y[3]*y[10]^2)/(2*y[2]*y[11]) + (y[3]^2*y[18])/(2*y[14]^2) - 
    (y[3]*y[26])/(2*y[2]*y[14]), f[24] -> (y[3]*y[10]^2)/(2*y[11]) + 
    (y[2]*y[12]^2*y[17])/(2*y[1]*y[3]*y[18]) - 
    (y[27]^2*y[29])/(2*y[1]^2*y[3]^2*y[28]) - 
    (y[12]*y[30])/(2*y[1]^2*y[3]^2*y[18]), 
  f[30] -> -(y[4]^2*y[8])/(2*y[1]*y[3]*y[9]^2) - (y[4]*y[12]^2*y[31])/
     (2*y[1]*y[3]*y[6]^2) - (3*y[21]^3*y[33])/(2*y[2]*y[3]^2*y[22]*y[32]) + 
    (y[4]*y[34])/(2*y[1]^2*y[3]^2*y[9]), 
  f[33] -> -(y[2]*y[12]^2*y[17])/(2*y[1]*y[3]*y[8]) + 
    (y[8]*y[35])/(2*y[1]^3*y[2]*y[3]^2*y[7]) - 
    (y[12]*y[36])/(2*y[1]^2*y[3]^2*y[8]), 
  f[39] -> (y[4]^2*y[8])/(2*y[1]*y[3]*y[9]^2) + 
    (5*y[3]*y[10]^2)/(3*y[2]*y[11]) - (5*y[21]^3*y[23])/
     (3*y[2]*y[3]^2*y[15]*y[22]) - (y[4]*y[34])/(2*y[1]^2*y[3]^2*y[9]) - 
    (y[4]*y[8]*y[37])/(6*y[1]^2*y[2]*y[3]^2*y[6]*y[7]), 
  f[48] -> (5*y[3]*y[10]^2)/(3*y[2]*y[11]) - (5*y[21]^3*y[23])/
     (3*y[2]*y[3]^2*y[15]*y[22]) - (5*y[21]^3*y[33])/
     (3*y[2]*y[3]^2*y[22]*y[32]), 
  f[85] -> (y[2]*y[12]^2*y[17])/(2*y[1]*y[3]*y[8]) - 
    (y[21]^3*y[23])/(2*y[2]*y[3]^2*y[15]*y[22]) - 
    (y[21]^3*y[33])/(y[2]*y[3]^2*y[22]*y[32]) + 
    (y[12]*y[36])/(2*y[1]^2*y[3]^2*y[8]) + (y[3]*y[8]*y[12]^4)/
     (2*y[1]^2*y[6]*y[38]), 
  f[93] -> -(y[2]^2*y[12]^2*y[17]^2)/(2*y[1]*y[8]) - 
    (y[27]^2*y[29]*y[39])/(2*y[1]^3*y[3]^2*y[12]*y[28]) + 
    (y[2]*y[12]*y[17]*y[40])/(2*y[1]^2*y[3]*y[8]) + 
    y[41]/(2*y[1]^3*y[3]^2*y[8]*y[12])}, 
 {{f[1], f[15], f[21], f[24], f[30], f[33], f[39], f[48], f[85], f[93]}, 
  {1, (-2*H[1, 1]^2 + 4*H[1, 2]^2 + 2*H[1, 5]^2 + 2*H[1, 6]^2 - H[2, 1] - 
     4*H[2, 3] - 4*H[2, 6])/4, -H[1, 2] + H[1, 3], 
   (-6*H[1, 1]^2 + 12*H[1, 3]^2 + 6*H[1, 5]^2 - 6*H[1, 6]^2 - H[2, 1] - 
     12*H[2, 6])/12, -H[1, 2] + H[1, 4], -H[1, 1]^2/2 + H[1, 4]^2 - 
    H[1, 5]^2/2 + H[1, 6]^2/2 - H[2, 1]/12 + H[2, 2] - H[2, 3] - H[2, 6], 
   -H[1, 2] + H[1, 5], (21*H[1, 2])/10 + H[1, 6], 
   H[2, 2] - H[2, 3] + H[2, 4] - H[2, 6], H[2, 7]/SQRT1}}}


==> anc/bbggH/FiniteRemainder_bbggH_1L_nf0_++--.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{y[1] -> ex[1], y[2] -> ex[2], y[3] -> 1 + ex[2], y[4] -> ex[4], 
  y[5] -> ex[2]*ex[3] - ex[4] - ex[3]*ex[4]*ex[5], 
  y[6] -> -ex[2] + ex[4] - ex[6], y[7] -> ex[3], 
  y[8] -> ex[2]*ex[3] - ex[4] - ex[3]*ex[4], 
  y[9] -> 3*ex[2]*ex[3] + 3*ex[2]^2*ex[3] - 3*ex[4] - 2*ex[2]*ex[4] - 
    3*ex[3]*ex[4] - 3*ex[2]*ex[3]*ex[4], 
  y[10] -> ex[2]*ex[3] + ex[2]^2*ex[3] - ex[4] - ex[3]*ex[4] - 
    ex[2]*ex[3]*ex[4], y[11] -> ex[2] - ex[4]*ex[5], 
  y[12] -> ex[2] - ex[4] + ex[6], y[13] -> 1 + ex[4] - ex[6], 
  y[14] -> ex[2] + ex[2]*ex[3] - ex[4] + ex[2]*ex[4] - ex[3]*ex[4] - 
    ex[2]*ex[3]*ex[4] + ex[2]*ex[3]*ex[4]*ex[5] - ex[2]*ex[6], 
  y[15] -> ex[2]*ex[3] - ex[4] - ex[3]*ex[4] - ex[2]*ex[3]*ex[4] + 
    ex[2]*ex[3]*ex[4]*ex[5], y[16] -> -(ex[2]*ex[3]) + ex[4] + ex[3]*ex[4] + 
    ex[2]*ex[3]*ex[6], y[17] -> -2 + ex[3], 
  y[18] -> -ex[4] - ex[3]*ex[4] - 2*ex[2]*ex[3]*ex[4] + 
    ex[2]*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6], 
  y[19] -> -2*ex[2]*ex[3]*ex[4] + ex[4]^2 + ex[3]*ex[4]^2 + 
    ex[2]*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6] - ex[4]*ex[6] - 
    ex[3]*ex[4]*ex[6], y[20] -> 6*ex[2]^4*ex[3]^4 + 13*ex[2]^5*ex[3]^4 + 
    13*ex[2]^6*ex[3]^4 + 6*ex[2]^7*ex[3]^4 - 14*ex[2]^3*ex[3]^3*ex[4] - 
    20*ex[2]^4*ex[3]^3*ex[4] - 11*ex[2]^5*ex[3]^3*ex[4] - 
    2*ex[2]^6*ex[3]^3*ex[4] - 11*ex[2]^3*ex[3]^4*ex[4] - 
    18*ex[2]^4*ex[3]^4*ex[4] - 23*ex[2]^5*ex[3]^4*ex[4] - 
    16*ex[2]^6*ex[3]^4*ex[4] + 3*ex[2]^3*ex[3]^5*ex[4] + 
    9*ex[2]^4*ex[3]^5*ex[4] + 9*ex[2]^5*ex[3]^5*ex[4] + 
    3*ex[2]^6*ex[3]^5*ex[4] + 12*ex[2]^2*ex[3]^2*ex[4]^2 + 
    15*ex[2]^3*ex[3]^2*ex[4]^2 + 8*ex[2]^4*ex[3]^2*ex[4]^2 + 
    2*ex[2]^5*ex[3]^2*ex[4]^2 + 15*ex[2]^2*ex[3]^3*ex[4]^2 + 
    15*ex[2]^3*ex[3]^3*ex[4]^2 + 21*ex[2]^4*ex[3]^3*ex[4]^2 + 
    12*ex[2]^5*ex[3]^3*ex[4]^2 - 6*ex[2]^2*ex[3]^4*ex[4]^2 - 
    27*ex[2]^3*ex[3]^4*ex[4]^2 - 6*ex[2]^4*ex[3]^4*ex[4]^2 + 
    15*ex[2]^5*ex[3]^4*ex[4]^2 - 9*ex[2]^2*ex[3]^5*ex[4]^2 - 
    27*ex[2]^3*ex[3]^5*ex[4]^2 - 27*ex[2]^4*ex[3]^5*ex[4]^2 - 
    9*ex[2]^5*ex[3]^5*ex[4]^2 - 6*ex[2]*ex[3]*ex[4]^3 - 
    10*ex[2]^2*ex[3]*ex[4]^3 - 4*ex[2]^3*ex[3]*ex[4]^3 - 
    9*ex[2]*ex[3]^2*ex[4]^3 - 18*ex[2]^2*ex[3]^2*ex[4]^3 - 
    21*ex[2]^3*ex[3]^2*ex[4]^3 - 6*ex[2]^4*ex[3]^2*ex[4]^3 + 
    9*ex[2]*ex[3]^3*ex[4]^3 + 21*ex[2]^2*ex[3]^3*ex[4]^3 - 
    15*ex[2]^3*ex[3]^3*ex[4]^3 - 18*ex[2]^4*ex[3]^3*ex[4]^3 + 
    21*ex[2]*ex[3]^4*ex[4]^3 + 56*ex[2]^2*ex[3]^4*ex[4]^3 + 
    29*ex[2]^3*ex[3]^4*ex[4]^3 - 6*ex[2]^4*ex[3]^4*ex[4]^3 + 
    9*ex[2]*ex[3]^5*ex[4]^3 + 27*ex[2]^2*ex[3]^5*ex[4]^3 + 
    27*ex[2]^3*ex[3]^5*ex[4]^3 + 9*ex[2]^4*ex[3]^5*ex[4]^3 + 2*ex[4]^4 + 
    2*ex[2]*ex[4]^4 + 5*ex[3]*ex[4]^4 + 9*ex[2]*ex[3]*ex[4]^4 + 
    4*ex[2]^2*ex[3]*ex[4]^4 + 6*ex[2]*ex[3]^2*ex[4]^4 + 
    13*ex[2]^2*ex[3]^2*ex[4]^4 + 4*ex[2]^3*ex[3]^2*ex[4]^4 - 
    10*ex[3]^3*ex[4]^4 - 16*ex[2]*ex[3]^3*ex[4]^4 + 
    5*ex[2]^2*ex[3]^3*ex[4]^4 + 8*ex[2]^3*ex[3]^3*ex[4]^4 - 
    10*ex[3]^4*ex[4]^4 - 24*ex[2]*ex[3]^4*ex[4]^4 - 
    13*ex[2]^2*ex[3]^4*ex[4]^4 + ex[2]^3*ex[3]^4*ex[4]^4 - 
    3*ex[3]^5*ex[4]^4 - 9*ex[2]*ex[3]^5*ex[4]^4 - 9*ex[2]^2*ex[3]^5*ex[4]^4 - 
    3*ex[2]^3*ex[3]^5*ex[4]^4 - 5*ex[2]^4*ex[3]^4*ex[6] + 
    5*ex[2]^6*ex[3]^4*ex[6] + 10*ex[2]^3*ex[3]^3*ex[4]*ex[6] - 
    3*ex[2]^4*ex[3]^3*ex[4]*ex[6] - 7*ex[2]^5*ex[3]^3*ex[4]*ex[6] + 
    10*ex[2]^3*ex[3]^4*ex[4]*ex[6] - 10*ex[2]^4*ex[3]^4*ex[4]*ex[6] - 
    20*ex[2]^5*ex[3]^4*ex[4]*ex[6] - 5*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 
    3*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] + 2*ex[2]^4*ex[3]^2*ex[4]^2*ex[6] - 
    10*ex[2]^2*ex[3]^3*ex[4]^2*ex[6] + 23*ex[2]^3*ex[3]^3*ex[4]^2*ex[6] + 
    21*ex[2]^4*ex[3]^3*ex[4]^2*ex[6] - 5*ex[2]^2*ex[3]^4*ex[4]^2*ex[6] + 
    20*ex[2]^3*ex[3]^4*ex[4]^2*ex[6] + 25*ex[2]^4*ex[3]^4*ex[4]^2*ex[6] - 
    10*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] - 4*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] - 
    20*ex[2]^2*ex[3]^3*ex[4]^3*ex[6] - 14*ex[2]^3*ex[3]^3*ex[4]^3*ex[6] - 
    10*ex[2]^2*ex[3]^4*ex[4]^3*ex[6] - 10*ex[2]^3*ex[3]^4*ex[4]^3*ex[6] + 
    5*ex[2]^4*ex[3]^4*ex[6]^2 + 5*ex[2]^5*ex[3]^4*ex[6]^2 - 
    10*ex[2]^3*ex[3]^3*ex[4]*ex[6]^2 - 7*ex[2]^4*ex[3]^3*ex[4]*ex[6]^2 - 
    10*ex[2]^3*ex[3]^4*ex[4]*ex[6]^2 - 10*ex[2]^4*ex[3]^4*ex[4]*ex[6]^2 + 
    5*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2 + 2*ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^2 + 
    10*ex[2]^2*ex[3]^3*ex[4]^2*ex[6]^2 + 7*ex[2]^3*ex[3]^3*ex[4]^2*ex[6]^2 + 
    5*ex[2]^2*ex[3]^4*ex[4]^2*ex[6]^2 + 5*ex[2]^3*ex[3]^4*ex[4]^2*ex[6]^2, 
  y[21] -> ex[2] - ex[4], y[22] -> -1 + ex[5], y[23] -> ex[4] - ex[6], 
  y[24] -> ex[2]*ex[3] - ex[3]*ex[4] - ex[6], y[25] -> ex[6], 
  y[26] -> 1 + ex[3], y[27] -> 1 + ex[3] + ex[2]*ex[3], 
  y[28] -> ex[2] + ex[2]*ex[3] + ex[2]^2*ex[3] - ex[4] - ex[2]*ex[4] - 
    ex[3]*ex[4] - ex[2]*ex[3]*ex[4], 
  y[29] -> ex[2] + ex[2]*ex[3] + ex[2]^2*ex[3] - ex[4] - ex[3]*ex[4] - 
    2*ex[2]*ex[3]*ex[4] - ex[2]^2*ex[3]*ex[4] + ex[2]*ex[3]*ex[4]*ex[5] + 
    ex[2]^2*ex[3]*ex[4]*ex[5] - ex[2]*ex[6], 
  y[30] -> -ex[2] + ex[4] + ex[2]*ex[6], 
  y[31] -> ex[2] + 2*ex[2]^2 + ex[2]*ex[3] + 2*ex[2]^2*ex[3] + 
    ex[2]^3*ex[3] - ex[4] - 2*ex[2]*ex[4] - ex[3]*ex[4] - 
    2*ex[2]*ex[3]*ex[4] - ex[2]^2*ex[3]*ex[4] - ex[2]^2*ex[6], 
  y[32] -> -2*ex[2]*ex[4] + ex[4]^2 + ex[2]*ex[4]*ex[5] + ex[2]*ex[6] - 
    ex[4]*ex[6], y[33] -> ex[2]*ex[3] - ex[4] - ex[3]*ex[4] + 
    ex[2]*ex[3]*ex[4] - ex[3]*ex[4]^2 - ex[2]*ex[3]*ex[6] + 
    ex[3]*ex[4]*ex[6], y[34] -> ex[2]*ex[3] - ex[4] - ex[3]*ex[4] + ex[6] + 
    ex[3]*ex[6], y[35] -> ex[2]^2*ex[3] - 2*ex[2]*ex[4] - 
    2*ex[2]*ex[3]*ex[4] + ex[4]^2 + ex[3]*ex[4]^2 + ex[2]*ex[6] + 
    ex[2]*ex[3]*ex[6] - ex[4]*ex[6] - ex[3]*ex[4]*ex[6], 
  y[36] -> ex[2]^2 + 2*ex[2]^2*ex[3] + 2*ex[2]^3*ex[3] + ex[2]^2*ex[3]^2 + 
    2*ex[2]^3*ex[3]^2 + ex[2]^4*ex[3]^2 - 2*ex[2]*ex[4] - ex[2]^2*ex[4] - 
    4*ex[2]*ex[3]*ex[4] - 5*ex[2]^2*ex[3]*ex[4] - 2*ex[2]^3*ex[3]*ex[4] - 
    2*ex[2]*ex[3]^2*ex[4] - 4*ex[2]^2*ex[3]^2*ex[4] - 
    2*ex[2]^3*ex[3]^2*ex[4] + ex[4]^2 + ex[2]*ex[4]^2 + 2*ex[2]^2*ex[4]^2 + 
    2*ex[3]*ex[4]^2 + 3*ex[2]*ex[3]*ex[4]^2 + 3*ex[2]^2*ex[3]*ex[4]^2 + 
    ex[3]^2*ex[4]^2 + 2*ex[2]*ex[3]^2*ex[4]^2 + ex[2]^2*ex[3]^2*ex[4]^2 - 
    ex[2]*ex[4]^3 - ex[2]*ex[3]*ex[4]^3 - ex[2]^2*ex[4]*ex[6] - 
    ex[2]^2*ex[3]*ex[4]*ex[6] + ex[2]*ex[4]^2*ex[6] + 
    ex[2]*ex[3]*ex[4]^2*ex[6], y[37] -> ex[2]^2*ex[3]^2 + ex[2]^3*ex[3]^2 + 
    ex[2]*ex[4] - ex[2]*ex[3]*ex[4] - 2*ex[2]*ex[3]^2*ex[4] - 
    ex[2]^2*ex[3]^2*ex[4] + ex[2]^3*ex[3]^2*ex[4] + ex[3]*ex[4]^2 - 
    ex[2]*ex[3]*ex[4]^2 + ex[3]^2*ex[4]^2 - ex[2]*ex[3]^2*ex[4]^2 - 
    2*ex[2]^2*ex[3]^2*ex[4]^2 + ex[3]*ex[4]^3 + ex[3]^2*ex[4]^3 + 
    ex[2]*ex[3]^2*ex[4]^3 - ex[2]^2*ex[3]^2*ex[6] - ex[2]^3*ex[3]^2*ex[6] + 
    ex[2]*ex[3]*ex[4]*ex[6] + 2*ex[2]*ex[3]^2*ex[4]*ex[6] + 
    2*ex[2]^2*ex[3]^2*ex[4]*ex[6] - ex[3]*ex[4]^2*ex[6] - 
    ex[3]^2*ex[4]^2*ex[6] - ex[2]*ex[3]^2*ex[4]^2*ex[6], y[38] -> ex[5], 
  y[39] -> ex[2]^2*ex[3]^2 + 4*ex[2]*ex[3]*ex[4] - 4*ex[3]*ex[4]^2 - 
    4*ex[2]*ex[3]*ex[4]*ex[5] - 2*ex[2]*ex[3]^2*ex[4]*ex[5] + 
    4*ex[3]*ex[4]^2*ex[5] + ex[3]^2*ex[4]^2*ex[5]^2 - 2*ex[2]*ex[3]*ex[6] + 
    4*ex[3]*ex[4]*ex[6] - 2*ex[3]*ex[4]*ex[5]*ex[6] + ex[6]^2, 
  y[40] -> ex[2]^2*ex[3]^2 + ex[2]^3*ex[3]^2 - ex[2]*ex[3]*ex[4] - 
    2*ex[2]*ex[3]^2*ex[4] - 2*ex[2]^2*ex[3]^2*ex[4] + ex[3]*ex[4]^2 + 
    ex[3]^2*ex[4]^2 + ex[2]*ex[3]^2*ex[4]^2 + ex[2]*ex[3]*ex[6] + 
    2*ex[2]^2*ex[3]*ex[6] + ex[2]*ex[3]^2*ex[6] + ex[2]^2*ex[3]^2*ex[6] + 
    ex[4]*ex[6] - ex[3]^2*ex[4]*ex[6] - ex[2]*ex[3]^2*ex[4]*ex[6] + 
    ex[2]*ex[6]^2 + ex[2]*ex[3]*ex[6]^2, 
  y[41] -> 2*ex[2]^3*ex[3]^2 + 4*ex[2]^4*ex[3]^2 + ex[2]^3*ex[3]^3 + 
    ex[2]^4*ex[3]^3 - 5*ex[2]^2*ex[3]^2*ex[4] - 10*ex[2]^3*ex[3]^2*ex[4] - 
    2*ex[2]^2*ex[3]^3*ex[4] - 2*ex[2]^3*ex[3]^3*ex[4] + 
    3*ex[2]*ex[3]^2*ex[4]^2 + 8*ex[2]^2*ex[3]^2*ex[4]^2 + 
    ex[2]*ex[3]^3*ex[4]^2 + ex[2]^2*ex[3]^3*ex[4]^2 - 
    2*ex[2]*ex[3]^2*ex[4]^3 + 4*ex[2]^2*ex[3]*ex[6] + 8*ex[2]^3*ex[3]*ex[6] + 
    6*ex[2]^2*ex[3]^2*ex[6] + 11*ex[2]^3*ex[3]^2*ex[6] + 
    ex[2]^2*ex[3]^3*ex[6] + ex[2]^3*ex[3]^3*ex[6] - 
    6*ex[2]*ex[3]*ex[4]*ex[6] - 12*ex[2]^2*ex[3]*ex[4]*ex[6] - 
    8*ex[2]*ex[3]^2*ex[4]*ex[6] - 16*ex[2]^2*ex[3]^2*ex[4]*ex[6] - 
    ex[2]*ex[3]^3*ex[4]*ex[6] - ex[2]^2*ex[3]^3*ex[4]*ex[6] + 
    3*ex[3]*ex[4]^2*ex[6] + 4*ex[2]*ex[3]*ex[4]^2*ex[6] + 
    3*ex[3]^2*ex[4]^2*ex[6] + 7*ex[2]*ex[3]^2*ex[4]^2*ex[6] + 
    2*ex[2]*ex[6]^2 + 4*ex[2]^2*ex[6]^2 + 5*ex[2]*ex[3]*ex[6]^2 + 
    11*ex[2]^2*ex[3]*ex[6]^2 + 3*ex[2]*ex[3]^2*ex[6]^2 + 
    6*ex[2]^2*ex[3]^2*ex[6]^2 - ex[4]*ex[6]^2 - 2*ex[2]*ex[4]*ex[6]^2 - 
    4*ex[3]*ex[4]*ex[6]^2 - 6*ex[2]*ex[3]*ex[4]*ex[6]^2 - 
    3*ex[3]^2*ex[4]*ex[6]^2 - 5*ex[2]*ex[3]^2*ex[4]*ex[6]^2 + ex[2]*ex[6]^3 + 
    ex[2]*ex[3]*ex[6]^3, y[42] -> 5*ex[2]*ex[3] + 5*ex[2]^2*ex[3] - 5*ex[4] - 
    2*ex[2]*ex[4] - 5*ex[3]*ex[4] - 5*ex[2]*ex[3]*ex[4], 
  y[43] -> -2 + 3*ex[3], y[44] -> 5*ex[2]^4*ex[3]^3 + 5*ex[2]^5*ex[3]^3 + 
    2*ex[2]^2*ex[3]^2*ex[4] + ex[2]^3*ex[3]^2*ex[4] + 
    4*ex[2]^4*ex[3]^2*ex[4] + 2*ex[2]^5*ex[3]^2*ex[4] - 
    ex[2]^2*ex[3]^3*ex[4] - 13*ex[2]^3*ex[3]^3*ex[4] - 
    8*ex[2]^4*ex[3]^3*ex[4] + 4*ex[2]^5*ex[3]^3*ex[4] - 
    3*ex[2]^2*ex[3]^4*ex[4] - 9*ex[2]^3*ex[3]^4*ex[4] - 
    9*ex[2]^4*ex[3]^4*ex[4] - 3*ex[2]^5*ex[3]^4*ex[4] - 
    4*ex[2]*ex[3]*ex[4]^2 - 8*ex[2]^2*ex[3]*ex[4]^2 - 
    4*ex[2]^3*ex[3]*ex[4]^2 - 2*ex[2]*ex[3]^2*ex[4]^2 - 
    3*ex[2]^2*ex[3]^2*ex[4]^2 - 13*ex[2]^3*ex[3]^2*ex[4]^2 - 
    6*ex[2]^4*ex[3]^2*ex[4]^2 + 8*ex[2]*ex[3]^3*ex[4]^2 + 
    23*ex[2]^2*ex[3]^3*ex[4]^2 + 7*ex[2]^3*ex[3]^3*ex[4]^2 - 
    8*ex[2]^4*ex[3]^3*ex[4]^2 + 6*ex[2]*ex[3]^4*ex[4]^2 + 
    18*ex[2]^2*ex[3]^4*ex[4]^2 + 18*ex[2]^3*ex[3]^4*ex[4]^2 + 
    6*ex[2]^4*ex[3]^4*ex[4]^2 + 2*ex[4]^3 + 2*ex[2]*ex[4]^3 + 
    3*ex[3]*ex[4]^3 + 7*ex[2]*ex[3]*ex[4]^3 + 4*ex[2]^2*ex[3]*ex[4]^3 - 
    3*ex[3]^2*ex[4]^3 - ex[2]*ex[3]^2*ex[4]^3 + 9*ex[2]^2*ex[3]^2*ex[4]^3 + 
    4*ex[2]^3*ex[3]^2*ex[4]^3 - 7*ex[3]^3*ex[4]^3 - 
    15*ex[2]*ex[3]^3*ex[4]^3 - 4*ex[2]^2*ex[3]^3*ex[4]^3 + 
    4*ex[2]^3*ex[3]^3*ex[4]^3 - 3*ex[3]^4*ex[4]^3 - 9*ex[2]*ex[3]^4*ex[4]^3 - 
    9*ex[2]^2*ex[3]^4*ex[4]^3 - 3*ex[2]^3*ex[3]^4*ex[4]^3 + 
    5*ex[2]^3*ex[3]^3*ex[6] - 5*ex[2]^5*ex[3]^3*ex[6] - 
    5*ex[2]^2*ex[3]^2*ex[4]*ex[6] + 3*ex[2]^3*ex[3]^2*ex[4]*ex[6] + 
    2*ex[2]^4*ex[3]^2*ex[4]*ex[6] - 5*ex[2]^2*ex[3]^3*ex[4]*ex[6] + 
    10*ex[2]^3*ex[3]^3*ex[4]*ex[6] + 15*ex[2]^4*ex[3]^3*ex[4]*ex[6] - 
    10*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] - 4*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] - 
    10*ex[2]^2*ex[3]^3*ex[4]^2*ex[6] - 10*ex[2]^3*ex[3]^3*ex[4]^2*ex[6] - 
    5*ex[2]^3*ex[3]^3*ex[6]^2 - 5*ex[2]^4*ex[3]^3*ex[6]^2 + 
    5*ex[2]^2*ex[3]^2*ex[4]*ex[6]^2 + 2*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 + 
    5*ex[2]^2*ex[3]^3*ex[4]*ex[6]^2 + 5*ex[2]^3*ex[3]^3*ex[4]*ex[6]^2, 
  y[45] -> 17*ex[2]*ex[3] + 17*ex[2]^2*ex[3] - 17*ex[4] - 8*ex[2]*ex[4] - 
    17*ex[3]*ex[4] - 17*ex[2]*ex[3]*ex[4], y[46] -> -8 + 9*ex[3], 
  y[47] -> 17*ex[2]^4*ex[3]^3 + 17*ex[2]^5*ex[3]^3 + 
    8*ex[2]^2*ex[3]^2*ex[4] + 7*ex[2]^3*ex[3]^2*ex[4] + 
    16*ex[2]^4*ex[3]^2*ex[4] + 8*ex[2]^5*ex[3]^2*ex[4] - 
    ex[2]^2*ex[3]^3*ex[4] - 37*ex[2]^3*ex[3]^3*ex[4] - 
    20*ex[2]^4*ex[3]^3*ex[4] + 16*ex[2]^5*ex[3]^3*ex[4] - 
    9*ex[2]^2*ex[3]^4*ex[4] - 27*ex[2]^3*ex[3]^4*ex[4] - 
    27*ex[2]^4*ex[3]^4*ex[4] - 9*ex[2]^5*ex[3]^4*ex[4] - 
    16*ex[2]*ex[3]*ex[4]^2 - 32*ex[2]^2*ex[3]*ex[4]^2 - 
    16*ex[2]^3*ex[3]*ex[4]^2 - 14*ex[2]*ex[3]^2*ex[4]^2 - 
    27*ex[2]^2*ex[3]^2*ex[4]^2 - 55*ex[2]^3*ex[3]^2*ex[4]^2 - 
    24*ex[2]^4*ex[3]^2*ex[4]^2 + 20*ex[2]*ex[3]^3*ex[4]^2 + 
    59*ex[2]^2*ex[3]^3*ex[4]^2 + 7*ex[2]^3*ex[3]^3*ex[4]^2 - 
    32*ex[2]^4*ex[3]^3*ex[4]^2 + 18*ex[2]*ex[3]^4*ex[4]^2 + 
    54*ex[2]^2*ex[3]^4*ex[4]^2 + 54*ex[2]^3*ex[3]^4*ex[4]^2 + 
    18*ex[2]^4*ex[3]^4*ex[4]^2 + 8*ex[4]^3 + 8*ex[2]*ex[4]^3 + 
    15*ex[3]*ex[4]^3 + 31*ex[2]*ex[3]*ex[4]^3 + 16*ex[2]^2*ex[3]*ex[4]^3 - 
    3*ex[3]^2*ex[4]^3 + 11*ex[2]*ex[3]^2*ex[4]^3 + 
    39*ex[2]^2*ex[3]^2*ex[4]^3 + 16*ex[2]^3*ex[3]^2*ex[4]^3 - 
    19*ex[3]^3*ex[4]^3 - 39*ex[2]*ex[3]^3*ex[4]^3 - 
    4*ex[2]^2*ex[3]^3*ex[4]^3 + 16*ex[2]^3*ex[3]^3*ex[4]^3 - 
    9*ex[3]^4*ex[4]^3 - 27*ex[2]*ex[3]^4*ex[4]^3 - 
    27*ex[2]^2*ex[3]^4*ex[4]^3 - 9*ex[2]^3*ex[3]^4*ex[4]^3 + 
    17*ex[2]^3*ex[3]^3*ex[6] - 17*ex[2]^5*ex[3]^3*ex[6] - 
    17*ex[2]^2*ex[3]^2*ex[4]*ex[6] + 9*ex[2]^3*ex[3]^2*ex[4]*ex[6] + 
    8*ex[2]^4*ex[3]^2*ex[4]*ex[6] - 17*ex[2]^2*ex[3]^3*ex[4]*ex[6] + 
    34*ex[2]^3*ex[3]^3*ex[4]*ex[6] + 51*ex[2]^4*ex[3]^3*ex[4]*ex[6] - 
    34*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] - 16*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] - 
    34*ex[2]^2*ex[3]^3*ex[4]^2*ex[6] - 34*ex[2]^3*ex[3]^3*ex[4]^2*ex[6] - 
    17*ex[2]^3*ex[3]^3*ex[6]^2 - 17*ex[2]^4*ex[3]^3*ex[6]^2 + 
    17*ex[2]^2*ex[3]^2*ex[4]*ex[6]^2 + 8*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 + 
    17*ex[2]^2*ex[3]^3*ex[4]*ex[6]^2 + 17*ex[2]^3*ex[3]^3*ex[4]*ex[6]^2, 
  y[48] -> -4*ex[2] - ex[2]*ex[3] + ex[4] + ex[3]*ex[4], 
  y[49] -> 4*ex[2] + ex[2]*ex[3] - ex[4] - ex[3]*ex[4], 
  y[50] -> 2*ex[2] + 2*ex[2]*ex[3] - 2*ex[4] + 10*ex[2]*ex[4] - 
    2*ex[3]*ex[4] + 3*ex[2]*ex[3]*ex[4] - 3*ex[4]^2 - 3*ex[3]*ex[4]^2 - 
    2*ex[2]*ex[6] - 2*ex[2]*ex[3]*ex[6] + 2*ex[4]*ex[6] + 
    2*ex[3]*ex[4]*ex[6], y[51] -> 4*ex[2]^3*ex[3]^2 + 2*ex[2]^4*ex[3]^2 + 
    2*ex[2]^3*ex[3]^3 + 2*ex[2]^4*ex[3]^3 - 12*ex[2]^2*ex[3]*ex[4] - 
    17*ex[2]^2*ex[3]^2*ex[4] - 8*ex[2]^3*ex[3]^2*ex[4] + 
    2*ex[2]^4*ex[3]^2*ex[4] - 5*ex[2]^2*ex[3]^3*ex[4] - 
    3*ex[2]^3*ex[3]^3*ex[4] + 2*ex[2]^4*ex[3]^3*ex[4] + 8*ex[2]*ex[4]^2 + 
    20*ex[2]*ex[3]*ex[4]^2 + 4*ex[2]^2*ex[3]*ex[4]^2 + 
    16*ex[2]*ex[3]^2*ex[4]^2 + 4*ex[2]^2*ex[3]^2*ex[4]^2 - 
    4*ex[2]^3*ex[3]^2*ex[4]^2 + 4*ex[2]*ex[3]^3*ex[4]^2 - 
    4*ex[2]^3*ex[3]^3*ex[4]^2 - ex[4]^3 - 3*ex[3]*ex[4]^3 + 
    ex[2]*ex[3]*ex[4]^3 - 3*ex[3]^2*ex[4]^3 + 2*ex[2]*ex[3]^2*ex[4]^3 + 
    2*ex[2]^2*ex[3]^2*ex[4]^3 - ex[3]^3*ex[4]^3 + ex[2]*ex[3]^3*ex[4]^3 + 
    2*ex[2]^2*ex[3]^3*ex[4]^3 - 4*ex[2]^3*ex[3]^2*ex[6] - 
    2*ex[2]^4*ex[3]^2*ex[6] - 2*ex[2]^3*ex[3]^3*ex[6] - 
    2*ex[2]^4*ex[3]^3*ex[6] + 4*ex[2]^2*ex[3]*ex[4]*ex[6] + 
    8*ex[2]^2*ex[3]^2*ex[4]*ex[6] + 4*ex[2]^3*ex[3]^2*ex[4]*ex[6] + 
    4*ex[2]^2*ex[3]^3*ex[4]*ex[6] + 4*ex[2]^3*ex[3]^3*ex[4]*ex[6] - 
    2*ex[2]*ex[3]*ex[4]^2*ex[6] - 4*ex[2]*ex[3]^2*ex[4]^2*ex[6] - 
    2*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] - 2*ex[2]*ex[3]^3*ex[4]^2*ex[6] - 
    2*ex[2]^2*ex[3]^3*ex[4]^2*ex[6], y[52] -> 3 + 4*ex[2] - ex[4] + ex[6], 
  y[53] -> 7*ex[2] + 8*ex[2]^2 - 2*ex[4] - 3*ex[2]*ex[4] + ex[2]*ex[6], 
  y[54] -> 7*ex[2]^2*ex[3] + 8*ex[2]^3*ex[3] - 2*ex[2]^3*ex[3]^2 - 
    4*ex[2]^4*ex[3]^2 - 2*ex[2]^5*ex[3]^2 - 7*ex[2]*ex[4] - 8*ex[2]^2*ex[4] - 
    9*ex[2]*ex[3]*ex[4] - 4*ex[2]^2*ex[3]*ex[4] + 8*ex[2]^3*ex[3]*ex[4] + 
    6*ex[2]^2*ex[3]^2*ex[4] + 12*ex[2]^3*ex[3]^2*ex[4] + 
    6*ex[2]^4*ex[3]^2*ex[4] + 2*ex[4]^2 + 3*ex[2]*ex[4]^2 + 2*ex[3]*ex[4]^2 - 
    6*ex[2]*ex[3]*ex[4]^2 - 11*ex[2]^2*ex[3]*ex[4]^2 - 
    6*ex[2]*ex[3]^2*ex[4]^2 - 12*ex[2]^2*ex[3]^2*ex[4]^2 - 
    6*ex[2]^3*ex[3]^2*ex[4]^2 + 2*ex[3]*ex[4]^3 + 3*ex[2]*ex[3]*ex[4]^3 + 
    2*ex[3]^2*ex[4]^3 + 4*ex[2]*ex[3]^2*ex[4]^3 + 2*ex[2]^2*ex[3]^2*ex[4]^3 - 
    6*ex[2]^2*ex[3]*ex[6] - 8*ex[2]^3*ex[3]*ex[6] - 2*ex[2]^2*ex[3]^2*ex[6] - 
    4*ex[2]^3*ex[3]^2*ex[6] - 2*ex[2]^4*ex[3]^2*ex[6] - ex[2]*ex[4]*ex[6] + 
    8*ex[2]*ex[3]*ex[4]*ex[6] + 12*ex[2]^2*ex[3]*ex[4]*ex[6] + 
    4*ex[2]*ex[3]^2*ex[4]*ex[6] + 8*ex[2]^2*ex[3]^2*ex[4]*ex[6] + 
    4*ex[2]^3*ex[3]^2*ex[4]*ex[6] - 2*ex[3]*ex[4]^2*ex[6] - 
    4*ex[2]*ex[3]*ex[4]^2*ex[6] - 2*ex[3]^2*ex[4]^2*ex[6] - 
    4*ex[2]*ex[3]^2*ex[4]^2*ex[6] - 2*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] - 
    ex[2]^2*ex[3]*ex[6]^2 + ex[2]*ex[3]*ex[4]*ex[6]^2, 
  y[55] -> -2*ex[2] - 2*ex[2]*ex[3] + 2*ex[4] - 10*ex[2]*ex[4] + 
    2*ex[3]*ex[4] - 3*ex[2]*ex[3]*ex[4] + 4*ex[4]^2 + 3*ex[3]*ex[4]^2 + 
    2*ex[2]*ex[6] + 2*ex[2]*ex[3]*ex[6] - 2*ex[4]*ex[6] - 
    2*ex[3]*ex[4]*ex[6], y[56] -> -2*ex[2]^2*ex[3] + 8*ex[2]*ex[4] + 
    3*ex[2]*ex[3]*ex[4] - 2*ex[2]^2*ex[3]*ex[4] - ex[4]^2 - ex[3]*ex[4]^2 + 
    2*ex[2]*ex[3]*ex[4]^2 + 2*ex[2]^2*ex[3]*ex[6] - 
    2*ex[2]*ex[3]*ex[4]*ex[6], y[57] -> ex[2]*ex[3] + ex[2]^2*ex[3] - 
    ex[3]*ex[4] - ex[2]*ex[3]*ex[4] + ex[2]*ex[6], 
  y[58] -> 2*ex[2]^2*ex[3] + 4*ex[2]^3*ex[3] + ex[2]^2*ex[3]^2 + 
    ex[2]^3*ex[3]^2 - 4*ex[2]*ex[3]*ex[4] - 8*ex[2]^2*ex[3]*ex[4] - 
    ex[2]*ex[3]^2*ex[4] - ex[2]^2*ex[3]^2*ex[4] + 2*ex[3]*ex[4]^2 + 
    4*ex[2]*ex[3]*ex[4]^2 + 2*ex[2]*ex[6] + 4*ex[2]^2*ex[6] + 
    3*ex[2]*ex[3]*ex[6] + 6*ex[2]^2*ex[3]*ex[6] - 2*ex[4]*ex[6] - 
    4*ex[2]*ex[4]*ex[6] - 3*ex[3]*ex[4]*ex[6] - 5*ex[2]*ex[3]*ex[4]*ex[6] + 
    ex[2]*ex[6]^2, y[59] -> 7*ex[2] + 8*ex[2]^2 + 2*ex[2]*ex[3] + 
    4*ex[2]^2*ex[3] + 2*ex[2]^3*ex[3] - 2*ex[4] - 3*ex[2]*ex[4] - 
    2*ex[3]*ex[4] - 4*ex[2]*ex[3]*ex[4] - 2*ex[2]^2*ex[3]*ex[4] + 
    ex[2]*ex[6], y[60] -> ex[2]^2*ex[3] - ex[2]*ex[4] - 3*ex[2]*ex[3]*ex[4] - 
    ex[2]^2*ex[3]*ex[4] + ex[4]^2 + ex[3]*ex[4]^2 + ex[2]*ex[3]*ex[4]*ex[5] + 
    ex[2]^2*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6] - ex[4]*ex[6] - 
    ex[3]*ex[4]*ex[6], y[61] -> 2*ex[2]^2*ex[3] - 8*ex[2]*ex[4] - 
    3*ex[2]*ex[3]*ex[4] + 2*ex[2]^2*ex[3]*ex[4] + ex[4]^2 + ex[3]*ex[4]^2 - 
    2*ex[2]*ex[3]*ex[4]^2 - 2*ex[2]^2*ex[3]*ex[6] + 
    2*ex[2]*ex[3]*ex[4]*ex[6], y[62] -> ex[2]^2*ex[3] + ex[2]^3*ex[3] - 
    ex[2]*ex[4] - 2*ex[2]*ex[3]*ex[4] - ex[2]^2*ex[3]*ex[4] + ex[4]^2 + 
    ex[3]*ex[4]^2 + ex[2]*ex[3]*ex[6] - ex[4]*ex[6] - ex[3]*ex[4]*ex[6], 
  y[63] -> -(ex[2]*ex[3]) + ex[4] + ex[3]*ex[4], 
  y[64] -> 2*ex[2]^2*ex[3] + ex[2]^3*ex[3] - ex[2]*ex[4] - 
    3*ex[2]*ex[3]*ex[4] - ex[2]^2*ex[3]*ex[4] + ex[4]^2 + ex[3]*ex[4]^2 + 
    ex[2]*ex[3]*ex[6] - ex[4]*ex[6] - ex[3]*ex[4]*ex[6], 
  y[65] -> -ex[2] - ex[2]*ex[3] - ex[2]^2*ex[3] + ex[4] + ex[2]*ex[4] + 
    ex[3]*ex[4] + ex[2]*ex[3]*ex[4], 
  y[66] -> ex[2]^2*ex[3] + ex[2]^3*ex[3] + ex[2]^2*ex[3]^2 + 
    2*ex[2]^3*ex[3]^2 + ex[2]^4*ex[3]^2 + ex[2]^2*ex[4] - 
    2*ex[2]*ex[3]*ex[4] - 3*ex[2]^2*ex[3]*ex[4] - ex[2]^3*ex[3]*ex[4] - 
    2*ex[2]*ex[3]^2*ex[4] - 4*ex[2]^2*ex[3]^2*ex[4] - 
    2*ex[2]^3*ex[3]^2*ex[4] + ex[3]*ex[4]^2 + 2*ex[2]*ex[3]*ex[4]^2 + 
    ex[2]^2*ex[3]*ex[4]^2 + ex[3]^2*ex[4]^2 + 2*ex[2]*ex[3]^2*ex[4]^2 + 
    ex[2]^2*ex[3]^2*ex[4]^2, y[67] -> -ex[2]^2 - 2*ex[2]^2*ex[3] - 
    ex[2]^3*ex[3] + ex[2]^4*ex[3] - ex[2]^2*ex[3]^2 - ex[2]^3*ex[3]^2 + 
    ex[2]^4*ex[3]^2 + ex[2]^5*ex[3]^2 + 2*ex[2]*ex[4] + 3*ex[2]^2*ex[4] + 
    ex[2]^3*ex[4] + 4*ex[2]*ex[3]*ex[4] + 6*ex[2]^2*ex[3]*ex[4] + 
    ex[2]^3*ex[3]*ex[4] - ex[2]^4*ex[3]*ex[4] + 2*ex[2]*ex[3]^2*ex[4] + 
    3*ex[2]^2*ex[3]^2*ex[4] - ex[2]^4*ex[3]^2*ex[4] - ex[4]^2 - 
    2*ex[2]*ex[4]^2 - ex[2]^2*ex[4]^2 - 2*ex[3]*ex[4]^2 - 
    4*ex[2]*ex[3]*ex[4]^2 - 2*ex[2]^2*ex[3]*ex[4]^2 - ex[3]^2*ex[4]^2 - 
    2*ex[2]*ex[3]^2*ex[4]^2 - ex[2]^2*ex[3]^2*ex[4]^2, 
  y[68] -> ex[2]^2*ex[3] + ex[4] + ex[3]*ex[4], 
  y[69] -> -(ex[2]*ex[3]) + ex[3]*ex[4] + ex[6] + ex[3]*ex[6] + 
    2*ex[2]*ex[3]*ex[6], y[70] -> ex[2]^2*ex[3]^2 + 2*ex[2]^3*ex[3]^2 - 
    3*ex[2]*ex[3]^2*ex[4] - 4*ex[2]^2*ex[3]^2*ex[4] + 2*ex[3]^2*ex[4]^2 + 
    2*ex[2]*ex[3]^2*ex[4]^2 + 2*ex[2]*ex[3]*ex[6] + 4*ex[2]^2*ex[3]*ex[6] + 
    3*ex[2]*ex[3]^2*ex[6] + 4*ex[2]^2*ex[3]^2*ex[6] - ex[3]*ex[4]*ex[6] - 
    4*ex[2]*ex[3]*ex[4]*ex[6] - 2*ex[3]^2*ex[4]*ex[6] - 
    2*ex[2]*ex[3]^2*ex[4]*ex[6] + ex[6]^2 + 2*ex[2]*ex[6]^2 + ex[3]*ex[6]^2 + 
    4*ex[2]*ex[3]*ex[6]^2, y[71] -> 2*ex[2]^3*ex[3]^2 + 2*ex[2]^3*ex[3]^3 + 
    ex[2]^4*ex[3]^3 - 2*ex[2]^2*ex[3]*ex[4] - 8*ex[2]^2*ex[3]^2*ex[4] - 
    6*ex[2]^2*ex[3]^3*ex[4] - 3*ex[2]^3*ex[3]^3*ex[4] + 
    4*ex[2]*ex[3]*ex[4]^2 + 10*ex[2]*ex[3]^2*ex[4]^2 + 
    6*ex[2]*ex[3]^3*ex[4]^2 + 3*ex[2]^2*ex[3]^3*ex[4]^2 - 2*ex[3]*ex[4]^3 - 
    4*ex[3]^2*ex[4]^3 - 2*ex[3]^3*ex[4]^3 - ex[2]*ex[3]^3*ex[4]^3 - 
    ex[2]^2*ex[3]^2*ex[6] - 2*ex[2]^3*ex[3]^2*ex[6] + 
    ex[2]*ex[3]*ex[4]*ex[6] + 2*ex[2]*ex[3]^2*ex[4]*ex[6] + 
    4*ex[2]^2*ex[3]^2*ex[4]*ex[6] - ex[3]*ex[4]^2*ex[6] - 
    ex[3]^2*ex[4]^2*ex[6] - 2*ex[2]*ex[3]^2*ex[4]^2*ex[6] + 
    ex[2]*ex[3]*ex[6]^2 + ex[2]^2*ex[3]*ex[6]^2 - ex[4]*ex[6]^2 - 
    ex[3]*ex[4]*ex[6]^2 - ex[2]*ex[3]*ex[4]*ex[6]^2, 
  y[72] -> -ex[2]^4 - 2*ex[2]^5 - 2*ex[2]^6 - 2*ex[2]^4*ex[3] - 
    3*ex[2]^5*ex[3] - ex[2]^6*ex[3] + 6*ex[2]^5*ex[3]^2 + 
    18*ex[2]^6*ex[3]^2 + 18*ex[2]^7*ex[3]^2 + 6*ex[2]^8*ex[3]^2 + 
    2*ex[2]^4*ex[3]^3 + 13*ex[2]^5*ex[3]^3 + 32*ex[2]^6*ex[3]^3 + 
    38*ex[2]^7*ex[3]^3 + 22*ex[2]^8*ex[3]^3 + 5*ex[2]^9*ex[3]^3 + 
    ex[2]^4*ex[3]^4 + 6*ex[2]^5*ex[3]^4 + 15*ex[2]^6*ex[3]^4 + 
    20*ex[2]^7*ex[3]^4 + 15*ex[2]^8*ex[3]^4 + 6*ex[2]^9*ex[3]^4 + 
    ex[2]^10*ex[3]^4 + 3*ex[2]^3*ex[4] + 7*ex[2]^4*ex[4] + 10*ex[2]^5*ex[4] + 
    4*ex[2]^6*ex[4] + 5*ex[2]^3*ex[3]*ex[4] + 4*ex[2]^4*ex[3]*ex[4] - 
    5*ex[2]^5*ex[3]*ex[4] - 6*ex[2]^6*ex[3]*ex[4] - 2*ex[2]^7*ex[3]*ex[4] - 
    3*ex[2]^3*ex[3]^2*ex[4] - 37*ex[2]^4*ex[3]^2*ex[4] - 
    98*ex[2]^5*ex[3]^2*ex[4] - 102*ex[2]^6*ex[3]^2*ex[4] - 
    43*ex[2]^7*ex[3]^2*ex[4] - 5*ex[2]^8*ex[3]^2*ex[4] - 
    9*ex[2]^3*ex[3]^3*ex[4] - 58*ex[2]^4*ex[3]^3*ex[4] - 
    143*ex[2]^5*ex[3]^3*ex[4] - 172*ex[2]^6*ex[3]^3*ex[4] - 
    103*ex[2]^7*ex[3]^3*ex[4] - 26*ex[2]^8*ex[3]^3*ex[4] - 
    ex[2]^9*ex[3]^3*ex[4] - 4*ex[2]^3*ex[3]^4*ex[4] - 
    24*ex[2]^4*ex[3]^4*ex[4] - 60*ex[2]^5*ex[3]^4*ex[4] - 
    80*ex[2]^6*ex[3]^4*ex[4] - 60*ex[2]^7*ex[3]^4*ex[4] - 
    24*ex[2]^8*ex[3]^4*ex[4] - 4*ex[2]^9*ex[3]^4*ex[4] - 3*ex[2]^2*ex[4]^2 - 
    7*ex[2]^3*ex[4]^2 - 11*ex[2]^4*ex[4]^2 - 4*ex[2]^5*ex[4]^2 + 
    2*ex[2]^6*ex[4]^2 - 3*ex[2]^2*ex[3]*ex[4]^2 + 10*ex[2]^3*ex[3]*ex[4]^2 + 
    36*ex[2]^4*ex[3]*ex[4]^2 + 38*ex[2]^5*ex[3]*ex[4]^2 + 
    17*ex[2]^6*ex[3]*ex[4]^2 + 2*ex[2]^7*ex[3]*ex[4]^2 + 
    9*ex[2]^2*ex[3]^2*ex[4]^2 + 77*ex[2]^3*ex[3]^2*ex[4]^2 + 
    194*ex[2]^4*ex[3]^2*ex[4]^2 + 210*ex[2]^5*ex[3]^2*ex[4]^2 + 
    101*ex[2]^6*ex[3]^2*ex[4]^2 + 17*ex[2]^7*ex[3]^2*ex[4]^2 + 
    15*ex[2]^2*ex[3]^3*ex[4]^2 + 96*ex[2]^3*ex[3]^3*ex[4]^2 + 
    237*ex[2]^4*ex[3]^3*ex[4]^2 + 288*ex[2]^5*ex[3]^3*ex[4]^2 + 
    177*ex[2]^6*ex[3]^3*ex[4]^2 + 48*ex[2]^7*ex[3]^3*ex[4]^2 + 
    3*ex[2]^8*ex[3]^3*ex[4]^2 + 6*ex[2]^2*ex[3]^4*ex[4]^2 + 
    36*ex[2]^3*ex[3]^4*ex[4]^2 + 90*ex[2]^4*ex[3]^4*ex[4]^2 + 
    120*ex[2]^5*ex[3]^4*ex[4]^2 + 90*ex[2]^6*ex[3]^4*ex[4]^2 + 
    36*ex[2]^7*ex[3]^4*ex[4]^2 + 6*ex[2]^8*ex[3]^4*ex[4]^2 + ex[2]*ex[4]^3 + 
    ex[2]^2*ex[4]^3 - 4*ex[2]^4*ex[4]^3 - 4*ex[2]^5*ex[4]^3 - 
    ex[2]*ex[3]*ex[4]^3 - 20*ex[2]^2*ex[3]*ex[4]^3 - 
    53*ex[2]^3*ex[3]*ex[4]^3 - 58*ex[2]^4*ex[3]*ex[4]^3 - 
    28*ex[2]^5*ex[3]*ex[4]^3 - 4*ex[2]^6*ex[3]*ex[4]^3 - 
    9*ex[2]*ex[3]^2*ex[4]^3 - 67*ex[2]^2*ex[3]^2*ex[4]^3 - 
    166*ex[2]^3*ex[3]^2*ex[4]^3 - 186*ex[2]^4*ex[3]^2*ex[4]^3 - 
    97*ex[2]^5*ex[3]^2*ex[4]^3 - 19*ex[2]^6*ex[3]^2*ex[4]^3 - 
    11*ex[2]*ex[3]^3*ex[4]^3 - 70*ex[2]^2*ex[3]^3*ex[4]^3 - 
    173*ex[2]^3*ex[3]^3*ex[4]^3 - 212*ex[2]^4*ex[3]^3*ex[4]^3 - 
    133*ex[2]^5*ex[3]^3*ex[4]^3 - 38*ex[2]^6*ex[3]^3*ex[4]^3 - 
    3*ex[2]^7*ex[3]^3*ex[4]^3 - 4*ex[2]*ex[3]^4*ex[4]^3 - 
    24*ex[2]^2*ex[3]^4*ex[4]^3 - 60*ex[2]^3*ex[3]^4*ex[4]^3 - 
    80*ex[2]^4*ex[3]^4*ex[4]^3 - 60*ex[2]^5*ex[3]^4*ex[4]^3 - 
    24*ex[2]^6*ex[3]^4*ex[4]^3 - 4*ex[2]^7*ex[3]^4*ex[4]^3 + ex[2]*ex[4]^4 + 
    3*ex[2]^2*ex[4]^4 + 4*ex[2]^3*ex[4]^4 + 2*ex[2]^4*ex[4]^4 + 
    ex[3]*ex[4]^4 + 9*ex[2]*ex[3]*ex[4]^4 + 23*ex[2]^2*ex[3]*ex[4]^4 + 
    26*ex[2]^3*ex[3]*ex[4]^4 + 13*ex[2]^4*ex[3]*ex[4]^4 + 
    2*ex[2]^5*ex[3]*ex[4]^4 + 3*ex[3]^2*ex[4]^4 + 21*ex[2]*ex[3]^2*ex[4]^4 + 
    52*ex[2]^2*ex[3]^2*ex[4]^4 + 60*ex[2]^3*ex[3]^2*ex[4]^4 + 
    33*ex[2]^4*ex[3]^2*ex[4]^4 + 7*ex[2]^5*ex[3]^2*ex[4]^4 + 
    3*ex[3]^3*ex[4]^4 + 19*ex[2]*ex[3]^3*ex[4]^4 + 
    47*ex[2]^2*ex[3]^3*ex[4]^4 + 58*ex[2]^3*ex[3]^3*ex[4]^4 + 
    37*ex[2]^4*ex[3]^3*ex[4]^4 + 11*ex[2]^5*ex[3]^3*ex[4]^4 + 
    ex[2]^6*ex[3]^3*ex[4]^4 + ex[3]^4*ex[4]^4 + 6*ex[2]*ex[3]^4*ex[4]^4 + 
    15*ex[2]^2*ex[3]^4*ex[4]^4 + 20*ex[2]^3*ex[3]^4*ex[4]^4 + 
    15*ex[2]^4*ex[3]^4*ex[4]^4 + 6*ex[2]^5*ex[3]^4*ex[4]^4 + 
    ex[2]^6*ex[3]^4*ex[4]^4 + ex[2]^4*ex[6] + ex[2]^5*ex[6] + 
    2*ex[2]^6*ex[6] + 3*ex[2]^4*ex[3]*ex[6] + 4*ex[2]^5*ex[3]*ex[6] + 
    ex[2]^6*ex[3]*ex[6] + 3*ex[2]^4*ex[3]^2*ex[6] + 5*ex[2]^5*ex[3]^2*ex[6] - 
    3*ex[2]^6*ex[3]^2*ex[6] - 9*ex[2]^7*ex[3]^2*ex[6] - 
    4*ex[2]^8*ex[3]^2*ex[6] + ex[2]^4*ex[3]^3*ex[6] + 
    2*ex[2]^5*ex[3]^3*ex[6] - 2*ex[2]^6*ex[3]^3*ex[6] - 
    8*ex[2]^7*ex[3]^3*ex[6] - 7*ex[2]^8*ex[3]^3*ex[6] - 
    2*ex[2]^9*ex[3]^3*ex[6] - 3*ex[2]^3*ex[4]*ex[6] - 5*ex[2]^4*ex[4]*ex[6] - 
    10*ex[2]^5*ex[4]*ex[6] - 6*ex[2]^6*ex[4]*ex[6] - 
    9*ex[2]^3*ex[3]*ex[4]*ex[6] - 16*ex[2]^4*ex[3]*ex[4]*ex[6] - 
    11*ex[2]^5*ex[3]*ex[4]*ex[6] - 4*ex[2]^6*ex[3]*ex[4]*ex[6] - 
    9*ex[2]^3*ex[3]^2*ex[4]*ex[6] - 17*ex[2]^4*ex[3]^2*ex[4]*ex[6] + 
    5*ex[2]^5*ex[3]^2*ex[4]*ex[6] + 27*ex[2]^6*ex[3]^2*ex[4]*ex[6] + 
    16*ex[2]^7*ex[3]^2*ex[4]*ex[6] + 2*ex[2]^8*ex[3]^2*ex[4]*ex[6] - 
    3*ex[2]^3*ex[3]^3*ex[4]*ex[6] - 6*ex[2]^4*ex[3]^3*ex[4]*ex[6] + 
    6*ex[2]^5*ex[3]^3*ex[4]*ex[6] + 24*ex[2]^6*ex[3]^3*ex[4]*ex[6] + 
    21*ex[2]^7*ex[3]^3*ex[4]*ex[6] + 6*ex[2]^8*ex[3]^3*ex[4]*ex[6] + 
    3*ex[2]^2*ex[4]^2*ex[6] + 7*ex[2]^3*ex[4]^2*ex[6] + 
    13*ex[2]^4*ex[4]^2*ex[6] + 9*ex[2]^5*ex[4]^2*ex[6] + 
    9*ex[2]^2*ex[3]*ex[4]^2*ex[6] + 20*ex[2]^3*ex[3]*ex[4]^2*ex[6] + 
    18*ex[2]^4*ex[3]*ex[4]^2*ex[6] + 6*ex[2]^5*ex[3]*ex[4]^2*ex[6] - 
    ex[2]^6*ex[3]*ex[4]^2*ex[6] + 9*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 
    19*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] - ex[2]^4*ex[3]^2*ex[4]^2*ex[6] - 
    27*ex[2]^5*ex[3]^2*ex[4]^2*ex[6] - 20*ex[2]^6*ex[3]^2*ex[4]^2*ex[6] - 
    4*ex[2]^7*ex[3]^2*ex[4]^2*ex[6] + 3*ex[2]^2*ex[3]^3*ex[4]^2*ex[6] + 
    6*ex[2]^3*ex[3]^3*ex[4]^2*ex[6] - 6*ex[2]^4*ex[3]^3*ex[4]^2*ex[6] - 
    24*ex[2]^5*ex[3]^3*ex[4]^2*ex[6] - 21*ex[2]^6*ex[3]^3*ex[4]^2*ex[6] - 
    6*ex[2]^7*ex[3]^3*ex[4]^2*ex[6] - ex[2]*ex[4]^3*ex[6] - 
    3*ex[2]^2*ex[4]^3*ex[6] - 5*ex[2]^3*ex[4]^3*ex[6] - 
    3*ex[2]^4*ex[4]^3*ex[6] - 3*ex[2]*ex[3]*ex[4]^3*ex[6] - 
    8*ex[2]^2*ex[3]*ex[4]^3*ex[6] - 8*ex[2]^3*ex[3]*ex[4]^3*ex[6] - 
    2*ex[2]^4*ex[3]*ex[4]^3*ex[6] + ex[2]^5*ex[3]*ex[4]^3*ex[6] - 
    3*ex[2]*ex[3]^2*ex[4]^3*ex[6] - 7*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] - 
    ex[2]^3*ex[3]^2*ex[4]^3*ex[6] + 9*ex[2]^4*ex[3]^2*ex[4]^3*ex[6] + 
    8*ex[2]^5*ex[3]^2*ex[4]^3*ex[6] + 2*ex[2]^6*ex[3]^2*ex[4]^3*ex[6] - 
    ex[2]*ex[3]^3*ex[4]^3*ex[6] - 2*ex[2]^2*ex[3]^3*ex[4]^3*ex[6] + 
    2*ex[2]^3*ex[3]^3*ex[4]^3*ex[6] + 8*ex[2]^4*ex[3]^3*ex[4]^3*ex[6] + 
    7*ex[2]^5*ex[3]^3*ex[4]^3*ex[6] + 2*ex[2]^6*ex[3]^3*ex[4]^3*ex[6] + 
    ex[2]^5*ex[6]^2 + 2*ex[2]^5*ex[3]*ex[6]^2 + 3*ex[2]^6*ex[3]*ex[6]^2 + 
    ex[2]^7*ex[3]*ex[6]^2 + ex[2]^5*ex[3]^2*ex[6]^2 + 
    3*ex[2]^6*ex[3]^2*ex[6]^2 + 3*ex[2]^7*ex[3]^2*ex[6]^2 + 
    ex[2]^8*ex[3]^2*ex[6]^2 - 2*ex[2]^4*ex[4]*ex[6]^2 - 
    ex[2]^5*ex[4]*ex[6]^2 + ex[2]^6*ex[4]*ex[6]^2 - 
    4*ex[2]^4*ex[3]*ex[4]*ex[6]^2 - 7*ex[2]^5*ex[3]*ex[4]*ex[6]^2 - 
    4*ex[2]^6*ex[3]*ex[4]*ex[6]^2 - ex[2]^7*ex[3]*ex[4]*ex[6]^2 - 
    2*ex[2]^4*ex[3]^2*ex[4]*ex[6]^2 - 6*ex[2]^5*ex[3]^2*ex[4]*ex[6]^2 - 
    6*ex[2]^6*ex[3]^2*ex[4]*ex[6]^2 - 2*ex[2]^7*ex[3]^2*ex[4]*ex[6]^2 + 
    ex[2]^3*ex[4]^2*ex[6]^2 + ex[2]^4*ex[4]^2*ex[6]^2 + 
    2*ex[2]^3*ex[3]*ex[4]^2*ex[6]^2 + 4*ex[2]^4*ex[3]*ex[4]^2*ex[6]^2 + 
    3*ex[2]^5*ex[3]*ex[4]^2*ex[6]^2 + ex[2]^6*ex[3]*ex[4]^2*ex[6]^2 + 
    ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^2 + 3*ex[2]^4*ex[3]^2*ex[4]^2*ex[6]^2 + 
    3*ex[2]^5*ex[3]^2*ex[4]^2*ex[6]^2 + ex[2]^6*ex[3]^2*ex[4]^2*ex[6]^2, 
  y[73] -> -1 + ex[3], y[74] -> -ex[2]^4 - 2*ex[2]^4*ex[3] + 
    2*ex[2]^6*ex[3] - ex[2]^4*ex[3]^2 + ex[2]^5*ex[3]^2 + 5*ex[2]^6*ex[3]^2 + 
    3*ex[2]^7*ex[3]^2 + ex[2]^5*ex[3]^3 + 3*ex[2]^6*ex[3]^3 + 
    3*ex[2]^7*ex[3]^3 + ex[2]^8*ex[3]^3 - ex[2]^2*ex[4] + ex[2]^3*ex[4] + 
    ex[2]^4*ex[4] - 3*ex[2]^2*ex[3]*ex[4] - ex[2]^3*ex[3]*ex[4] - 
    2*ex[2]^4*ex[3]*ex[4] - 7*ex[2]^5*ex[3]*ex[4] - 3*ex[2]^6*ex[3]*ex[4] - 
    3*ex[2]^2*ex[3]^2*ex[4] - 5*ex[2]^3*ex[3]^2*ex[4] - 
    8*ex[2]^4*ex[3]^2*ex[4] - 14*ex[2]^5*ex[3]^2*ex[4] - 
    9*ex[2]^6*ex[3]^2*ex[4] - ex[2]^7*ex[3]^2*ex[4] - ex[2]^2*ex[3]^3*ex[4] - 
    3*ex[2]^3*ex[3]^3*ex[4] - 5*ex[2]^4*ex[3]^3*ex[4] - 
    7*ex[2]^5*ex[3]^3*ex[4] - 6*ex[2]^6*ex[3]^3*ex[4] - 
    2*ex[2]^7*ex[3]^3*ex[4] + 2*ex[2]*ex[4]^2 + 3*ex[2]^2*ex[4]^2 + 
    4*ex[2]^3*ex[4]^2 + 5*ex[2]^4*ex[4]^2 + 2*ex[2]^5*ex[4]^2 + 
    6*ex[2]*ex[3]*ex[4]^2 + 12*ex[2]^2*ex[3]*ex[4]^2 + 
    15*ex[2]^3*ex[3]*ex[4]^2 + 16*ex[2]^4*ex[3]*ex[4]^2 + 
    7*ex[2]^5*ex[3]*ex[4]^2 + 6*ex[2]*ex[3]^2*ex[4]^2 + 
    15*ex[2]^2*ex[3]^2*ex[4]^2 + 18*ex[2]^3*ex[3]^2*ex[4]^2 + 
    16*ex[2]^4*ex[3]^2*ex[4]^2 + 8*ex[2]^5*ex[3]^2*ex[4]^2 + 
    ex[2]^6*ex[3]^2*ex[4]^2 + 2*ex[2]*ex[3]^3*ex[4]^2 + 
    6*ex[2]^2*ex[3]^3*ex[4]^2 + 7*ex[2]^3*ex[3]^3*ex[4]^2 + 
    5*ex[2]^4*ex[3]^3*ex[4]^2 + 3*ex[2]^5*ex[3]^3*ex[4]^2 + 
    ex[2]^6*ex[3]^3*ex[4]^2 - ex[4]^3 - 3*ex[2]*ex[4]^3 - 5*ex[2]^2*ex[4]^3 - 
    5*ex[2]^3*ex[4]^3 - 2*ex[2]^4*ex[4]^3 - 3*ex[3]*ex[4]^3 - 
    9*ex[2]*ex[3]*ex[4]^3 - 13*ex[2]^2*ex[3]*ex[4]^3 - 
    11*ex[2]^3*ex[3]*ex[4]^3 - 4*ex[2]^4*ex[3]*ex[4]^3 - 3*ex[3]^2*ex[4]^3 - 
    9*ex[2]*ex[3]^2*ex[4]^3 - 11*ex[2]^2*ex[3]^2*ex[4]^3 - 
    7*ex[2]^3*ex[3]^2*ex[4]^3 - 2*ex[2]^4*ex[3]^2*ex[4]^3 - ex[3]^3*ex[4]^3 - 
    3*ex[2]*ex[3]^3*ex[4]^3 - 3*ex[2]^2*ex[3]^3*ex[4]^3 - 
    ex[2]^3*ex[3]^3*ex[4]^3 - ex[2]^3*ex[6] - 3*ex[2]^3*ex[3]*ex[6] - 
    3*ex[2]^4*ex[3]*ex[6] - ex[2]^5*ex[3]*ex[6] - ex[2]^6*ex[3]*ex[6] - 
    3*ex[2]^3*ex[3]^2*ex[6] - 6*ex[2]^4*ex[3]^2*ex[6] - 
    4*ex[2]^5*ex[3]^2*ex[6] - 2*ex[2]^6*ex[3]^2*ex[6] - 
    ex[2]^7*ex[3]^2*ex[6] - ex[2]^3*ex[3]^3*ex[6] - 3*ex[2]^4*ex[3]^3*ex[6] - 
    3*ex[2]^5*ex[3]^3*ex[6] - ex[2]^6*ex[3]^3*ex[6] + 2*ex[2]^2*ex[4]*ex[6] + 
    ex[2]^3*ex[4]*ex[6] - 2*ex[2]^4*ex[4]*ex[6] - ex[2]^5*ex[4]*ex[6] + 
    6*ex[2]^2*ex[3]*ex[4]*ex[6] + 8*ex[2]^3*ex[3]*ex[4]*ex[6] + 
    ex[2]^4*ex[3]*ex[4]*ex[6] + ex[2]^6*ex[3]*ex[4]*ex[6] + 
    6*ex[2]^2*ex[3]^2*ex[4]*ex[6] + 13*ex[2]^3*ex[3]^2*ex[4]*ex[6] + 
    9*ex[2]^4*ex[3]^2*ex[4]*ex[6] + 3*ex[2]^5*ex[3]^2*ex[4]*ex[6] + 
    ex[2]^6*ex[3]^2*ex[4]*ex[6] + 2*ex[2]^2*ex[3]^3*ex[4]*ex[6] + 
    6*ex[2]^3*ex[3]^3*ex[4]*ex[6] + 6*ex[2]^4*ex[3]^3*ex[4]*ex[6] + 
    2*ex[2]^5*ex[3]^3*ex[4]*ex[6] - ex[2]*ex[4]^2*ex[6] - 
    ex[2]^2*ex[4]^2*ex[6] + ex[2]^3*ex[4]^2*ex[6] + ex[2]^4*ex[4]^2*ex[6] - 
    3*ex[2]*ex[3]*ex[4]^2*ex[6] - 5*ex[2]^2*ex[3]*ex[4]^2*ex[6] - 
    ex[2]^3*ex[3]*ex[4]^2*ex[6] + ex[2]^4*ex[3]*ex[4]^2*ex[6] - 
    3*ex[2]*ex[3]^2*ex[4]^2*ex[6] - 7*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] - 
    5*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] - ex[2]^4*ex[3]^2*ex[4]^2*ex[6] - 
    ex[2]*ex[3]^3*ex[4]^2*ex[6] - 3*ex[2]^2*ex[3]^3*ex[4]^2*ex[6] - 
    3*ex[2]^3*ex[3]^3*ex[4]^2*ex[6] - ex[2]^4*ex[3]^3*ex[4]^2*ex[6], 
  y[75] -> 2*ex[2]^3*ex[3] + 2*ex[2]^3*ex[3]^2 + ex[2]^4*ex[3]^2 - 
    2*ex[2]^2*ex[4] - 8*ex[2]^2*ex[3]*ex[4] - 6*ex[2]^2*ex[3]^2*ex[4] - 
    2*ex[2]^3*ex[3]^2*ex[4] + 4*ex[2]*ex[4]^2 + 10*ex[2]*ex[3]*ex[4]^2 + 
    6*ex[2]*ex[3]^2*ex[4]^2 + ex[2]^2*ex[3]^2*ex[4]^2 - 2*ex[4]^3 - 
    4*ex[3]*ex[4]^3 - 2*ex[3]^2*ex[4]^3 + 3*ex[2]^2*ex[3]*ex[6] - 
    ex[2]^3*ex[3]*ex[6] + 2*ex[2]^2*ex[3]^2*ex[6] - 3*ex[2]*ex[4]*ex[6] - 
    8*ex[2]*ex[3]*ex[4]*ex[6] + ex[2]^2*ex[3]*ex[4]*ex[6] - 
    4*ex[2]*ex[3]^2*ex[4]*ex[6] + 3*ex[4]^2*ex[6] + 5*ex[3]*ex[4]^2*ex[6] + 
    2*ex[3]^2*ex[4]^2*ex[6] + ex[2]*ex[3]*ex[6]^2 - ex[4]*ex[6]^2 - 
    ex[3]*ex[4]*ex[6]^2, y[76] -> 4*ex[2]^4*ex[3] + 4*ex[2]^5*ex[3] + 
    4*ex[2]^4*ex[3]^2 + 4*ex[2]^5*ex[3]^2 + ex[2]^6*ex[3]^2 - 
    4*ex[2]^3*ex[4] - 4*ex[2]^4*ex[4] - 16*ex[2]^3*ex[3]*ex[4] - 
    14*ex[2]^4*ex[3]*ex[4] - 12*ex[2]^3*ex[3]^2*ex[4] - 
    10*ex[2]^4*ex[3]^2*ex[4] - 2*ex[2]^5*ex[3]^2*ex[4] + 9*ex[2]^2*ex[4]^2 + 
    8*ex[2]^3*ex[4]^2 + 22*ex[2]^2*ex[3]*ex[4]^2 + 16*ex[2]^3*ex[3]*ex[4]^2 + 
    13*ex[2]^2*ex[3]^2*ex[4]^2 + 8*ex[2]^3*ex[3]^2*ex[4]^2 + 
    ex[2]^4*ex[3]^2*ex[4]^2 - 6*ex[2]*ex[4]^3 - 4*ex[2]^2*ex[4]^3 - 
    12*ex[2]*ex[3]*ex[4]^3 - 6*ex[2]^2*ex[3]*ex[4]^3 - 
    6*ex[2]*ex[3]^2*ex[4]^3 - 2*ex[2]^2*ex[3]^2*ex[4]^3 + ex[4]^4 + 
    2*ex[3]*ex[4]^4 + ex[3]^2*ex[4]^4 + 4*ex[2]^3*ex[3]*ex[6] + 
    2*ex[2]^4*ex[3]*ex[6] - 2*ex[2]^5*ex[3]*ex[6] + 4*ex[2]^3*ex[3]^2*ex[6] + 
    2*ex[2]^4*ex[3]^2*ex[6] - 6*ex[2]^2*ex[4]*ex[6] - 6*ex[2]^3*ex[4]*ex[6] - 
    16*ex[2]^2*ex[3]*ex[4]*ex[6] - 10*ex[2]^3*ex[3]*ex[4]*ex[6] + 
    2*ex[2]^4*ex[3]*ex[4]*ex[6] - 10*ex[2]^2*ex[3]^2*ex[4]*ex[6] - 
    4*ex[2]^3*ex[3]^2*ex[4]*ex[6] + 8*ex[2]*ex[4]^2*ex[6] + 
    6*ex[2]^2*ex[4]^2*ex[6] + 16*ex[2]*ex[3]*ex[4]^2*ex[6] + 
    8*ex[2]^2*ex[3]*ex[4]^2*ex[6] + 8*ex[2]*ex[3]^2*ex[4]^2*ex[6] + 
    2*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] - 2*ex[4]^3*ex[6] - 
    4*ex[3]*ex[4]^3*ex[6] - 2*ex[3]^2*ex[4]^3*ex[6] + ex[2]^2*ex[6]^2 + 
    2*ex[2]^3*ex[6]^2 + ex[2]^4*ex[6]^2 + 2*ex[2]^2*ex[3]*ex[6]^2 + 
    2*ex[2]^3*ex[3]*ex[6]^2 + ex[2]^2*ex[3]^2*ex[6]^2 - 
    2*ex[2]*ex[4]*ex[6]^2 - 2*ex[2]^2*ex[4]*ex[6]^2 - 
    4*ex[2]*ex[3]*ex[4]*ex[6]^2 - 2*ex[2]^2*ex[3]*ex[4]*ex[6]^2 - 
    2*ex[2]*ex[3]^2*ex[4]*ex[6]^2 + ex[4]^2*ex[6]^2 + 
    2*ex[3]*ex[4]^2*ex[6]^2 + ex[3]^2*ex[4]^2*ex[6]^2, 
  y[77] -> ex[2] + ex[2]^2 + ex[2]*ex[3] - ex[4] - ex[3]*ex[4] + 
    ex[2]*ex[3]*ex[4] - ex[4]^2 - ex[3]*ex[4]^2 - ex[2]*ex[3]*ex[6] + 
    ex[4]*ex[6] + ex[3]*ex[4]*ex[6], 
  y[78] -> 2*ex[2]*ex[3] + ex[2]^2*ex[3] - ex[4] - 2*ex[3]*ex[4] - 
    ex[2]*ex[3]*ex[4]}, {f[1] -> y[6]/(2*y[1]^3*y[2]^2*y[3]*y[4]*y[5]) + 
    (y[8]*y[9]*y[12])/(6*y[1]^3*y[2]^2*y[4]*y[7]*y[10]^2*y[11]) - 
    y[4]/(2*y[1]^3*y[2]^2*y[13]*y[14]) - (y[8]*y[16])/
     (3*y[1]^3*y[2]*y[7]*y[10]*y[15]^2) - (y[4]*y[17])/
     (6*y[1]^3*y[2]^2*y[7]^2*y[13]*y[18]) - 1/(y[1]^3*y[8]*y[13]*y[19]) + 
    y[20]/(6*y[1]^3*y[2]^2*y[3]*y[7]^2*y[8]*y[10]^2*y[13]*y[15]), 
  f[4] -> -((y[12]*y[21]*y[25])/(y[1]^3*y[2]^2*y[4]^2*y[22]*y[23]*y[24])) - 
    (y[3]^2*y[21]^2*y[26]*y[27]*y[30])/(y[1]^3*y[2]*y[4]*y[28]*y[29]*y[31]) + 
    (y[12]*y[21])/(y[1]^3*y[2]*y[23]*y[32]*y[33]) + 
    (y[34]*y[36])/(y[1]^3*y[8]*y[13]*y[19]*y[27]*y[28]*y[35]) + 
    (y[16]*y[37])/(y[1]^3*y[2]*y[4]*y[8]*y[13]*y[15]*y[27]*y[33]) - 
    (y[7]*y[12]*y[21]^2*y[26]*y[38]*y[40])/(y[1]^3*y[2]^2*y[24]*y[31]*y[35]*
      y[39]) + (y[12]*y[21]^2*y[26]*y[41])/(y[1]^3*y[2]^2*y[4]*y[24]*y[31]*
      y[35]*y[39]), f[6] -> 1/(2*y[1]^3*y[8]*y[13]*y[15]) - 
    1/(2*y[1]^3*y[8]*y[13]*y[19]), 
  f[13] -> (y[8]*y[16])/(3*y[1]^3*y[2]*y[7]*y[10]*y[15]^2) + 
    (y[12]*y[42])/(6*y[1]^3*y[2]*y[3]*y[7]*y[10]^2*y[11]) + 
    (y[4]*y[26]*y[43])/(6*y[1]^3*y[2]^2*y[7]^2*y[13]*y[18]) + 
    y[44]/(6*y[1]^3*y[2]^2*y[3]*y[7]^2*y[10]^2*y[13]*y[15]), 
  f[14] -> (8*y[8]*y[16])/(9*y[1]^3*y[2]*y[7]*y[10]*y[15]^2) + 
    (y[12]*y[45])/(9*y[1]^3*y[2]*y[3]*y[7]*y[10]^2*y[11]) + 
    (y[4]*y[26]*y[46])/(9*y[1]^3*y[2]^2*y[7]^2*y[13]*y[18]) + 
    y[47]/(9*y[1]^3*y[2]^2*y[3]*y[7]^2*y[10]^2*y[13]*y[15]), 
  f[21] -> (y[21]*y[26])/(2*y[1]^3*y[2]*y[14]^2) + 
    y[48]/(2*y[1]^3*y[2]^2*y[13]*y[15]) + 
    y[49]/(2*y[1]^3*y[2]^2*y[13]*y[14]), 
  f[22] -> (y[21]*y[26])/(y[1]^3*y[2]*y[14]^2) - 
    (y[2]*y[4]*y[26])/(y[1]^3*y[8]*y[19]*y[27]*y[28]) - 
    (y[3]^2*y[21]^2*y[26]*y[27])/(y[1]^3*y[2]^2*y[4]*y[28]*y[29]) + 
    y[50]/(2*y[1]^3*y[2]^2*y[4]*y[13]*y[14]) + 
    y[51]/(2*y[1]^3*y[2]^2*y[4]*y[8]*y[13]*y[15]*y[27]), 
  f[27] -> y[12]/(2*y[1]^3*y[2]^2*y[3]*y[5]^2) + 
    y[52]/(2*y[1]^3*y[2]*y[3]^2*y[5]*y[8]) + 
    y[52]/(2*y[1]^3*y[3]^2*y[8]*y[15]), 
  f[28] -> y[12]/(y[1]^3*y[2]^2*y[3]*y[5]^2) + 
    (y[12]*y[21])/(y[1]^3*y[2]^2*y[4]*y[8]*y[22]*y[23]) - 
    (y[12]*y[21])/(y[1]^3*y[2]*y[23]*y[32]*y[33]) + 
    y[53]/(2*y[1]^3*y[2]^2*y[3]^2*y[5]*y[8]) + 
    y[54]/(2*y[1]^3*y[2]*y[3]^2*y[8]*y[15]*y[33]), 
  f[43] -> -y[4]/(2*y[1]^3*y[2]^2*y[13]*y[18]) - 
    (y[12]*y[21])/(y[1]^3*y[2]^2*y[4]^2*y[22]*y[24]) - 
    (y[21]*y[26])/(y[1]^3*y[2]*y[14]^2) + (y[3]^3*y[21]^2*y[26]*y[27])/
     (y[1]^3*y[2]^2*y[4]*y[29]*y[31]) + 
    y[55]/(2*y[1]^3*y[2]^2*y[4]*y[13]*y[14]) + 
    y[56]/(2*y[1]^3*y[2]^2*y[4]*y[13]*y[15]) + 
    (y[7]*y[12]*y[21]*y[26]*y[38]*y[57])/(y[1]^3*y[2]^2*y[24]*y[31]*y[39]) - 
    (y[12]*y[21]*y[26]*y[58])/(y[1]^3*y[2]^2*y[4]*y[24]*y[31]*y[39]), 
  f[70] -> y[12]/(4*y[1]^3*y[2]*y[3]^2*y[7]*y[8]*y[11]) + 
    y[52]/(4*y[1]^3*y[3]^2*y[8]*y[15]), 
  f[71] -> y[12]/(4*y[1]^3*y[2]*y[3]^2*y[7]*y[8]*y[11]) + 
    y[59]/(4*y[1]^3*y[2]*y[3]^2*y[8]*y[15]) - 
    (y[7]*y[21])/(2*y[1]^3*y[8]*y[60]), 
  f[73] -> -(y[4]*y[26])/(4*y[1]^3*y[2]^2*y[13]*y[18]) + 
    y[48]/(4*y[1]^3*y[2]^2*y[13]*y[15]), 
  f[74] -> -(y[4]*y[26])/(4*y[1]^3*y[2]^2*y[13]*y[18]) - 
    (y[7]*y[21])/(2*y[1]^3*y[4]*y[60]) + 
    y[61]/(4*y[1]^3*y[2]^2*y[4]*y[13]*y[15]), 
  f[75] -> (y[7]*y[10]*y[21])/(2*y[1]^3*y[2]*y[4]*y[8]*y[15]) + 
    y[21]^2/(2*y[1]^3*y[2]^2*y[4]^3*y[22]^2) - 
    (y[10]*y[21])/(2*y[1]^3*y[2]^2*y[4]^2*y[8]*y[22]), 
  f[76] -> y[21]^2/(2*y[1]^3*y[2]^2*y[4]^3*y[22]^2) - 
    (y[21]*y[62])/(2*y[1]^3*y[2]^2*y[4]^2*y[8]*y[12]*y[22]) + 
    (y[7]*y[21]*y[64])/(2*y[1]^3*y[4]*y[6]*y[60]*y[63]), 
  f[79] -> (y[7]*y[10]*y[21])/(2*y[1]^3*y[2]*y[4]*y[8]*y[15]) + 
    (y[3]*y[7]^2*y[21]^2)/(2*y[1]^3*y[4]*y[60]*y[63]), 
  f[80] -> (y[7]*y[10]*y[21])/(2*y[1]^3*y[2]*y[4]*y[8]*y[15]) - 
    (y[2]*y[4]*y[21]*y[26])/(2*y[1]^3*y[8]*y[19]*y[28]^2) + 
    (y[3]*y[13]*y[21]^2*y[27]^2)/(2*y[1]^3*y[4]*y[29]^2*y[65]) - 
    (y[3]*y[21]*y[27]*y[66])/(2*y[1]^3*y[2]*y[4]*y[28]^2*y[29]), 
  f[81] -> -(y[2]*y[4]*y[21]*y[26])/(2*y[1]^3*y[8]*y[19]*y[28]^2) + 
    (y[3]*y[13]*y[21]^2*y[27]^2)/(2*y[1]^3*y[4]*y[29]^2*y[65]) - 
    (y[21]*y[27]*y[67])/(2*y[1]^3*y[2]*y[4]*y[26]*y[28]^2*y[29]) - 
    (y[7]*y[21]*y[68])/(2*y[1]^3*y[4]*y[26]*y[60]*y[63]), 
  f[82] -> (y[21]^2*y[24])/(2*y[1]^3*y[2]^2*y[4]^3*y[22]^2) + 
    (y[13]*y[21]^2*y[27]^2*y[31])/(2*y[1]^3*y[2]*y[4]*y[28]*y[29]^2) - 
    (y[4]*y[21]*y[26]*y[35])/(2*y[1]^3*y[8]*y[19]*y[28]^2) + 
    (y[7]*y[12]*y[21]^2*y[26]*y[38]*y[69])/(y[1]^3*y[2]^2*y[24]*y[31]*
      y[39]) - (y[12]*y[21]^2*y[26]*y[70])/(y[1]^3*y[2]^2*y[4]*y[24]*y[31]*
      y[39]) - (y[21]*y[71])/(2*y[1]^3*y[2]^2*y[4]^2*y[8]*y[22]*y[24]) + 
    (y[21]*y[27]*y[72])/(2*y[1]^3*y[2]^2*y[4]*y[28]^2*y[29]*y[31]), 
  f[83] -> (y[21]^2*y[24])/(2*y[1]^3*y[2]^2*y[4]^3*y[22]^2) + 
    (y[13]*y[21]^2*y[27]^2*y[31])/(2*y[1]^3*y[2]*y[4]*y[28]*y[29]^2) - 
    (y[4]*y[21]*y[26]*y[35])/(2*y[1]^3*y[8]*y[19]*y[28]^2) + 
    (y[21]*y[73])/(2*y[1]^3*y[2]^2*y[3]*y[4]) + (y[21]*y[27]*y[74])/
     (2*y[1]^3*y[2]^2*y[3]*y[4]*y[26]*y[28]^2*y[29]) - 
    (y[21]*y[75])/(2*y[1]^3*y[2]^2*y[4]^2*y[8]*y[12]*y[22]) + 
    (y[7]^2*y[21]*y[76])/(2*y[1]^3*y[2]*y[3]*y[4]*y[8]*y[12]*y[26]*y[60]), 
  f[93] -> -16/(y[1]^3*y[8]^2*y[13]^2*y[19]) + 
    (16*y[3])/(y[1]^3*y[8]^2*y[13]^2*y[60]) + 
    (16*y[77])/(y[1]^3*y[8]*y[13]*y[60]^2), 
  f[94] -> (16*y[2]^2*y[7]^2*y[13]*y[21]^2)/(y[1]^3*y[4]*y[60]^3) - 
    (16*y[7]*y[10]*y[21])/(y[1]^3*y[4]*y[13]*y[15]*y[63]^2) + 
    (16*y[3]*y[7]*y[10]*y[21])/(y[1]^3*y[4]*y[13]*y[60]*y[63]^2) + 
    (16*y[2]*y[7]*y[21]*y[78])/(y[1]^3*y[4]*y[60]^2*y[63])}, 
 {{eps*f[14], eps^2*f[14], eps*f[4], eps^2*f[4], eps*f[22], eps^2*f[22], 
   f[27] + eps*f[28], eps^2*f[28], eps*f[13], eps^2*f[13], eps*f[43], 
   eps^2*f[43], f[1], eps*f[1], eps^2*f[1], eps*f[27], eps^2*f[27], f[21], 
   eps*f[21], eps^2*f[21], eps*f[70] + eps^2*f[71], eps*f[73] + eps^2*f[74], 
   eps*f[75] + eps^2*f[76], eps^2*f[79], eps*f[80] + eps^2*f[81], 
   eps*f[82] + eps^2*f[83], eps^2*f[82], eps^2*f[75], eps^2*f[80], 
   eps*f[93] + eps^2*f[94], eps^2*f[70], eps^2*f[73], eps^2*f[93], f[6], 
   eps*f[6], eps^2*f[6]}, {-mono[1], (-8*mono[1] + 3*mono[Fr[1, 2]])/3, 
   mono[Fr[1, 1]] - mono[Fr[1, 5]], (4*mono[Fr[1, 1]] - mono[Fr[1, 1]^2] - 
     4*mono[Fr[1, 5]] + mono[Fr[1, 5]^2])/2, mono[Fr[1, 3]] - mono[Fr[1, 5]], 
   (4*mono[Fr[1, 3]] - mono[Fr[1, 3]^2] - 4*mono[Fr[1, 5]] + 
     mono[Fr[1, 5]^2])/2, mono[Fr[1, 4]] - mono[Fr[1, 5]], 
   (4*mono[Fr[1, 4]] - mono[Fr[1, 4]^2] - 4*mono[Fr[1, 5]] + 
     mono[Fr[1, 5]^2])/2, 2*mono[1] + mono[Fr[1, 2]] - mono[Fr[1, 5]], 
   (32*mono[1] - 3*mono[Fr[1, 2]^2] - 12*mono[Fr[1, 5]] + 3*mono[Fr[1, 5]^2])/
    6, -mono[Fr[1, 5]] + mono[Fr[1, 6]], 
   (-4*mono[Fr[1, 5]] + mono[Fr[1, 5]^2] + 4*mono[Fr[1, 6]] - 
     mono[Fr[1, 6]^2])/2, mono[1], 2*mono[1] - mono[Fr[1, 5]], 
   (48*mono[1] - 24*mono[Fr[1, 5]] + 6*mono[Fr[1, 5]^2] - mono[Fr[2, 1]])/12, 
   (-mono[Fr[1, 4]^2] + mono[Fr[1, 5]^2])/2, 
   (2*mono[Fr[1, 4]^3] - 2*mono[Fr[1, 5]^3] - mono[Fr[1, 4]*Fr[2, 1]] + 
     mono[Fr[1, 5]*Fr[2, 1]])/12, mono[Fr[1, 3]] - mono[Fr[1, 6]], 
   (-mono[Fr[1, 3]^2] + mono[Fr[1, 6]^2])/2, 
   (2*mono[Fr[1, 3]^3] - 2*mono[Fr[1, 6]^3] - mono[Fr[1, 3]*Fr[2, 1]] + 
     mono[Fr[1, 6]*Fr[2, 1]])/12, (-6*mono[Fr[1, 2]^2] + 6*mono[Fr[1, 4]^2] - 
     6*mono[Fr[1, 5]^2] + mono[Fr[2, 1]] + 6*mono[Fr[2, 2]])/6, 
   (-6*mono[Fr[1, 2]^2] + 6*mono[Fr[1, 3]^2] - 6*mono[Fr[1, 6]^2] + 
     mono[Fr[2, 1]] + 6*mono[Fr[2, 3]])/6, 
   (6*mono[Fr[1, 1]^2] - 12*mono[Fr[1, 4]^2] + 6*mono[Fr[1, 5]^2] - 
     6*mono[Fr[1, 6]^2] + mono[Fr[2, 1]] + 12*mono[Fr[2, 4]])/12, 
   mono[Fr[1, 1]^2] + mono[Fr[1, 2]^2] - mono[Fr[1, 3]^2] - 
    mono[Fr[1, 4]^2] + mono[Fr[2, 5]], 
   (6*mono[Fr[1, 1]^2] - 12*mono[Fr[1, 3]^2] - 6*mono[Fr[1, 5]^2] + 
     6*mono[Fr[1, 6]^2] + mono[Fr[2, 1]] + 12*mono[Fr[2, 6]])/12, 
   mono[Fr[2, 7]/SQRT1], mono[Fr[3, 3]/SQRT1], 
   (-2*mono[Fr[1, 1]^3] + 4*mono[Fr[1, 4]^3] - 2*mono[Fr[1, 5]^3] + 
     2*mono[Fr[1, 6]^3] + mono[Fr[1, 1]*Fr[2, 1]] - 
     2*mono[Fr[1, 4]*Fr[2, 1]] + mono[Fr[1, 5]*Fr[2, 1]] - 
     mono[Fr[1, 6]*Fr[2, 1]] + 12*mono[Fr[3, 1]] + 28*mono[Fr[3, 5]])/12, 
   (-2*mono[Fr[1, 1]^3] + 4*mono[Fr[1, 3]^3] + 2*mono[Fr[1, 5]^3] - 
     2*mono[Fr[1, 6]^3] + mono[Fr[1, 1]*Fr[2, 1]] - 
     2*mono[Fr[1, 3]*Fr[2, 1]] - mono[Fr[1, 5]*Fr[2, 1]] + 
     mono[Fr[1, 6]*Fr[2, 1]] + 12*mono[Fr[3, 2]] + 28*mono[Fr[3, 5]])/12, 
   mono[SQRT2*Fr[3, 6]], (2*mono[Fr[1, 2]^3] - 2*mono[Fr[1, 4]^3] + 
     2*mono[Fr[1, 5]^3] - mono[Fr[1, 2]*Fr[2, 1]] + mono[Fr[1, 4]*Fr[2, 1]] - 
     mono[Fr[1, 5]*Fr[2, 1]] + 28*mono[Fr[3, 5]] + 6*mono[Fr[3, 7]])/6, 
   (2*mono[Fr[1, 2]^3] - 2*mono[Fr[1, 3]^3] + 2*mono[Fr[1, 6]^3] - 
     mono[Fr[1, 2]*Fr[2, 1]] + mono[Fr[1, 3]*Fr[2, 1]] - 
     mono[Fr[1, 6]*Fr[2, 1]] + 28*mono[Fr[3, 5]] + 6*mono[Fr[3, 8]])/6, 
   mono[SQRT2*Fr[4, 1]], (3*mono[Fr[1, 1]^2] + 11*mono[Fr[1, 2]] - 
     3*mono[Fr[1, 2]^2] + 10*mono[Fr[1, 5]] - 3*mono[Fr[1, 5]^2] + 
     10*mono[Fr[1, 6]] - 3*mono[Fr[1, 6]^2] + mono[Fr[2, 1]] + 
     3*mono[Fr[2, 2]] + 3*mono[Fr[2, 3]] + 3*mono[Fr[2, 5]])/3, 
   (-12*mono[Fr[1, 1]^3] - 66*mono[Fr[1, 2]^2] + 12*mono[Fr[1, 2]^3] - 
     60*mono[Fr[1, 5]^2] + 12*mono[Fr[1, 5]^3] - 60*mono[Fr[1, 6]^2] + 
     12*mono[Fr[1, 6]^3] + 31*mono[Fr[2, 1]] + 6*mono[Fr[1, 1]*Fr[2, 1]] - 
     6*mono[Fr[1, 2]*Fr[2, 1]] - 6*mono[Fr[1, 5]*Fr[2, 1]] - 
     6*mono[Fr[1, 6]*Fr[2, 1]] - 96*mono[Fr[3, 5]] + 36*mono[Fr[3, 7]] + 
     36*mono[Fr[3, 8]] + 36*mono[Fr[3, 9]])/36, 
   (6*mono[Fr[1, 1]^4] + 44*mono[Fr[1, 2]^3] - 6*mono[Fr[1, 2]^4] + 
     40*mono[Fr[1, 5]^3] - 6*mono[Fr[1, 5]^4] + 40*mono[Fr[1, 6]^3] - 
     6*mono[Fr[1, 6]^4] - 6*mono[Fr[1, 1]^2*Fr[2, 1]] - 
     22*mono[Fr[1, 2]*Fr[2, 1]] + 6*mono[Fr[1, 2]^2*Fr[2, 1]] - 
     20*mono[Fr[1, 5]*Fr[2, 1]] + 6*mono[Fr[1, 5]^2*Fr[2, 1]] - 
     20*mono[Fr[1, 6]*Fr[2, 1]] + 6*mono[Fr[1, 6]^2*Fr[2, 1]] - 
     5*mono[Fr[2, 1]^2] + 248*mono[Fr[3, 5]] + 336*mono[Fr[1, 1]*Fr[3, 5]] - 
     48*mono[Fr[1, 2]*Fr[3, 5]] - 48*mono[Fr[1, 5]*Fr[3, 5]] - 
     48*mono[Fr[1, 6]*Fr[3, 5]] + 72*mono[Fr[4, 2]] + 72*mono[Fr[4, 3]] + 
     72*mono[Fr[4, 5]])/72}}}


==> anc/bbggH/FiniteRemainder_bbggH_1L_nf0_++--_eps0.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{y[1] -> ex[1], y[2] -> ex[2], y[3] -> 1 + ex[2], y[4] -> ex[4], 
  y[5] -> ex[2]*ex[3] - ex[4] - ex[3]*ex[4]*ex[5], 
  y[6] -> -ex[2] + ex[4] - ex[6], y[7] -> ex[3], 
  y[8] -> ex[2]*ex[3] - ex[4] - ex[3]*ex[4], 
  y[9] -> 3*ex[2]*ex[3] + 3*ex[2]^2*ex[3] - 3*ex[4] - 2*ex[2]*ex[4] - 
    3*ex[3]*ex[4] - 3*ex[2]*ex[3]*ex[4], 
  y[10] -> ex[2]*ex[3] + ex[2]^2*ex[3] - ex[4] - ex[3]*ex[4] - 
    ex[2]*ex[3]*ex[4], y[11] -> ex[2] - ex[4]*ex[5], 
  y[12] -> ex[2] - ex[4] + ex[6], y[13] -> 1 + ex[4] - ex[6], 
  y[14] -> ex[2] + ex[2]*ex[3] - ex[4] + ex[2]*ex[4] - ex[3]*ex[4] - 
    ex[2]*ex[3]*ex[4] + ex[2]*ex[3]*ex[4]*ex[5] - ex[2]*ex[6], 
  y[15] -> ex[2]*ex[3] - ex[4] - ex[3]*ex[4] - ex[2]*ex[3]*ex[4] + 
    ex[2]*ex[3]*ex[4]*ex[5], y[16] -> -(ex[2]*ex[3]) + ex[4] + ex[3]*ex[4] + 
    ex[2]*ex[3]*ex[6], y[17] -> -2 + ex[3], 
  y[18] -> -ex[4] - ex[3]*ex[4] - 2*ex[2]*ex[3]*ex[4] + 
    ex[2]*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6], 
  y[19] -> -2*ex[2]*ex[3]*ex[4] + ex[4]^2 + ex[3]*ex[4]^2 + 
    ex[2]*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6] - ex[4]*ex[6] - 
    ex[3]*ex[4]*ex[6], y[20] -> 6*ex[2]^4*ex[3]^4 + 13*ex[2]^5*ex[3]^4 + 
    13*ex[2]^6*ex[3]^4 + 6*ex[2]^7*ex[3]^4 - 14*ex[2]^3*ex[3]^3*ex[4] - 
    20*ex[2]^4*ex[3]^3*ex[4] - 11*ex[2]^5*ex[3]^3*ex[4] - 
    2*ex[2]^6*ex[3]^3*ex[4] - 11*ex[2]^3*ex[3]^4*ex[4] - 
    18*ex[2]^4*ex[3]^4*ex[4] - 23*ex[2]^5*ex[3]^4*ex[4] - 
    16*ex[2]^6*ex[3]^4*ex[4] + 3*ex[2]^3*ex[3]^5*ex[4] + 
    9*ex[2]^4*ex[3]^5*ex[4] + 9*ex[2]^5*ex[3]^5*ex[4] + 
    3*ex[2]^6*ex[3]^5*ex[4] + 12*ex[2]^2*ex[3]^2*ex[4]^2 + 
    15*ex[2]^3*ex[3]^2*ex[4]^2 + 8*ex[2]^4*ex[3]^2*ex[4]^2 + 
    2*ex[2]^5*ex[3]^2*ex[4]^2 + 15*ex[2]^2*ex[3]^3*ex[4]^2 + 
    15*ex[2]^3*ex[3]^3*ex[4]^2 + 21*ex[2]^4*ex[3]^3*ex[4]^2 + 
    12*ex[2]^5*ex[3]^3*ex[4]^2 - 6*ex[2]^2*ex[3]^4*ex[4]^2 - 
    27*ex[2]^3*ex[3]^4*ex[4]^2 - 6*ex[2]^4*ex[3]^4*ex[4]^2 + 
    15*ex[2]^5*ex[3]^4*ex[4]^2 - 9*ex[2]^2*ex[3]^5*ex[4]^2 - 
    27*ex[2]^3*ex[3]^5*ex[4]^2 - 27*ex[2]^4*ex[3]^5*ex[4]^2 - 
    9*ex[2]^5*ex[3]^5*ex[4]^2 - 6*ex[2]*ex[3]*ex[4]^3 - 
    10*ex[2]^2*ex[3]*ex[4]^3 - 4*ex[2]^3*ex[3]*ex[4]^3 - 
    9*ex[2]*ex[3]^2*ex[4]^3 - 18*ex[2]^2*ex[3]^2*ex[4]^3 - 
    21*ex[2]^3*ex[3]^2*ex[4]^3 - 6*ex[2]^4*ex[3]^2*ex[4]^3 + 
    9*ex[2]*ex[3]^3*ex[4]^3 + 21*ex[2]^2*ex[3]^3*ex[4]^3 - 
    15*ex[2]^3*ex[3]^3*ex[4]^3 - 18*ex[2]^4*ex[3]^3*ex[4]^3 + 
    21*ex[2]*ex[3]^4*ex[4]^3 + 56*ex[2]^2*ex[3]^4*ex[4]^3 + 
    29*ex[2]^3*ex[3]^4*ex[4]^3 - 6*ex[2]^4*ex[3]^4*ex[4]^3 + 
    9*ex[2]*ex[3]^5*ex[4]^3 + 27*ex[2]^2*ex[3]^5*ex[4]^3 + 
    27*ex[2]^3*ex[3]^5*ex[4]^3 + 9*ex[2]^4*ex[3]^5*ex[4]^3 + 2*ex[4]^4 + 
    2*ex[2]*ex[4]^4 + 5*ex[3]*ex[4]^4 + 9*ex[2]*ex[3]*ex[4]^4 + 
    4*ex[2]^2*ex[3]*ex[4]^4 + 6*ex[2]*ex[3]^2*ex[4]^4 + 
    13*ex[2]^2*ex[3]^2*ex[4]^4 + 4*ex[2]^3*ex[3]^2*ex[4]^4 - 
    10*ex[3]^3*ex[4]^4 - 16*ex[2]*ex[3]^3*ex[4]^4 + 
    5*ex[2]^2*ex[3]^3*ex[4]^4 + 8*ex[2]^3*ex[3]^3*ex[4]^4 - 
    10*ex[3]^4*ex[4]^4 - 24*ex[2]*ex[3]^4*ex[4]^4 - 
    13*ex[2]^2*ex[3]^4*ex[4]^4 + ex[2]^3*ex[3]^4*ex[4]^4 - 
    3*ex[3]^5*ex[4]^4 - 9*ex[2]*ex[3]^5*ex[4]^4 - 9*ex[2]^2*ex[3]^5*ex[4]^4 - 
    3*ex[2]^3*ex[3]^5*ex[4]^4 - 5*ex[2]^4*ex[3]^4*ex[6] + 
    5*ex[2]^6*ex[3]^4*ex[6] + 10*ex[2]^3*ex[3]^3*ex[4]*ex[6] - 
    3*ex[2]^4*ex[3]^3*ex[4]*ex[6] - 7*ex[2]^5*ex[3]^3*ex[4]*ex[6] + 
    10*ex[2]^3*ex[3]^4*ex[4]*ex[6] - 10*ex[2]^4*ex[3]^4*ex[4]*ex[6] - 
    20*ex[2]^5*ex[3]^4*ex[4]*ex[6] - 5*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 
    3*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] + 2*ex[2]^4*ex[3]^2*ex[4]^2*ex[6] - 
    10*ex[2]^2*ex[3]^3*ex[4]^2*ex[6] + 23*ex[2]^3*ex[3]^3*ex[4]^2*ex[6] + 
    21*ex[2]^4*ex[3]^3*ex[4]^2*ex[6] - 5*ex[2]^2*ex[3]^4*ex[4]^2*ex[6] + 
    20*ex[2]^3*ex[3]^4*ex[4]^2*ex[6] + 25*ex[2]^4*ex[3]^4*ex[4]^2*ex[6] - 
    10*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] - 4*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] - 
    20*ex[2]^2*ex[3]^3*ex[4]^3*ex[6] - 14*ex[2]^3*ex[3]^3*ex[4]^3*ex[6] - 
    10*ex[2]^2*ex[3]^4*ex[4]^3*ex[6] - 10*ex[2]^3*ex[3]^4*ex[4]^3*ex[6] + 
    5*ex[2]^4*ex[3]^4*ex[6]^2 + 5*ex[2]^5*ex[3]^4*ex[6]^2 - 
    10*ex[2]^3*ex[3]^3*ex[4]*ex[6]^2 - 7*ex[2]^4*ex[3]^3*ex[4]*ex[6]^2 - 
    10*ex[2]^3*ex[3]^4*ex[4]*ex[6]^2 - 10*ex[2]^4*ex[3]^4*ex[4]*ex[6]^2 + 
    5*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2 + 2*ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^2 + 
    10*ex[2]^2*ex[3]^3*ex[4]^2*ex[6]^2 + 7*ex[2]^3*ex[3]^3*ex[4]^2*ex[6]^2 + 
    5*ex[2]^2*ex[3]^4*ex[4]^2*ex[6]^2 + 5*ex[2]^3*ex[3]^4*ex[4]^2*ex[6]^2, 
  y[21] -> -4*ex[2] - ex[2]*ex[3] + ex[4] + ex[3]*ex[4], y[22] -> 1 + ex[3], 
  y[23] -> ex[2] - ex[4], y[24] -> 4*ex[2] + ex[2]*ex[3] - ex[4] - 
    ex[3]*ex[4], y[25] -> 3 + 4*ex[2] - ex[4] + ex[6]}, 
 {f[1] -> y[6]/(2*y[1]^3*y[2]^2*y[3]*y[4]*y[5]) + 
    (y[8]*y[9]*y[12])/(6*y[1]^3*y[2]^2*y[4]*y[7]*y[10]^2*y[11]) - 
    y[4]/(2*y[1]^3*y[2]^2*y[13]*y[14]) - (y[8]*y[16])/
     (3*y[1]^3*y[2]*y[7]*y[10]*y[15]^2) - (y[4]*y[17])/
     (6*y[1]^3*y[2]^2*y[7]^2*y[13]*y[18]) - 1/(y[1]^3*y[8]*y[13]*y[19]) + 
    y[20]/(6*y[1]^3*y[2]^2*y[3]*y[7]^2*y[8]*y[10]^2*y[13]*y[15]), 
  f[6] -> 1/(2*y[1]^3*y[8]*y[13]*y[15]) - 1/(2*y[1]^3*y[8]*y[13]*y[19]), 
  f[21] -> y[21]/(2*y[1]^3*y[2]^2*y[13]*y[15]) + 
    (y[22]*y[23])/(2*y[1]^3*y[2]*y[14]^2) + 
    y[24]/(2*y[1]^3*y[2]^2*y[13]*y[14]), 
  f[27] -> y[12]/(2*y[1]^3*y[2]^2*y[3]*y[5]^2) + 
    y[25]/(2*y[1]^3*y[2]*y[3]^2*y[5]*y[8]) + 
    y[25]/(2*y[1]^3*y[3]^2*y[8]*y[15])}, {{f[1], f[6], f[21], f[27]}, 
  {1, H[1, 1]^2 + (11*H[1, 2])/3 - H[1, 2]^2 + (10*H[1, 5])/3 - H[1, 5]^2 + 
    (10*H[1, 6])/3 - H[1, 6]^2 + H[2, 1]/3 + H[2, 2] + H[2, 3] + H[2, 5], 
   H[1, 3] - H[1, 6], H[1, 4] - H[1, 5]}}}


==> anc/bbggH/FiniteRemainder_bbggH_1L_nf1_++++.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{y[1] -> ex[1], y[2] -> ex[2], y[3] -> ex[3], 
  y[4] -> ex[2]*ex[3] - ex[4] - ex[3]*ex[4], y[5] -> ex[2] - ex[4]*ex[5], 
  y[6] -> ex[2] - ex[4] + ex[6], y[7] -> 1 + ex[3], y[8] -> ex[4], 
  y[9] -> 1 + ex[4] - ex[6], y[10] -> -ex[4] - ex[3]*ex[4] - 
    2*ex[2]*ex[3]*ex[4] + ex[2]*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6], 
  y[11] -> ex[2] - ex[4], y[12] -> ex[5], y[13] -> ex[4] - ex[6]}, 
 {f[1] -> -(y[1]^3*y[2]^2)/3 + (y[1]^3*y[2]*y[4]*y[6])/(3*y[3]*y[5]) - 
    (y[1]^3*y[2]^2*y[7]*y[8]*y[9])/(3*y[10]), 
  f[4] -> -(y[1]^3*y[2]*y[3]*y[11]*y[12])/3 + (y[1]^3*y[2]*y[3]*y[11]*y[13])/
     (3*y[8])}, {{f[1], eps*f[1], eps^2*f[1], f[4], eps*f[4], eps^2*f[4]}, 
  {mono[1], (11*mono[1] - 3*mono[Fr[1, 2]])/3, 
   (340*mono[1] - 132*mono[Fr[1, 2]] + 18*mono[Fr[1, 2]^2] - 
     3*mono[Fr[2, 1]])/36, (2*mono[Fr[1, 2]] + mono[Fr[1, 5]] + 
     mono[Fr[1, 6]])/2, (-6*mono[Fr[1, 2]^2] - 3*mono[Fr[1, 5]^2] - 
     3*mono[Fr[1, 6]^2] + 2*mono[Fr[2, 1]])/12, 
   (4*mono[Fr[1, 2]^3] + 2*mono[Fr[1, 5]^3] + 2*mono[Fr[1, 6]^3] - 
     2*mono[Fr[1, 2]*Fr[2, 1]] - mono[Fr[1, 5]*Fr[2, 1]] - 
     mono[Fr[1, 6]*Fr[2, 1]] + 16*mono[Fr[3, 5]])/24}}}


==> anc/bbggH/FiniteRemainder_bbggH_1L_nf1_++++_eps0.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{y[1] -> ex[1], y[2] -> ex[2], y[3] -> ex[3], 
  y[4] -> ex[2]*ex[3] - ex[4] - ex[3]*ex[4], y[5] -> ex[2] - ex[4]*ex[5], 
  y[6] -> ex[2] - ex[4] + ex[6], y[7] -> 1 + ex[3], y[8] -> ex[4], 
  y[9] -> 1 + ex[4] - ex[6], y[10] -> -ex[4] - ex[3]*ex[4] - 
    2*ex[2]*ex[3]*ex[4] + ex[2]*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6], 
  y[11] -> ex[2] - ex[4], y[12] -> ex[5], y[13] -> ex[4] - ex[6]}, 
 {f[1] -> -(y[1]^3*y[2]^2)/3 + (y[1]^3*y[2]*y[4]*y[6])/(3*y[3]*y[5]) - 
    (y[1]^3*y[2]^2*y[7]*y[8]*y[9])/(3*y[10]), 
  f[4] -> -(y[1]^3*y[2]*y[3]*y[11]*y[12])/3 + (y[1]^3*y[2]*y[3]*y[11]*y[13])/
     (3*y[8])}, {{f[1], f[4]}, {1, (2*H[1, 2] + H[1, 5] + H[1, 6])/2}}}


==> anc/bbggH/FiniteRemainder_bbggH_1L_nf1_+++-.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{y[1] -> ex[2], y[2] -> 1 + ex[2], y[3] -> ex[3], y[4] -> ex[4], 
  y[5] -> ex[2]*ex[3] + ex[2]^2*ex[3] - ex[4] - ex[3]*ex[4] - 
    ex[2]*ex[3]*ex[4], y[6] -> ex[2] - ex[4]*ex[5], 
  y[7] -> ex[2] - ex[4] + ex[6], y[8] -> -(ex[2]*ex[3]) + ex[4] + 
    ex[3]*ex[4], y[9] -> -(ex[2]*ex[3]) - ex[2]^2*ex[3] + ex[4] + 
    ex[3]*ex[4] + ex[2]*ex[3]*ex[4], 
  y[10] -> ex[2]*ex[3] - ex[4] - ex[3]*ex[4] - ex[2]*ex[3]*ex[4] + 
    ex[2]*ex[3]*ex[4]*ex[5], y[11] -> -(ex[2]*ex[3]) + ex[4] + ex[3]*ex[4] + 
    ex[2]*ex[3]*ex[6], y[12] -> 1 + ex[3], 
  y[13] -> -ex[4] - ex[3]*ex[4] - 2*ex[2]*ex[3]*ex[4] + 
    ex[2]*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6], 
  y[14] -> -(ex[2]*ex[3]) + ex[4] + ex[3]*ex[4] - ex[6] - ex[3]*ex[6], 
  y[15] -> -2*ex[2]*ex[3]*ex[4] + ex[4]^2 + ex[3]*ex[4]^2 + 
    ex[2]*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6] - ex[4]*ex[6] - 
    ex[3]*ex[4]*ex[6]}, {f[1] -> -(y[2]*y[4]*y[7])/(3*y[1]*y[3]*y[5]*y[6]) + 
    (y[4]^2*y[11])/(3*y[3]*y[8]*y[9]*y[10]) - y[4]/(3*y[3]*y[12]*y[13]) - 
    (y[4]*y[14])/(3*y[8]*y[12]*y[15])}, {{f[1], eps*f[1], eps^2*f[1]}, 
  {(2*mono[Fr[1, 2]] + mono[Fr[1, 5]] + mono[Fr[1, 6]])/2, 
   (-6*mono[Fr[1, 2]^2] - 3*mono[Fr[1, 5]^2] - 3*mono[Fr[1, 6]^2] + 
     2*mono[Fr[2, 1]])/12, (4*mono[Fr[1, 2]^3] + 2*mono[Fr[1, 5]^3] + 
     2*mono[Fr[1, 6]^3] - 2*mono[Fr[1, 2]*Fr[2, 1]] - 
     mono[Fr[1, 5]*Fr[2, 1]] - mono[Fr[1, 6]*Fr[2, 1]] + 16*mono[Fr[3, 5]])/
    24}}}


==> anc/bbggH/FiniteRemainder_bbggH_1L_nf1_+++-_eps0.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{y[1] -> ex[2], y[2] -> 1 + ex[2], y[3] -> ex[3], y[4] -> ex[4], 
  y[5] -> ex[2]*ex[3] + ex[2]^2*ex[3] - ex[4] - ex[3]*ex[4] - 
    ex[2]*ex[3]*ex[4], y[6] -> ex[2] - ex[4]*ex[5], 
  y[7] -> ex[2] - ex[4] + ex[6], y[8] -> -(ex[2]*ex[3]) + ex[4] + 
    ex[3]*ex[4], y[9] -> -(ex[2]*ex[3]) - ex[2]^2*ex[3] + ex[4] + 
    ex[3]*ex[4] + ex[2]*ex[3]*ex[4], 
  y[10] -> ex[2]*ex[3] - ex[4] - ex[3]*ex[4] - ex[2]*ex[3]*ex[4] + 
    ex[2]*ex[3]*ex[4]*ex[5], y[11] -> -(ex[2]*ex[3]) + ex[4] + ex[3]*ex[4] + 
    ex[2]*ex[3]*ex[6], y[12] -> 1 + ex[3], 
  y[13] -> -ex[4] - ex[3]*ex[4] - 2*ex[2]*ex[3]*ex[4] + 
    ex[2]*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6], 
  y[14] -> -(ex[2]*ex[3]) + ex[4] + ex[3]*ex[4] - ex[6] - ex[3]*ex[6], 
  y[15] -> -2*ex[2]*ex[3]*ex[4] + ex[4]^2 + ex[3]*ex[4]^2 + 
    ex[2]*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6] - ex[4]*ex[6] - 
    ex[3]*ex[4]*ex[6]}, {f[1] -> -(y[2]*y[4]*y[7])/(3*y[1]*y[3]*y[5]*y[6]) + 
    (y[4]^2*y[11])/(3*y[3]*y[8]*y[9]*y[10]) - y[4]/(3*y[3]*y[12]*y[13]) - 
    (y[4]*y[14])/(3*y[8]*y[12]*y[15])}, 
 {{f[1]}, {(2*H[1, 2] + H[1, 5] + H[1, 6])/2}}}


==> anc/bbggH/FiniteRemainder_bbggH_1L_nf1_++-+.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{y[1] -> ex[3], y[2] -> ex[4], y[3] -> -(ex[2]*ex[3]) + ex[4] + ex[3]*ex[4], 
  y[4] -> -(ex[2]*ex[3]) - ex[2]^2*ex[3] + ex[4] + ex[3]*ex[4] + 
    ex[2]*ex[3]*ex[4], y[5] -> -ex[2] + ex[4]*ex[5], 
  y[6] -> -ex[2] + ex[4] - ex[6], y[7] -> ex[2]*ex[3] - ex[4] - ex[3]*ex[4] - 
    ex[2]*ex[3]*ex[4] + ex[2]*ex[3]*ex[4]*ex[5], 
  y[8] -> -(ex[2]*ex[3]) + ex[4] + ex[3]*ex[4] + ex[2]*ex[3]*ex[6], 
  y[9] -> 1 + ex[3], y[10] -> -ex[4] - ex[3]*ex[4] - 2*ex[2]*ex[3]*ex[4] + 
    ex[2]*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6]}, 
 {f[1] -> (y[3]^3*y[6])/(3*y[1]*y[2]^2*y[4]*y[5]) + 
    (y[3]^3*y[8])/(3*y[1]*y[2]^2*y[4]*y[7]) - (y[2]*y[9]^2)/(3*y[1]*y[10])}, 
 {{f[1], eps*f[1], eps^2*f[1]}, 
  {(2*mono[Fr[1, 2]] + mono[Fr[1, 5]] + mono[Fr[1, 6]])/2, 
   (-6*mono[Fr[1, 2]^2] - 3*mono[Fr[1, 5]^2] - 3*mono[Fr[1, 6]^2] + 
     2*mono[Fr[2, 1]])/12, (4*mono[Fr[1, 2]^3] + 2*mono[Fr[1, 5]^3] + 
     2*mono[Fr[1, 6]^3] - 2*mono[Fr[1, 2]*Fr[2, 1]] - 
     mono[Fr[1, 5]*Fr[2, 1]] - mono[Fr[1, 6]*Fr[2, 1]] + 16*mono[Fr[3, 5]])/
    24}}}


==> anc/bbggH/FiniteRemainder_bbggH_1L_nf1_++-+_eps0.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{y[1] -> ex[3], y[2] -> ex[4], y[3] -> -(ex[2]*ex[3]) + ex[4] + ex[3]*ex[4], 
  y[4] -> -(ex[2]*ex[3]) - ex[2]^2*ex[3] + ex[4] + ex[3]*ex[4] + 
    ex[2]*ex[3]*ex[4], y[5] -> -ex[2] + ex[4]*ex[5], 
  y[6] -> -ex[2] + ex[4] - ex[6], y[7] -> ex[2]*ex[3] - ex[4] - ex[3]*ex[4] - 
    ex[2]*ex[3]*ex[4] + ex[2]*ex[3]*ex[4]*ex[5], 
  y[8] -> -(ex[2]*ex[3]) + ex[4] + ex[3]*ex[4] + ex[2]*ex[3]*ex[6], 
  y[9] -> 1 + ex[3], y[10] -> -ex[4] - ex[3]*ex[4] - 2*ex[2]*ex[3]*ex[4] + 
    ex[2]*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6]}, 
 {f[1] -> (y[3]^3*y[6])/(3*y[1]*y[2]^2*y[4]*y[5]) + 
    (y[3]^3*y[8])/(3*y[1]*y[2]^2*y[4]*y[7]) - (y[2]*y[9]^2)/(3*y[1]*y[10])}, 
 {{f[1]}, {(2*H[1, 2] + H[1, 5] + H[1, 6])/2}}}


==> anc/bbggH/FiniteRemainder_bbggH_1L_nf1_++--.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{y[1] -> ex[1], y[2] -> ex[2], y[3] -> ex[3], 
  y[4] -> ex[2]*ex[3] - ex[4] - ex[3]*ex[4], 
  y[5] -> ex[2]*ex[3] + ex[2]^2*ex[3] - ex[4] - ex[3]*ex[4] - 
    ex[2]*ex[3]*ex[4], y[6] -> ex[2] - ex[4]*ex[5], 
  y[7] -> ex[2] - ex[4] + ex[6], y[8] -> ex[2]*ex[3] - ex[4] - ex[3]*ex[4] - 
    ex[2]*ex[3]*ex[4] + ex[2]*ex[3]*ex[4]*ex[5], 
  y[9] -> -(ex[2]*ex[3]) + ex[4] + ex[3]*ex[4] + ex[2]*ex[3]*ex[6], 
  y[10] -> 1 + ex[3], y[11] -> ex[4], y[12] -> 1 + ex[4] - ex[6], 
  y[13] -> -ex[4] - ex[3]*ex[4] - 2*ex[2]*ex[3]*ex[4] + 
    ex[2]*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6], 
  y[14] -> ex[2]^4*ex[3]^3 + ex[2]^2*ex[3]^2*ex[4] + ex[2]^3*ex[3]^2*ex[4] + 
    ex[2]^4*ex[3]^2*ex[4] + ex[2]^2*ex[3]^3*ex[4] + 2*ex[2]^4*ex[3]^3*ex[4] - 
    2*ex[2]*ex[3]*ex[4]^2 - 2*ex[2]^2*ex[3]*ex[4]^2 - 
    4*ex[2]*ex[3]^2*ex[4]^2 - 5*ex[2]^2*ex[3]^2*ex[4]^2 - 
    3*ex[2]^3*ex[3]^2*ex[4]^2 - 2*ex[2]*ex[3]^3*ex[4]^2 - 
    3*ex[2]^2*ex[3]^3*ex[4]^2 - 4*ex[2]^3*ex[3]^3*ex[4]^2 + ex[4]^3 + 
    3*ex[3]*ex[4]^3 + 2*ex[2]*ex[3]*ex[4]^3 + 3*ex[3]^2*ex[4]^3 + 
    4*ex[2]*ex[3]^2*ex[4]^3 + 2*ex[2]^2*ex[3]^2*ex[4]^3 + ex[3]^3*ex[4]^3 + 
    2*ex[2]*ex[3]^3*ex[4]^3 + 2*ex[2]^2*ex[3]^3*ex[4]^3 + 
    ex[2]^3*ex[3]^3*ex[6] - ex[2]^4*ex[3]^3*ex[6] - 
    ex[2]^2*ex[3]^2*ex[4]*ex[6] + ex[2]^3*ex[3]^2*ex[4]*ex[6] - 
    ex[2]^2*ex[3]^3*ex[4]*ex[6] + 3*ex[2]^3*ex[3]^3*ex[4]*ex[6] - 
    2*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] - 2*ex[2]^2*ex[3]^3*ex[4]^2*ex[6] - 
    ex[2]^3*ex[3]^3*ex[6]^2 + ex[2]^2*ex[3]^2*ex[4]*ex[6]^2 + 
    ex[2]^2*ex[3]^3*ex[4]*ex[6]^2, y[15] -> -2*ex[2]*ex[3]*ex[4] + ex[4]^2 + 
    ex[3]*ex[4]^2 + ex[2]*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6] - 
    ex[4]*ex[6] - ex[3]*ex[4]*ex[6]}, 
 {f[1] -> (y[4]*y[7])/(3*y[1]^3*y[2]*y[3]*y[5]^2*y[6]) + 
    (y[4]*y[9])/(3*y[1]^3*y[2]*y[3]*y[5]*y[8]^2) - 
    (y[10]*y[11])/(3*y[1]^3*y[2]^2*y[3]^2*y[12]*y[13]) + 
    y[14]/(3*y[1]^3*y[2]^2*y[3]^2*y[5]^2*y[8]*y[12]), 
  f[4] -> -1/(3*y[1]^3*y[4]*y[8]*y[12]) + 1/(3*y[1]^3*y[4]*y[12]*y[15])}, 
 {{f[1], eps*f[1], eps^2*f[1], f[4], eps*f[4], eps^2*f[4]}, 
  {mono[1], (11*mono[1] - 3*mono[Fr[1, 2]])/3, 
   (340*mono[1] - 132*mono[Fr[1, 2]] + 18*mono[Fr[1, 2]^2] - 
     3*mono[Fr[2, 1]])/36, (2*mono[Fr[1, 2]] + mono[Fr[1, 5]] + 
     mono[Fr[1, 6]])/2, (-6*mono[Fr[1, 2]^2] - 3*mono[Fr[1, 5]^2] - 
     3*mono[Fr[1, 6]^2] + 2*mono[Fr[2, 1]])/12, 
   (4*mono[Fr[1, 2]^3] + 2*mono[Fr[1, 5]^3] + 2*mono[Fr[1, 6]^3] - 
     2*mono[Fr[1, 2]*Fr[2, 1]] - mono[Fr[1, 5]*Fr[2, 1]] - 
     mono[Fr[1, 6]*Fr[2, 1]] + 16*mono[Fr[3, 5]])/24}}}


==> anc/bbggH/FiniteRemainder_bbggH_1L_nf1_++--_eps0.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{y[1] -> ex[1], y[2] -> ex[2], y[3] -> ex[3], 
  y[4] -> ex[2]*ex[3] - ex[4] - ex[3]*ex[4], 
  y[5] -> ex[2]*ex[3] + ex[2]^2*ex[3] - ex[4] - ex[3]*ex[4] - 
    ex[2]*ex[3]*ex[4], y[6] -> ex[2] - ex[4]*ex[5], 
  y[7] -> ex[2] - ex[4] + ex[6], y[8] -> ex[2]*ex[3] - ex[4] - ex[3]*ex[4] - 
    ex[2]*ex[3]*ex[4] + ex[2]*ex[3]*ex[4]*ex[5], 
  y[9] -> -(ex[2]*ex[3]) + ex[4] + ex[3]*ex[4] + ex[2]*ex[3]*ex[6], 
  y[10] -> 1 + ex[3], y[11] -> ex[4], y[12] -> 1 + ex[4] - ex[6], 
  y[13] -> -ex[4] - ex[3]*ex[4] - 2*ex[2]*ex[3]*ex[4] + 
    ex[2]*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6], 
  y[14] -> ex[2]^4*ex[3]^3 + ex[2]^2*ex[3]^2*ex[4] + ex[2]^3*ex[3]^2*ex[4] + 
    ex[2]^4*ex[3]^2*ex[4] + ex[2]^2*ex[3]^3*ex[4] + 2*ex[2]^4*ex[3]^3*ex[4] - 
    2*ex[2]*ex[3]*ex[4]^2 - 2*ex[2]^2*ex[3]*ex[4]^2 - 
    4*ex[2]*ex[3]^2*ex[4]^2 - 5*ex[2]^2*ex[3]^2*ex[4]^2 - 
    3*ex[2]^3*ex[3]^2*ex[4]^2 - 2*ex[2]*ex[3]^3*ex[4]^2 - 
    3*ex[2]^2*ex[3]^3*ex[4]^2 - 4*ex[2]^3*ex[3]^3*ex[4]^2 + ex[4]^3 + 
    3*ex[3]*ex[4]^3 + 2*ex[2]*ex[3]*ex[4]^3 + 3*ex[3]^2*ex[4]^3 + 
    4*ex[2]*ex[3]^2*ex[4]^3 + 2*ex[2]^2*ex[3]^2*ex[4]^3 + ex[3]^3*ex[4]^3 + 
    2*ex[2]*ex[3]^3*ex[4]^3 + 2*ex[2]^2*ex[3]^3*ex[4]^3 + 
    ex[2]^3*ex[3]^3*ex[6] - ex[2]^4*ex[3]^3*ex[6] - 
    ex[2]^2*ex[3]^2*ex[4]*ex[6] + ex[2]^3*ex[3]^2*ex[4]*ex[6] - 
    ex[2]^2*ex[3]^3*ex[4]*ex[6] + 3*ex[2]^3*ex[3]^3*ex[4]*ex[6] - 
    2*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] - 2*ex[2]^2*ex[3]^3*ex[4]^2*ex[6] - 
    ex[2]^3*ex[3]^3*ex[6]^2 + ex[2]^2*ex[3]^2*ex[4]*ex[6]^2 + 
    ex[2]^2*ex[3]^3*ex[4]*ex[6]^2, y[15] -> -2*ex[2]*ex[3]*ex[4] + ex[4]^2 + 
    ex[3]*ex[4]^2 + ex[2]*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6] - 
    ex[4]*ex[6] - ex[3]*ex[4]*ex[6]}, 
 {f[1] -> (y[4]*y[7])/(3*y[1]^3*y[2]*y[3]*y[5]^2*y[6]) + 
    (y[4]*y[9])/(3*y[1]^3*y[2]*y[3]*y[5]*y[8]^2) - 
    (y[10]*y[11])/(3*y[1]^3*y[2]^2*y[3]^2*y[12]*y[13]) + 
    y[14]/(3*y[1]^3*y[2]^2*y[3]^2*y[5]^2*y[8]*y[12]), 
  f[4] -> -1/(3*y[1]^3*y[4]*y[8]*y[12]) + 1/(3*y[1]^3*y[4]*y[12]*y[15])}, 
 {{f[1], f[4]}, {1, (2*H[1, 2] + H[1, 5] + H[1, 6])/2}}}


==> anc/bbggH/FiniteRemainder_bbggH_2L_nf0_++++.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{y[1] -> ex[1], y[2] -> ex[2], y[3] -> ex[3], y[4] -> ex[2] - ex[4], 
  y[5] -> ex[5], y[6] -> ex[4], y[7] -> -(ex[2]*ex[3]) + ex[4] + ex[3]*ex[4], 
  y[8] -> -339*ex[2]*ex[3] - 339*ex[2]^2*ex[3] + 339*ex[4] + 
    316*ex[2]*ex[4] + 339*ex[3]*ex[4] + 339*ex[2]*ex[3]*ex[4], 
  y[9] -> -ex[2] + ex[4]*ex[5], y[10] -> -ex[2] + ex[4] - ex[6], 
  y[11] -> 1 + ex[2], y[12] -> ex[2]*ex[3] - ex[4] - ex[3]*ex[4], 
  y[13] -> -(ex[2]*ex[3]) + ex[4] + ex[3]*ex[4]*ex[5], 
  y[14] -> ex[2] - ex[4] + ex[6], y[15] -> 1 + ex[4] - ex[6], 
  y[16] -> ex[2] + ex[2]*ex[3] - ex[4] + ex[2]*ex[4] - ex[3]*ex[4] - 
    ex[2]*ex[3]*ex[4] + ex[2]*ex[3]*ex[4]*ex[5] - ex[2]*ex[6], 
  y[17] -> -316 + 23*ex[3], y[18] -> -ex[4] - ex[3]*ex[4] - 
    2*ex[2]*ex[3]*ex[4] + ex[2]*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6], 
  y[19] -> -ex[4] - 2*ex[2]*ex[3]*ex[4] + ex[3]*ex[4]^2 + 
    ex[2]*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6] - ex[3]*ex[4]*ex[6], 
  y[20] -> -(ex[2]*ex[3]) - ex[2]^2*ex[3] + ex[4] + ex[3]*ex[4] + 
    ex[2]*ex[3]*ex[4], y[21] -> -1749*ex[2]^3*ex[3]^2 - 
    3498*ex[2]^4*ex[3]^2 - 1749*ex[2]^5*ex[3]^2 + 5193*ex[2]^2*ex[3]*ex[4] + 
    8522*ex[2]^3*ex[3]*ex[4] + 3329*ex[2]^4*ex[3]*ex[4] + 
    5247*ex[2]^2*ex[3]^2*ex[4] + 10594*ex[2]^3*ex[3]^2*ex[4] + 
    5347*ex[2]^4*ex[3]^2*ex[4] - 3444*ex[2]*ex[4]^2 - 3329*ex[2]^2*ex[4]^2 - 
    36*ex[2]^3*ex[4]^2 - 8691*ex[2]*ex[3]*ex[4]^2 - 
    15618*ex[2]^2*ex[3]*ex[4]^2 - 6827*ex[2]^3*ex[3]*ex[4]^2 - 
    5247*ex[2]*ex[3]^2*ex[4]^2 - 10694*ex[2]^2*ex[3]^2*ex[4]^2 - 
    5447*ex[2]^3*ex[3]^2*ex[4]^2 + 1749*ex[4]^3 + 3498*ex[2]*ex[4]^3 + 
    3498*ex[3]*ex[4]^3 + 7096*ex[2]*ex[3]*ex[4]^3 + 
    3498*ex[2]^2*ex[3]*ex[4]^3 + 1749*ex[3]^2*ex[4]^3 + 
    3598*ex[2]*ex[3]^2*ex[4]^3 + 1849*ex[2]^2*ex[3]^2*ex[4]^3 - 
    100*ex[2]^3*ex[3]^2*ex[6] - 100*ex[2]^4*ex[3]^2*ex[6] + 
    1849*ex[2]^2*ex[3]*ex[4]*ex[6] + 1749*ex[2]^3*ex[3]*ex[4]*ex[6] + 
    200*ex[2]^2*ex[3]^2*ex[4]*ex[6] + 200*ex[2]^3*ex[3]^2*ex[4]*ex[6] - 
    1749*ex[2]*ex[4]^2*ex[6] - 1849*ex[2]*ex[3]*ex[4]^2*ex[6] - 
    1749*ex[2]^2*ex[3]*ex[4]^2*ex[6] - 100*ex[2]*ex[3]^2*ex[4]^2*ex[6] - 
    100*ex[2]^2*ex[3]^2*ex[4]^2*ex[6], 
  y[22] -> 8*ex[3] + 8*ex[2]*ex[3] - 9*ex[4], 
  y[23] -> ex[3] + ex[2]*ex[3] - ex[4], 
  y[24] -> -(ex[2]*ex[4]) - 2*ex[2]*ex[3]*ex[4] - 2*ex[2]^2*ex[3]*ex[4] + 
    ex[4]^2 + ex[3]*ex[4]^2 + ex[2]*ex[3]*ex[4]^2 + ex[2]*ex[3]*ex[4]*ex[5] + 
    ex[2]^2*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6] + ex[2]^2*ex[3]*ex[6] - 
    ex[4]*ex[6] - ex[3]*ex[4]*ex[6] - ex[2]*ex[3]*ex[4]*ex[6], 
  y[25] -> ex[2]*ex[3] - ex[4] - ex[3]*ex[4] + ex[3]*ex[6], 
  y[26] -> -(ex[2]*ex[3]*ex[4]) - 2*ex[2]*ex[3]^2*ex[4] - 
    2*ex[2]^2*ex[3]^2*ex[4] + ex[4]^2 + 2*ex[3]*ex[4]^2 + 
    2*ex[2]*ex[3]*ex[4]^2 + ex[3]^2*ex[4]^2 + ex[2]*ex[3]^2*ex[4]^2 + 
    ex[2]*ex[3]^2*ex[4]*ex[5] + ex[2]^2*ex[3]^2*ex[4]*ex[5] - 
    ex[2]*ex[3]*ex[4]^2*ex[5] + ex[2]*ex[3]^2*ex[6] + ex[2]^2*ex[3]^2*ex[6] - 
    ex[3]*ex[4]*ex[6] - ex[2]*ex[3]*ex[4]*ex[6] - ex[3]^2*ex[4]*ex[6] - 
    ex[2]*ex[3]^2*ex[4]*ex[6], y[27] -> 2*ex[2]^2*ex[3]^3*ex[4] + 
    2*ex[2]^3*ex[3]^3*ex[4] + 8*ex[2]^2*ex[3]^4*ex[4] + 
    16*ex[2]^3*ex[3]^4*ex[4] + 8*ex[2]^4*ex[3]^4*ex[4] + ex[3]^2*ex[4]^2 + 
    2*ex[2]*ex[3]^2*ex[4]^2 + ex[2]^2*ex[3]^2*ex[4]^2 + 
    ex[2]^3*ex[3]^2*ex[4]^2 - 3*ex[2]*ex[3]^3*ex[4]^2 - 
    18*ex[2]^2*ex[3]^3*ex[4]^2 - 15*ex[2]^3*ex[3]^3*ex[4]^2 - 
    8*ex[2]*ex[3]^4*ex[4]^2 - 16*ex[2]^2*ex[3]^4*ex[4]^2 - 
    8*ex[2]^3*ex[3]^4*ex[4]^2 - 2*ex[3]*ex[4]^3 - 4*ex[2]*ex[3]*ex[4]^3 - 
    2*ex[2]^2*ex[3]*ex[4]^3 + ex[3]^2*ex[4]^3 + ex[2]*ex[3]^2*ex[4]^3 + 
    7*ex[2]^2*ex[3]^2*ex[4]^3 + ex[3]^3*ex[4]^3 + 15*ex[2]*ex[3]^3*ex[4]^3 + 
    14*ex[2]^2*ex[3]^3*ex[4]^3 + ex[4]^4 + ex[2]*ex[4]^4 + ex[3]^2*ex[4]^4 - 
    7*ex[2]*ex[3]^2*ex[4]^4 + ex[3]^3*ex[4]^4 + ex[2]*ex[3]^3*ex[4]^4 - 
    8*ex[2]^2*ex[3]^4*ex[6] - 16*ex[2]^3*ex[3]^4*ex[6] - 
    8*ex[2]^4*ex[3]^4*ex[6] + 15*ex[2]^2*ex[3]^3*ex[4]*ex[6] + 
    15*ex[2]^3*ex[3]^3*ex[4]*ex[6] + 8*ex[2]*ex[3]^4*ex[4]*ex[6] + 
    16*ex[2]^2*ex[3]^4*ex[4]*ex[6] + 8*ex[2]^3*ex[3]^4*ex[4]*ex[6] + 
    ex[2]*ex[3]^2*ex[4]^2*ex[6] - 7*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] - 
    14*ex[2]*ex[3]^3*ex[4]^2*ex[6] - 14*ex[2]^2*ex[3]^3*ex[4]^2*ex[6] - 
    ex[3]^2*ex[4]^3*ex[6] + 7*ex[2]*ex[3]^2*ex[4]^3*ex[6] - 
    ex[3]^3*ex[4]^3*ex[6] - ex[2]*ex[3]^3*ex[4]^3*ex[6], 
  y[28] -> -(ex[2]*ex[3]) - ex[2]^2*ex[3] - ex[2]*ex[4] + ex[3]*ex[4] + 
    ex[2]*ex[3]*ex[4] - ex[2]*ex[4]^2 + ex[2]*ex[3]*ex[6] + 
    ex[2]^2*ex[3]*ex[6] + ex[2]*ex[4]*ex[6], 
  y[29] -> -(ex[2]^2*ex[4]) - 2*ex[2]^2*ex[3]*ex[4] + 2*ex[2]*ex[4]^2 - 
    ex[2]^2*ex[4]^2 + 3*ex[2]*ex[3]*ex[4]^2 + 2*ex[2]^2*ex[3]*ex[4]^2 - 
    ex[4]^3 - ex[3]*ex[4]^3 - ex[2]*ex[3]*ex[4]^3 + 
    ex[2]^2*ex[3]*ex[4]*ex[5] - ex[2]*ex[3]*ex[4]^2*ex[5] - 
    3*ex[2]^2*ex[3]*ex[4]^2*ex[5] + ex[2]*ex[4]^3*ex[5] + 
    ex[2]*ex[3]*ex[4]^3*ex[5] + ex[2]^2*ex[3]*ex[4]^2*ex[5]^2 + 
    ex[2]^2*ex[3]*ex[6] - ex[2]*ex[4]*ex[6] + ex[2]^2*ex[4]*ex[6] - 
    2*ex[2]*ex[3]*ex[4]*ex[6] - ex[2]^2*ex[3]*ex[4]*ex[6] + ex[4]^2*ex[6] + 
    ex[3]*ex[4]^2*ex[6] + ex[2]*ex[3]*ex[4]^2*ex[6] + 
    ex[2]^2*ex[3]*ex[4]*ex[5]*ex[6] - ex[2]*ex[4]^2*ex[5]*ex[6] - 
    ex[2]*ex[3]*ex[4]^2*ex[5]*ex[6], 
  y[30] -> ex[2]^2*ex[4] + ex[2]^3*ex[4] + 2*ex[2]^2*ex[3]*ex[4] + 
    2*ex[2]^3*ex[3]*ex[4] - 2*ex[2]*ex[4]^2 + ex[2]^3*ex[4]^2 - 
    3*ex[2]*ex[3]*ex[4]^2 - 3*ex[2]^2*ex[3]*ex[4]^2 + ex[4]^3 + 
    ex[3]*ex[4]^3 + ex[2]*ex[3]*ex[4]^3 - ex[2]^2*ex[3]*ex[6] - 
    ex[2]^3*ex[3]*ex[6] + ex[2]*ex[4]*ex[6] - ex[2]^2*ex[4]*ex[6] - 
    ex[2]^3*ex[4]*ex[6] + 2*ex[2]*ex[3]*ex[4]*ex[6] - 
    2*ex[2]^3*ex[3]*ex[4]*ex[6] - ex[4]^2*ex[6] + ex[2]*ex[4]^2*ex[6] - 
    ex[3]*ex[4]^2*ex[6] + ex[2]^2*ex[3]*ex[4]^2*ex[6] + 
    ex[2]^2*ex[3]*ex[6]^2 + ex[2]^3*ex[3]*ex[6]^2 - ex[2]*ex[4]*ex[6]^2 - 
    ex[2]*ex[3]*ex[4]*ex[6]^2 - ex[2]^2*ex[3]*ex[4]*ex[6]^2, 
  y[31] -> ex[4] - ex[6], y[32] -> ex[2]*ex[3] + ex[2]^2*ex[3] - ex[4] - 
    ex[3]*ex[4] - ex[2]*ex[3]*ex[4], 
  y[33] -> 39*ex[2]^3*ex[3]^3 + 117*ex[2]^4*ex[3]^3 + 117*ex[2]^5*ex[3]^3 + 
    39*ex[2]^6*ex[3]^3 - 78*ex[2]^2*ex[3]^2*ex[4] - 
    199*ex[2]^3*ex[3]^2*ex[4] - 164*ex[2]^4*ex[3]^2*ex[4] - 
    43*ex[2]^5*ex[3]^2*ex[4] - 117*ex[2]^2*ex[3]^3*ex[4] - 
    351*ex[2]^3*ex[3]^3*ex[4] - 351*ex[2]^4*ex[3]^3*ex[4] - 
    117*ex[2]^5*ex[3]^3*ex[4] + 39*ex[2]*ex[3]*ex[4]^2 + 
    123*ex[2]^2*ex[3]*ex[4]^2 + 87*ex[2]^3*ex[3]*ex[4]^2 + 
    3*ex[2]^4*ex[3]*ex[4]^2 + 156*ex[2]*ex[3]^2*ex[4]^2 + 
    437*ex[2]^2*ex[3]^2*ex[4]^2 + 406*ex[2]^3*ex[3]^2*ex[4]^2 + 
    125*ex[2]^4*ex[3]^2*ex[4]^2 + 117*ex[2]*ex[3]^3*ex[4]^2 + 
    351*ex[2]^2*ex[3]^3*ex[4]^2 + 351*ex[2]^3*ex[3]^3*ex[4]^2 + 
    117*ex[2]^4*ex[3]^3*ex[4]^2 - 41*ex[2]*ex[4]^3 - 2*ex[2]^2*ex[4]^3 - 
    ex[2]^3*ex[4]^3 - 39*ex[3]*ex[4]^3 - 203*ex[2]*ex[3]*ex[4]^3 - 
    166*ex[2]^2*ex[3]*ex[4]^3 - 2*ex[2]^3*ex[3]*ex[4]^3 - 
    78*ex[3]^2*ex[4]^3 - 279*ex[2]*ex[3]^2*ex[4]^3 - 
    324*ex[2]^2*ex[3]^2*ex[4]^3 - 123*ex[2]^3*ex[3]^2*ex[4]^3 - 
    39*ex[3]^3*ex[4]^3 - 117*ex[2]*ex[3]^3*ex[4]^3 - 
    117*ex[2]^2*ex[3]^3*ex[4]^3 - 39*ex[2]^3*ex[3]^3*ex[4]^3 + 41*ex[4]^4 + 
    82*ex[3]*ex[4]^4 + 82*ex[2]*ex[3]*ex[4]^4 + 41*ex[3]^2*ex[4]^4 + 
    82*ex[2]*ex[3]^2*ex[4]^4 + 41*ex[2]^2*ex[3]^2*ex[4]^4, 
  y[34] -> 11*ex[2]^2*ex[3]^2 + 22*ex[2]^3*ex[3]^2 + 11*ex[2]^4*ex[3]^2 - 
    22*ex[2]*ex[3]*ex[4] - 109*ex[2]^2*ex[3]*ex[4] - 87*ex[2]^3*ex[3]*ex[4] - 
    22*ex[2]*ex[3]^2*ex[4] - 44*ex[2]^2*ex[3]^2*ex[4] - 
    22*ex[2]^3*ex[3]^2*ex[4] + 11*ex[4]^2 + 87*ex[2]*ex[4]^2 + 
    16*ex[2]^2*ex[4]^2 + 22*ex[3]*ex[4]^2 + 109*ex[2]*ex[3]*ex[4]^2 + 
    87*ex[2]^2*ex[3]*ex[4]^2 + 11*ex[3]^2*ex[4]^2 + 
    22*ex[2]*ex[3]^2*ex[4]^2 + 11*ex[2]^2*ex[3]^2*ex[4]^2, 
  y[35] -> ex[2] - ex[4]*ex[5], y[36] -> -16 + 55*ex[3] + 60*ex[3]^2, 
  y[37] -> 3*ex[2] + 4*ex[2]*ex[3] - 4*ex[4] - 4*ex[3]*ex[4], 
  y[38] -> 11*ex[2]^4*ex[3]^6 + 66*ex[2]^5*ex[3]^6 + 165*ex[2]^6*ex[3]^6 + 
    220*ex[2]^7*ex[3]^6 + 165*ex[2]^8*ex[3]^6 + 66*ex[2]^9*ex[3]^6 + 
    11*ex[2]^10*ex[3]^6 - 44*ex[2]^3*ex[3]^5*ex[4] - 
    287*ex[2]^4*ex[3]^5*ex[4] - 817*ex[2]^5*ex[3]^5*ex[4] - 
    1278*ex[2]^6*ex[3]^5*ex[4] - 1142*ex[2]^7*ex[3]^5*ex[4] - 
    547*ex[2]^8*ex[3]^5*ex[4] - 109*ex[2]^9*ex[3]^5*ex[4] - 
    44*ex[2]^3*ex[3]^6*ex[4] - 342*ex[2]^4*ex[3]^6*ex[4] - 
    1050*ex[2]^5*ex[3]^6*ex[4] - 1660*ex[2]^6*ex[3]^6*ex[4] - 
    1440*ex[2]^7*ex[3]^6*ex[4] - 654*ex[2]^8*ex[3]^6*ex[4] - 
    122*ex[2]^9*ex[3]^6*ex[4] + 51*ex[2]^2*ex[3]^4*ex[4]^2 + 
    378*ex[2]^3*ex[3]^4*ex[4]^2 + 1177*ex[2]^4*ex[3]^4*ex[4]^2 + 
    1948*ex[2]^5*ex[3]^4*ex[4]^2 + 1797*ex[2]^6*ex[3]^4*ex[4]^2 + 
    874*ex[2]^7*ex[3]^4*ex[4]^2 + 175*ex[2]^8*ex[3]^4*ex[4]^2 + 
    121*ex[2]^2*ex[3]^5*ex[4]^2 + 1031*ex[2]^3*ex[3]^5*ex[4]^2 + 
    3466*ex[2]^4*ex[3]^5*ex[4]^2 + 5974*ex[2]^5*ex[3]^5*ex[4]^2 + 
    5621*ex[2]^6*ex[3]^5*ex[4]^2 + 2755*ex[2]^7*ex[3]^5*ex[4]^2 + 
    552*ex[2]^8*ex[3]^5*ex[4]^2 + 66*ex[2]^2*ex[3]^6*ex[4]^2 + 
    690*ex[2]^3*ex[3]^6*ex[4]^2 + 2460*ex[2]^4*ex[3]^6*ex[4]^2 + 
    4260*ex[2]^5*ex[3]^6*ex[4]^2 + 3930*ex[2]^6*ex[3]^6*ex[4]^2 + 
    1866*ex[2]^7*ex[3]^6*ex[4]^2 + 360*ex[2]^8*ex[3]^6*ex[4]^2 - 
    14*ex[2]*ex[3]^3*ex[4]^3 - 181*ex[2]^2*ex[3]^3*ex[4]^3 - 
    683*ex[2]^3*ex[3]^3*ex[4]^3 - 1284*ex[2]^4*ex[3]^3*ex[4]^3 - 
    1240*ex[2]^5*ex[3]^3*ex[4]^3 - 539*ex[2]^6*ex[3]^3*ex[4]^3 - 
    67*ex[2]^7*ex[3]^3*ex[4]^3 - 80*ex[2]*ex[3]^4*ex[4]^3 - 
    910*ex[2]^2*ex[3]^4*ex[4]^3 - 3596*ex[2]^3*ex[3]^4*ex[4]^3 - 
    6852*ex[2]^4*ex[3]^4*ex[4]^3 - 6880*ex[2]^5*ex[3]^4*ex[4]^3 - 
    3518*ex[2]^6*ex[3]^4*ex[4]^3 - 724*ex[2]^7*ex[3]^4*ex[4]^3 - 
    110*ex[2]*ex[3]^5*ex[4]^3 - 1347*ex[2]^2*ex[3]^5*ex[4]^3 - 
    5351*ex[2]^3*ex[3]^5*ex[4]^3 - 10134*ex[2]^4*ex[3]^5*ex[4]^3 - 
    10116*ex[2]^5*ex[3]^5*ex[4]^3 - 5159*ex[2]^6*ex[3]^5*ex[4]^3 - 
    1063*ex[2]^7*ex[3]^5*ex[4]^3 - 44*ex[2]*ex[3]^6*ex[4]^3 - 
    618*ex[2]^2*ex[3]^6*ex[4]^3 - 2430*ex[2]^3*ex[3]^6*ex[4]^3 - 
    4420*ex[2]^4*ex[3]^6*ex[4]^3 - 4200*ex[2]^5*ex[3]^6*ex[4]^3 - 
    2034*ex[2]^6*ex[3]^6*ex[4]^3 - 398*ex[2]^7*ex[3]^6*ex[4]^3 - 
    4*ex[3]^2*ex[4]^4 + 16*ex[2]*ex[3]^2*ex[4]^4 + 
    137*ex[2]^2*ex[3]^2*ex[4]^4 + 368*ex[2]^3*ex[3]^2*ex[4]^4 + 
    395*ex[2]^4*ex[3]^2*ex[4]^4 + 134*ex[2]^5*ex[3]^2*ex[4]^4 - 
    10*ex[2]^6*ex[3]^2*ex[4]^4 + 3*ex[3]^3*ex[4]^4 + 
    261*ex[2]*ex[3]^3*ex[4]^4 + 1516*ex[2]^2*ex[3]^3*ex[4]^4 + 
    3526*ex[2]^3*ex[3]^3*ex[4]^4 + 3809*ex[2]^4*ex[3]^3*ex[4]^4 + 
    1817*ex[2]^5*ex[3]^3*ex[4]^4 + 276*ex[2]^6*ex[3]^3*ex[4]^4 + 
    29*ex[3]^4*ex[4]^4 + 670*ex[2]*ex[3]^4*ex[4]^4 + 
    3624*ex[2]^2*ex[3]^4*ex[4]^4 + 8198*ex[2]^3*ex[3]^4*ex[4]^4 + 
    9115*ex[2]^4*ex[3]^4*ex[4]^4 + 4956*ex[2]^5*ex[3]^4*ex[4]^4 + 
    1056*ex[2]^6*ex[3]^4*ex[4]^4 + 33*ex[3]^5*ex[4]^4 + 
    629*ex[2]*ex[3]^5*ex[4]^4 + 3092*ex[2]^2*ex[3]^5*ex[4]^4 + 
    6738*ex[2]^3*ex[3]^5*ex[4]^4 + 7457*ex[2]^4*ex[3]^5*ex[4]^4 + 
    4121*ex[2]^5*ex[3]^5*ex[4]^4 + 906*ex[2]^6*ex[3]^5*ex[4]^4 + 
    11*ex[3]^6*ex[4]^4 + 204*ex[2]*ex[3]^6*ex[4]^4 + 
    855*ex[2]^2*ex[3]^6*ex[4]^4 + 1600*ex[2]^3*ex[3]^6*ex[4]^4 + 
    1545*ex[2]^4*ex[3]^6*ex[4]^4 + 756*ex[2]^5*ex[3]^6*ex[4]^4 + 
    149*ex[2]^6*ex[3]^6*ex[4]^4 + 8*ex[3]*ex[4]^5 + 10*ex[2]*ex[3]*ex[4]^5 - 
    11*ex[2]^2*ex[3]*ex[4]^5 - 61*ex[2]^3*ex[3]*ex[4]^5 + 
    12*ex[2]^4*ex[3]*ex[4]^5 - 10*ex[3]^2*ex[4]^5 - 
    228*ex[2]*ex[3]^2*ex[4]^5 - 810*ex[2]^2*ex[3]^2*ex[4]^5 - 
    992*ex[2]^3*ex[3]^2*ex[4]^5 - 382*ex[2]^4*ex[3]^2*ex[4]^5 + 
    18*ex[2]^5*ex[3]^2*ex[4]^5 - 70*ex[3]^3*ex[4]^5 - 
    880*ex[2]*ex[3]^3*ex[4]^5 - 2785*ex[2]^2*ex[3]^3*ex[4]^5 - 
    3549*ex[2]^3*ex[3]^3*ex[4]^5 - 1913*ex[2]^4*ex[3]^3*ex[4]^5 - 
    339*ex[2]^5*ex[3]^3*ex[4]^5 - 78*ex[3]^4*ex[4]^5 - 
    1028*ex[2]*ex[3]^4*ex[4]^5 - 3270*ex[2]^2*ex[3]^4*ex[4]^5 - 
    4422*ex[2]^3*ex[3]^4*ex[4]^5 - 2756*ex[2]^4*ex[3]^4*ex[4]^5 - 
    654*ex[2]^5*ex[3]^4*ex[4]^5 - 26*ex[3]^5*ex[4]^5 - 
    386*ex[2]*ex[3]^5*ex[4]^5 - 1284*ex[2]^2*ex[3]^5*ex[4]^5 - 
    1796*ex[2]^3*ex[3]^5*ex[4]^5 - 1154*ex[2]^4*ex[3]^5*ex[4]^5 - 
    282*ex[2]^5*ex[3]^5*ex[4]^5 - 4*ex[4]^6 - 8*ex[2]*ex[4]^6 - 
    4*ex[2]^2*ex[4]^6 + 3*ex[3]*ex[4]^6 + 67*ex[2]*ex[3]*ex[4]^6 + 
    110*ex[2]^2*ex[3]*ex[4]^6 - 14*ex[2]^3*ex[3]*ex[4]^6 + 
    25*ex[3]^2*ex[4]^6 + 340*ex[2]*ex[3]^2*ex[4]^6 + 
    571*ex[2]^2*ex[3]^2*ex[4]^6 + 246*ex[2]^3*ex[3]^2*ex[4]^6 - 
    10*ex[2]^4*ex[3]^2*ex[4]^6 + 21*ex[3]^3*ex[4]^6 + 
    423*ex[2]*ex[3]^3*ex[4]^6 + 917*ex[2]^2*ex[3]^3*ex[4]^6 + 
    649*ex[2]^3*ex[3]^3*ex[4]^6 + 134*ex[2]^4*ex[3]^3*ex[4]^6 - 
    ex[3]^4*ex[4]^6 + 142*ex[2]*ex[3]^4*ex[4]^6 + 
    432*ex[2]^2*ex[3]^4*ex[4]^6 + 434*ex[2]^3*ex[3]^4*ex[4]^6 + 
    145*ex[2]^4*ex[3]^4*ex[4]^6 - 4*ex[3]^5*ex[4]^6 - 
    16*ex[2]*ex[3]^5*ex[4]^6 - 24*ex[2]^2*ex[3]^5*ex[4]^6 - 
    16*ex[2]^3*ex[3]^5*ex[4]^6 - 4*ex[2]^4*ex[3]^5*ex[4]^6 + 
    78*ex[2]^4*ex[3]^6*ex[6] + 390*ex[2]^5*ex[3]^6*ex[6] + 
    780*ex[2]^6*ex[3]^6*ex[6] + 780*ex[2]^7*ex[3]^6*ex[6] + 
    390*ex[2]^8*ex[3]^6*ex[6] + 78*ex[2]^9*ex[3]^6*ex[6] - 
    167*ex[2]^3*ex[3]^5*ex[4]*ex[6] - 885*ex[2]^4*ex[3]^5*ex[4]*ex[6] - 
    1870*ex[2]^5*ex[3]^5*ex[4]*ex[6] - 1970*ex[2]^6*ex[3]^5*ex[4]*ex[6] - 
    1035*ex[2]^7*ex[3]^5*ex[4]*ex[6] - 217*ex[2]^8*ex[3]^5*ex[4]*ex[6] - 
    234*ex[2]^3*ex[3]^6*ex[4]*ex[6] - 1170*ex[2]^4*ex[3]^6*ex[4]*ex[6] - 
    2340*ex[2]^5*ex[3]^6*ex[4]*ex[6] - 2340*ex[2]^6*ex[3]^6*ex[4]*ex[6] - 
    1170*ex[2]^7*ex[3]^6*ex[4]*ex[6] - 234*ex[2]^8*ex[3]^6*ex[4]*ex[6] + 
    100*ex[2]^2*ex[3]^4*ex[4]^2*ex[6] + 752*ex[2]^3*ex[3]^4*ex[4]^2*ex[6] + 
    1854*ex[2]^4*ex[3]^4*ex[4]^2*ex[6] + 2050*ex[2]^5*ex[3]^4*ex[4]^2*ex[6] + 
    1046*ex[2]^6*ex[3]^4*ex[4]^2*ex[6] + 198*ex[2]^7*ex[3]^4*ex[4]^2*ex[6] + 
    334*ex[2]^2*ex[3]^5*ex[4]^2*ex[6] + 1918*ex[2]^3*ex[3]^5*ex[4]^2*ex[6] + 
    4332*ex[2]^4*ex[3]^5*ex[4]^2*ex[6] + 4828*ex[2]^5*ex[3]^5*ex[4]^2*ex[6] + 
    2662*ex[2]^6*ex[3]^5*ex[4]^2*ex[6] + 582*ex[2]^7*ex[3]^5*ex[4]^2*ex[6] + 
    234*ex[2]^2*ex[3]^6*ex[4]^2*ex[6] + 1170*ex[2]^3*ex[3]^6*ex[4]^2*ex[6] + 
    2340*ex[2]^4*ex[3]^6*ex[4]^2*ex[6] + 2340*ex[2]^5*ex[3]^6*ex[4]^2*ex[6] + 
    1170*ex[2]^6*ex[3]^6*ex[4]^2*ex[6] + 234*ex[2]^7*ex[3]^6*ex[4]^2*ex[6] - 
    11*ex[2]*ex[3]^3*ex[4]^3*ex[6] - 275*ex[2]^2*ex[3]^3*ex[4]^3*ex[6] - 
    930*ex[2]^3*ex[3]^3*ex[4]^3*ex[6] - 1132*ex[2]^4*ex[3]^3*ex[4]^3*ex[6] - 
    519*ex[2]^5*ex[3]^3*ex[4]^3*ex[6] - 53*ex[2]^6*ex[3]^3*ex[4]^3*ex[6] - 
    100*ex[2]*ex[3]^4*ex[4]^3*ex[6] - 1062*ex[2]^2*ex[3]^4*ex[4]^3*ex[6] - 
    3062*ex[2]^3*ex[3]^4*ex[4]^3*ex[6] - 3814*ex[2]^4*ex[3]^4*ex[4]^3*ex[6] - 
    2190*ex[2]^5*ex[3]^4*ex[4]^3*ex[6] - 476*ex[2]^6*ex[3]^4*ex[4]^3*ex[6] - 
    167*ex[2]*ex[3]^5*ex[4]^3*ex[6] - 1177*ex[2]^2*ex[3]^5*ex[4]^3*ex[6] - 
    3038*ex[2]^3*ex[3]^5*ex[4]^3*ex[6] - 3722*ex[2]^4*ex[3]^5*ex[4]^3*ex[6] - 
    2203*ex[2]^5*ex[3]^5*ex[4]^3*ex[6] - 509*ex[2]^6*ex[3]^5*ex[4]^3*ex[6] - 
    78*ex[2]*ex[3]^6*ex[4]^3*ex[6] - 390*ex[2]^2*ex[3]^6*ex[4]^3*ex[6] - 
    780*ex[2]^3*ex[3]^6*ex[4]^3*ex[6] - 780*ex[2]^4*ex[3]^6*ex[4]^3*ex[6] - 
    390*ex[2]^5*ex[3]^6*ex[4]^3*ex[6] - 78*ex[2]^6*ex[3]^6*ex[4]^3*ex[6] + 
    18*ex[2]*ex[3]^2*ex[4]^4*ex[6] + 244*ex[2]^2*ex[3]^2*ex[4]^4*ex[6] + 
    344*ex[2]^3*ex[3]^2*ex[4]^4*ex[6] + 112*ex[2]^4*ex[3]^2*ex[4]^4*ex[6] - 
    6*ex[2]^5*ex[3]^2*ex[4]^4*ex[6] + 176*ex[2]*ex[3]^3*ex[4]^4*ex[6] + 
    930*ex[2]^2*ex[3]^3*ex[4]^4*ex[6] + 1450*ex[2]^3*ex[3]^3*ex[4]^4*ex[6] + 
    814*ex[2]^4*ex[3]^3*ex[4]^4*ex[6] + 118*ex[2]^5*ex[3]^3*ex[4]^4*ex[6] + 
    298*ex[2]*ex[3]^4*ex[4]^4*ex[6] + 1246*ex[2]^2*ex[3]^4*ex[4]^4*ex[6] + 
    1950*ex[2]^3*ex[3]^4*ex[4]^4*ex[6] + 1354*ex[2]^4*ex[3]^4*ex[4]^4*ex[6] + 
    352*ex[2]^5*ex[3]^4*ex[4]^4*ex[6] + 140*ex[2]*ex[3]^5*ex[4]^4*ex[6] + 
    560*ex[2]^2*ex[3]^5*ex[4]^4*ex[6] + 840*ex[2]^3*ex[3]^5*ex[4]^4*ex[6] + 
    560*ex[2]^4*ex[3]^5*ex[4]^4*ex[6] + 140*ex[2]^5*ex[3]^5*ex[4]^4*ex[6] - 
    11*ex[2]*ex[3]*ex[4]^5*ex[6] - 65*ex[2]^2*ex[3]*ex[4]^5*ex[6] + 
    6*ex[2]^3*ex[3]*ex[4]^5*ex[6] + 4*ex[3]^2*ex[4]^5*ex[6] - 
    92*ex[2]*ex[3]^2*ex[4]^5*ex[6] - 226*ex[2]^2*ex[3]^2*ex[4]^5*ex[6] - 
    124*ex[2]^3*ex[3]^2*ex[4]^5*ex[6] + 6*ex[2]^4*ex[3]^2*ex[4]^5*ex[6] + 
    12*ex[3]^3*ex[4]^5*ex[6] - 135*ex[2]*ex[3]^3*ex[4]^5*ex[6] - 
    371*ex[2]^2*ex[3]^3*ex[4]^5*ex[6] - 289*ex[2]^3*ex[3]^3*ex[4]^5*ex[6] - 
    65*ex[2]^4*ex[3]^3*ex[4]^5*ex[6] + 12*ex[3]^4*ex[4]^5*ex[6] - 
    38*ex[2]*ex[3]^4*ex[4]^5*ex[6] - 186*ex[2]^2*ex[3]^4*ex[4]^5*ex[6] - 
    210*ex[2]^3*ex[3]^4*ex[4]^5*ex[6] - 74*ex[2]^4*ex[3]^4*ex[4]^5*ex[6] + 
    4*ex[3]^5*ex[4]^5*ex[6] + 16*ex[2]*ex[3]^5*ex[4]^5*ex[6] + 
    24*ex[2]^2*ex[3]^5*ex[4]^5*ex[6] + 16*ex[2]^3*ex[3]^5*ex[4]^5*ex[6] + 
    4*ex[2]^4*ex[3]^5*ex[4]^5*ex[6], y[39] -> 1 + ex[3], 
  y[40] -> 37*ex[2] + 31*ex[2]*ex[3] - 40*ex[4] - 31*ex[3]*ex[4], 
  y[41] -> -2 + ex[3], y[42] -> ex[2]*ex[3]^3 + 16*ex[2]^2*ex[3]^3 + 
    27*ex[2]^3*ex[3]^3 + 12*ex[2]^4*ex[3]^3 + 15*ex[2]^2*ex[3]^4 + 
    30*ex[2]^3*ex[3]^4 + 15*ex[2]^4*ex[3]^4 + ex[3]^2*ex[4] - 
    25*ex[2]^2*ex[3]^2*ex[4] - 23*ex[2]^3*ex[3]^2*ex[4] - 
    12*ex[2]*ex[3]^3*ex[4] - 50*ex[2]^2*ex[3]^3*ex[4] - 
    38*ex[2]^3*ex[3]^3*ex[4] - 15*ex[2]*ex[3]^4*ex[4] - 
    30*ex[2]^2*ex[3]^4*ex[4] - 15*ex[2]^3*ex[3]^4*ex[4] - 2*ex[3]*ex[4]^2 - 
    3*ex[2]*ex[3]*ex[4]^2 + 10*ex[2]^2*ex[3]*ex[4]^2 + ex[3]^2*ex[4]^2 + 
    19*ex[2]*ex[3]^2*ex[4]^2 + 32*ex[2]^2*ex[3]^2*ex[4]^2 + ex[3]^3*ex[4]^2 + 
    29*ex[2]*ex[3]^3*ex[4]^2 + 28*ex[2]^2*ex[3]^3*ex[4]^2 + ex[4]^3 + 
    ex[2]*ex[4]^3 - 9*ex[2]*ex[3]*ex[4]^3 + ex[3]^2*ex[4]^3 - 
    14*ex[2]*ex[3]^2*ex[4]^3 + ex[3]^3*ex[4]^3 + ex[2]*ex[3]^3*ex[4]^3 - 
    ex[2]^2*ex[3]^3*ex[6] - ex[2]^3*ex[3]^3*ex[6] + 
    ex[2]*ex[3]^2*ex[4]*ex[6] + ex[2]^2*ex[3]^2*ex[4]*ex[6] + 
    2*ex[2]*ex[3]^3*ex[4]*ex[6] + 2*ex[2]^2*ex[3]^3*ex[4]*ex[6] - 
    ex[3]^2*ex[4]^2*ex[6] - ex[2]*ex[3]^2*ex[4]^2*ex[6] - 
    ex[3]^3*ex[4]^2*ex[6] - ex[2]*ex[3]^3*ex[4]^2*ex[6], 
  y[43] -> ex[2]^2*ex[3]^2 + ex[2]^3*ex[3]^2 + ex[2]*ex[3]*ex[4] + 
    3*ex[2]^2*ex[3]*ex[4] + ex[2]^3*ex[3]*ex[4] - ex[2]*ex[3]^2*ex[4] + 
    ex[2]^3*ex[3]^2*ex[4] + ex[2]*ex[4]^2 - ex[3]*ex[4]^2 - 
    2*ex[2]*ex[3]*ex[4]^2 - ex[2]*ex[3]^2*ex[4]^2 - ex[2]^2*ex[3]^2*ex[4]^2 + 
    ex[2]*ex[4]^3 - ex[2]^2*ex[3]^2*ex[6] - ex[2]^3*ex[3]^2*ex[6] - 
    ex[2]^2*ex[3]*ex[4]*ex[6] + ex[2]*ex[3]^2*ex[4]*ex[6] + 
    ex[2]^2*ex[3]^2*ex[4]*ex[6] - ex[2]*ex[4]^2*ex[6], 
  y[44] -> ex[2]^3*ex[3]*ex[4] + ex[2]^4*ex[3]*ex[4] + 
    2*ex[2]^3*ex[3]^2*ex[4] + 2*ex[2]^4*ex[3]^2*ex[4] + ex[2]^2*ex[4]^2 + 
    2*ex[2]^3*ex[4]^2 + 5*ex[2]^3*ex[3]*ex[4]^2 + 3*ex[2]^4*ex[3]*ex[4]^2 - 
    3*ex[2]^2*ex[3]^2*ex[4]^2 - ex[2]^3*ex[3]^2*ex[4]^2 + 
    2*ex[2]^4*ex[3]^2*ex[4]^2 - 2*ex[2]*ex[4]^3 - 2*ex[2]^2*ex[4]^3 + 
    ex[2]^3*ex[4]^3 - 2*ex[2]*ex[3]*ex[4]^3 - 8*ex[2]^2*ex[3]*ex[4]^3 - 
    3*ex[2]^3*ex[3]*ex[4]^3 + ex[2]*ex[3]^2*ex[4]^3 - 
    2*ex[2]^2*ex[3]^2*ex[4]^3 - 3*ex[2]^3*ex[3]^2*ex[4]^3 + ex[4]^4 + 
    ex[2]*ex[4]^4 + ex[3]*ex[4]^4 + 3*ex[2]*ex[3]*ex[4]^4 + 
    ex[2]^2*ex[3]*ex[4]^4 + ex[2]*ex[3]^2*ex[4]^4 + ex[2]^2*ex[3]^2*ex[4]^4 - 
    ex[2]^3*ex[3]^2*ex[6] - ex[2]^4*ex[3]^2*ex[6] - 
    3*ex[2]^3*ex[3]*ex[4]*ex[6] - 2*ex[2]^4*ex[3]*ex[4]*ex[6] + 
    2*ex[2]^2*ex[3]^2*ex[4]*ex[6] - ex[2]^3*ex[3]^2*ex[4]*ex[6] - 
    3*ex[2]^4*ex[3]^2*ex[4]*ex[6] + ex[2]*ex[4]^2*ex[6] + 
    ex[2]^2*ex[4]^2*ex[6] - ex[2]^3*ex[4]^2*ex[6] + 
    ex[2]*ex[3]*ex[4]^2*ex[6] + 7*ex[2]^2*ex[3]*ex[4]^2*ex[6] + 
    2*ex[2]^3*ex[3]*ex[4]^2*ex[6] - ex[2]*ex[3]^2*ex[4]^2*ex[6] + 
    4*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 5*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] - 
    ex[4]^3*ex[6] - ex[2]*ex[4]^3*ex[6] - ex[3]*ex[4]^3*ex[6] - 
    4*ex[2]*ex[3]*ex[4]^3*ex[6] - ex[2]^2*ex[3]*ex[4]^3*ex[6] - 
    2*ex[2]*ex[3]^2*ex[4]^3*ex[6] - 2*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] + 
    ex[2]^3*ex[3]^2*ex[6]^2 + ex[2]^4*ex[3]^2*ex[6]^2 - 
    ex[2]^2*ex[3]*ex[4]*ex[6]^2 - 2*ex[2]^2*ex[3]^2*ex[4]*ex[6]^2 - 
    2*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 + ex[2]*ex[3]*ex[4]^2*ex[6]^2 + 
    ex[2]*ex[3]^2*ex[4]^2*ex[6]^2 + ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2, 
  y[45] -> 8 + 11*ex[2], y[46] -> ex[2] + ex[2]*ex[3] - ex[4] - ex[3]*ex[4] - 
    ex[2]*ex[3]*ex[4] + ex[2]*ex[3]*ex[4]*ex[5] - ex[2]*ex[6], 
  y[47] -> -ex[2] + ex[4] + ex[2]*ex[6], 
  y[48] -> ex[2] - ex[4] - ex[2]*ex[4] + ex[2]*ex[4]*ex[5], 
  y[49] -> ex[2]*ex[3] + ex[2]*ex[4] - ex[3]*ex[4] + ex[2]*ex[3]*ex[4] - 
    ex[4]^2 - ex[3]*ex[4]^2 - ex[2]*ex[3]*ex[6] + ex[4]*ex[6] + 
    ex[3]*ex[4]*ex[6], y[50] -> -(ex[2]^2*ex[3]^2) - 2*ex[2]^3*ex[3]^2 - 
    ex[2]^4*ex[3]^2 - 3*ex[2]^2*ex[3]*ex[4] - 4*ex[2]^3*ex[3]*ex[4] - 
    ex[2]^4*ex[3]*ex[4] + 2*ex[2]*ex[3]^2*ex[4] + 3*ex[2]^2*ex[3]^2*ex[4] - 
    ex[2]^4*ex[3]^2*ex[4] - ex[2]^2*ex[4]^2 + 4*ex[2]*ex[3]*ex[4]^2 + 
    3*ex[2]^2*ex[3]*ex[4]^2 - 2*ex[2]^3*ex[3]*ex[4]^2 - 
    ex[2]^4*ex[3]*ex[4]^2 - ex[3]^2*ex[4]^2 + 3*ex[2]^2*ex[3]^2*ex[4]^2 + 
    2*ex[2]^3*ex[3]^2*ex[4]^2 - 2*ex[2]^2*ex[4]^3 - ex[3]*ex[4]^3 + 
    ex[2]*ex[3]*ex[4]^3 + 3*ex[2]^2*ex[3]*ex[4]^3 + ex[2]^3*ex[3]*ex[4]^3 - 
    ex[3]^2*ex[4]^3 - 2*ex[2]*ex[3]^2*ex[4]^3 - ex[2]^2*ex[3]^2*ex[4]^3 - 
    ex[2]^2*ex[4]^4 + 2*ex[2]^2*ex[3]^2*ex[6] + 4*ex[2]^3*ex[3]^2*ex[6] + 
    2*ex[2]^4*ex[3]^2*ex[6] - ex[2]*ex[3]*ex[4]*ex[6] + 
    3*ex[2]^2*ex[3]*ex[4]*ex[6] + 5*ex[2]^3*ex[3]*ex[4]*ex[6] + 
    ex[2]^4*ex[3]*ex[4]*ex[6] - 3*ex[2]*ex[3]^2*ex[4]*ex[6] - 
    5*ex[2]^2*ex[3]^2*ex[4]*ex[6] - ex[2]^3*ex[3]^2*ex[4]*ex[6] + 
    ex[2]^4*ex[3]^2*ex[4]*ex[6] + 2*ex[2]^2*ex[4]^2*ex[6] + 
    ex[3]*ex[4]^2*ex[6] - 2*ex[2]*ex[3]*ex[4]^2*ex[6] - 
    3*ex[2]^2*ex[3]*ex[4]^2*ex[6] + ex[3]^2*ex[4]^2*ex[6] + 
    ex[2]*ex[3]^2*ex[4]^2*ex[6] - ex[2]^2*ex[3]^2*ex[4]^2*ex[6] - 
    ex[2]^3*ex[3]^2*ex[4]^2*ex[6] + 2*ex[2]^2*ex[4]^3*ex[6] - 
    ex[2]^2*ex[3]^2*ex[6]^2 - 2*ex[2]^3*ex[3]^2*ex[6]^2 - 
    ex[2]^4*ex[3]^2*ex[6]^2 + ex[2]*ex[3]*ex[4]*ex[6]^2 - 
    ex[2]^3*ex[3]*ex[4]*ex[6]^2 + ex[2]*ex[3]^2*ex[4]*ex[6]^2 + 
    2*ex[2]^2*ex[3]^2*ex[4]*ex[6]^2 + ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 - 
    ex[2]^2*ex[4]^2*ex[6]^2, y[51] -> -3*ex[2]^2*ex[3] - 8*ex[2]^3*ex[3] - 
    5*ex[2]^4*ex[3] - 8*ex[2]^2*ex[4] - 12*ex[2]^3*ex[4] - 2*ex[2]^4*ex[4] + 
    6*ex[2]*ex[3]*ex[4] + 13*ex[2]^2*ex[3]*ex[4] + 2*ex[2]^3*ex[3]*ex[4] - 
    5*ex[2]^4*ex[3]*ex[4] + 11*ex[2]*ex[4]^2 + 7*ex[2]^2*ex[4]^2 - 
    15*ex[2]^3*ex[4]^2 - 2*ex[2]^4*ex[4]^2 - 3*ex[3]*ex[4]^2 - 
    2*ex[2]*ex[3]*ex[4]^2 + 11*ex[2]^2*ex[3]*ex[4]^2 + 
    10*ex[2]^3*ex[3]*ex[4]^2 - 3*ex[4]^3 + 5*ex[2]*ex[4]^3 + 
    17*ex[2]^2*ex[4]^3 - 3*ex[2]^3*ex[4]^3 - 3*ex[3]*ex[4]^3 - 
    8*ex[2]*ex[3]*ex[4]^3 - 5*ex[2]^2*ex[3]*ex[4]^3 + 5*ex[2]^2*ex[4]^4 + 
    6*ex[2]^2*ex[3]*ex[6] + 16*ex[2]^3*ex[3]*ex[6] + 10*ex[2]^4*ex[3]*ex[6] - 
    3*ex[2]*ex[4]*ex[6] + 8*ex[2]^2*ex[4]*ex[6] + 17*ex[2]^3*ex[4]*ex[6] + 
    2*ex[2]^4*ex[4]*ex[6] - 9*ex[2]*ex[3]*ex[4]*ex[6] - 
    21*ex[2]^2*ex[3]*ex[4]*ex[6] - 7*ex[2]^3*ex[3]*ex[4]*ex[6] + 
    5*ex[2]^4*ex[3]*ex[4]*ex[6] + 3*ex[4]^2*ex[6] - 8*ex[2]*ex[4]^2*ex[6] - 
    17*ex[2]^2*ex[4]^2*ex[6] + 8*ex[2]^3*ex[4]^2*ex[6] + 
    3*ex[3]*ex[4]^2*ex[6] + 5*ex[2]*ex[3]*ex[4]^2*ex[6] - 
    3*ex[2]^2*ex[3]*ex[4]^2*ex[6] - 5*ex[2]^3*ex[3]*ex[4]^2*ex[6] - 
    10*ex[2]^2*ex[4]^3*ex[6] - 3*ex[2]^2*ex[3]*ex[6]^2 - 
    8*ex[2]^3*ex[3]*ex[6]^2 - 5*ex[2]^4*ex[3]*ex[6]^2 + 
    3*ex[2]*ex[4]*ex[6]^2 - 5*ex[2]^3*ex[4]*ex[6]^2 + 
    3*ex[2]*ex[3]*ex[4]*ex[6]^2 + 8*ex[2]^2*ex[3]*ex[4]*ex[6]^2 + 
    5*ex[2]^3*ex[3]*ex[4]*ex[6]^2 + 5*ex[2]^2*ex[4]^2*ex[6]^2, 
  y[52] -> -(ex[2]^3*ex[3]*ex[4]) - 2*ex[2]^4*ex[3]*ex[4] - 
    ex[2]^5*ex[3]*ex[4] - 2*ex[2]^3*ex[3]^2*ex[4] - 4*ex[2]^4*ex[3]^2*ex[4] - 
    2*ex[2]^5*ex[3]^2*ex[4] - 2*ex[2]^3*ex[4]^2 - 2*ex[2]^4*ex[4]^2 + 
    3*ex[2]^2*ex[3]*ex[4]^2 - ex[2]^3*ex[3]*ex[4]^2 - 
    7*ex[2]^4*ex[3]*ex[4]^2 - 3*ex[2]^5*ex[3]*ex[4]^2 + 
    5*ex[2]^2*ex[3]^2*ex[4]^2 + 8*ex[2]^3*ex[3]^2*ex[4]^2 + 
    ex[2]^4*ex[3]^2*ex[4]^2 - 2*ex[2]^5*ex[3]^2*ex[4]^2 + 5*ex[2]^2*ex[4]^3 + 
    ex[2]^3*ex[4]^3 - 3*ex[2]^4*ex[4]^3 - 3*ex[2]*ex[3]*ex[4]^3 + 
    8*ex[2]^2*ex[3]*ex[4]^3 + 13*ex[2]^3*ex[3]*ex[4]^3 - 
    2*ex[2]^5*ex[3]*ex[4]^3 - 4*ex[2]*ex[3]^2*ex[4]^3 - 
    3*ex[2]^2*ex[3]^2*ex[4]^3 + 6*ex[2]^3*ex[3]^2*ex[4]^3 + 
    5*ex[2]^4*ex[3]^2*ex[4]^3 - 4*ex[2]*ex[4]^4 + ex[2]^2*ex[4]^4 + 
    2*ex[2]^3*ex[4]^4 - ex[2]^4*ex[4]^4 + ex[3]*ex[4]^4 - 
    7*ex[2]*ex[3]*ex[4]^4 - 6*ex[2]^2*ex[3]*ex[4]^4 + 
    5*ex[2]^3*ex[3]*ex[4]^4 + 3*ex[2]^4*ex[3]*ex[4]^4 + ex[3]^2*ex[4]^4 - 
    2*ex[2]*ex[3]^2*ex[4]^4 - 7*ex[2]^2*ex[3]^2*ex[4]^4 - 
    4*ex[2]^3*ex[3]^2*ex[4]^4 + ex[4]^5 - ex[2]*ex[4]^5 - ex[2]^2*ex[4]^5 + 
    2*ex[3]*ex[4]^5 + ex[2]*ex[3]*ex[4]^5 - 2*ex[2]^2*ex[3]*ex[4]^5 - 
    ex[2]^3*ex[3]*ex[4]^5 + ex[3]^2*ex[4]^5 + 2*ex[2]*ex[3]^2*ex[4]^5 + 
    ex[2]^2*ex[3]^2*ex[4]^5 + ex[2]^3*ex[3]^2*ex[6] + 
    2*ex[2]^4*ex[3]^2*ex[6] + ex[2]^5*ex[3]^2*ex[6] - 
    ex[2]^2*ex[3]*ex[4]*ex[6] + 3*ex[2]^3*ex[3]*ex[4]*ex[6] + 
    7*ex[2]^4*ex[3]*ex[4]*ex[6] + 3*ex[2]^5*ex[3]*ex[4]*ex[6] - 
    3*ex[2]^2*ex[3]^2*ex[4]*ex[6] - ex[2]^3*ex[3]^2*ex[4]*ex[6] + 
    7*ex[2]^4*ex[3]^2*ex[4]*ex[6] + 5*ex[2]^5*ex[3]^2*ex[4]*ex[6] - 
    3*ex[2]^2*ex[4]^2*ex[6] + ex[2]^3*ex[4]^2*ex[6] + 
    3*ex[2]^4*ex[4]^2*ex[6] + 2*ex[2]*ex[3]*ex[4]^2*ex[6] - 
    11*ex[2]^2*ex[3]*ex[4]^2*ex[6] - 10*ex[2]^3*ex[3]*ex[4]^2*ex[6] + 
    7*ex[2]^4*ex[3]*ex[4]^2*ex[6] + 4*ex[2]^5*ex[3]*ex[4]^2*ex[6] + 
    3*ex[2]*ex[3]^2*ex[4]^2*ex[6] - 5*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] - 
    17*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] - 7*ex[2]^4*ex[3]^2*ex[4]^2*ex[6] + 
    2*ex[2]^5*ex[3]^2*ex[4]^2*ex[6] + 5*ex[2]*ex[4]^3*ex[6] - 
    4*ex[2]^2*ex[4]^3*ex[6] - 3*ex[2]^3*ex[4]^3*ex[6] + 
    2*ex[2]^4*ex[4]^3*ex[6] - ex[3]*ex[4]^3*ex[6] + 
    12*ex[2]*ex[3]*ex[4]^3*ex[6] + 4*ex[2]^2*ex[3]*ex[4]^3*ex[6] - 
    14*ex[2]^3*ex[3]*ex[4]^3*ex[6] - 5*ex[2]^4*ex[3]*ex[4]^3*ex[6] - 
    ex[3]^2*ex[4]^3*ex[6] + 6*ex[2]*ex[3]^2*ex[4]^3*ex[6] + 
    12*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] + 2*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] - 
    3*ex[2]^4*ex[3]^2*ex[4]^3*ex[6] - 2*ex[4]^4*ex[6] + 
    3*ex[2]*ex[4]^4*ex[6] + 2*ex[2]^2*ex[4]^4*ex[6] - 4*ex[3]*ex[4]^4*ex[6] + 
    6*ex[2]^2*ex[3]*ex[4]^4*ex[6] + 2*ex[2]^3*ex[3]*ex[4]^4*ex[6] - 
    2*ex[3]^2*ex[4]^4*ex[6] - 3*ex[2]*ex[3]^2*ex[4]^4*ex[6] + 
    ex[2]^3*ex[3]^2*ex[4]^4*ex[6] - 2*ex[2]^3*ex[3]^2*ex[6]^2 - 
    4*ex[2]^4*ex[3]^2*ex[6]^2 - 2*ex[2]^5*ex[3]^2*ex[6]^2 + 
    3*ex[2]^2*ex[3]*ex[4]*ex[6]^2 - 5*ex[2]^4*ex[3]*ex[4]*ex[6]^2 - 
    2*ex[2]^5*ex[3]*ex[4]*ex[6]^2 + 5*ex[2]^2*ex[3]^2*ex[4]*ex[6]^2 + 
    7*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 - ex[2]^4*ex[3]^2*ex[4]*ex[6]^2 - 
    3*ex[2]^5*ex[3]^2*ex[4]*ex[6]^2 - ex[2]*ex[4]^2*ex[6]^2 + 
    3*ex[2]^2*ex[4]^2*ex[6]^2 + ex[2]^3*ex[4]^2*ex[6]^2 - 
    ex[2]^4*ex[4]^2*ex[6]^2 - 5*ex[2]*ex[3]*ex[4]^2*ex[6]^2 + 
    4*ex[2]^2*ex[3]*ex[4]^2*ex[6]^2 + 11*ex[2]^3*ex[3]*ex[4]^2*ex[6]^2 + 
    2*ex[2]^4*ex[3]*ex[4]^2*ex[6]^2 - 4*ex[2]*ex[3]^2*ex[4]^2*ex[6]^2 - 
    3*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2 + 6*ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^2 + 
    5*ex[2]^4*ex[3]^2*ex[4]^2*ex[6]^2 + ex[4]^3*ex[6]^2 - 
    3*ex[2]*ex[4]^3*ex[6]^2 - ex[2]^2*ex[4]^3*ex[6]^2 + 
    2*ex[3]*ex[4]^3*ex[6]^2 - 3*ex[2]*ex[3]*ex[4]^3*ex[6]^2 - 
    6*ex[2]^2*ex[3]*ex[4]^3*ex[6]^2 - ex[2]^3*ex[3]*ex[4]^3*ex[6]^2 + 
    ex[3]^2*ex[4]^3*ex[6]^2 - 3*ex[2]^2*ex[3]^2*ex[4]^3*ex[6]^2 - 
    2*ex[2]^3*ex[3]^2*ex[4]^3*ex[6]^2 + ex[2]^3*ex[3]^2*ex[6]^3 + 
    2*ex[2]^4*ex[3]^2*ex[6]^3 + ex[2]^5*ex[3]^2*ex[6]^3 - 
    2*ex[2]^2*ex[3]*ex[4]*ex[6]^3 - 2*ex[2]^3*ex[3]*ex[4]*ex[6]^3 - 
    2*ex[2]^2*ex[3]^2*ex[4]*ex[6]^3 - 4*ex[2]^3*ex[3]^2*ex[4]*ex[6]^3 - 
    2*ex[2]^4*ex[3]^2*ex[4]*ex[6]^3 + ex[2]*ex[4]^2*ex[6]^3 + 
    2*ex[2]*ex[3]*ex[4]^2*ex[6]^3 + 2*ex[2]^2*ex[3]*ex[4]^2*ex[6]^3 + 
    ex[2]*ex[3]^2*ex[4]^2*ex[6]^3 + 2*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^3 + 
    ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^3, 
  y[53] -> -5*ex[2]^3*ex[3]*ex[4] - 12*ex[2]^4*ex[3]*ex[4] - 
    7*ex[2]^5*ex[3]*ex[4] - 6*ex[2]^3*ex[3]^2*ex[4] - 
    16*ex[2]^4*ex[3]^2*ex[4] - 10*ex[2]^5*ex[3]^2*ex[4] - 7*ex[2]^3*ex[4]^2 - 
    4*ex[2]^4*ex[4]^2 + 13*ex[2]^2*ex[3]*ex[4]^2 + 11*ex[2]^3*ex[3]*ex[4]^2 - 
    17*ex[2]^4*ex[3]*ex[4]^2 - 16*ex[2]^5*ex[3]*ex[4]^2 + 
    15*ex[2]^2*ex[3]^2*ex[4]^2 + 34*ex[2]^3*ex[3]^2*ex[4]^2 + 
    9*ex[2]^4*ex[3]^2*ex[4]^2 - 10*ex[2]^5*ex[3]^2*ex[4]^2 + 
    15*ex[2]^2*ex[4]^3 - 3*ex[2]^3*ex[4]^3 - 6*ex[2]^4*ex[4]^3 - 
    11*ex[2]*ex[3]*ex[4]^3 + 15*ex[2]^2*ex[3]*ex[4]^3 + 
    41*ex[2]^3*ex[3]*ex[4]^3 + 6*ex[2]^4*ex[3]*ex[4]^3 - 
    9*ex[2]^5*ex[3]*ex[4]^3 - 12*ex[2]*ex[3]^2*ex[4]^3 - 
    17*ex[2]^2*ex[3]^2*ex[4]^3 + 20*ex[2]^3*ex[3]^2*ex[4]^3 + 
    25*ex[2]^4*ex[3]^2*ex[4]^3 - 11*ex[2]*ex[4]^4 + 12*ex[2]^2*ex[4]^4 + 
    6*ex[2]^3*ex[4]^4 - 2*ex[2]^4*ex[4]^4 + 3*ex[3]*ex[4]^4 - 
    20*ex[2]*ex[3]*ex[4]^4 - 20*ex[2]^2*ex[3]*ex[4]^4 + 
    17*ex[2]^3*ex[3]*ex[4]^4 + 11*ex[2]^4*ex[3]*ex[4]^4 + 3*ex[3]^2*ex[4]^4 - 
    4*ex[2]*ex[3]^2*ex[4]^4 - 27*ex[2]^2*ex[3]^2*ex[4]^4 - 
    20*ex[2]^3*ex[3]^2*ex[4]^4 + 3*ex[4]^5 - 5*ex[2]*ex[4]^5 + 
    2*ex[2]^3*ex[4]^5 + 6*ex[3]*ex[4]^5 + 3*ex[2]*ex[3]*ex[4]^5 - 
    7*ex[2]^2*ex[3]*ex[4]^5 - 2*ex[2]^3*ex[3]*ex[4]^5 + 3*ex[3]^2*ex[4]^5 + 
    8*ex[2]*ex[3]^2*ex[4]^5 + 5*ex[2]^2*ex[3]^2*ex[4]^5 + 
    3*ex[2]^3*ex[3]^2*ex[6] + 8*ex[2]^4*ex[3]^2*ex[6] + 
    5*ex[2]^5*ex[3]^2*ex[6] - 3*ex[2]^2*ex[3]*ex[4]*ex[6] + 
    10*ex[2]^3*ex[3]*ex[4]*ex[6] + 31*ex[2]^4*ex[3]*ex[4]*ex[6] + 
    16*ex[2]^5*ex[3]*ex[4]*ex[6] - 9*ex[2]^2*ex[3]^2*ex[4]*ex[6] - 
    9*ex[2]^3*ex[3]^2*ex[4]*ex[6] + 25*ex[2]^4*ex[3]^2*ex[4]*ex[6] + 
    25*ex[2]^5*ex[3]^2*ex[4]*ex[6] - 8*ex[2]^2*ex[4]^2*ex[6] + 
    7*ex[2]^3*ex[4]^2*ex[6] + 6*ex[2]^4*ex[4]^2*ex[6] + 
    6*ex[2]*ex[3]*ex[4]^2*ex[6] - 33*ex[2]^2*ex[3]*ex[4]^2*ex[6] - 
    48*ex[2]^3*ex[3]*ex[4]^2*ex[6] + 13*ex[2]^4*ex[3]*ex[4]^2*ex[6] + 
    18*ex[2]^5*ex[3]*ex[4]^2*ex[6] + 9*ex[2]*ex[3]^2*ex[4]^2*ex[6] - 
    9*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] - 67*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] - 
    39*ex[2]^4*ex[3]^2*ex[4]^2*ex[6] + 10*ex[2]^5*ex[3]^2*ex[4]^2*ex[6] + 
    14*ex[2]*ex[4]^3*ex[6] - 20*ex[2]^2*ex[4]^3*ex[6] - 
    6*ex[2]^3*ex[4]^3*ex[6] + 4*ex[2]^4*ex[4]^3*ex[6] - 
    3*ex[3]*ex[4]^3*ex[6] + 35*ex[2]*ex[3]*ex[4]^3*ex[6] + 
    17*ex[2]^2*ex[3]*ex[4]^3*ex[6] - 51*ex[2]^3*ex[3]*ex[4]^3*ex[6] - 
    22*ex[2]^4*ex[3]*ex[4]^3*ex[6] - 3*ex[3]^2*ex[4]^3*ex[6] + 
    16*ex[2]*ex[3]^2*ex[4]^3*ex[6] + 50*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] + 
    16*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] - 15*ex[2]^4*ex[3]^2*ex[4]^3*ex[6] - 
    6*ex[4]^4*ex[6] + 13*ex[2]*ex[4]^4*ex[6] - 4*ex[2]^3*ex[4]^4*ex[6] - 
    12*ex[3]*ex[4]^4*ex[6] + 22*ex[2]^2*ex[3]*ex[4]^4*ex[6] + 
    4*ex[2]^3*ex[3]*ex[4]^4*ex[6] - 6*ex[3]^2*ex[4]^4*ex[6] - 
    13*ex[2]*ex[3]^2*ex[4]^4*ex[6] - 2*ex[2]^2*ex[3]^2*ex[4]^4*ex[6] + 
    5*ex[2]^3*ex[3]^2*ex[4]^4*ex[6] - 6*ex[2]^3*ex[3]^2*ex[6]^2 - 
    16*ex[2]^4*ex[3]^2*ex[6]^2 - 10*ex[2]^5*ex[3]^2*ex[6]^2 + 
    9*ex[2]^2*ex[3]*ex[4]*ex[6]^2 + 3*ex[2]^3*ex[3]*ex[4]*ex[6]^2 - 
    19*ex[2]^4*ex[3]*ex[4]*ex[6]^2 - 9*ex[2]^5*ex[3]*ex[4]*ex[6]^2 + 
    15*ex[2]^2*ex[3]^2*ex[4]*ex[6]^2 + 31*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 + 
    ex[2]^4*ex[3]^2*ex[4]*ex[6]^2 - 15*ex[2]^5*ex[3]^2*ex[4]*ex[6]^2 - 
    3*ex[2]*ex[4]^2*ex[6]^2 + 8*ex[2]^2*ex[4]^2*ex[6]^2 - 
    2*ex[2]^4*ex[4]^2*ex[6]^2 - 15*ex[2]*ex[3]*ex[4]^2*ex[6]^2 + 
    9*ex[2]^2*ex[3]*ex[4]^2*ex[6]^2 + 42*ex[2]^3*ex[3]*ex[4]^2*ex[6]^2 + 
    11*ex[2]^4*ex[3]*ex[4]^2*ex[6]^2 - 12*ex[2]*ex[3]^2*ex[4]^2*ex[6]^2 - 
    17*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2 + 20*ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^2 + 
    25*ex[2]^4*ex[3]^2*ex[4]^2*ex[6]^2 + 3*ex[4]^3*ex[6]^2 - 
    11*ex[2]*ex[4]^3*ex[6]^2 + 2*ex[2]^3*ex[4]^3*ex[6]^2 + 
    6*ex[3]*ex[4]^3*ex[6]^2 - 9*ex[2]*ex[3]*ex[4]^3*ex[6]^2 - 
    23*ex[2]^2*ex[3]*ex[4]^3*ex[6]^2 - 2*ex[2]^3*ex[3]*ex[4]^3*ex[6]^2 + 
    3*ex[3]^2*ex[4]^3*ex[6]^2 + 2*ex[2]*ex[3]^2*ex[4]^3*ex[6]^2 - 
    11*ex[2]^2*ex[3]^2*ex[4]^3*ex[6]^2 - 10*ex[2]^3*ex[3]^2*ex[4]^3*ex[6]^2 + 
    3*ex[2]^3*ex[3]^2*ex[6]^3 + 8*ex[2]^4*ex[3]^2*ex[6]^3 + 
    5*ex[2]^5*ex[3]^2*ex[6]^3 - 6*ex[2]^2*ex[3]*ex[4]*ex[6]^3 - 
    8*ex[2]^3*ex[3]*ex[4]*ex[6]^3 - 6*ex[2]^2*ex[3]^2*ex[4]*ex[6]^3 - 
    16*ex[2]^3*ex[3]^2*ex[4]*ex[6]^3 - 10*ex[2]^4*ex[3]^2*ex[4]*ex[6]^3 + 
    3*ex[2]*ex[4]^2*ex[6]^3 + 6*ex[2]*ex[3]*ex[4]^2*ex[6]^3 + 
    8*ex[2]^2*ex[3]*ex[4]^2*ex[6]^3 + 3*ex[2]*ex[3]^2*ex[4]^2*ex[6]^3 + 
    8*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^3 + 5*ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^3, 
  y[54] -> 6*ex[4] - 12*ex[2]*ex[4] + 73*ex[2]*ex[3]*ex[4] - 
    73*ex[2]*ex[3]*ex[6], y[55] -> -ex[2] - ex[2]*ex[3] + ex[4] + 
    ex[2]*ex[4] + ex[3]*ex[4] + ex[2]*ex[6] + ex[2]*ex[3]*ex[6], 
  y[56] -> -2*ex[2]*ex[3] + ex[4] + 2*ex[3]*ex[4] + 2*ex[2]*ex[3]*ex[6], 
  y[57] -> 1 + ex[4], y[58] -> -2*ex[3] - 2*ex[2]*ex[3] + ex[3]*ex[4] + 
    ex[2]*ex[3]*ex[4] - 3*ex[4]^2, y[59] -> ex[6], 
  y[60] -> -(ex[2]*ex[3]*ex[4]) - ex[2]*ex[3]*ex[4]^2 + 
    ex[2]*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[4]^2*ex[5] + ex[2]*ex[3]*ex[6] - 
    ex[4]*ex[6] - ex[3]*ex[4]*ex[6], y[61] -> 1 + ex[3] + ex[2]*ex[3], 
  y[62] -> -4*ex[2]*ex[3]^2 - 4*ex[2]^2*ex[3]^2 + ex[2]*ex[3]^3 + 
    2*ex[2]^2*ex[3]^3 + ex[2]^3*ex[3]^3 + 4*ex[3]*ex[4] + 
    2*ex[2]*ex[3]*ex[4] + 3*ex[3]^2*ex[4] - 5*ex[2]*ex[3]^2*ex[4] - 
    8*ex[2]^2*ex[3]^2*ex[4] - ex[3]^3*ex[4] - 2*ex[2]*ex[3]^3*ex[4] - 
    ex[2]^2*ex[3]^3*ex[4] + 2*ex[4]^2 + 9*ex[3]*ex[4]^2 + 
    7*ex[2]*ex[3]*ex[4]^2 + 7*ex[3]^2*ex[4]^2 + 7*ex[2]*ex[3]^2*ex[4]^2 - 
    2*ex[3]^2*ex[6] + 2*ex[2]^2*ex[3]^2*ex[6] + ex[3]^3*ex[6] + 
    2*ex[2]*ex[3]^3*ex[6] + ex[2]^2*ex[3]^3*ex[6] - 4*ex[3]*ex[4]*ex[6] - 
    2*ex[2]*ex[3]*ex[4]*ex[6] - 7*ex[3]^2*ex[4]*ex[6] - 
    7*ex[2]*ex[3]^2*ex[4]*ex[6], y[63] -> -ex[3] - ex[2]*ex[3] + ex[4], 
  y[64] -> -2*ex[2]*ex[3]^3 - 4*ex[2]^2*ex[3]^3 - 2*ex[2]^3*ex[3]^3 + 
    2*ex[3]^2*ex[4] + 2*ex[2]*ex[3]^2*ex[4] + 2*ex[3]^3*ex[4] + 
    6*ex[2]*ex[3]^3*ex[4] + 6*ex[2]^2*ex[3]^3*ex[4] + 
    2*ex[2]^3*ex[3]^3*ex[4] + 2*ex[3]*ex[4]^2 + 2*ex[2]*ex[3]*ex[4]^2 + 
    2*ex[3]^2*ex[4]^2 - 15*ex[2]*ex[3]^2*ex[4]^2 - 
    17*ex[2]^2*ex[3]^2*ex[4]^2 + 4*ex[2]*ex[3]^3*ex[4]^2 + 
    8*ex[2]^2*ex[3]^3*ex[4]^2 + 4*ex[2]^3*ex[3]^3*ex[4]^2 + 
    15*ex[3]*ex[4]^3 + 18*ex[2]*ex[3]*ex[4]^3 + 12*ex[3]^2*ex[4]^3 - 
    7*ex[2]*ex[3]^2*ex[4]^3 - 19*ex[2]^2*ex[3]^2*ex[4]^3 - 
    3*ex[3]^3*ex[4]^3 - 6*ex[2]*ex[3]^3*ex[4]^3 - 3*ex[2]^2*ex[3]^3*ex[4]^3 - 
    3*ex[4]^4 + 15*ex[3]*ex[4]^4 + 18*ex[2]*ex[3]*ex[4]^4 + 
    17*ex[3]^2*ex[4]^4 + 15*ex[2]*ex[3]^2*ex[4]^4 - 
    2*ex[2]^2*ex[3]^2*ex[4]^4 - ex[3]^3*ex[4]^4 - 2*ex[2]*ex[3]^3*ex[4]^4 - 
    ex[2]^2*ex[3]^3*ex[4]^4 - 3*ex[4]^5 + 2*ex[3]*ex[4]^5 + 
    2*ex[2]*ex[3]*ex[4]^5 + 5*ex[3]^2*ex[4]^5 + 5*ex[2]*ex[3]^2*ex[4]^5 - 
    2*ex[3]^2*ex[4]*ex[6] + 2*ex[2]^2*ex[3]^2*ex[4]*ex[6] - 
    2*ex[3]^3*ex[4]*ex[6] - 7*ex[2]*ex[3]^3*ex[4]*ex[6] - 
    8*ex[2]^2*ex[3]^3*ex[4]*ex[6] - 3*ex[2]^3*ex[3]^3*ex[4]*ex[6] - 
    2*ex[3]*ex[4]^2*ex[6] - 2*ex[2]*ex[3]*ex[4]^2*ex[6] + 
    13*ex[2]*ex[3]^2*ex[4]^2*ex[6] + 13*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 
    2*ex[3]^3*ex[4]^2*ex[6] + 4*ex[2]*ex[3]^3*ex[4]^2*ex[6] + 
    2*ex[2]^2*ex[3]^3*ex[4]^2*ex[6] - 13*ex[3]*ex[4]^3*ex[6] - 
    13*ex[2]*ex[3]*ex[4]^3*ex[6] - 12*ex[3]^2*ex[4]^3*ex[6] - 
    10*ex[2]*ex[3]^2*ex[4]^3*ex[6] + 2*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] + 
    ex[3]^3*ex[4]^3*ex[6] + 2*ex[2]*ex[3]^3*ex[4]^3*ex[6] + 
    ex[2]^2*ex[3]^3*ex[4]^3*ex[6] + 3*ex[4]^4*ex[6] - 2*ex[3]*ex[4]^4*ex[6] - 
    2*ex[2]*ex[3]*ex[4]^4*ex[6] - 5*ex[3]^2*ex[4]^4*ex[6] - 
    5*ex[2]*ex[3]^2*ex[4]^4*ex[6], y[65] -> 1 + 2*ex[3], 
  y[66] -> 4 + 5*ex[3], y[67] -> -2*ex[2] - 2*ex[2]*ex[3] + 3*ex[4] + 
    3*ex[3]*ex[4] + ex[2]*ex[3]*ex[4] + 2*ex[2]*ex[6] + 2*ex[2]*ex[3]*ex[6], 
  y[68] -> -3*ex[2] - ex[2]^2*ex[3] + 3*ex[4] + ex[2]*ex[4] + 
    ex[2]*ex[3]*ex[4], y[69] -> 6*ex[2]^2*ex[3]^3 + 12*ex[2]^3*ex[3]^3 + 
    6*ex[2]^4*ex[3]^3 - 2*ex[2]*ex[3]*ex[4] - 2*ex[2]^2*ex[3]*ex[4] + 
    6*ex[3]^2*ex[4] + 9*ex[2]*ex[3]^2*ex[4] - 12*ex[2]^2*ex[3]^2*ex[4] - 
    15*ex[2]^3*ex[3]^2*ex[4] + 8*ex[2]*ex[3]^3*ex[4] + 
    28*ex[2]^2*ex[3]^3*ex[4] + 32*ex[2]^3*ex[3]^3*ex[4] + 
    12*ex[2]^4*ex[3]^3*ex[4] - 10*ex[3]*ex[4]^2 - 5*ex[2]*ex[3]*ex[4]^2 + 
    11*ex[2]^2*ex[3]*ex[4]^2 - 19*ex[2]*ex[3]^2*ex[4]^2 - 
    46*ex[2]^2*ex[3]^2*ex[4]^2 - 27*ex[2]^3*ex[3]^2*ex[4]^2 - 
    12*ex[3]^3*ex[4]^2 - 22*ex[2]*ex[3]^3*ex[4]^2 - 
    2*ex[2]^2*ex[3]^3*ex[4]^2 + 14*ex[2]^3*ex[3]^3*ex[4]^2 + 
    6*ex[2]^4*ex[3]^3*ex[4]^2 + 6*ex[4]^3 - 6*ex[2]*ex[4]^3 + ex[3]*ex[4]^3 + 
    16*ex[2]*ex[3]*ex[4]^3 + 19*ex[2]^2*ex[3]*ex[4]^3 + 18*ex[3]^2*ex[4]^3 + 
    8*ex[2]*ex[3]^2*ex[4]^3 - 22*ex[2]^2*ex[3]^2*ex[4]^3 - 
    12*ex[2]^3*ex[3]^2*ex[4]^3 - 12*ex[3]^3*ex[4]^3 - 
    30*ex[2]*ex[3]^3*ex[4]^3 - 24*ex[2]^2*ex[3]^3*ex[4]^3 - 
    6*ex[2]^3*ex[3]^3*ex[4]^3 + 3*ex[4]^4 - 6*ex[2]*ex[4]^4 - ex[3]*ex[4]^4 + 
    13*ex[2]*ex[3]*ex[4]^4 + 6*ex[2]^2*ex[3]*ex[4]^4 + 24*ex[3]^2*ex[4]^4 + 
    36*ex[2]*ex[3]^2*ex[4]^4 + 12*ex[2]^2*ex[3]^2*ex[4]^4 - 3*ex[4]^5 - 
    12*ex[3]*ex[4]^5 - 6*ex[2]*ex[3]*ex[4]^5 - 12*ex[2]*ex[3]^3*ex[6] - 
    30*ex[2]^2*ex[3]^3*ex[6] - 24*ex[2]^3*ex[3]^3*ex[6] - 
    6*ex[2]^4*ex[3]^3*ex[6] + 2*ex[2]*ex[3]*ex[4]*ex[6] + 
    2*ex[2]^2*ex[3]*ex[4]*ex[6] + 6*ex[3]^2*ex[4]*ex[6] + 
    37*ex[2]*ex[3]^2*ex[4]*ex[6] + 44*ex[2]^2*ex[3]^2*ex[4]*ex[6] + 
    13*ex[2]^3*ex[3]^2*ex[4]*ex[6] + 12*ex[3]^3*ex[4]*ex[6] + 
    18*ex[2]*ex[3]^3*ex[4]*ex[6] - 6*ex[2]^2*ex[3]^3*ex[4]*ex[6] - 
    18*ex[2]^3*ex[3]^3*ex[4]*ex[6] - 6*ex[2]^4*ex[3]^3*ex[4]*ex[6] - 
    14*ex[3]*ex[4]^2*ex[6] - 29*ex[2]*ex[3]*ex[4]^2*ex[6] - 
    9*ex[2]^2*ex[3]*ex[4]^2*ex[6] - 18*ex[3]^2*ex[4]^2*ex[6] + 
    30*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 12*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] + 
    12*ex[3]^3*ex[4]^2*ex[6] + 30*ex[2]*ex[3]^3*ex[4]^2*ex[6] + 
    24*ex[2]^2*ex[3]^3*ex[4]^2*ex[6] + 6*ex[2]^3*ex[3]^3*ex[4]^2*ex[6] + 
    6*ex[4]^3*ex[6] + 4*ex[2]*ex[4]^3*ex[6] + ex[3]*ex[4]^3*ex[6] - 
    17*ex[2]*ex[3]*ex[4]^3*ex[6] - 6*ex[2]^2*ex[3]*ex[4]^3*ex[6] - 
    24*ex[3]^2*ex[4]^3*ex[6] - 36*ex[2]*ex[3]^2*ex[4]^3*ex[6] - 
    12*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] + 3*ex[4]^4*ex[6] + 
    12*ex[3]*ex[4]^4*ex[6] + 6*ex[2]*ex[3]*ex[4]^4*ex[6], 
  y[70] -> 3*ex[2]^2*ex[3] + 3*ex[2]^2*ex[4] - 6*ex[2]*ex[3]*ex[4] + 
    4*ex[2]^2*ex[3]*ex[4] + ex[2]^3*ex[3]*ex[4] - 6*ex[2]*ex[4]^2 + 
    ex[2]^2*ex[4]^2 + 3*ex[3]*ex[4]^2 - 7*ex[2]*ex[3]*ex[4]^2 + 
    ex[2]^3*ex[3]*ex[4]^2 + 3*ex[4]^3 - ex[2]*ex[4]^3 + 3*ex[3]*ex[4]^3 - 
    ex[2]*ex[3]*ex[4]^3 - ex[2]^2*ex[3]*ex[4]^3 - 6*ex[2]^2*ex[3]*ex[6] + 
    3*ex[2]*ex[4]*ex[6] - 3*ex[2]^2*ex[4]*ex[6] + 9*ex[2]*ex[3]*ex[4]*ex[6] - 
    4*ex[2]^2*ex[3]*ex[4]*ex[6] - ex[2]^3*ex[3]*ex[4]*ex[6] - 
    3*ex[4]^2*ex[6] + 4*ex[2]*ex[4]^2*ex[6] - 3*ex[3]*ex[4]^2*ex[6] + 
    4*ex[2]*ex[3]*ex[4]^2*ex[6] + ex[2]^2*ex[3]*ex[4]^2*ex[6] + 
    3*ex[2]^2*ex[3]*ex[6]^2 - 3*ex[2]*ex[4]*ex[6]^2 - 
    3*ex[2]*ex[3]*ex[4]*ex[6]^2, y[71] -> -8*ex[2]*ex[3]^3*ex[4] - 
    31*ex[2]^2*ex[3]^3*ex[4] - 47*ex[2]^3*ex[3]^3*ex[4] - 
    33*ex[2]^4*ex[3]^3*ex[4] - 9*ex[2]^5*ex[3]^3*ex[4] - 
    8*ex[2]*ex[3]^4*ex[4] - 21*ex[2]^2*ex[3]^4*ex[4] - 
    17*ex[2]^3*ex[3]^4*ex[4] - 3*ex[2]^4*ex[3]^4*ex[4] + 
    ex[2]^5*ex[3]^4*ex[4] + 19*ex[2]^2*ex[3]^5*ex[4] + 
    69*ex[2]^3*ex[3]^5*ex[4] + 93*ex[2]^4*ex[3]^5*ex[4] + 
    55*ex[2]^5*ex[3]^5*ex[4] + 12*ex[2]^6*ex[3]^5*ex[4] + 
    10*ex[2]^2*ex[3]^6*ex[4] + 42*ex[2]^3*ex[3]^6*ex[4] + 
    66*ex[2]^4*ex[3]^6*ex[4] + 46*ex[2]^5*ex[3]^6*ex[4] + 
    12*ex[2]^6*ex[3]^6*ex[4] + 22*ex[2]*ex[3]^2*ex[4]^2 + 
    73*ex[2]^2*ex[3]^2*ex[4]^2 + 78*ex[2]^3*ex[3]^2*ex[4]^2 + 
    27*ex[2]^4*ex[3]^2*ex[4]^2 + 9*ex[3]^3*ex[4]^2 + 
    32*ex[2]*ex[3]^3*ex[4]^2 - 4*ex[2]^2*ex[3]^3*ex[4]^2 - 
    97*ex[2]^3*ex[3]^3*ex[4]^2 - 97*ex[2]^4*ex[3]^3*ex[4]^2 - 
    27*ex[2]^5*ex[3]^3*ex[4]^2 + 9*ex[3]^4*ex[4]^2 + 
    16*ex[2]*ex[3]^4*ex[4]^2 - 62*ex[2]^2*ex[3]^4*ex[4]^2 - 
    175*ex[2]^3*ex[3]^4*ex[4]^2 - 145*ex[2]^4*ex[3]^4*ex[4]^2 - 
    39*ex[2]^5*ex[3]^4*ex[4]^2 + 6*ex[2]*ex[3]^5*ex[4]^2 + 
    25*ex[2]^2*ex[3]^5*ex[4]^2 + 69*ex[2]^3*ex[3]^5*ex[4]^2 + 
    123*ex[2]^4*ex[3]^5*ex[4]^2 + 109*ex[2]^5*ex[3]^5*ex[4]^2 + 
    36*ex[2]^6*ex[3]^5*ex[4]^2 + 16*ex[2]^2*ex[3]^6*ex[4]^2 + 
    84*ex[2]^3*ex[3]^6*ex[4]^2 + 156*ex[2]^4*ex[3]^6*ex[4]^2 + 
    124*ex[2]^5*ex[3]^6*ex[4]^2 + 36*ex[2]^6*ex[3]^6*ex[4]^2 - 
    26*ex[2]*ex[3]*ex[4]^3 - 53*ex[2]^2*ex[3]*ex[4]^3 - 
    27*ex[2]^3*ex[3]*ex[4]^3 - 25*ex[3]^2*ex[4]^3 - 
    43*ex[2]*ex[3]^2*ex[4]^3 + 122*ex[2]^2*ex[3]^2*ex[4]^3 + 
    221*ex[2]^3*ex[3]^2*ex[4]^3 + 81*ex[2]^4*ex[3]^2*ex[4]^3 - 
    3*ex[3]^3*ex[4]^3 + 38*ex[2]*ex[3]^3*ex[4]^3 + 
    152*ex[2]^2*ex[3]^3*ex[4]^3 + 107*ex[2]^3*ex[3]^3*ex[4]^3 - 
    31*ex[2]^4*ex[3]^3*ex[4]^3 - 27*ex[2]^5*ex[3]^3*ex[4]^3 + 
    16*ex[3]^4*ex[4]^3 + 44*ex[2]*ex[3]^4*ex[4]^3 - 
    38*ex[2]^2*ex[3]^4*ex[4]^3 - 255*ex[2]^3*ex[3]^4*ex[4]^3 - 
    306*ex[2]^4*ex[3]^4*ex[4]^3 - 117*ex[2]^5*ex[3]^4*ex[4]^3 - 
    6*ex[3]^5*ex[4]^3 - 19*ex[2]*ex[3]^5*ex[4]^3 - 
    70*ex[2]^2*ex[3]^5*ex[4]^3 - 180*ex[2]^3*ex[3]^5*ex[4]^3 - 
    160*ex[2]^4*ex[3]^5*ex[4]^3 - ex[2]^5*ex[3]^5*ex[4]^3 + 
    36*ex[2]^6*ex[3]^5*ex[4]^3 - 8*ex[2]*ex[3]^6*ex[4]^3 - 
    40*ex[2]^2*ex[3]^6*ex[4]^3 - 36*ex[2]^3*ex[3]^6*ex[4]^3 + 
    52*ex[2]^4*ex[3]^6*ex[4]^3 + 92*ex[2]^5*ex[3]^6*ex[4]^3 + 
    36*ex[2]^6*ex[3]^6*ex[4]^3 + 8*ex[2]*ex[4]^4 + 9*ex[2]^2*ex[4]^4 + 
    29*ex[3]*ex[4]^4 - 19*ex[2]*ex[3]*ex[4]^4 - 141*ex[2]^2*ex[3]*ex[4]^4 - 
    81*ex[2]^3*ex[3]*ex[4]^4 - 27*ex[3]^2*ex[4]^4 - 
    189*ex[2]*ex[3]^2*ex[4]^4 - 109*ex[2]^2*ex[3]^2*ex[4]^4 + 
    144*ex[2]^3*ex[3]^2*ex[4]^4 + 81*ex[2]^4*ex[3]^2*ex[4]^4 - 
    23*ex[3]^3*ex[4]^4 - 66*ex[2]*ex[3]^3*ex[4]^4 + 
    134*ex[2]^2*ex[3]^3*ex[4]^4 + 317*ex[2]^3*ex[3]^3*ex[4]^4 + 
    133*ex[2]^4*ex[3]^3*ex[4]^4 - 9*ex[2]^5*ex[3]^3*ex[4]^4 + 
    27*ex[3]^4*ex[4]^4 + 98*ex[2]*ex[3]^4*ex[4]^4 + 
    182*ex[2]^2*ex[3]^4*ex[4]^4 + 125*ex[2]^3*ex[3]^4*ex[4]^4 - 
    99*ex[2]^4*ex[3]^4*ex[4]^4 - 113*ex[2]^5*ex[3]^4*ex[4]^4 + 
    10*ex[2]*ex[3]^5*ex[4]^4 + 17*ex[2]^2*ex[3]^5*ex[4]^4 - 
    129*ex[2]^3*ex[3]^5*ex[4]^4 - 257*ex[2]^4*ex[3]^5*ex[4]^4 - 
    109*ex[2]^5*ex[3]^5*ex[4]^4 + 12*ex[2]^6*ex[3]^5*ex[4]^4 + 
    6*ex[3]^6*ex[4]^4 + 8*ex[2]*ex[3]^6*ex[4]^4 - 
    52*ex[2]^2*ex[3]^6*ex[4]^4 - 132*ex[2]^3*ex[3]^6*ex[4]^4 - 
    94*ex[2]^4*ex[3]^6*ex[4]^4 - 4*ex[2]^5*ex[3]^6*ex[4]^4 + 
    12*ex[2]^6*ex[3]^6*ex[4]^4 - 9*ex[4]^5 + 16*ex[2]*ex[4]^5 + 
    27*ex[2]^2*ex[4]^5 + 68*ex[3]*ex[4]^5 + 93*ex[2]*ex[3]*ex[4]^5 - 
    81*ex[2]^2*ex[3]*ex[4]^5 - 81*ex[2]^3*ex[3]*ex[4]^5 + 
    34*ex[3]^2*ex[4]^5 - 136*ex[2]*ex[3]^2*ex[4]^5 - 
    276*ex[2]^2*ex[3]^2*ex[4]^5 - 75*ex[2]^3*ex[3]^2*ex[4]^5 + 
    27*ex[2]^4*ex[3]^2*ex[4]^5 - 26*ex[3]^3*ex[4]^5 - 
    168*ex[2]*ex[3]^3*ex[4]^5 - 164*ex[2]^2*ex[3]^3*ex[4]^5 + 
    94*ex[2]^3*ex[3]^3*ex[4]^5 + 136*ex[2]^4*ex[3]^3*ex[4]^5 + 
    5*ex[3]^4*ex[4]^5 + 52*ex[2]*ex[3]^4*ex[4]^5 + 
    184*ex[2]^2*ex[3]^4*ex[4]^5 + 328*ex[2]^3*ex[3]^4*ex[4]^5 + 
    155*ex[2]^4*ex[3]^4*ex[4]^5 - 36*ex[2]^5*ex[3]^4*ex[4]^5 + 
    47*ex[2]*ex[3]^5*ex[4]^5 + 195*ex[2]^2*ex[3]^5*ex[4]^5 + 
    195*ex[2]^3*ex[3]^5*ex[4]^5 - 7*ex[2]^4*ex[3]^5*ex[4]^5 - 
    54*ex[2]^5*ex[3]^5*ex[4]^5 + 12*ex[3]^6*ex[4]^5 + 
    40*ex[2]*ex[3]^6*ex[4]^5 + 30*ex[2]^2*ex[3]^6*ex[4]^5 - 
    30*ex[2]^3*ex[3]^6*ex[4]^5 - 50*ex[2]^4*ex[3]^6*ex[4]^5 - 
    18*ex[2]^5*ex[3]^6*ex[4]^5 - 23*ex[4]^6 - 5*ex[2]*ex[4]^6 + 
    27*ex[2]^2*ex[4]^6 + 52*ex[3]*ex[4]^6 + 133*ex[2]*ex[3]*ex[4]^6 + 
    49*ex[2]^2*ex[3]*ex[4]^6 - 27*ex[2]^3*ex[3]*ex[4]^6 + 
    80*ex[3]^2*ex[4]^6 + 51*ex[2]*ex[3]^2*ex[4]^6 - 
    84*ex[2]^2*ex[3]^2*ex[4]^6 - 88*ex[2]^3*ex[3]^2*ex[4]^6 + 
    ex[3]^3*ex[4]^6 - 127*ex[2]*ex[3]^3*ex[4]^6 - 
    252*ex[2]^2*ex[3]^3*ex[4]^6 - 132*ex[2]^3*ex[3]^3*ex[4]^6 + 
    36*ex[2]^4*ex[3]^3*ex[4]^6 - 34*ex[3]^4*ex[4]^6 - 
    106*ex[2]*ex[3]^4*ex[4]^6 - 128*ex[2]^2*ex[3]^4*ex[4]^6 + 
    34*ex[2]^3*ex[3]^4*ex[4]^6 + 90*ex[2]^4*ex[3]^4*ex[4]^6 - 
    24*ex[3]^5*ex[4]^6 - 42*ex[2]*ex[3]^5*ex[4]^6 + 
    48*ex[2]^2*ex[3]^5*ex[4]^6 + 126*ex[2]^3*ex[3]^5*ex[4]^6 + 
    60*ex[2]^4*ex[3]^5*ex[4]^6 + 6*ex[3]^6*ex[4]^6 + 
    24*ex[2]*ex[3]^6*ex[4]^6 + 36*ex[2]^2*ex[3]^6*ex[4]^6 + 
    24*ex[2]^3*ex[3]^6*ex[4]^6 + 6*ex[2]^4*ex[3]^6*ex[4]^6 - 19*ex[4]^7 - 
    26*ex[2]*ex[4]^7 + 9*ex[2]^2*ex[4]^7 + 10*ex[3]*ex[4]^7 + 
    41*ex[2]*ex[3]*ex[4]^7 + 42*ex[2]^2*ex[3]*ex[4]^7 + 63*ex[3]^2*ex[4]^7 + 
    95*ex[2]*ex[3]^2*ex[4]^7 + 52*ex[2]^2*ex[3]^2*ex[4]^7 - 
    12*ex[2]^3*ex[3]^2*ex[4]^7 + 51*ex[3]^3*ex[4]^7 + 
    38*ex[2]*ex[3]^3*ex[4]^7 - 43*ex[2]^2*ex[3]^3*ex[4]^7 - 
    66*ex[2]^3*ex[3]^3*ex[4]^7 - ex[3]^4*ex[4]^7 - 44*ex[2]*ex[3]^4*ex[4]^7 - 
    115*ex[2]^2*ex[3]^4*ex[4]^7 - 72*ex[2]^3*ex[3]^4*ex[4]^7 - 
    18*ex[3]^5*ex[4]^7 - 54*ex[2]*ex[3]^5*ex[4]^7 - 
    54*ex[2]^2*ex[3]^5*ex[4]^7 - 18*ex[2]^3*ex[3]^5*ex[4]^7 - 5*ex[4]^8 - 
    13*ex[2]*ex[4]^8 - 9*ex[3]*ex[4]^8 - 6*ex[2]*ex[3]*ex[4]^8 + 
    7*ex[3]^2*ex[4]^8 + 26*ex[2]*ex[3]^2*ex[4]^8 + 
    18*ex[2]^2*ex[3]^2*ex[4]^8 + 29*ex[3]^3*ex[4]^8 + 
    55*ex[2]*ex[3]^3*ex[4]^8 + 36*ex[2]^2*ex[3]^3*ex[4]^8 + 
    18*ex[3]^4*ex[4]^8 + 36*ex[2]*ex[3]^4*ex[4]^8 + 
    18*ex[2]^2*ex[3]^4*ex[4]^8 - 6*ex[3]*ex[4]^9 - 12*ex[3]^2*ex[4]^9 - 
    6*ex[2]*ex[3]^2*ex[4]^9 - 6*ex[3]^3*ex[4]^9 - 6*ex[2]*ex[3]^3*ex[4]^9 - 
    6*ex[2]^3*ex[3]^5*ex[6] - 18*ex[2]^4*ex[3]^5*ex[6] - 
    18*ex[2]^5*ex[3]^5*ex[6] - 6*ex[2]^6*ex[3]^5*ex[6] - 
    6*ex[2]^3*ex[3]^6*ex[6] - 18*ex[2]^4*ex[3]^6*ex[6] - 
    18*ex[2]^5*ex[3]^6*ex[6] - 6*ex[2]^6*ex[3]^6*ex[6] + 
    8*ex[2]*ex[3]^3*ex[4]*ex[6] + 31*ex[2]^2*ex[3]^3*ex[4]*ex[6] + 
    47*ex[2]^3*ex[3]^3*ex[4]*ex[6] + 33*ex[2]^4*ex[3]^3*ex[4]*ex[6] + 
    9*ex[2]^5*ex[3]^3*ex[4]*ex[6] + 2*ex[2]*ex[3]^4*ex[4]*ex[6] + 
    5*ex[2]^2*ex[3]^4*ex[4]*ex[6] + 23*ex[2]^3*ex[3]^4*ex[4]*ex[6] + 
    39*ex[2]^4*ex[3]^4*ex[4]*ex[6] + 19*ex[2]^5*ex[3]^4*ex[4]*ex[6] - 
    6*ex[2]*ex[3]^5*ex[4]*ex[6] - 37*ex[2]^2*ex[3]^5*ex[4]*ex[6] - 
    87*ex[2]^3*ex[3]^5*ex[4]*ex[6] - 117*ex[2]^4*ex[3]^5*ex[4]*ex[6] - 
    91*ex[2]^5*ex[3]^5*ex[4]*ex[6] - 30*ex[2]^6*ex[3]^5*ex[4]*ex[6] - 
    12*ex[2]^2*ex[3]^6*ex[4]*ex[6] - 66*ex[2]^3*ex[3]^6*ex[4]*ex[6] - 
    126*ex[2]^4*ex[3]^6*ex[4]*ex[6] - 102*ex[2]^5*ex[3]^6*ex[4]*ex[6] - 
    30*ex[2]^6*ex[3]^6*ex[4]*ex[6] - 20*ex[2]*ex[3]^2*ex[4]^2*ex[6] - 
    73*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] - 80*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] - 
    27*ex[2]^4*ex[3]^2*ex[4]^2*ex[6] - 2*ex[3]^3*ex[4]^2*ex[6] + 
    2*ex[2]*ex[3]^3*ex[4]^2*ex[6] + 28*ex[2]^2*ex[3]^3*ex[4]^2*ex[6] + 
    48*ex[2]^3*ex[3]^3*ex[4]^2*ex[6] + 42*ex[2]^4*ex[3]^3*ex[4]^2*ex[6] + 
    18*ex[2]^5*ex[3]^3*ex[4]^2*ex[6] + 4*ex[3]^4*ex[4]^2*ex[6] + 
    40*ex[2]*ex[3]^4*ex[4]^2*ex[6] + 139*ex[2]^2*ex[3]^4*ex[4]^2*ex[6] + 
    251*ex[2]^3*ex[3]^4*ex[4]^2*ex[6] + 243*ex[2]^4*ex[3]^4*ex[4]^2*ex[6] + 
    95*ex[2]^5*ex[3]^4*ex[4]^2*ex[6] + 6*ex[3]^5*ex[4]^2*ex[6] + 
    38*ex[2]*ex[3]^5*ex[4]^2*ex[6] + 109*ex[2]^2*ex[3]^5*ex[4]^2*ex[6] + 
    171*ex[2]^3*ex[3]^5*ex[4]^2*ex[6] + 95*ex[2]^4*ex[3]^5*ex[4]^2*ex[6] - 
    41*ex[2]^5*ex[3]^5*ex[4]^2*ex[6] - 42*ex[2]^6*ex[3]^5*ex[4]^2*ex[6] + 
    20*ex[2]*ex[3]^6*ex[4]^2*ex[6] + 66*ex[2]^2*ex[3]^6*ex[4]^2*ex[6] + 
    36*ex[2]^3*ex[3]^6*ex[4]^2*ex[6] - 88*ex[2]^4*ex[3]^6*ex[4]^2*ex[6] - 
    120*ex[2]^5*ex[3]^6*ex[4]^2*ex[6] - 42*ex[2]^6*ex[3]^6*ex[4]^2*ex[6] + 
    28*ex[2]*ex[3]*ex[4]^3*ex[6] + 55*ex[2]^2*ex[3]*ex[4]^3*ex[6] + 
    27*ex[2]^3*ex[3]*ex[4]^3*ex[6] + 2*ex[3]^2*ex[4]^3*ex[6] + 
    12*ex[2]*ex[3]^2*ex[4]^3*ex[6] - 85*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] - 
    143*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] - 54*ex[2]^4*ex[3]^2*ex[4]^3*ex[6] - 
    24*ex[3]^3*ex[4]^3*ex[6] - 95*ex[2]*ex[3]^3*ex[4]^3*ex[6] - 
    216*ex[2]^2*ex[3]^3*ex[4]^3*ex[6] - 237*ex[2]^3*ex[3]^3*ex[4]^3*ex[6] - 
    89*ex[2]^4*ex[3]^3*ex[4]^3*ex[6] + 9*ex[2]^5*ex[3]^3*ex[4]^3*ex[6] - 
    26*ex[3]^4*ex[4]^3*ex[6] - 123*ex[2]*ex[3]^4*ex[4]^3*ex[6] - 
    180*ex[2]^2*ex[3]^4*ex[4]^3*ex[6] - 19*ex[2]^3*ex[3]^4*ex[4]^3*ex[6] + 
    194*ex[2]^4*ex[3]^4*ex[4]^3*ex[6] + 130*ex[2]^5*ex[3]^4*ex[4]^3*ex[6] - 
    12*ex[3]^5*ex[4]^3*ex[6] - 52*ex[2]*ex[3]^5*ex[4]^3*ex[6] + 
    2*ex[2]^2*ex[3]^5*ex[4]^3*ex[6] + 264*ex[2]^3*ex[3]^5*ex[4]^3*ex[6] + 
    356*ex[2]^4*ex[3]^5*ex[4]^3*ex[6] + 116*ex[2]^5*ex[3]^5*ex[4]^3*ex[6] - 
    18*ex[2]^6*ex[3]^5*ex[4]^3*ex[6] - 12*ex[3]^6*ex[4]^3*ex[6] - 
    8*ex[2]*ex[3]^6*ex[4]^3*ex[6] + 96*ex[2]^2*ex[3]^6*ex[4]^3*ex[6] + 
    198*ex[2]^3*ex[3]^6*ex[4]^3*ex[6] + 118*ex[2]^4*ex[3]^6*ex[4]^3*ex[6] - 
    6*ex[2]^5*ex[3]^6*ex[4]^3*ex[6] - 18*ex[2]^6*ex[3]^6*ex[4]^3*ex[6] - 
    8*ex[2]*ex[4]^4*ex[6] - 9*ex[2]^2*ex[4]^4*ex[6] - 
    10*ex[3]*ex[4]^4*ex[6] + 30*ex[2]*ex[3]*ex[4]^4*ex[6] + 
    98*ex[2]^2*ex[3]*ex[4]^4*ex[6] + 54*ex[2]^3*ex[3]*ex[4]^4*ex[6] + 
    16*ex[3]^2*ex[4]^4*ex[6] + 186*ex[2]*ex[3]^2*ex[4]^4*ex[6] + 
    194*ex[2]^2*ex[3]^2*ex[4]^4*ex[6] + 11*ex[2]^3*ex[3]^2*ex[4]^4*ex[6] - 
    27*ex[2]^4*ex[3]^2*ex[4]^4*ex[6] + 24*ex[3]^3*ex[4]^4*ex[6] + 
    127*ex[2]*ex[3]^3*ex[4]^4*ex[6] + 17*ex[2]^2*ex[3]^3*ex[4]^4*ex[6] - 
    220*ex[2]^3*ex[3]^3*ex[4]^4*ex[6] - 152*ex[2]^4*ex[3]^3*ex[4]^4*ex[6] + 
    16*ex[3]^4*ex[4]^4*ex[6] - 77*ex[2]*ex[3]^4*ex[4]^4*ex[6] - 
    380*ex[2]^2*ex[3]^4*ex[4]^4*ex[6] - 495*ex[2]^3*ex[3]^4*ex[4]^4*ex[6] - 
    154*ex[2]^4*ex[3]^4*ex[4]^4*ex[6] + 54*ex[2]^5*ex[3]^4*ex[4]^4*ex[6] - 
    6*ex[3]^5*ex[4]^4*ex[6] - 132*ex[2]*ex[3]^5*ex[4]^4*ex[6] - 
    354*ex[2]^2*ex[3]^5*ex[4]^4*ex[6] - 252*ex[2]^3*ex[3]^5*ex[4]^4*ex[6] + 
    60*ex[2]^4*ex[3]^5*ex[4]^4*ex[6] + 84*ex[2]^5*ex[3]^5*ex[4]^4*ex[6] - 
    24*ex[3]^6*ex[4]^4*ex[6] - 76*ex[2]*ex[3]^6*ex[4]^4*ex[6] - 
    54*ex[2]^2*ex[3]^6*ex[4]^4*ex[6] + 54*ex[2]^3*ex[3]^6*ex[4]^4*ex[6] + 
    86*ex[2]^4*ex[3]^6*ex[4]^4*ex[6] + 30*ex[2]^5*ex[3]^6*ex[4]^4*ex[6] + 
    2*ex[4]^5*ex[6] - 10*ex[2]*ex[4]^5*ex[6] - 18*ex[2]^2*ex[4]^5*ex[6] - 
    46*ex[3]*ex[4]^5*ex[6] - 79*ex[2]*ex[3]*ex[4]^5*ex[6] + 
    ex[2]^2*ex[3]*ex[4]^5*ex[6] + 27*ex[2]^3*ex[3]*ex[4]^5*ex[6] - 
    66*ex[3]^2*ex[4]^5*ex[6] + 57*ex[2]*ex[3]^2*ex[4]^5*ex[6] + 
    198*ex[2]^2*ex[3]^2*ex[4]^5*ex[6] + 92*ex[2]^3*ex[3]^2*ex[4]^5*ex[6] + 
    6*ex[3]^3*ex[4]^5*ex[6] + 262*ex[2]*ex[3]^3*ex[4]^5*ex[6] + 
    408*ex[2]^2*ex[3]^3*ex[4]^5*ex[6] + 126*ex[2]^3*ex[3]^3*ex[4]^5*ex[6] - 
    54*ex[2]^4*ex[3]^3*ex[4]^5*ex[6] + 84*ex[3]^4*ex[4]^5*ex[6] + 
    256*ex[2]*ex[3]^4*ex[4]^5*ex[6] + 194*ex[2]^2*ex[3]^4*ex[4]^5*ex[6] - 
    122*ex[2]^3*ex[3]^4*ex[4]^5*ex[6] - 144*ex[2]^4*ex[3]^4*ex[4]^5*ex[6] + 
    48*ex[3]^5*ex[4]^5*ex[6] + 72*ex[2]*ex[3]^5*ex[4]^5*ex[6] - 
    102*ex[2]^2*ex[3]^5*ex[4]^5*ex[6] - 228*ex[2]^3*ex[3]^5*ex[4]^5*ex[6] - 
    102*ex[2]^4*ex[3]^5*ex[4]^5*ex[6] - 12*ex[3]^6*ex[4]^5*ex[6] - 
    48*ex[2]*ex[3]^6*ex[4]^5*ex[6] - 72*ex[2]^2*ex[3]^6*ex[4]^5*ex[6] - 
    48*ex[2]^3*ex[3]^6*ex[4]^5*ex[6] - 12*ex[2]^4*ex[3]^6*ex[4]^5*ex[6] + 
    10*ex[4]^6*ex[6] + 12*ex[2]*ex[4]^6*ex[6] - 9*ex[2]^2*ex[4]^6*ex[6] - 
    26*ex[3]*ex[4]^6*ex[6] - 81*ex[2]*ex[3]*ex[4]^6*ex[6] - 
    42*ex[2]^2*ex[3]*ex[4]^6*ex[6] - 112*ex[3]^2*ex[4]^6*ex[6] - 
    165*ex[2]*ex[3]^2*ex[4]^6*ex[6] - 38*ex[2]^2*ex[3]^2*ex[4]^6*ex[6] + 
    18*ex[2]^3*ex[3]^2*ex[4]^6*ex[6] - 110*ex[3]^3*ex[4]^6*ex[6] - 
    80*ex[2]*ex[3]^3*ex[4]^6*ex[6] + 112*ex[2]^2*ex[3]^3*ex[4]^6*ex[6] + 
    108*ex[2]^3*ex[3]^3*ex[4]^6*ex[6] + 2*ex[3]^4*ex[4]^6*ex[6] + 
    100*ex[2]*ex[3]^4*ex[4]^6*ex[6] + 224*ex[2]^2*ex[3]^4*ex[4]^6*ex[6] + 
    126*ex[2]^3*ex[3]^4*ex[4]^6*ex[6] + 36*ex[3]^5*ex[4]^6*ex[6] + 
    108*ex[2]*ex[3]^5*ex[4]^6*ex[6] + 108*ex[2]^2*ex[3]^5*ex[4]^6*ex[6] + 
    36*ex[2]^3*ex[3]^5*ex[4]^6*ex[6] + 8*ex[4]^7*ex[6] + 
    14*ex[2]*ex[4]^7*ex[6] + 22*ex[3]*ex[4]^7*ex[6] - 
    8*ex[3]^2*ex[4]^7*ex[6] - 56*ex[2]*ex[3]^2*ex[4]^7*ex[6] - 
    30*ex[2]^2*ex[3]^2*ex[4]^7*ex[6] - 58*ex[3]^3*ex[4]^7*ex[6] - 
    114*ex[2]*ex[3]^3*ex[4]^7*ex[6] - 66*ex[2]^2*ex[3]^3*ex[4]^7*ex[6] - 
    36*ex[3]^4*ex[4]^7*ex[6] - 72*ex[2]*ex[3]^4*ex[4]^7*ex[6] - 
    36*ex[2]^2*ex[3]^4*ex[4]^7*ex[6] + 12*ex[3]*ex[4]^8*ex[6] + 
    24*ex[3]^2*ex[4]^8*ex[6] + 12*ex[2]*ex[3]^2*ex[4]^8*ex[6] + 
    12*ex[3]^3*ex[4]^8*ex[6] + 12*ex[2]*ex[3]^3*ex[4]^8*ex[6] + 
    6*ex[2]^2*ex[3]^5*ex[6]^2 + 24*ex[2]^3*ex[3]^5*ex[6]^2 + 
    36*ex[2]^4*ex[3]^5*ex[6]^2 + 24*ex[2]^5*ex[3]^5*ex[6]^2 + 
    6*ex[2]^6*ex[3]^5*ex[6]^2 + 6*ex[2]^2*ex[3]^6*ex[6]^2 + 
    24*ex[2]^3*ex[3]^6*ex[6]^2 + 36*ex[2]^4*ex[3]^6*ex[6]^2 + 
    24*ex[2]^5*ex[3]^6*ex[6]^2 + 6*ex[2]^6*ex[3]^6*ex[6]^2 - 
    6*ex[2]*ex[3]^4*ex[4]*ex[6]^2 - 36*ex[2]^2*ex[3]^4*ex[4]*ex[6]^2 - 
    72*ex[2]^3*ex[3]^4*ex[4]*ex[6]^2 - 60*ex[2]^4*ex[3]^4*ex[4]*ex[6]^2 - 
    18*ex[2]^5*ex[3]^4*ex[4]*ex[6]^2 - 18*ex[2]*ex[3]^5*ex[4]*ex[6]^2 - 
    72*ex[2]^2*ex[3]^5*ex[4]*ex[6]^2 - 96*ex[2]^3*ex[3]^5*ex[4]*ex[6]^2 - 
    36*ex[2]^4*ex[3]^5*ex[4]*ex[6]^2 + 18*ex[2]^5*ex[3]^5*ex[4]*ex[6]^2 + 
    12*ex[2]^6*ex[3]^5*ex[4]*ex[6]^2 - 12*ex[2]*ex[3]^6*ex[4]*ex[6]^2 - 
    36*ex[2]^2*ex[3]^6*ex[4]*ex[6]^2 - 24*ex[2]^3*ex[3]^6*ex[4]*ex[6]^2 + 
    24*ex[2]^4*ex[3]^6*ex[4]*ex[6]^2 + 36*ex[2]^5*ex[3]^6*ex[4]*ex[6]^2 + 
    12*ex[2]^6*ex[3]^6*ex[4]*ex[6]^2 - 2*ex[2]*ex[3]^2*ex[4]^2*ex[6]^2 + 
    2*ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^2 + 14*ex[2]*ex[3]^3*ex[4]^2*ex[6]^2 + 
    47*ex[2]^2*ex[3]^3*ex[4]^2*ex[6]^2 + 48*ex[2]^3*ex[3]^3*ex[4]^2*ex[6]^2 + 
    15*ex[2]^4*ex[3]^3*ex[4]^2*ex[6]^2 + 6*ex[3]^4*ex[4]^2*ex[6]^2 + 
    58*ex[2]*ex[3]^4*ex[4]^2*ex[6]^2 + 100*ex[2]^2*ex[3]^4*ex[4]^2*ex[6]^2 + 
    13*ex[2]^3*ex[3]^4*ex[4]^2*ex[6]^2 - 72*ex[2]^4*ex[3]^4*ex[4]^2*ex[6]^2 - 
    37*ex[2]^5*ex[3]^4*ex[4]^2*ex[6]^2 + 12*ex[3]^5*ex[4]^2*ex[6]^2 + 
    42*ex[2]*ex[3]^5*ex[4]^2*ex[6]^2 - ex[2]^2*ex[3]^5*ex[4]^2*ex[6]^2 - 
    129*ex[2]^3*ex[3]^5*ex[4]^2*ex[6]^2 - 141*ex[2]^4*ex[3]^5*ex[4]^2*
     ex[6]^2 - 37*ex[2]^5*ex[3]^5*ex[4]^2*ex[6]^2 + 
    6*ex[2]^6*ex[3]^5*ex[4]^2*ex[6]^2 + 6*ex[3]^6*ex[4]^2*ex[6]^2 - 
    54*ex[2]^2*ex[3]^6*ex[4]^2*ex[6]^2 - 96*ex[2]^3*ex[3]^6*ex[4]^2*ex[6]^2 - 
    54*ex[2]^4*ex[3]^6*ex[4]^2*ex[6]^2 + 6*ex[2]^6*ex[3]^6*ex[4]^2*ex[6]^2 - 
    2*ex[2]*ex[3]*ex[4]^3*ex[6]^2 - 2*ex[2]^2*ex[3]*ex[4]^3*ex[6]^2 + 
    2*ex[3]^2*ex[4]^3*ex[6]^2 - 20*ex[2]*ex[3]^2*ex[4]^3*ex[6]^2 - 
    15*ex[2]^2*ex[3]^2*ex[4]^3*ex[6]^2 + 7*ex[2]^3*ex[3]^2*ex[4]^3*ex[6]^2 - 
    14*ex[3]^3*ex[4]^3*ex[6]^2 - 44*ex[2]*ex[3]^3*ex[4]^3*ex[6]^2 + 
    23*ex[2]^2*ex[3]^3*ex[4]^3*ex[6]^2 + 93*ex[2]^3*ex[3]^3*ex[4]^3*ex[6]^2 + 
    40*ex[2]^4*ex[3]^3*ex[4]^3*ex[6]^2 - 22*ex[3]^4*ex[4]^3*ex[6]^2 + 
    23*ex[2]*ex[3]^4*ex[4]^3*ex[6]^2 + 201*ex[2]^2*ex[3]^4*ex[4]^3*ex[6]^2 + 
    227*ex[2]^3*ex[3]^4*ex[4]^3*ex[6]^2 + 53*ex[2]^4*ex[3]^4*ex[4]^3*
     ex[6]^2 - 18*ex[2]^5*ex[3]^4*ex[4]^3*ex[6]^2 + 
    6*ex[3]^5*ex[4]^3*ex[6]^2 + 85*ex[2]*ex[3]^5*ex[4]^3*ex[6]^2 + 
    189*ex[2]^2*ex[3]^5*ex[4]^3*ex[6]^2 + 117*ex[2]^3*ex[3]^5*ex[4]^3*
     ex[6]^2 - 23*ex[2]^4*ex[3]^5*ex[4]^3*ex[6]^2 - 
    30*ex[2]^5*ex[3]^5*ex[4]^3*ex[6]^2 + 12*ex[3]^6*ex[4]^3*ex[6]^2 + 
    36*ex[2]*ex[3]^6*ex[4]^3*ex[6]^2 + 24*ex[2]^2*ex[3]^6*ex[4]^3*ex[6]^2 - 
    24*ex[2]^3*ex[3]^6*ex[4]^3*ex[6]^2 - 36*ex[2]^4*ex[3]^6*ex[4]^3*ex[6]^2 - 
    12*ex[2]^5*ex[3]^6*ex[4]^3*ex[6]^2 + 2*ex[3]*ex[4]^4*ex[6]^2 - 
    5*ex[2]*ex[3]*ex[4]^4*ex[6]^2 - 13*ex[2]^2*ex[3]*ex[4]^4*ex[6]^2 + 
    20*ex[3]^2*ex[4]^4*ex[6]^2 - 39*ex[2]*ex[3]^2*ex[4]^4*ex[6]^2 - 
    81*ex[2]^2*ex[3]^2*ex[4]^4*ex[6]^2 - 16*ex[2]^3*ex[3]^2*ex[4]^4*ex[6]^2 - 
    2*ex[3]^3*ex[4]^4*ex[6]^2 - 130*ex[2]*ex[3]^3*ex[4]^4*ex[6]^2 - 
    182*ex[2]^2*ex[3]^3*ex[4]^4*ex[6]^2 - 36*ex[2]^3*ex[3]^3*ex[4]^4*
     ex[6]^2 + 18*ex[2]^4*ex[3]^3*ex[4]^4*ex[6]^2 - 
    50*ex[3]^4*ex[4]^4*ex[6]^2 - 150*ex[2]*ex[3]^4*ex[4]^4*ex[6]^2 - 
    96*ex[2]^2*ex[3]^4*ex[4]^4*ex[6]^2 + 58*ex[2]^3*ex[3]^4*ex[4]^4*ex[6]^2 + 
    54*ex[2]^4*ex[3]^4*ex[4]^4*ex[6]^2 - 24*ex[3]^5*ex[4]^4*ex[6]^2 - 
    30*ex[2]*ex[3]^5*ex[4]^4*ex[6]^2 + 54*ex[2]^2*ex[3]^5*ex[4]^4*ex[6]^2 + 
    102*ex[2]^3*ex[3]^5*ex[4]^4*ex[6]^2 + 42*ex[2]^4*ex[3]^5*ex[4]^4*
     ex[6]^2 + 6*ex[3]^6*ex[4]^4*ex[6]^2 + 24*ex[2]*ex[3]^6*ex[4]^4*ex[6]^2 + 
    36*ex[2]^2*ex[3]^6*ex[4]^4*ex[6]^2 + 24*ex[2]^3*ex[3]^6*ex[4]^4*ex[6]^2 + 
    6*ex[2]^4*ex[3]^6*ex[4]^4*ex[6]^2 + 3*ex[2]*ex[4]^5*ex[6]^2 + 
    7*ex[3]*ex[4]^5*ex[6]^2 + 29*ex[2]*ex[3]*ex[4]^5*ex[6]^2 + 
    2*ex[2]^2*ex[3]*ex[4]^5*ex[6]^2 + 49*ex[3]^2*ex[4]^5*ex[6]^2 + 
    70*ex[2]*ex[3]^2*ex[4]^5*ex[6]^2 - 2*ex[2]^2*ex[3]^2*ex[4]^5*ex[6]^2 - 
    6*ex[2]^3*ex[3]^2*ex[4]^5*ex[6]^2 + 59*ex[3]^3*ex[4]^5*ex[6]^2 + 
    42*ex[2]*ex[3]^3*ex[4]^5*ex[6]^2 - 59*ex[2]^2*ex[3]^3*ex[4]^5*ex[6]^2 - 
    42*ex[2]^3*ex[3]^3*ex[4]^5*ex[6]^2 - ex[3]^4*ex[4]^5*ex[6]^2 - 
    56*ex[2]*ex[3]^4*ex[4]^5*ex[6]^2 - 109*ex[2]^2*ex[3]^4*ex[4]^5*ex[6]^2 - 
    54*ex[2]^3*ex[3]^4*ex[4]^5*ex[6]^2 - 18*ex[3]^5*ex[4]^5*ex[6]^2 - 
    54*ex[2]*ex[3]^5*ex[4]^5*ex[6]^2 - 54*ex[2]^2*ex[3]^5*ex[4]^5*ex[6]^2 - 
    18*ex[2]^3*ex[3]^5*ex[4]^5*ex[6]^2 - 3*ex[4]^6*ex[6]^2 - 
    ex[2]*ex[4]^6*ex[6]^2 - 13*ex[3]*ex[4]^6*ex[6]^2 + 
    6*ex[2]*ex[3]*ex[4]^6*ex[6]^2 + ex[3]^2*ex[4]^6*ex[6]^2 + 
    30*ex[2]*ex[3]^2*ex[4]^6*ex[6]^2 + 12*ex[2]^2*ex[3]^2*ex[4]^6*ex[6]^2 + 
    29*ex[3]^3*ex[4]^6*ex[6]^2 + 59*ex[2]*ex[3]^3*ex[4]^6*ex[6]^2 + 
    30*ex[2]^2*ex[3]^3*ex[4]^6*ex[6]^2 + 18*ex[3]^4*ex[4]^6*ex[6]^2 + 
    36*ex[2]*ex[3]^4*ex[4]^6*ex[6]^2 + 18*ex[2]^2*ex[3]^4*ex[4]^6*ex[6]^2 - 
    6*ex[3]*ex[4]^7*ex[6]^2 - 12*ex[3]^2*ex[4]^7*ex[6]^2 - 
    6*ex[2]*ex[3]^2*ex[4]^7*ex[6]^2 - 6*ex[3]^3*ex[4]^7*ex[6]^2 - 
    6*ex[2]*ex[3]^3*ex[4]^7*ex[6]^2, 
  y[72] -> 11*ex[2]^3*ex[3]^3 + 33*ex[2]^4*ex[3]^3 + 33*ex[2]^5*ex[3]^3 + 
    11*ex[2]^6*ex[3]^3 - 22*ex[2]^2*ex[3]^2*ex[4] - 
    51*ex[2]^3*ex[3]^2*ex[4] - 36*ex[2]^4*ex[3]^2*ex[4] - 
    7*ex[2]^5*ex[3]^2*ex[4] - 22*ex[2]^2*ex[3]^3*ex[4] - 
    66*ex[2]^3*ex[3]^3*ex[4] - 66*ex[2]^4*ex[3]^3*ex[4] - 
    22*ex[2]^5*ex[3]^3*ex[4] + 11*ex[2]*ex[3]*ex[4]^2 + 
    27*ex[2]^2*ex[3]*ex[4]^2 + 13*ex[2]^3*ex[3]*ex[4]^2 - 
    3*ex[2]^4*ex[3]*ex[4]^2 + 22*ex[2]*ex[3]^2*ex[4]^2 + 
    58*ex[2]^2*ex[3]^2*ex[4]^2 + 50*ex[2]^3*ex[3]^2*ex[4]^2 + 
    14*ex[2]^4*ex[3]^2*ex[4]^2 + 11*ex[2]*ex[3]^3*ex[4]^2 + 
    33*ex[2]^2*ex[3]^3*ex[4]^2 + 33*ex[2]^3*ex[3]^3*ex[4]^2 + 
    11*ex[2]^4*ex[3]^3*ex[4]^2 - 9*ex[2]*ex[4]^3 + 2*ex[2]^2*ex[4]^3 + 
    ex[2]^3*ex[4]^3 - 14*ex[2]*ex[3]*ex[4]^3 - 12*ex[2]^2*ex[3]*ex[4]^3 + 
    2*ex[2]^3*ex[3]*ex[4]^3 - 5*ex[2]*ex[3]^2*ex[4]^3 - 
    10*ex[2]^2*ex[3]^2*ex[4]^3 - 5*ex[2]^3*ex[3]^2*ex[4]^3 - 2*ex[4]^4 - 
    4*ex[3]*ex[4]^4 - 4*ex[2]*ex[3]*ex[4]^4 - 2*ex[3]^2*ex[4]^4 - 
    4*ex[2]*ex[3]^2*ex[4]^4 - 2*ex[2]^2*ex[3]^2*ex[4]^4, 
  y[73] -> -3*ex[2]*ex[3] - 3*ex[2]^2*ex[3] + 3*ex[4] + 2*ex[2]*ex[4] + 
    3*ex[3]*ex[4] + 3*ex[2]*ex[3]*ex[4], 
  y[74] -> ex[2]*ex[3] - ex[4] - ex[3]*ex[4]*ex[5], 
  y[75] -> 9*ex[2]^2*ex[3] + 9*ex[2]^3*ex[3] - 15*ex[2]*ex[4] - 
    46*ex[2]^2*ex[4] - 18*ex[2]*ex[3]*ex[4] - 18*ex[2]^2*ex[3]*ex[4] + 
    9*ex[4]^2 + 40*ex[2]*ex[4]^2 + 9*ex[3]*ex[4]^2 + 9*ex[2]*ex[3]*ex[4]^2 + 
    9*ex[2]*ex[3]*ex[6] + 9*ex[2]^2*ex[3]*ex[6] - 9*ex[4]*ex[6] - 
    40*ex[2]*ex[4]*ex[6] - 9*ex[3]*ex[4]*ex[6] - 9*ex[2]*ex[3]*ex[4]*ex[6], 
  y[76] -> ex[2]^2*ex[3]^2 + ex[2]^3*ex[3]^2 - ex[2]*ex[3]*ex[4] - 
    ex[2]^2*ex[3]*ex[4] - 2*ex[2]*ex[3]^2*ex[4] - 2*ex[2]^2*ex[3]^2*ex[4] + 
    ex[4]^2 + 2*ex[3]*ex[4]^2 + 2*ex[2]*ex[3]*ex[4]^2 + ex[3]^2*ex[4]^2 + 
    ex[2]*ex[3]^2*ex[4]^2 + ex[2]*ex[3]^2*ex[6] + ex[2]^2*ex[3]^2*ex[6] - 
    ex[3]*ex[4]*ex[6] - ex[2]*ex[3]*ex[4]*ex[6] - ex[3]^2*ex[4]*ex[6] - 
    ex[2]*ex[3]^2*ex[4]*ex[6], y[77] -> 4*ex[2]^4*ex[3]^5*ex[4] - 
    ex[2]^5*ex[3]^5*ex[4] - 44*ex[2]^6*ex[3]^5*ex[4] - 
    86*ex[2]^7*ex[3]^5*ex[4] - 64*ex[2]^8*ex[3]^5*ex[4] - 
    17*ex[2]^9*ex[3]^5*ex[4] + 22*ex[2]^4*ex[3]^6*ex[4] + 
    110*ex[2]^5*ex[3]^6*ex[4] + 220*ex[2]^6*ex[3]^6*ex[4] + 
    220*ex[2]^7*ex[3]^6*ex[4] + 110*ex[2]^8*ex[3]^6*ex[4] + 
    22*ex[2]^9*ex[3]^6*ex[4] - 2*ex[2]^2*ex[3]^4*ex[4]^2 - 
    18*ex[2]^3*ex[3]^4*ex[4]^2 - 21*ex[2]^4*ex[3]^4*ex[4]^2 + 
    56*ex[2]^5*ex[3]^4*ex[4]^2 + 144*ex[2]^6*ex[3]^4*ex[4]^2 + 
    114*ex[2]^7*ex[3]^4*ex[4]^2 + 31*ex[2]^8*ex[3]^4*ex[4]^2 - 
    59*ex[2]^3*ex[3]^5*ex[4]^2 - 232*ex[2]^4*ex[3]^5*ex[4]^2 - 
    338*ex[2]^5*ex[3]^5*ex[4]^2 - 212*ex[2]^6*ex[3]^5*ex[4]^2 - 
    43*ex[2]^7*ex[3]^5*ex[4]^2 + 4*ex[2]^8*ex[3]^5*ex[4]^2 - 
    55*ex[2]^3*ex[3]^6*ex[4]^2 - 275*ex[2]^4*ex[3]^6*ex[4]^2 - 
    550*ex[2]^5*ex[3]^6*ex[4]^2 - 550*ex[2]^6*ex[3]^6*ex[4]^2 - 
    275*ex[2]^7*ex[3]^6*ex[4]^2 - 55*ex[2]^8*ex[3]^6*ex[4]^2 + 
    4*ex[2]*ex[3]^3*ex[4]^3 + 24*ex[2]^2*ex[3]^3*ex[4]^3 + 
    60*ex[2]^3*ex[3]^3*ex[4]^3 + 10*ex[2]^4*ex[3]^3*ex[4]^3 - 
    93*ex[2]^5*ex[3]^3*ex[4]^3 - 72*ex[2]^6*ex[3]^3*ex[4]^3 - 
    9*ex[2]^7*ex[3]^3*ex[4]^3 + 4*ex[2]*ex[3]^4*ex[4]^3 + 
    62*ex[2]^2*ex[3]^4*ex[4]^3 + 241*ex[2]^3*ex[3]^4*ex[4]^3 + 
    318*ex[2]^4*ex[3]^4*ex[4]^3 + 68*ex[2]^5*ex[3]^4*ex[4]^3 - 
    140*ex[2]^6*ex[3]^4*ex[4]^3 - 73*ex[2]^7*ex[3]^4*ex[4]^3 + 
    82*ex[2]^2*ex[3]^5*ex[4]^3 + 399*ex[2]^3*ex[3]^5*ex[4]^3 + 
    776*ex[2]^4*ex[3]^5*ex[4]^3 + 754*ex[2]^5*ex[3]^5*ex[4]^3 + 
    366*ex[2]^6*ex[3]^5*ex[4]^3 + 71*ex[2]^7*ex[3]^5*ex[4]^3 + 
    44*ex[2]^2*ex[3]^6*ex[4]^3 + 220*ex[2]^3*ex[3]^6*ex[4]^3 + 
    440*ex[2]^4*ex[3]^6*ex[4]^3 + 440*ex[2]^5*ex[3]^6*ex[4]^3 + 
    220*ex[2]^6*ex[3]^6*ex[4]^3 + 44*ex[2]^7*ex[3]^6*ex[4]^3 - 
    2*ex[3]^2*ex[4]^4 - 14*ex[2]*ex[3]^2*ex[4]^4 - 
    54*ex[2]^2*ex[3]^2*ex[4]^4 - 44*ex[2]^3*ex[3]^2*ex[4]^4 + 
    21*ex[2]^4*ex[3]^2*ex[4]^4 + 18*ex[2]^5*ex[3]^2*ex[4]^4 - 
    5*ex[2]^6*ex[3]^2*ex[4]^4 - 4*ex[3]^3*ex[4]^4 - 
    27*ex[2]*ex[3]^3*ex[4]^4 - 174*ex[2]^2*ex[3]^3*ex[4]^4 - 
    243*ex[2]^3*ex[3]^3*ex[4]^4 - 14*ex[2]^4*ex[3]^3*ex[4]^4 + 
    116*ex[2]^5*ex[3]^3*ex[4]^4 + 38*ex[2]^6*ex[3]^3*ex[4]^4 - 
    2*ex[3]^4*ex[4]^4 - 27*ex[2]*ex[3]^4*ex[4]^4 - 
    247*ex[2]^2*ex[3]^4*ex[4]^4 - 565*ex[2]^3*ex[3]^4*ex[4]^4 - 
    453*ex[2]^4*ex[3]^4*ex[4]^4 - 76*ex[2]^5*ex[3]^4*ex[4]^4 + 
    34*ex[2]^6*ex[3]^4*ex[4]^4 - 25*ex[2]*ex[3]^5*ex[4]^4 - 
    186*ex[2]^2*ex[3]^5*ex[4]^4 - 494*ex[2]^3*ex[3]^5*ex[4]^4 - 
    616*ex[2]^4*ex[3]^5*ex[4]^4 - 369*ex[2]^5*ex[3]^5*ex[4]^4 - 
    86*ex[2]^6*ex[3]^5*ex[4]^4 - 11*ex[2]*ex[3]^6*ex[4]^4 - 
    55*ex[2]^2*ex[3]^6*ex[4]^4 - 110*ex[2]^3*ex[3]^6*ex[4]^4 - 
    110*ex[2]^4*ex[3]^6*ex[4]^4 - 55*ex[2]^5*ex[3]^6*ex[4]^4 - 
    11*ex[2]^6*ex[3]^6*ex[4]^4 + 4*ex[3]*ex[4]^5 + 16*ex[2]*ex[3]*ex[4]^5 + 
    30*ex[2]^2*ex[3]*ex[4]^5 - 6*ex[2]^3*ex[3]*ex[4]^5 + 
    6*ex[2]^4*ex[3]*ex[4]^5 + 6*ex[3]^2*ex[4]^5 + 56*ex[2]*ex[3]^2*ex[4]^5 + 
    114*ex[2]^2*ex[3]^2*ex[4]^5 + 15*ex[2]^3*ex[3]^2*ex[4]^5 - 
    40*ex[2]^4*ex[3]^2*ex[4]^5 + 9*ex[2]^5*ex[3]^2*ex[4]^5 - 
    2*ex[3]^3*ex[4]^5 + 82*ex[2]*ex[3]^3*ex[4]^5 + 
    224*ex[2]^2*ex[3]^3*ex[4]^5 + 151*ex[2]^3*ex[3]^3*ex[4]^5 - 
    32*ex[2]^4*ex[3]^3*ex[4]^5 - 43*ex[2]^5*ex[3]^3*ex[4]^5 - 
    6*ex[3]^4*ex[4]^5 + 64*ex[2]*ex[3]^4*ex[4]^5 + 
    248*ex[2]^2*ex[3]^4*ex[4]^5 + 300*ex[2]^3*ex[3]^4*ex[4]^5 + 
    142*ex[2]^4*ex[3]^4*ex[4]^5 + 20*ex[2]^5*ex[3]^4*ex[4]^5 - 
    2*ex[3]^5*ex[4]^5 + 22*ex[2]*ex[3]^5*ex[4]^5 + 
    108*ex[2]^2*ex[3]^5*ex[4]^5 + 172*ex[2]^3*ex[3]^5*ex[4]^5 + 
    118*ex[2]^4*ex[3]^5*ex[4]^5 + 30*ex[2]^5*ex[3]^5*ex[4]^5 - 2*ex[4]^6 - 
    4*ex[2]*ex[4]^6 - 2*ex[2]^2*ex[4]^6 - 4*ex[3]*ex[4]^6 - 
    23*ex[2]*ex[3]*ex[4]^6 + 4*ex[2]^2*ex[3]*ex[4]^6 - 
    7*ex[2]^3*ex[3]*ex[4]^6 - 4*ex[3]^2*ex[4]^6 - 45*ex[2]*ex[3]^2*ex[4]^6 - 
    15*ex[2]^2*ex[3]^2*ex[4]^6 + 21*ex[2]^3*ex[3]^2*ex[4]^6 - 
    5*ex[2]^4*ex[3]^2*ex[4]^6 - 6*ex[3]^3*ex[4]^6 - 
    49*ex[2]*ex[3]^3*ex[4]^6 - 64*ex[2]^2*ex[3]^3*ex[4]^6 - 
    5*ex[2]^3*ex[3]^3*ex[4]^6 + 16*ex[2]^4*ex[3]^3*ex[4]^6 - 
    6*ex[3]^4*ex[4]^6 - 31*ex[2]*ex[3]^4*ex[4]^6 - 
    57*ex[2]^2*ex[3]^4*ex[4]^6 - 45*ex[2]^3*ex[3]^4*ex[4]^6 - 
    13*ex[2]^4*ex[3]^4*ex[4]^6 - 2*ex[3]^5*ex[4]^6 - 
    8*ex[2]*ex[3]^5*ex[4]^6 - 12*ex[2]^2*ex[3]^5*ex[4]^6 - 
    8*ex[2]^3*ex[3]^5*ex[4]^6 - 2*ex[2]^4*ex[3]^5*ex[4]^6 - 
    11*ex[2]^4*ex[3]^6*ex[6] - 55*ex[2]^5*ex[3]^6*ex[6] - 
    110*ex[2]^6*ex[3]^6*ex[6] - 110*ex[2]^7*ex[3]^6*ex[6] - 
    55*ex[2]^8*ex[3]^6*ex[6] - 11*ex[2]^9*ex[3]^6*ex[6] + 
    33*ex[2]^3*ex[3]^5*ex[4]*ex[6] + 140*ex[2]^4*ex[3]^5*ex[4]*ex[6] + 
    230*ex[2]^5*ex[3]^5*ex[4]*ex[6] + 180*ex[2]^6*ex[3]^5*ex[4]*ex[6] + 
    65*ex[2]^7*ex[3]^5*ex[4]*ex[6] + 8*ex[2]^8*ex[3]^5*ex[4]*ex[6] + 
    33*ex[2]^3*ex[3]^6*ex[4]*ex[6] + 165*ex[2]^4*ex[3]^6*ex[4]*ex[6] + 
    330*ex[2]^5*ex[3]^6*ex[4]*ex[6] + 330*ex[2]^6*ex[3]^6*ex[4]*ex[6] + 
    165*ex[2]^7*ex[3]^6*ex[4]*ex[6] + 33*ex[2]^8*ex[3]^6*ex[4]*ex[6] - 
    33*ex[2]^2*ex[3]^4*ex[4]^2*ex[6] - 139*ex[2]^3*ex[3]^4*ex[4]^2*ex[6] - 
    203*ex[2]^4*ex[3]^4*ex[4]^2*ex[6] - 105*ex[2]^5*ex[3]^4*ex[4]^2*ex[6] + 
    8*ex[2]^6*ex[3]^4*ex[4]^2*ex[6] + 16*ex[2]^7*ex[3]^4*ex[4]^2*ex[6] - 
    66*ex[2]^2*ex[3]^5*ex[4]^2*ex[6] - 306*ex[2]^3*ex[3]^5*ex[4]^2*ex[6] - 
    564*ex[2]^4*ex[3]^5*ex[4]^2*ex[6] - 516*ex[2]^5*ex[3]^5*ex[4]^2*ex[6] - 
    234*ex[2]^6*ex[3]^5*ex[4]^2*ex[6] - 42*ex[2]^7*ex[3]^5*ex[4]^2*ex[6] - 
    33*ex[2]^2*ex[3]^6*ex[4]^2*ex[6] - 165*ex[2]^3*ex[3]^6*ex[4]^2*ex[6] - 
    330*ex[2]^4*ex[3]^6*ex[4]^2*ex[6] - 330*ex[2]^5*ex[3]^6*ex[4]^2*ex[6] - 
    165*ex[2]^6*ex[3]^6*ex[4]^2*ex[6] - 33*ex[2]^7*ex[3]^6*ex[4]^2*ex[6] + 
    11*ex[2]*ex[3]^3*ex[4]^3*ex[6] + 78*ex[2]^2*ex[3]^3*ex[4]^3*ex[6] + 
    99*ex[2]^3*ex[3]^3*ex[4]^3*ex[6] - 2*ex[2]^4*ex[3]^3*ex[4]^3*ex[6] - 
    44*ex[2]^5*ex[3]^3*ex[4]^3*ex[6] - 10*ex[2]^6*ex[3]^3*ex[4]^3*ex[6] + 
    33*ex[2]*ex[3]^4*ex[4]^3*ex[6] + 217*ex[2]^2*ex[3]^4*ex[4]^3*ex[6] + 
    431*ex[2]^3*ex[3]^4*ex[4]^3*ex[6] + 321*ex[2]^4*ex[3]^4*ex[4]^3*ex[6] + 
    52*ex[2]^5*ex[3]^4*ex[4]^3*ex[6] - 22*ex[2]^6*ex[3]^4*ex[4]^3*ex[6] + 
    33*ex[2]*ex[3]^5*ex[4]^3*ex[6] + 194*ex[2]^2*ex[3]^5*ex[4]^3*ex[6] + 
    446*ex[2]^3*ex[3]^5*ex[4]^3*ex[6] + 504*ex[2]^4*ex[3]^5*ex[4]^3*ex[6] + 
    281*ex[2]^5*ex[3]^5*ex[4]^3*ex[6] + 62*ex[2]^6*ex[3]^5*ex[4]^3*ex[6] + 
    11*ex[2]*ex[3]^6*ex[4]^3*ex[6] + 55*ex[2]^2*ex[3]^6*ex[4]^3*ex[6] + 
    110*ex[2]^3*ex[3]^6*ex[4]^3*ex[6] + 110*ex[2]^4*ex[3]^6*ex[4]^3*ex[6] + 
    55*ex[2]^5*ex[3]^6*ex[4]^3*ex[6] + 11*ex[2]^6*ex[3]^6*ex[4]^3*ex[6] - 
    24*ex[2]*ex[3]^2*ex[4]^4*ex[6] - 27*ex[2]^2*ex[3]^2*ex[4]^4*ex[6] + 
    23*ex[2]^3*ex[3]^2*ex[4]^4*ex[6] + 23*ex[2]^4*ex[3]^2*ex[4]^4*ex[6] - 
    3*ex[2]^5*ex[3]^2*ex[4]^4*ex[6] - 78*ex[2]*ex[3]^3*ex[4]^4*ex[6] - 
    166*ex[2]^2*ex[3]^3*ex[4]^4*ex[6] - 72*ex[2]^3*ex[3]^3*ex[4]^4*ex[6] + 
    42*ex[2]^4*ex[3]^3*ex[4]^4*ex[6] + 26*ex[2]^5*ex[3]^3*ex[4]^4*ex[6] - 
    84*ex[2]*ex[3]^4*ex[4]^4*ex[6] - 259*ex[2]^2*ex[3]^4*ex[4]^4*ex[6] - 
    273*ex[2]^3*ex[3]^4*ex[4]^4*ex[6] - 105*ex[2]^4*ex[3]^4*ex[4]^4*ex[6] - 
    7*ex[2]^5*ex[3]^4*ex[4]^4*ex[6] - 30*ex[2]*ex[3]^5*ex[4]^4*ex[6] - 
    120*ex[2]^2*ex[3]^5*ex[4]^4*ex[6] - 180*ex[2]^3*ex[3]^5*ex[4]^4*ex[6] - 
    120*ex[2]^4*ex[3]^5*ex[4]^4*ex[6] - 30*ex[2]^5*ex[3]^5*ex[4]^4*ex[6] + 
    11*ex[2]*ex[3]*ex[4]^5*ex[6] - 16*ex[2]^2*ex[3]*ex[4]^5*ex[6] + 
    3*ex[2]^3*ex[3]*ex[4]^5*ex[6] + 2*ex[3]^2*ex[4]^5*ex[6] + 
    37*ex[2]*ex[3]^2*ex[4]^5*ex[6] + 3*ex[2]^2*ex[3]^2*ex[4]^5*ex[6] - 
    29*ex[2]^3*ex[3]^2*ex[4]^5*ex[6] + 3*ex[2]^4*ex[3]^2*ex[4]^5*ex[6] + 
    6*ex[3]^3*ex[4]^5*ex[6] + 49*ex[2]*ex[3]^3*ex[4]^5*ex[6] + 
    64*ex[2]^2*ex[3]^3*ex[4]^5*ex[6] + 5*ex[2]^3*ex[3]^3*ex[4]^5*ex[6] - 
    16*ex[2]^4*ex[3]^3*ex[4]^5*ex[6] + 6*ex[3]^4*ex[4]^5*ex[6] + 
    31*ex[2]*ex[3]^4*ex[4]^5*ex[6] + 57*ex[2]^2*ex[3]^4*ex[4]^5*ex[6] + 
    45*ex[2]^3*ex[3]^4*ex[4]^5*ex[6] + 13*ex[2]^4*ex[3]^4*ex[4]^5*ex[6] + 
    2*ex[3]^5*ex[4]^5*ex[6] + 8*ex[2]*ex[3]^5*ex[4]^5*ex[6] + 
    12*ex[2]^2*ex[3]^5*ex[4]^5*ex[6] + 8*ex[2]^3*ex[3]^5*ex[4]^5*ex[6] + 
    2*ex[2]^4*ex[3]^5*ex[4]^5*ex[6], 
  y[78] -> 8*ex[4] + 5*ex[2]*ex[4] + 3*ex[2]*ex[3]*ex[4] - 
    3*ex[2]*ex[3]*ex[6], y[79] -> -7*ex[2]^2 + 26*ex[2]*ex[4] - 
    2*ex[2]^2*ex[4] - 7*ex[4]^2 + 28*ex[2]*ex[4]^2 + 2*ex[2]^2*ex[4]^2 - 
    2*ex[4]^3 + 8*ex[2]*ex[4]^3 + 2*ex[4]^4, 
  y[80] -> -(ex[2]*ex[3]*ex[4]) + ex[3]*ex[4]^2 + ex[2]*ex[3]*ex[4]*ex[5] - 
    ex[3]*ex[4]^2*ex[5] + ex[2]*ex[3]*ex[6] - ex[4]*ex[6] - 
    ex[3]*ex[4]*ex[6], y[81] -> ex[2]^2*ex[3] - ex[2]*ex[4] - 
    2*ex[2]*ex[3]*ex[4] + ex[4]^2 + ex[3]*ex[4]^2 - ex[2]*ex[6] + 
    ex[2]*ex[3]*ex[6] - 2*ex[4]*ex[6] - ex[3]*ex[4]*ex[6], 
  y[82] -> -(ex[2]*ex[3]) + ex[4] + ex[3]*ex[4] - ex[2]*ex[3]*ex[4] + 
    ex[4]^2 + ex[3]*ex[4]^2 + 4*ex[6] + 4*ex[3]*ex[6] + 5*ex[2]*ex[3]*ex[6] + 
    ex[4]*ex[6] + ex[3]*ex[4]*ex[6] + 2*ex[2]*ex[3]*ex[4]*ex[6], 
  y[83] -> 6*ex[2]^3*ex[4] - 7*ex[2]^4*ex[3]*ex[4] - 18*ex[2]^2*ex[4]^2 + 
    18*ex[2]^3*ex[4]^2 + 69*ex[2]^3*ex[3]*ex[4]^2 + 9*ex[2]^4*ex[3]*ex[4]^2 + 
    18*ex[2]*ex[4]^3 - 90*ex[2]^2*ex[4]^3 - 117*ex[2]^2*ex[3]*ex[4]^3 + 
    99*ex[2]^3*ex[3]*ex[4]^3 + 30*ex[2]^4*ex[3]*ex[4]^3 - 6*ex[4]^4 + 
    102*ex[2]*ex[4]^4 - 108*ex[2]^2*ex[4]^4 - 24*ex[2]^3*ex[4]^4 + 
    67*ex[2]*ex[3]*ex[4]^4 - 207*ex[2]^2*ex[3]*ex[4]^4 + 
    24*ex[2]^3*ex[3]*ex[4]^4 + 14*ex[2]^4*ex[3]*ex[4]^4 - 30*ex[4]^5 + 
    144*ex[2]*ex[4]^5 - 36*ex[2]^2*ex[4]^5 - 12*ex[2]^3*ex[4]^5 - 
    12*ex[3]*ex[4]^5 + 117*ex[2]*ex[3]*ex[4]^5 - 108*ex[2]^2*ex[3]*ex[4]^5 - 
    6*ex[2]^3*ex[3]*ex[4]^5 - 36*ex[4]^6 + 72*ex[2]*ex[4]^6 - 
    18*ex[3]*ex[4]^6 + 60*ex[2]*ex[3]*ex[4]^6 - 18*ex[2]^2*ex[3]*ex[4]^6 - 
    12*ex[4]^7 + 12*ex[2]*ex[4]^7 - 6*ex[3]*ex[4]^7 + 
    10*ex[2]*ex[3]*ex[4]^7 + 7*ex[2]^4*ex[3]*ex[6] - 
    21*ex[2]^3*ex[3]*ex[4]*ex[6] + 21*ex[2]^4*ex[3]*ex[4]*ex[6] - 
    12*ex[2]^2*ex[4]^2*ex[6] - 12*ex[2]^3*ex[4]^2*ex[6] + 
    33*ex[2]^2*ex[3]*ex[4]^2*ex[6] - 75*ex[2]^3*ex[3]*ex[4]^2*ex[6] + 
    6*ex[2]^4*ex[3]*ex[4]^2*ex[6] - 12*ex[2]*ex[4]^3*ex[6] - 
    6*ex[2]^3*ex[4]^3*ex[6] - 19*ex[2]*ex[3]*ex[4]^3*ex[6] + 
    135*ex[2]^2*ex[3]*ex[4]^3*ex[6] - 24*ex[2]^3*ex[3]*ex[4]^3*ex[6] - 
    2*ex[2]^4*ex[3]*ex[4]^3*ex[6] - 72*ex[2]*ex[4]^4*ex[6] - 
    18*ex[2]^2*ex[4]^4*ex[6] - 93*ex[2]*ex[3]*ex[4]^4*ex[6] + 
    72*ex[2]^2*ex[3]*ex[4]^4*ex[6] + 6*ex[2]^3*ex[3]*ex[4]^4*ex[6] + 
    12*ex[4]^5*ex[6] - 54*ex[2]*ex[4]^5*ex[6] - 12*ex[2]^2*ex[4]^5*ex[6] + 
    12*ex[3]*ex[4]^5*ex[6] - 60*ex[2]*ex[3]*ex[4]^5*ex[6] + 
    6*ex[2]^2*ex[3]*ex[4]^5*ex[6] + 6*ex[4]^6*ex[6] - 
    12*ex[2]*ex[4]^6*ex[6] + 6*ex[3]*ex[4]^6*ex[6] - 
    10*ex[2]*ex[3]*ex[4]^6*ex[6], y[84] -> ex[2]*ex[3] + ex[2]^2*ex[3] - 
    ex[4] + ex[2]*ex[4] - ex[3]*ex[4] - ex[2]*ex[3]*ex[4], 
  y[85] -> ex[2]*ex[3] + ex[2]^2*ex[3] - ex[4] + 4*ex[2]*ex[4] - 
    ex[3]*ex[4] - ex[2]*ex[3]*ex[4], 
  y[86] -> ex[2]^2*ex[3] - 2*ex[2]*ex[3]*ex[4] + ex[3]*ex[4]^2 + 
    ex[2]*ex[3]*ex[6] - ex[4]*ex[6] - ex[3]*ex[4]*ex[6], 
  y[87] -> 3*ex[2]*ex[3] + 3*ex[2]^2*ex[3] + 3*ex[2]*ex[4] + 
    4*ex[2]^2*ex[4] - 3*ex[3]*ex[4] + 3*ex[2]^2*ex[3]*ex[4] - 3*ex[4]^2 - 
    3*ex[2]*ex[4]^2 + ex[2]^2*ex[4]^2 - 3*ex[3]*ex[4]^2 - 
    3*ex[2]*ex[3]*ex[4]^2 - 3*ex[2]*ex[3]*ex[6] - 3*ex[2]^2*ex[3]*ex[6] + 
    3*ex[4]*ex[6] + 3*ex[2]*ex[4]*ex[6] - ex[2]^2*ex[4]*ex[6] + 
    3*ex[3]*ex[4]*ex[6] + 3*ex[2]*ex[3]*ex[4]*ex[6], 
  y[88] -> -(ex[2]^3*ex[3]) + ex[2]^4*ex[3] + 2*ex[2]^5*ex[3] + 
    6*ex[2]^4*ex[3]^2 + 12*ex[2]^5*ex[3]^2 + 6*ex[2]^6*ex[3]^2 + 
    ex[2]^2*ex[4] - 9*ex[2]^4*ex[4] + 2*ex[2]^2*ex[3]*ex[4] - 
    17*ex[2]^3*ex[3]*ex[4] - 24*ex[2]^4*ex[3]*ex[4] - 5*ex[2]^5*ex[3]*ex[4] - 
    24*ex[2]^3*ex[3]^2*ex[4] - 42*ex[2]^4*ex[3]^2*ex[4] - 
    12*ex[2]^5*ex[3]^2*ex[4] + 6*ex[2]^6*ex[3]^2*ex[4] - ex[2]*ex[4]^2 + 
    8*ex[2]^2*ex[4]^2 + 30*ex[2]^3*ex[4]^2 - 9*ex[2]^4*ex[4]^2 - 
    ex[2]*ex[3]*ex[4]^2 + 40*ex[2]^2*ex[3]*ex[4]^2 + 
    44*ex[2]^3*ex[3]*ex[4]^2 - 3*ex[2]^4*ex[3]*ex[4]^2 - 
    6*ex[2]^5*ex[3]*ex[4]^2 + 36*ex[2]^2*ex[3]^2*ex[4]^2 + 
    48*ex[2]^3*ex[3]^2*ex[4]^2 - 12*ex[2]^4*ex[3]^2*ex[4]^2 - 
    24*ex[2]^5*ex[3]^2*ex[4]^2 - 11*ex[2]*ex[4]^3 - 23*ex[2]^2*ex[4]^3 + 
    30*ex[2]^3*ex[4]^3 - 33*ex[2]*ex[3]*ex[4]^3 - 15*ex[2]^2*ex[3]*ex[4]^3 + 
    36*ex[2]^3*ex[3]*ex[4]^3 + 18*ex[2]^4*ex[3]*ex[4]^3 - 
    24*ex[2]*ex[3]^2*ex[4]^3 - 12*ex[2]^2*ex[3]^2*ex[4]^3 + 
    48*ex[2]^3*ex[3]^2*ex[4]^3 + 36*ex[2]^4*ex[3]^2*ex[4]^3 + 3*ex[4]^4 - 
    ex[2]*ex[4]^4 - 30*ex[2]^2*ex[4]^4 + 9*ex[3]*ex[4]^4 - 
    16*ex[2]*ex[3]*ex[4]^4 - 43*ex[2]^2*ex[3]*ex[4]^4 - 
    18*ex[2]^3*ex[3]*ex[4]^4 + 6*ex[3]^2*ex[4]^4 - 12*ex[2]*ex[3]^2*ex[4]^4 - 
    42*ex[2]^2*ex[3]^2*ex[4]^4 - 24*ex[2]^3*ex[3]^2*ex[4]^4 + 3*ex[4]^5 + 
    9*ex[2]*ex[4]^5 + 9*ex[3]*ex[4]^5 + 15*ex[2]*ex[3]*ex[4]^5 + 
    6*ex[2]^2*ex[3]*ex[4]^5 + 6*ex[3]^2*ex[4]^5 + 12*ex[2]*ex[3]^2*ex[4]^5 + 
    6*ex[2]^2*ex[3]^2*ex[4]^5 + 3*ex[2]^3*ex[3]*ex[6] + 
    3*ex[2]^4*ex[3]*ex[6] + 6*ex[2]^3*ex[3]^2*ex[6] + 
    12*ex[2]^4*ex[3]^2*ex[6] + 6*ex[2]^5*ex[3]^2*ex[6] - 
    2*ex[2]^2*ex[4]*ex[6] - 10*ex[2]^3*ex[4]*ex[6] - 
    17*ex[2]^2*ex[3]*ex[4]*ex[6] - 21*ex[2]^3*ex[3]*ex[4]*ex[6] - 
    4*ex[2]^4*ex[3]*ex[4]*ex[6] - 18*ex[2]^2*ex[3]^2*ex[4]*ex[6] - 
    30*ex[2]^3*ex[3]^2*ex[4]*ex[6] - 6*ex[2]^4*ex[3]^2*ex[4]*ex[6] + 
    6*ex[2]^5*ex[3]^2*ex[4]*ex[6] + 7*ex[2]*ex[4]^2*ex[6] + 
    19*ex[2]^2*ex[4]^2*ex[6] - 10*ex[2]^3*ex[4]^2*ex[6] + 
    23*ex[2]*ex[3]*ex[4]^2*ex[6] + 20*ex[2]^2*ex[3]*ex[4]^2*ex[6] - 
    9*ex[2]^3*ex[3]*ex[4]^2*ex[6] - 6*ex[2]^4*ex[3]*ex[4]^2*ex[6] + 
    18*ex[2]*ex[3]^2*ex[4]^2*ex[6] + 18*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] - 
    18*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] - 18*ex[2]^4*ex[3]^2*ex[4]^2*ex[6] - 
    3*ex[4]^3*ex[6] - 2*ex[2]*ex[4]^3*ex[6] + 21*ex[2]^2*ex[4]^3*ex[6] - 
    9*ex[3]*ex[4]^3*ex[6] + 7*ex[2]*ex[3]*ex[4]^3*ex[6] + 
    28*ex[2]^2*ex[3]*ex[4]^3*ex[6] + 12*ex[2]^3*ex[3]*ex[4]^3*ex[6] - 
    6*ex[3]^2*ex[4]^3*ex[6] + 6*ex[2]*ex[3]^2*ex[4]^3*ex[6] + 
    30*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] + 18*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] - 
    3*ex[4]^4*ex[6] - 9*ex[2]*ex[4]^4*ex[6] - 9*ex[3]*ex[4]^4*ex[6] - 
    15*ex[2]*ex[3]*ex[4]^4*ex[6] - 6*ex[2]^2*ex[3]*ex[4]^4*ex[6] - 
    6*ex[3]^2*ex[4]^4*ex[6] - 12*ex[2]*ex[3]^2*ex[4]^4*ex[6] - 
    6*ex[2]^2*ex[3]^2*ex[4]^4*ex[6], 
  y[89] -> ex[2]^6*ex[3]^2 + 3*ex[2]^7*ex[3]^2 + 3*ex[2]^8*ex[3]^2 + 
    ex[2]^9*ex[3]^2 + 5*ex[2]^5*ex[3]*ex[4] + 20*ex[2]^6*ex[3]*ex[4] + 
    25*ex[2]^7*ex[3]*ex[4] + 10*ex[2]^8*ex[3]*ex[4] - 
    7*ex[2]^5*ex[3]^2*ex[4] - 11*ex[2]^6*ex[3]^2*ex[4] + 
    ex[2]^7*ex[3]^2*ex[4] + 7*ex[2]^8*ex[3]^2*ex[4] + 
    2*ex[2]^9*ex[3]^2*ex[4] + 12*ex[2]^6*ex[3]^3*ex[4] + 
    36*ex[2]^7*ex[3]^3*ex[4] + 36*ex[2]^8*ex[3]^3*ex[4] + 
    12*ex[2]^9*ex[3]^3*ex[4] - 6*ex[2]^4*ex[4]^2 - 23*ex[2]^5*ex[4]^2 - 
    28*ex[2]^6*ex[4]^2 - ex[2]^7*ex[4]^2 - 26*ex[2]^4*ex[3]*ex[4]^2 - 
    96*ex[2]^5*ex[3]*ex[4]^2 - 104*ex[2]^6*ex[3]*ex[4]^2 - 
    14*ex[2]^7*ex[3]*ex[4]^2 + 20*ex[2]^8*ex[3]*ex[4]^2 + 
    17*ex[2]^4*ex[3]^2*ex[4]^2 - 27*ex[2]^5*ex[3]^2*ex[4]^2 - 
    117*ex[2]^6*ex[3]^2*ex[4]^2 - 84*ex[2]^7*ex[3]^2*ex[4]^2 - 
    10*ex[2]^8*ex[3]^2*ex[4]^2 + ex[2]^9*ex[3]^2*ex[4]^2 - 
    66*ex[2]^5*ex[3]^3*ex[4]^2 - 174*ex[2]^6*ex[3]^3*ex[4]^2 - 
    126*ex[2]^7*ex[3]^3*ex[4]^2 + 6*ex[2]^8*ex[3]^3*ex[4]^2 + 
    24*ex[2]^9*ex[3]^3*ex[4]^2 + 26*ex[2]^3*ex[4]^3 + 82*ex[2]^4*ex[4]^3 + 
    66*ex[2]^5*ex[4]^3 - 52*ex[2]^6*ex[4]^3 - 2*ex[2]^7*ex[4]^3 + 
    57*ex[2]^3*ex[3]*ex[4]^3 + 196*ex[2]^4*ex[3]*ex[4]^3 + 
    158*ex[2]^5*ex[3]*ex[4]^3 - 92*ex[2]^6*ex[3]*ex[4]^3 - 
    101*ex[2]^7*ex[3]*ex[4]^3 + 10*ex[2]^8*ex[3]*ex[4]^3 - 
    19*ex[2]^3*ex[3]^2*ex[4]^3 + 163*ex[2]^4*ex[3]^2*ex[4]^3 + 
    350*ex[2]^5*ex[3]^2*ex[4]^3 + 109*ex[2]^6*ex[3]^2*ex[4]^3 - 
    85*ex[2]^7*ex[3]^2*ex[4]^3 - 26*ex[2]^8*ex[3]^2*ex[4]^3 + 
    150*ex[2]^4*ex[3]^3*ex[4]^3 + 318*ex[2]^5*ex[3]^3*ex[4]^3 + 
    66*ex[2]^6*ex[3]^3*ex[4]^3 - 210*ex[2]^7*ex[3]^3*ex[4]^3 - 
    96*ex[2]^8*ex[3]^3*ex[4]^3 + 12*ex[2]^9*ex[3]^3*ex[4]^3 - 
    42*ex[2]^2*ex[4]^4 - 94*ex[2]^3*ex[4]^4 + 10*ex[2]^4*ex[4]^4 + 
    193*ex[2]^5*ex[4]^4 - 20*ex[2]^6*ex[4]^4 - ex[2]^7*ex[4]^4 - 
    64*ex[2]^2*ex[3]*ex[4]^4 - 195*ex[2]^3*ex[3]*ex[4]^4 - 
    18*ex[2]^4*ex[3]*ex[4]^4 + 371*ex[2]^5*ex[3]*ex[4]^4 + 
    196*ex[2]^6*ex[3]*ex[4]^4 - 62*ex[2]^7*ex[3]*ex[4]^4 + 
    10*ex[2]^2*ex[3]^2*ex[4]^4 - 274*ex[2]^3*ex[3]^2*ex[4]^4 - 
    349*ex[2]^4*ex[3]^2*ex[4]^4 + 239*ex[2]^5*ex[3]^2*ex[4]^4 + 
    367*ex[2]^6*ex[3]^2*ex[4]^4 + 51*ex[2]^7*ex[3]^2*ex[4]^4 - 
    12*ex[2]^8*ex[3]^2*ex[4]^4 - 180*ex[2]^3*ex[3]^3*ex[4]^4 - 
    240*ex[2]^4*ex[3]^3*ex[4]^4 + 294*ex[2]^5*ex[3]^3*ex[4]^4 + 
    522*ex[2]^6*ex[3]^3*ex[4]^4 + 102*ex[2]^7*ex[3]^3*ex[4]^4 - 
    66*ex[2]^8*ex[3]^3*ex[4]^4 + 30*ex[2]*ex[4]^5 + 18*ex[2]^2*ex[4]^5 - 
    146*ex[2]^3*ex[4]^5 - 242*ex[2]^4*ex[4]^5 + 96*ex[2]^5*ex[4]^5 + 
    4*ex[2]^6*ex[4]^5 + 36*ex[2]*ex[3]*ex[4]^5 + 76*ex[2]^2*ex[3]*ex[4]^5 - 
    215*ex[2]^3*ex[3]*ex[4]^5 - 530*ex[2]^4*ex[3]*ex[4]^5 - 
    111*ex[2]^5*ex[3]*ex[4]^5 + 164*ex[2]^6*ex[3]*ex[4]^5 - 
    2*ex[2]*ex[3]^2*ex[4]^5 + 216*ex[2]^2*ex[3]^2*ex[4]^5 + 
    15*ex[2]^3*ex[3]^2*ex[4]^5 - 677*ex[2]^4*ex[3]^2*ex[4]^5 - 
    471*ex[2]^5*ex[3]^2*ex[4]^5 + 57*ex[2]^6*ex[3]^2*ex[4]^5 + 
    54*ex[2]^7*ex[3]^2*ex[4]^5 + 120*ex[2]^2*ex[3]^3*ex[4]^5 - 
    570*ex[2]^4*ex[3]^3*ex[4]^5 - 510*ex[2]^5*ex[3]^3*ex[4]^5 + 
    90*ex[2]^6*ex[3]^3*ex[4]^5 + 150*ex[2]^7*ex[3]^3*ex[4]^5 - 8*ex[4]^6 + 
    33*ex[2]*ex[4]^6 + 130*ex[2]^2*ex[4]^6 + 91*ex[2]^3*ex[4]^6 - 
    156*ex[2]^4*ex[4]^6 - 8*ex[2]^5*ex[4]^6 - 8*ex[3]*ex[4]^6 + 
    9*ex[2]*ex[3]*ex[4]^6 + 226*ex[2]^2*ex[3]*ex[4]^6 + 
    300*ex[2]^3*ex[3]*ex[4]^6 - 132*ex[2]^4*ex[3]*ex[4]^6 - 
    223*ex[2]^5*ex[3]*ex[4]^6 - 82*ex[2]*ex[3]^2*ex[4]^6 + 
    199*ex[2]^2*ex[3]^2*ex[4]^6 + 580*ex[2]^3*ex[3]^2*ex[4]^6 + 
    139*ex[2]^4*ex[3]^2*ex[4]^6 - 256*ex[2]^5*ex[3]^2*ex[4]^6 - 
    96*ex[2]^6*ex[3]^2*ex[4]^6 - 42*ex[2]*ex[3]^3*ex[4]^6 + 
    114*ex[2]^2*ex[3]^3*ex[4]^6 + 414*ex[2]^3*ex[3]^3*ex[4]^6 + 
    138*ex[2]^4*ex[3]^3*ex[4]^6 - 300*ex[2]^5*ex[3]^3*ex[4]^6 - 
    180*ex[2]^6*ex[3]^3*ex[4]^6 - 16*ex[4]^7 - 24*ex[2]*ex[4]^7 + 
    38*ex[2]^2*ex[4]^7 + 114*ex[2]^3*ex[4]^7 + 8*ex[2]^4*ex[4]^7 - 
    10*ex[3]*ex[4]^7 - 76*ex[2]*ex[3]*ex[4]^7 - 14*ex[2]^2*ex[3]*ex[4]^7 + 
    210*ex[2]^3*ex[3]*ex[4]^7 + 158*ex[2]^4*ex[3]*ex[4]^7 + 
    12*ex[3]^2*ex[4]^7 - 126*ex[2]*ex[3]^2*ex[4]^7 - 
    171*ex[2]^2*ex[3]^2*ex[4]^7 + 168*ex[2]^3*ex[3]^2*ex[4]^7 + 
    285*ex[2]^4*ex[3]^2*ex[4]^7 + 84*ex[2]^5*ex[3]^2*ex[4]^7 + 
    6*ex[3]^3*ex[4]^7 - 66*ex[2]*ex[3]^3*ex[4]^7 - 
    114*ex[2]^2*ex[3]^3*ex[4]^7 + 114*ex[2]^3*ex[3]^3*ex[4]^7 + 
    276*ex[2]^4*ex[3]^3*ex[4]^7 + 120*ex[2]^5*ex[3]^3*ex[4]^7 - 8*ex[4]^8 - 
    27*ex[2]*ex[4]^8 - 32*ex[2]^2*ex[4]^8 - 3*ex[2]^3*ex[4]^8 + 
    4*ex[3]*ex[4]^8 - 37*ex[2]*ex[3]*ex[4]^8 - 94*ex[2]^2*ex[3]*ex[4]^8 - 
    53*ex[2]^3*ex[3]*ex[4]^8 + 24*ex[3]^2*ex[4]^8 - 
    16*ex[2]*ex[3]^2*ex[4]^8 - 140*ex[2]^2*ex[3]^2*ex[4]^8 - 
    136*ex[2]^3*ex[3]^2*ex[4]^8 - 36*ex[2]^4*ex[3]^2*ex[4]^8 + 
    12*ex[3]^3*ex[4]^8 - 6*ex[2]*ex[3]^3*ex[4]^8 - 
    90*ex[2]^2*ex[3]^3*ex[4]^8 - 114*ex[2]^3*ex[3]^3*ex[4]^8 - 
    42*ex[2]^4*ex[3]^3*ex[4]^8 + 6*ex[3]*ex[4]^9 + 12*ex[2]*ex[3]*ex[4]^9 + 
    6*ex[2]^2*ex[3]*ex[4]^9 + 12*ex[3]^2*ex[4]^9 + 30*ex[2]*ex[3]^2*ex[4]^9 + 
    24*ex[2]^2*ex[3]^2*ex[4]^9 + 6*ex[2]^3*ex[3]^2*ex[4]^9 + 
    6*ex[3]^3*ex[4]^9 + 18*ex[2]*ex[3]^3*ex[4]^9 + 
    18*ex[2]^2*ex[3]^3*ex[4]^9 + 6*ex[2]^3*ex[3]^3*ex[4]^9 + 
    2*ex[2]^5*ex[3]^2*ex[6] + 3*ex[2]^6*ex[3]^2*ex[6] - 
    ex[2]^8*ex[3]^2*ex[6] - 6*ex[2]^6*ex[3]^3*ex[6] - 
    18*ex[2]^7*ex[3]^3*ex[6] - 18*ex[2]^8*ex[3]^3*ex[6] - 
    6*ex[2]^9*ex[3]^3*ex[6] + 4*ex[2]^4*ex[3]*ex[4]*ex[6] + 
    19*ex[2]^5*ex[3]*ex[4]*ex[6] + 34*ex[2]^6*ex[3]*ex[4]*ex[6] + 
    19*ex[2]^7*ex[3]*ex[4]*ex[6] - 8*ex[2]^4*ex[3]^2*ex[4]*ex[6] + 
    15*ex[2]^5*ex[3]^2*ex[4]*ex[6] + 58*ex[2]^6*ex[3]^2*ex[4]*ex[6] + 
    39*ex[2]^7*ex[3]^2*ex[4]*ex[6] + 4*ex[2]^8*ex[3]^2*ex[4]*ex[6] + 
    48*ex[2]^5*ex[3]^3*ex[4]*ex[6] + 132*ex[2]^6*ex[3]^3*ex[4]*ex[6] + 
    108*ex[2]^7*ex[3]^3*ex[4]*ex[6] + 12*ex[2]^8*ex[3]^3*ex[4]*ex[6] - 
    12*ex[2]^9*ex[3]^3*ex[4]*ex[6] - 6*ex[2]^3*ex[4]^2*ex[6] - 
    22*ex[2]^4*ex[4]^2*ex[6] - 34*ex[2]^5*ex[4]^2*ex[6] + 
    2*ex[2]^6*ex[4]^2*ex[6] - 20*ex[2]^3*ex[3]*ex[4]^2*ex[6] - 
    89*ex[2]^4*ex[3]*ex[4]^2*ex[6] - 138*ex[2]^5*ex[3]*ex[4]^2*ex[6] - 
    31*ex[2]^6*ex[3]*ex[4]^2*ex[6] + 38*ex[2]^7*ex[3]*ex[4]^2*ex[6] + 
    12*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] - 128*ex[2]^4*ex[3]^2*ex[4]^2*ex[6] - 
    281*ex[2]^5*ex[3]^2*ex[4]^2*ex[6] - 118*ex[2]^6*ex[3]^2*ex[4]^2*ex[6] + 
    35*ex[2]^7*ex[3]^2*ex[4]^2*ex[6] + 12*ex[2]^8*ex[3]^2*ex[4]^2*ex[6] - 
    144*ex[2]^4*ex[3]^3*ex[4]^2*ex[6] - 336*ex[2]^5*ex[3]^3*ex[4]^2*ex[6] - 
    150*ex[2]^6*ex[3]^3*ex[4]^2*ex[6] + 126*ex[2]^7*ex[3]^3*ex[4]^2*ex[6] + 
    78*ex[2]^8*ex[3]^3*ex[4]^2*ex[6] - 6*ex[2]^9*ex[3]^3*ex[4]^2*ex[6] + 
    20*ex[2]^2*ex[4]^3*ex[6] + 56*ex[2]^3*ex[4]^3*ex[6] + 
    58*ex[2]^4*ex[4]^3*ex[6] - 74*ex[2]^5*ex[4]^3*ex[6] + 
    4*ex[2]^6*ex[4]^3*ex[6] + 36*ex[2]^2*ex[3]*ex[4]^3*ex[6] + 
    162*ex[2]^3*ex[3]*ex[4]^3*ex[6] + 184*ex[2]^4*ex[3]*ex[4]^3*ex[6] - 
    124*ex[2]^5*ex[3]*ex[4]^3*ex[6] - 164*ex[2]^6*ex[3]*ex[4]^3*ex[6] + 
    18*ex[2]^7*ex[3]*ex[4]^3*ex[6] - 8*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] + 
    286*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] + 429*ex[2]^4*ex[3]^2*ex[4]^3*ex[6] - 
    97*ex[2]^5*ex[3]^2*ex[4]^3*ex[6] - 291*ex[2]^6*ex[3]^2*ex[4]^3*ex[6] - 
    53*ex[2]^7*ex[3]^2*ex[4]^3*ex[6] + 6*ex[2]^8*ex[3]^2*ex[4]^3*ex[6] + 
    216*ex[2]^3*ex[3]^3*ex[4]^3*ex[6] + 360*ex[2]^4*ex[3]^3*ex[4]^3*ex[6] - 
    168*ex[2]^5*ex[3]^3*ex[4]^3*ex[6] - 504*ex[2]^6*ex[3]^3*ex[4]^3*ex[6] - 
    144*ex[2]^7*ex[3]^3*ex[4]^3*ex[6] + 48*ex[2]^8*ex[3]^3*ex[4]^3*ex[6] - 
    22*ex[2]*ex[4]^4*ex[6] - 34*ex[2]^2*ex[4]^4*ex[6] + 
    20*ex[2]^3*ex[4]^4*ex[6] + 184*ex[2]^4*ex[4]^4*ex[6] - 
    46*ex[2]^5*ex[4]^4*ex[6] + 2*ex[2]^6*ex[4]^4*ex[6] - 
    28*ex[2]*ex[3]*ex[4]^4*ex[6] - 127*ex[2]^2*ex[3]*ex[4]^4*ex[6] + 
    6*ex[2]^3*ex[3]*ex[4]^4*ex[6] + 440*ex[2]^4*ex[3]*ex[4]^4*ex[6] + 
    242*ex[2]^5*ex[3]*ex[4]^4*ex[6] - 93*ex[2]^6*ex[3]*ex[4]^4*ex[6] + 
    2*ex[2]*ex[3]^2*ex[4]^4*ex[6] - 287*ex[2]^2*ex[3]^2*ex[4]^4*ex[6] - 
    141*ex[2]^3*ex[3]^2*ex[4]^4*ex[6] + 676*ex[2]^4*ex[3]^2*ex[4]^4*ex[6] + 
    575*ex[2]^5*ex[3]^2*ex[4]^4*ex[6] + 5*ex[2]^6*ex[3]^2*ex[4]^4*ex[6] - 
    42*ex[2]^7*ex[3]^2*ex[4]^4*ex[6] - 174*ex[2]^2*ex[3]^3*ex[4]^4*ex[6] - 
    90*ex[2]^3*ex[3]^3*ex[4]^4*ex[6] + 630*ex[2]^4*ex[3]^3*ex[4]^4*ex[6] + 
    690*ex[2]^5*ex[3]^3*ex[4]^4*ex[6] - 144*ex[2]^7*ex[3]^3*ex[4]^4*ex[6] + 
    8*ex[4]^5*ex[6] - 16*ex[2]*ex[4]^5*ex[6] - 86*ex[2]^2*ex[4]^5*ex[6] - 
    150*ex[2]^3*ex[4]^5*ex[6] + 106*ex[2]^4*ex[4]^5*ex[6] - 
    6*ex[2]^5*ex[4]^5*ex[6] + 8*ex[3]*ex[4]^5*ex[6] + 
    31*ex[2]*ex[3]*ex[4]^5*ex[6] - 190*ex[2]^2*ex[3]*ex[4]^5*ex[6] - 
    455*ex[2]^3*ex[3]*ex[4]^5*ex[6] - 48*ex[2]^4*ex[3]*ex[4]^5*ex[6] + 
    194*ex[2]^5*ex[3]*ex[4]^5*ex[6] + 135*ex[2]*ex[3]^2*ex[4]^5*ex[6] - 
    219*ex[2]^2*ex[3]^2*ex[4]^5*ex[6] - 818*ex[2]^3*ex[3]^2*ex[4]^5*ex[6] - 
    337*ex[2]^4*ex[3]^2*ex[4]^5*ex[6] + 229*ex[2]^5*ex[3]^2*ex[4]^5*ex[6] + 
    102*ex[2]^6*ex[3]^2*ex[4]^5*ex[6] + 72*ex[2]*ex[3]^3*ex[4]^5*ex[6] - 
    132*ex[2]^2*ex[3]^3*ex[4]^5*ex[6] - 612*ex[2]^3*ex[3]^3*ex[4]^5*ex[6] - 
    324*ex[2]^4*ex[3]^3*ex[4]^5*ex[6] + 300*ex[2]^5*ex[3]^3*ex[4]^5*ex[6] + 
    216*ex[2]^6*ex[3]^3*ex[4]^5*ex[6] + 16*ex[4]^6*ex[6] + 
    34*ex[2]*ex[4]^6*ex[6] + 10*ex[2]^2*ex[4]^6*ex[6] - 
    106*ex[2]^3*ex[4]^6*ex[6] + 2*ex[2]^4*ex[4]^6*ex[6] + 
    4*ex[3]*ex[4]^6*ex[6] + 120*ex[2]*ex[3]*ex[4]^6*ex[6] + 
    127*ex[2]^2*ex[3]*ex[4]^6*ex[6] - 180*ex[2]^3*ex[3]*ex[4]^6*ex[6] - 
    191*ex[2]^4*ex[3]*ex[4]^6*ex[6] - 24*ex[3]^2*ex[4]^6*ex[6] + 
    202*ex[2]*ex[3]^2*ex[4]^6*ex[6] + 335*ex[2]^2*ex[3]^2*ex[4]^6*ex[6] - 
    146*ex[2]^3*ex[3]^2*ex[4]^6*ex[6] - 369*ex[2]^4*ex[3]^2*ex[4]^6*ex[6] - 
    114*ex[2]^5*ex[3]^2*ex[4]^6*ex[6] - 12*ex[3]^3*ex[4]^6*ex[6] + 
    108*ex[2]*ex[3]^3*ex[4]^6*ex[6] + 222*ex[2]^2*ex[3]^3*ex[4]^6*ex[6] - 
    102*ex[2]^3*ex[3]^3*ex[4]^6*ex[6] - 378*ex[2]^4*ex[3]^3*ex[4]^6*ex[6] - 
    174*ex[2]^5*ex[3]^3*ex[4]^6*ex[6] + 8*ex[4]^7*ex[6] + 
    28*ex[2]*ex[4]^7*ex[6] + 42*ex[2]^2*ex[4]^7*ex[6] + 
    2*ex[2]^3*ex[4]^7*ex[6] - 16*ex[3]*ex[4]^7*ex[6] + 
    36*ex[2]*ex[3]*ex[4]^7*ex[6] + 136*ex[2]^2*ex[3]*ex[4]^7*ex[6] + 
    84*ex[2]^3*ex[3]*ex[4]^7*ex[6] - 48*ex[3]^2*ex[4]^7*ex[6] + 
    8*ex[2]*ex[3]^2*ex[4]^7*ex[6] + 220*ex[2]^2*ex[3]^2*ex[4]^7*ex[6] + 
    224*ex[2]^3*ex[3]^2*ex[4]^7*ex[6] + 60*ex[2]^4*ex[3]^2*ex[4]^7*ex[6] - 
    24*ex[3]^3*ex[4]^7*ex[6] + 144*ex[2]^2*ex[3]^3*ex[4]^7*ex[6] + 
    192*ex[2]^3*ex[3]^3*ex[4]^7*ex[6] + 72*ex[2]^4*ex[3]^3*ex[4]^7*ex[6] - 
    12*ex[3]*ex[4]^8*ex[6] - 24*ex[2]*ex[3]*ex[4]^8*ex[6] - 
    12*ex[2]^2*ex[3]*ex[4]^8*ex[6] - 24*ex[3]^2*ex[4]^8*ex[6] - 
    60*ex[2]*ex[3]^2*ex[4]^8*ex[6] - 48*ex[2]^2*ex[3]^2*ex[4]^8*ex[6] - 
    12*ex[2]^3*ex[3]^2*ex[4]^8*ex[6] - 12*ex[3]^3*ex[4]^8*ex[6] - 
    36*ex[2]*ex[3]^3*ex[4]^8*ex[6] - 36*ex[2]^2*ex[3]^3*ex[4]^8*ex[6] - 
    12*ex[2]^3*ex[3]^3*ex[4]^8*ex[6] - 3*ex[2]^5*ex[3]^2*ex[6]^2 - 
    6*ex[2]^6*ex[3]^2*ex[6]^2 - 3*ex[2]^7*ex[3]^2*ex[6]^2 - 
    6*ex[2]^5*ex[3]^3*ex[6]^2 - 18*ex[2]^6*ex[3]^3*ex[6]^2 - 
    18*ex[2]^7*ex[3]^3*ex[6]^2 - 6*ex[2]^8*ex[3]^3*ex[6]^2 + 
    2*ex[2]^4*ex[3]*ex[4]*ex[6]^2 + 12*ex[2]^5*ex[3]*ex[4]*ex[6]^2 + 
    10*ex[2]^6*ex[3]*ex[4]*ex[6]^2 + 24*ex[2]^4*ex[3]^2*ex[4]*ex[6]^2 + 
    48*ex[2]^5*ex[3]^2*ex[4]*ex[6]^2 + 24*ex[2]^6*ex[3]^2*ex[4]*ex[6]^2 + 
    30*ex[2]^4*ex[3]^3*ex[4]*ex[6]^2 + 78*ex[2]^5*ex[3]^3*ex[4]*ex[6]^2 + 
    54*ex[2]^6*ex[3]^3*ex[4]*ex[6]^2 - 6*ex[2]^7*ex[3]^3*ex[4]*ex[6]^2 - 
    12*ex[2]^8*ex[3]^3*ex[4]*ex[6]^2 + ex[2]^3*ex[4]^2*ex[6]^2 - 
    6*ex[2]^4*ex[4]^2*ex[6]^2 + 3*ex[2]^5*ex[4]^2*ex[6]^2 - 
    12*ex[2]^3*ex[3]*ex[4]^2*ex[6]^2 - 44*ex[2]^4*ex[3]*ex[4]^2*ex[6]^2 - 
    12*ex[2]^5*ex[3]*ex[4]^2*ex[6]^2 + 20*ex[2]^6*ex[3]*ex[4]^2*ex[6]^2 - 
    68*ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^2 - 112*ex[2]^4*ex[3]^2*ex[4]^2*
     ex[6]^2 - 10*ex[2]^5*ex[3]^2*ex[4]^2*ex[6]^2 + 
    44*ex[2]^6*ex[3]^2*ex[4]^2*ex[6]^2 + 10*ex[2]^7*ex[3]^2*ex[4]^2*ex[6]^2 - 
    60*ex[2]^3*ex[3]^3*ex[4]^2*ex[6]^2 - 120*ex[2]^4*ex[3]^3*ex[4]^2*
     ex[6]^2 - 6*ex[2]^5*ex[3]^3*ex[4]^2*ex[6]^2 + 
    102*ex[2]^6*ex[3]^3*ex[4]^2*ex[6]^2 + 42*ex[2]^7*ex[3]^3*ex[4]^2*
     ex[6]^2 - 6*ex[2]^8*ex[3]^3*ex[4]^2*ex[6]^2 - 
    2*ex[2]^2*ex[4]^3*ex[6]^2 + 14*ex[2]^3*ex[4]^3*ex[6]^2 - 
    18*ex[2]^4*ex[4]^3*ex[6]^2 + 6*ex[2]^5*ex[4]^3*ex[6]^2 + 
    28*ex[2]^2*ex[3]*ex[4]^3*ex[6]^2 + 56*ex[2]^3*ex[3]*ex[4]^3*ex[6]^2 - 
    43*ex[2]^4*ex[3]*ex[4]^3*ex[6]^2 - 62*ex[2]^5*ex[3]*ex[4]^3*ex[6]^2 + 
    9*ex[2]^6*ex[3]*ex[4]^3*ex[6]^2 + 88*ex[2]^2*ex[3]^2*ex[4]^3*ex[6]^2 + 
    76*ex[2]^3*ex[3]^2*ex[4]^3*ex[6]^2 - 140*ex[2]^4*ex[3]^2*ex[4]^3*
     ex[6]^2 - 150*ex[2]^5*ex[3]^2*ex[4]^3*ex[6]^2 - 
    16*ex[2]^6*ex[3]^2*ex[4]^3*ex[6]^2 + 6*ex[2]^7*ex[3]^2*ex[4]^3*ex[6]^2 + 
    60*ex[2]^2*ex[3]^3*ex[4]^3*ex[6]^2 + 60*ex[2]^3*ex[3]^3*ex[4]^3*ex[6]^2 - 
    150*ex[2]^4*ex[3]^3*ex[4]^3*ex[6]^2 - 210*ex[2]^5*ex[3]^3*ex[4]^3*
     ex[6]^2 - 30*ex[2]^6*ex[3]^3*ex[4]^3*ex[6]^2 + 
    30*ex[2]^7*ex[3]^3*ex[4]^3*ex[6]^2 - ex[2]*ex[4]^4*ex[6]^2 - 
    14*ex[2]^2*ex[4]^4*ex[6]^2 + 26*ex[2]^3*ex[4]^4*ex[6]^2 - 
    18*ex[2]^4*ex[4]^4*ex[6]^2 + 3*ex[2]^5*ex[4]^4*ex[6]^2 - 
    24*ex[2]*ex[3]*ex[4]^4*ex[6]^2 + 119*ex[2]^3*ex[3]*ex[4]^4*ex[6]^2 + 
    62*ex[2]^4*ex[3]*ex[4]^4*ex[6]^2 - 33*ex[2]^5*ex[3]*ex[4]^4*ex[6]^2 - 
    53*ex[2]*ex[3]^2*ex[4]^4*ex[6]^2 + 46*ex[2]^2*ex[3]^2*ex[4]^4*ex[6]^2 + 
    261*ex[2]^3*ex[3]^2*ex[4]^4*ex[6]^2 + 148*ex[2]^4*ex[3]^2*ex[4]^4*
     ex[6]^2 - 38*ex[2]^5*ex[3]^2*ex[4]^4*ex[6]^2 - 
    24*ex[2]^6*ex[3]^2*ex[4]^4*ex[6]^2 - 30*ex[2]*ex[3]^3*ex[4]^4*ex[6]^2 + 
    30*ex[2]^2*ex[3]^3*ex[4]^4*ex[6]^2 + 210*ex[2]^3*ex[3]^3*ex[4]^4*
     ex[6]^2 + 150*ex[2]^4*ex[3]^3*ex[4]^4*ex[6]^2 - 
    60*ex[2]^5*ex[3]^3*ex[4]^4*ex[6]^2 - 60*ex[2]^6*ex[3]^3*ex[4]^4*ex[6]^2 - 
    2*ex[2]*ex[4]^5*ex[6]^2 - 22*ex[2]^2*ex[4]^5*ex[6]^2 + 
    14*ex[2]^3*ex[4]^5*ex[6]^2 - 6*ex[2]^4*ex[4]^5*ex[6]^2 + 
    6*ex[3]*ex[4]^5*ex[6]^2 - 36*ex[2]*ex[3]*ex[4]^5*ex[6]^2 - 
    81*ex[2]^2*ex[3]*ex[4]^5*ex[6]^2 + 10*ex[2]^3*ex[3]*ex[4]^5*ex[6]^2 + 
    49*ex[2]^4*ex[3]*ex[4]^5*ex[6]^2 + 12*ex[3]^2*ex[4]^5*ex[6]^2 - 
    76*ex[2]*ex[3]^2*ex[4]^5*ex[6]^2 - 152*ex[2]^2*ex[3]^2*ex[4]^5*ex[6]^2 + 
    8*ex[2]^3*ex[3]^2*ex[4]^5*ex[6]^2 + 108*ex[2]^4*ex[3]^2*ex[4]^5*ex[6]^2 + 
    36*ex[2]^5*ex[3]^2*ex[4]^5*ex[6]^2 + 6*ex[3]^3*ex[4]^5*ex[6]^2 - 
    42*ex[2]*ex[3]^3*ex[4]^5*ex[6]^2 - 102*ex[2]^2*ex[3]^3*ex[4]^5*ex[6]^2 + 
    6*ex[2]^3*ex[3]^3*ex[4]^5*ex[6]^2 + 120*ex[2]^4*ex[3]^3*ex[4]^5*ex[6]^2 + 
    60*ex[2]^5*ex[3]^3*ex[4]^5*ex[6]^2 - ex[2]*ex[4]^6*ex[6]^2 - 
    10*ex[2]^2*ex[4]^6*ex[6]^2 + ex[2]^3*ex[4]^6*ex[6]^2 + 
    12*ex[3]*ex[4]^6*ex[6]^2 + ex[2]*ex[3]*ex[4]^6*ex[6]^2 - 
    42*ex[2]^2*ex[3]*ex[4]^6*ex[6]^2 - 31*ex[2]^3*ex[3]*ex[4]^6*ex[6]^2 + 
    24*ex[3]^2*ex[4]^6*ex[6]^2 + 8*ex[2]*ex[3]^2*ex[4]^6*ex[6]^2 - 
    80*ex[2]^2*ex[3]^2*ex[4]^6*ex[6]^2 - 88*ex[2]^3*ex[3]^2*ex[4]^6*ex[6]^2 - 
    24*ex[2]^4*ex[3]^2*ex[4]^6*ex[6]^2 + 12*ex[3]^3*ex[4]^6*ex[6]^2 + 
    6*ex[2]*ex[3]^3*ex[4]^6*ex[6]^2 - 54*ex[2]^2*ex[3]^3*ex[4]^6*ex[6]^2 - 
    78*ex[2]^3*ex[3]^3*ex[4]^6*ex[6]^2 - 30*ex[2]^4*ex[3]^3*ex[4]^6*ex[6]^2 + 
    6*ex[3]*ex[4]^7*ex[6]^2 + 12*ex[2]*ex[3]*ex[4]^7*ex[6]^2 + 
    6*ex[2]^2*ex[3]*ex[4]^7*ex[6]^2 + 12*ex[3]^2*ex[4]^7*ex[6]^2 + 
    30*ex[2]*ex[3]^2*ex[4]^7*ex[6]^2 + 24*ex[2]^2*ex[3]^2*ex[4]^7*ex[6]^2 + 
    6*ex[2]^3*ex[3]^2*ex[4]^7*ex[6]^2 + 6*ex[3]^3*ex[4]^7*ex[6]^2 + 
    18*ex[2]*ex[3]^3*ex[4]^7*ex[6]^2 + 18*ex[2]^2*ex[3]^3*ex[4]^7*ex[6]^2 + 
    6*ex[2]^3*ex[3]^3*ex[4]^7*ex[6]^2, 
  y[90] -> 69*ex[2]^2*ex[3]^2 + 138*ex[2]^3*ex[3]^2 + 69*ex[2]^4*ex[3]^2 - 
    138*ex[2]*ex[3]*ex[4] - 47*ex[2]^2*ex[3]*ex[4] + 91*ex[2]^3*ex[3]*ex[4] - 
    138*ex[2]*ex[3]^2*ex[4] - 276*ex[2]^2*ex[3]^2*ex[4] - 
    138*ex[2]^3*ex[3]^2*ex[4] + 69*ex[4]^2 - 91*ex[2]*ex[4]^2 + 
    20*ex[2]^2*ex[4]^2 + 138*ex[3]*ex[4]^2 + 47*ex[2]*ex[3]*ex[4]^2 - 
    91*ex[2]^2*ex[3]*ex[4]^2 + 69*ex[3]^2*ex[4]^2 + 
    138*ex[2]*ex[3]^2*ex[4]^2 + 69*ex[2]^2*ex[3]^2*ex[4]^2, 
  y[91] -> -144*ex[2]^2*ex[3]^2 - 288*ex[2]^3*ex[3]^2 - 144*ex[2]^4*ex[3]^2 + 
    288*ex[2]*ex[3]*ex[4] + 516*ex[2]^2*ex[3]*ex[4] + 
    228*ex[2]^3*ex[3]*ex[4] + 288*ex[2]*ex[3]^2*ex[4] + 
    959*ex[2]^2*ex[3]^2*ex[4] + 671*ex[2]^3*ex[3]^2*ex[4] - 
    288*ex[2]*ex[4]^2 - 102*ex[2]^2*ex[4]^2 - 144*ex[3]*ex[4]^2 - 
    504*ex[2]*ex[3]*ex[4]^2 - 743*ex[2]^2*ex[3]*ex[4]^2 - 
    144*ex[3]^2*ex[4]^2 - 671*ex[2]*ex[3]^2*ex[4]^2 - 
    527*ex[2]^2*ex[3]^2*ex[4]^2 + 144*ex[4]^3 + 90*ex[2]*ex[4]^3 + 
    144*ex[3]*ex[4]^3 + 527*ex[2]*ex[3]*ex[4]^3 - 383*ex[2]^2*ex[3]^2*ex[6] - 
    383*ex[2]^3*ex[3]^2*ex[6] + 45*ex[2]*ex[3]*ex[4]*ex[6] + 
    428*ex[2]^2*ex[3]*ex[4]*ex[6] + 383*ex[2]*ex[3]^2*ex[4]*ex[6] + 
    383*ex[2]^2*ex[3]^2*ex[4]*ex[6] - 45*ex[2]*ex[4]^2*ex[6] - 
    383*ex[2]*ex[3]*ex[4]^2*ex[6], 
  y[92] -> 23*ex[2]^2*ex[3]^2 + 46*ex[2]^3*ex[3]^2 + 23*ex[2]^4*ex[3]^2 - 
    46*ex[2]*ex[3]*ex[4] - 41*ex[2]^2*ex[3]*ex[4] + 5*ex[2]^3*ex[3]*ex[4] - 
    46*ex[2]*ex[3]^2*ex[4] - 92*ex[2]^2*ex[3]^2*ex[4] - 
    46*ex[2]^3*ex[3]^2*ex[4] + 23*ex[4]^2 - 5*ex[2]*ex[4]^2 + 
    2*ex[2]^2*ex[4]^2 + 46*ex[3]*ex[4]^2 + 41*ex[2]*ex[3]*ex[4]^2 - 
    5*ex[2]^2*ex[3]*ex[4]^2 + 23*ex[3]^2*ex[4]^2 + 46*ex[2]*ex[3]^2*ex[4]^2 + 
    23*ex[2]^2*ex[3]^2*ex[4]^2, y[93] -> 2*ex[2]^2 + ex[2]*ex[3] + 
    2*ex[2]^2*ex[3] + ex[2]^3*ex[3] - 2*ex[2]*ex[4] - ex[3]*ex[4] - 
    2*ex[2]*ex[3]*ex[4] - ex[2]^2*ex[3]*ex[4] + ex[2]*ex[6] - ex[2]^2*ex[6], 
  y[94] -> -(ex[2]^2*ex[3]) + ex[2]*ex[3]*ex[4] - ex[2]^2*ex[3]*ex[4] + 
    ex[2]*ex[3]*ex[4]^2 - ex[2]*ex[3]*ex[6] + ex[2]*ex[4]*ex[6] + 
    ex[3]*ex[4]*ex[6], y[95] -> -3*ex[2]^3*ex[3]^3 + 178*ex[2]^4*ex[3]^3 + 
    552*ex[2]^5*ex[3]^3 + 558*ex[2]^6*ex[3]^3 + 187*ex[2]^7*ex[3]^3 + 
    3*ex[2]^2*ex[3]^2*ex[4] - 166*ex[2]^3*ex[3]^2*ex[4] - 
    946*ex[2]^4*ex[3]^2*ex[4] - 1382*ex[2]^5*ex[3]^2*ex[4] - 
    605*ex[2]^6*ex[3]^2*ex[4] + 6*ex[2]^2*ex[3]^3*ex[4] - 
    745*ex[2]^3*ex[3]^3*ex[4] - 2084*ex[2]^4*ex[3]^3*ex[4] - 
    1722*ex[2]^5*ex[3]^3*ex[4] - 202*ex[2]^6*ex[3]^3*ex[4] + 
    187*ex[2]^7*ex[3]^3*ex[4] - 6*ex[2]^2*ex[3]*ex[4]^2 + 
    349*ex[2]^3*ex[3]*ex[4]^2 + 1002*ex[2]^4*ex[3]*ex[4]^2 + 
    647*ex[2]^5*ex[3]*ex[4]^2 - 3*ex[2]*ex[3]^2*ex[4]^2 + 
    543*ex[2]^2*ex[3]^2*ex[4]^2 + 3138*ex[2]^3*ex[3]^2*ex[4]^2 + 
    4027*ex[2]^4*ex[3]^2*ex[4]^2 + 827*ex[2]^5*ex[3]^2*ex[4]^2 - 
    608*ex[2]^6*ex[3]^2*ex[4]^2 - 3*ex[2]*ex[3]^3*ex[4]^2 + 
    1146*ex[2]^2*ex[3]^3*ex[4]^2 + 2693*ex[2]^3*ex[3]^3*ex[4]^2 + 
    1173*ex[2]^4*ex[3]^3*ex[4]^2 - 1134*ex[2]^5*ex[3]^3*ex[4]^2 - 
    763*ex[2]^6*ex[3]^3*ex[4]^2 + 3*ex[2]^2*ex[4]^3 - 178*ex[2]^3*ex[4]^3 - 
    229*ex[2]^4*ex[4]^3 + 6*ex[2]*ex[3]*ex[4]^3 - 
    1116*ex[2]^2*ex[3]*ex[4]^3 - 2910*ex[2]^3*ex[3]*ex[4]^3 - 
    1135*ex[2]^4*ex[3]*ex[4]^3 + 653*ex[2]^5*ex[3]*ex[4]^3 - 
    567*ex[2]*ex[3]^2*ex[4]^3 - 3573*ex[2]^2*ex[3]^2*ex[4]^3 - 
    3215*ex[2]^3*ex[3]^2*ex[4]^3 + 2021*ex[2]^4*ex[3]^2*ex[4]^3 + 
    2230*ex[2]^5*ex[3]^2*ex[4]^3 - 769*ex[2]*ex[3]^3*ex[4]^3 - 
    1149*ex[2]^2*ex[3]^3*ex[4]^3 + 1167*ex[2]^3*ex[3]^3*ex[4]^3 + 
    2705*ex[2]^4*ex[3]^3*ex[4]^3 + 1158*ex[2]^5*ex[3]^3*ex[4]^3 - 
    3*ex[2]*ex[4]^4 + 561*ex[2]^2*ex[4]^4 + 512*ex[2]^3*ex[4]^4 - 
    232*ex[2]^4*ex[4]^4 + 1149*ex[2]*ex[3]*ex[4]^4 + 
    2547*ex[2]^2*ex[3]*ex[4]^4 - 766*ex[2]^3*ex[3]*ex[4]^4 - 
    2164*ex[2]^4*ex[3]*ex[4]^4 + 190*ex[3]^2*ex[4]^4 + 
    1570*ex[2]*ex[3]^2*ex[4]^4 - 442*ex[2]^2*ex[3]^2*ex[4]^4 - 
    4834*ex[2]^3*ex[3]^2*ex[4]^4 - 3012*ex[2]^4*ex[3]^2*ex[4]^4 + 
    190*ex[3]^3*ex[4]^4 - 205*ex[2]*ex[3]^3*ex[4]^4 - 
    1755*ex[2]^2*ex[3]^3*ex[4]^4 - 2135*ex[2]^3*ex[3]^3*ex[4]^4 - 
    775*ex[2]^4*ex[3]^3*ex[4]^4 - 573*ex[2]*ex[4]^5 - 126*ex[2]^2*ex[4]^5 + 
    699*ex[2]^3*ex[4]^5 - 382*ex[3]*ex[4]^5 - 444*ex[2]*ex[3]*ex[4]^5 + 
    2479*ex[2]^2*ex[3]*ex[4]^5 + 2541*ex[2]^3*ex[3]*ex[4]^5 - 
    189*ex[3]^2*ex[4]^5 + 1397*ex[2]*ex[3]^2*ex[4]^5 + 
    3361*ex[2]^2*ex[3]^2*ex[4]^5 + 1775*ex[2]^3*ex[3]^2*ex[4]^5 + 
    193*ex[3]^3*ex[4]^5 + 579*ex[2]*ex[3]^3*ex[4]^5 + 
    579*ex[2]^2*ex[3]^3*ex[4]^5 + 193*ex[2]^3*ex[3]^3*ex[4]^5 + 190*ex[4]^6 - 
    347*ex[2]*ex[4]^6 - 693*ex[2]^2*ex[4]^6 - 195*ex[3]*ex[4]^6 - 
    1415*ex[2]*ex[3]*ex[4]^6 - 1220*ex[2]^2*ex[3]*ex[4]^6 - 
    385*ex[3]^2*ex[4]^6 - 770*ex[2]*ex[3]^2*ex[4]^6 - 
    385*ex[2]^2*ex[3]^2*ex[4]^6 + 190*ex[4]^7 + 226*ex[2]*ex[4]^7 + 
    190*ex[3]*ex[4]^7 + 190*ex[2]*ex[3]*ex[4]^7 + 190*ex[2]^3*ex[3]^3*ex[6] + 
    570*ex[2]^4*ex[3]^3*ex[6] + 570*ex[2]^5*ex[3]^3*ex[6] + 
    190*ex[2]^6*ex[3]^3*ex[6] - 184*ex[2]^2*ex[3]^2*ex[4]*ex[6] - 
    982*ex[2]^3*ex[3]^2*ex[4]*ex[6] - 1412*ex[2]^4*ex[3]^2*ex[4]*ex[6] - 
    614*ex[2]^5*ex[3]^2*ex[4]*ex[6] - 576*ex[2]^2*ex[3]^3*ex[4]*ex[6] - 
    1538*ex[2]^3*ex[3]^3*ex[4]*ex[6] - 1158*ex[2]^4*ex[3]^3*ex[4]*ex[6] - 
    6*ex[2]^5*ex[3]^3*ex[4]*ex[6] + 190*ex[2]^6*ex[3]^3*ex[4]*ex[6] + 
    370*ex[2]^2*ex[3]*ex[4]^2*ex[6] + 1026*ex[2]^3*ex[3]*ex[4]^2*ex[6] + 
    656*ex[2]^4*ex[3]*ex[4]^2*ex[6] + 380*ex[2]*ex[3]^2*ex[4]^2*ex[6] + 
    2192*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 2627*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] + 
    198*ex[2]^4*ex[3]^2*ex[4]^2*ex[6] - 617*ex[2]^5*ex[3]^2*ex[4]^2*ex[6] + 
    576*ex[2]*ex[3]^3*ex[4]^2*ex[6] + 1149*ex[2]^2*ex[3]^3*ex[4]^2*ex[6] - 
    9*ex[2]^3*ex[3]^3*ex[4]^2*ex[6] - 1161*ex[2]^4*ex[3]^3*ex[4]^2*ex[6] - 
    579*ex[2]^5*ex[3]^3*ex[4]^2*ex[6] - 184*ex[2]^2*ex[4]^3*ex[6] - 
    232*ex[2]^3*ex[4]^3*ex[6] - 764*ex[2]*ex[3]*ex[4]^3*ex[6] - 
    1893*ex[2]^2*ex[3]*ex[4]^3*ex[6] - 467*ex[2]^3*ex[3]*ex[4]^3*ex[6] + 
    662*ex[2]^4*ex[3]*ex[4]^3*ex[6] - 190*ex[3]^2*ex[4]^3*ex[6] - 
    1375*ex[2]*ex[3]^2*ex[4]^3*ex[6] - 552*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] + 
    2261*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] + 1628*ex[2]^4*ex[3]^2*ex[4]^3*ex[6] - 
    190*ex[3]^3*ex[4]^3*ex[6] + 12*ex[2]*ex[3]^3*ex[4]^3*ex[6] + 
    1176*ex[2]^2*ex[3]^3*ex[4]^3*ex[6] + 1556*ex[2]^3*ex[3]^3*ex[4]^3*ex[6] + 
    582*ex[2]^4*ex[3]^3*ex[4]^3*ex[6] + 380*ex[2]*ex[4]^4*ex[6] + 
    277*ex[2]^2*ex[4]^4*ex[6] - 235*ex[2]^3*ex[4]^4*ex[6] + 
    382*ex[3]*ex[4]^4*ex[6] + 636*ex[2]*ex[3]*ex[4]^4*ex[6] - 
    1260*ex[2]^2*ex[3]*ex[4]^4*ex[6] - 1514*ex[2]^3*ex[3]*ex[4]^4*ex[6] + 
    189*ex[3]^2*ex[4]^4*ex[6] - 1012*ex[2]*ex[3]^2*ex[4]^4*ex[6] - 
    2591*ex[2]^2*ex[3]^2*ex[4]^4*ex[6] - 1390*ex[2]^3*ex[3]^2*ex[4]^4*ex[6] - 
    193*ex[3]^3*ex[4]^4*ex[6] - 579*ex[2]*ex[3]^3*ex[4]^4*ex[6] - 
    579*ex[2]^2*ex[3]^3*ex[4]^4*ex[6] - 193*ex[2]^3*ex[3]^3*ex[4]^4*ex[6] - 
    190*ex[4]^5*ex[6] + 157*ex[2]*ex[4]^5*ex[6] + 467*ex[2]^2*ex[4]^5*ex[6] + 
    195*ex[3]*ex[4]^5*ex[6] + 1225*ex[2]*ex[3]*ex[4]^5*ex[6] + 
    1030*ex[2]^2*ex[3]*ex[4]^5*ex[6] + 385*ex[3]^2*ex[4]^5*ex[6] + 
    770*ex[2]*ex[3]^2*ex[4]^5*ex[6] + 385*ex[2]^2*ex[3]^2*ex[4]^5*ex[6] - 
    190*ex[4]^6*ex[6] - 226*ex[2]*ex[4]^6*ex[6] - 190*ex[3]*ex[4]^6*ex[6] - 
    190*ex[2]*ex[3]*ex[4]^6*ex[6], y[96] -> 48*ex[2]^6*ex[3]^4*ex[4] + 
    238*ex[2]^7*ex[3]^4*ex[4] + 472*ex[2]^8*ex[3]^4*ex[4] + 
    468*ex[2]^9*ex[3]^4*ex[4] + 232*ex[2]^10*ex[3]^4*ex[4] + 
    46*ex[2]^11*ex[3]^4*ex[4] - 3*ex[2]^5*ex[3]^5*ex[4] + 
    211*ex[2]^6*ex[3]^5*ex[4] + 1098*ex[2]^7*ex[3]^5*ex[4] + 
    2222*ex[2]^8*ex[3]^5*ex[4] + 2233*ex[2]^9*ex[3]^5*ex[4] + 
    1119*ex[2]^10*ex[3]^5*ex[4] + 224*ex[2]^11*ex[3]^5*ex[4] - 
    3*ex[2]^5*ex[3]^6*ex[4] + 166*ex[2]^6*ex[3]^6*ex[4] + 
    875*ex[2]^7*ex[3]^6*ex[4] + 1780*ex[2]^8*ex[3]^6*ex[4] + 
    1795*ex[2]^9*ex[3]^6*ex[4] + 902*ex[2]^10*ex[3]^6*ex[4] + 
    181*ex[2]^11*ex[3]^6*ex[4] - 50*ex[2]^5*ex[3]^3*ex[4]^2 - 
    382*ex[2]^6*ex[3]^3*ex[4]^2 - 970*ex[2]^7*ex[3]^3*ex[4]^2 - 
    1118*ex[2]^8*ex[3]^3*ex[4]^2 - 604*ex[2]^9*ex[3]^3*ex[4]^2 - 
    124*ex[2]^10*ex[3]^3*ex[4]^2 - 3*ex[2]^4*ex[3]^4*ex[4]^2 - 
    454*ex[2]^5*ex[3]^4*ex[4]^2 - 2858*ex[2]^6*ex[3]^4*ex[4]^2 - 
    6802*ex[2]^7*ex[3]^4*ex[4]^2 - 7661*ex[2]^8*ex[3]^4*ex[4]^2 - 
    4004*ex[2]^9*ex[3]^4*ex[4]^2 - 646*ex[2]^10*ex[3]^4*ex[4]^2 + 
    92*ex[2]^11*ex[3]^4*ex[4]^2 + 3*ex[2]^4*ex[3]^5*ex[4]^2 - 
    1300*ex[2]^5*ex[3]^5*ex[4]^2 - 6702*ex[2]^6*ex[3]^5*ex[4]^2 - 
    13303*ex[2]^7*ex[3]^5*ex[4]^2 - 12297*ex[2]^8*ex[3]^5*ex[4]^2 - 
    4530*ex[2]^9*ex[3]^5*ex[4]^2 + 308*ex[2]^10*ex[3]^5*ex[4]^2 + 
    445*ex[2]^11*ex[3]^5*ex[4]^2 + 6*ex[2]^4*ex[3]^6*ex[4]^2 - 
    905*ex[2]^5*ex[3]^6*ex[4]^2 - 4256*ex[2]^6*ex[3]^6*ex[4]^2 - 
    7495*ex[2]^7*ex[3]^6*ex[4]^2 - 5730*ex[2]^8*ex[3]^6*ex[4]^2 - 
    1079*ex[2]^9*ex[3]^6*ex[4]^2 + 860*ex[2]^10*ex[3]^6*ex[4]^2 + 
    359*ex[2]^11*ex[3]^6*ex[4]^2 + 2*ex[2]^4*ex[3]^2*ex[4]^3 + 
    142*ex[2]^5*ex[3]^2*ex[4]^3 + 690*ex[2]^6*ex[3]^2*ex[4]^3 + 
    1058*ex[2]^7*ex[3]^2*ex[4]^3 + 604*ex[2]^8*ex[3]^2*ex[4]^3 + 
    96*ex[2]^9*ex[3]^2*ex[4]^3 + 6*ex[2]^3*ex[3]^3*ex[4]^3 + 
    229*ex[2]^4*ex[3]^3*ex[4]^3 + 2217*ex[2]^5*ex[3]^3*ex[4]^3 + 
    6984*ex[2]^6*ex[3]^3*ex[4]^3 + 9422*ex[2]^7*ex[3]^3*ex[4]^3 + 
    5403*ex[2]^8*ex[3]^3*ex[4]^3 + 723*ex[2]^9*ex[3]^3*ex[4]^3 - 
    248*ex[2]^10*ex[3]^3*ex[4]^3 + 27*ex[2]^3*ex[3]^4*ex[4]^3 + 
    1458*ex[2]^4*ex[3]^4*ex[4]^3 + 10138*ex[2]^5*ex[3]^4*ex[4]^3 + 
    24747*ex[2]^6*ex[3]^4*ex[4]^3 + 25468*ex[2]^7*ex[3]^4*ex[4]^3 + 
    8045*ex[2]^8*ex[3]^4*ex[4]^3 - 3411*ex[2]^9*ex[3]^4*ex[4]^3 - 
    1982*ex[2]^10*ex[3]^4*ex[4]^3 + 46*ex[2]^11*ex[3]^4*ex[4]^3 + 
    24*ex[2]^3*ex[3]^5*ex[4]^3 + 3143*ex[2]^4*ex[3]^5*ex[4]^3 + 
    15771*ex[2]^5*ex[3]^5*ex[4]^3 + 28539*ex[2]^6*ex[3]^5*ex[4]^3 + 
    18687*ex[2]^7*ex[3]^5*ex[4]^3 - 3883*ex[2]^8*ex[3]^5*ex[4]^3 - 
    9615*ex[2]^9*ex[3]^5*ex[4]^3 - 2711*ex[2]^10*ex[3]^5*ex[4]^3 + 
    221*ex[2]^11*ex[3]^5*ex[4]^3 + 3*ex[2]^3*ex[3]^6*ex[4]^3 + 
    1921*ex[2]^4*ex[3]^6*ex[4]^3 + 7708*ex[2]^5*ex[3]^6*ex[4]^3 + 
    10008*ex[2]^6*ex[3]^6*ex[4]^3 + 1445*ex[2]^7*ex[3]^6*ex[4]^3 - 
    7207*ex[2]^8*ex[3]^6*ex[4]^3 - 5574*ex[2]^9*ex[3]^6*ex[4]^3 - 
    962*ex[2]^10*ex[3]^6*ex[4]^3 + 178*ex[2]^11*ex[3]^6*ex[4]^3 + 
    2*ex[2]^4*ex[3]*ex[4]^4 - 132*ex[2]^5*ex[3]*ex[4]^4 - 
    454*ex[2]^6*ex[3]*ex[4]^4 - 324*ex[2]^7*ex[3]*ex[4]^4 - 
    4*ex[2]^8*ex[3]*ex[4]^4 - 26*ex[2]^3*ex[3]^2*ex[4]^4 - 
    595*ex[2]^4*ex[3]^2*ex[4]^4 - 3218*ex[2]^5*ex[3]^2*ex[4]^4 - 
    5482*ex[2]^6*ex[3]^2*ex[4]^4 - 3188*ex[2]^7*ex[3]^2*ex[4]^4 - 
    163*ex[2]^8*ex[3]^2*ex[4]^4 + 192*ex[2]^9*ex[3]^2*ex[4]^4 - 
    18*ex[2]^2*ex[3]^3*ex[4]^4 - 438*ex[2]^3*ex[3]^3*ex[4]^4 - 
    5280*ex[2]^4*ex[3]^3*ex[4]^4 - 18638*ex[2]^5*ex[3]^3*ex[4]^4 - 
    23998*ex[2]^6*ex[3]^3*ex[4]^4 - 7611*ex[2]^7*ex[3]^3*ex[4]^4 + 
    5994*ex[2]^8*ex[3]^3*ex[4]^4 + 3261*ex[2]^9*ex[3]^3*ex[4]^4 - 
    124*ex[2]^10*ex[3]^3*ex[4]^4 - 60*ex[2]^2*ex[3]^4*ex[4]^4 - 
    2118*ex[2]^3*ex[3]^4*ex[4]^4 - 16293*ex[2]^4*ex[3]^4*ex[4]^4 - 
    37937*ex[2]^5*ex[3]^4*ex[4]^4 - 25992*ex[2]^6*ex[3]^4*ex[4]^4 + 
    16122*ex[2]^7*ex[3]^4*ex[4]^4 + 26545*ex[2]^8*ex[3]^4*ex[4]^4 + 
    7029*ex[2]^9*ex[3]^4*ex[4]^4 - 1104*ex[2]^10*ex[3]^4*ex[4]^4 - 
    57*ex[2]^2*ex[3]^5*ex[4]^4 - 3687*ex[2]^3*ex[3]^5*ex[4]^4 - 
    17544*ex[2]^4*ex[3]^5*ex[4]^4 - 23668*ex[2]^5*ex[3]^5*ex[4]^4 + 
    7123*ex[2]^6*ex[3]^5*ex[4]^4 + 40145*ex[2]^7*ex[3]^5*ex[4]^4 + 
    28346*ex[2]^8*ex[3]^5*ex[4]^4 + 3178*ex[2]^9*ex[3]^5*ex[4]^4 - 
    1900*ex[2]^10*ex[3]^5*ex[4]^4 - 15*ex[2]^2*ex[3]^6*ex[4]^4 - 
    1984*ex[2]^3*ex[3]^6*ex[4]^4 - 5904*ex[2]^4*ex[3]^6*ex[4]^4 - 
    1205*ex[2]^5*ex[3]^6*ex[4]^4 + 14145*ex[2]^6*ex[3]^6*ex[4]^4 + 
    19150*ex[2]^7*ex[3]^6*ex[4]^4 + 7846*ex[2]^8*ex[3]^6*ex[4]^4 - 
    809*ex[2]^9*ex[3]^6*ex[4]^4 - 920*ex[2]^10*ex[3]^6*ex[4]^4 + 
    46*ex[2]^5*ex[4]^5 + 92*ex[2]^6*ex[4]^5 - 14*ex[2]^7*ex[4]^5 + 
    10*ex[2]^3*ex[3]*ex[4]^5 + 552*ex[2]^4*ex[3]*ex[4]^5 + 
    1791*ex[2]^5*ex[3]*ex[4]^5 + 938*ex[2]^6*ex[3]*ex[4]^5 - 
    379*ex[2]^7*ex[3]*ex[4]^5 - 8*ex[2]^8*ex[3]*ex[4]^5 + 
    66*ex[2]^2*ex[3]^2*ex[4]^5 + 954*ex[2]^3*ex[3]^2*ex[4]^5 + 
    6218*ex[2]^4*ex[3]^2*ex[4]^5 + 10953*ex[2]^5*ex[3]^2*ex[4]^5 + 
    3373*ex[2]^6*ex[3]^2*ex[4]^5 - 4499*ex[2]^7*ex[3]^2*ex[4]^5 - 
    2153*ex[2]^8*ex[3]^2*ex[4]^5 + 96*ex[2]^9*ex[3]^2*ex[4]^5 + 
    18*ex[2]*ex[3]^3*ex[4]^5 + 425*ex[2]^2*ex[3]^3*ex[4]^5 + 
    6184*ex[2]^3*ex[3]^3*ex[4]^5 + 22858*ex[2]^4*ex[3]^3*ex[4]^5 + 
    20560*ex[2]^5*ex[3]^3*ex[4]^5 - 17353*ex[2]^6*ex[3]^3*ex[4]^5 - 
    31516*ex[2]^7*ex[3]^3*ex[4]^5 - 8750*ex[2]^8*ex[3]^3*ex[4]^5 + 
    1934*ex[2]^9*ex[3]^3*ex[4]^5 + 51*ex[2]*ex[3]^4*ex[4]^5 + 
    1441*ex[2]^2*ex[3]^4*ex[4]^5 + 12996*ex[2]^3*ex[3]^4*ex[4]^5 + 
    24194*ex[2]^4*ex[3]^4*ex[4]^5 - 13684*ex[2]^5*ex[3]^4*ex[4]^5 - 
    70832*ex[2]^6*ex[3]^4*ex[4]^5 - 54559*ex[2]^7*ex[3]^4*ex[4]^5 - 
    4031*ex[2]^8*ex[3]^4*ex[4]^5 + 5968*ex[2]^9*ex[3]^4*ex[4]^5 + 
    45*ex[2]*ex[3]^5*ex[4]^5 + 2068*ex[2]^2*ex[3]^5*ex[4]^5 + 
    8676*ex[2]^3*ex[3]^5*ex[4]^5 - 976*ex[2]^4*ex[3]^5*ex[4]^5 - 
    44849*ex[2]^5*ex[3]^5*ex[4]^5 - 65976*ex[2]^6*ex[3]^5*ex[4]^5 - 
    26566*ex[2]^7*ex[3]^5*ex[4]^5 + 8220*ex[2]^8*ex[3]^5*ex[4]^5 + 
    6030*ex[2]^9*ex[3]^5*ex[4]^5 + 12*ex[2]*ex[3]^6*ex[4]^5 + 
    986*ex[2]^2*ex[3]^6*ex[4]^5 + 905*ex[2]^3*ex[3]^6*ex[4]^5 - 
    7954*ex[2]^4*ex[3]^6*ex[4]^5 - 19675*ex[2]^5*ex[3]^6*ex[4]^5 - 
    14898*ex[2]^6*ex[3]^6*ex[4]^5 + 611*ex[2]^7*ex[3]^6*ex[4]^5 + 
    5610*ex[2]^8*ex[3]^6*ex[4]^5 + 1891*ex[2]^9*ex[3]^6*ex[4]^5 - 
    6*ex[2]^3*ex[4]^6 - 183*ex[2]^4*ex[4]^6 - 268*ex[2]^5*ex[4]^6 + 
    241*ex[2]^6*ex[4]^6 - 28*ex[2]^7*ex[4]^6 - 42*ex[2]^2*ex[3]*ex[4]^6 - 
    870*ex[2]^3*ex[3]*ex[4]^6 - 2710*ex[2]^4*ex[3]*ex[4]^6 - 
    284*ex[2]^5*ex[3]*ex[4]^6 + 2188*ex[2]^6*ex[3]*ex[4]^6 + 
    226*ex[2]^7*ex[3]*ex[4]^6 - 4*ex[2]^8*ex[3]*ex[4]^6 - 
    62*ex[2]*ex[3]^2*ex[4]^6 - 685*ex[2]^2*ex[3]^2*ex[4]^6 - 
    6051*ex[2]^3*ex[3]^2*ex[4]^6 - 8905*ex[2]^4*ex[3]^2*ex[4]^6 + 
    7958*ex[2]^5*ex[3]^2*ex[4]^6 + 17742*ex[2]^6*ex[3]^2*ex[4]^6 + 
    4921*ex[2]^7*ex[3]^2*ex[4]^6 - 1386*ex[2]^8*ex[3]^2*ex[4]^6 - 
    6*ex[3]^3*ex[4]^6 - 202*ex[2]*ex[3]^3*ex[4]^6 - 
    3408*ex[2]^2*ex[3]^3*ex[4]^6 - 12291*ex[2]^3*ex[3]^3*ex[4]^6 + 
    6094*ex[2]^4*ex[3]^3*ex[4]^6 + 55527*ex[2]^5*ex[3]^3*ex[4]^6 + 
    51255*ex[2]^6*ex[3]^3*ex[4]^6 + 2678*ex[2]^7*ex[3]^3*ex[4]^6 - 
    8223*ex[2]^8*ex[3]^3*ex[4]^6 - 15*ex[3]^4*ex[4]^6 - 
    378*ex[2]*ex[3]^4*ex[4]^6 - 4735*ex[2]^2*ex[3]^4*ex[4]^6 - 
    483*ex[2]^3*ex[3]^4*ex[4]^6 + 46750*ex[2]^4*ex[3]^4*ex[4]^6 + 
    86755*ex[2]^5*ex[3]^4*ex[4]^6 + 38442*ex[2]^6*ex[3]^4*ex[4]^6 - 
    19850*ex[2]^7*ex[3]^4*ex[4]^6 - 14398*ex[2]^8*ex[3]^4*ex[4]^6 - 
    12*ex[3]^5*ex[4]^6 - 413*ex[2]*ex[3]^5*ex[4]^6 - 
    876*ex[2]^2*ex[3]^5*ex[4]^6 + 12708*ex[2]^3*ex[3]^5*ex[4]^6 + 
    42262*ex[2]^4*ex[3]^5*ex[4]^6 + 38231*ex[2]^5*ex[3]^5*ex[4]^6 - 
    6996*ex[2]^6*ex[3]^5*ex[4]^6 - 25638*ex[2]^7*ex[3]^5*ex[4]^6 - 
    9490*ex[2]^8*ex[3]^5*ex[4]^6 - 3*ex[3]^6*ex[4]^6 - 
    175*ex[2]*ex[3]^6*ex[4]^6 + 1094*ex[2]^2*ex[3]^6*ex[4]^6 + 
    6057*ex[2]^3*ex[3]^6*ex[4]^6 + 7960*ex[2]^4*ex[3]^6*ex[4]^6 - 
    893*ex[2]^5*ex[3]^6*ex[4]^6 - 9870*ex[2]^6*ex[3]^6*ex[4]^6 - 
    7741*ex[2]^7*ex[3]^6*ex[4]^6 - 1933*ex[2]^8*ex[3]^6*ex[4]^6 + 
    18*ex[2]^2*ex[4]^7 + 267*ex[2]^3*ex[4]^7 + 171*ex[2]^4*ex[4]^7 - 
    761*ex[2]^5*ex[4]^7 + 203*ex[2]^6*ex[4]^7 - 14*ex[2]^7*ex[4]^7 + 
    46*ex[2]*ex[3]*ex[4]^7 + 597*ex[2]^2*ex[3]*ex[4]^7 + 
    1798*ex[2]^3*ex[3]*ex[4]^7 - 2202*ex[2]^4*ex[3]*ex[4]^7 - 
    4959*ex[2]^5*ex[3]*ex[4]^7 - 329*ex[2]^6*ex[3]*ex[4]^7 + 
    281*ex[2]^7*ex[3]*ex[4]^7 + 20*ex[3]^2*ex[4]^7 + 
    178*ex[2]*ex[3]^2*ex[4]^7 + 2834*ex[2]^2*ex[3]^2*ex[4]^7 + 
    326*ex[2]^3*ex[3]^2*ex[4]^7 - 20794*ex[2]^4*ex[3]^2*ex[4]^7 - 
    24066*ex[2]^5*ex[3]^2*ex[4]^7 - 448*ex[2]^6*ex[3]^2*ex[4]^7 + 
    5174*ex[2]^7*ex[3]^2*ex[4]^7 + 36*ex[3]^3*ex[4]^7 + 
    591*ex[2]*ex[3]^3*ex[4]^7 + 1472*ex[2]^2*ex[3]^3*ex[4]^7 - 
    19808*ex[2]^3*ex[3]^3*ex[4]^7 - 53900*ex[2]^4*ex[3]^3*ex[4]^7 - 
    29036*ex[2]^5*ex[3]^3*ex[4]^7 + 20330*ex[2]^6*ex[3]^3*ex[4]^7 + 
    16191*ex[2]^7*ex[3]^3*ex[4]^7 + 3*ex[3]^4*ex[4]^7 + 
    446*ex[2]*ex[3]^4*ex[4]^7 - 6053*ex[2]^2*ex[3]^4*ex[4]^7 - 
    32841*ex[2]^3*ex[3]^4*ex[4]^7 - 39467*ex[2]^4*ex[3]^4*ex[4]^7 + 
    11488*ex[2]^5*ex[3]^4*ex[4]^7 + 42933*ex[2]^6*ex[3]^4*ex[4]^7 + 
    18323*ex[2]^7*ex[3]^4*ex[4]^7 - 22*ex[3]^5*ex[4]^7 - 
    429*ex[2]*ex[3]^5*ex[4]^7 - 6232*ex[2]^2*ex[3]^5*ex[4]^7 - 
    13093*ex[2]^3*ex[3]^5*ex[4]^7 + 2138*ex[2]^4*ex[3]^5*ex[4]^7 + 
    28625*ex[2]^5*ex[3]^5*ex[4]^7 + 27204*ex[2]^6*ex[3]^5*ex[4]^7 + 
    7985*ex[2]^7*ex[3]^5*ex[4]^7 - 9*ex[3]^6*ex[4]^7 - 
    416*ex[2]*ex[3]^6*ex[4]^7 - 962*ex[2]^2*ex[3]^6*ex[4]^7 + 
    1115*ex[2]^3*ex[3]^6*ex[4]^7 + 6075*ex[2]^4*ex[3]^6*ex[4]^7 + 
    7966*ex[2]^5*ex[3]^6*ex[4]^7 + 4544*ex[2]^6*ex[3]^6*ex[4]^7 + 
    983*ex[2]^7*ex[3]^6*ex[4]^7 - 18*ex[2]*ex[4]^8 - 157*ex[2]^2*ex[4]^8 + 
    193*ex[2]^3*ex[4]^8 + 959*ex[2]^4*ex[4]^8 - 519*ex[2]^5*ex[4]^8 + 
    54*ex[2]^6*ex[4]^8 - 16*ex[3]*ex[4]^8 - 132*ex[2]*ex[3]*ex[4]^8 - 
    339*ex[2]^2*ex[3]*ex[4]^8 + 3560*ex[2]^3*ex[3]*ex[4]^8 + 
    5064*ex[2]^4*ex[3]*ex[4]^8 - 1044*ex[2]^5*ex[3]*ex[4]^8 - 
    1125*ex[2]^6*ex[3]*ex[4]^8 + 6*ex[3]^2*ex[4]^8 - 
    437*ex[2]*ex[3]^2*ex[4]^8 + 3318*ex[2]^2*ex[3]^2*ex[4]^8 + 
    16499*ex[2]^3*ex[3]^2*ex[4]^8 + 11001*ex[2]^4*ex[3]^2*ex[4]^8 - 
    10382*ex[2]^5*ex[3]^2*ex[4]^8 - 8645*ex[2]^6*ex[3]^2*ex[4]^8 + 
    78*ex[3]^3*ex[4]^8 + 573*ex[2]*ex[3]^3*ex[4]^8 + 
    10372*ex[2]^2*ex[3]^3*ex[4]^8 + 19499*ex[2]^3*ex[3]^3*ex[4]^8 - 
    7130*ex[2]^4*ex[3]^3*ex[4]^8 - 33666*ex[2]^5*ex[3]^3*ex[4]^8 - 
    16914*ex[2]^6*ex[3]^3*ex[4]^8 + 68*ex[3]^4*ex[4]^8 + 
    1820*ex[2]*ex[3]^4*ex[4]^8 + 7200*ex[2]^2*ex[3]^4*ex[4]^8 - 
    1336*ex[2]^3*ex[3]^4*ex[4]^8 - 30028*ex[2]^4*ex[3]^4*ex[4]^8 - 
    35940*ex[2]^5*ex[3]^4*ex[4]^8 - 12696*ex[2]^6*ex[3]^4*ex[4]^8 + 
    6*ex[3]^5*ex[4]^8 + 695*ex[2]*ex[3]^5*ex[4]^8 - 
    727*ex[2]^2*ex[3]^5*ex[4]^8 - 9738*ex[2]^3*ex[3]^5*ex[4]^8 - 
    17992*ex[2]^4*ex[3]^5*ex[4]^8 - 13117*ex[2]^5*ex[3]^5*ex[4]^8 - 
    3447*ex[2]^6*ex[3]^5*ex[4]^8 - 6*ex[3]^6*ex[4]^8 - 
    229*ex[2]*ex[3]^6*ex[4]^8 - 1055*ex[2]^2*ex[3]^6*ex[4]^8 - 
    2050*ex[2]^3*ex[3]^6*ex[4]^8 - 2020*ex[2]^4*ex[3]^6*ex[4]^8 - 
    1001*ex[2]^5*ex[3]^6*ex[4]^8 - 199*ex[2]^6*ex[3]^6*ex[4]^8 + 6*ex[4]^9 + 
    15*ex[2]*ex[4]^9 - 281*ex[2]^2*ex[4]^9 - 475*ex[2]^3*ex[4]^9 + 
    643*ex[2]^4*ex[4]^9 - 72*ex[2]^5*ex[4]^9 - 15*ex[3]*ex[4]^9 - 
    107*ex[2]*ex[3]*ex[4]^9 - 2104*ex[2]^2*ex[3]*ex[4]^9 - 
    1759*ex[2]^3*ex[3]*ex[4]^9 + 2861*ex[2]^4*ex[3]*ex[4]^9 + 
    1708*ex[2]^5*ex[3]*ex[4]^9 - 36*ex[3]^2*ex[4]^9 - 
    1273*ex[2]*ex[3]^2*ex[4]^9 - 4386*ex[2]^2*ex[3]^2*ex[4]^9 + 
    2532*ex[2]^3*ex[3]^2*ex[4]^9 + 13010*ex[2]^4*ex[3]^2*ex[4]^9 + 
    7329*ex[2]^5*ex[3]^2*ex[4]^9 + 12*ex[3]^3*ex[4]^9 - 
    1518*ex[2]*ex[3]^3*ex[4]^9 + 54*ex[2]^2*ex[3]^3*ex[4]^9 + 
    14142*ex[2]^3*ex[3]^3*ex[4]^9 + 21990*ex[2]^4*ex[3]^3*ex[4]^9 + 
    9432*ex[2]^5*ex[3]^3*ex[4]^9 + 42*ex[3]^4*ex[4]^9 + 
    295*ex[2]*ex[3]^4*ex[4]^9 + 5115*ex[2]^2*ex[3]^4*ex[4]^9 + 
    13995*ex[2]^3*ex[3]^4*ex[4]^9 + 13615*ex[2]^4*ex[3]^4*ex[4]^9 + 
    4482*ex[2]^5*ex[3]^4*ex[4]^9 + 15*ex[3]^5*ex[4]^9 + 
    662*ex[2]*ex[3]^5*ex[4]^9 + 2498*ex[2]^2*ex[3]^5*ex[4]^9 + 
    3672*ex[2]^3*ex[3]^5*ex[4]^9 + 2423*ex[2]^4*ex[3]^5*ex[4]^9 + 
    602*ex[2]^5*ex[3]^5*ex[4]^9 + 12*ex[4]^10 + 87*ex[2]*ex[4]^10 - 
    4*ex[2]^2*ex[4]^10 - 401*ex[2]^3*ex[4]^10 + 38*ex[2]^4*ex[4]^10 + 
    21*ex[3]*ex[4]^10 + 396*ex[2]*ex[3]*ex[4]^10 - 
    476*ex[2]^2*ex[3]*ex[4]^10 - 2356*ex[2]^3*ex[3]*ex[4]^10 - 
    1145*ex[2]^4*ex[3]*ex[4]^10 + 5*ex[3]^2*ex[4]^10 - 
    93*ex[2]*ex[3]^2*ex[4]^10 - 3146*ex[2]^2*ex[3]^2*ex[4]^10 - 
    6113*ex[2]^3*ex[3]^2*ex[4]^10 - 3065*ex[2]^4*ex[3]^2*ex[4]^10 - 
    6*ex[3]^3*ex[4]^10 - 1033*ex[2]*ex[3]^3*ex[4]^10 - 
    4555*ex[2]^2*ex[3]^3*ex[4]^10 - 6035*ex[2]^3*ex[3]^3*ex[4]^10 - 
    2507*ex[2]^4*ex[3]^3*ex[4]^10 - 3*ex[3]^4*ex[4]^10 - 
    635*ex[2]*ex[3]^4*ex[4]^10 - 1887*ex[2]^2*ex[3]^4*ex[4]^10 - 
    1881*ex[2]^3*ex[3]^4*ex[4]^10 - 626*ex[2]^4*ex[3]^4*ex[4]^10 - 
    ex[3]^5*ex[4]^10 - 4*ex[2]*ex[3]^5*ex[4]^10 - 
    6*ex[2]^2*ex[3]^5*ex[4]^10 - 4*ex[2]^3*ex[3]^5*ex[4]^10 - 
    ex[2]^4*ex[3]^5*ex[4]^10 + 6*ex[4]^11 + 54*ex[2]*ex[4]^11 + 
    102*ex[2]^2*ex[4]^11 - 6*ex[2]^3*ex[4]^11 + 20*ex[3]*ex[4]^11 + 
    325*ex[2]*ex[3]*ex[4]^11 + 650*ex[2]^2*ex[3]*ex[4]^11 + 
    285*ex[2]^3*ex[3]*ex[4]^11 + 27*ex[3]^2*ex[4]^11 + 
    503*ex[2]*ex[3]^2*ex[4]^11 + 973*ex[2]^2*ex[3]^2*ex[4]^11 + 
    497*ex[2]^3*ex[3]^2*ex[4]^11 + 18*ex[3]^3*ex[4]^11 + 
    247*ex[2]*ex[3]^3*ex[4]^11 + 440*ex[2]^2*ex[3]^3*ex[4]^11 + 
    211*ex[2]^3*ex[3]^3*ex[4]^11 + 5*ex[3]^4*ex[4]^11 + 
    15*ex[2]*ex[3]^4*ex[4]^11 + 15*ex[2]^2*ex[3]^4*ex[4]^11 + 
    5*ex[2]^3*ex[3]^4*ex[4]^11 + 3*ex[2]^5*ex[3]^5*ex[6] - 
    172*ex[2]^6*ex[3]^5*ex[6] - 905*ex[2]^7*ex[3]^5*ex[6] - 
    1840*ex[2]^8*ex[3]^5*ex[6] - 1855*ex[2]^9*ex[3]^5*ex[6] - 
    932*ex[2]^10*ex[3]^5*ex[6] - 187*ex[2]^11*ex[3]^5*ex[6] + 
    3*ex[2]^5*ex[3]^6*ex[6] - 172*ex[2]^6*ex[3]^6*ex[6] - 
    905*ex[2]^7*ex[3]^6*ex[6] - 1840*ex[2]^8*ex[3]^6*ex[6] - 
    1855*ex[2]^9*ex[3]^6*ex[6] - 932*ex[2]^10*ex[3]^6*ex[6] - 
    187*ex[2]^11*ex[3]^6*ex[6] - 3*ex[2]^4*ex[3]^4*ex[4]*ex[6] + 
    208*ex[2]^5*ex[3]^4*ex[4]*ex[6] + 1701*ex[2]^6*ex[3]^4*ex[4]*ex[6] + 
    4664*ex[2]^7*ex[3]^4*ex[4]*ex[6] + 5911*ex[2]^8*ex[3]^4*ex[4]*ex[6] + 
    3576*ex[2]^9*ex[3]^4*ex[4]*ex[6] + 839*ex[2]^10*ex[3]^4*ex[4]*ex[6] - 
    12*ex[2]^4*ex[3]^5*ex[4]*ex[6] + 1291*ex[2]^5*ex[3]^5*ex[4]*ex[6] + 
    6877*ex[2]^6*ex[3]^5*ex[4]*ex[6] + 13984*ex[2]^7*ex[3]^5*ex[4]*ex[6] + 
    13406*ex[2]^8*ex[3]^5*ex[4]*ex[6] + 5467*ex[2]^9*ex[3]^5*ex[4]*ex[6] + 
    97*ex[2]^10*ex[3]^5*ex[4]*ex[6] - 374*ex[2]^11*ex[3]^5*ex[4]*ex[6] - 
    9*ex[2]^4*ex[3]^6*ex[4]*ex[6] + 1086*ex[2]^5*ex[3]^6*ex[4]*ex[6] + 
    5191*ex[2]^6*ex[3]^6*ex[4]*ex[6] + 9350*ex[2]^7*ex[3]^6*ex[4]*ex[6] + 
    7525*ex[2]^8*ex[3]^6*ex[4]*ex[6] + 1906*ex[2]^9*ex[3]^6*ex[4]*ex[6] - 
    739*ex[2]^10*ex[3]^6*ex[4]*ex[6] - 374*ex[2]^11*ex[3]^6*ex[4]*ex[6] - 
    38*ex[2]^4*ex[3]^3*ex[4]^2*ex[6] - 920*ex[2]^5*ex[3]^3*ex[4]^2*ex[6] - 
    3900*ex[2]^6*ex[3]^3*ex[4]^2*ex[6] - 6560*ex[2]^7*ex[3]^3*ex[4]^2*ex[6] - 
    4910*ex[2]^8*ex[3]^3*ex[4]^2*ex[6] - 1368*ex[2]^9*ex[3]^3*ex[4]^2*ex[6] - 
    1112*ex[2]^4*ex[3]^4*ex[4]^2*ex[6] - 9486*ex[2]^5*ex[3]^4*ex[4]^2*ex[6] - 
    25746*ex[2]^6*ex[3]^4*ex[4]^2*ex[6] - 29764*ex[2]^7*ex[3]^4*ex[4]^2*
     ex[6] - 12996*ex[2]^8*ex[3]^4*ex[4]^2*ex[6] + 
    1074*ex[2]^9*ex[3]^4*ex[4]^2*ex[6] + 1678*ex[2]^10*ex[3]^4*ex[4]^2*
     ex[6] + 6*ex[2]^3*ex[3]^5*ex[4]^2*ex[6] - 3707*ex[2]^4*ex[3]^5*ex[4]^2*
     ex[6] - 19589*ex[2]^5*ex[3]^5*ex[4]^2*ex[6] - 
    37434*ex[2]^6*ex[3]^5*ex[4]^2*ex[6] - 28383*ex[2]^7*ex[3]^5*ex[4]^2*
     ex[6] - 891*ex[2]^8*ex[3]^5*ex[4]^2*ex[6] + 9105*ex[2]^9*ex[3]^5*ex[4]^2*
     ex[6] + 2984*ex[2]^10*ex[3]^5*ex[4]^2*ex[6] - 
    187*ex[2]^11*ex[3]^5*ex[4]^2*ex[6] + 6*ex[2]^3*ex[3]^6*ex[4]^2*ex[6] - 
    2639*ex[2]^4*ex[3]^6*ex[4]^2*ex[6] - 11038*ex[2]^5*ex[3]^6*ex[4]^2*
     ex[6] - 15582*ex[2]^6*ex[3]^6*ex[4]^2*ex[6] - 
    5125*ex[2]^7*ex[3]^6*ex[4]^2*ex[6] + 7261*ex[2]^8*ex[3]^6*ex[4]^2*ex[6] + 
    6696*ex[2]^9*ex[3]^6*ex[4]^2*ex[6] + 1312*ex[2]^10*ex[3]^6*ex[4]^2*
     ex[6] - 187*ex[2]^11*ex[3]^6*ex[4]^2*ex[6] + 2*ex[2]^3*ex[3]^2*ex[4]^3*
     ex[6] + 122*ex[2]^4*ex[3]^2*ex[4]^3*ex[6] + 1318*ex[2]^5*ex[3]^2*ex[4]^3*
     ex[6] + 3216*ex[2]^6*ex[3]^2*ex[4]^3*ex[6] + 
    2956*ex[2]^7*ex[3]^2*ex[4]^3*ex[6] + 938*ex[2]^8*ex[3]^2*ex[4]^3*ex[6] + 
    6*ex[2]^2*ex[3]^3*ex[4]^3*ex[6] + 161*ex[2]^3*ex[3]^3*ex[4]^3*ex[6] + 
    4110*ex[2]^4*ex[3]^3*ex[4]^3*ex[6] + 18101*ex[2]^5*ex[3]^3*ex[4]^3*
     ex[6] + 28401*ex[2]^6*ex[3]^3*ex[4]^3*ex[6] + 
    15434*ex[2]^7*ex[3]^3*ex[4]^3*ex[6] - 1557*ex[2]^8*ex[3]^3*ex[4]^3*
     ex[6] - 2736*ex[2]^9*ex[3]^3*ex[4]^3*ex[6] + 24*ex[2]^2*ex[3]^4*ex[4]^3*
     ex[6] + 2165*ex[2]^3*ex[3]^4*ex[4]^3*ex[6] + 
    20025*ex[2]^4*ex[3]^4*ex[4]^3*ex[6] + 52061*ex[2]^5*ex[3]^4*ex[4]^3*
     ex[6] + 46250*ex[2]^6*ex[3]^4*ex[4]^3*ex[6] - 
    4495*ex[2]^7*ex[3]^4*ex[4]^3*ex[6] - 25957*ex[2]^8*ex[3]^4*ex[4]^3*
     ex[6] - 8547*ex[2]^9*ex[3]^4*ex[4]^3*ex[6] + 
    842*ex[2]^10*ex[3]^4*ex[4]^3*ex[6] + 24*ex[2]^2*ex[3]^5*ex[4]^3*ex[6] + 
    5109*ex[2]^3*ex[3]^5*ex[4]^3*ex[6] + 26202*ex[2]^4*ex[3]^5*ex[4]^3*
     ex[6] + 40842*ex[2]^5*ex[3]^5*ex[4]^3*ex[6] + 
    4649*ex[2]^6*ex[3]^5*ex[4]^3*ex[6] - 43255*ex[2]^7*ex[3]^5*ex[4]^3*
     ex[6] - 35652*ex[2]^8*ex[3]^5*ex[4]^3*ex[6] - 
    5512*ex[2]^9*ex[3]^5*ex[4]^3*ex[6] + 1961*ex[2]^10*ex[3]^5*ex[4]^3*
     ex[6] + 6*ex[2]^2*ex[3]^6*ex[4]^3*ex[6] + 3106*ex[2]^3*ex[3]^6*ex[4]^3*
     ex[6] + 10150*ex[2]^4*ex[3]^6*ex[4]^3*ex[6] + 
    5492*ex[2]^5*ex[3]^6*ex[4]^3*ex[6] - 16500*ex[2]^6*ex[3]^6*ex[4]^3*
     ex[6] - 26294*ex[2]^7*ex[3]^6*ex[4]^3*ex[6] - 
    12154*ex[2]^8*ex[3]^6*ex[4]^3*ex[6] + 320*ex[2]^9*ex[3]^6*ex[4]^3*ex[6] + 
    1122*ex[2]^10*ex[3]^6*ex[4]^3*ex[6] + 2*ex[2]^3*ex[3]*ex[4]^4*ex[6] - 
    122*ex[2]^4*ex[3]*ex[4]^4*ex[6] - 755*ex[2]^5*ex[3]*ex[4]^4*ex[6] - 
    824*ex[2]^6*ex[3]*ex[4]^4*ex[6] - 193*ex[2]^7*ex[3]*ex[4]^4*ex[6] - 
    24*ex[2]^2*ex[3]^2*ex[4]^4*ex[6] - 409*ex[2]^3*ex[3]^2*ex[4]^4*ex[6] - 
    5083*ex[2]^4*ex[3]^2*ex[4]^4*ex[6] - 12294*ex[2]^5*ex[3]^2*ex[4]^4*
     ex[6] - 8667*ex[2]^6*ex[3]^2*ex[4]^4*ex[6] + 805*ex[2]^7*ex[3]^2*ex[4]^4*
     ex[6] + 1876*ex[2]^8*ex[3]^2*ex[4]^4*ex[6] - 12*ex[2]*ex[3]^3*ex[4]^4*
     ex[6] - 256*ex[2]^2*ex[3]^3*ex[4]^4*ex[6] - 6943*ex[2]^3*ex[3]^3*ex[4]^4*
     ex[6] - 31168*ex[2]^4*ex[3]^3*ex[4]^4*ex[6] - 
    39297*ex[2]^5*ex[3]^3*ex[4]^4*ex[6] + 2656*ex[2]^6*ex[3]^3*ex[4]^4*
     ex[6] + 30414*ex[2]^7*ex[3]^3*ex[4]^4*ex[6] + 
    11550*ex[2]^8*ex[3]^3*ex[4]^4*ex[6] - 1380*ex[2]^9*ex[3]^3*ex[4]^4*
     ex[6] - 36*ex[2]*ex[3]^4*ex[4]^4*ex[6] - 1835*ex[2]^2*ex[3]^4*ex[4]^4*
     ex[6] - 19892*ex[2]^3*ex[3]^4*ex[4]^4*ex[6] - 
    44600*ex[2]^4*ex[3]^4*ex[4]^4*ex[6] - 3627*ex[2]^5*ex[3]^4*ex[4]^4*
     ex[6] + 78472*ex[2]^6*ex[3]^4*ex[4]^4*ex[6] + 
    72031*ex[2]^7*ex[3]^4*ex[4]^4*ex[6] + 10343*ex[2]^8*ex[3]^4*ex[4]^4*
     ex[6] - 6096*ex[2]^9*ex[3]^4*ex[4]^4*ex[6] - 33*ex[2]*ex[3]^5*ex[4]^4*
     ex[6] - 3373*ex[2]^2*ex[3]^5*ex[4]^4*ex[6] - 
    15983*ex[2]^3*ex[3]^5*ex[4]^4*ex[6] - 7849*ex[2]^4*ex[3]^5*ex[4]^4*
     ex[6] + 54765*ex[2]^5*ex[3]^5*ex[4]^4*ex[6] + 
    94097*ex[2]^6*ex[3]^5*ex[4]^4*ex[6] + 45047*ex[2]^7*ex[3]^5*ex[4]^4*
     ex[6] - 6443*ex[2]^8*ex[3]^5*ex[4]^4*ex[6] - 
    7364*ex[2]^9*ex[3]^5*ex[4]^4*ex[6] - 9*ex[2]*ex[3]^6*ex[4]^4*ex[6] - 
    1770*ex[2]^2*ex[3]^6*ex[4]^4*ex[6] - 2608*ex[2]^3*ex[3]^6*ex[4]^4*ex[6] + 
    10550*ex[2]^4*ex[3]^6*ex[4]^4*ex[6] + 30550*ex[2]^5*ex[3]^6*ex[4]^4*
     ex[6] + 25986*ex[2]^6*ex[3]^6*ex[4]^4*ex[6] + 
    2360*ex[2]^7*ex[3]^6*ex[4]^4*ex[6] - 7118*ex[2]^8*ex[3]^6*ex[4]^4*ex[6] - 
    2645*ex[2]^9*ex[3]^6*ex[4]^4*ex[6] + 43*ex[2]^4*ex[4]^5*ex[6] + 
    134*ex[2]^5*ex[4]^5*ex[6] - 29*ex[2]^6*ex[4]^5*ex[6] + 
    12*ex[2]^2*ex[3]*ex[4]^5*ex[6] + 398*ex[2]^3*ex[3]*ex[4]^5*ex[6] + 
    2468*ex[2]^4*ex[3]*ex[4]^5*ex[6] + 2000*ex[2]^5*ex[3]*ex[4]^5*ex[6] - 
    588*ex[2]^6*ex[3]*ex[4]^5*ex[6] - 386*ex[2]^7*ex[3]*ex[4]^5*ex[6] + 
    42*ex[2]*ex[3]^2*ex[4]^5*ex[6] + 480*ex[2]^2*ex[3]^2*ex[4]^5*ex[6] + 
    7567*ex[2]^3*ex[3]^2*ex[4]^5*ex[6] + 16400*ex[2]^4*ex[3]^2*ex[4]^5*
     ex[6] + 1247*ex[2]^5*ex[3]^2*ex[4]^5*ex[6] - 
    16178*ex[2]^6*ex[3]^2*ex[4]^5*ex[6] - 7198*ex[2]^7*ex[3]^2*ex[4]^5*
     ex[6] + 956*ex[2]^8*ex[3]^2*ex[4]^5*ex[6] + 6*ex[3]^3*ex[4]^5*ex[6] + 
    169*ex[2]*ex[3]^3*ex[4]^5*ex[6] + 5089*ex[2]^2*ex[3]^3*ex[4]^5*ex[6] + 
    22938*ex[2]^3*ex[3]^3*ex[4]^5*ex[6] + 8312*ex[2]^4*ex[3]^3*ex[4]^5*
     ex[6] - 60430*ex[2]^5*ex[3]^3*ex[4]^5*ex[6] - 
    70188*ex[2]^6*ex[3]^3*ex[4]^5*ex[6] - 11129*ex[2]^7*ex[3]^3*ex[4]^5*
     ex[6] + 8329*ex[2]^8*ex[3]^3*ex[4]^5*ex[6] + 15*ex[3]^4*ex[4]^5*ex[6] + 
    577*ex[2]*ex[3]^4*ex[4]^5*ex[6] + 9023*ex[2]^2*ex[3]^4*ex[4]^5*ex[6] + 
    9008*ex[2]^3*ex[3]^4*ex[4]^5*ex[6] - 57752*ex[2]^4*ex[3]^4*ex[4]^5*
     ex[6] - 127691*ex[2]^5*ex[3]^4*ex[4]^5*ex[6] - 
    70129*ex[2]^6*ex[3]^4*ex[4]^5*ex[6] + 16986*ex[2]^7*ex[3]^4*ex[4]^5*
     ex[6] + 17723*ex[2]^8*ex[3]^4*ex[4]^5*ex[6] + 12*ex[3]^5*ex[4]^5*ex[6] + 
    830*ex[2]*ex[3]^5*ex[4]^5*ex[6] + 2804*ex[2]^2*ex[3]^5*ex[4]^5*ex[6] - 
    17309*ex[2]^3*ex[3]^5*ex[4]^5*ex[6] - 67673*ex[2]^4*ex[3]^5*ex[4]^5*
     ex[6] - 69900*ex[2]^5*ex[3]^5*ex[4]^5*ex[6] - 
    1718*ex[2]^6*ex[3]^5*ex[4]^5*ex[6] + 33227*ex[2]^7*ex[3]^5*ex[4]^5*
     ex[6] + 13423*ex[2]^8*ex[3]^5*ex[4]^5*ex[6] + 3*ex[3]^6*ex[4]^5*ex[6] + 
    380*ex[2]*ex[3]^6*ex[4]^5*ex[6] - 1598*ex[2]^2*ex[3]^6*ex[4]^5*ex[6] - 
    10518*ex[2]^3*ex[3]^6*ex[4]^5*ex[6] - 15530*ex[2]^4*ex[3]^6*ex[4]^5*
     ex[6] - 2032*ex[2]^5*ex[3]^6*ex[4]^5*ex[6] + 
    13770*ex[2]^6*ex[3]^6*ex[4]^5*ex[6] + 11882*ex[2]^7*ex[3]^6*ex[4]^5*
     ex[6] + 3067*ex[2]^8*ex[3]^6*ex[4]^5*ex[6] - 6*ex[2]^2*ex[4]^6*ex[6] - 
    128*ex[2]^3*ex[4]^6*ex[6] - 308*ex[2]^4*ex[4]^6*ex[6] + 
    356*ex[2]^5*ex[4]^6*ex[6] - 58*ex[2]^6*ex[4]^6*ex[6] - 
    30*ex[2]*ex[3]*ex[4]^6*ex[6] - 453*ex[2]^2*ex[3]*ex[4]^6*ex[6] - 
    2983*ex[2]^3*ex[3]*ex[4]^6*ex[6] - 465*ex[2]^4*ex[3]*ex[4]^6*ex[6] + 
    4172*ex[2]^5*ex[3]*ex[4]^6*ex[6] + 1272*ex[2]^6*ex[3]*ex[4]^6*ex[6] - 
    205*ex[2]^7*ex[3]*ex[4]^6*ex[6] - 20*ex[3]^2*ex[4]^6*ex[6] - 
    185*ex[2]*ex[3]^2*ex[4]^6*ex[6] - 4936*ex[2]^2*ex[3]^2*ex[4]^6*ex[6] - 
    6290*ex[2]^3*ex[3]^2*ex[4]^6*ex[6] + 20660*ex[2]^4*ex[3]^2*ex[4]^6*
     ex[6] + 33462*ex[2]^5*ex[3]^2*ex[4]^6*ex[6] + 
    6086*ex[2]^6*ex[3]^2*ex[4]^6*ex[6] - 5197*ex[2]^7*ex[3]^2*ex[4]^6*ex[6] - 
    36*ex[3]^3*ex[4]^6*ex[6] - 1255*ex[2]*ex[3]^3*ex[4]^6*ex[6] - 
    5441*ex[2]^2*ex[3]^3*ex[4]^6*ex[6] + 23434*ex[2]^3*ex[3]^3*ex[4]^6*
     ex[6] + 81219*ex[2]^4*ex[3]^3*ex[4]^6*ex[6] + 
    56264*ex[2]^5*ex[3]^3*ex[4]^6*ex[6] - 17466*ex[2]^6*ex[3]^3*ex[4]^6*
     ex[6] - 20167*ex[2]^7*ex[3]^3*ex[4]^6*ex[6] - 3*ex[3]^4*ex[4]^6*ex[6] - 
    1306*ex[2]*ex[3]^4*ex[4]^6*ex[6] + 7987*ex[2]^2*ex[3]^4*ex[4]^6*ex[6] + 
    53880*ex[2]^3*ex[3]^4*ex[4]^6*ex[6] + 74427*ex[2]^4*ex[3]^4*ex[4]^6*
     ex[6] - 602*ex[2]^5*ex[3]^4*ex[4]^6*ex[6] - 56715*ex[2]^6*ex[3]^4*
     ex[4]^6*ex[6] - 26276*ex[2]^7*ex[3]^4*ex[4]^6*ex[6] + 
    22*ex[3]^5*ex[4]^6*ex[6] + 593*ex[2]*ex[3]^5*ex[4]^6*ex[6] + 
    11047*ex[2]^2*ex[3]^5*ex[4]^6*ex[6] + 25851*ex[2]^3*ex[3]^5*ex[4]^6*
     ex[6] + 4024*ex[2]^4*ex[3]^5*ex[4]^6*ex[6] - 
    40997*ex[2]^5*ex[3]^5*ex[4]^6*ex[6] - 42493*ex[2]^6*ex[3]^5*ex[4]^6*
     ex[6] - 12847*ex[2]^7*ex[3]^5*ex[4]^6*ex[6] + 9*ex[3]^6*ex[4]^6*ex[6] + 
    799*ex[2]*ex[3]^6*ex[4]^6*ex[6] + 2108*ex[2]^2*ex[3]^6*ex[4]^6*ex[6] - 
    1130*ex[2]^3*ex[3]^6*ex[4]^6*ex[6] - 9935*ex[2]^4*ex[3]^6*ex[4]^6*ex[6] - 
    13741*ex[2]^5*ex[3]^6*ex[4]^6*ex[6] - 8006*ex[2]^6*ex[3]^6*ex[4]^6*
     ex[6] - 1752*ex[2]^7*ex[3]^6*ex[4]^6*ex[6] + 12*ex[2]*ex[4]^7*ex[6] + 
    127*ex[2]^2*ex[4]^7*ex[6] + 151*ex[2]^3*ex[4]^7*ex[6] - 
    825*ex[2]^4*ex[4]^7*ex[6] + 313*ex[2]^5*ex[4]^7*ex[6] - 
    26*ex[2]^6*ex[4]^7*ex[6] + 16*ex[3]*ex[4]^7*ex[6] + 
    164*ex[2]*ex[3]*ex[4]^7*ex[6] + 1383*ex[2]^2*ex[3]*ex[4]^7*ex[6] - 
    2954*ex[2]^3*ex[3]*ex[4]^7*ex[6] - 7047*ex[2]^4*ex[3]*ex[4]^7*ex[6] - 
    544*ex[2]^5*ex[3]*ex[4]^7*ex[6] + 1114*ex[2]^6*ex[3]*ex[4]^7*ex[6] - 
    8*ex[3]^2*ex[4]^7*ex[6] + 1111*ex[2]*ex[3]^2*ex[4]^7*ex[6] - 
    3096*ex[2]^2*ex[3]^2*ex[4]^7*ex[6] - 24807*ex[2]^3*ex[3]^2*ex[4]^7*
     ex[6] - 22836*ex[2]^4*ex[3]^2*ex[4]^7*ex[6] + 
    8674*ex[2]^5*ex[3]^2*ex[4]^7*ex[6] + 10918*ex[2]^6*ex[3]^2*ex[4]^7*
     ex[6] - 81*ex[3]^3*ex[4]^7*ex[6] - 491*ex[2]*ex[3]^3*ex[4]^7*ex[6] - 
    17324*ex[2]^2*ex[3]^3*ex[4]^7*ex[6] - 37563*ex[2]^3*ex[3]^3*ex[4]^7*
     ex[6] + 2*ex[2]^4*ex[3]^3*ex[4]^7*ex[6] + 45366*ex[2]^5*ex[3]^3*ex[4]^7*
     ex[6] + 24715*ex[2]^6*ex[3]^3*ex[4]^7*ex[6] - 65*ex[3]^4*ex[4]^7*ex[6] - 
    3309*ex[2]*ex[3]^4*ex[4]^7*ex[6] - 14517*ex[2]^2*ex[3]^4*ex[4]^7*ex[6] - 
    3596*ex[2]^3*ex[3]^4*ex[4]^7*ex[6] + 44199*ex[2]^4*ex[3]^4*ex[4]^7*
     ex[6] + 57273*ex[2]^5*ex[3]^4*ex[4]^7*ex[6] + 
    20751*ex[2]^6*ex[3]^4*ex[4]^7*ex[6] + ex[3]^5*ex[4]^7*ex[6] - 
    1419*ex[2]*ex[3]^5*ex[4]^7*ex[6] + 520*ex[2]^2*ex[3]^5*ex[4]^7*ex[6] + 
    16290*ex[2]^3*ex[3]^5*ex[4]^7*ex[6] + 31545*ex[2]^4*ex[3]^5*ex[4]^7*
     ex[6] + 23401*ex[2]^5*ex[3]^5*ex[4]^7*ex[6] + 
    6206*ex[2]^6*ex[3]^5*ex[4]^7*ex[6] + 9*ex[3]^6*ex[4]^7*ex[6] + 
    440*ex[2]*ex[3]^6*ex[4]^7*ex[6] + 2065*ex[2]^2*ex[3]^6*ex[4]^7*ex[6] + 
    4040*ex[2]^3*ex[3]^6*ex[4]^7*ex[6] + 3995*ex[2]^4*ex[3]^6*ex[4]^7*ex[6] + 
    1984*ex[2]^5*ex[3]^6*ex[4]^7*ex[6] + 395*ex[2]^6*ex[3]^6*ex[4]^7*ex[6] - 
    6*ex[4]^8*ex[6] - 30*ex[2]*ex[4]^8*ex[6] + 128*ex[2]^2*ex[4]^8*ex[6] + 
    710*ex[2]^3*ex[4]^8*ex[6] - 566*ex[2]^4*ex[4]^8*ex[6] + 
    76*ex[2]^5*ex[4]^8*ex[6] + 13*ex[3]*ex[4]^8*ex[6] - 
    88*ex[2]*ex[3]*ex[4]^8*ex[6] + 3062*ex[2]^2*ex[3]*ex[4]^8*ex[6] + 
    4026*ex[2]^3*ex[3]*ex[4]^8*ex[6] - 2511*ex[2]^4*ex[3]*ex[4]^8*ex[6] - 
    2174*ex[2]^5*ex[3]*ex[4]^8*ex[6] + 23*ex[3]^2*ex[4]^8*ex[6] + 
    2080*ex[2]*ex[3]^2*ex[4]^8*ex[6] + 8719*ex[2]^2*ex[3]^2*ex[4]^8*ex[6] - 
    271*ex[2]^3*ex[3]^2*ex[4]^8*ex[6] - 17942*ex[2]^4*ex[3]^2*ex[4]^8*ex[6] - 
    11009*ex[2]^5*ex[3]^2*ex[4]^8*ex[6] - 39*ex[3]^3*ex[4]^8*ex[6] + 
    3037*ex[2]*ex[3]^3*ex[4]^8*ex[6] + 1762*ex[2]^2*ex[3]^3*ex[4]^8*ex[6] - 
    21483*ex[2]^3*ex[3]^3*ex[4]^8*ex[6] - 35909*ex[2]^4*ex[3]^3*ex[4]^8*
     ex[6] - 15740*ex[2]^5*ex[3]^3*ex[4]^8*ex[6] - 65*ex[3]^4*ex[4]^8*ex[6] - 
    383*ex[2]*ex[3]^4*ex[4]^8*ex[6] - 8931*ex[2]^2*ex[3]^4*ex[4]^8*ex[6] - 
    25145*ex[2]^3*ex[3]^4*ex[4]^8*ex[6] - 24704*ex[2]^4*ex[3]^4*ex[4]^8*
     ex[6] - 8172*ex[2]^5*ex[3]^4*ex[4]^8*ex[6] - 22*ex[3]^5*ex[4]^8*ex[6] - 
    1282*ex[2]*ex[3]^5*ex[4]^8*ex[6] - 4908*ex[2]^2*ex[3]^5*ex[4]^8*ex[6] - 
    7252*ex[2]^3*ex[3]^5*ex[4]^8*ex[6] - 4798*ex[2]^4*ex[3]^5*ex[4]^8*ex[6] - 
    1194*ex[2]^5*ex[3]^5*ex[4]^8*ex[6] - 12*ex[4]^9*ex[6] - 
    99*ex[2]*ex[4]^9*ex[6] - 152*ex[2]^2*ex[4]^9*ex[6] + 
    473*ex[2]^3*ex[4]^9*ex[6] - 62*ex[2]^4*ex[4]^9*ex[6] - 
    25*ex[3]*ex[4]^9*ex[6] - 794*ex[2]*ex[3]*ex[4]^9*ex[6] + 
    175*ex[2]^2*ex[3]*ex[4]^9*ex[6] + 3340*ex[2]^3*ex[3]*ex[4]^9*ex[6] + 
    1796*ex[2]^4*ex[3]*ex[4]^9*ex[6] - 16*ex[3]^2*ex[4]^9*ex[6] - 
    66*ex[2]*ex[3]^2*ex[4]^9*ex[6] + 5020*ex[2]^2*ex[3]^2*ex[4]^9*ex[6] + 
    10354*ex[2]^3*ex[3]^2*ex[4]^9*ex[6] + 5284*ex[2]^4*ex[3]^2*ex[4]^9*
     ex[6] - 3*ex[3]^3*ex[4]^9*ex[6] + 1865*ex[2]*ex[3]^3*ex[4]^9*ex[6] + 
    8401*ex[2]^2*ex[3]^3*ex[4]^9*ex[6] + 11195*ex[2]^3*ex[3]^3*ex[4]^9*
     ex[6] + 4662*ex[2]^4*ex[3]^3*ex[4]^9*ex[6] + 2*ex[3]^4*ex[4]^9*ex[6] + 
    1244*ex[2]*ex[3]^4*ex[4]^9*ex[6] + 3720*ex[2]^2*ex[3]^4*ex[4]^9*ex[6] + 
    3716*ex[2]^3*ex[3]^4*ex[4]^9*ex[6] + 1238*ex[2]^4*ex[3]^4*ex[4]^9*ex[6] + 
    2*ex[3]^5*ex[4]^9*ex[6] + 8*ex[2]*ex[3]^5*ex[4]^9*ex[6] + 
    12*ex[2]^2*ex[3]^5*ex[4]^9*ex[6] + 8*ex[2]^3*ex[3]^5*ex[4]^9*ex[6] + 
    2*ex[2]^4*ex[3]^5*ex[4]^9*ex[6] - 6*ex[4]^10*ex[6] - 
    60*ex[2]*ex[4]^10*ex[6] - 162*ex[2]^2*ex[4]^10*ex[6] + 
    12*ex[2]^3*ex[4]^10*ex[6] - 25*ex[3]*ex[4]^10*ex[6] - 
    545*ex[2]*ex[3]*ex[4]^10*ex[6] - 1171*ex[2]^2*ex[3]*ex[4]^10*ex[6] - 
    531*ex[2]^3*ex[3]*ex[4]^10*ex[6] - 42*ex[3]^2*ex[4]^10*ex[6] - 
    940*ex[2]*ex[3]^2*ex[4]^10*ex[6] - 1850*ex[2]^2*ex[3]^2*ex[4]^10*ex[6] - 
    952*ex[2]^3*ex[3]^2*ex[4]^10*ex[6] - 33*ex[3]^3*ex[4]^10*ex[6] - 
    485*ex[2]*ex[3]^3*ex[4]^10*ex[6] - 871*ex[2]^2*ex[3]^3*ex[4]^10*ex[6] - 
    419*ex[2]^3*ex[3]^3*ex[4]^10*ex[6] - 10*ex[3]^4*ex[4]^10*ex[6] - 
    30*ex[2]*ex[3]^4*ex[4]^10*ex[6] - 30*ex[2]^2*ex[3]^4*ex[4]^10*ex[6] - 
    10*ex[2]^3*ex[3]^4*ex[4]^10*ex[6] - 190*ex[2]^5*ex[3]^5*ex[6]^2 - 
    950*ex[2]^6*ex[3]^5*ex[6]^2 - 1900*ex[2]^7*ex[3]^5*ex[6]^2 - 
    1900*ex[2]^8*ex[3]^5*ex[6]^2 - 950*ex[2]^9*ex[3]^5*ex[6]^2 - 
    190*ex[2]^10*ex[3]^5*ex[6]^2 - 190*ex[2]^5*ex[3]^6*ex[6]^2 - 
    950*ex[2]^6*ex[3]^6*ex[6]^2 - 1900*ex[2]^7*ex[3]^6*ex[6]^2 - 
    1900*ex[2]^8*ex[3]^6*ex[6]^2 - 950*ex[2]^9*ex[3]^6*ex[6]^2 - 
    190*ex[2]^10*ex[3]^6*ex[6]^2 + 187*ex[2]^4*ex[3]^4*ex[4]*ex[6]^2 + 
    1553*ex[2]^5*ex[3]^4*ex[4]*ex[6]^2 + 4342*ex[2]^6*ex[3]^4*ex[4]*ex[6]^2 + 
    5578*ex[2]^7*ex[3]^4*ex[4]*ex[6]^2 + 3407*ex[2]^8*ex[3]^4*ex[4]*ex[6]^2 + 
    805*ex[2]^9*ex[3]^4*ex[4]*ex[6]^2 + 947*ex[2]^4*ex[3]^5*ex[4]*ex[6]^2 + 
    4973*ex[2]^5*ex[3]^5*ex[4]*ex[6]^2 + 10042*ex[2]^6*ex[3]^5*ex[4]*
     ex[6]^2 + 9378*ex[2]^7*ex[3]^5*ex[4]*ex[6]^2 + 
    3407*ex[2]^8*ex[3]^5*ex[4]*ex[6]^2 - 335*ex[2]^9*ex[3]^5*ex[4]*ex[6]^2 - 
    380*ex[2]^10*ex[3]^5*ex[4]*ex[6]^2 + 760*ex[2]^4*ex[3]^6*ex[4]*ex[6]^2 + 
    3420*ex[2]^5*ex[3]^6*ex[4]*ex[6]^2 + 5700*ex[2]^6*ex[3]^6*ex[4]*ex[6]^2 + 
    3800*ex[2]^7*ex[3]^6*ex[4]*ex[6]^2 - 1140*ex[2]^9*ex[3]^6*ex[4]*ex[6]^2 - 
    380*ex[2]^10*ex[3]^6*ex[4]*ex[6]^2 + 3*ex[2]^3*ex[3]^3*ex[4]^2*ex[6]^2 - 
    592*ex[2]^4*ex[3]^3*ex[4]^2*ex[6]^2 - 3056*ex[2]^5*ex[3]^3*ex[4]^2*
     ex[6]^2 - 5586*ex[2]^6*ex[3]^3*ex[4]^2*ex[6]^2 - 
    4387*ex[2]^7*ex[3]^3*ex[4]^2*ex[6]^2 - 1262*ex[2]^8*ex[3]^3*ex[4]^2*
     ex[6]^2 - 558*ex[2]^3*ex[3]^4*ex[4]^2*ex[6]^2 - 
    5448*ex[2]^4*ex[3]^4*ex[4]^2*ex[6]^2 - 15260*ex[2]^5*ex[3]^4*ex[4]^2*
     ex[6]^2 - 17062*ex[2]^6*ex[3]^4*ex[4]^2*ex[6]^2 - 
    5736*ex[2]^7*ex[3]^4*ex[4]^2*ex[6]^2 + 2566*ex[2]^8*ex[3]^4*ex[4]^2*
     ex[6]^2 + 1610*ex[2]^9*ex[3]^4*ex[4]^2*ex[6]^2 - 
    1707*ex[2]^3*ex[3]^5*ex[4]^2*ex[6]^2 - 9069*ex[2]^4*ex[3]^5*ex[4]^2*
     ex[6]^2 - 16269*ex[2]^5*ex[3]^5*ex[4]^2*ex[6]^2 - 
    8716*ex[2]^6*ex[3]^5*ex[4]^2*ex[6]^2 + 6191*ex[2]^7*ex[3]^5*ex[4]^2*
     ex[6]^2 + 8367*ex[2]^8*ex[3]^5*ex[4]^2*ex[6]^2 + 
    2177*ex[2]^9*ex[3]^5*ex[4]^2*ex[6]^2 - 190*ex[2]^10*ex[3]^5*ex[4]^2*
     ex[6]^2 - 1146*ex[2]^3*ex[3]^6*ex[4]^2*ex[6]^2 - 
    4213*ex[2]^4*ex[3]^6*ex[4]^2*ex[6]^2 - 4065*ex[2]^5*ex[3]^6*ex[4]^2*
     ex[6]^2 + 2760*ex[2]^6*ex[3]^6*ex[4]^2*ex[6]^2 + 
    7540*ex[2]^7*ex[3]^6*ex[4]^2*ex[6]^2 + 4539*ex[2]^8*ex[3]^6*ex[4]^2*
     ex[6]^2 + 567*ex[2]^9*ex[3]^6*ex[4]^2*ex[6]^2 - 
    190*ex[2]^10*ex[3]^6*ex[4]^2*ex[6]^2 - 11*ex[2]^3*ex[3]^2*ex[4]^3*
     ex[6]^2 + 667*ex[2]^4*ex[3]^2*ex[4]^3*ex[6]^2 + 
    2221*ex[2]^5*ex[3]^2*ex[4]^3*ex[6]^2 + 2397*ex[2]^6*ex[3]^2*ex[4]^3*
     ex[6]^2 + 854*ex[2]^7*ex[3]^2*ex[4]^3*ex[6]^2 - 
    6*ex[2]^2*ex[3]^3*ex[4]^3*ex[6]^2 + 1737*ex[2]^3*ex[3]^3*ex[4]^3*
     ex[6]^2 + 9124*ex[2]^4*ex[3]^3*ex[4]^3*ex[6]^2 + 
    14520*ex[2]^5*ex[3]^3*ex[4]^3*ex[6]^2 + 6122*ex[2]^6*ex[3]^3*ex[4]^3*
     ex[6]^2 - 3541*ex[2]^7*ex[3]^3*ex[4]^3*ex[6]^2 - 
    2524*ex[2]^8*ex[3]^3*ex[4]^3*ex[6]^2 + 567*ex[2]^2*ex[3]^4*ex[4]^3*
     ex[6]^2 + 7080*ex[2]^3*ex[3]^4*ex[4]^3*ex[6]^2 + 
    18285*ex[2]^4*ex[3]^4*ex[4]^3*ex[6]^2 + 10559*ex[2]^5*ex[3]^4*ex[4]^3*
     ex[6]^2 - 14930*ex[2]^6*ex[3]^4*ex[4]^3*ex[6]^2 - 
    19587*ex[2]^7*ex[3]^4*ex[4]^3*ex[6]^2 - 5062*ex[2]^8*ex[3]^4*ex[4]^3*
     ex[6]^2 + 808*ex[2]^9*ex[3]^4*ex[4]^3*ex[6]^2 + 
    1345*ex[2]^2*ex[3]^5*ex[4]^3*ex[6]^2 + 6912*ex[2]^3*ex[3]^5*ex[4]^3*
     ex[6]^2 + 6908*ex[2]^4*ex[3]^5*ex[4]^3*ex[6]^2 - 
    13020*ex[2]^5*ex[3]^5*ex[4]^3*ex[6]^2 - 29995*ex[2]^6*ex[3]^5*ex[4]^3*
     ex[6]^2 - 18220*ex[2]^7*ex[3]^5*ex[4]^3*ex[6]^2 - 
    1018*ex[2]^8*ex[3]^5*ex[4]^3*ex[6]^2 + 1568*ex[2]^9*ex[3]^5*ex[4]^3*
     ex[6]^2 + 772*ex[2]^2*ex[3]^6*ex[4]^3*ex[6]^2 + 
    1580*ex[2]^3*ex[3]^6*ex[4]^3*ex[6]^2 - 2920*ex[2]^4*ex[3]^6*ex[4]^3*
     ex[6]^2 - 11280*ex[2]^5*ex[3]^6*ex[4]^3*ex[6]^2 - 
    11340*ex[2]^6*ex[3]^6*ex[4]^3*ex[6]^2 - 3028*ex[2]^7*ex[3]^6*ex[4]^3*
     ex[6]^2 + 1520*ex[2]^8*ex[3]^6*ex[4]^3*ex[6]^2 + 
    760*ex[2]^9*ex[3]^6*ex[4]^3*ex[6]^2 + 7*ex[2]^3*ex[3]*ex[4]^4*ex[6]^2 - 
    310*ex[2]^4*ex[3]*ex[4]^4*ex[6]^2 - 509*ex[2]^5*ex[3]*ex[4]^4*ex[6]^2 - 
    192*ex[2]^6*ex[3]*ex[4]^4*ex[6]^2 + 24*ex[2]^2*ex[3]^2*ex[4]^4*ex[6]^2 - 
    1915*ex[2]^3*ex[3]^2*ex[4]^4*ex[6]^2 - 5652*ex[2]^4*ex[3]^2*ex[4]^4*
     ex[6]^2 - 3623*ex[2]^5*ex[3]^2*ex[4]^4*ex[6]^2 + 
    1798*ex[2]^6*ex[3]^2*ex[4]^4*ex[6]^2 + 1708*ex[2]^7*ex[3]^2*ex[4]^4*
     ex[6]^2 - 3*ex[2]*ex[3]^3*ex[4]^4*ex[6]^2 - 1761*ex[2]^2*ex[3]^3*ex[4]^4*
     ex[6]^2 - 9363*ex[2]^3*ex[3]^3*ex[4]^4*ex[6]^2 - 
    8861*ex[2]^4*ex[3]^3*ex[4]^4*ex[6]^2 + 11896*ex[2]^5*ex[3]^3*ex[4]^4*
     ex[6]^2 + 20436*ex[2]^6*ex[3]^3*ex[4]^4*ex[6]^2 + 
    6010*ex[2]^7*ex[3]^3*ex[4]^4*ex[6]^2 - 1274*ex[2]^8*ex[3]^3*ex[4]^4*
     ex[6]^2 - 202*ex[2]*ex[3]^4*ex[4]^4*ex[6]^2 - 
    4013*ex[2]^2*ex[3]^4*ex[4]^4*ex[6]^2 - 6660*ex[2]^3*ex[3]^4*ex[4]^4*
     ex[6]^2 + 14910*ex[2]^4*ex[3]^4*ex[4]^4*ex[6]^2 + 
    43321*ex[2]^5*ex[3]^4*ex[4]^4*ex[6]^2 + 29856*ex[2]^6*ex[3]^4*ex[4]^4*
     ex[6]^2 + 25*ex[2]^7*ex[3]^4*ex[4]^4*ex[6]^2 - 
    4269*ex[2]^8*ex[3]^4*ex[4]^4*ex[6]^2 - 395*ex[2]*ex[3]^5*ex[4]^4*
     ex[6]^2 - 1682*ex[2]^2*ex[3]^5*ex[4]^4*ex[6]^2 + 
    5305*ex[2]^3*ex[3]^5*ex[4]^4*ex[6]^2 + 25999*ex[2]^4*ex[3]^5*ex[4]^4*
     ex[6]^2 + 31131*ex[2]^5*ex[3]^5*ex[4]^4*ex[6]^2 + 
    7384*ex[2]^6*ex[3]^5*ex[4]^4*ex[6]^2 - 8481*ex[2]^7*ex[3]^5*ex[4]^4*
     ex[6]^2 - 4141*ex[2]^8*ex[3]^5*ex[4]^4*ex[6]^2 - 
    196*ex[2]*ex[3]^6*ex[4]^4*ex[6]^2 + 546*ex[2]^2*ex[3]^6*ex[4]^4*ex[6]^2 + 
    4524*ex[2]^3*ex[3]^6*ex[4]^4*ex[6]^2 + 7570*ex[2]^4*ex[3]^6*ex[4]^4*
     ex[6]^2 + 2820*ex[2]^5*ex[3]^6*ex[4]^4*ex[6]^2 - 
    4026*ex[2]^6*ex[3]^6*ex[4]^4*ex[6]^2 - 4204*ex[2]^7*ex[3]^6*ex[4]^4*
     ex[6]^2 - 1146*ex[2]^8*ex[3]^6*ex[4]^4*ex[6]^2 - 
    3*ex[2]^3*ex[4]^5*ex[6]^2 + 42*ex[2]^4*ex[4]^5*ex[6]^2 - 
    15*ex[2]^5*ex[4]^5*ex[6]^2 - 12*ex[2]^2*ex[3]*ex[4]^5*ex[6]^2 + 
    824*ex[2]^3*ex[3]*ex[4]^5*ex[6]^2 + 868*ex[2]^4*ex[3]*ex[4]^5*ex[6]^2 - 
    412*ex[2]^5*ex[3]*ex[4]^5*ex[6]^2 - 384*ex[2]^6*ex[3]*ex[4]^5*ex[6]^2 + 
    3*ex[2]*ex[3]^2*ex[4]^5*ex[6]^2 + 1950*ex[2]^2*ex[3]^2*ex[4]^5*ex[6]^2 + 
    4156*ex[2]^3*ex[3]^2*ex[4]^5*ex[6]^2 - 3270*ex[2]^4*ex[3]^2*ex[4]^5*
     ex[6]^2 - 9871*ex[2]^5*ex[3]^2*ex[4]^5*ex[6]^2 - 
    3520*ex[2]^6*ex[3]^2*ex[4]^5*ex[6]^2 + 872*ex[2]^7*ex[3]^2*ex[4]^5*
     ex[6]^2 + 589*ex[2]*ex[3]^3*ex[4]^5*ex[6]^2 + 
    3317*ex[2]^2*ex[3]^3*ex[4]^5*ex[6]^2 - 5490*ex[2]^3*ex[3]^3*ex[4]^5*
     ex[6]^2 - 28411*ex[2]^4*ex[3]^3*ex[4]^5*ex[6]^2 - 
    24745*ex[2]^5*ex[3]^3*ex[4]^5*ex[6]^2 + 732*ex[2]^6*ex[3]^3*ex[4]^5*
     ex[6]^2 + 5284*ex[2]^7*ex[3]^3*ex[4]^5*ex[6]^2 + 
    789*ex[2]*ex[3]^4*ex[4]^5*ex[6]^2 - 2326*ex[2]^2*ex[3]^4*ex[4]^5*
     ex[6]^2 - 21405*ex[2]^3*ex[3]^4*ex[4]^5*ex[6]^2 - 
    33789*ex[2]^4*ex[3]^4*ex[4]^5*ex[6]^2 - 8032*ex[2]^5*ex[3]^4*ex[4]^5*
     ex[6]^2 + 16047*ex[2]^6*ex[3]^4*ex[4]^5*ex[6]^2 + 
    8580*ex[2]^7*ex[3]^4*ex[4]^5*ex[6]^2 - 177*ex[2]*ex[3]^5*ex[4]^5*
     ex[6]^2 - 4809*ex[2]^2*ex[3]^5*ex[4]^5*ex[6]^2 - 
    12526*ex[2]^3*ex[3]^5*ex[4]^5*ex[6]^2 - 5554*ex[2]^4*ex[3]^5*ex[4]^5*
     ex[6]^2 + 13059*ex[2]^5*ex[3]^5*ex[4]^5*ex[6]^2 + 
    15659*ex[2]^6*ex[3]^5*ex[4]^5*ex[6]^2 + 4940*ex[2]^7*ex[3]^5*ex[4]^5*
     ex[6]^2 - 380*ex[2]*ex[3]^6*ex[4]^5*ex[6]^2 - 
    1128*ex[2]^2*ex[3]^6*ex[4]^5*ex[6]^2 + 60*ex[2]^3*ex[3]^6*ex[4]^5*
     ex[6]^2 + 3920*ex[2]^4*ex[3]^6*ex[4]^5*ex[6]^2 + 
    5820*ex[2]^5*ex[3]^6*ex[4]^5*ex[6]^2 + 3480*ex[2]^6*ex[3]^6*ex[4]^5*
     ex[6]^2 + 772*ex[2]^7*ex[3]^6*ex[4]^5*ex[6]^2 + 
    6*ex[2]^2*ex[4]^6*ex[6]^2 - 90*ex[2]^3*ex[4]^6*ex[6]^2 + 
    114*ex[2]^4*ex[4]^6*ex[6]^2 - 30*ex[2]^5*ex[4]^6*ex[6]^2 - 
    15*ex[2]*ex[3]*ex[4]^6*ex[6]^2 - 780*ex[2]^2*ex[3]*ex[4]^6*ex[6]^2 + 
    88*ex[2]^3*ex[3]*ex[4]^6*ex[6]^2 + 1964*ex[2]^4*ex[3]*ex[4]^6*ex[6]^2 + 
    667*ex[2]^5*ex[3]*ex[4]^6*ex[6]^2 - 204*ex[2]^6*ex[3]*ex[4]^6*ex[6]^2 + 
    2*ex[3]^2*ex[4]^6*ex[6]^2 - 625*ex[2]*ex[3]^2*ex[4]^6*ex[6]^2 + 
    245*ex[2]^2*ex[3]^2*ex[4]^6*ex[6]^2 + 8634*ex[2]^3*ex[3]^2*ex[4]^6*
     ex[6]^2 + 10370*ex[2]^4*ex[3]^2*ex[4]^6*ex[6]^2 - 
    445*ex[2]^5*ex[3]^2*ex[4]^6*ex[6]^2 - 3053*ex[2]^6*ex[3]^2*ex[4]^6*
     ex[6]^2 + 3*ex[3]^3*ex[4]^6*ex[6]^2 - 67*ex[2]*ex[3]^3*ex[4]^6*ex[6]^2 + 
    6972*ex[2]^2*ex[3]^3*ex[4]^6*ex[6]^2 + 17386*ex[2]^3*ex[3]^3*ex[4]^6*
     ex[6]^2 + 5079*ex[2]^4*ex[3]^3*ex[4]^6*ex[6]^2 - 
    13759*ex[2]^5*ex[3]^3*ex[4]^6*ex[6]^2 - 8494*ex[2]^6*ex[3]^3*ex[4]^6*
     ex[6]^2 - 3*ex[3]^4*ex[4]^6*ex[6]^2 + 1470*ex[2]*ex[3]^4*ex[4]^6*
     ex[6]^2 + 7117*ex[2]^2*ex[3]^4*ex[4]^6*ex[6]^2 + 
    4284*ex[2]^3*ex[3]^4*ex[4]^6*ex[6]^2 - 15105*ex[2]^4*ex[3]^4*ex[4]^6*
     ex[6]^2 - 21962*ex[2]^5*ex[3]^4*ex[4]^6*ex[6]^2 - 
    8217*ex[2]^6*ex[3]^4*ex[4]^6*ex[6]^2 - 7*ex[3]^5*ex[4]^6*ex[6]^2 + 
    716*ex[2]*ex[3]^5*ex[4]^6*ex[6]^2 + 166*ex[2]^2*ex[3]^5*ex[4]^6*ex[6]^2 - 
    6636*ex[2]^3*ex[3]^5*ex[4]^6*ex[6]^2 - 13639*ex[2]^4*ex[3]^5*ex[4]^6*
     ex[6]^2 - 10328*ex[2]^5*ex[3]^5*ex[4]^6*ex[6]^2 - 
    2768*ex[2]^6*ex[3]^5*ex[4]^6*ex[6]^2 - 3*ex[3]^6*ex[4]^6*ex[6]^2 - 
    211*ex[2]*ex[3]^6*ex[4]^6*ex[6]^2 - 1010*ex[2]^2*ex[3]^6*ex[4]^6*
     ex[6]^2 - 1990*ex[2]^3*ex[3]^6*ex[4]^6*ex[6]^2 - 
    1975*ex[2]^4*ex[3]^6*ex[4]^6*ex[6]^2 - 983*ex[2]^5*ex[3]^6*ex[4]^6*
     ex[6]^2 - 196*ex[2]^6*ex[3]^6*ex[4]^6*ex[6]^2 + 
    3*ex[2]*ex[4]^7*ex[6]^2 + 66*ex[2]^2*ex[4]^7*ex[6]^2 - 
    177*ex[2]^3*ex[4]^7*ex[6]^2 + 108*ex[2]^4*ex[4]^7*ex[6]^2 - 
    12*ex[2]^5*ex[4]^7*ex[6]^2 + 2*ex[3]*ex[4]^7*ex[6]^2 + 
    178*ex[2]*ex[3]*ex[4]^7*ex[6]^2 - 991*ex[2]^2*ex[3]*ex[4]^7*ex[6]^2 - 
    1920*ex[2]^3*ex[3]*ex[4]^7*ex[6]^2 + 243*ex[2]^4*ex[3]*ex[4]^7*ex[6]^2 + 
    636*ex[2]^5*ex[3]*ex[4]^7*ex[6]^2 + 13*ex[3]^2*ex[4]^7*ex[6]^2 - 
    801*ex[2]*ex[3]^2*ex[4]^7*ex[6]^2 - 4120*ex[2]^2*ex[3]^2*ex[4]^7*
     ex[6]^2 - 1558*ex[2]^3*ex[3]^2*ex[4]^7*ex[6]^2 + 
    5735*ex[2]^4*ex[3]^2*ex[4]^7*ex[6]^2 + 3987*ex[2]^5*ex[3]^2*ex[4]^7*
     ex[6]^2 + 27*ex[3]^3*ex[4]^7*ex[6]^2 - 1504*ex[2]*ex[3]^3*ex[4]^7*
     ex[6]^2 - 1636*ex[2]^2*ex[3]^3*ex[4]^7*ex[6]^2 + 
    7794*ex[2]^3*ex[3]^3*ex[4]^7*ex[6]^2 + 14345*ex[2]^4*ex[3]^3*ex[4]^7*
     ex[6]^2 + 6446*ex[2]^5*ex[3]^3*ex[4]^7*ex[6]^2 + 
    23*ex[3]^4*ex[4]^7*ex[6]^2 + 92*ex[2]*ex[3]^4*ex[4]^7*ex[6]^2 + 
    3837*ex[2]^2*ex[3]^4*ex[4]^7*ex[6]^2 + 11189*ex[2]^3*ex[3]^4*ex[4]^7*
     ex[6]^2 + 11120*ex[2]^4*ex[3]^4*ex[4]^7*ex[6]^2 + 
    3699*ex[2]^5*ex[3]^4*ex[4]^7*ex[6]^2 + 7*ex[3]^5*ex[4]^7*ex[6]^2 + 
    620*ex[2]*ex[3]^5*ex[4]^7*ex[6]^2 + 2410*ex[2]^2*ex[3]^5*ex[4]^7*
     ex[6]^2 + 3580*ex[2]^3*ex[3]^5*ex[4]^7*ex[6]^2 + 
    2375*ex[2]^4*ex[3]^5*ex[4]^7*ex[6]^2 + 592*ex[2]^5*ex[3]^5*ex[4]^7*
     ex[6]^2 + 6*ex[2]*ex[4]^8*ex[6]^2 + 108*ex[2]^2*ex[4]^8*ex[6]^2 - 
    114*ex[2]^3*ex[4]^8*ex[6]^2 + 24*ex[2]^4*ex[4]^8*ex[6]^2 + 
    4*ex[3]*ex[4]^8*ex[6]^2 + 383*ex[2]*ex[3]*ex[4]^8*ex[6]^2 + 
    196*ex[2]^2*ex[3]*ex[4]^8*ex[6]^2 - 1113*ex[2]^3*ex[3]*ex[4]^8*ex[6]^2 - 
    690*ex[2]^4*ex[3]*ex[4]^8*ex[6]^2 + 11*ex[3]^2*ex[4]^8*ex[6]^2 + 
    147*ex[2]*ex[3]^2*ex[4]^8*ex[6]^2 - 1940*ex[2]^2*ex[3]^2*ex[4]^8*
     ex[6]^2 - 4337*ex[2]^3*ex[3]^2*ex[4]^8*ex[6]^2 - 
    2261*ex[2]^4*ex[3]^2*ex[4]^8*ex[6]^2 + 9*ex[3]^3*ex[4]^8*ex[6]^2 - 
    835*ex[2]*ex[3]^3*ex[4]^8*ex[6]^2 - 3855*ex[2]^2*ex[3]^3*ex[4]^8*
     ex[6]^2 - 5169*ex[2]^3*ex[3]^3*ex[4]^8*ex[6]^2 - 
    2158*ex[2]^4*ex[3]^3*ex[4]^8*ex[6]^2 + ex[3]^4*ex[4]^8*ex[6]^2 - 
    609*ex[2]*ex[3]^4*ex[4]^8*ex[6]^2 - 1833*ex[2]^2*ex[3]^4*ex[4]^8*
     ex[6]^2 - 1835*ex[2]^3*ex[3]^4*ex[4]^8*ex[6]^2 - 
    612*ex[2]^4*ex[3]^4*ex[4]^8*ex[6]^2 - ex[3]^5*ex[4]^8*ex[6]^2 - 
    4*ex[2]*ex[3]^5*ex[4]^8*ex[6]^2 - 6*ex[2]^2*ex[3]^5*ex[4]^8*ex[6]^2 - 
    4*ex[2]^3*ex[3]^5*ex[4]^8*ex[6]^2 - ex[2]^4*ex[3]^5*ex[4]^8*ex[6]^2 + 
    6*ex[2]*ex[4]^9*ex[6]^2 + 60*ex[2]^2*ex[4]^9*ex[6]^2 - 
    6*ex[2]^3*ex[4]^9*ex[6]^2 + 5*ex[3]*ex[4]^9*ex[6]^2 + 
    220*ex[2]*ex[3]*ex[4]^9*ex[6]^2 + 521*ex[2]^2*ex[3]*ex[4]^9*ex[6]^2 + 
    246*ex[2]^3*ex[3]*ex[4]^9*ex[6]^2 + 15*ex[3]^2*ex[4]^9*ex[6]^2 + 
    437*ex[2]*ex[3]^2*ex[4]^9*ex[6]^2 + 877*ex[2]^2*ex[3]^2*ex[4]^9*ex[6]^2 + 
    455*ex[2]^3*ex[3]^2*ex[4]^9*ex[6]^2 + 15*ex[3]^3*ex[4]^9*ex[6]^2 + 
    238*ex[2]*ex[3]^3*ex[4]^9*ex[6]^2 + 431*ex[2]^2*ex[3]^3*ex[4]^9*ex[6]^2 + 
    208*ex[2]^3*ex[3]^3*ex[4]^9*ex[6]^2 + 5*ex[3]^4*ex[4]^9*ex[6]^2 + 
    15*ex[2]*ex[3]^4*ex[4]^9*ex[6]^2 + 15*ex[2]^2*ex[3]^4*ex[4]^9*ex[6]^2 + 
    5*ex[2]^3*ex[3]^4*ex[4]^9*ex[6]^2, y[97] -> 284*ex[2] - 383*ex[4], 
  y[98] -> 20 + 131*ex[3] + 180*ex[3]^2, 
  y[99] -> 45*ex[2]^2*ex[3] + 45*ex[2]^3*ex[3] - 108*ex[2]*ex[4] - 
    291*ex[2]^2*ex[4] - 90*ex[2]*ex[3]*ex[4] - 545*ex[2]^2*ex[3]*ex[4] + 
    45*ex[4]^2 + 90*ex[2]*ex[4]^2 + 45*ex[3]*ex[4]^2 + 
    329*ex[2]*ex[3]*ex[4]^2 + 284*ex[2]^2*ex[3]*ex[6] - 
    45*ex[2]*ex[4]*ex[6] - 284*ex[2]*ex[3]*ex[4]*ex[6], 
  y[100] -> ex[2]*ex[3] + ex[2]^2*ex[3] + 2*ex[2]*ex[4] + ex[2]^2*ex[4] - 
    ex[3]*ex[4] + ex[2]^2*ex[3]*ex[4] - ex[4]^2 - ex[3]*ex[4]^2 - 
    ex[2]*ex[3]*ex[4]^2 - ex[2]*ex[3]*ex[6] - ex[2]^2*ex[3]*ex[6] + 
    ex[4]*ex[6] + ex[3]*ex[4]*ex[6] + ex[2]*ex[3]*ex[4]*ex[6], 
  y[101] -> ex[2]^2*ex[3]*ex[4] + ex[2]^3*ex[3]*ex[4] + 
    2*ex[2]^2*ex[3]^2*ex[4] + 2*ex[2]^3*ex[3]^2*ex[4] + ex[2]^2*ex[4]^2 - 
    2*ex[2]*ex[3]*ex[4]^2 + 3*ex[2]^2*ex[3]*ex[4]^2 + 
    3*ex[2]^3*ex[3]*ex[4]^2 - 3*ex[2]*ex[3]^2*ex[4]^2 - 
    ex[2]^2*ex[3]^2*ex[4]^2 + 2*ex[2]^3*ex[3]^2*ex[4]^2 - 2*ex[2]*ex[4]^3 + 
    ex[3]*ex[4]^3 - 5*ex[2]*ex[3]*ex[4]^3 - 3*ex[2]^2*ex[3]*ex[4]^3 + 
    ex[3]^2*ex[4]^3 - 2*ex[2]*ex[3]^2*ex[4]^3 - 3*ex[2]^2*ex[3]^2*ex[4]^3 + 
    ex[4]^4 + 2*ex[3]*ex[4]^4 + ex[2]*ex[3]*ex[4]^4 + ex[3]^2*ex[4]^4 + 
    ex[2]*ex[3]^2*ex[4]^4 - ex[2]^2*ex[3]^2*ex[6] - ex[2]^3*ex[3]^2*ex[6] + 
    ex[2]*ex[3]*ex[4]*ex[6] - 2*ex[2]^2*ex[3]*ex[4]*ex[6] - 
    2*ex[2]^3*ex[3]*ex[4]*ex[6] + 2*ex[2]*ex[3]^2*ex[4]*ex[6] - 
    ex[2]^2*ex[3]^2*ex[4]*ex[6] - 3*ex[2]^3*ex[3]^2*ex[4]*ex[6] + 
    2*ex[2]*ex[4]^2*ex[6] - ex[3]*ex[4]^2*ex[6] + 
    7*ex[2]*ex[3]*ex[4]^2*ex[6] + 4*ex[2]^2*ex[3]*ex[4]^2*ex[6] - 
    ex[3]^2*ex[4]^2*ex[6] + 4*ex[2]*ex[3]^2*ex[4]^2*ex[6] + 
    5*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] - 2*ex[4]^3*ex[6] - 
    4*ex[3]*ex[4]^3*ex[6] - 2*ex[2]*ex[3]*ex[4]^3*ex[6] - 
    2*ex[3]^2*ex[4]^3*ex[6] - 2*ex[2]*ex[3]^2*ex[4]^3*ex[6] + 
    ex[2]^2*ex[3]^2*ex[6]^2 + ex[2]^3*ex[3]^2*ex[6]^2 - 
    2*ex[2]*ex[3]*ex[4]*ex[6]^2 - ex[2]^2*ex[3]*ex[4]*ex[6]^2 - 
    2*ex[2]*ex[3]^2*ex[4]*ex[6]^2 - 2*ex[2]^2*ex[3]^2*ex[4]*ex[6]^2 + 
    ex[4]^2*ex[6]^2 + 2*ex[3]*ex[4]^2*ex[6]^2 + ex[2]*ex[3]*ex[4]^2*ex[6]^2 + 
    ex[3]^2*ex[4]^2*ex[6]^2 + ex[2]*ex[3]^2*ex[4]^2*ex[6]^2, 
  y[102] -> 109*ex[2]*ex[3]^2 + 218*ex[2]^2*ex[3]^2 + 109*ex[2]^3*ex[3]^2 - 
    224*ex[2]*ex[3]*ex[4] - 224*ex[2]^2*ex[3]*ex[4] - 127*ex[3]^2*ex[4] - 
    145*ex[2]*ex[3]^2*ex[4] + 91*ex[2]^2*ex[3]^2*ex[4] + 
    109*ex[2]^3*ex[3]^2*ex[4] + 109*ex[2]*ex[4]^2 + 260*ex[3]*ex[4]^2 + 
    45*ex[2]*ex[3]*ex[4]^2 - 215*ex[2]^2*ex[3]*ex[4]^2 - 
    127*ex[3]^2*ex[4]^2 - 254*ex[2]*ex[3]^2*ex[4]^2 - 
    127*ex[2]^2*ex[3]^2*ex[4]^2 - 127*ex[4]^3 + 100*ex[2]*ex[4]^3 + 
    251*ex[3]*ex[4]^3 + 251*ex[2]*ex[3]*ex[4]^3 - 118*ex[4]^4, 
  y[103] -> -30*ex[2]^3*ex[3]^3*ex[4] - 96*ex[2]^4*ex[3]^3*ex[4] - 
    102*ex[2]^5*ex[3]^3*ex[4] - 36*ex[2]^6*ex[3]^3*ex[4] + 
    91*ex[2]^3*ex[3]^4*ex[4] + 273*ex[2]^4*ex[3]^4*ex[4] + 
    273*ex[2]^5*ex[3]^4*ex[4] + 91*ex[2]^6*ex[3]^4*ex[4] - 
    6*ex[2]^2*ex[3]^2*ex[4]^2 + 102*ex[2]^3*ex[3]^2*ex[4]^2 + 
    216*ex[2]^4*ex[3]^2*ex[4]^2 + 108*ex[2]^5*ex[3]^2*ex[4]^2 + 
    72*ex[2]^2*ex[3]^3*ex[4]^2 - 117*ex[2]^3*ex[3]^3*ex[4]^2 - 
    522*ex[2]^4*ex[3]^3*ex[4]^2 - 405*ex[2]^5*ex[3]^3*ex[4]^2 - 
    72*ex[2]^6*ex[3]^3*ex[4]^2 - 200*ex[2]^2*ex[3]^4*ex[4]^2 - 
    418*ex[2]^3*ex[3]^4*ex[4]^2 - 54*ex[2]^4*ex[3]^4*ex[4]^2 + 
    346*ex[2]^5*ex[3]^4*ex[4]^2 + 182*ex[2]^6*ex[3]^4*ex[4]^2 - 
    6*ex[2]^2*ex[3]*ex[4]^3 - 114*ex[2]^3*ex[3]*ex[4]^3 - 
    108*ex[2]^4*ex[3]*ex[4]^3 + 12*ex[2]*ex[3]^2*ex[4]^3 - 
    264*ex[2]^2*ex[3]^2*ex[4]^3 - 6*ex[2]^3*ex[3]^2*ex[4]^3 + 
    486*ex[2]^4*ex[3]^2*ex[4]^3 + 216*ex[2]^5*ex[3]^2*ex[4]^3 - 
    36*ex[2]*ex[3]^3*ex[4]^3 + 666*ex[2]^2*ex[3]^3*ex[4]^3 + 
    1026*ex[2]^3*ex[3]^3*ex[4]^3 - 126*ex[2]^4*ex[3]^3*ex[4]^3 - 
    486*ex[2]^5*ex[3]^3*ex[4]^3 - 36*ex[2]^6*ex[3]^3*ex[4]^3 + 
    109*ex[2]*ex[3]^4*ex[4]^3 - 73*ex[2]^2*ex[3]^4*ex[4]^3 - 
    782*ex[2]^3*ex[3]^4*ex[4]^3 - 818*ex[2]^4*ex[3]^4*ex[4]^3 - 
    127*ex[2]^5*ex[3]^4*ex[4]^3 + 91*ex[2]^6*ex[3]^4*ex[4]^3 + 
    36*ex[2]^3*ex[4]^4 + 12*ex[2]*ex[3]*ex[4]^4 + 237*ex[2]^2*ex[3]*ex[4]^4 - 
    91*ex[2]^3*ex[3]*ex[4]^4 - 216*ex[2]^4*ex[3]*ex[4]^4 - 
    6*ex[3]^2*ex[4]^4 + 168*ex[2]*ex[3]^2*ex[4]^4 - 
    942*ex[2]^2*ex[3]^2*ex[4]^4 - 945*ex[2]^3*ex[3]^2*ex[4]^4 + 
    279*ex[2]^4*ex[3]^2*ex[4]^4 + 108*ex[2]^5*ex[3]^2*ex[4]^4 - 
    6*ex[3]^3*ex[4]^4 - 453*ex[2]*ex[3]^3*ex[4]^4 + 
    327*ex[2]^2*ex[3]^3*ex[4]^4 + 1806*ex[2]^3*ex[3]^3*ex[4]^4 + 
    849*ex[2]^4*ex[3]^3*ex[4]^4 - 183*ex[2]^5*ex[3]^3*ex[4]^4 + 
    218*ex[2]*ex[3]^4*ex[4]^4 + 454*ex[2]^2*ex[3]^4*ex[4]^4 + 
    54*ex[2]^3*ex[3]^4*ex[4]^4 - 382*ex[2]^4*ex[3]^4*ex[4]^4 - 
    200*ex[2]^5*ex[3]^4*ex[4]^4 - 81*ex[2]^2*ex[4]^5 + 72*ex[2]^3*ex[4]^5 - 
    6*ex[3]*ex[4]^5 - 78*ex[2]*ex[3]*ex[4]^5 + 641*ex[2]^2*ex[3]*ex[4]^5 + 
    196*ex[2]^3*ex[3]*ex[4]^5 - 108*ex[2]^4*ex[3]*ex[4]^5 - 
    6*ex[3]^2*ex[4]^5 + 768*ex[2]*ex[3]^2*ex[4]^5 - 
    537*ex[2]^2*ex[3]^2*ex[4]^5 - 1302*ex[2]^3*ex[3]^2*ex[4]^5 + 
    9*ex[2]^4*ex[3]^2*ex[4]^5 - 738*ex[2]*ex[3]^3*ex[4]^5 - 
    927*ex[2]^2*ex[3]^3*ex[4]^5 + 360*ex[2]^3*ex[3]^3*ex[4]^5 + 
    549*ex[2]^4*ex[3]^3*ex[4]^5 + 109*ex[2]*ex[3]^4*ex[4]^5 + 
    327*ex[2]^2*ex[3]^4*ex[4]^5 + 327*ex[2]^3*ex[3]^4*ex[4]^5 + 
    109*ex[2]^4*ex[3]^4*ex[4]^5 + 36*ex[2]*ex[4]^6 - 171*ex[2]^2*ex[4]^6 + 
    36*ex[2]^3*ex[4]^6 - 45*ex[3]*ex[4]^6 - 397*ex[2]*ex[3]*ex[4]^6 + 
    448*ex[2]^2*ex[3]*ex[4]^6 + 173*ex[2]^3*ex[3]*ex[4]^6 - 
    36*ex[3]^2*ex[4]^6 + 939*ex[2]*ex[3]^2*ex[4]^6 + 
    510*ex[2]^2*ex[3]^2*ex[4]^6 - 465*ex[2]^3*ex[3]^2*ex[4]^6 + 
    9*ex[3]^3*ex[4]^6 - 315*ex[2]*ex[3]^3*ex[4]^6 - 
    657*ex[2]^2*ex[3]^3*ex[4]^6 - 333*ex[2]^3*ex[3]^3*ex[4]^6 + 9*ex[4]^7 + 
    90*ex[2]*ex[4]^7 - 90*ex[2]^2*ex[4]^7 - 45*ex[3]*ex[4]^7 - 
    422*ex[2]*ex[3]*ex[4]^7 + 50*ex[2]^2*ex[3]*ex[4]^7 - 51*ex[3]^2*ex[4]^7 + 
    312*ex[2]*ex[3]^2*ex[4]^7 + 363*ex[2]^2*ex[3]^2*ex[4]^7 + 
    3*ex[3]^3*ex[4]^7 + 6*ex[2]*ex[3]^3*ex[4]^7 + 3*ex[2]^2*ex[3]^3*ex[4]^7 + 
    9*ex[4]^8 + 54*ex[2]*ex[4]^8 - 6*ex[3]*ex[4]^8 - 
    115*ex[2]*ex[3]*ex[4]^8 - 15*ex[3]^2*ex[4]^8 - 15*ex[2]*ex[3]^2*ex[4]^8 - 
    109*ex[2]^3*ex[3]^4*ex[6] - 327*ex[2]^4*ex[3]^4*ex[6] - 
    327*ex[2]^5*ex[3]^4*ex[6] - 109*ex[2]^6*ex[3]^4*ex[6] + 
    327*ex[2]^3*ex[3]^3*ex[4]*ex[6] + 654*ex[2]^4*ex[3]^3*ex[4]*ex[6] + 
    327*ex[2]^5*ex[3]^3*ex[4]*ex[6] + 218*ex[2]^2*ex[3]^4*ex[4]*ex[6] + 
    436*ex[2]^3*ex[3]^4*ex[4]*ex[6] - 436*ex[2]^5*ex[3]^4*ex[4]*ex[6] - 
    218*ex[2]^6*ex[3]^4*ex[4]*ex[6] + 6*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] - 
    327*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] - 333*ex[2]^4*ex[3]^2*ex[4]^2*ex[6] + 
    18*ex[2]*ex[3]^3*ex[4]^2*ex[6] - 594*ex[2]^2*ex[3]^3*ex[4]^2*ex[6] - 
    579*ex[2]^3*ex[3]^3*ex[4]^2*ex[6] + 696*ex[2]^4*ex[3]^3*ex[4]^2*ex[6] + 
    663*ex[2]^5*ex[3]^3*ex[4]^2*ex[6] - 109*ex[2]*ex[3]^4*ex[4]^2*ex[6] + 
    109*ex[2]^2*ex[3]^4*ex[4]^2*ex[6] + 872*ex[2]^3*ex[3]^4*ex[4]^2*ex[6] + 
    872*ex[2]^4*ex[3]^4*ex[4]^2*ex[6] + 109*ex[2]^5*ex[3]^4*ex[4]^2*ex[6] - 
    109*ex[2]^6*ex[3]^4*ex[4]^2*ex[6] + 6*ex[2]^2*ex[3]*ex[4]^3*ex[6] + 
    115*ex[2]^3*ex[3]*ex[4]^3*ex[6] - 66*ex[2]*ex[3]^2*ex[4]^3*ex[6] + 
    546*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] - 81*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] - 
    693*ex[2]^4*ex[3]^2*ex[4]^3*ex[6] + 351*ex[2]*ex[3]^3*ex[4]^3*ex[6] - 
    594*ex[2]^2*ex[3]^3*ex[4]^3*ex[6] - 1914*ex[2]^3*ex[3]^3*ex[4]^3*ex[6] - 
    642*ex[2]^4*ex[3]^3*ex[4]^3*ex[6] + 327*ex[2]^5*ex[3]^3*ex[4]^3*ex[6] - 
    218*ex[2]*ex[3]^4*ex[4]^3*ex[6] - 436*ex[2]^2*ex[3]^4*ex[4]^3*ex[6] + 
    436*ex[2]^4*ex[3]^4*ex[4]^3*ex[6] + 218*ex[2]^5*ex[3]^4*ex[4]^3*ex[6] + 
    42*ex[2]*ex[3]*ex[4]^4*ex[6] - 137*ex[2]^2*ex[3]*ex[4]^4*ex[6] + 
    257*ex[2]^3*ex[3]*ex[4]^4*ex[6] + 6*ex[3]^2*ex[4]^4*ex[6] - 
    435*ex[2]*ex[3]^2*ex[4]^4*ex[6] + 873*ex[2]^2*ex[3]^2*ex[4]^4*ex[6] + 
    981*ex[2]^3*ex[3]^2*ex[4]^4*ex[6] - 333*ex[2]^4*ex[3]^2*ex[4]^4*ex[6] + 
    6*ex[3]^3*ex[4]^4*ex[6] + 705*ex[2]*ex[3]^3*ex[4]^4*ex[6] + 
    753*ex[2]^2*ex[3]^3*ex[4]^4*ex[6] - 585*ex[2]^3*ex[3]^3*ex[4]^4*ex[6] - 
    639*ex[2]^4*ex[3]^3*ex[4]^4*ex[6] - 109*ex[2]*ex[3]^4*ex[4]^4*ex[6] - 
    327*ex[2]^2*ex[3]^4*ex[4]^4*ex[6] - 327*ex[2]^3*ex[3]^4*ex[4]^4*ex[6] - 
    109*ex[2]^4*ex[3]^4*ex[4]^4*ex[6] - 18*ex[2]*ex[4]^5*ex[6] - 
    9*ex[2]^2*ex[4]^5*ex[6] + 6*ex[3]*ex[4]^5*ex[6] + 
    145*ex[2]*ex[3]*ex[4]^5*ex[6] - 400*ex[2]^2*ex[3]*ex[4]^5*ex[6] + 
    115*ex[2]^3*ex[3]*ex[4]^5*ex[6] - 819*ex[2]*ex[3]^2*ex[4]^5*ex[6] - 
    192*ex[2]^2*ex[3]^2*ex[4]^5*ex[6] + 627*ex[2]^3*ex[3]^2*ex[4]^5*ex[6] - 
    6*ex[3]^3*ex[4]^5*ex[6] + 321*ex[2]*ex[3]^3*ex[4]^5*ex[6] + 
    660*ex[2]^2*ex[3]^3*ex[4]^5*ex[6] + 333*ex[2]^3*ex[3]^3*ex[4]^5*ex[6] - 
    18*ex[2]*ex[4]^6*ex[6] + 39*ex[3]*ex[4]^6*ex[6] + 
    299*ex[2]*ex[3]*ex[4]^6*ex[6] - 176*ex[2]^2*ex[3]*ex[4]^6*ex[6] + 
    36*ex[3]^2*ex[4]^6*ex[6] - 327*ex[2]*ex[3]^2*ex[4]^6*ex[6] - 
    363*ex[2]^2*ex[3]^2*ex[4]^6*ex[6] - 3*ex[3]^3*ex[4]^6*ex[6] - 
    6*ex[2]*ex[3]^3*ex[4]^6*ex[6] - 3*ex[2]^2*ex[3]^3*ex[4]^6*ex[6] - 
    9*ex[4]^7*ex[6] - 18*ex[2]*ex[4]^7*ex[6] + 6*ex[3]*ex[4]^7*ex[6] + 
    115*ex[2]*ex[3]*ex[4]^7*ex[6] + 15*ex[3]^2*ex[4]^7*ex[6] + 
    15*ex[2]*ex[3]^2*ex[4]^7*ex[6], y[104] -> 4 + 3*ex[4], 
  y[105] -> -4*ex[2]*ex[3] + 4*ex[4] + 4*ex[3]*ex[4] - 2*ex[2]*ex[3]*ex[4] + 
    6*ex[4]^2 + 6*ex[3]*ex[4]^2 + 5*ex[2]*ex[3]*ex[4]^2 + 2*ex[4]^3 + 
    2*ex[3]*ex[4]^3 + 3*ex[2]*ex[3]*ex[4]^3 - 4*ex[4]*ex[6] - 
    4*ex[3]*ex[4]*ex[6] - 5*ex[2]*ex[3]*ex[4]*ex[6] - 2*ex[4]^2*ex[6] - 
    2*ex[3]*ex[4]^2*ex[6] - 3*ex[2]*ex[3]*ex[4]^2*ex[6], 
  y[106] -> -(ex[2]^2*ex[3]) + ex[2]*ex[3]*ex[4] - ex[2]^2*ex[3]*ex[4] + 
    ex[2]*ex[3]*ex[4]^2 - ex[2]*ex[3]*ex[6] + ex[4]*ex[6] + 
    ex[3]*ex[4]*ex[6], y[107] -> -(ex[2]*ex[3]) + ex[2]^2*ex[3] - 
    2*ex[2]*ex[4] + ex[3]*ex[4] - 2*ex[2]*ex[3]*ex[4] + ex[2]^2*ex[3]*ex[4] + 
    ex[4]^2 - ex[2]*ex[4]^2 + ex[3]*ex[4]^2 - ex[2]*ex[3]*ex[4]^2 + 
    ex[2]*ex[3]*ex[6] - ex[2]^2*ex[3]*ex[6] - ex[4]*ex[6] + 
    ex[2]*ex[4]*ex[6] - ex[3]*ex[4]*ex[6] + ex[2]*ex[3]*ex[4]*ex[6], 
  y[108] -> ex[2]^2 + ex[2]^3 - ex[2]*ex[4] + 2*ex[2]^2*ex[4] + 
    ex[2]^3*ex[4] - 3*ex[2]*ex[4]^2 + 2*ex[2]^2*ex[4]^2 - 4*ex[2]*ex[4]^3 + 
    ex[4]^4 + 2*ex[2]*ex[4]*ex[6] + 3*ex[2]*ex[4]^2*ex[6] - ex[4]^3*ex[6], 
  y[109] -> 6*ex[2]^5*ex[3]^2 + 12*ex[2]^6*ex[3]^2 + 6*ex[2]^7*ex[3]^2 - 
    ex[2]^4*ex[3]*ex[4] - 6*ex[2]^5*ex[3]*ex[4] - 7*ex[2]^6*ex[3]*ex[4] - 
    33*ex[2]^4*ex[3]^2*ex[4] - 60*ex[2]^5*ex[3]^2*ex[4] - 
    15*ex[2]^6*ex[3]^2*ex[4] + 12*ex[2]^7*ex[3]^2*ex[4] + 2*ex[2]^4*ex[4]^2 + 
    2*ex[2]^5*ex[4]^2 - 2*ex[2]^3*ex[3]*ex[4]^2 + 14*ex[2]^4*ex[3]*ex[4]^2 + 
    14*ex[2]^5*ex[3]*ex[4]^2 - 14*ex[2]^6*ex[3]*ex[4]^2 + 
    63*ex[2]^3*ex[3]^2*ex[4]^2 + 69*ex[2]^4*ex[3]^2*ex[4]^2 - 
    69*ex[2]^5*ex[3]^2*ex[4]^2 - 69*ex[2]^6*ex[3]^2*ex[4]^2 + 
    6*ex[2]^7*ex[3]^2*ex[4]^2 - 6*ex[2]^3*ex[4]^3 - 2*ex[2]^4*ex[4]^3 + 
    4*ex[2]^5*ex[4]^3 + 12*ex[2]^2*ex[3]*ex[4]^3 - 13*ex[2]^3*ex[3]*ex[4]^3 - 
    2*ex[2]^4*ex[3]*ex[4]^3 + 46*ex[2]^5*ex[3]*ex[4]^3 - 
    7*ex[2]^6*ex[3]*ex[4]^3 - 54*ex[2]^2*ex[3]^2*ex[4]^3 + 
    18*ex[2]^3*ex[3]^2*ex[4]^3 + 189*ex[2]^4*ex[3]^2*ex[4]^3 + 
    75*ex[2]^5*ex[3]^2*ex[4]^3 - 42*ex[2]^6*ex[3]^2*ex[4]^3 + 
    6*ex[2]^2*ex[4]^4 - 6*ex[2]^3*ex[4]^4 - 10*ex[2]^4*ex[4]^4 + 
    2*ex[2]^5*ex[4]^4 - 14*ex[2]*ex[3]*ex[4]^4 + 21*ex[2]^2*ex[3]*ex[4]^4 + 
    2*ex[2]^3*ex[3]*ex[4]^4 - 47*ex[2]^4*ex[3]*ex[4]^4 + 
    26*ex[2]^5*ex[3]*ex[4]^4 + 21*ex[2]*ex[3]^2*ex[4]^4 - 
    66*ex[2]^2*ex[3]^2*ex[4]^4 - 129*ex[2]^3*ex[3]^2*ex[4]^4 + 
    36*ex[2]^4*ex[3]^2*ex[4]^4 + 78*ex[2]^5*ex[3]^2*ex[4]^4 - 
    2*ex[2]*ex[4]^5 + 10*ex[2]^2*ex[4]^5 + 6*ex[2]^3*ex[4]^5 - 
    6*ex[2]^4*ex[4]^5 + 5*ex[3]*ex[4]^5 - 29*ex[2]*ex[3]*ex[4]^5 - 
    11*ex[2]^2*ex[3]*ex[4]^5 + 23*ex[2]^3*ex[3]*ex[4]^5 - 
    30*ex[2]^4*ex[3]*ex[4]^5 - 3*ex[3]^2*ex[4]^5 + 30*ex[2]*ex[3]^2*ex[4]^5 + 
    6*ex[2]^2*ex[3]^2*ex[4]^5 - 78*ex[2]^3*ex[3]^2*ex[4]^5 - 
    51*ex[2]^4*ex[3]^2*ex[4]^5 - 4*ex[2]*ex[4]^6 + 2*ex[2]^2*ex[4]^6 + 
    6*ex[2]^3*ex[4]^6 + 13*ex[3]*ex[4]^6 - 4*ex[2]*ex[3]*ex[4]^6 - 
    19*ex[2]^2*ex[3]*ex[4]^6 + 10*ex[2]^3*ex[3]*ex[4]^6 - 3*ex[3]^2*ex[4]^6 + 
    12*ex[2]*ex[3]^2*ex[4]^6 + 21*ex[2]^2*ex[3]^2*ex[4]^6 + 
    6*ex[2]^3*ex[3]^2*ex[4]^6 - 2*ex[2]*ex[4]^7 - 2*ex[2]^2*ex[4]^7 + 
    8*ex[3]*ex[4]^7 + 11*ex[2]*ex[3]*ex[4]^7 + ex[2]^2*ex[3]*ex[4]^7 + 
    3*ex[2]*ex[3]^2*ex[4]^7 + 3*ex[2]^2*ex[3]^2*ex[4]^7 + 
    9*ex[2]^4*ex[3]^2*ex[6] + 18*ex[2]^5*ex[3]^2*ex[6] + 
    9*ex[2]^6*ex[3]^2*ex[6] - ex[2]^3*ex[3]*ex[4]*ex[6] - 
    9*ex[2]^4*ex[3]*ex[4]*ex[6] - 12*ex[2]^5*ex[3]*ex[4]*ex[6] - 
    30*ex[2]^3*ex[3]^2*ex[4]*ex[6] - 48*ex[2]^4*ex[3]^2*ex[4]*ex[6] + 
    18*ex[2]^6*ex[3]^2*ex[4]*ex[6] + 2*ex[2]^3*ex[4]^2*ex[6] + 
    2*ex[2]^4*ex[4]^2*ex[6] - 3*ex[2]^2*ex[3]*ex[4]^2*ex[6] + 
    17*ex[2]^3*ex[3]*ex[4]^2*ex[6] + 16*ex[2]^4*ex[3]*ex[4]^2*ex[6] - 
    24*ex[2]^5*ex[3]*ex[4]^2*ex[6] + 36*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 
    9*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] - 96*ex[2]^4*ex[3]^2*ex[4]^2*ex[6] - 
    60*ex[2]^5*ex[3]^2*ex[4]^2*ex[6] + 9*ex[2]^6*ex[3]^2*ex[4]^2*ex[6] - 
    4*ex[2]^2*ex[4]^3*ex[6] + 4*ex[2]^4*ex[4]^3*ex[6] + 
    9*ex[2]*ex[3]*ex[4]^3*ex[6] - 8*ex[2]^2*ex[3]*ex[4]^3*ex[6] + 
    17*ex[2]^3*ex[3]*ex[4]^3*ex[6] + 62*ex[2]^4*ex[3]*ex[4]^3*ex[6] - 
    12*ex[2]^5*ex[3]*ex[4]^3*ex[6] - 18*ex[2]*ex[3]^2*ex[4]^3*ex[6] + 
    51*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] + 120*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] + 
    12*ex[2]^4*ex[3]^2*ex[4]^3*ex[6] - 39*ex[2]^5*ex[3]^2*ex[4]^3*ex[6] + 
    2*ex[2]*ex[4]^4*ex[6] - 6*ex[2]^2*ex[4]^4*ex[6] - 
    6*ex[2]^3*ex[4]^4*ex[6] + 2*ex[2]^4*ex[4]^4*ex[6] - 
    5*ex[3]*ex[4]^4*ex[6] + 13*ex[2]*ex[3]*ex[4]^4*ex[6] - 
    9*ex[2]^2*ex[3]*ex[4]^4*ex[6] - 33*ex[2]^3*ex[3]*ex[4]^4*ex[6] + 
    34*ex[2]^4*ex[3]*ex[4]^4*ex[6] + 3*ex[3]^2*ex[4]^4*ex[6] - 
    33*ex[2]*ex[3]^2*ex[4]^4*ex[6] - 18*ex[2]^2*ex[3]^2*ex[4]^4*ex[6] + 
    54*ex[2]^3*ex[3]^2*ex[4]^4*ex[6] + 36*ex[2]^4*ex[3]^2*ex[4]^4*ex[6] + 
    4*ex[2]*ex[4]^5*ex[6] - 4*ex[2]^3*ex[4]^5*ex[6] - 
    13*ex[3]*ex[4]^5*ex[6] - ex[2]*ex[3]*ex[4]^5*ex[6] + 
    12*ex[2]^2*ex[3]*ex[4]^5*ex[6] - 20*ex[2]^3*ex[3]*ex[4]^5*ex[6] + 
    3*ex[3]^2*ex[4]^5*ex[6] - 12*ex[2]*ex[3]^2*ex[4]^5*ex[6] - 
    12*ex[2]^2*ex[3]^2*ex[4]^5*ex[6] + 3*ex[2]^3*ex[3]^2*ex[4]^5*ex[6] + 
    2*ex[2]*ex[4]^6*ex[6] + 2*ex[2]^2*ex[4]^6*ex[6] - 
    11*ex[3]*ex[4]^6*ex[6] - 17*ex[2]*ex[3]*ex[4]^6*ex[6] - 
    2*ex[2]^2*ex[3]*ex[4]^6*ex[6] - 3*ex[3]^2*ex[4]^6*ex[6] - 
    12*ex[2]*ex[3]^2*ex[4]^6*ex[6] - 9*ex[2]^2*ex[3]^2*ex[4]^6*ex[6] - 
    3*ex[2]^3*ex[3]*ex[4]*ex[6]^2 - 5*ex[2]^4*ex[3]*ex[4]*ex[6]^2 + 
    6*ex[2]^2*ex[3]*ex[4]^2*ex[6]^2 + 4*ex[2]^3*ex[3]*ex[4]^2*ex[6]^2 - 
    10*ex[2]^4*ex[3]*ex[4]^2*ex[6]^2 - 6*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2 - 
    9*ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^2 - 3*ex[2]^4*ex[3]^2*ex[4]^2*ex[6]^2 + 
    3*ex[2]*ex[3]*ex[4]^3*ex[6]^2 + 16*ex[2]^2*ex[3]*ex[4]^3*ex[6]^2 + 
    20*ex[2]^3*ex[3]*ex[4]^3*ex[6]^2 - 5*ex[2]^4*ex[3]*ex[4]^3*ex[6]^2 + 
    6*ex[2]*ex[3]^2*ex[4]^3*ex[6]^2 + 3*ex[2]^2*ex[3]^2*ex[4]^3*ex[6]^2 - 
    3*ex[2]^3*ex[3]^2*ex[4]^3*ex[6]^2 + 2*ex[2]^2*ex[3]*ex[4]^4*ex[6]^2 + 
    10*ex[2]^3*ex[3]*ex[4]^4*ex[6]^2 + 3*ex[2]*ex[3]^2*ex[4]^4*ex[6]^2 - 
    3*ex[2]^2*ex[3]^2*ex[4]^4*ex[6]^2 - 6*ex[2]^3*ex[3]^2*ex[4]^4*ex[6]^2 + 
    3*ex[3]*ex[4]^5*ex[6]^2 + 6*ex[2]*ex[3]*ex[4]^5*ex[6]^2 + 
    ex[2]^2*ex[3]*ex[4]^5*ex[6]^2 + 3*ex[3]^2*ex[4]^5*ex[6]^2 + 
    9*ex[2]*ex[3]^2*ex[4]^5*ex[6]^2 + 6*ex[2]^2*ex[3]^2*ex[4]^5*ex[6]^2, 
  y[110] -> -116*ex[3]^2 - 232*ex[2]*ex[3]^2 - 116*ex[2]^2*ex[3]^2 + 
    54*ex[3]^3 + 162*ex[2]*ex[3]^3 + 162*ex[2]^2*ex[3]^3 + 
    54*ex[2]^3*ex[3]^3 + 238*ex[3]*ex[4] + 238*ex[2]*ex[3]*ex[4] - 
    233*ex[3]^2*ex[4] - 466*ex[2]*ex[3]^2*ex[4] - 233*ex[2]^2*ex[3]^2*ex[4] + 
    54*ex[3]^3*ex[4] + 162*ex[2]*ex[3]^3*ex[4] + 162*ex[2]^2*ex[3]^3*ex[4] + 
    54*ex[2]^3*ex[3]^3*ex[4] - 116*ex[4]^2 + 301*ex[3]*ex[4]^2 + 
    301*ex[2]*ex[3]*ex[4]^2 - 108*ex[3]^2*ex[4]^2 - 
    216*ex[2]*ex[3]^2*ex[4]^2 - 108*ex[2]^2*ex[3]^2*ex[4]^2 - 116*ex[4]^3 + 
    54*ex[3]*ex[4]^3 + 54*ex[2]*ex[3]*ex[4]^3, 
  y[111] -> ex[2]*ex[3] + ex[2]^2*ex[3] + ex[2]*ex[4] - ex[3]*ex[4] + 
    ex[2]^2*ex[3]*ex[4] - ex[4]^2 - ex[3]*ex[4]^2 - ex[2]*ex[3]*ex[4]^2 - 
    ex[2]*ex[3]*ex[6] - ex[2]^2*ex[3]*ex[6] + ex[4]*ex[6] + 
    ex[3]*ex[4]*ex[6] + ex[2]*ex[3]*ex[4]*ex[6], 
  y[112] -> -15*ex[2]*ex[3]^3*ex[4] - 60*ex[2]^2*ex[3]^3*ex[4] - 
    96*ex[2]^3*ex[3]^3*ex[4] - 72*ex[2]^4*ex[3]^3*ex[4] - 
    21*ex[2]^5*ex[3]^3*ex[4] + 53*ex[2]^2*ex[3]^4*ex[4] + 
    159*ex[2]^3*ex[3]^4*ex[4] + 159*ex[2]^4*ex[3]^4*ex[4] + 
    53*ex[2]^5*ex[3]^4*ex[4] - 108*ex[2]^2*ex[3]^5*ex[4] - 
    432*ex[2]^3*ex[3]^5*ex[4] - 648*ex[2]^4*ex[3]^5*ex[4] - 
    432*ex[2]^5*ex[3]^5*ex[4] - 108*ex[2]^6*ex[3]^5*ex[4] + 
    39*ex[2]*ex[3]^2*ex[4]^2 + 147*ex[2]^2*ex[3]^2*ex[4]^2 + 
    171*ex[2]^3*ex[3]^2*ex[4]^2 + 63*ex[2]^4*ex[3]^2*ex[4]^2 + 
    15*ex[3]^3*ex[4]^2 + 27*ex[2]*ex[3]^3*ex[4]^2 - 
    204*ex[2]^2*ex[3]^3*ex[4]^2 - 471*ex[2]^3*ex[3]^3*ex[4]^2 - 
    297*ex[2]^4*ex[3]^3*ex[4]^2 - 42*ex[2]^5*ex[3]^3*ex[4]^2 + 
    10*ex[2]*ex[3]^4*ex[4]^2 + 478*ex[2]^2*ex[3]^4*ex[4]^2 + 
    1374*ex[2]^3*ex[3]^4*ex[4]^2 + 1354*ex[2]^4*ex[3]^4*ex[4]^2 + 
    448*ex[2]^5*ex[3]^4*ex[4]^2 + 162*ex[2]*ex[3]^5*ex[4]^2 + 
    432*ex[2]^2*ex[3]^5*ex[4]^2 + 108*ex[2]^3*ex[3]^5*ex[4]^2 - 
    648*ex[2]^4*ex[3]^5*ex[4]^2 - 702*ex[2]^5*ex[3]^5*ex[4]^2 - 
    216*ex[2]^6*ex[3]^5*ex[4]^2 - 51*ex[2]*ex[3]*ex[4]^3 - 
    114*ex[2]^2*ex[3]*ex[4]^3 - 63*ex[2]^3*ex[3]*ex[4]^3 - 
    39*ex[3]^2*ex[4]^3 - 72*ex[2]*ex[3]^2*ex[4]^3 + 
    321*ex[2]^2*ex[3]^2*ex[4]^3 + 480*ex[2]^3*ex[3]^2*ex[4]^3 + 
    126*ex[2]^4*ex[3]^2*ex[4]^3 + 27*ex[3]^3*ex[4]^3 + 
    75*ex[2]*ex[3]^3*ex[4]^3 - 636*ex[2]^2*ex[3]^3*ex[4]^3 - 
    1410*ex[2]^3*ex[3]^3*ex[4]^3 - 747*ex[2]^4*ex[3]^3*ex[4]^3 - 
    21*ex[2]^5*ex[3]^3*ex[4]^3 - 63*ex[3]^4*ex[4]^3 - 
    682*ex[2]*ex[3]^4*ex[4]^3 - 949*ex[2]^2*ex[3]^4*ex[4]^3 + 
    615*ex[2]^3*ex[3]^4*ex[4]^3 + 1664*ex[2]^4*ex[3]^4*ex[4]^3 + 
    719*ex[2]^5*ex[3]^4*ex[4]^3 - 54*ex[3]^5*ex[4]^3 + 
    108*ex[2]*ex[3]^5*ex[4]^3 + 864*ex[2]^2*ex[3]^5*ex[4]^3 + 
    1296*ex[2]^3*ex[3]^5*ex[4]^3 + 594*ex[2]^4*ex[3]^5*ex[4]^3 - 
    108*ex[2]^5*ex[3]^5*ex[4]^3 - 108*ex[2]^6*ex[3]^5*ex[4]^3 + 
    15*ex[2]*ex[4]^4 + 21*ex[2]^2*ex[4]^4 + 51*ex[3]*ex[4]^4 - 
    12*ex[2]*ex[3]*ex[4]^4 - 251*ex[2]^2*ex[3]*ex[4]^4 - 
    126*ex[2]^3*ex[3]*ex[4]^4 - 57*ex[3]^2*ex[4]^4 - 
    249*ex[2]*ex[3]^2*ex[4]^4 + 336*ex[2]^2*ex[3]^2*ex[4]^4 + 
    591*ex[2]^3*ex[3]^2*ex[4]^4 + 63*ex[2]^4*ex[3]^2*ex[4]^4 + 
    195*ex[3]^3*ex[4]^4 + 939*ex[2]*ex[3]^3*ex[4]^4 + 
    447*ex[2]^2*ex[3]^3*ex[4]^4 - 1143*ex[2]^3*ex[3]^3*ex[4]^4 - 
    846*ex[2]^4*ex[3]^3*ex[4]^4 + 45*ex[3]^4*ex[4]^4 - 
    854*ex[2]*ex[3]^4*ex[4]^4 - 2508*ex[2]^2*ex[3]^4*ex[4]^4 - 
    1950*ex[2]^3*ex[3]^4*ex[4]^4 - 17*ex[2]^4*ex[3]^4*ex[4]^4 + 
    324*ex[2]^5*ex[3]^4*ex[4]^4 - 108*ex[3]^5*ex[4]^4 - 
    270*ex[2]*ex[3]^5*ex[4]^4 + 540*ex[2]^3*ex[3]^5*ex[4]^4 + 
    540*ex[2]^4*ex[3]^5*ex[4]^4 + 162*ex[2]^5*ex[3]^5*ex[4]^4 - 15*ex[4]^5 + 
    15*ex[2]*ex[4]^5 + 42*ex[2]^2*ex[4]^5 + 108*ex[3]*ex[4]^5 + 
    134*ex[2]*ex[3]*ex[4]^5 - 169*ex[2]^2*ex[3]*ex[4]^5 - 
    63*ex[2]^3*ex[3]*ex[4]^5 - 171*ex[3]^2*ex[4]^5 - 
    525*ex[2]*ex[3]^2*ex[4]^5 + 36*ex[2]^2*ex[3]^2*ex[4]^5 + 
    390*ex[2]^3*ex[3]^2*ex[4]^5 + 180*ex[3]^3*ex[4]^5 + 
    1386*ex[2]*ex[3]^3*ex[4]^5 + 1908*ex[2]^2*ex[3]^3*ex[4]^5 + 
    378*ex[2]^3*ex[3]^3*ex[4]^5 - 324*ex[2]^4*ex[3]^3*ex[4]^5 + 
    270*ex[3]^4*ex[4]^5 + 324*ex[2]*ex[3]^4*ex[4]^5 - 
    648*ex[2]^2*ex[3]^4*ex[4]^5 - 1188*ex[2]^3*ex[3]^4*ex[4]^5 - 
    486*ex[2]^4*ex[3]^4*ex[4]^5 - 54*ex[3]^5*ex[4]^5 - 
    216*ex[2]*ex[3]^5*ex[4]^5 - 324*ex[2]^2*ex[3]^5*ex[4]^5 - 
    216*ex[2]^3*ex[3]^5*ex[4]^5 - 54*ex[2]^4*ex[3]^5*ex[4]^5 - 30*ex[4]^6 - 
    15*ex[2]*ex[4]^6 + 21*ex[2]^2*ex[4]^6 + 126*ex[3]*ex[4]^6 + 
    118*ex[2]*ex[3]*ex[4]^6 - 32*ex[2]^2*ex[3]*ex[4]^6 - 
    246*ex[3]^2*ex[4]^6 - 642*ex[2]*ex[3]^2*ex[4]^6 - 
    288*ex[2]^2*ex[3]^2*ex[4]^6 + 108*ex[2]^3*ex[3]^2*ex[4]^6 - 
    165*ex[3]^3*ex[4]^6 + 156*ex[2]*ex[3]^3*ex[4]^6 + 
    807*ex[2]^2*ex[3]^3*ex[4]^6 + 486*ex[2]^3*ex[3]^3*ex[4]^6 + 
    162*ex[3]^4*ex[4]^6 + 486*ex[2]*ex[3]^4*ex[4]^6 + 
    486*ex[2]^2*ex[3]^4*ex[4]^6 + 162*ex[2]^3*ex[3]^4*ex[4]^6 - 15*ex[4]^7 - 
    15*ex[2]*ex[4]^7 + 123*ex[3]*ex[4]^7 + 23*ex[2]*ex[3]*ex[4]^7 - 
    39*ex[3]^2*ex[4]^7 - 201*ex[2]*ex[3]^2*ex[4]^7 - 
    162*ex[2]^2*ex[3]^2*ex[4]^7 - 162*ex[3]^3*ex[4]^7 - 
    324*ex[2]*ex[3]^3*ex[4]^7 - 162*ex[2]^2*ex[3]^3*ex[4]^7 + 
    54*ex[3]*ex[4]^8 + 54*ex[3]^2*ex[4]^8 + 54*ex[2]*ex[3]^2*ex[4]^8 - 
    116*ex[2]^2*ex[3]^4*ex[6] - 348*ex[2]^3*ex[3]^4*ex[6] - 
    348*ex[2]^4*ex[3]^4*ex[6] - 116*ex[2]^5*ex[3]^4*ex[6] + 
    54*ex[2]^2*ex[3]^5*ex[6] + 216*ex[2]^3*ex[3]^5*ex[6] + 
    324*ex[2]^4*ex[3]^5*ex[6] + 216*ex[2]^5*ex[3]^5*ex[6] + 
    54*ex[2]^6*ex[3]^5*ex[6] + 348*ex[2]^2*ex[3]^3*ex[4]*ex[6] + 
    696*ex[2]^3*ex[3]^3*ex[4]*ex[6] + 348*ex[2]^4*ex[3]^3*ex[4]*ex[6] + 
    62*ex[2]*ex[3]^4*ex[4]*ex[6] - 208*ex[2]^2*ex[3]^4*ex[4]*ex[6] - 
    996*ex[2]^3*ex[3]^4*ex[4]*ex[6] - 1120*ex[2]^4*ex[3]^4*ex[4]*ex[6] - 
    394*ex[2]^5*ex[3]^4*ex[4]*ex[6] - 108*ex[2]*ex[3]^5*ex[4]*ex[6] - 
    324*ex[2]^2*ex[3]^5*ex[4]*ex[6] - 216*ex[2]^3*ex[3]^5*ex[4]*ex[6] + 
    216*ex[2]^4*ex[3]^5*ex[4]*ex[6] + 324*ex[2]^5*ex[3]^5*ex[4]*ex[6] + 
    108*ex[2]^6*ex[3]^5*ex[4]*ex[6] + 6*ex[2]*ex[3]^2*ex[4]^2*ex[6] - 
    348*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] - 354*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] - 
    189*ex[2]*ex[3]^3*ex[4]^2*ex[6] + 480*ex[2]^2*ex[3]^3*ex[4]^2*ex[6] + 
    1527*ex[2]^3*ex[3]^3*ex[4]^2*ex[6] + 858*ex[2]^4*ex[3]^3*ex[4]^2*ex[6] + 
    54*ex[3]^4*ex[4]^2*ex[6] + 601*ex[2]*ex[3]^4*ex[4]^2*ex[6] + 
    1030*ex[2]^2*ex[3]^4*ex[4]^2*ex[6] + 24*ex[2]^3*ex[3]^4*ex[4]^2*ex[6] - 
    908*ex[2]^4*ex[3]^4*ex[4]^2*ex[6] - 449*ex[2]^5*ex[3]^4*ex[4]^2*ex[6] + 
    54*ex[3]^5*ex[4]^2*ex[6] - 486*ex[2]^2*ex[3]^5*ex[4]^2*ex[6] - 
    864*ex[2]^3*ex[3]^5*ex[4]^2*ex[6] - 486*ex[2]^4*ex[3]^5*ex[4]^2*ex[6] + 
    54*ex[2]^6*ex[3]^5*ex[4]^2*ex[6] + 6*ex[2]*ex[3]*ex[4]^3*ex[6] + 
    122*ex[2]^2*ex[3]*ex[4]^3*ex[6] - 6*ex[3]^2*ex[4]^3*ex[6] + 
    213*ex[2]*ex[3]^2*ex[4]^3*ex[6] - 543*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] - 
    762*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] - 159*ex[3]^3*ex[4]^3*ex[6] - 
    993*ex[2]*ex[3]^3*ex[4]^3*ex[6] - 810*ex[2]^2*ex[3]^3*ex[4]^3*ex[6] + 
    723*ex[2]^3*ex[3]^3*ex[4]^3*ex[6] + 699*ex[2]^4*ex[3]^3*ex[4]^3*ex[6] - 
    45*ex[3]^4*ex[4]^3*ex[6] + 584*ex[2]*ex[3]^4*ex[4]^3*ex[6] + 
    1860*ex[2]^2*ex[3]^4*ex[4]^3*ex[6] + 1626*ex[2]^3*ex[3]^4*ex[4]^3*ex[6] + 
    233*ex[2]^4*ex[3]^4*ex[4]^3*ex[6] - 162*ex[2]^5*ex[3]^4*ex[4]^3*ex[6] + 
    108*ex[3]^5*ex[4]^3*ex[6] + 324*ex[2]*ex[3]^5*ex[4]^3*ex[6] + 
    216*ex[2]^2*ex[3]^5*ex[4]^3*ex[6] - 216*ex[2]^3*ex[3]^5*ex[4]^3*ex[6] - 
    324*ex[2]^4*ex[3]^5*ex[4]^3*ex[6] - 108*ex[2]^5*ex[3]^5*ex[4]^3*ex[6] - 
    6*ex[3]*ex[4]^4*ex[6] - 56*ex[2]*ex[3]*ex[4]^4*ex[6] + 
    244*ex[2]^2*ex[3]*ex[4]^4*ex[6] + 135*ex[3]^2*ex[4]^4*ex[6] + 
    636*ex[2]*ex[3]^2*ex[4]^4*ex[6] + 12*ex[2]^2*ex[3]^2*ex[4]^4*ex[6] - 
    489*ex[2]^3*ex[3]^2*ex[4]^4*ex[6] - 183*ex[3]^3*ex[4]^4*ex[6] - 
    1230*ex[2]*ex[3]^3*ex[4]^4*ex[6] - 1749*ex[2]^2*ex[3]^3*ex[4]^4*ex[6] - 
    540*ex[2]^3*ex[3]^3*ex[4]^4*ex[6] + 162*ex[2]^4*ex[3]^3*ex[4]^4*ex[6] - 
    270*ex[3]^4*ex[4]^4*ex[6] - 486*ex[2]*ex[3]^4*ex[4]^4*ex[6] + 
    162*ex[2]^2*ex[3]^4*ex[4]^4*ex[6] + 702*ex[2]^3*ex[3]^4*ex[4]^4*ex[6] + 
    324*ex[2]^4*ex[3]^4*ex[4]^4*ex[6] + 54*ex[3]^5*ex[4]^4*ex[6] + 
    216*ex[2]*ex[3]^5*ex[4]^4*ex[6] + 324*ex[2]^2*ex[3]^5*ex[4]^4*ex[6] + 
    216*ex[2]^3*ex[3]^5*ex[4]^4*ex[6] + 54*ex[2]^4*ex[3]^5*ex[4]^4*ex[6] - 
    66*ex[3]*ex[4]^5*ex[6] - 121*ex[2]*ex[3]*ex[4]^5*ex[6] + 
    131*ex[2]^2*ex[3]*ex[4]^5*ex[6] + 261*ex[3]^2*ex[4]^5*ex[6] + 
    711*ex[2]*ex[3]^2*ex[4]^5*ex[6] + 396*ex[2]^2*ex[3]^2*ex[4]^5*ex[6] - 
    54*ex[2]^3*ex[3]^2*ex[4]^5*ex[6] + 165*ex[3]^3*ex[4]^5*ex[6] + 
    6*ex[2]*ex[3]^3*ex[4]^5*ex[6] - 483*ex[2]^2*ex[3]^3*ex[4]^5*ex[6] - 
    324*ex[2]^3*ex[3]^3*ex[4]^5*ex[6] - 162*ex[3]^4*ex[4]^5*ex[6] - 
    486*ex[2]*ex[3]^4*ex[4]^5*ex[6] - 486*ex[2]^2*ex[3]^4*ex[4]^5*ex[6] - 
    162*ex[2]^3*ex[3]^4*ex[4]^5*ex[6] - 123*ex[3]*ex[4]^6*ex[6] - 
    77*ex[2]*ex[3]*ex[4]^6*ex[6] + 39*ex[3]^2*ex[4]^6*ex[6] + 
    147*ex[2]*ex[3]^2*ex[4]^6*ex[6] + 108*ex[2]^2*ex[3]^2*ex[4]^6*ex[6] + 
    162*ex[3]^3*ex[4]^6*ex[6] + 324*ex[2]*ex[3]^3*ex[4]^6*ex[6] + 
    162*ex[2]^2*ex[3]^3*ex[4]^6*ex[6] - 54*ex[3]*ex[4]^7*ex[6] - 
    54*ex[3]^2*ex[4]^7*ex[6] - 54*ex[2]*ex[3]^2*ex[4]^7*ex[6], 
  y[113] -> ex[2] + 4*ex[2]^2 + 2*ex[2]*ex[3] + 6*ex[2]^2*ex[3] + 
    ex[2]*ex[3]^2 + 2*ex[2]^2*ex[3]^2 + ex[2]^3*ex[3]^2 - ex[4] - 
    4*ex[2]*ex[4] - 2*ex[3]*ex[4] - 6*ex[2]*ex[3]*ex[4] - ex[3]^2*ex[4] - 
    2*ex[2]*ex[3]^2*ex[4] - ex[2]^2*ex[3]^2*ex[4] - 4*ex[2]^2*ex[6] - 
    4*ex[2]^2*ex[3]*ex[6], y[114] -> ex[2]^2 + 2*ex[2]^3 - ex[2]*ex[4] - 
    3*ex[2]^2*ex[4] + 2*ex[2]^3*ex[4] + 4*ex[2]*ex[4]^2 - 3*ex[2]^2*ex[4]^2 - 
    3*ex[4]^3 + 3*ex[2]*ex[4]^3 - 2*ex[4]^4 + ex[2]^2*ex[6] - 
    2*ex[2]*ex[4]*ex[6] + ex[2]^2*ex[4]*ex[6] + 3*ex[4]^2*ex[6] - 
    ex[2]*ex[4]^2*ex[6] + 2*ex[4]^3*ex[6], 
  y[115] -> 4*ex[2]^3*ex[3] + ex[2]^2*ex[3]^2 + 2*ex[2]^3*ex[3]^2 + 
    ex[2]^4*ex[3]^2 - 8*ex[2]^2*ex[3]*ex[4] - 2*ex[2]*ex[3]^2*ex[4] - 
    4*ex[2]^2*ex[3]^2*ex[4] - 2*ex[2]^3*ex[3]^2*ex[4] + 
    4*ex[2]*ex[3]*ex[4]^2 + ex[3]^2*ex[4]^2 + 2*ex[2]*ex[3]^2*ex[4]^2 + 
    ex[2]^2*ex[3]^2*ex[4]^2 + 2*ex[2]^2*ex[3]*ex[6] - 2*ex[2]^3*ex[3]*ex[6] - 
    2*ex[2]*ex[3]*ex[4]*ex[6] + 2*ex[2]^2*ex[3]*ex[4]*ex[6] + 
    ex[2]^2*ex[6]^2, y[116] -> ex[2]^4*ex[3]^2 - 4*ex[2]^3*ex[3]^2*ex[4] + 
    6*ex[2]^2*ex[3]^2*ex[4]^2 - 4*ex[2]*ex[3]^2*ex[4]^3 + ex[3]^2*ex[4]^4 + 
    2*ex[2]^3*ex[3]*ex[6] + 2*ex[2]^3*ex[3]^2*ex[6] - 4*ex[2]^2*ex[4]*ex[6] - 
    8*ex[2]^2*ex[3]*ex[4]*ex[6] - 6*ex[2]^2*ex[3]^2*ex[4]*ex[6] + 
    8*ex[2]*ex[4]^2*ex[6] + 10*ex[2]*ex[3]*ex[4]^2*ex[6] + 
    6*ex[2]*ex[3]^2*ex[4]^2*ex[6] - 4*ex[4]^3*ex[6] - 4*ex[3]*ex[4]^3*ex[6] - 
    2*ex[3]^2*ex[4]^3*ex[6] + ex[2]^2*ex[6]^2 + 2*ex[2]^2*ex[3]*ex[6]^2 + 
    ex[2]^2*ex[3]^2*ex[6]^2 - 4*ex[2]*ex[4]*ex[6]^2 - 
    6*ex[2]*ex[3]*ex[4]*ex[6]^2 - 2*ex[2]*ex[3]^2*ex[4]*ex[6]^2 + 
    4*ex[4]^2*ex[6]^2 + 4*ex[3]*ex[4]^2*ex[6]^2 + ex[3]^2*ex[4]^2*ex[6]^2, 
  y[117] -> ex[2]^4*ex[3]^2 - 2*ex[2]^3*ex[3]^2*ex[4] + 
    2*ex[2]^4*ex[3]^2*ex[4] + ex[2]^2*ex[3]^2*ex[4]^2 - 
    4*ex[2]^3*ex[3]^2*ex[4]^2 + ex[2]^4*ex[3]^2*ex[4]^2 + 
    2*ex[2]^2*ex[3]^2*ex[4]^3 - 2*ex[2]^3*ex[3]^2*ex[4]^3 + 
    ex[2]^2*ex[3]^2*ex[4]^4 + 2*ex[2]^3*ex[3]*ex[6] + 
    2*ex[2]^3*ex[3]^2*ex[6] - 4*ex[2]^2*ex[4]*ex[6] - 
    8*ex[2]^2*ex[3]*ex[4]*ex[6] - 4*ex[2]^2*ex[3]^2*ex[4]*ex[6] + 
    2*ex[2]^3*ex[3]^2*ex[4]*ex[6] + 4*ex[2]*ex[4]^2*ex[6] - 
    4*ex[2]^2*ex[4]^2*ex[6] + 6*ex[2]*ex[3]*ex[4]^2*ex[6] - 
    6*ex[2]^2*ex[3]*ex[4]^2*ex[6] - 2*ex[2]^3*ex[3]*ex[4]^2*ex[6] + 
    2*ex[2]*ex[3]^2*ex[4]^2*ex[6] - 4*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 
    4*ex[2]*ex[4]^3*ex[6] + 6*ex[2]*ex[3]*ex[4]^3*ex[6] + 
    2*ex[2]^2*ex[3]*ex[4]^3*ex[6] + 2*ex[2]*ex[3]^2*ex[4]^3*ex[6] + 
    ex[2]^2*ex[6]^2 + 2*ex[2]^2*ex[3]*ex[6]^2 + ex[2]^2*ex[3]^2*ex[6]^2 - 
    2*ex[2]*ex[4]*ex[6]^2 + 2*ex[2]^2*ex[4]*ex[6]^2 - 
    4*ex[2]*ex[3]*ex[4]*ex[6]^2 + 2*ex[2]^2*ex[3]*ex[4]*ex[6]^2 - 
    2*ex[2]*ex[3]^2*ex[4]*ex[6]^2 + ex[4]^2*ex[6]^2 - 
    2*ex[2]*ex[4]^2*ex[6]^2 + ex[2]^2*ex[4]^2*ex[6]^2 + 
    2*ex[3]*ex[4]^2*ex[6]^2 - 2*ex[2]*ex[3]*ex[4]^2*ex[6]^2 + 
    ex[3]^2*ex[4]^2*ex[6]^2, y[118] -> -(ex[2]^5*ex[3]) - ex[2]^5*ex[3]^2 + 
    4*ex[2]^4*ex[4] + 4*ex[2]^5*ex[4] + 13*ex[2]^4*ex[3]*ex[4] + 
    7*ex[2]^5*ex[3]*ex[4] + 9*ex[2]^4*ex[3]^2*ex[4] + 
    4*ex[2]^5*ex[3]^2*ex[4] - 12*ex[2]^3*ex[4]^2 + 6*ex[2]^4*ex[4]^2 + 
    12*ex[2]^5*ex[4]^2 - 32*ex[2]^3*ex[3]*ex[4]^2 + 
    14*ex[2]^4*ex[3]*ex[4]^2 + 23*ex[2]^5*ex[3]*ex[4]^2 - 
    20*ex[2]^3*ex[3]^2*ex[4]^2 + 5*ex[2]^4*ex[3]^2*ex[4]^2 + 
    13*ex[2]^5*ex[3]^2*ex[4]^2 + 12*ex[2]^2*ex[4]^3 - 43*ex[2]^3*ex[4]^3 - 
    16*ex[2]^4*ex[4]^3 + 8*ex[2]^5*ex[4]^3 + 30*ex[2]^2*ex[3]*ex[4]^3 - 
    76*ex[2]^3*ex[3]*ex[4]^3 - 32*ex[2]^4*ex[3]*ex[4]^3 + 
    15*ex[2]^5*ex[3]*ex[4]^3 + 18*ex[2]^2*ex[3]^2*ex[4]^3 - 
    30*ex[2]^3*ex[3]^2*ex[4]^3 - 22*ex[2]^4*ex[3]^2*ex[4]^3 + 
    8*ex[2]^5*ex[3]^2*ex[4]^3 - 4*ex[2]*ex[4]^4 + 51*ex[2]^2*ex[4]^4 - 
    27*ex[2]^3*ex[4]^4 - 18*ex[2]^4*ex[4]^4 - 11*ex[2]*ex[3]*ex[4]^4 + 
    82*ex[2]^2*ex[3]*ex[4]^4 - 31*ex[2]^3*ex[3]*ex[4]^4 - 
    33*ex[2]^4*ex[3]*ex[4]^4 - 7*ex[2]*ex[3]^2*ex[4]^4 + 
    30*ex[2]^2*ex[3]^2*ex[4]^4 + 2*ex[2]^3*ex[3]^2*ex[4]^4 - 
    18*ex[2]^4*ex[3]^2*ex[4]^4 - 17*ex[2]*ex[4]^5 + 53*ex[2]^2*ex[4]^5 + 
    4*ex[2]^3*ex[4]^5 + ex[3]*ex[4]^5 - 27*ex[2]*ex[3]*ex[4]^5 + 
    65*ex[2]^2*ex[3]*ex[4]^5 + 13*ex[2]^3*ex[3]*ex[4]^5 + ex[3]^2*ex[4]^5 - 
    10*ex[2]*ex[3]^2*ex[4]^5 + 10*ex[2]^2*ex[3]^2*ex[4]^5 + 
    12*ex[2]^3*ex[3]^2*ex[4]^5 - ex[4]^6 - 21*ex[2]*ex[4]^6 + 
    14*ex[2]^2*ex[4]^6 - 24*ex[2]*ex[3]*ex[4]^6 + 13*ex[2]^2*ex[3]*ex[4]^6 + 
    ex[3]^2*ex[4]^6 - 3*ex[2]*ex[3]^2*ex[4]^6 - 2*ex[2]^2*ex[3]^2*ex[4]^6 - 
    ex[4]^7 - 8*ex[2]*ex[4]^7 - ex[3]*ex[4]^7 - 8*ex[2]*ex[3]*ex[4]^7 - 
    ex[2]^4*ex[6] - 4*ex[2]^4*ex[3]*ex[6] - 3*ex[2]^5*ex[3]*ex[6] - 
    3*ex[2]^4*ex[3]^2*ex[6] - 3*ex[2]^5*ex[3]^2*ex[6] + 
    6*ex[2]^3*ex[4]*ex[6] + ex[2]^4*ex[4]*ex[6] + 16*ex[2]^3*ex[3]*ex[4]*
     ex[6] + 6*ex[2]^4*ex[3]*ex[4]*ex[6] - 6*ex[2]^5*ex[3]*ex[4]*ex[6] + 
    10*ex[2]^3*ex[3]^2*ex[4]*ex[6] + 6*ex[2]^4*ex[3]^2*ex[4]*ex[6] - 
    6*ex[2]^5*ex[3]^2*ex[4]*ex[6] - 9*ex[2]^2*ex[4]^2*ex[6] + 
    20*ex[2]^3*ex[4]^2*ex[6] + 11*ex[2]^4*ex[4]^2*ex[6] - 
    21*ex[2]^2*ex[3]*ex[4]^2*ex[6] + 31*ex[2]^3*ex[3]*ex[4]^2*ex[6] + 
    33*ex[2]^4*ex[3]*ex[4]^2*ex[6] - 3*ex[2]^5*ex[3]*ex[4]^2*ex[6] - 
    12*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 9*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] + 
    24*ex[2]^4*ex[3]^2*ex[4]^2*ex[6] - 3*ex[2]^5*ex[3]^2*ex[4]^2*ex[6] + 
    4*ex[2]*ex[4]^3*ex[6] - 46*ex[2]^2*ex[4]^3*ex[6] + 
    3*ex[2]^3*ex[4]^3*ex[6] + 9*ex[2]^4*ex[4]^3*ex[6] + 
    10*ex[2]*ex[3]*ex[4]^3*ex[6] - 68*ex[2]^2*ex[3]*ex[4]^3*ex[6] - 
    12*ex[2]^3*ex[3]*ex[4]^3*ex[6] + 22*ex[2]^4*ex[3]*ex[4]^3*ex[6] + 
    6*ex[2]*ex[3]^2*ex[4]^3*ex[6] - 21*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] - 
    19*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] + 14*ex[2]^4*ex[3]^2*ex[4]^3*ex[6] + 
    24*ex[2]*ex[4]^4*ex[6] - 45*ex[2]^2*ex[4]^4*ex[6] - 
    10*ex[2]^3*ex[4]^4*ex[6] - ex[3]*ex[4]^4*ex[6] + 
    34*ex[2]*ex[3]*ex[4]^4*ex[6] - 48*ex[2]^2*ex[3]*ex[4]^4*ex[6] - 
    22*ex[2]^3*ex[3]*ex[4]^4*ex[6] - ex[3]^2*ex[4]^4*ex[6] + 
    10*ex[2]*ex[3]^2*ex[4]^4*ex[6] - ex[2]^2*ex[3]^2*ex[4]^4*ex[6] - 
    14*ex[2]^3*ex[3]^2*ex[4]^4*ex[6] + ex[4]^5*ex[6] + 
    29*ex[2]*ex[4]^5*ex[6] - 11*ex[2]^2*ex[4]^5*ex[6] + 
    30*ex[2]*ex[3]*ex[4]^5*ex[6] - 10*ex[2]^2*ex[3]*ex[4]^5*ex[6] - 
    ex[3]^2*ex[4]^5*ex[6] + ex[2]*ex[3]^2*ex[4]^5*ex[6] + 
    2*ex[2]^2*ex[3]^2*ex[4]^5*ex[6] + 2*ex[4]^6*ex[6] + 
    12*ex[2]*ex[4]^6*ex[6] + 3*ex[3]*ex[4]^6*ex[6] + 
    13*ex[2]*ex[3]*ex[4]^6*ex[6] + ex[3]^2*ex[4]^6*ex[6] + 
    ex[2]*ex[3]^2*ex[4]^6*ex[6] + ex[2]^4*ex[6]^2 - ex[2]^4*ex[3]^2*ex[6]^2 - 
    2*ex[2]^3*ex[4]*ex[6]^2 + 2*ex[2]^4*ex[4]*ex[6]^2 + 
    ex[2]^3*ex[3]*ex[4]*ex[6]^2 + 3*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 - 
    2*ex[2]^4*ex[3]^2*ex[4]*ex[6]^2 + 5*ex[2]^2*ex[4]^2*ex[6]^2 - 
    2*ex[2]^3*ex[4]^2*ex[6]^2 + ex[2]^4*ex[4]^2*ex[6]^2 + 
    4*ex[2]^2*ex[3]*ex[4]^2*ex[6]^2 + 5*ex[2]^3*ex[3]*ex[4]^2*ex[6]^2 - 
    ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2 + 7*ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^2 - 
    ex[2]^4*ex[3]^2*ex[4]^2*ex[6]^2 - 6*ex[2]*ex[4]^3*ex[6]^2 + 
    5*ex[2]^2*ex[4]^3*ex[6]^2 - 7*ex[2]*ex[3]*ex[4]^3*ex[6]^2 + 
    3*ex[2]^3*ex[3]*ex[4]^3*ex[6]^2 - ex[2]*ex[3]^2*ex[4]^3*ex[6]^2 - 
    5*ex[2]^2*ex[3]^2*ex[4]^3*ex[6]^2 + 3*ex[2]^3*ex[3]^2*ex[4]^3*ex[6]^2 - 
    8*ex[2]*ex[4]^4*ex[6]^2 + ex[2]^2*ex[4]^4*ex[6]^2 - 
    7*ex[2]*ex[3]*ex[4]^4*ex[6]^2 + ex[2]*ex[3]^2*ex[4]^4*ex[6]^2 - 
    ex[2]^2*ex[3]^2*ex[4]^4*ex[6]^2 - ex[4]^5*ex[6]^2 - 
    4*ex[2]*ex[4]^5*ex[6]^2 - 2*ex[3]*ex[4]^5*ex[6]^2 - 
    5*ex[2]*ex[3]*ex[4]^5*ex[6]^2 - ex[3]^2*ex[4]^5*ex[6]^2 - 
    ex[2]*ex[3]^2*ex[4]^5*ex[6]^2, y[119] -> -(ex[2]^7*ex[3]^2*ex[4]) + 
    ex[2]^8*ex[3]^2*ex[4] - ex[2]^7*ex[3]^3*ex[4] + 6*ex[2]^6*ex[4]^2 + 
    8*ex[2]^7*ex[4]^2 + ex[2]^5*ex[3]*ex[4]^2 + 15*ex[2]^6*ex[3]*ex[4]^2 + 
    20*ex[2]^7*ex[3]*ex[4]^2 + ex[2]^5*ex[3]^2*ex[4]^2 + 
    19*ex[2]^6*ex[3]^2*ex[4]^2 + 12*ex[2]^7*ex[3]^2*ex[4]^2 + 
    4*ex[2]^8*ex[3]^2*ex[4]^2 + 10*ex[2]^6*ex[3]^3*ex[4]^2 + 
    6*ex[2]^7*ex[3]^3*ex[4]^2 + ex[2]^8*ex[3]^3*ex[4]^2 - 
    30*ex[2]^5*ex[4]^3 - 26*ex[2]^6*ex[4]^3 + 24*ex[2]^7*ex[4]^3 - 
    5*ex[2]^4*ex[3]*ex[4]^3 - 68*ex[2]^5*ex[3]*ex[4]^3 - 
    43*ex[2]^6*ex[3]*ex[4]^3 + 68*ex[2]^7*ex[3]*ex[4]^3 - 
    5*ex[2]^4*ex[3]^2*ex[4]^3 - 69*ex[2]^5*ex[3]^2*ex[4]^3 - 
    7*ex[2]^6*ex[3]^2*ex[4]^3 + 48*ex[2]^7*ex[3]^2*ex[4]^3 + 
    5*ex[2]^8*ex[3]^2*ex[4]^3 - 31*ex[2]^5*ex[3]^3*ex[4]^3 - 
    4*ex[2]^6*ex[3]^3*ex[4]^3 + 22*ex[2]^7*ex[3]^3*ex[4]^3 + 
    2*ex[2]^8*ex[3]^3*ex[4]^3 + 60*ex[2]^4*ex[4]^4 + 2*ex[2]^5*ex[4]^4 - 
    118*ex[2]^6*ex[4]^4 + 24*ex[2]^7*ex[4]^4 + 10*ex[2]^3*ex[3]*ex[4]^4 + 
    119*ex[2]^4*ex[3]*ex[4]^4 - 69*ex[2]^5*ex[3]*ex[4]^4 - 
    269*ex[2]^6*ex[3]*ex[4]^4 + 76*ex[2]^7*ex[3]*ex[4]^4 + 
    10*ex[2]^3*ex[3]^2*ex[4]^4 + 104*ex[2]^4*ex[3]^2*ex[4]^4 - 
    132*ex[2]^5*ex[3]^2*ex[4]^4 - 186*ex[2]^6*ex[3]^2*ex[4]^4 + 
    56*ex[2]^7*ex[3]^2*ex[4]^4 + 2*ex[2]^8*ex[3]^2*ex[4]^4 + 
    45*ex[2]^4*ex[3]^3*ex[4]^4 - 45*ex[2]^5*ex[3]^3*ex[4]^4 - 
    77*ex[2]^6*ex[3]^3*ex[4]^4 + 22*ex[2]^7*ex[3]^3*ex[4]^4 + 
    ex[2]^8*ex[3]^3*ex[4]^4 - 60*ex[2]^3*ex[4]^5 + 92*ex[2]^4*ex[4]^5 + 
    206*ex[2]^5*ex[4]^5 - 134*ex[2]^6*ex[4]^5 + 8*ex[2]^7*ex[4]^5 - 
    10*ex[2]^2*ex[3]*ex[4]^5 - 96*ex[2]^3*ex[3]*ex[4]^5 + 
    301*ex[2]^4*ex[3]*ex[4]^5 + 340*ex[2]^5*ex[3]*ex[4]^5 - 
    349*ex[2]^6*ex[3]*ex[4]^5 + 28*ex[2]^7*ex[3]*ex[4]^5 - 
    10*ex[2]^2*ex[3]^2*ex[4]^5 - 70*ex[2]^3*ex[3]^2*ex[4]^5 + 
    324*ex[2]^4*ex[3]^2*ex[4]^5 + 158*ex[2]^5*ex[3]^2*ex[4]^5 - 
    275*ex[2]^6*ex[3]^2*ex[4]^5 + 21*ex[2]^7*ex[3]^2*ex[4]^5 - 
    34*ex[2]^3*ex[3]^3*ex[4]^5 + 106*ex[2]^4*ex[3]^3*ex[4]^5 + 
    72*ex[2]^5*ex[3]^3*ex[4]^5 - 102*ex[2]^6*ex[3]^3*ex[4]^5 + 
    7*ex[2]^7*ex[3]^3*ex[4]^5 + 30*ex[2]^2*ex[4]^6 - 148*ex[2]^3*ex[4]^6 - 
    124*ex[2]^4*ex[4]^6 + 286*ex[2]^5*ex[4]^6 - 48*ex[2]^6*ex[4]^6 + 
    5*ex[2]*ex[3]*ex[4]^6 + 29*ex[2]^2*ex[3]*ex[4]^6 - 
    356*ex[2]^3*ex[3]*ex[4]^6 - 37*ex[2]^4*ex[3]*ex[4]^6 + 
    610*ex[2]^5*ex[3]*ex[4]^6 - 138*ex[2]^6*ex[3]*ex[4]^6 + 
    5*ex[2]*ex[3]^2*ex[4]^6 + 12*ex[2]^2*ex[3]^2*ex[4]^6 - 
    308*ex[2]^3*ex[3]^2*ex[4]^6 + 133*ex[2]^4*ex[3]^2*ex[4]^6 + 
    431*ex[2]^5*ex[3]^2*ex[4]^6 - 115*ex[2]^6*ex[3]^2*ex[4]^6 + 
    13*ex[2]^2*ex[3]^3*ex[4]^6 - 98*ex[2]^3*ex[3]^3*ex[4]^6 + 
    19*ex[2]^4*ex[3]^3*ex[4]^6 + 155*ex[2]^5*ex[3]^3*ex[4]^6 - 
    39*ex[2]^6*ex[3]^3*ex[4]^6 - 6*ex[2]*ex[4]^7 + 94*ex[2]^2*ex[4]^7 - 
    44*ex[2]^3*ex[4]^7 - 284*ex[2]^4*ex[4]^7 + 112*ex[2]^5*ex[4]^7 - 
    ex[3]*ex[4]^7 + 4*ex[2]*ex[3]*ex[4]^7 + 177*ex[2]^2*ex[3]*ex[4]^7 - 
    258*ex[2]^3*ex[3]*ex[4]^7 - 476*ex[2]^4*ex[3]*ex[4]^7 + 
    270*ex[2]^5*ex[3]*ex[4]^7 - ex[3]^2*ex[4]^7 + 8*ex[2]*ex[3]^2*ex[4]^7 + 
    125*ex[2]^2*ex[3]^2*ex[4]^7 - 290*ex[2]^3*ex[3]^2*ex[4]^7 - 
    265*ex[2]^4*ex[3]^2*ex[4]^7 + 211*ex[2]^5*ex[3]^2*ex[4]^7 - 
    2*ex[2]*ex[3]^3*ex[4]^7 + 42*ex[2]^2*ex[3]^3*ex[4]^7 - 
    70*ex[2]^3*ex[3]^3*ex[4]^7 - 100*ex[2]^4*ex[3]^3*ex[4]^7 + 
    69*ex[2]^5*ex[3]^3*ex[4]^7 - 22*ex[2]*ex[4]^8 + 82*ex[2]^2*ex[4]^8 + 
    116*ex[2]^3*ex[4]^8 - 128*ex[2]^4*ex[4]^8 - 3*ex[3]*ex[4]^8 - 
    27*ex[2]*ex[3]*ex[4]^8 + 203*ex[2]^2*ex[3]*ex[4]^8 + 
    118*ex[2]^3*ex[3]*ex[4]^8 - 262*ex[2]^4*ex[3]*ex[4]^8 - 
    3*ex[3]^2*ex[4]^8 - 12*ex[2]*ex[3]^2*ex[4]^8 + 
    162*ex[2]^2*ex[3]^2*ex[4]^8 + 14*ex[2]^3*ex[3]^2*ex[4]^8 - 
    183*ex[2]^4*ex[3]^2*ex[4]^8 - 7*ex[2]*ex[3]^3*ex[4]^8 + 
    41*ex[2]^2*ex[3]^3*ex[4]^8 + 18*ex[2]^3*ex[3]^3*ex[4]^8 - 
    58*ex[2]^4*ex[3]^3*ex[4]^8 - 26*ex[2]*ex[4]^9 + 2*ex[2]^2*ex[4]^9 + 
    72*ex[2]^3*ex[4]^9 - 3*ex[3]*ex[4]^9 - 46*ex[2]*ex[3]*ex[4]^9 + 
    41*ex[2]^2*ex[3]*ex[4]^9 + 126*ex[2]^3*ex[3]*ex[4]^9 - 
    3*ex[3]^2*ex[4]^9 - 28*ex[2]*ex[3]^2*ex[4]^9 + 
    47*ex[2]^2*ex[3]^2*ex[4]^9 + 76*ex[2]^3*ex[3]^2*ex[4]^9 - 
    8*ex[2]*ex[3]^3*ex[4]^9 + 8*ex[2]^2*ex[3]^3*ex[4]^9 + 
    24*ex[2]^3*ex[3]^3*ex[4]^9 - 10*ex[2]*ex[4]^10 - 16*ex[2]^2*ex[4]^10 - 
    ex[3]*ex[4]^10 - 20*ex[2]*ex[3]*ex[4]^10 - 24*ex[2]^2*ex[3]*ex[4]^10 - 
    ex[3]^2*ex[4]^10 - 13*ex[2]*ex[3]^2*ex[4]^10 - 
    12*ex[2]^2*ex[3]^2*ex[4]^10 - 3*ex[2]*ex[3]^3*ex[4]^10 - 
    4*ex[2]^2*ex[3]^3*ex[4]^10 + ex[2]^7*ex[3]^2*ex[6] + 
    ex[2]^7*ex[3]^3*ex[6] - 5*ex[2]^6*ex[3]*ex[4]*ex[6] - 
    2*ex[2]^7*ex[3]*ex[4]*ex[6] - 16*ex[2]^6*ex[3]^2*ex[4]*ex[6] - 
    2*ex[2]^7*ex[3]^2*ex[4]*ex[6] - 11*ex[2]^6*ex[3]^3*ex[4]*ex[6] - 
    2*ex[2]^7*ex[3]^3*ex[4]*ex[6] + 9*ex[2]^5*ex[4]^2*ex[6] + 
    10*ex[2]^6*ex[4]^2*ex[6] + ex[2]^4*ex[3]*ex[4]^2*ex[6] + 
    40*ex[2]^5*ex[3]*ex[4]^2*ex[6] + 20*ex[2]^6*ex[3]*ex[4]^2*ex[6] - 
    4*ex[2]^7*ex[3]*ex[4]^2*ex[6] + ex[2]^4*ex[3]^2*ex[4]^2*ex[6] + 
    69*ex[2]^5*ex[3]^2*ex[4]^2*ex[6] + ex[2]^6*ex[3]^2*ex[4]^2*ex[6] - 
    7*ex[2]^7*ex[3]^2*ex[4]^2*ex[6] + 38*ex[2]^5*ex[3]^3*ex[4]^2*ex[6] - 
    9*ex[2]^7*ex[3]^3*ex[4]^2*ex[6] - 36*ex[2]^4*ex[4]^3*ex[6] - 
    27*ex[2]^5*ex[4]^3*ex[6] + 26*ex[2]^6*ex[4]^3*ex[6] - 
    4*ex[2]^3*ex[3]*ex[4]^3*ex[6] - 104*ex[2]^4*ex[3]*ex[4]^3*ex[6] + 
    ex[2]^5*ex[3]*ex[4]^3*ex[6] + 82*ex[2]^6*ex[3]*ex[4]^3*ex[6] - 
    6*ex[2]^7*ex[3]*ex[4]^3*ex[6] - 4*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] - 
    130*ex[2]^4*ex[3]^2*ex[4]^3*ex[6] + 86*ex[2]^5*ex[3]^2*ex[4]^3*ex[6] + 
    85*ex[2]^6*ex[3]^2*ex[4]^3*ex[6] - 10*ex[2]^7*ex[3]^2*ex[4]^3*ex[6] - 
    62*ex[2]^4*ex[3]^3*ex[4]^3*ex[6] + 43*ex[2]^5*ex[3]^3*ex[4]^3*ex[6] + 
    56*ex[2]^6*ex[3]^3*ex[4]^3*ex[6] - 10*ex[2]^7*ex[3]^3*ex[4]^3*ex[6] + 
    54*ex[2]^3*ex[4]^4*ex[6] - 11*ex[2]^4*ex[4]^4*ex[6] - 
    121*ex[2]^5*ex[4]^4*ex[6] + 26*ex[2]^6*ex[4]^4*ex[6] + 
    6*ex[2]^2*ex[3]*ex[4]^4*ex[6] + 119*ex[2]^3*ex[3]*ex[4]^4*ex[6] - 
    171*ex[2]^4*ex[3]*ex[4]^4*ex[6] - 234*ex[2]^5*ex[3]*ex[4]^4*ex[6] + 
    114*ex[2]^6*ex[3]*ex[4]^4*ex[6] - 4*ex[2]^7*ex[3]*ex[4]^4*ex[6] + 
    6*ex[2]^2*ex[3]^2*ex[4]^4*ex[6] + 118*ex[2]^3*ex[3]^2*ex[4]^4*ex[6] - 
    294*ex[2]^4*ex[3]^2*ex[4]^4*ex[6] - 160*ex[2]^5*ex[3]^2*ex[4]^4*ex[6] + 
    139*ex[2]^6*ex[3]^2*ex[4]^4*ex[6] - 6*ex[2]^7*ex[3]^2*ex[4]^4*ex[6] + 
    53*ex[2]^3*ex[3]^3*ex[4]^4*ex[6] - 123*ex[2]^4*ex[3]^3*ex[4]^4*ex[6] - 
    92*ex[2]^5*ex[3]^3*ex[4]^4*ex[6] + 78*ex[2]^6*ex[3]^3*ex[4]^4*ex[6] - 
    4*ex[2]^7*ex[3]^3*ex[4]^4*ex[6] - 36*ex[2]^2*ex[4]^5*ex[6] + 
    98*ex[2]^3*ex[4]^5*ex[6] + 169*ex[2]^4*ex[4]^5*ex[6] - 
    145*ex[2]^5*ex[4]^5*ex[6] + 10*ex[2]^6*ex[4]^5*ex[6] - 
    4*ex[2]*ex[3]*ex[4]^5*ex[6] - 58*ex[2]^2*ex[3]*ex[4]^5*ex[6] + 
    335*ex[2]^3*ex[3]*ex[4]^5*ex[6] + 154*ex[2]^4*ex[3]*ex[4]^5*ex[6] - 
    398*ex[2]^5*ex[3]*ex[4]^5*ex[6] + 57*ex[2]^6*ex[3]*ex[4]^5*ex[6] - 
    4*ex[2]*ex[3]^2*ex[4]^5*ex[6] - 45*ex[2]^2*ex[3]^2*ex[4]^5*ex[6] + 
    384*ex[2]^3*ex[3]^2*ex[4]^5*ex[6] - 30*ex[2]^4*ex[3]^2*ex[4]^5*ex[6] - 
    388*ex[2]^5*ex[3]^2*ex[4]^5*ex[6] + 71*ex[2]^6*ex[3]^2*ex[4]^5*ex[6] - 
    23*ex[2]^2*ex[3]^3*ex[4]^5*ex[6] + 144*ex[2]^3*ex[3]^3*ex[4]^5*ex[6] + 
    18*ex[2]^4*ex[3]^3*ex[4]^5*ex[6] - 180*ex[2]^5*ex[3]^3*ex[4]^5*ex[6] + 
    33*ex[2]^6*ex[3]^3*ex[4]^5*ex[6] + 9*ex[2]*ex[4]^6*ex[6] - 
    106*ex[2]^2*ex[4]^6*ex[6] - 34*ex[2]^3*ex[4]^6*ex[6] + 
    266*ex[2]^4*ex[4]^6*ex[6] - 60*ex[2]^5*ex[4]^6*ex[6] + 
    ex[3]*ex[4]^6*ex[6] + 5*ex[2]*ex[3]*ex[4]^6*ex[6] - 
    249*ex[2]^2*ex[3]*ex[4]^6*ex[6] + 178*ex[2]^3*ex[3]*ex[4]^6*ex[6] + 
    525*ex[2]^4*ex[3]*ex[4]^6*ex[6] - 203*ex[2]^5*ex[3]*ex[4]^6*ex[6] + 
    ex[3]^2*ex[4]^6*ex[6] - 223*ex[2]^2*ex[3]^2*ex[4]^6*ex[6] + 
    301*ex[2]^3*ex[3]^2*ex[4]^6*ex[6] + 398*ex[2]^4*ex[3]^2*ex[4]^6*ex[6] - 
    211*ex[2]^5*ex[3]^2*ex[4]^6*ex[6] + 4*ex[2]*ex[3]^3*ex[4]^6*ex[6] - 
    80*ex[2]^2*ex[3]^3*ex[4]^6*ex[6] + 80*ex[2]^3*ex[3]^3*ex[4]^6*ex[6] + 
    172*ex[2]^4*ex[3]^3*ex[4]^6*ex[6] - 83*ex[2]^5*ex[3]^3*ex[4]^6*ex[6] + 
    37*ex[2]*ex[4]^7*ex[6] - 86*ex[2]^2*ex[4]^7*ex[6] - 
    182*ex[2]^3*ex[4]^7*ex[6] + 122*ex[2]^4*ex[4]^7*ex[6] + 
    3*ex[3]*ex[4]^7*ex[6] + 66*ex[2]*ex[3]*ex[4]^7*ex[6] - 
    270*ex[2]^2*ex[3]*ex[4]^7*ex[6] - 243*ex[2]^3*ex[3]*ex[4]^7*ex[6] + 
    305*ex[2]^4*ex[3]*ex[4]^7*ex[6] + 3*ex[3]^2*ex[4]^7*ex[6] + 
    48*ex[2]*ex[3]^2*ex[4]^7*ex[6] - 257*ex[2]^2*ex[3]^2*ex[4]^7*ex[6] - 
    112*ex[2]^3*ex[3]^2*ex[4]^7*ex[6] + 265*ex[2]^4*ex[3]^2*ex[4]^7*ex[6] + 
    19*ex[2]*ex[3]^3*ex[4]^7*ex[6] - 73*ex[2]^2*ex[3]^3*ex[4]^7*ex[6] - 
    60*ex[2]^3*ex[3]^3*ex[4]^7*ex[6] + 93*ex[2]^4*ex[3]^3*ex[4]^7*ex[6] - 
    ex[4]^8*ex[6] + 47*ex[2]*ex[4]^8*ex[6] + 16*ex[2]^2*ex[4]^8*ex[6] - 
    104*ex[2]^3*ex[4]^8*ex[6] + 96*ex[2]*ex[3]*ex[4]^8*ex[6] - 
    31*ex[2]^2*ex[3]*ex[4]^8*ex[6] - 209*ex[2]^3*ex[3]*ex[4]^8*ex[6] + 
    70*ex[2]*ex[3]^2*ex[4]^8*ex[6] - 53*ex[2]^2*ex[3]^2*ex[4]^8*ex[6] - 
    151*ex[2]^3*ex[3]^2*ex[4]^8*ex[6] - ex[3]^3*ex[4]^8*ex[6] + 
    21*ex[2]*ex[3]^3*ex[4]^8*ex[6] - 6*ex[2]^2*ex[3]^3*ex[4]^8*ex[6] - 
    49*ex[2]^3*ex[3]^3*ex[4]^8*ex[6] - ex[4]^9*ex[6] + 
    19*ex[2]*ex[4]^9*ex[6] + 32*ex[2]^2*ex[4]^9*ex[6] - 
    2*ex[3]*ex[4]^9*ex[6] + 39*ex[2]*ex[3]*ex[4]^9*ex[6] + 
    54*ex[2]^2*ex[3]*ex[4]^9*ex[6] - 2*ex[3]^2*ex[4]^9*ex[6] + 
    26*ex[2]*ex[3]^2*ex[4]^9*ex[6] + 32*ex[2]^2*ex[3]^2*ex[4]^9*ex[6] - 
    ex[3]^3*ex[4]^9*ex[6] + 6*ex[2]*ex[3]^3*ex[4]^9*ex[6] + 
    10*ex[2]^2*ex[3]^3*ex[4]^9*ex[6] + ex[2]^6*ex[3]*ex[6]^2 + 
    3*ex[2]^6*ex[3]^2*ex[6]^2 + ex[2]^7*ex[3]^2*ex[6]^2 + 
    2*ex[2]^6*ex[3]^3*ex[6]^2 + ex[2]^7*ex[3]^3*ex[6]^2 + 
    ex[2]^6*ex[4]*ex[6]^2 - 7*ex[2]^5*ex[3]*ex[4]*ex[6]^2 + 
    5*ex[2]^6*ex[3]*ex[4]*ex[6]^2 - 17*ex[2]^5*ex[3]^2*ex[4]*ex[6]^2 + 
    5*ex[2]^6*ex[3]^2*ex[4]*ex[6]^2 + 3*ex[2]^7*ex[3]^2*ex[4]*ex[6]^2 - 
    10*ex[2]^5*ex[3]^3*ex[4]*ex[6]^2 + 3*ex[2]^7*ex[3]^3*ex[4]*ex[6]^2 + 
    3*ex[2]^4*ex[4]^2*ex[6]^2 + 4*ex[2]^6*ex[4]^2*ex[6]^2 + 
    21*ex[2]^4*ex[3]*ex[4]^2*ex[6]^2 - 15*ex[2]^5*ex[3]*ex[4]^2*ex[6]^2 + 
    14*ex[2]^6*ex[3]*ex[4]^2*ex[6]^2 + 38*ex[2]^4*ex[3]^2*ex[4]^2*ex[6]^2 - 
    27*ex[2]^5*ex[3]^2*ex[4]^2*ex[6]^2 + 4*ex[2]^6*ex[3]^2*ex[4]^2*ex[6]^2 + 
    3*ex[2]^7*ex[3]^2*ex[4]^2*ex[6]^2 + 20*ex[2]^4*ex[3]^3*ex[4]^2*ex[6]^2 - 
    9*ex[2]^5*ex[3]^3*ex[4]^2*ex[6]^2 - 9*ex[2]^6*ex[3]^3*ex[4]^2*ex[6]^2 + 
    3*ex[2]^7*ex[3]^3*ex[4]^2*ex[6]^2 - 9*ex[2]^3*ex[4]^3*ex[6]^2 - 
    11*ex[2]^4*ex[4]^3*ex[6]^2 - 10*ex[2]^5*ex[4]^3*ex[6]^2 + 
    5*ex[2]^6*ex[4]^3*ex[6]^2 - 31*ex[2]^3*ex[3]*ex[4]^3*ex[6]^2 + 
    15*ex[2]^4*ex[3]*ex[4]^3*ex[6]^2 - 35*ex[2]^5*ex[3]*ex[4]^3*ex[6]^2 + 
    11*ex[2]^6*ex[3]*ex[4]^3*ex[6]^2 - 42*ex[2]^3*ex[3]^2*ex[4]^3*ex[6]^2 + 
    56*ex[2]^4*ex[3]^2*ex[4]^3*ex[6]^2 - 14*ex[2]^5*ex[3]^2*ex[4]^3*ex[6]^2 - 
    5*ex[2]^6*ex[3]^2*ex[4]^3*ex[6]^2 + ex[2]^7*ex[3]^2*ex[4]^3*ex[6]^2 - 
    20*ex[2]^3*ex[3]^3*ex[4]^3*ex[6]^2 + 27*ex[2]^4*ex[3]^3*ex[4]^3*ex[6]^2 + 
    20*ex[2]^5*ex[3]^3*ex[4]^3*ex[6]^2 - 14*ex[2]^6*ex[3]^3*ex[4]^3*ex[6]^2 + 
    ex[2]^7*ex[3]^3*ex[4]^3*ex[6]^2 + 9*ex[2]^2*ex[4]^4*ex[6]^2 + 
    10*ex[2]^3*ex[4]^4*ex[6]^2 - 22*ex[2]^4*ex[4]^4*ex[6]^2 - 
    14*ex[2]^5*ex[4]^4*ex[6]^2 + 2*ex[2]^6*ex[4]^4*ex[6]^2 + 
    22*ex[2]^2*ex[3]*ex[4]^4*ex[6]^2 - 30*ex[2]^3*ex[3]*ex[4]^4*ex[6]^2 - 
    5*ex[2]^4*ex[3]*ex[4]^4*ex[6]^2 - 11*ex[2]^5*ex[3]*ex[4]^4*ex[6]^2 + 
    ex[2]^6*ex[3]*ex[4]^4*ex[6]^2 + 23*ex[2]^2*ex[3]^2*ex[4]^4*ex[6]^2 - 
    82*ex[2]^3*ex[3]^2*ex[4]^4*ex[6]^2 + 8*ex[2]^4*ex[3]^2*ex[4]^4*ex[6]^2 + 
    41*ex[2]^5*ex[3]^2*ex[4]^4*ex[6]^2 - 6*ex[2]^6*ex[3]^2*ex[4]^4*ex[6]^2 + 
    10*ex[2]^2*ex[3]^3*ex[4]^4*ex[6]^2 - 41*ex[2]^3*ex[3]^3*ex[4]^4*ex[6]^2 - 
    18*ex[2]^4*ex[3]^3*ex[4]^4*ex[6]^2 + 47*ex[2]^5*ex[3]^3*ex[4]^4*ex[6]^2 - 
    6*ex[2]^6*ex[3]^3*ex[4]^4*ex[6]^2 - 3*ex[2]*ex[4]^5*ex[6]^2 + 
    13*ex[2]^2*ex[4]^5*ex[6]^2 + 48*ex[2]^3*ex[4]^5*ex[6]^2 - 
    25*ex[2]^4*ex[4]^5*ex[6]^2 - 4*ex[2]^5*ex[4]^5*ex[6]^2 - 
    6*ex[2]*ex[3]*ex[4]^5*ex[6]^2 + 55*ex[2]^2*ex[3]*ex[4]^5*ex[6]^2 + 
    13*ex[2]^3*ex[3]*ex[4]^5*ex[6]^2 - 82*ex[2]^4*ex[3]*ex[4]^5*ex[6]^2 + 
    14*ex[2]^5*ex[3]*ex[4]^5*ex[6]^2 - 5*ex[2]*ex[3]^2*ex[4]^5*ex[6]^2 + 
    74*ex[2]^2*ex[3]^2*ex[4]^5*ex[6]^2 - 55*ex[2]^3*ex[3]^2*ex[4]^5*ex[6]^2 - 
    126*ex[2]^4*ex[3]^2*ex[4]^5*ex[6]^2 + 37*ex[2]^5*ex[3]^2*ex[4]^5*
     ex[6]^2 - 2*ex[2]*ex[3]^3*ex[4]^5*ex[6]^2 + 32*ex[2]^2*ex[3]^3*ex[4]^5*
     ex[6]^2 - 17*ex[2]^3*ex[3]^3*ex[4]^5*ex[6]^2 - 
    78*ex[2]^4*ex[3]^3*ex[4]^5*ex[6]^2 + 22*ex[2]^5*ex[3]^3*ex[4]^5*ex[6]^2 - 
    14*ex[2]*ex[4]^6*ex[6]^2 + 4*ex[2]^2*ex[4]^6*ex[6]^2 + 
    73*ex[2]^3*ex[4]^6*ex[6]^2 - 16*ex[2]^4*ex[4]^6*ex[6]^2 - 
    33*ex[2]*ex[3]*ex[4]^6*ex[6]^2 + 71*ex[2]^2*ex[3]*ex[4]^6*ex[6]^2 + 
    136*ex[2]^3*ex[3]*ex[4]^6*ex[6]^2 - 72*ex[2]^4*ex[3]*ex[4]^6*ex[6]^2 - 
    30*ex[2]*ex[3]^2*ex[4]^6*ex[6]^2 + 104*ex[2]^2*ex[3]^2*ex[4]^6*ex[6]^2 + 
    113*ex[2]^3*ex[3]^2*ex[4]^6*ex[6]^2 - 91*ex[2]^4*ex[3]^2*ex[4]^6*
     ex[6]^2 - 11*ex[2]*ex[3]^3*ex[4]^6*ex[6]^2 + 37*ex[2]^2*ex[3]^3*ex[4]^6*
     ex[6]^2 + 53*ex[2]^3*ex[3]^3*ex[4]^6*ex[6]^2 - 
    38*ex[2]^4*ex[3]^3*ex[4]^6*ex[6]^2 + ex[4]^7*ex[6]^2 - 
    26*ex[2]*ex[4]^7*ex[6]^2 - 28*ex[2]^2*ex[4]^7*ex[6]^2 + 
    40*ex[2]^3*ex[4]^7*ex[6]^2 + 3*ex[3]*ex[4]^7*ex[6]^2 - 
    64*ex[2]*ex[3]*ex[4]^7*ex[6]^2 - 31*ex[2]^2*ex[3]*ex[4]^7*ex[6]^2 + 
    100*ex[2]^3*ex[3]*ex[4]^7*ex[6]^2 + 3*ex[3]^2*ex[4]^7*ex[6]^2 - 
    56*ex[2]*ex[3]^2*ex[4]^7*ex[6]^2 - 11*ex[2]^2*ex[3]^2*ex[4]^7*ex[6]^2 + 
    88*ex[2]^3*ex[3]^2*ex[4]^7*ex[6]^2 + ex[3]^3*ex[4]^7*ex[6]^2 - 
    18*ex[2]*ex[3]^3*ex[4]^7*ex[6]^2 - 8*ex[2]^2*ex[3]^3*ex[4]^7*ex[6]^2 + 
    29*ex[2]^3*ex[3]^3*ex[4]^7*ex[6]^2 + 2*ex[4]^8*ex[6]^2 - 
    11*ex[2]*ex[4]^8*ex[6]^2 - 22*ex[2]^2*ex[4]^8*ex[6]^2 + 
    6*ex[3]*ex[4]^8*ex[6]^2 - 23*ex[2]*ex[3]*ex[4]^8*ex[6]^2 - 
    43*ex[2]^2*ex[3]*ex[4]^8*ex[6]^2 + 6*ex[3]^2*ex[4]^8*ex[6]^2 - 
    15*ex[2]*ex[3]^2*ex[4]^8*ex[6]^2 - 29*ex[2]^2*ex[3]^2*ex[4]^8*ex[6]^2 + 
    2*ex[3]^3*ex[4]^8*ex[6]^2 - 3*ex[2]*ex[3]^3*ex[4]^8*ex[6]^2 - 
    8*ex[2]^2*ex[3]^3*ex[4]^8*ex[6]^2 - ex[2]^6*ex[3]*ex[6]^3 - 
    ex[2]^6*ex[3]^2*ex[6]^3 + ex[2]^5*ex[4]*ex[6]^3 + 
    5*ex[2]^5*ex[3]*ex[4]*ex[6]^3 - 3*ex[2]^6*ex[3]*ex[4]*ex[6]^3 + 
    4*ex[2]^5*ex[3]^2*ex[4]*ex[6]^3 - 3*ex[2]^6*ex[3]^2*ex[4]*ex[6]^3 - 
    ex[2]^4*ex[4]^2*ex[6]^3 + 4*ex[2]^5*ex[4]^2*ex[6]^3 - 
    3*ex[2]^4*ex[3]*ex[4]^2*ex[6]^3 + 18*ex[2]^5*ex[3]*ex[4]^2*ex[6]^3 - 
    3*ex[2]^6*ex[3]*ex[4]^2*ex[6]^3 + 15*ex[2]^5*ex[3]^2*ex[4]^2*ex[6]^3 - 
    3*ex[2]^6*ex[3]^2*ex[4]^2*ex[6]^3 + 2*ex[2]^4*ex[3]^3*ex[4]^2*ex[6]^3 + 
    ex[2]^5*ex[3]^3*ex[4]^2*ex[6]^3 - 5*ex[2]^3*ex[4]^3*ex[6]^3 - 
    8*ex[2]^4*ex[4]^3*ex[6]^3 + 5*ex[2]^5*ex[4]^3*ex[6]^3 - 
    13*ex[2]^3*ex[3]*ex[4]^3*ex[6]^3 - 24*ex[2]^4*ex[3]*ex[4]^3*ex[6]^3 + 
    19*ex[2]^5*ex[3]*ex[4]^3*ex[6]^3 - ex[2]^6*ex[3]*ex[4]^3*ex[6]^3 - 
    12*ex[2]^3*ex[3]^2*ex[4]^3*ex[6]^3 - 15*ex[2]^4*ex[3]^2*ex[4]^3*ex[6]^3 + 
    14*ex[2]^5*ex[3]^2*ex[4]^3*ex[6]^3 - ex[2]^6*ex[3]^2*ex[4]^3*ex[6]^3 - 
    4*ex[2]^3*ex[3]^3*ex[4]^3*ex[6]^3 + ex[2]^4*ex[3]^3*ex[4]^3*ex[6]^3 + 
    7*ex[2]^2*ex[4]^4*ex[6]^3 - 5*ex[2]^3*ex[4]^4*ex[6]^3 - 
    11*ex[2]^4*ex[4]^4*ex[6]^3 + 2*ex[2]^5*ex[4]^4*ex[6]^3 + 
    14*ex[2]^2*ex[3]*ex[4]^4*ex[6]^3 - 9*ex[2]^3*ex[3]*ex[4]^4*ex[6]^3 - 
    25*ex[2]^4*ex[3]*ex[4]^4*ex[6]^3 + 6*ex[2]^5*ex[3]*ex[4]^4*ex[6]^3 + 
    9*ex[2]^2*ex[3]^2*ex[4]^4*ex[6]^3 - 6*ex[2]^3*ex[3]^2*ex[4]^4*ex[6]^3 - 
    8*ex[2]^4*ex[3]^2*ex[4]^4*ex[6]^3 + 4*ex[2]^5*ex[3]^2*ex[4]^4*ex[6]^3 + 
    2*ex[2]^2*ex[3]^3*ex[4]^4*ex[6]^3 - 2*ex[2]^3*ex[3]^3*ex[4]^4*ex[6]^3 + 
    6*ex[2]^4*ex[3]^3*ex[4]^4*ex[6]^3 + 11*ex[2]^2*ex[4]^5*ex[6]^3 - 
    3*ex[2]^3*ex[4]^5*ex[6]^3 - 4*ex[2]^4*ex[4]^5*ex[6]^3 + 
    12*ex[2]^2*ex[3]*ex[4]^5*ex[6]^3 - 15*ex[2]^3*ex[3]*ex[4]^5*ex[6]^3 - 
    6*ex[2]^4*ex[3]*ex[4]^5*ex[6]^3 - 3*ex[2]^2*ex[3]^2*ex[4]^5*ex[6]^3 - 
    24*ex[2]^3*ex[3]^2*ex[4]^5*ex[6]^3 - 4*ex[2]^2*ex[3]^3*ex[4]^5*ex[6]^3 - 
    12*ex[2]^3*ex[3]^3*ex[4]^5*ex[6]^3 + 2*ex[2]^4*ex[3]^3*ex[4]^5*ex[6]^3 + 
    5*ex[2]*ex[4]^6*ex[6]^3 + 13*ex[2]^2*ex[4]^6*ex[6]^3 - 
    2*ex[2]^3*ex[4]^6*ex[6]^3 + 15*ex[2]*ex[3]*ex[4]^6*ex[6]^3 + 
    26*ex[2]^2*ex[3]*ex[4]^6*ex[6]^3 - 10*ex[2]^3*ex[3]*ex[4]^6*ex[6]^3 + 
    15*ex[2]*ex[3]^2*ex[4]^6*ex[6]^3 + 19*ex[2]^2*ex[3]^2*ex[4]^6*ex[6]^3 - 
    12*ex[2]^3*ex[3]^2*ex[4]^6*ex[6]^3 + 5*ex[2]*ex[3]^3*ex[4]^6*ex[6]^3 + 
    6*ex[2]^2*ex[3]^3*ex[4]^6*ex[6]^3 - 4*ex[2]^3*ex[3]^3*ex[4]^6*ex[6]^3 - 
    ex[4]^7*ex[6]^3 + 2*ex[2]*ex[4]^7*ex[6]^3 + 6*ex[2]^2*ex[4]^7*ex[6]^3 - 
    3*ex[3]*ex[4]^7*ex[6]^3 + 4*ex[2]*ex[3]*ex[4]^7*ex[6]^3 + 
    13*ex[2]^2*ex[3]*ex[4]^7*ex[6]^3 - 3*ex[3]^2*ex[4]^7*ex[6]^3 + 
    2*ex[2]*ex[3]^2*ex[4]^7*ex[6]^3 + 9*ex[2]^2*ex[3]^2*ex[4]^7*ex[6]^3 - 
    ex[3]^3*ex[4]^7*ex[6]^3 + 2*ex[2]^2*ex[3]^3*ex[4]^7*ex[6]^3, 
  y[120] -> 13 + 14*ex[4] + 4*ex[4]^2, 
  y[121] -> -(ex[2]^2*ex[3]) + ex[2]*ex[4] + 2*ex[2]*ex[3]*ex[4] - 
    ex[2]^2*ex[3]*ex[4] - ex[4]^2 + ex[2]*ex[4]^2 - ex[3]*ex[4]^2 + 
    2*ex[2]*ex[3]*ex[4]^2 - ex[4]^3 - ex[3]*ex[4]^3 + 4*ex[2]*ex[6] + 
    4*ex[2]*ex[3]*ex[6] + 5*ex[2]^2*ex[3]*ex[6] - 3*ex[4]*ex[6] + 
    2*ex[2]*ex[4]*ex[6] - 3*ex[3]*ex[4]*ex[6] - 2*ex[2]*ex[3]*ex[4]*ex[6] + 
    3*ex[2]^2*ex[3]*ex[4]*ex[6] - ex[4]^2*ex[6] - ex[3]*ex[4]^2*ex[6] - 
    2*ex[2]*ex[3]*ex[4]^2*ex[6], y[122] -> -2*ex[2]^2*ex[3]^2 - 
    3*ex[2]^2*ex[3]*ex[4] + 4*ex[2]*ex[3]^2*ex[4] - 2*ex[2]^2*ex[3]^2*ex[4] + 
    ex[2]*ex[4]^2 + 6*ex[2]*ex[3]*ex[4]^2 - 2*ex[3]^2*ex[4]^2 + 
    4*ex[2]*ex[3]^2*ex[4]^2 - ex[4]^3 - 3*ex[3]*ex[4]^3 - 2*ex[3]^2*ex[4]^3 + 
    4*ex[2]^2*ex[3]^2*ex[6] - 2*ex[2]*ex[3]*ex[4]*ex[6] + 
    3*ex[2]^2*ex[3]*ex[4]*ex[6] - 6*ex[2]*ex[3]^2*ex[4]*ex[6] + 
    2*ex[2]^2*ex[3]^2*ex[4]*ex[6] + ex[4]^2*ex[6] + 3*ex[3]*ex[4]^2*ex[6] - 
    2*ex[2]*ex[3]*ex[4]^2*ex[6] + 2*ex[3]^2*ex[4]^2*ex[6] - 
    2*ex[2]*ex[3]^2*ex[4]^2*ex[6] - 2*ex[2]^2*ex[3]^2*ex[6]^2 + 
    2*ex[2]*ex[3]*ex[4]*ex[6]^2 + 2*ex[2]*ex[3]^2*ex[4]*ex[6]^2, 
  y[123] -> ex[2]^2*ex[3] - ex[2]*ex[4] - 3*ex[2]*ex[3]*ex[4] - 
    ex[2]^2*ex[3]*ex[4] + ex[4]^2 + ex[3]*ex[4]^2 + ex[2]*ex[3]*ex[4]*ex[5] + 
    ex[2]^2*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6] - ex[4]*ex[6] - 
    ex[3]*ex[4]*ex[6], y[124] -> -(ex[2]^2*ex[3]) + ex[2]*ex[4] + 
    2*ex[2]*ex[3]*ex[4] - ex[4]^2 - ex[3]*ex[4]^2 + ex[2]^2*ex[3]*ex[6] + 
    ex[4]*ex[6] + ex[3]*ex[4]*ex[6], 
  y[125] -> 13*ex[2]^4*ex[3]^2 + 6*ex[2]^3*ex[3]*ex[4] + 
    32*ex[2]^4*ex[3]*ex[4] - 40*ex[2]^3*ex[3]^2*ex[4] + 
    26*ex[2]^4*ex[3]^2*ex[4] + 3*ex[2]^2*ex[4]^2 + 12*ex[2]^3*ex[4]^2 + 
    22*ex[2]^4*ex[4]^2 - 18*ex[2]^2*ex[3]*ex[4]^2 - 
    92*ex[2]^3*ex[3]*ex[4]^2 + 32*ex[2]^4*ex[3]*ex[4]^2 + 
    45*ex[2]^2*ex[3]^2*ex[4]^2 - 80*ex[2]^3*ex[3]^2*ex[4]^2 + 
    13*ex[2]^4*ex[3]^2*ex[4]^2 - 6*ex[2]*ex[4]^3 - 30*ex[2]^2*ex[4]^3 - 
    64*ex[2]^3*ex[4]^3 + 18*ex[2]*ex[3]*ex[4]^3 + 90*ex[2]^2*ex[3]*ex[4]^3 - 
    98*ex[2]^3*ex[3]*ex[4]^3 - 22*ex[2]*ex[3]^2*ex[4]^3 + 
    90*ex[2]^2*ex[3]^2*ex[4]^3 - 40*ex[2]^3*ex[3]^2*ex[4]^3 + 3*ex[4]^4 + 
    24*ex[2]*ex[4]^4 + 66*ex[2]^2*ex[4]^4 - 6*ex[3]*ex[4]^4 - 
    32*ex[2]*ex[3]*ex[4]^4 + 108*ex[2]^2*ex[3]*ex[4]^4 + 4*ex[3]^2*ex[4]^4 - 
    44*ex[2]*ex[3]^2*ex[4]^4 + 45*ex[2]^2*ex[3]^2*ex[4]^4 - 6*ex[4]^5 - 
    28*ex[2]*ex[4]^5 + 2*ex[3]*ex[4]^5 - 50*ex[2]*ex[3]*ex[4]^5 + 
    8*ex[3]^2*ex[4]^5 - 22*ex[2]*ex[3]^2*ex[4]^5 + 4*ex[4]^6 + 
    8*ex[3]*ex[4]^6 + 4*ex[3]^2*ex[4]^6 - 26*ex[2]^4*ex[3]^2*ex[6] + 
    20*ex[2]^3*ex[3]*ex[4]*ex[6] - 32*ex[2]^4*ex[3]*ex[4]*ex[6] + 
    80*ex[2]^3*ex[3]^2*ex[4]*ex[6] - 26*ex[2]^4*ex[3]^2*ex[4]*ex[6] + 
    6*ex[2]^2*ex[4]^2*ex[6] + 32*ex[2]^3*ex[4]^2*ex[6] - 
    36*ex[2]^2*ex[3]*ex[4]^2*ex[6] + 124*ex[2]^3*ex[3]*ex[4]^2*ex[6] - 
    90*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 80*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] - 
    12*ex[2]*ex[4]^3*ex[6] - 66*ex[2]^2*ex[4]^3*ex[6] + 
    18*ex[2]*ex[3]*ex[4]^3*ex[6] - 162*ex[2]^2*ex[3]*ex[4]^3*ex[6] + 
    44*ex[2]*ex[3]^2*ex[4]^3*ex[6] - 90*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] + 
    6*ex[4]^4*ex[6] + 42*ex[2]*ex[4]^4*ex[6] - 2*ex[3]*ex[4]^4*ex[6] + 
    86*ex[2]*ex[3]*ex[4]^4*ex[6] - 8*ex[3]^2*ex[4]^4*ex[6] + 
    44*ex[2]*ex[3]^2*ex[4]^4*ex[6] - 8*ex[4]^5*ex[6] - 
    16*ex[3]*ex[4]^5*ex[6] - 8*ex[3]^2*ex[4]^5*ex[6] + 
    13*ex[2]^4*ex[3]^2*ex[6]^2 - 26*ex[2]^3*ex[3]*ex[4]*ex[6]^2 - 
    40*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 + 13*ex[2]^2*ex[4]^2*ex[6]^2 + 
    54*ex[2]^2*ex[3]*ex[4]^2*ex[6]^2 + 45*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2 - 
    14*ex[2]*ex[4]^3*ex[6]^2 - 36*ex[2]*ex[3]*ex[4]^3*ex[6]^2 - 
    22*ex[2]*ex[3]^2*ex[4]^3*ex[6]^2 + 4*ex[4]^4*ex[6]^2 + 
    8*ex[3]*ex[4]^4*ex[6]^2 + 4*ex[3]^2*ex[4]^4*ex[6]^2}, 
 {f[1] -> (-25*y[1]^3*y[2]*y[3]*y[4]*y[5])/54 + (5*y[1]^3*y[7]*y[8]*y[10])/
     (216*y[3]*y[6]*y[9]) - (y[1]^3*y[11]*y[12]^2*y[14])/(4*y[6]*y[13]) + 
    (y[1]^3*y[2]^2*y[6]*y[15])/(4*y[16]) - (5*y[1]^3*y[2]^2*y[6]*y[15]*y[17])/
     (216*y[18]) - (y[1]^3*y[2]^2*y[6]*y[15])/(6*y[19]) - 
    (y[1]^3*y[21])/(216*y[6]*y[20]), 
  f[2] -> (y[1]^3*y[2]*y[3]*y[4]*y[5]*y[22])/(3*y[23]) - 
    (y[1]^3*y[2]^2*y[3]*y[4]*y[14]*y[15])/(3*y[24]) + 
    (y[1]^3*y[3]*y[4]*y[11]^2*y[12]^2*y[15]*y[25])/(3*y[23]^2*y[26]) - 
    (y[1]^3*y[27])/(3*y[3]*y[6]*y[23]^2) - (y[1]^3*y[2]*y[5]*y[6]^2*y[28])/
     (3*y[3]*y[29]) - (y[1]^3*y[6]*y[30])/(3*y[3]*y[29]), 
  f[5] -> (191*y[1]^3*y[2]*y[3]*y[4]*y[5])/612 - 
    (191*y[1]^3*y[2]*y[3]*y[4]*y[31])/(612*y[6]), 
  f[6] -> (y[1]^3*y[2]*y[3]*y[4]*y[6]^2*y[15]^2)/(6*y[19]^2) - 
    (y[1]^3*y[2]^2*y[3]*y[4]*y[14]*y[15])/(3*y[24]) + 
    (y[1]^3*y[3]*y[4]*y[11]^2*y[12]^2*y[15]*y[25])/(3*y[23]^2*y[26]) - 
    (y[1]^3*y[2]*y[5]*y[6]^2*y[28])/(3*y[3]*y[29]) - 
    (y[1]^3*y[6]*y[30])/(3*y[3]*y[29]) + (y[1]^3*y[2]*y[3]*y[5]*y[33])/
     (6*y[23]*y[32]^2) - (y[1]^3*y[14]*y[34])/(12*y[3]*y[6]*y[11]*y[35]) + 
    (y[1]^3*y[2]^2*y[6]*y[15]*y[36])/(12*y[18]) - 
    (y[1]^3*y[2]*y[6]*y[15]*y[37])/(6*y[19]) + 
    (y[1]^3*y[38])/(12*y[3]*y[6]*y[11]*y[23]^2*y[32]^2), 
  f[13] -> -(y[1]^3*y[2]*y[3]*y[4]*y[6]^2*y[15]^2)/(6*y[19]^2) + 
    (y[1]^3*y[2]*y[3]*y[4]*y[5]*y[6])/(3*y[23]) + 
    (y[1]^3*y[2]^2*y[3]*y[4]*y[14]*y[15])/(3*y[24]) - 
    (y[1]^3*y[3]*y[4]*y[11]^2*y[12]^2*y[15]*y[25])/(3*y[23]^2*y[26]) + 
    (y[1]^3*y[2]*y[6]*y[15]*y[37])/(6*y[19]) - 
    (y[1]^3*y[2]^3*y[4]*y[15]^2*y[39])/(4*y[16]^2) - 
    (y[1]^3*y[2]^2*y[15]*y[40])/(12*y[16]) + (y[1]^3*y[2]^2*y[6]*y[15]*y[41])/
     (4*y[18]) + (y[1]^3*y[42])/(3*y[3]*y[23]^2) - 
    (y[1]^3*y[2]*y[5]*y[6]*y[43])/(3*y[3]*y[29]) + 
    (y[1]^3*y[44])/(3*y[3]*y[29]), f[14] -> -(y[1]^3*y[4]*y[45])/6 - 
    (y[1]^3*y[2]*y[4]*y[39]*y[47])/y[46] + (y[1]^3*y[47]*y[49])/
     (2*y[2]*y[3]*y[15]*y[48]) - (y[1]^3*y[2]*y[4]*y[5]*y[6]^2*y[50])/
     (3*y[3]*y[29]^2) - (y[1]^3*y[5]*y[6]*y[51])/(6*y[15]*y[29]) + 
    (y[1]^3*y[4]*y[6]*y[52])/(3*y[3]*y[29]^2) + 
    (y[1]^3*y[53])/(6*y[2]*y[3]*y[15]*y[29]), 
  f[15] -> (-73*y[1]^3*y[2]*y[3]*y[4]*y[5])/48 - 
    (y[1]^3*y[2]^2*y[4]*y[6]*y[39]*y[47])/(4*y[46]^2) + 
    (y[1]^3*y[4]*y[6]*y[47])/(16*y[3]*y[48]^2) + (y[1]^3*y[4]*y[54])/
     (48*y[6]) - (y[1]^3*y[2]*y[4]*y[55])/(4*y[46]) + 
    (y[1]^3*y[4]*y[56])/(16*y[3]*y[48]), 
  f[17] -> (y[1]^3*y[2]*y[3]*y[4]*y[5]*y[6]*y[58])/(6*y[23]^2*y[57]) - 
    (y[1]^3*y[4]*y[6]*y[12]*y[15]*y[59])/(2*y[57]^2*y[60]) - 
    (y[1]^3*y[3]^2*y[4]*y[6]^2*y[11]^2*y[12]^2*y[15]^2*y[25]*y[61])/
     (3*y[23]^3*y[26]^2) + (y[1]^3*y[3]*y[4]*y[6]*y[11]*y[12]*y[15]*y[62])/
     (6*y[23]^3*y[26]) - (y[1]^3*y[4]*y[64])/(6*y[57]^2*y[63]^3), 
  f[20] -> (-3*y[1]^3*y[2]^2*y[3]^2*y[5]^2*y[6])/(2*y[15]) + 
    (y[1]^3*y[2]*y[4]*y[5]*y[6]^2*y[50])/(2*y[3]*y[29]^2) + 
    (y[1]^3*y[5]*y[6]*y[51])/(4*y[15]*y[29]) - (y[1]^3*y[4]*y[6]*y[52])/
     (2*y[3]*y[29]^2) - (y[1]^3*y[53])/(4*y[2]*y[3]*y[15]*y[29]) - 
    (y[1]^3*y[3]^2*y[4]*y[6]^2*y[11]^2*y[12]^2*y[15]^2*y[25]*y[61])/
     (2*y[23]^3*y[26]^2) + (y[1]^3*y[3]*y[4]*y[6]*y[11]*y[12]*y[15]*y[62])/
     (4*y[23]^3*y[26]) - (y[1]^3*y[2]^2*y[3]*y[6]*y[15]*y[65]*y[66])/
     (4*y[18]) + (y[1]^3*y[2]*y[4]*y[67])/(2*y[46]) - 
    (y[1]^3*y[6]*y[7]*y[15]*y[59]*y[68])/(4*y[57]^2*y[60]) + 
    (y[1]^3*y[2]*y[3]*y[5]*y[69])/(4*y[15]*y[23]^2*y[57]) + 
    (y[1]^3*y[70])/(4*y[2]*y[3]*y[15]*y[48]) - 
    (y[1]^3*y[71])/(4*y[6]*y[15]*y[23]^3*y[39]*y[57]^2), 
  f[29] -> (y[1]^3*y[2]^2*y[3]*y[4]*y[14]*y[15])/(3*y[24]) + 
    (y[1]^3*y[2]*y[5]*y[6]^2*y[28])/(3*y[3]*y[29]) + 
    (y[1]^3*y[6]*y[30])/(3*y[3]*y[29]) + (y[1]^3*y[2]*y[3]*y[5]*y[72])/
     (6*y[23]*y[32]^2) - (y[1]^3*y[7]*y[10]*y[73])/(4*y[3]*y[6]*y[9]) - 
    (y[1]^3*y[11]*y[12]^2*y[14])/(4*y[74]^2) + (y[1]^3*y[7]*y[75])/
     (12*y[6]*y[13]) - (y[1]^3*y[3]*y[4]*y[11]*y[12]*y[15]*y[76])/
     (3*y[23]^2*y[26]) - (y[1]^3*y[77])/(6*y[3]*y[6]*y[11]*y[23]^2*y[32]^2), 
  f[30] -> -(y[1]^3*y[2]*y[3]*y[4]*y[5]) - (y[1]^3*y[47]*y[49])/
     (y[2]*y[3]*y[15]*y[48]) + (2*y[1]^3*y[2]*y[4]*y[5]*y[6]^2*y[50])/
     (3*y[3]*y[29]^2) + (y[1]^3*y[5]*y[6]*y[51])/(3*y[15]*y[29]) - 
    (2*y[1]^3*y[4]*y[6]*y[52])/(3*y[3]*y[29]^2) - 
    (y[1]^3*y[53])/(3*y[2]*y[3]*y[15]*y[29]) + (y[1]^3*y[4]*y[78])/(3*y[6]), 
  f[31] -> (y[1]^3*y[4]*y[6]*y[47])/(2*y[3]*y[48]^2) + 
    (y[1]^3*y[4]*y[56])/(2*y[3]*y[48]) + 
    (y[1]^3*y[4]*y[6]^2*y[12]^2*y[15]^2*y[59]*y[61])/(2*y[57]^3*y[60]^2) - 
    (y[1]^3*y[2]*y[3]*y[5]*y[79])/(6*y[4]*y[57]^2) - 
    (2*y[1]^3*y[2]*y[6]^2*y[12]^2*y[14]^2*y[59])/(y[4]^2*y[80]^2) - 
    (2*y[1]^3*y[2]*y[6]*y[12]*y[14]*y[81])/(y[4]^2*y[80]) - 
    (y[1]^3*y[4]*y[6]*y[12]*y[15]*y[82])/(2*y[57]^3*y[60]) + 
    (y[1]^3*y[83])/(6*y[4]^2*y[6]*y[57]^3), 
  f[41] -> -(y[1]^3*y[2]*y[4]*y[5]*y[6]^2*y[50])/(2*y[3]*y[29]^2) - 
    (y[1]^3*y[5]*y[6]*y[51])/(4*y[15]*y[29]) + (y[1]^3*y[4]*y[6]*y[52])/
     (2*y[3]*y[29]^2) + (y[1]^3*y[53])/(4*y[2]*y[3]*y[15]*y[29]) + 
    (y[1]^3*y[2]*y[3]*y[4]*y[6]*y[12]*y[15]^2)/(4*y[57]^2*y[60]) + 
    (y[1]^3*y[14]*y[32]*y[84]*y[85])/(4*y[3]*y[6]*y[11]^2*y[12]*y[35]) - 
    (y[1]^3*y[2]*y[6]*y[12]*y[14]*y[86])/(2*y[4]^2*y[80]) + 
    (y[1]^3*y[47]*y[87])/(4*y[2]*y[3]*y[11]*y[15]*y[48]) + 
    (y[1]^3*y[2]*y[3]*y[5]*y[88])/(4*y[4]*y[11]*y[12]*y[14]*y[57]) - 
    (y[1]^3*y[89])/(4*y[4]^2*y[6]*y[11]^2*y[12]*y[14]*y[57]^2), 
  f[52] -> (383*y[1]^3*y[2]*y[3]*y[4]*y[5])/54 + 
    (y[1]^3*y[2]*y[3]*y[4]*y[6]*y[11]*y[12]*y[15])/(3*y[23]*y[26]) + 
    (5*y[1]^3*y[2]^2*y[6]*y[15]*y[41])/(18*y[18]) + 
    (y[1]^3*y[11]*y[12]^2*y[14])/(4*y[74]^2) - (y[1]^3*y[7]*y[75])/
     (12*y[6]*y[13]) - (y[1]^3*y[14]*y[90])/(36*y[3]*y[6]*y[11]*y[35]) + 
    (y[1]^3*y[91])/(54*y[6]*y[63]), 
  f[78] -> -(y[1]^3*y[2]^2*y[6]*y[15]*y[41])/(12*y[18]) + 
    (y[1]^3*y[3]^2*y[4]*y[6]^2*y[11]^2*y[12]^2*y[15]^2*y[25]*y[61])/
     (12*y[23]^3*y[26]^2) + (y[1]^3*y[2]*y[4]*y[6]*y[61])/(4*y[46]) - 
    (y[1]^3*y[3]*y[4]*y[6]*y[11]*y[12]*y[15]*y[62])/(24*y[23]^3*y[26]) + 
    (y[1]^3*y[2]*y[6]*y[12]*y[14]*y[86])/(4*y[4]^2*y[80]) - 
    (y[1]^3*y[2]*y[14]*y[92])/(12*y[3]*y[11]^2*y[12]*y[35]) + 
    (y[1]^3*y[6]*y[93])/(8*y[3]*y[11]*y[48]) - (y[1]^3*y[6]*y[7]*y[15]*y[94])/
     (8*y[57]^2*y[60]) - (y[1]^3*y[2]*y[3]*y[5]*y[95])/
     (24*y[4]*y[11]*y[12]*y[14]*y[23]^2*y[57]) + 
    (y[1]^3*y[96])/(24*y[4]^2*y[6]*y[11]^2*y[12]*y[14]*y[23]^3*y[39]*
      y[57]^2), f[97] -> (y[1]^3*y[2]^3*y[4]*y[15]^2*y[39])/(4*y[16]^2) + 
    (y[1]^3*y[2]^2*y[15]*y[40])/(12*y[16]) - (5*y[1]^3*y[7]*y[10]*y[73])/
     (18*y[3]*y[6]*y[9]) + (y[1]^3*y[2]*y[3]*y[5]*y[97])/54 - 
    (y[1]^3*y[2]^2*y[6]*y[15]*y[98])/(36*y[18]) + (y[1]^3*y[99])/(54*y[6]) + 
    (y[1]^3*y[2]^2*y[5]*y[6]*y[100])/(3*y[29]) - (y[1]^3*y[2]*y[101])/
     (3*y[3]*y[29]), f[127] -> -((y[1]^3*y[2]*y[4]*y[39]*y[47])/y[46]) + 
    (y[1]^3*y[4]*y[6]*y[12]*y[15]*y[59])/(4*y[57]^2*y[60]) + 
    (y[1]^3*y[3]^2*y[4]*y[6]^2*y[11]^2*y[12]^2*y[15]^2*y[25]*y[61])/
     (6*y[23]^3*y[26]^2) - (y[1]^3*y[3]*y[4]*y[6]*y[11]*y[12]*y[15]*y[62])/
     (12*y[23]^3*y[26]) - (y[1]^3*y[2]*y[6]*y[12]*y[14]*y[59])/
     (2*y[4]*y[80]) - (y[1]^3*y[2]*y[3]*y[5]*y[102])/(36*y[23]^2*y[57]) + 
    (y[1]^3*y[103])/(36*y[4]*y[6]*y[23]^3*y[57]^2), 
  f[225] -> (y[1]^3*y[4]*y[6]^2*y[12]^2*y[15]^2*y[59]*y[61])/
     (4*y[57]^3*y[60]^2) - (y[1]^3*y[4]*y[6]*y[12]*y[15]*y[82])/
     (4*y[57]^3*y[60]) - (y[1]^3*y[2]*y[3]*y[4]*y[5]*y[6]*y[104])/
     (4*y[57]^2) + (y[1]^3*y[4]*y[105])/(4*y[57]^3), 
  f[238] -> -(y[1]^3*y[2]^3*y[6]*y[14]*y[15])/(6*y[11]*y[24]) + 
    (y[1]^3*y[2]*y[4]*y[5]*y[6]^2*y[50])/(6*y[3]*y[29]^2) + 
    (y[1]^3*y[5]*y[6]*y[51])/(12*y[15]*y[29]) - (y[1]^3*y[4]*y[6]*y[52])/
     (6*y[3]*y[29]^2) - (y[1]^3*y[53])/(12*y[2]*y[3]*y[15]*y[29]) - 
    (y[1]^3*y[7]*y[10]*y[73])/(6*y[3]*y[6]*y[9]) + 
    (y[1]^3*y[2]*y[6]*y[12]*y[14]*y[86])/(2*y[4]^2*y[80]) - 
    (y[1]^3*y[6]*y[7]*y[15]*y[106])/(4*y[57]^2*y[60]) + 
    (y[1]^3*y[47]*y[107])/(4*y[2]*y[3]*y[15]*y[48]) + 
    (y[1]^3*y[2]*y[3]*y[5]*y[108])/(4*y[4]*y[14]*y[57]) + 
    (y[1]^3*y[109])/(12*y[3]*y[4]^2*y[6]*y[11]*y[14]*y[57]^2), 
  f[254] -> (y[1]^3*y[4])/2 + (y[1]^3*y[4]*y[6]*y[47])/(4*y[3]*y[48]^2) + 
    (y[1]^3*y[4]*y[56])/(4*y[3]*y[48]), 
  f[263] -> (y[1]^3*y[2]*y[4]*y[5]*y[6]^2*y[50])/(6*y[3]*y[29]^2) + 
    (y[1]^3*y[5]*y[6]*y[51])/(12*y[15]*y[29]) - (y[1]^3*y[4]*y[6]*y[52])/
     (6*y[3]*y[29]^2) - (y[1]^3*y[53])/(12*y[2]*y[3]*y[15]*y[29]) + 
    (y[1]^3*y[3]*y[4]*y[6]*y[11]*y[12]*y[15]*y[59])/(4*y[57]^2*y[60]) - 
    (y[1]^3*y[3]^2*y[4]*y[6]^2*y[11]^2*y[12]^2*y[15]^2*y[25]*y[61])/
     (6*y[23]^3*y[26]^2) + (y[1]^3*y[3]*y[4]*y[6]*y[11]*y[12]*y[15]*y[62])/
     (12*y[23]^3*y[26]) - (y[1]^3*y[2]*y[3]*y[4]*y[5]*y[110])/
     (36*y[23]^2*y[57]) - (y[1]^3*y[47]*y[111])/(4*y[2]*y[3]*y[15]*y[48]) + 
    (y[1]^3*y[112])/(36*y[6]*y[57]^2*y[63]^3), 
  f[291] -> (y[1]^3*y[4]*y[6]*y[113])/(2*y[46]) - 
    (y[1]^3*y[2]*y[3]^2*y[5]^2*y[6]*y[114])/(4*y[4]*y[14]*y[57]) + 
    (y[1]^3*y[6]*y[115])/(4*y[2]*y[3]*y[48]) + 
    (y[1]^3*y[2]*y[6]*y[12]*y[14]*y[116])/(2*y[4]^3*y[80]) - 
    (y[1]^3*y[6]*y[12]*y[15]*y[117])/(4*y[2]*y[57]^3*y[60]) + 
    (y[1]^3*y[3]*y[5]*y[118])/(4*y[4]^2*y[14]*y[39]*y[57]^2) - 
    (y[1]^3*y[119])/(4*y[2]*y[4]^3*y[6]*y[14]*y[39]*y[57]^3), 
  f[360] -> (4*y[1]^3*y[2]*y[4]*y[6]*y[47])/(y[3]*y[48]^2*y[49]) - 
    (4*y[1]^3*y[2]*y[6]^2*y[12]*y[15]*y[59]*y[61])/(y[57]^2*y[60]^2) - 
    (4*y[1]^3*y[2]*y[4]*y[120])/(3*y[6]*y[11]*y[57]^2) + 
    (4*y[1]^3*y[2]*y[6]*y[121])/(y[4]*y[57]^2*y[60]) + 
    (4*y[1]^3*y[2]*y[4]*y[122])/(y[3]*y[48]*y[49]^2) - 
    (4*y[1]^3*y[2]*y[124]*y[125])/(3*y[4]*y[6]*y[11]*y[49]^2*y[123])}, 
 {{f[1], f[2], f[5], f[6], f[13], f[14], f[15], f[17], f[20], f[29], f[30], 
   f[31], f[41], f[52], f[78], f[97], f[127], f[225], f[238], f[254], f[263], 
   f[291], f[360]}, {1, H[1, 1], (45840*H[1, 1]^4 - 256530*H[1, 2]^4 + 
     1697280*H[1, 3]^3 + 1995800*H[1, 3]^4 - 1077120*H[1, 3]^2*H[1, 4] - 
     538560*H[1, 3]*H[1, 4]^2 - 956760*H[1, 4]^3 + 2714160*H[1, 4]^4 + 
     1946160*H[1, 3]^2*H[1, 5] + 6120*H[1, 3]^3*H[1, 5] + 
     159120*H[1, 4]^2*H[1, 5] + 1201320*H[1, 4]^3*H[1, 5] + 
     440640*H[1, 3]*H[1, 5]^2 + 12240*H[1, 3]^2*H[1, 5]^2 + 
     697680*H[1, 4]*H[1, 5]^2 - 1105920*H[1, 4]^2*H[1, 5]^2 + 
     286620*H[1, 5]^3 - 17000*H[1, 3]*H[1, 5]^3 - 156720*H[1, 4]*H[1, 5]^3 + 
     356430*H[1, 5]^4 + 2040*H[1, 2]^3*(119 + 1820*H[1, 3] + 201*H[1, 4] - 
       363*H[1, 5] - 2360*H[1, 6]) - 538560*H[1, 3]^2*H[1, 6] + 
     1651720*H[1, 3]^3*H[1, 6] - 1077120*H[1, 3]*H[1, 4]*H[1, 6] - 
     1236240*H[1, 4]^2*H[1, 6] + 2767320*H[1, 4]^3*H[1, 6] - 
     220320*H[1, 3]*H[1, 5]*H[1, 6] - 208080*H[1, 3]^2*H[1, 5]*H[1, 6] - 
     538560*H[1, 4]*H[1, 5]*H[1, 6] + 740160*H[1, 4]^2*H[1, 5]*H[1, 6] + 
     679320*H[1, 5]^2*H[1, 6] - 22440*H[1, 3]*H[1, 5]^2*H[1, 6] - 
     131400*H[1, 4]*H[1, 5]^2*H[1, 6] + 998080*H[1, 5]^3*H[1, 6] - 
     918000*H[1, 3]*H[1, 6]^2 - 2122620*H[1, 3]^2*H[1, 6]^2 + 
     269280*H[1, 4]*H[1, 6]^2 + 651420*H[1, 4]^2*H[1, 6]^2 - 
     700740*H[1, 5]*H[1, 6]^2 - 22440*H[1, 3]*H[1, 5]*H[1, 6]^2 + 
     959040*H[1, 4]*H[1, 5]*H[1, 6]^2 + 660000*H[1, 5]^2*H[1, 6]^2 + 
     922080*H[1, 6]^3 - 2218840*H[1, 3]*H[1, 6]^3 + 
     160200*H[1, 4]*H[1, 6]^3 + 732960*H[1, 5]*H[1, 6]^3 + 707210*H[1, 6]^4 - 
     120*H[1, 1]^3*(4743 + 374*H[1, 2] + 510*H[1, 3] - 21627*H[1, 4] + 
       1344*H[1, 5] + 424*H[1, 6]) - 607240*H[2, 1] - 55080*H[1, 3]*H[2, 1] + 
     543660*H[1, 3]^2*H[2, 1] + 285600*H[1, 4]*H[2, 1] - 
     87150*H[1, 4]^2*H[2, 1] - 26010*H[1, 5]*H[2, 1] - 
     372780*H[1, 4]*H[1, 5]*H[2, 1] - 322280*H[1, 5]^2*H[2, 1] + 
     43860*H[1, 6]*H[2, 1] - 431800*H[1, 3]*H[1, 6]*H[2, 1] - 
     544500*H[1, 4]*H[1, 6]*H[2, 1] - 689620*H[1, 5]*H[1, 6]*H[2, 1] + 
     741320*H[1, 6]^2*H[2, 1] + 77267*H[2, 1]^2 + 269280*H[1, 3]*H[2, 2] + 
     618120*H[1, 4]*H[2, 2] + 214200*H[1, 4]^2*H[2, 2] + 
     281520*H[1, 5]*H[2, 2] + 91800*H[1, 4]*H[1, 5]*H[2, 2] + 
     206550*H[1, 5]^2*H[2, 2] - 257040*H[1, 6]*H[2, 2] + 
     165240*H[1, 4]*H[1, 6]*H[2, 2] - 82620*H[1, 5]*H[1, 6]*H[2, 2] + 
     78030*H[1, 6]^2*H[2, 2] + 20655*H[2, 1]*H[2, 2] - 41310*H[2, 2]^2 - 
     1305600*H[2, 3] + 201960*H[1, 3]^2*H[2, 3] - 269280*H[1, 4]*H[2, 3] + 
     12240*H[1, 5]*H[2, 3] + 36720*H[1, 5]^2*H[2, 3] + 
     12240*H[1, 6]*H[2, 3] - 293760*H[1, 3]*H[1, 6]*H[2, 3] + 
     146880*H[1, 6]^2*H[2, 3] + 520200*H[2, 1]*H[2, 3] - 55080*H[2, 3]^2 + 
     269280*H[1, 3]*H[2, 4] + 966960*H[1, 4]*H[2, 4] - 
     238680*H[1, 4]^2*H[2, 4] + 618120*H[1, 5]*H[2, 4] - 
     294480*H[1, 4]*H[1, 5]*H[2, 4] + 210060*H[1, 5]^2*H[2, 4] - 
     50400*H[1, 4]*H[1, 6]*H[2, 4] - 109080*H[1, 5]*H[1, 6]*H[2, 4] - 
     126000*H[1, 6]^2*H[2, 4] - 89550*H[2, 1]*H[2, 4] - 
     82620*H[2, 2]*H[2, 4] + 9720*H[2, 4]^2 + 269280*H[1, 3]*H[2, 5] - 
     269280*H[1, 4]*H[2, 5] + 281520*H[1, 5]*H[2, 5] + 
     36720*H[1, 5]^2*H[2, 5] - 257040*H[1, 6]*H[2, 5] + 
     36720*H[1, 6]^2*H[2, 5] - 3060*H[2, 1]*H[2, 5] - 1305600*H[2, 6] - 
     758880*H[1, 3]*H[2, 6] - 97920*H[1, 3]^2*H[2, 6] + 
     269280*H[1, 4]*H[2, 6] - 563040*H[1, 5]*H[2, 6] - 
     24480*H[1, 5]^2*H[2, 6] + 134640*H[1, 6]*H[2, 6] + 
     12240*H[1, 5]*H[1, 6]*H[2, 6] + 33660*H[1, 6]^2*H[2, 6] + 
     2040*H[2, 1]*H[2, 6] + 6120*H[2, 6]^2 - 377820*H[2, 7]^2 + 
     816000*H[2, 18] - 1077120*H[1, 3]*H[2, 18] - 807840*H[1, 4]*H[2, 18] + 
     2391120*H[1, 4]^2*H[2, 18] - 1774800*H[1, 5]*H[2, 18] + 
     2880720*H[1, 4]*H[1, 5]*H[2, 18] - 365040*H[1, 5]^2*H[2, 18] + 
     697680*H[1, 6]*H[2, 18] + 2036160*H[1, 4]*H[1, 6]*H[2, 18] + 
     181440*H[1, 5]*H[1, 6]*H[2, 18] + 215280*H[1, 6]^2*H[2, 18] + 
     61740*H[2, 1]*H[2, 18] + 165240*H[2, 2]*H[2, 18] - 
     38880*H[2, 4]*H[2, 18] + 555120*H[2, 18]^2 + 
     255*H[1, 2]^2*(2216 + 37128*H[1, 3]^2 - 1344*H[1, 4]^2 - 3936*H[1, 5] - 
       4470*H[1, 5]^2 + 24*H[1, 4]*(39 + 141*H[1, 5] - 217*H[1, 6]) + 
       1008*H[1, 6] + 2604*H[1, 5]*H[1, 6] - 12126*H[1, 6]^2 + 
       96*H[1, 3]*(-11 + 50*H[1, 6]) - 3831*H[2, 1] + 2748*H[2, 2] + 
       4680*H[2, 3] + 2604*H[2, 4] + 144*H[2, 5] - 5208*H[2, 18] - 
       32112*H[2, 19]) + 5*H[1, 1]^2*(-212160 + 206550*H[1, 2]^2 - 
       1836*H[1, 3]^2 - 12600*H[1, 4]^2 + 134028*H[1, 5] - 
       384336*H[1, 4]*H[1, 5] - 50190*H[1, 5]^2 - 
       408*H[1, 3]*(15*H[1, 5] - 31*H[1, 6]) - 62424*H[1, 6] - 
       67032*H[1, 4]*H[1, 6] + 249108*H[1, 5]*H[1, 6] - 3462*H[1, 6]^2 - 
       612*H[1, 2]*(-293 + 23*H[1, 4] - 649*H[1, 5] + 44*H[1, 6]) + 
       42775*H[2, 1] - 32130*H[2, 2] - 7344*H[2, 3] - 102636*H[2, 4] - 
       7344*H[2, 5] - 3060*H[2, 6] - 379008*H[2, 18] - 5712*H[2, 19]) - 
     979200*H[1, 3]*H[2, 19] - 2598960*H[1, 3]^2*H[2, 19] + 
     1077120*H[1, 4]*H[2, 19] - 660960*H[1, 5]*H[2, 19] + 
     146880*H[1, 3]*H[1, 5]*H[2, 19] + 44880*H[1, 5]^2*H[2, 19] + 
     807840*H[1, 6]*H[2, 19] - 1215840*H[1, 3]*H[1, 6]*H[2, 19] + 
     97920*H[1, 5]*H[1, 6]*H[2, 19] + 1073040*H[1, 6]^2*H[2, 19] - 
     414120*H[2, 1]*H[2, 19] + 220320*H[2, 3]*H[2, 19] + 
     24480*H[2, 6]*H[2, 19] - 269280*H[2, 19]^2 - 159120*H[3, 1] - 
     166320*H[1, 4]*H[3, 1] + 253800*H[1, 5]*H[3, 1] - 
     253800*H[1, 6]*H[3, 1] - 1015920*H[3, 2] + 85680*H[1, 3]*H[3, 2] - 
     30600*H[1, 5]*H[3, 2] - 79560*H[1, 6]*H[3, 2] + 15430560*H[3, 5] + 
     66391120*H[1, 3]*H[3, 5] + 38913840*H[1, 4]*H[3, 5] + 
     57149760*H[1, 5]*H[3, 5] - 17952880*H[1, 6]*H[3, 5] + 403920*H[3, 7] - 
     734400*H[1, 4]*H[3, 7] - 587520*H[1, 5]*H[3, 7] - 
     73440*H[1, 6]*H[3, 7] + 379440*H[3, 8] + 3268080*H[1, 3]*H[3, 8] - 
     73440*H[1, 5]*H[3, 8] - 73440*H[1, 6]*H[3, 8] - 771120*H[3, 9] - 
     73440*H[1, 5]*H[3, 9] - 73440*H[1, 6]*H[3, 9] - 1064880*H[3, 28] + 
     73440*H[1, 3]*H[3, 28] + 894240*H[1, 4]*H[3, 28] + 
     423600*H[1, 5]*H[3, 28] + 1022160*H[1, 6]*H[3, 28] - 648720*H[3, 30] + 
     16320*H[1, 3]*H[3, 30] + 894240*H[1, 4]*H[3, 30] + 
     626280*H[1, 5]*H[3, 30] + 1122120*H[1, 6]*H[3, 30] + 6120*H[3, 32] - 
     298080*H[1, 4]*H[3, 32] + 1599480*H[1, 5]*H[3, 32] + 
     514080*H[1, 6]*H[3, 32] + 1003680*H[3, 33] - 2529600*H[1, 3]*H[3, 33] + 
     114240*H[1, 5]*H[3, 33] - 1472880*H[1, 6]*H[3, 33] - 269280*H[3, 34] + 
     824160*H[1, 3]*H[3, 34] - 73440*H[1, 5]*H[3, 34] - 
     1607520*H[1, 6]*H[3, 34] + 807840*H[3, 35] - 1028160*H[1, 3]*H[3, 35] + 
     48960*H[3, 36] - 2513520*H[1, 4]*H[3, 36] - 1600560*H[1, 5]*H[3, 36] - 
     73440*H[1, 6]*H[3, 36] - 1126080*H[3, 37] + 48960*H[1, 3]*H[3, 37] - 
     73440*H[1, 5]*H[3, 37] + 36720*H[1, 6]*H[3, 37] - 220320*H[3, 38] + 
     1615680*H[3, 39] - 220320*H[1, 3]*H[3, 39] + 85680*H[1, 5]*H[3, 39] - 
     12240*H[1, 6]*H[3, 39] + 159120*H[3, 40] + 2682720*H[1, 4]*H[3, 40] + 
     2019600*H[1, 5]*H[3, 40] + 2391120*H[1, 6]*H[3, 40] + 1126080*H[3, 43] - 
     3304800*H[1, 3]*H[3, 43] + 146880*H[1, 6]*H[3, 43] + 379440*H[3, 45] + 
     954720*H[1, 4]*H[3, 45] + 660960*H[1, 5]*H[3, 45] + 
     10*H[1, 1]*(11016*H[1, 3]^3 + 612*H[1, 3]^2*(98 + 13*H[1, 5] + 
         16*H[1, 6]) + 136*H[1, 3]*(792*H[1, 4] + 36*H[1, 5]^2 + 
         H[1, 5]*(72 - 30*H[1, 6]) + 954*H[1, 6] - 42*H[1, 6]^2 + 8*H[2, 1] - 
         63*H[2, 6] - 126*H[2, 19]) + 3*(-129504*H[1, 4]^3 - 13600*H[1, 5] - 
         32640*H[1, 5]^2 - 1810*H[1, 5]^3 - 13600*H[1, 6] + 
         8364*H[1, 5]*H[1, 6] + 25730*H[1, 5]^2*H[1, 6] - 8976*H[1, 6]^2 - 
         2694*H[1, 5]*H[1, 6]^2 + 9830*H[1, 6]^3 + 22134*H[1, 2]^2*
          (2*H[1, 4] - H[1, 5] + H[1, 6]) - 12*H[1, 4]^2*
          (-4930 + 2056*H[1, 5] + 8251*H[1, 6]) - 2822*H[2, 1] - 
         6431*H[1, 5]*H[2, 1] - 4303*H[1, 6]*H[2, 1] - 4488*H[2, 2] + 
         2754*H[1, 5]*H[2, 2] - 2754*H[1, 6]*H[2, 2] + 4488*H[2, 3] - 
         8976*H[2, 4] + 17532*H[1, 5]*H[2, 4] + 22296*H[1, 6]*H[2, 4] - 
         4488*H[2, 5] - 6528*H[2, 6] + 204*H[1, 5]*H[2, 6] - 
         408*H[1, 6]*H[2, 6] + 6*H[1, 4]*(10330*H[1, 5]^2 + 2992*H[1, 6] + 
           150*H[1, 6]^2 - 8*H[1, 5]*(-374 + 711*H[1, 6]) - 1921*H[2, 1] - 
           918*H[2, 2] + 4912*H[2, 4] - 14420*H[2, 18]) + 32232*H[2, 18] + 
         42552*H[1, 5]*H[2, 18] + 22368*H[1, 6]*H[2, 18] + 
         68*H[1, 2]*(438*H[1, 4]^2 - 363*H[1, 5]^2 + 249*H[1, 6] + 
           66*H[1, 6]^2 + 3*H[1, 4]*(166 + 235*H[1, 5] + 51*H[1, 6]) + 
           3*H[1, 5]*(-83 + 187*H[1, 6]) - 121*H[2, 1] + 132*H[2, 4] + 
           528*H[2, 18]) - 46512*H[2, 19] - 2176*H[1, 5]*H[2, 19] - 
         816*H[1, 6]*H[2, 19] - 38736*H[3, 1] + 2040*H[3, 2] - 
         603624*H[3, 5] + 2448*H[3, 7] + 2448*H[3, 8] + 2448*H[3, 9] - 
         25888*H[3, 28] - 36792*H[3, 30] - 43380*H[3, 32] - 2584*H[3, 33] + 
         30240*H[3, 36] - 408*H[3, 37] - 3264*H[3, 39] - 80928*H[3, 40] - 
         22260*H[3, 48])) - 67320*H[3, 48] + 391680*H[1, 4]*H[3, 48] + 
     545400*H[1, 5]*H[3, 48] + 195840*H[1, 6]*H[3, 48] - 269280*H[3, 53] - 
     269280*H[3, 54] + 269280*H[3, 56] + 110160*H[1, 4]*H[3, 62] + 
     514080*H[1, 5]*H[3, 62] + 510*H[1, 2]*(14344*H[1, 3]^3 + 544*H[1, 4]^3 - 
       880*H[1, 5] - 1662*H[1, 5]^2 + 366*H[1, 5]^3 - 880*H[1, 6] + 
       996*H[1, 5]*H[1, 6] + 2508*H[1, 5]^2*H[1, 6] - 234*H[1, 6]^2 - 
       594*H[1, 5]*H[1, 6]^2 - 2872*H[1, 6]^3 - 12*H[1, 4]^2*
        (39 + 30*H[1, 5] + 146*H[1, 6]) + 24*H[1, 3]^2*(11 + 791*H[1, 6]) - 
       285*H[2, 1] - 757*H[1, 5]*H[2, 1] - 4544*H[1, 6]*H[2, 1] + 
       1476*H[2, 2] + 1044*H[1, 5]*H[2, 2] + 1524*H[2, 4] + 
       2244*H[1, 5]*H[2, 4] - 528*H[1, 6]*H[2, 4] - 264*H[2, 5] + 
       H[1, 4]*(1974*H[1, 5]^2 + H[1, 5]*(1368 - 2820*H[1, 6]) - 
         1992*H[1, 6] - 306*H[1, 6]^2 - 473*H[2, 1] + 1140*H[2, 2] + 
         1668*H[2, 4] - 168*H[2, 18]) - 1992*H[2, 18] - 
       4488*H[1, 5]*H[2, 18] + 1056*H[1, 6]*H[2, 18] + 
       4*H[1, 3]*(-264*H[1, 6] + 138*H[1, 6]^2 + 199*H[2, 1] + 1080*H[2, 3] - 
         5100*H[2, 19]) + 528*H[2, 19] - 10560*H[1, 6]*H[2, 19] + 
       25760*H[3, 5] - 1584*H[3, 7] + 9144*H[3, 8] - 144*H[3, 9] + 
       1056*H[3, 28] + 1056*H[3, 30] + 1584*H[3, 32] - 5280*H[3, 33] + 
       6096*H[3, 34] - 1440*H[3, 35] - 1056*H[3, 36] + 3168*H[3, 40] - 
       11664*H[3, 43] + 2880*H[3, 45] + 528*H[3, 48] + 1368*H[3, 62]) + 
     1015920*H[3, 66] - 538560*H[3, 76] - 159120*H[3, 81] + 45840*H[4, 23])/
    45840, H[1, 2], H[1, 3], H[1, 1]^2 - H[1, 2]^2 - H[1, 3]*H[1, 5] + 
    H[1, 1]*(H[1, 3] + H[1, 5]) - H[1, 6]^2 + H[2, 1]/12 + H[2, 3] - 
    2*H[2, 18] + H[2, 19], (17*H[1, 1]^3)/9 + 2*H[1, 3]^3 + 
    H[1, 1]^2*(H[1, 3] - (4*H[1, 5])/3) - 4*H[1, 3]^2*H[1, 5] - 
    (H[1, 1]*(36*H[1, 3]^2 + 30*H[1, 5]^2 - 36*H[1, 3]*(H[1, 5] - H[1, 6]) + 
       36*H[1, 5]*H[1, 6] - 42*H[1, 6]^2 + H[2, 1] - 36*H[2, 6]))/18 + 
    H[1, 3]*(-3*H[1, 5]^2 + 2*H[1, 5]*H[1, 6] + H[1, 6]^2 - (5*H[2, 1])/6 + 
      2*H[2, 6] + 4*H[2, 19]) + (-14*H[1, 5]^3 + 18*H[1, 5]^2*H[1, 6] + 
      12*H[1, 6]^3 - 6*H[1, 6]*H[2, 1] + H[1, 5]*(-12*H[1, 6]^2 + 
        11*H[2, 1] + 36*H[2, 19]) - 12*(6*H[3, 2] - 40*H[3, 5] + 5*H[3, 28] + 
        H[3, 30] - 3*H[3, 33] - 9*H[3, 39]))/9, 
   H[1, 2]^2 + H[1, 2]*(H[1, 3] - H[1, 6]) + H[1, 3]*H[1, 6] + H[1, 6]^2 - 
    H[2, 1]/6 - H[2, 3] - 2*H[2, 19], -H[1, 2]^2 + H[1, 3]^2 - H[1, 6]^2 + 
    H[2, 1]/6 + H[2, 3], H[1, 4], (2*H[1, 1]^2 + 2*H[1, 2]^2 + 
     2*H[1, 2]*(H[1, 4] - H[1, 5]) + 2*H[1, 4]*H[1, 5] - 4*H[1, 4]*H[1, 6] + 
     2*H[1, 6]^2 + 4*H[1, 1]*(H[1, 4] + H[1, 6]) - H[2, 1] + 2*H[2, 2] - 
     4*H[2, 3] - 4*H[2, 6] - 8*H[2, 18])/4, 
   (40*H[1, 1]^3 + 8*H[1, 5]^3 + 12*H[1, 1]^2*(6*H[1, 4] + H[1, 5]) + 
     H[1, 5]*(12*H[1, 6]^2 - 11*H[2, 1]) + 
     4*H[1, 1]*(6*H[1, 5]^2 - 3*H[1, 6]^2 - H[2, 1] - 18*H[2, 18]) + 
     3*(H[1, 6]*H[2, 1] - 24*H[1, 4]*H[2, 18] - 24*H[3, 1] + 8*H[3, 5] + 
       8*H[3, 28] + 4*H[3, 30] - 18*H[3, 32] - 6*H[3, 48]))/72, 
   -H[1, 1]^2 + H[1, 2]^2 + H[1, 4]^2 + H[1, 6]^2 - H[2, 1]/3 + H[2, 2] - 
    2*H[2, 3] - 2*H[2, 6], H[1, 5], -H[1, 1]^2 + 2*H[1, 2]^2 + H[1, 5]^2 + 
    H[1, 6]^2 - H[2, 1]/2 - 2*H[2, 3] - 2*H[2, 6], H[1, 6], 
   -H[1, 1]^2 + H[1, 5]*H[1, 6] - H[1, 1]*(H[1, 5] + H[1, 6]) + H[2, 1]/6 + 
    2*H[2, 18], (8*H[1, 3]^3)/3 - H[1, 4]^3/3 + H[1, 5]^3/3 + 
    H[1, 2]^2*(2*H[1, 3] - 3*H[1, 6]) + 5*H[1, 3]^2*H[1, 6] - H[1, 6]^3 + 
    (H[1, 4]*H[2, 1])/6 - (H[1, 5]*H[2, 1])/6 - (13*H[1, 6]*H[2, 1])/12 + 
    H[1, 2]*(5*H[1, 3]^2 + 2*H[1, 3]*H[1, 6] - 2*H[1, 6]^2 - (7*H[2, 1])/12 + 
      H[2, 3] - 5*H[2, 19]) + H[1, 3]*(H[1, 6]^2 + H[2, 1]/3 + H[2, 3] - 
      4*H[2, 19]) - 3*H[1, 6]*H[2, 19] + (49*H[3, 5])/3 + H[3, 7] + 
    2*H[3, 8] - H[3, 33] + 2*H[3, 34] - H[3, 37] + H[3, 38] - 3*H[3, 43] - 
    H[3, 54], H[2, 2] - H[2, 3] + H[2, 4] - H[2, 6], 
   (-19*H[1, 1]^3)/18 - H[1, 2]^3/2 - H[1, 3]^3/3 + (H[1, 2]^2*H[1, 4])/2 - 
    (11*H[1, 4]^3)/6 + 2*H[1, 4]^2*H[1, 5] - H[1, 4]*H[1, 5]^2 - 
    (55*H[1, 5]^3)/36 - (H[1, 1]^2*(9*H[1, 2] + 41*H[1, 5]))/12 + 
    2*H[1, 4]*H[1, 5]*H[1, 6] - 2*H[1, 5]^2*H[1, 6] - 
    (5*H[1, 5]*H[1, 6]^2)/12 - H[1, 6]^3/2 + (H[1, 3]*H[2, 1])/6 + 
    (H[1, 4]*H[2, 1])/2 + (53*H[1, 5]*H[2, 1])/72 + (H[1, 6]*H[2, 1])/2 - 
    (H[1, 4]*H[2, 2])/2 - H[1, 4]*H[2, 4] - (3*H[1, 5]*H[2, 4])/2 + 
    H[1, 6]*H[2, 4] + 3*H[1, 5]*H[2, 18] - H[1, 6]*H[2, 18] + 
    (H[1, 2]*(4*H[1, 4]^2 + 6*H[1, 5]^2 - 8*H[1, 4]*(H[1, 5] - H[1, 6]) - 
       4*H[1, 5]*H[1, 6] + 2*H[1, 6]^2 + H[2, 1] - 4*H[2, 2] - 4*H[2, 4] + 
       8*H[2, 18]))/8 - (H[1, 1]*(72*H[1, 4]*H[1, 5] + 12*H[1, 5]^2 + 
       54*H[1, 5]*H[1, 6] + 12*H[1, 6]^2 + 18*H[1, 2]*(2*H[1, 4] - H[1, 5] + 
         H[1, 6]) - 29*H[2, 1] + 36*H[2, 4] + 36*H[2, 18]))/36 + H[3, 1] - 
    74*H[3, 5] + 2*H[3, 7] + H[3, 8] - (7*H[3, 28])/3 - (5*H[3, 30])/3 - 
    H[3, 32]/2 + 2*H[3, 36] - 5*H[3, 40] - 3*H[3, 45] - H[3, 48]/2 + 
    H[3, 66] - H[3, 81], H[1, 2]^2 - H[2, 1]/6 + H[2, 2] - H[2, 3] + 
    H[2, 5] - 2*H[2, 6], H[2, 7]/SQRT1, SQRT2*H[3, 6]}}}


==> anc/bbggH/FiniteRemainder_bbggH_2L_nf0_++--.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{y[1] -> ex[1], y[2] -> ex[2], y[3] -> ex[3], y[4] -> ex[4], 
  y[5] -> ex[2]*ex[3] - ex[4] - ex[3]*ex[4], 
  y[6] -> 339*ex[2]*ex[3] + 339*ex[2]^2*ex[3] - 339*ex[4] - 316*ex[2]*ex[4] - 
    339*ex[3]*ex[4] - 339*ex[2]*ex[3]*ex[4], 
  y[7] -> ex[2]*ex[3] + ex[2]^2*ex[3] - ex[4] - ex[3]*ex[4] - 
    ex[2]*ex[3]*ex[4], y[8] -> ex[2] - ex[4]*ex[5], 
  y[9] -> ex[2] - ex[4] + ex[6], y[10] -> 1 + ex[2], 
  y[11] -> ex[2]*ex[3] - ex[4] - ex[3]*ex[4]*ex[5], 
  y[12] -> 1 + ex[4] - ex[6], y[13] -> ex[2] + ex[2]*ex[3] - ex[4] + 
    ex[2]*ex[4] - ex[3]*ex[4] - ex[2]*ex[3]*ex[4] + ex[2]*ex[3]*ex[4]*ex[5] - 
    ex[2]*ex[6], y[14] -> -316 + 23*ex[3], 
  y[15] -> -ex[4] - ex[3]*ex[4] - 2*ex[2]*ex[3]*ex[4] + 
    ex[2]*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6], y[16] -> ex[2] - ex[4], 
  y[17] -> -ex[4] - 2*ex[2]*ex[3]*ex[4] + ex[3]*ex[4]^2 + 
    ex[2]*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6] - ex[3]*ex[4]*ex[6], 
  y[18] -> -2*ex[2]*ex[3]*ex[4] + ex[4]^2 + ex[3]*ex[4]^2 + 
    ex[2]*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6] - ex[4]*ex[6] - 
    ex[3]*ex[4]*ex[6], y[19] -> ex[2]*ex[3] - ex[4] - ex[3]*ex[4] - 
    ex[2]*ex[3]*ex[4] + ex[2]*ex[3]*ex[4]*ex[5], 
  y[20] -> -395*ex[2]^2*ex[3] + 386*ex[2]*ex[4] + 790*ex[2]*ex[3]*ex[4] - 
    395*ex[4]^2 - 395*ex[3]*ex[4]^2 + 395*ex[2]^2*ex[3]*ex[6] - 
    395*ex[2]*ex[3]*ex[4]*ex[6], y[21] -> 3344*ex[2]^6*ex[3]^4 + 
    6757*ex[2]^7*ex[3]^4 + 6757*ex[2]^8*ex[3]^4 + 3344*ex[2]^9*ex[3]^4 - 
    8232*ex[2]^5*ex[3]^3*ex[4] - 11458*ex[2]^6*ex[3]^3*ex[4] - 
    6465*ex[2]^7*ex[3]^3*ex[4] - 1544*ex[2]^8*ex[3]^3*ex[4] - 
    13261*ex[2]^5*ex[3]^4*ex[4] - 23408*ex[2]^6*ex[3]^4*ex[4] - 
    26683*ex[2]^7*ex[3]^4*ex[4] - 16536*ex[2]^8*ex[3]^4*ex[4] + 
    1695*ex[2]^5*ex[3]^5*ex[4] + 5085*ex[2]^6*ex[3]^5*ex[4] + 
    5085*ex[2]^7*ex[3]^5*ex[4] + 1695*ex[2]^8*ex[3]^5*ex[4] + 
    7976*ex[2]^4*ex[3]^2*ex[4]^2 + 10877*ex[2]^5*ex[3]^2*ex[4]^2 + 
    6140*ex[2]^6*ex[3]^2*ex[4]^2 + 1544*ex[2]^7*ex[3]^2*ex[4]^2 + 
    27511*ex[2]^4*ex[3]^3*ex[4]^2 + 36499*ex[2]^5*ex[3]^3*ex[4]^2 + 
    29995*ex[2]^6*ex[3]^3*ex[4]^2 + 12532*ex[2]^7*ex[3]^3*ex[4]^2 + 
    14404*ex[2]^4*ex[3]^4*ex[4]^2 + 13852*ex[2]^5*ex[3]^4*ex[4]^2 + 
    33617*ex[2]^6*ex[3]^4*ex[4]^2 + 34169*ex[2]^7*ex[3]^4*ex[4]^2 - 
    8475*ex[2]^4*ex[3]^5*ex[4]^2 - 25425*ex[2]^5*ex[3]^5*ex[4]^2 - 
    25425*ex[2]^6*ex[3]^5*ex[4]^2 - 8475*ex[2]^7*ex[3]^5*ex[4]^2 - 
    4632*ex[2]^3*ex[3]*ex[4]^3 - 7720*ex[2]^4*ex[3]*ex[4]^3 - 
    3088*ex[2]^5*ex[3]*ex[4]^3 - 25087*ex[2]^3*ex[3]^2*ex[4]^3 - 
    40024*ex[2]^4*ex[3]^2*ex[4]^3 - 29545*ex[2]^5*ex[3]^2*ex[4]^3 - 
    7828*ex[2]^6*ex[3]^2*ex[4]^3 - 29291*ex[2]^3*ex[3]^3*ex[4]^3 - 
    36209*ex[2]^4*ex[3]^3*ex[4]^3 - 58520*ex[2]^5*ex[3]^3*ex[4]^3 - 
    34652*ex[2]^6*ex[3]^3*ex[4]^3 + 8114*ex[2]^3*ex[3]^4*ex[4]^3 + 
    43532*ex[2]^4*ex[3]^4*ex[4]^3 - 2778*ex[2]^5*ex[3]^4*ex[4]^3 - 
    38196*ex[2]^6*ex[3]^4*ex[4]^3 + 16950*ex[2]^3*ex[3]^5*ex[4]^3 + 
    50850*ex[2]^4*ex[3]^5*ex[4]^3 + 50850*ex[2]^5*ex[3]^5*ex[4]^3 + 
    16950*ex[2]^6*ex[3]^5*ex[4]^3 + 1544*ex[2]^2*ex[4]^4 + 
    1544*ex[2]^3*ex[4]^4 + 13997*ex[2]^2*ex[3]*ex[4]^4 + 
    23405*ex[2]^3*ex[3]*ex[4]^4 + 9408*ex[2]^4*ex[3]*ex[4]^4 + 
    28946*ex[2]^2*ex[3]^2*ex[4]^4 + 56207*ex[2]^3*ex[3]^2*ex[4]^4 + 
    51615*ex[2]^4*ex[3]^2*ex[4]^4 + 14184*ex[2]^5*ex[3]^2*ex[4]^4 + 
    5127*ex[2]^2*ex[3]^3*ex[4]^4 + 4213*ex[2]^3*ex[3]^3*ex[4]^4 + 
    60240*ex[2]^4*ex[3]^3*ex[4]^4 + 44204*ex[2]^5*ex[3]^3*ex[4]^4 - 
    28316*ex[2]^2*ex[3]^4*ex[4]^4 - 80983*ex[2]^3*ex[3]^4*ex[4]^4 - 
    27893*ex[2]^4*ex[3]^4*ex[4]^4 + 24774*ex[2]^5*ex[3]^4*ex[4]^4 - 
    16950*ex[2]^2*ex[3]^5*ex[4]^4 - 50850*ex[2]^3*ex[3]^5*ex[4]^4 - 
    50850*ex[2]^4*ex[3]^5*ex[4]^4 - 16950*ex[2]^5*ex[3]^5*ex[4]^4 - 
    3160*ex[2]*ex[4]^5 - 3160*ex[2]^2*ex[4]^5 - 13990*ex[2]*ex[3]*ex[4]^5 - 
    23470*ex[2]^2*ex[3]*ex[4]^5 - 9480*ex[2]^3*ex[3]*ex[4]^5 - 
    14535*ex[2]*ex[3]^2*ex[4]^5 - 35850*ex[2]^2*ex[3]^2*ex[4]^5 - 
    39155*ex[2]^3*ex[3]^2*ex[4]^5 - 11060*ex[2]^4*ex[3]^2*ex[4]^5 + 
    8735*ex[2]*ex[3]^3*ex[4]^5 + 11495*ex[2]^2*ex[3]^3*ex[4]^5 - 
    32575*ex[2]^3*ex[3]^3*ex[4]^5 - 26860*ex[2]^4*ex[3]^3*ex[4]^5 + 
    20915*ex[2]*ex[3]^4*ex[4]^5 + 52460*ex[2]^2*ex[3]^4*ex[4]^5 + 
    22525*ex[2]^3*ex[3]^4*ex[4]^5 - 9020*ex[2]^4*ex[3]^4*ex[4]^5 + 
    8475*ex[2]*ex[3]^5*ex[4]^5 + 25425*ex[2]^2*ex[3]^5*ex[4]^5 + 
    25425*ex[2]^3*ex[3]^5*ex[4]^5 + 8475*ex[2]^4*ex[3]^5*ex[4]^5 + 
    1580*ex[4]^6 + 1580*ex[2]*ex[4]^6 + 4625*ex[3]*ex[4]^6 + 
    7785*ex[2]*ex[3]*ex[4]^6 + 3160*ex[2]^2*ex[3]*ex[4]^6 + 
    2700*ex[3]^2*ex[4]^6 + 8790*ex[2]*ex[3]^2*ex[4]^6 + 
    10945*ex[2]^2*ex[3]^2*ex[4]^6 + 3160*ex[2]^3*ex[3]^2*ex[4]^6 - 
    3850*ex[3]^3*ex[4]^6 - 4540*ex[2]*ex[3]^3*ex[4]^6 + 
    7325*ex[2]^2*ex[3]^3*ex[4]^6 + 6320*ex[2]^3*ex[3]^3*ex[4]^6 - 
    5200*ex[3]^4*ex[4]^6 - 12210*ex[2]*ex[3]^4*ex[4]^6 - 
    5545*ex[2]^2*ex[3]^4*ex[4]^6 + 1465*ex[2]^3*ex[3]^4*ex[4]^6 - 
    1695*ex[3]^5*ex[4]^6 - 5085*ex[2]*ex[3]^5*ex[4]^6 - 
    5085*ex[2]^2*ex[3]^5*ex[4]^6 - 1695*ex[2]^3*ex[3]^5*ex[4]^6 - 
    3275*ex[2]^6*ex[3]^4*ex[6] + 3275*ex[2]^8*ex[3]^4*ex[6] + 
    6550*ex[2]^5*ex[3]^3*ex[4]*ex[6] - 1695*ex[2]^6*ex[3]^3*ex[4]*ex[6] - 
    4855*ex[2]^7*ex[3]^3*ex[4]*ex[6] + 13100*ex[2]^5*ex[3]^4*ex[4]*ex[6] - 
    6550*ex[2]^6*ex[3]^4*ex[4]*ex[6] - 19650*ex[2]^7*ex[3]^4*ex[4]*ex[6] - 
    3275*ex[2]^4*ex[3]^2*ex[4]^2*ex[6] + 1695*ex[2]^5*ex[3]^2*ex[4]^2*ex[6] + 
    1580*ex[2]^6*ex[3]^2*ex[4]^2*ex[6] - 19650*ex[2]^4*ex[3]^3*ex[4]^2*
     ex[6] + 18185*ex[2]^5*ex[3]^3*ex[4]^2*ex[6] + 
    24275*ex[2]^6*ex[3]^3*ex[4]^2*ex[6] - 19650*ex[2]^4*ex[3]^4*ex[4]^2*
     ex[6] + 26200*ex[2]^5*ex[3]^4*ex[4]^2*ex[6] + 
    45850*ex[2]^6*ex[3]^4*ex[4]^2*ex[6] + 6550*ex[2]^3*ex[3]^2*ex[4]^3*
     ex[6] - 9940*ex[2]^4*ex[3]^2*ex[4]^3*ex[6] - 
    6320*ex[2]^5*ex[3]^2*ex[4]^3*ex[6] + 19650*ex[2]^3*ex[3]^3*ex[4]^3*
     ex[6] - 44385*ex[2]^4*ex[3]^3*ex[4]^3*ex[6] - 
    43695*ex[2]^5*ex[3]^3*ex[4]^3*ex[6] + 13100*ex[2]^3*ex[3]^4*ex[4]^3*
     ex[6] - 39300*ex[2]^4*ex[3]^4*ex[4]^3*ex[6] - 
    52400*ex[2]^5*ex[3]^4*ex[4]^3*ex[6] - 3275*ex[2]^2*ex[3]^2*ex[4]^4*
     ex[6] + 14795*ex[2]^3*ex[3]^2*ex[4]^4*ex[6] + 
    7900*ex[2]^4*ex[3]^2*ex[4]^4*ex[6] - 6550*ex[2]^2*ex[3]^3*ex[4]^4*ex[6] + 
    40995*ex[2]^3*ex[3]^3*ex[4]^4*ex[6] + 33985*ex[2]^4*ex[3]^3*ex[4]^4*
     ex[6] - 3275*ex[2]^2*ex[3]^4*ex[4]^4*ex[6] + 
    26200*ex[2]^3*ex[3]^4*ex[4]^4*ex[6] + 29475*ex[2]^4*ex[3]^4*ex[4]^4*
     ex[6] - 6550*ex[2]^2*ex[3]^2*ex[4]^5*ex[6] - 
    3160*ex[2]^3*ex[3]^2*ex[4]^5*ex[6] - 13100*ex[2]^2*ex[3]^3*ex[4]^5*
     ex[6] - 9710*ex[2]^3*ex[3]^3*ex[4]^5*ex[6] - 
    6550*ex[2]^2*ex[3]^4*ex[4]^5*ex[6] - 6550*ex[2]^3*ex[3]^4*ex[4]^5*ex[6] + 
    3275*ex[2]^6*ex[3]^4*ex[6]^2 + 3275*ex[2]^7*ex[3]^4*ex[6]^2 - 
    6550*ex[2]^5*ex[3]^3*ex[4]*ex[6]^2 - 4855*ex[2]^6*ex[3]^3*ex[4]*ex[6]^2 - 
    13100*ex[2]^5*ex[3]^4*ex[4]*ex[6]^2 - 13100*ex[2]^6*ex[3]^4*ex[4]*
     ex[6]^2 + 3275*ex[2]^4*ex[3]^2*ex[4]^2*ex[6]^2 + 
    1580*ex[2]^5*ex[3]^2*ex[4]^2*ex[6]^2 + 19650*ex[2]^4*ex[3]^3*ex[4]^2*
     ex[6]^2 + 14565*ex[2]^5*ex[3]^3*ex[4]^2*ex[6]^2 + 
    19650*ex[2]^4*ex[3]^4*ex[4]^2*ex[6]^2 + 19650*ex[2]^5*ex[3]^4*ex[4]^2*
     ex[6]^2 - 6550*ex[2]^3*ex[3]^2*ex[4]^3*ex[6]^2 - 
    3160*ex[2]^4*ex[3]^2*ex[4]^3*ex[6]^2 - 19650*ex[2]^3*ex[3]^3*ex[4]^3*
     ex[6]^2 - 14565*ex[2]^4*ex[3]^3*ex[4]^3*ex[6]^2 - 
    13100*ex[2]^3*ex[3]^4*ex[4]^3*ex[6]^2 - 13100*ex[2]^4*ex[3]^4*ex[4]^3*
     ex[6]^2 + 3275*ex[2]^2*ex[3]^2*ex[4]^4*ex[6]^2 + 
    1580*ex[2]^3*ex[3]^2*ex[4]^4*ex[6]^2 + 6550*ex[2]^2*ex[3]^3*ex[4]^4*
     ex[6]^2 + 4855*ex[2]^3*ex[3]^3*ex[4]^4*ex[6]^2 + 
    3275*ex[2]^2*ex[3]^4*ex[4]^4*ex[6]^2 + 3275*ex[2]^3*ex[3]^4*ex[4]^4*
     ex[6]^2, y[22] -> -ex[2] + ex[4] - ex[6], y[23] -> -1 + ex[5], 
  y[24] -> ex[4] - ex[6], y[25] -> 10*ex[2]*ex[3] - 10*ex[3]*ex[4] - ex[6], 
  y[26] -> ex[2]*ex[3] - ex[3]*ex[4] - ex[6], y[27] -> ex[6], 
  y[28] -> -2*ex[2]*ex[4] + ex[4]^2 + ex[2]*ex[4]*ex[5] + ex[2]*ex[6] - 
    ex[4]*ex[6], y[29] -> ex[2]*ex[3] - ex[4] - ex[3]*ex[4] + 
    ex[2]*ex[3]*ex[4] - ex[3]*ex[4]^2 - ex[2]*ex[3]*ex[6] + 
    ex[3]*ex[4]*ex[6], y[30] -> -(ex[2]*ex[4]) - 2*ex[2]*ex[3]*ex[4] - 
    2*ex[2]^2*ex[3]*ex[4] + ex[4]^2 + ex[3]*ex[4]^2 + ex[2]*ex[3]*ex[4]^2 + 
    ex[2]*ex[3]*ex[4]*ex[5] + ex[2]^2*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6] + 
    ex[2]^2*ex[3]*ex[6] - ex[4]*ex[6] - ex[3]*ex[4]*ex[6] - 
    ex[2]*ex[3]*ex[4]*ex[6], y[31] -> 1 + ex[3], 
  y[32] -> ex[2] + ex[2]*ex[3] + ex[2]^2*ex[3] - ex[4] - ex[2]*ex[4] - 
    ex[3]*ex[4] - ex[2]*ex[3]*ex[4], 
  y[33] -> ex[2] + ex[2]*ex[3] + ex[2]^2*ex[3] - ex[4] - ex[3]*ex[4] - 
    2*ex[2]*ex[3]*ex[4] - ex[2]^2*ex[3]*ex[4] + ex[2]*ex[3]*ex[4]*ex[5] + 
    ex[2]^2*ex[3]*ex[4]*ex[5] - ex[2]*ex[6], 
  y[34] -> -ex[2] + ex[4] + ex[2]*ex[6], 
  y[35] -> ex[2] + 2*ex[2]^2 + ex[2]*ex[3] + 2*ex[2]^2*ex[3] + 
    ex[2]^3*ex[3] - ex[4] - 2*ex[2]*ex[4] - ex[3]*ex[4] - 
    2*ex[2]*ex[3]*ex[4] - ex[2]^2*ex[3]*ex[4] - ex[2]^2*ex[6], 
  y[36] -> 9*ex[2]^2 + 9*ex[2]^2*ex[3] + 9*ex[2]^3*ex[3] - 8*ex[2]*ex[4] + 
    11*ex[2]^2*ex[4] - 8*ex[2]*ex[3]*ex[4] + 2*ex[2]^2*ex[3]*ex[4] + 
    10*ex[2]^3*ex[3]*ex[4] - ex[4]^2 - 11*ex[2]*ex[4]^2 - ex[3]*ex[4]^2 - 
    11*ex[2]*ex[3]*ex[4]^2 - 10*ex[2]^2*ex[3]*ex[4]^2 - 9*ex[2]^2*ex[6] - 
    9*ex[2]^2*ex[3]*ex[6] - 9*ex[2]^3*ex[3]*ex[6] + 9*ex[2]*ex[4]*ex[6] - 
    ex[2]^2*ex[4]*ex[6] + 9*ex[2]*ex[3]*ex[4]*ex[6] + 
    9*ex[2]^2*ex[3]*ex[4]*ex[6], y[37] -> 1 + ex[3] + ex[2]*ex[3], 
  y[38] -> ex[3] + ex[2]*ex[3] - ex[4], 
  y[39] -> -(ex[2]*ex[3]*ex[4]) - 2*ex[2]*ex[3]^2*ex[4] - 
    2*ex[2]^2*ex[3]^2*ex[4] + ex[4]^2 + 2*ex[3]*ex[4]^2 + 
    2*ex[2]*ex[3]*ex[4]^2 + ex[3]^2*ex[4]^2 + ex[2]*ex[3]^2*ex[4]^2 + 
    ex[2]*ex[3]^2*ex[4]*ex[5] + ex[2]^2*ex[3]^2*ex[4]*ex[5] - 
    ex[2]*ex[3]*ex[4]^2*ex[5] + ex[2]*ex[3]^2*ex[6] + ex[2]^2*ex[3]^2*ex[6] - 
    ex[3]*ex[4]*ex[6] - ex[2]*ex[3]*ex[4]*ex[6] - ex[3]^2*ex[4]*ex[6] - 
    ex[2]*ex[3]^2*ex[4]*ex[6], y[40] -> ex[5], 
  y[41] -> ex[2]^2*ex[3] - 2*ex[2]*ex[4] - 2*ex[2]*ex[3]*ex[4] + ex[4]^2 + 
    ex[3]*ex[4]^2 + ex[2]*ex[6] + ex[2]*ex[3]*ex[6] - ex[4]*ex[6] - 
    ex[3]*ex[4]*ex[6], y[42] -> ex[2]^2*ex[3]^2 + 4*ex[2]*ex[3]*ex[4] - 
    4*ex[3]*ex[4]^2 - 4*ex[2]*ex[3]*ex[4]*ex[5] - 
    2*ex[2]*ex[3]^2*ex[4]*ex[5] + 4*ex[3]*ex[4]^2*ex[5] + 
    ex[3]^2*ex[4]^2*ex[5]^2 - 2*ex[2]*ex[3]*ex[6] + 4*ex[3]*ex[4]*ex[6] - 
    2*ex[3]*ex[4]*ex[5]*ex[6] + ex[6]^2, 
  y[43] -> ex[2]^2*ex[3]^2 + ex[2]^3*ex[3]^2 - ex[2]*ex[3]*ex[4] - 
    2*ex[2]*ex[3]^2*ex[4] - 2*ex[2]^2*ex[3]^2*ex[4] + ex[3]*ex[4]^2 + 
    ex[3]^2*ex[4]^2 + ex[2]*ex[3]^2*ex[4]^2 + ex[2]*ex[3]*ex[6] + 
    2*ex[2]^2*ex[3]*ex[6] + ex[2]*ex[3]^2*ex[6] + ex[2]^2*ex[3]^2*ex[6] + 
    ex[4]*ex[6] - ex[3]^2*ex[4]*ex[6] - ex[2]*ex[3]^2*ex[4]*ex[6] + 
    ex[2]*ex[6]^2 + ex[2]*ex[3]*ex[6]^2, 
  y[44] -> -(ex[2]^2*ex[4]) - 2*ex[2]^2*ex[3]*ex[4] + 2*ex[2]*ex[4]^2 - 
    ex[2]^2*ex[4]^2 + 3*ex[2]*ex[3]*ex[4]^2 + 2*ex[2]^2*ex[3]*ex[4]^2 - 
    ex[4]^3 - ex[3]*ex[4]^3 - ex[2]*ex[3]*ex[4]^3 + 
    ex[2]^2*ex[3]*ex[4]*ex[5] - ex[2]*ex[3]*ex[4]^2*ex[5] - 
    3*ex[2]^2*ex[3]*ex[4]^2*ex[5] + ex[2]*ex[4]^3*ex[5] + 
    ex[2]*ex[3]*ex[4]^3*ex[5] + ex[2]^2*ex[3]*ex[4]^2*ex[5]^2 + 
    ex[2]^2*ex[3]*ex[6] - ex[2]*ex[4]*ex[6] + ex[2]^2*ex[4]*ex[6] - 
    2*ex[2]*ex[3]*ex[4]*ex[6] - ex[2]^2*ex[3]*ex[4]*ex[6] + ex[4]^2*ex[6] + 
    ex[3]*ex[4]^2*ex[6] + ex[2]*ex[3]*ex[4]^2*ex[6] + 
    ex[2]^2*ex[3]*ex[4]*ex[5]*ex[6] - ex[2]*ex[4]^2*ex[5]*ex[6] - 
    ex[2]*ex[3]*ex[4]^2*ex[5]*ex[6], 
  y[45] -> ex[2]^2*ex[3]^2 - 2*ex[2]*ex[3]*ex[4] + ex[2]^2*ex[3]*ex[4] - 
    2*ex[2]*ex[3]^2*ex[4] + 2*ex[2]^2*ex[3]^2*ex[4] + ex[4]^2 + 
    2*ex[3]*ex[4]^2 - 4*ex[2]*ex[3]*ex[4]^2 + ex[2]^2*ex[3]*ex[4]^2 + 
    ex[3]^2*ex[4]^2 - 4*ex[2]*ex[3]^2*ex[4]^2 + ex[2]^2*ex[3]^2*ex[4]^2 + 
    3*ex[3]*ex[4]^3 - 2*ex[2]*ex[3]*ex[4]^3 + 2*ex[3]^2*ex[4]^3 - 
    2*ex[2]*ex[3]^2*ex[4]^3 + ex[3]*ex[4]^4 + ex[3]^2*ex[4]^4 - 
    2*ex[2]^2*ex[3]^2*ex[6] + 3*ex[2]*ex[3]*ex[4]*ex[6] - 
    ex[2]^2*ex[3]*ex[4]*ex[6] + 4*ex[2]*ex[3]^2*ex[4]*ex[6] - 
    2*ex[2]^2*ex[3]^2*ex[4]*ex[6] - 3*ex[3]*ex[4]^2*ex[6] + 
    3*ex[2]*ex[3]*ex[4]^2*ex[6] - 2*ex[3]^2*ex[4]^2*ex[6] + 
    4*ex[2]*ex[3]^2*ex[4]^2*ex[6] - 2*ex[3]*ex[4]^3*ex[6] - 
    2*ex[3]^2*ex[4]^3*ex[6] + ex[2]^2*ex[3]^2*ex[6]^2 - 
    ex[2]*ex[3]*ex[4]*ex[6]^2 - 2*ex[2]*ex[3]^2*ex[4]*ex[6]^2 + 
    ex[3]*ex[4]^2*ex[6]^2 + ex[3]^2*ex[4]^2*ex[6]^2, 
  y[46] -> ex[2]*ex[3] - ex[4] - ex[3]*ex[4] + ex[6] + ex[3]*ex[6], 
  y[47] -> ex[2]^4*ex[3]^2 + 2*ex[2]^4*ex[3]^3 + 2*ex[2]^5*ex[3]^3 + 
    ex[2]^4*ex[3]^4 + 2*ex[2]^5*ex[3]^4 + ex[2]^6*ex[3]^4 + 
    6*ex[2]^3*ex[3]*ex[4] + 8*ex[2]^3*ex[3]^2*ex[4] + 
    10*ex[2]^4*ex[3]^2*ex[4] - 2*ex[2]^3*ex[3]^3*ex[4] + 
    2*ex[2]^4*ex[3]^3*ex[4] + 4*ex[2]^5*ex[3]^3*ex[4] - 
    4*ex[2]^3*ex[3]^4*ex[4] - 8*ex[2]^4*ex[3]^4*ex[4] - 
    4*ex[2]^5*ex[3]^4*ex[4] + 2*ex[2]^2*ex[4]^2 - 6*ex[2]^2*ex[3]*ex[4]^2 - 
    12*ex[2]^2*ex[3]^2*ex[4]^2 - 14*ex[2]^3*ex[3]^2*ex[4]^2 - 
    11*ex[2]^4*ex[3]^2*ex[4]^2 + 2*ex[2]^2*ex[3]^3*ex[4]^2 - 
    2*ex[2]^3*ex[3]^3*ex[4]^2 - 4*ex[2]^4*ex[3]^3*ex[4]^2 + 
    6*ex[2]^2*ex[3]^4*ex[4]^2 + 12*ex[2]^3*ex[3]^4*ex[4]^2 + 
    6*ex[2]^4*ex[3]^4*ex[4]^2 - 3*ex[2]*ex[4]^3 - 2*ex[2]^2*ex[4]^3 - 
    4*ex[2]*ex[3]*ex[4]^3 - 7*ex[2]^2*ex[3]*ex[4]^3 + 
    16*ex[2]^3*ex[3]*ex[4]^3 - 3*ex[2]*ex[3]^2*ex[4]^3 - 
    7*ex[2]^2*ex[3]^2*ex[4]^3 + 16*ex[2]^3*ex[3]^2*ex[4]^3 - 
    6*ex[2]*ex[3]^3*ex[4]^3 - 10*ex[2]^2*ex[3]^3*ex[4]^3 - 
    4*ex[2]^3*ex[3]^3*ex[4]^3 - 4*ex[2]*ex[3]^4*ex[4]^3 - 
    8*ex[2]^2*ex[3]^4*ex[4]^3 - 4*ex[2]^3*ex[3]^4*ex[4]^3 + ex[4]^4 + 
    ex[2]*ex[4]^4 + 4*ex[3]*ex[4]^4 + 6*ex[2]*ex[3]*ex[4]^4 - 
    8*ex[2]^2*ex[3]*ex[4]^4 + 6*ex[3]^2*ex[4]^4 + 11*ex[2]*ex[3]^2*ex[4]^4 - 
    5*ex[2]^2*ex[3]^2*ex[4]^4 + 4*ex[3]^3*ex[4]^4 + 8*ex[2]*ex[3]^3*ex[4]^4 + 
    4*ex[2]^2*ex[3]^3*ex[4]^4 + ex[3]^4*ex[4]^4 + 2*ex[2]*ex[3]^4*ex[4]^4 + 
    ex[2]^2*ex[3]^4*ex[4]^4 - 8*ex[2]^3*ex[3]*ex[6] - 
    15*ex[2]^3*ex[3]^2*ex[6] - 15*ex[2]^4*ex[3]^2*ex[6] - 
    6*ex[2]^3*ex[3]^3*ex[6] - 13*ex[2]^4*ex[3]^3*ex[6] - 
    7*ex[2]^5*ex[3]^3*ex[6] + ex[2]^3*ex[3]^4*ex[6] + 
    2*ex[2]^4*ex[3]^4*ex[6] + ex[2]^5*ex[3]^4*ex[6] - ex[2]^2*ex[4]*ex[6] + 
    12*ex[2]^2*ex[3]*ex[4]*ex[6] + 3*ex[2]^3*ex[3]*ex[4]*ex[6] + 
    24*ex[2]^2*ex[3]^2*ex[4]*ex[6] + 26*ex[2]^3*ex[3]^2*ex[4]*ex[6] + 
    13*ex[2]^4*ex[3]^2*ex[4]*ex[6] + 8*ex[2]^2*ex[3]^3*ex[4]*ex[6] + 
    17*ex[2]^3*ex[3]^3*ex[4]*ex[6] + 9*ex[2]^4*ex[3]^3*ex[4]*ex[6] - 
    3*ex[2]^2*ex[3]^4*ex[4]*ex[6] - 6*ex[2]^3*ex[3]^4*ex[4]*ex[6] - 
    3*ex[2]^4*ex[3]^4*ex[4]*ex[6] + 2*ex[2]*ex[4]^2*ex[6] + 
    ex[2]^2*ex[4]^2*ex[6] + 4*ex[2]^2*ex[3]*ex[4]^2*ex[6] - 
    26*ex[2]^3*ex[3]*ex[4]^2*ex[6] - 3*ex[2]*ex[3]^2*ex[4]^2*ex[6] + 
    2*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] - 26*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] + 
    2*ex[2]*ex[3]^3*ex[4]^2*ex[6] + 5*ex[2]^2*ex[3]^3*ex[4]^2*ex[6] + 
    3*ex[2]^3*ex[3]^3*ex[4]^2*ex[6] + 3*ex[2]*ex[3]^4*ex[4]^2*ex[6] + 
    6*ex[2]^2*ex[3]^4*ex[4]^2*ex[6] + 3*ex[2]^3*ex[3]^4*ex[4]^2*ex[6] - 
    ex[4]^3*ex[6] - ex[2]*ex[4]^3*ex[6] - 4*ex[3]*ex[4]^3*ex[6] - 
    7*ex[2]*ex[3]*ex[4]^3*ex[6] + 17*ex[2]^2*ex[3]*ex[4]^3*ex[6] - 
    6*ex[3]^2*ex[4]^3*ex[6] - 13*ex[2]*ex[3]^2*ex[4]^3*ex[6] + 
    13*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] - 4*ex[3]^3*ex[4]^3*ex[6] - 
    9*ex[2]*ex[3]^3*ex[4]^3*ex[6] - 5*ex[2]^2*ex[3]^3*ex[4]^3*ex[6] - 
    ex[3]^4*ex[4]^3*ex[6] - 2*ex[2]*ex[3]^4*ex[4]^3*ex[6] - 
    ex[2]^2*ex[3]^4*ex[4]^3*ex[6] + ex[2]^3*ex[3]*ex[6]^2 + 
    2*ex[2]^3*ex[3]^2*ex[6]^2 + ex[2]^4*ex[3]^2*ex[6]^2 + 
    ex[2]^3*ex[3]^3*ex[6]^2 + ex[2]^4*ex[3]^3*ex[6]^2 - 
    2*ex[2]^2*ex[3]*ex[4]*ex[6]^2 + 9*ex[2]^3*ex[3]*ex[4]*ex[6]^2 - 
    4*ex[2]^2*ex[3]^2*ex[4]*ex[6]^2 + 7*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 - 
    2*ex[2]^2*ex[3]^3*ex[4]*ex[6]^2 - 2*ex[2]^3*ex[3]^3*ex[4]*ex[6]^2 + 
    ex[2]*ex[3]*ex[4]^2*ex[6]^2 - 9*ex[2]^2*ex[3]*ex[4]^2*ex[6]^2 + 
    2*ex[2]*ex[3]^2*ex[4]^2*ex[6]^2 - 8*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2 + 
    ex[2]*ex[3]^3*ex[4]^2*ex[6]^2 + ex[2]^2*ex[3]^3*ex[4]^2*ex[6]^2, 
  y[48] -> -(ex[2]*ex[3]) + ex[4] + ex[3]*ex[4] + ex[2]*ex[3]*ex[6], 
  y[49] -> -(ex[2]^5*ex[3]^5) + 2*ex[2]^7*ex[3]^5 + ex[2]^8*ex[3]^5 + 
    8*ex[2]^5*ex[3]^6 + 35*ex[2]^6*ex[3]^6 + 56*ex[2]^7*ex[3]^6 + 
    39*ex[2]^8*ex[3]^6 + 10*ex[2]^9*ex[3]^6 + 11*ex[2]^4*ex[3]^4*ex[4] + 
    24*ex[2]^5*ex[3]^4*ex[4] + 21*ex[2]^6*ex[3]^4*ex[4] + 
    8*ex[2]^7*ex[3]^4*ex[4] - 21*ex[2]^4*ex[3]^5*ex[4] - 
    84*ex[2]^5*ex[3]^5*ex[4] - 99*ex[2]^6*ex[3]^5*ex[4] - 
    36*ex[2]^7*ex[3]^5*ex[4] - 32*ex[2]^4*ex[3]^6*ex[4] - 
    133*ex[2]^5*ex[3]^6*ex[4] - 191*ex[2]^6*ex[3]^6*ex[4] - 
    101*ex[2]^7*ex[3]^6*ex[4] - ex[2]^8*ex[3]^6*ex[4] + 
    10*ex[2]^9*ex[3]^6*ex[4] - 17*ex[2]^3*ex[3]^3*ex[4]^2 - 
    27*ex[2]^4*ex[3]^3*ex[4]^2 - 11*ex[2]^5*ex[3]^3*ex[4]^2 + 
    5*ex[2]^3*ex[3]^4*ex[4]^2 + 26*ex[2]^4*ex[3]^4*ex[4]^2 + 
    9*ex[2]^5*ex[3]^4*ex[4]^2 - 12*ex[2]^6*ex[3]^4*ex[4]^2 + 
    70*ex[2]^3*ex[3]^5*ex[4]^2 + 235*ex[2]^4*ex[3]^5*ex[4]^2 + 
    213*ex[2]^5*ex[3]^5*ex[4]^2 + 16*ex[2]^6*ex[3]^5*ex[4]^2 - 
    32*ex[2]^7*ex[3]^5*ex[4]^2 + 48*ex[2]^3*ex[3]^6*ex[4]^2 + 
    182*ex[2]^4*ex[3]^6*ex[4]^2 + 203*ex[2]^5*ex[3]^6*ex[4]^2 + 
    12*ex[2]^6*ex[3]^6*ex[4]^2 - 97*ex[2]^7*ex[3]^6*ex[4]^2 - 
    40*ex[2]^8*ex[3]^6*ex[4]^2 + 4*ex[2]^2*ex[3]^2*ex[4]^3 - 
    3*ex[2]^4*ex[3]^2*ex[4]^3 - 2*ex[2]^2*ex[3]^3*ex[4]^3 - 
    15*ex[2]^3*ex[3]^3*ex[4]^3 - 9*ex[2]^4*ex[3]^3*ex[4]^3 - 
    48*ex[2]^2*ex[3]^4*ex[4]^3 - 117*ex[2]^3*ex[3]^4*ex[4]^3 - 
    35*ex[2]^4*ex[3]^4*ex[4]^3 + 37*ex[2]^5*ex[3]^4*ex[4]^3 + 
    3*ex[2]^6*ex[3]^4*ex[4]^3 - 74*ex[2]^2*ex[3]^5*ex[4]^3 - 
    200*ex[2]^3*ex[3]^5*ex[4]^3 - 58*ex[2]^4*ex[3]^5*ex[4]^3 + 
    168*ex[2]^5*ex[3]^5*ex[4]^3 + 100*ex[2]^6*ex[3]^5*ex[4]^3 - 
    32*ex[2]^2*ex[3]^6*ex[4]^3 - 98*ex[2]^3*ex[3]^6*ex[4]^3 - 
    22*ex[2]^4*ex[3]^6*ex[4]^3 + 182*ex[2]^5*ex[3]^6*ex[4]^3 + 
    198*ex[2]^6*ex[3]^6*ex[4]^3 + 60*ex[2]^7*ex[3]^6*ex[4]^3 + 
    4*ex[2]*ex[3]*ex[4]^4 + 3*ex[2]^2*ex[3]*ex[4]^4 + 
    15*ex[2]*ex[3]^2*ex[4]^4 + 23*ex[2]^2*ex[3]^2*ex[4]^4 + 
    6*ex[2]^3*ex[3]^2*ex[4]^4 + 29*ex[2]*ex[3]^3*ex[4]^4 + 
    53*ex[2]^2*ex[3]^3*ex[4]^4 + 12*ex[2]^3*ex[3]^3*ex[4]^4 - 
    6*ex[2]^4*ex[3]^3*ex[4]^4 + 37*ex[2]*ex[3]^4*ex[4]^4 + 
    56*ex[2]^2*ex[3]^4*ex[4]^4 - 56*ex[2]^3*ex[3]^4*ex[4]^4 - 
    84*ex[2]^4*ex[3]^4*ex[4]^4 - 9*ex[2]^5*ex[3]^4*ex[4]^4 + 
    27*ex[2]*ex[3]^5*ex[4]^4 + 30*ex[2]^2*ex[3]^5*ex[4]^4 - 
    144*ex[2]^3*ex[3]^5*ex[4]^4 - 255*ex[2]^4*ex[3]^5*ex[4]^4 - 
    108*ex[2]^5*ex[3]^5*ex[4]^4 + 8*ex[2]*ex[3]^6*ex[4]^4 + 
    7*ex[2]^2*ex[3]^6*ex[4]^4 - 82*ex[2]^3*ex[3]^6*ex[4]^4 - 
    193*ex[2]^4*ex[3]^6*ex[4]^4 - 152*ex[2]^5*ex[3]^6*ex[4]^4 - 
    40*ex[2]^6*ex[3]^6*ex[4]^4 - ex[4]^5 - 5*ex[3]*ex[4]^5 - 
    3*ex[2]*ex[3]*ex[4]^5 - 10*ex[3]^2*ex[4]^5 - 10*ex[2]*ex[3]^2*ex[4]^5 + 
    ex[2]^2*ex[3]^2*ex[4]^5 - 10*ex[3]^3*ex[4]^5 - 5*ex[2]*ex[3]^3*ex[4]^5 + 
    21*ex[2]^2*ex[3]^3*ex[4]^5 + 12*ex[2]^3*ex[3]^3*ex[4]^5 - 
    5*ex[3]^4*ex[4]^5 + 15*ex[2]*ex[3]^4*ex[4]^5 + 
    76*ex[2]^2*ex[3]^4*ex[4]^5 + 65*ex[2]^3*ex[3]^4*ex[4]^5 + 
    9*ex[2]^4*ex[3]^4*ex[4]^5 - ex[3]^5*ex[4]^5 + 20*ex[2]*ex[3]^5*ex[4]^5 + 
    93*ex[2]^2*ex[3]^5*ex[4]^5 + 116*ex[2]^3*ex[3]^5*ex[4]^5 + 
    44*ex[2]^4*ex[3]^5*ex[4]^5 + 7*ex[2]*ex[3]^6*ex[4]^5 + 
    37*ex[2]^2*ex[3]^6*ex[4]^5 + 63*ex[2]^3*ex[3]^6*ex[4]^5 + 
    43*ex[2]^4*ex[3]^6*ex[4]^5 + 10*ex[2]^5*ex[3]^6*ex[4]^5 - ex[3]*ex[4]^6 - 
    4*ex[3]^2*ex[4]^6 - 4*ex[2]*ex[3]^2*ex[4]^6 - 6*ex[3]^3*ex[4]^6 - 
    13*ex[2]*ex[3]^3*ex[4]^6 - 6*ex[2]^2*ex[3]^3*ex[4]^6 - 
    4*ex[3]^4*ex[4]^6 - 15*ex[2]*ex[3]^4*ex[4]^6 - 
    14*ex[2]^2*ex[3]^4*ex[4]^6 - 3*ex[2]^3*ex[3]^4*ex[4]^6 - 
    ex[3]^5*ex[4]^6 - 7*ex[2]*ex[3]^5*ex[4]^6 - 10*ex[2]^2*ex[3]^5*ex[4]^6 - 
    4*ex[2]^3*ex[3]^5*ex[4]^6 - ex[2]*ex[3]^6*ex[4]^6 - 
    2*ex[2]^2*ex[3]^6*ex[4]^6 - ex[2]^3*ex[3]^6*ex[4]^6 + 
    3*ex[2]^5*ex[3]^5*ex[6] + 3*ex[2]^6*ex[3]^5*ex[6] - 
    ex[2]^7*ex[3]^5*ex[6] - ex[2]^8*ex[3]^5*ex[6] - 6*ex[2]^5*ex[3]^6*ex[6] - 
    30*ex[2]^6*ex[3]^6*ex[6] - 52*ex[2]^7*ex[3]^6*ex[6] - 
    38*ex[2]^8*ex[3]^6*ex[6] - 10*ex[2]^9*ex[3]^6*ex[6] - 
    8*ex[2]^4*ex[3]^4*ex[4]*ex[6] - 6*ex[2]^5*ex[3]^4*ex[4]*ex[6] + 
    2*ex[2]^6*ex[3]^4*ex[4]*ex[6] + 7*ex[2]^4*ex[3]^5*ex[4]*ex[6] + 
    58*ex[2]^5*ex[3]^5*ex[4]*ex[6] + 85*ex[2]^6*ex[3]^5*ex[4]*ex[6] + 
    34*ex[2]^7*ex[3]^5*ex[4]*ex[6] + 24*ex[2]^4*ex[3]^6*ex[4]*ex[6] + 
    123*ex[2]^5*ex[3]^6*ex[4]*ex[6] + 215*ex[2]^6*ex[3]^6*ex[4]*ex[6] + 
    157*ex[2]^7*ex[3]^6*ex[4]*ex[6] + 41*ex[2]^8*ex[3]^6*ex[4]*ex[6] + 
    7*ex[2]^3*ex[3]^3*ex[4]^2*ex[6] + 3*ex[2]^4*ex[3]^3*ex[4]^2*ex[6] - 
    2*ex[2]^5*ex[3]^3*ex[4]^2*ex[6] + 3*ex[2]^3*ex[3]^4*ex[4]^2*ex[6] - 
    36*ex[2]^4*ex[3]^4*ex[4]^2*ex[6] - 42*ex[2]^5*ex[3]^4*ex[4]^2*ex[6] - 
    3*ex[2]^6*ex[3]^4*ex[4]^2*ex[6] - 40*ex[2]^3*ex[3]^5*ex[4]^2*ex[6] - 
    206*ex[2]^4*ex[3]^5*ex[4]^2*ex[6] - 273*ex[2]^5*ex[3]^5*ex[4]^2*ex[6] - 
    108*ex[2]^6*ex[3]^5*ex[4]^2*ex[6] - ex[2]^7*ex[3]^5*ex[4]^2*ex[6] - 
    36*ex[2]^3*ex[3]^6*ex[4]^2*ex[6] - 192*ex[2]^4*ex[3]^6*ex[4]^2*ex[6] - 
    340*ex[2]^5*ex[3]^6*ex[4]^2*ex[6] - 248*ex[2]^6*ex[3]^6*ex[4]^2*ex[6] - 
    64*ex[2]^7*ex[3]^6*ex[4]^2*ex[6] - 2*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] - 
    4*ex[2]^2*ex[3]^3*ex[4]^3*ex[6] + 12*ex[2]^3*ex[3]^3*ex[4]^3*ex[6] + 
    10*ex[2]^4*ex[3]^3*ex[4]^3*ex[6] + 22*ex[2]^2*ex[3]^4*ex[4]^3*ex[6] + 
    114*ex[2]^3*ex[3]^4*ex[4]^3*ex[6] + 105*ex[2]^4*ex[3]^4*ex[4]^3*ex[6] + 
    13*ex[2]^5*ex[3]^4*ex[4]^3*ex[6] + 48*ex[2]^2*ex[3]^5*ex[4]^3*ex[6] + 
    240*ex[2]^3*ex[3]^5*ex[4]^3*ex[6] + 319*ex[2]^4*ex[3]^5*ex[4]^3*ex[6] + 
    130*ex[2]^5*ex[3]^5*ex[4]^3*ex[6] + 3*ex[2]^6*ex[3]^5*ex[4]^3*ex[6] + 
    24*ex[2]^2*ex[3]^6*ex[4]^3*ex[6] + 138*ex[2]^3*ex[3]^6*ex[4]^3*ex[6] + 
    250*ex[2]^4*ex[3]^6*ex[4]^3*ex[6] + 182*ex[2]^5*ex[3]^6*ex[4]^3*ex[6] + 
    46*ex[2]^6*ex[3]^6*ex[4]^3*ex[6] - ex[2]*ex[3]^2*ex[4]^4*ex[6] - 
    4*ex[2]^2*ex[3]^2*ex[4]^4*ex[6] - 9*ex[2]*ex[3]^3*ex[4]^4*ex[6] - 
    33*ex[2]^2*ex[3]^3*ex[4]^4*ex[6] - 18*ex[2]^3*ex[3]^3*ex[4]^4*ex[6] - 
    21*ex[2]*ex[3]^4*ex[4]^4*ex[6] - 96*ex[2]^2*ex[3]^4*ex[4]^4*ex[6] - 
    92*ex[2]^3*ex[3]^4*ex[4]^4*ex[6] - 17*ex[2]^4*ex[3]^4*ex[4]^4*ex[6] - 
    19*ex[2]*ex[3]^5*ex[4]^4*ex[6] - 109*ex[2]^2*ex[3]^5*ex[4]^4*ex[6] - 
    154*ex[2]^3*ex[3]^5*ex[4]^4*ex[6] - 67*ex[2]^4*ex[3]^5*ex[4]^4*ex[6] - 
    3*ex[2]^5*ex[3]^5*ex[4]^4*ex[6] - 6*ex[2]*ex[3]^6*ex[4]^4*ex[6] - 
    42*ex[2]^2*ex[3]^6*ex[4]^4*ex[6] - 80*ex[2]^3*ex[3]^6*ex[4]^4*ex[6] - 
    58*ex[2]^4*ex[3]^6*ex[4]^4*ex[6] - 14*ex[2]^5*ex[3]^6*ex[4]^4*ex[6] + 
    ex[3]*ex[4]^5*ex[6] + 4*ex[3]^2*ex[4]^5*ex[6] + 
    5*ex[2]*ex[3]^2*ex[4]^5*ex[6] + 6*ex[3]^3*ex[4]^5*ex[6] + 
    18*ex[2]*ex[3]^3*ex[4]^5*ex[6] + 10*ex[2]^2*ex[3]^3*ex[4]^5*ex[6] + 
    4*ex[3]^4*ex[4]^5*ex[6] + 24*ex[2]*ex[3]^4*ex[4]^5*ex[6] + 
    27*ex[2]^2*ex[3]^4*ex[4]^5*ex[6] + 7*ex[2]^3*ex[3]^4*ex[4]^5*ex[6] + 
    ex[3]^5*ex[4]^5*ex[6] + 14*ex[2]*ex[3]^5*ex[4]^5*ex[6] + 
    24*ex[2]^2*ex[3]^5*ex[4]^5*ex[6] + 12*ex[2]^3*ex[3]^5*ex[4]^5*ex[6] + 
    ex[2]^4*ex[3]^5*ex[4]^5*ex[6] + 3*ex[2]*ex[3]^6*ex[4]^5*ex[6] + 
    7*ex[2]^2*ex[3]^6*ex[4]^5*ex[6] + 5*ex[2]^3*ex[3]^6*ex[4]^5*ex[6] + 
    ex[2]^4*ex[3]^6*ex[4]^5*ex[6] - 2*ex[2]^5*ex[3]^5*ex[6]^2 - 
    3*ex[2]^6*ex[3]^5*ex[6]^2 - ex[2]^7*ex[3]^5*ex[6]^2 - 
    2*ex[2]^5*ex[3]^6*ex[6]^2 - 5*ex[2]^6*ex[3]^6*ex[6]^2 - 
    4*ex[2]^7*ex[3]^6*ex[6]^2 - ex[2]^8*ex[3]^6*ex[6]^2 + 
    5*ex[2]^4*ex[3]^4*ex[4]*ex[6]^2 + 6*ex[2]^5*ex[3]^4*ex[4]*ex[6]^2 + 
    ex[2]^6*ex[3]^4*ex[4]*ex[6]^2 + 13*ex[2]^4*ex[3]^5*ex[4]*ex[6]^2 + 
    23*ex[2]^5*ex[3]^5*ex[4]*ex[6]^2 + 11*ex[2]^6*ex[3]^5*ex[4]*ex[6]^2 + 
    ex[2]^7*ex[3]^5*ex[4]*ex[6]^2 + 8*ex[2]^4*ex[3]^6*ex[4]*ex[6]^2 + 
    20*ex[2]^5*ex[3]^6*ex[4]*ex[6]^2 + 16*ex[2]^6*ex[3]^6*ex[4]*ex[6]^2 + 
    4*ex[2]^7*ex[3]^6*ex[4]*ex[6]^2 - 4*ex[2]^3*ex[3]^3*ex[4]^2*ex[6]^2 - 
    3*ex[2]^4*ex[3]^3*ex[4]^2*ex[6]^2 - 19*ex[2]^3*ex[3]^4*ex[4]^2*ex[6]^2 - 
    25*ex[2]^4*ex[3]^4*ex[4]^2*ex[6]^2 - 6*ex[2]^5*ex[3]^4*ex[4]^2*ex[6]^2 - 
    27*ex[2]^3*ex[3]^5*ex[4]^2*ex[6]^2 - 51*ex[2]^4*ex[3]^5*ex[4]^2*ex[6]^2 - 
    27*ex[2]^5*ex[3]^5*ex[4]^2*ex[6]^2 - 3*ex[2]^6*ex[3]^5*ex[4]^2*ex[6]^2 - 
    12*ex[2]^3*ex[3]^6*ex[4]^2*ex[6]^2 - 30*ex[2]^4*ex[3]^6*ex[4]^2*ex[6]^2 - 
    24*ex[2]^5*ex[3]^6*ex[4]^2*ex[6]^2 - 6*ex[2]^6*ex[3]^6*ex[4]^2*ex[6]^2 + 
    ex[2]^2*ex[3]^2*ex[4]^3*ex[6]^2 + 9*ex[2]^2*ex[3]^3*ex[4]^3*ex[6]^2 + 
    7*ex[2]^3*ex[3]^3*ex[4]^3*ex[6]^2 + 23*ex[2]^2*ex[3]^4*ex[4]^3*ex[6]^2 + 
    32*ex[2]^3*ex[3]^4*ex[4]^3*ex[6]^2 + 9*ex[2]^4*ex[3]^4*ex[4]^3*ex[6]^2 + 
    23*ex[2]^2*ex[3]^5*ex[4]^3*ex[6]^2 + 45*ex[2]^3*ex[3]^5*ex[4]^3*ex[6]^2 + 
    25*ex[2]^4*ex[3]^5*ex[4]^3*ex[6]^2 + 3*ex[2]^5*ex[3]^5*ex[4]^3*ex[6]^2 + 
    8*ex[2]^2*ex[3]^6*ex[4]^3*ex[6]^2 + 20*ex[2]^3*ex[3]^6*ex[4]^3*ex[6]^2 + 
    16*ex[2]^4*ex[3]^6*ex[4]^3*ex[6]^2 + 4*ex[2]^5*ex[3]^6*ex[4]^3*ex[6]^2 - 
    ex[2]*ex[3]^2*ex[4]^4*ex[6]^2 - 5*ex[2]*ex[3]^3*ex[4]^4*ex[6]^2 - 
    4*ex[2]^2*ex[3]^3*ex[4]^4*ex[6]^2 - 9*ex[2]*ex[3]^4*ex[4]^4*ex[6]^2 - 
    13*ex[2]^2*ex[3]^4*ex[4]^4*ex[6]^2 - 4*ex[2]^3*ex[3]^4*ex[4]^4*ex[6]^2 - 
    7*ex[2]*ex[3]^5*ex[4]^4*ex[6]^2 - 14*ex[2]^2*ex[3]^5*ex[4]^4*ex[6]^2 - 
    8*ex[2]^3*ex[3]^5*ex[4]^4*ex[6]^2 - ex[2]^4*ex[3]^5*ex[4]^4*ex[6]^2 - 
    2*ex[2]*ex[3]^6*ex[4]^4*ex[6]^2 - 5*ex[2]^2*ex[3]^6*ex[4]^4*ex[6]^2 - 
    4*ex[2]^3*ex[3]^6*ex[4]^4*ex[6]^2 - ex[2]^4*ex[3]^6*ex[4]^4*ex[6]^2, 
  y[50] -> 2*ex[2]^3*ex[3]^2 + 4*ex[2]^4*ex[3]^2 + ex[2]^3*ex[3]^3 + 
    ex[2]^4*ex[3]^3 - 5*ex[2]^2*ex[3]^2*ex[4] - 10*ex[2]^3*ex[3]^2*ex[4] - 
    2*ex[2]^2*ex[3]^3*ex[4] - 2*ex[2]^3*ex[3]^3*ex[4] + 
    3*ex[2]*ex[3]^2*ex[4]^2 + 8*ex[2]^2*ex[3]^2*ex[4]^2 + 
    ex[2]*ex[3]^3*ex[4]^2 + ex[2]^2*ex[3]^3*ex[4]^2 - 
    2*ex[2]*ex[3]^2*ex[4]^3 + 4*ex[2]^2*ex[3]*ex[6] + 8*ex[2]^3*ex[3]*ex[6] + 
    6*ex[2]^2*ex[3]^2*ex[6] + 11*ex[2]^3*ex[3]^2*ex[6] + 
    ex[2]^2*ex[3]^3*ex[6] + ex[2]^3*ex[3]^3*ex[6] - 
    6*ex[2]*ex[3]*ex[4]*ex[6] - 12*ex[2]^2*ex[3]*ex[4]*ex[6] - 
    8*ex[2]*ex[3]^2*ex[4]*ex[6] - 16*ex[2]^2*ex[3]^2*ex[4]*ex[6] - 
    ex[2]*ex[3]^3*ex[4]*ex[6] - ex[2]^2*ex[3]^3*ex[4]*ex[6] + 
    3*ex[3]*ex[4]^2*ex[6] + 4*ex[2]*ex[3]*ex[4]^2*ex[6] + 
    3*ex[3]^2*ex[4]^2*ex[6] + 7*ex[2]*ex[3]^2*ex[4]^2*ex[6] + 
    2*ex[2]*ex[6]^2 + 4*ex[2]^2*ex[6]^2 + 5*ex[2]*ex[3]*ex[6]^2 + 
    11*ex[2]^2*ex[3]*ex[6]^2 + 3*ex[2]*ex[3]^2*ex[6]^2 + 
    6*ex[2]^2*ex[3]^2*ex[6]^2 - ex[4]*ex[6]^2 - 2*ex[2]*ex[4]*ex[6]^2 - 
    4*ex[3]*ex[4]*ex[6]^2 - 6*ex[2]*ex[3]*ex[4]*ex[6]^2 - 
    3*ex[3]^2*ex[4]*ex[6]^2 - 5*ex[2]*ex[3]^2*ex[4]*ex[6]^2 + ex[2]*ex[6]^3 + 
    ex[2]*ex[3]*ex[6]^3, y[51] -> -(ex[2]*ex[3]) - ex[2]^2*ex[3] + ex[4] + 
    ex[3]*ex[4] + ex[2]*ex[3]*ex[4], 
  y[52] -> -(ex[2]^3*ex[3]*ex[4]) - 2*ex[2]^3*ex[3]^2*ex[4] + 
    2*ex[2]^2*ex[4]^2 + 7*ex[2]^2*ex[3]*ex[4]^2 - 4*ex[2]^3*ex[3]*ex[4]^2 + 
    5*ex[2]^2*ex[3]^2*ex[4]^2 - 4*ex[2]^3*ex[3]^2*ex[4]^2 - 6*ex[2]*ex[4]^3 + 
    3*ex[2]^2*ex[4]^3 - 9*ex[2]*ex[3]*ex[4]^3 + 15*ex[2]^2*ex[3]*ex[4]^3 - 
    3*ex[2]^3*ex[3]*ex[4]^3 - 4*ex[2]*ex[3]^2*ex[4]^3 + 
    10*ex[2]^2*ex[3]^2*ex[4]^3 - 2*ex[2]^3*ex[3]^2*ex[4]^3 + 3*ex[4]^4 - 
    6*ex[2]*ex[4]^4 + ex[2]^2*ex[4]^4 + 3*ex[3]*ex[4]^4 - 
    16*ex[2]*ex[3]*ex[4]^4 + 8*ex[2]^2*ex[3]*ex[4]^4 + ex[3]^2*ex[4]^4 - 
    8*ex[2]*ex[3]^2*ex[4]^4 + 5*ex[2]^2*ex[3]^2*ex[4]^4 + 3*ex[4]^5 - 
    2*ex[2]*ex[4]^5 + 5*ex[3]*ex[4]^5 - 7*ex[2]*ex[3]*ex[4]^5 + 
    2*ex[3]^2*ex[4]^5 - 4*ex[2]*ex[3]^2*ex[4]^5 + ex[4]^6 + 2*ex[3]*ex[4]^6 + 
    ex[3]^2*ex[4]^6 + ex[2]^3*ex[3]^2*ex[6] - 3*ex[2]^2*ex[3]*ex[4]*ex[6] + 
    3*ex[2]^3*ex[3]*ex[4]*ex[6] - 3*ex[2]^2*ex[3]^2*ex[4]*ex[6] + 
    6*ex[2]^3*ex[3]^2*ex[4]*ex[6] + 3*ex[2]*ex[4]^2*ex[6] - 
    3*ex[2]^2*ex[4]^2*ex[6] + 6*ex[2]*ex[3]*ex[4]^2*ex[6] - 
    19*ex[2]^2*ex[3]*ex[4]^2*ex[6] + 5*ex[2]^3*ex[3]*ex[4]^2*ex[6] + 
    3*ex[2]*ex[3]^2*ex[4]^2*ex[6] - 16*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 
    5*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] - 3*ex[4]^3*ex[6] + 
    9*ex[2]*ex[4]^3*ex[6] - 2*ex[2]^2*ex[4]^3*ex[6] - 3*ex[3]*ex[4]^3*ex[6] + 
    26*ex[2]*ex[3]*ex[4]^3*ex[6] - 17*ex[2]^2*ex[3]*ex[4]^3*ex[6] - 
    ex[3]^2*ex[4]^3*ex[6] + 14*ex[2]*ex[3]^2*ex[4]^3*ex[6] - 
    13*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] - 6*ex[4]^4*ex[6] + 
    5*ex[2]*ex[4]^4*ex[6] - 10*ex[3]*ex[4]^4*ex[6] + 
    18*ex[2]*ex[3]*ex[4]^4*ex[6] - 4*ex[3]^2*ex[4]^4*ex[6] + 
    11*ex[2]*ex[3]^2*ex[4]^4*ex[6] - 3*ex[4]^5*ex[6] - 
    6*ex[3]*ex[4]^5*ex[6] - 3*ex[3]^2*ex[4]^5*ex[6] - 
    2*ex[2]^3*ex[3]^2*ex[6]^2 + 5*ex[2]^2*ex[3]*ex[4]*ex[6]^2 - 
    2*ex[2]^3*ex[3]*ex[4]*ex[6]^2 + 6*ex[2]^2*ex[3]^2*ex[4]*ex[6]^2 - 
    4*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 - 3*ex[2]*ex[4]^2*ex[6]^2 + 
    ex[2]^2*ex[4]^2*ex[6]^2 - 10*ex[2]*ex[3]*ex[4]^2*ex[6]^2 + 
    11*ex[2]^2*ex[3]*ex[4]^2*ex[6]^2 - 6*ex[2]*ex[3]^2*ex[4]^2*ex[6]^2 + 
    11*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2 + 3*ex[4]^3*ex[6]^2 - 
    4*ex[2]*ex[4]^3*ex[6]^2 + 5*ex[3]*ex[4]^3*ex[6]^2 - 
    15*ex[2]*ex[3]*ex[4]^3*ex[6]^2 + 2*ex[3]^2*ex[4]^3*ex[6]^2 - 
    10*ex[2]*ex[3]^2*ex[4]^3*ex[6]^2 + 3*ex[4]^4*ex[6]^2 + 
    6*ex[3]*ex[4]^4*ex[6]^2 + 3*ex[3]^2*ex[4]^4*ex[6]^2 + 
    ex[2]^3*ex[3]^2*ex[6]^3 - 2*ex[2]^2*ex[3]*ex[4]*ex[6]^3 - 
    3*ex[2]^2*ex[3]^2*ex[4]*ex[6]^3 + ex[2]*ex[4]^2*ex[6]^3 + 
    4*ex[2]*ex[3]*ex[4]^2*ex[6]^3 + 3*ex[2]*ex[3]^2*ex[4]^2*ex[6]^3 - 
    ex[4]^3*ex[6]^3 - 2*ex[3]*ex[4]^3*ex[6]^3 - ex[3]^2*ex[4]^3*ex[6]^3, 
  y[53] -> ex[2]*ex[3] - ex[4] - ex[2]*ex[4] - ex[3]*ex[4] - 
    ex[2]*ex[3]*ex[4] + ex[2]*ex[3]*ex[4]*ex[5], 
  y[54] -> 11*ex[2]^2*ex[3]^2 + 22*ex[2]^3*ex[3]^2 + 11*ex[2]^4*ex[3]^2 - 
    22*ex[2]*ex[3]*ex[4] - 109*ex[2]^2*ex[3]*ex[4] - 87*ex[2]^3*ex[3]*ex[4] - 
    22*ex[2]*ex[3]^2*ex[4] - 44*ex[2]^2*ex[3]^2*ex[4] - 
    22*ex[2]^3*ex[3]^2*ex[4] + 11*ex[4]^2 + 87*ex[2]*ex[4]^2 + 
    16*ex[2]^2*ex[4]^2 + 22*ex[3]*ex[4]^2 + 109*ex[2]*ex[3]*ex[4]^2 + 
    87*ex[2]^2*ex[3]*ex[4]^2 + 11*ex[3]^2*ex[4]^2 + 
    22*ex[2]*ex[3]^2*ex[4]^2 + 11*ex[2]^2*ex[3]^2*ex[4]^2, 
  y[55] -> -16 + 55*ex[3] + 60*ex[3]^2, 
  y[56] -> 3*ex[2] + 4*ex[2]*ex[3] - 2*ex[4] - 4*ex[3]*ex[4], 
  y[57] -> -13*ex[2]*ex[3] - ex[4] - ex[3]*ex[4], 
  y[58] -> -(ex[2]*ex[3]*ex[4]) - 2*ex[2]^2*ex[3]*ex[4] + ex[4]^2 + 
    ex[2]*ex[4]^2 + ex[3]*ex[4]^2 + 2*ex[2]*ex[3]*ex[4]^2 + 
    ex[2]^2*ex[3]*ex[4]*ex[5] - ex[2]*ex[3]*ex[4]^2*ex[5] + 
    ex[2]^2*ex[3]*ex[6] - ex[2]*ex[4]*ex[6] - ex[2]*ex[3]*ex[4]*ex[6], 
  y[59] -> 60*ex[2]^6*ex[3]^5 + 116*ex[2]^7*ex[3]^5 + 56*ex[2]^8*ex[3]^5 - 
    180*ex[2]^5*ex[3]^4*ex[4] - 180*ex[2]^6*ex[3]^4*ex[4] + 
    187*ex[2]^7*ex[3]^4*ex[4] + 243*ex[2]^8*ex[3]^4*ex[4] + 
    56*ex[2]^9*ex[3]^4*ex[4] - 300*ex[2]^5*ex[3]^5*ex[4] - 
    460*ex[2]^6*ex[3]^5*ex[4] - 48*ex[2]^7*ex[3]^5*ex[4] + 
    112*ex[2]^8*ex[3]^5*ex[4] + 180*ex[2]^4*ex[3]^3*ex[4]^2 + 
    42*ex[2]^5*ex[3]^3*ex[4]^2 - 294*ex[2]^6*ex[3]^3*ex[4]^2 - 
    123*ex[2]^7*ex[3]^3*ex[4]^2 + 22*ex[2]^8*ex[3]^3*ex[4]^2 + 
    720*ex[2]^4*ex[3]^4*ex[4]^2 + 321*ex[2]^5*ex[3]^4*ex[4]^2 - 
    1420*ex[2]^6*ex[3]^4*ex[4]^2 - 1209*ex[2]^7*ex[3]^4*ex[4]^2 - 
    188*ex[2]^8*ex[3]^4*ex[4]^2 + 600*ex[2]^4*ex[3]^5*ex[4]^2 + 
    549*ex[2]^5*ex[3]^5*ex[4]^2 - 573*ex[2]^6*ex[3]^5*ex[4]^2 - 
    477*ex[2]^7*ex[3]^5*ex[4]^2 + 45*ex[2]^8*ex[3]^5*ex[4]^2 - 
    60*ex[2]^3*ex[3]^2*ex[4]^3 - 34*ex[2]^4*ex[3]^2*ex[4]^3 - 
    49*ex[2]^5*ex[3]^2*ex[4]^3 - 108*ex[2]^6*ex[3]^2*ex[4]^3 - 
    22*ex[2]^7*ex[3]^2*ex[4]^3 - 540*ex[2]^3*ex[3]^3*ex[4]^3 + 
    307*ex[2]^4*ex[3]^3*ex[4]^3 + 1445*ex[2]^5*ex[3]^3*ex[4]^3 + 
    391*ex[2]^6*ex[3]^3*ex[4]^3 - 152*ex[2]^7*ex[3]^3*ex[4]^3 - 
    1080*ex[2]^3*ex[3]^4*ex[4]^3 + 600*ex[2]^4*ex[3]^4*ex[4]^3 + 
    3860*ex[2]^5*ex[3]^4*ex[4]^3 + 2295*ex[2]^6*ex[3]^4*ex[4]^3 + 
    115*ex[2]^7*ex[3]^4*ex[4]^3 - 600*ex[2]^3*ex[3]^5*ex[4]^3 + 
    95*ex[2]^4*ex[3]^5*ex[4]^3 + 1625*ex[2]^5*ex[3]^5*ex[4]^3 + 
    705*ex[2]^6*ex[3]^5*ex[4]^3 - 225*ex[2]^7*ex[3]^5*ex[4]^3 + 
    82*ex[2]^3*ex[3]*ex[4]^4 + 122*ex[2]^4*ex[3]*ex[4]^4 + 
    44*ex[2]^5*ex[3]*ex[4]^4 + 120*ex[2]^2*ex[3]^2*ex[4]^4 - 
    37*ex[2]^3*ex[3]^2*ex[4]^4 + 96*ex[2]^4*ex[3]^2*ex[4]^4 + 
    391*ex[2]^5*ex[3]^2*ex[4]^4 + 94*ex[2]^6*ex[3]^2*ex[4]^4 + 
    540*ex[2]^2*ex[3]^3*ex[4]^4 - 1339*ex[2]^3*ex[3]^3*ex[4]^4 - 
    2747*ex[2]^4*ex[3]^3*ex[4]^4 - 370*ex[2]^5*ex[3]^3*ex[4]^4 + 
    388*ex[2]^6*ex[3]^3*ex[4]^4 + 720*ex[2]^2*ex[3]^4*ex[4]^4 - 
    2010*ex[2]^3*ex[3]^4*ex[4]^4 - 4980*ex[2]^4*ex[3]^4*ex[4]^4 - 
    1950*ex[2]^5*ex[3]^4*ex[4]^4 + 300*ex[2]^6*ex[3]^4*ex[4]^4 + 
    300*ex[2]^2*ex[3]^5*ex[4]^4 - 730*ex[2]^3*ex[3]^5*ex[4]^4 - 
    1770*ex[2]^4*ex[3]^5*ex[4]^4 - 290*ex[2]^5*ex[3]^5*ex[4]^4 + 
    450*ex[2]^6*ex[3]^5*ex[4]^4 - 26*ex[2]^2*ex[4]^5 - 22*ex[2]^3*ex[4]^5 - 
    175*ex[2]^2*ex[3]*ex[4]^5 - 279*ex[2]^3*ex[3]*ex[4]^5 - 
    116*ex[2]^4*ex[3]*ex[4]^5 - 60*ex[2]*ex[3]^2*ex[4]^5 + 
    280*ex[2]^2*ex[3]^2*ex[4]^5 + 33*ex[2]^3*ex[3]^2*ex[4]^5 - 
    527*ex[2]^4*ex[3]^2*ex[4]^5 - 154*ex[2]^5*ex[3]^2*ex[4]^5 - 
    180*ex[2]*ex[3]^3*ex[4]^5 + 1755*ex[2]^2*ex[3]^3*ex[4]^5 + 
    2511*ex[2]^3*ex[3]^3*ex[4]^5 - 6*ex[2]^4*ex[3]^3*ex[4]^5 - 
    472*ex[2]^5*ex[3]^3*ex[4]^5 - 180*ex[2]*ex[3]^4*ex[4]^5 + 
    1920*ex[2]^2*ex[3]^4*ex[4]^5 + 3175*ex[2]^3*ex[3]^4*ex[4]^5 + 
    525*ex[2]^4*ex[3]^4*ex[4]^5 - 550*ex[2]^5*ex[3]^4*ex[4]^5 - 
    60*ex[2]*ex[3]^5*ex[4]^5 + 594*ex[2]^2*ex[3]^5*ex[4]^5 + 
    834*ex[2]^3*ex[3]^5*ex[4]^5 - 270*ex[2]^4*ex[3]^5*ex[4]^5 - 
    450*ex[2]^5*ex[3]^5*ex[4]^5 + 44*ex[2]*ex[4]^6 + 36*ex[2]^2*ex[4]^6 + 
    102*ex[2]*ex[3]*ex[4]^6 + 194*ex[2]^2*ex[3]*ex[4]^6 + 
    104*ex[2]^3*ex[3]*ex[4]^6 - 313*ex[2]*ex[3]^2*ex[4]^6 - 
    158*ex[2]^2*ex[3]^2*ex[4]^6 + 313*ex[2]^3*ex[3]^2*ex[4]^6 + 
    114*ex[2]^4*ex[3]^2*ex[4]^6 - 931*ex[2]*ex[3]^3*ex[4]^6 - 
    1091*ex[2]^2*ex[3]^3*ex[4]^6 + 173*ex[2]^3*ex[3]^3*ex[4]^6 + 
    278*ex[2]^4*ex[3]^3*ex[4]^6 - 735*ex[2]*ex[3]^4*ex[4]^6 - 
    872*ex[2]^2*ex[3]^4*ex[4]^6 + 207*ex[2]^3*ex[3]^4*ex[4]^6 + 
    344*ex[2]^4*ex[3]^4*ex[4]^6 - 175*ex[2]*ex[3]^5*ex[4]^6 - 
    97*ex[2]^2*ex[3]^5*ex[4]^6 + 303*ex[2]^3*ex[3]^5*ex[4]^6 + 
    225*ex[2]^4*ex[3]^5*ex[4]^6 - 20*ex[4]^7 - 16*ex[2]*ex[4]^7 - 
    9*ex[3]*ex[4]^7 - 37*ex[2]*ex[3]*ex[4]^7 - 32*ex[2]^2*ex[3]*ex[4]^7 + 
    104*ex[3]^2*ex[4]^7 + 78*ex[2]*ex[3]^2*ex[4]^7 - 
    69*ex[2]^2*ex[3]^2*ex[4]^7 - 32*ex[2]^3*ex[3]^2*ex[4]^7 + 
    166*ex[3]^3*ex[4]^7 + 176*ex[2]*ex[3]^3*ex[4]^7 - 
    65*ex[2]^2*ex[3]^3*ex[4]^7 - 64*ex[2]^3*ex[3]^3*ex[4]^7 + 
    84*ex[3]^4*ex[4]^7 + 50*ex[2]*ex[3]^4*ex[4]^7 - 
    111*ex[2]^2*ex[3]^4*ex[4]^7 - 77*ex[2]^3*ex[3]^4*ex[4]^7 + 
    11*ex[3]^5*ex[4]^7 - 27*ex[2]*ex[3]^5*ex[4]^7 - 
    83*ex[2]^2*ex[3]^5*ex[4]^7 - 45*ex[2]^3*ex[3]^5*ex[4]^7 - 
    120*ex[2]^6*ex[3]^5*ex[6] - 232*ex[2]^7*ex[3]^5*ex[6] - 
    112*ex[2]^8*ex[3]^5*ex[6] + 360*ex[2]^5*ex[3]^4*ex[4]*ex[6] + 
    555*ex[2]^6*ex[3]^4*ex[4]*ex[6] + 120*ex[2]^7*ex[3]^4*ex[4]*ex[6] - 
    75*ex[2]^8*ex[3]^4*ex[4]*ex[6] + 600*ex[2]^5*ex[3]^5*ex[4]*ex[6] + 
    1040*ex[2]^6*ex[3]^5*ex[4]*ex[6] + 328*ex[2]^7*ex[3]^5*ex[4]*ex[6] - 
    112*ex[2]^8*ex[3]^5*ex[4]*ex[6] - 360*ex[2]^4*ex[3]^3*ex[4]^2*ex[6] - 
    414*ex[2]^5*ex[3]^3*ex[4]^2*ex[6] + 57*ex[2]^6*ex[3]^3*ex[4]^2*ex[6] + 
    89*ex[2]^7*ex[3]^3*ex[4]^2*ex[6] - 1440*ex[2]^4*ex[3]^4*ex[4]^2*ex[6] - 
    1860*ex[2]^5*ex[3]^4*ex[4]^2*ex[6] + 158*ex[2]^6*ex[3]^4*ex[4]^2*ex[6] + 
    578*ex[2]^7*ex[3]^4*ex[4]^2*ex[6] - 1200*ex[2]^4*ex[3]^5*ex[4]^2*ex[6] - 
    1720*ex[2]^5*ex[3]^5*ex[4]^2*ex[6] + 40*ex[2]^6*ex[3]^5*ex[4]^2*ex[6] + 
    560*ex[2]^7*ex[3]^5*ex[4]^2*ex[6] + 120*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] + 
    91*ex[2]^4*ex[3]^2*ex[4]^3*ex[6] - 65*ex[2]^5*ex[3]^2*ex[4]^3*ex[6] - 
    14*ex[2]^6*ex[3]^2*ex[4]^3*ex[6] + 1080*ex[2]^3*ex[3]^3*ex[4]^3*ex[6] + 
    882*ex[2]^4*ex[3]^3*ex[4]^3*ex[6] - 751*ex[2]^5*ex[3]^3*ex[4]^3*ex[6] - 
    465*ex[2]^6*ex[3]^3*ex[4]^3*ex[6] + 2160*ex[2]^3*ex[3]^4*ex[4]^3*ex[6] + 
    1890*ex[2]^4*ex[3]^4*ex[4]^3*ex[6] - 1832*ex[2]^5*ex[3]^4*ex[4]^3*ex[6] - 
    1562*ex[2]^6*ex[3]^4*ex[4]^3*ex[6] + 1200*ex[2]^3*ex[3]^5*ex[4]^3*ex[6] + 
    1120*ex[2]^4*ex[3]^5*ex[4]^3*ex[6] - 1200*ex[2]^5*ex[3]^5*ex[4]^3*ex[6] - 
    1120*ex[2]^6*ex[3]^5*ex[4]^3*ex[6] - 240*ex[2]^2*ex[3]^2*ex[4]^4*ex[6] - 
    62*ex[2]^3*ex[3]^2*ex[4]^4*ex[6] + 304*ex[2]^4*ex[3]^2*ex[4]^4*ex[6] + 
    60*ex[2]^5*ex[3]^2*ex[4]^4*ex[6] - 1080*ex[2]^2*ex[3]^3*ex[4]^4*ex[6] - 
    162*ex[2]^3*ex[3]^3*ex[4]^4*ex[6] + 1911*ex[2]^4*ex[3]^3*ex[4]^4*ex[6] + 
    861*ex[2]^5*ex[3]^3*ex[4]^4*ex[6] - 1440*ex[2]^2*ex[3]^4*ex[4]^4*ex[6] - 
    60*ex[2]^3*ex[3]^4*ex[4]^4*ex[6] + 3348*ex[2]^4*ex[3]^4*ex[4]^4*ex[6] + 
    1968*ex[2]^5*ex[3]^4*ex[4]^4*ex[6] - 600*ex[2]^2*ex[3]^5*ex[4]^4*ex[6] + 
    40*ex[2]^3*ex[3]^5*ex[4]^4*ex[6] + 1760*ex[2]^4*ex[3]^5*ex[4]^4*ex[6] + 
    1120*ex[2]^5*ex[3]^5*ex[4]^4*ex[6] + 120*ex[2]*ex[3]^2*ex[4]^5*ex[6] - 
    149*ex[2]^2*ex[3]^2*ex[4]^5*ex[6] - 413*ex[2]^3*ex[3]^2*ex[4]^5*ex[6] - 
    78*ex[2]^4*ex[3]^2*ex[4]^5*ex[6] + 360*ex[2]*ex[3]^3*ex[4]^5*ex[6] - 
    666*ex[2]^2*ex[3]^3*ex[4]^5*ex[6] - 1797*ex[2]^3*ex[3]^3*ex[4]^5*ex[6] - 
    683*ex[2]^4*ex[3]^3*ex[4]^5*ex[6] + 360*ex[2]*ex[3]^4*ex[4]^5*ex[6] - 
    885*ex[2]^2*ex[3]^4*ex[4]^5*ex[6] - 2432*ex[2]^3*ex[3]^4*ex[4]^5*ex[6] - 
    1187*ex[2]^4*ex[3]^4*ex[4]^5*ex[6] + 120*ex[2]*ex[3]^5*ex[4]^5*ex[6] - 
    368*ex[2]^2*ex[3]^5*ex[4]^5*ex[6] - 1048*ex[2]^3*ex[3]^5*ex[4]^5*ex[6] - 
    560*ex[2]^4*ex[3]^5*ex[4]^5*ex[6] + 120*ex[2]*ex[3]^2*ex[4]^6*ex[6] + 
    174*ex[2]^2*ex[3]^2*ex[4]^6*ex[6] + 32*ex[2]^3*ex[3]^2*ex[4]^6*ex[6] + 
    360*ex[2]*ex[3]^3*ex[4]^6*ex[6] + 580*ex[2]^2*ex[3]^3*ex[4]^6*ex[6] + 
    198*ex[2]^3*ex[3]^3*ex[4]^6*ex[6] + 360*ex[2]*ex[3]^4*ex[4]^6*ex[6] + 
    638*ex[2]^2*ex[3]^4*ex[4]^6*ex[6] + 278*ex[2]^3*ex[3]^4*ex[4]^6*ex[6] + 
    120*ex[2]*ex[3]^5*ex[4]^6*ex[6] + 232*ex[2]^2*ex[3]^5*ex[4]^6*ex[6] + 
    112*ex[2]^3*ex[3]^5*ex[4]^6*ex[6] + 60*ex[2]^6*ex[3]^5*ex[6]^2 + 
    116*ex[2]^7*ex[3]^5*ex[6]^2 + 56*ex[2]^8*ex[3]^5*ex[6]^2 - 
    180*ex[2]^5*ex[3]^4*ex[4]*ex[6]^2 - 319*ex[2]^6*ex[3]^4*ex[4]*ex[6]^2 - 
    139*ex[2]^7*ex[3]^4*ex[4]*ex[6]^2 - 300*ex[2]^5*ex[3]^5*ex[4]*ex[6]^2 - 
    580*ex[2]^6*ex[3]^5*ex[4]*ex[6]^2 - 280*ex[2]^7*ex[3]^5*ex[4]*ex[6]^2 + 
    180*ex[2]^4*ex[3]^3*ex[4]^2*ex[6]^2 + 290*ex[2]^5*ex[3]^3*ex[4]^2*
     ex[6]^2 + 99*ex[2]^6*ex[3]^3*ex[4]^2*ex[6]^2 + 
    720*ex[2]^4*ex[3]^4*ex[4]^2*ex[6]^2 + 1276*ex[2]^5*ex[3]^4*ex[4]^2*
     ex[6]^2 + 556*ex[2]^6*ex[3]^4*ex[4]^2*ex[6]^2 + 
    600*ex[2]^4*ex[3]^5*ex[4]^2*ex[6]^2 + 1160*ex[2]^5*ex[3]^5*ex[4]^2*
     ex[6]^2 + 560*ex[2]^6*ex[3]^5*ex[4]^2*ex[6]^2 - 
    60*ex[2]^3*ex[3]^2*ex[4]^3*ex[6]^2 - 87*ex[2]^4*ex[3]^2*ex[4]^3*ex[6]^2 - 
    16*ex[2]^5*ex[3]^2*ex[4]^3*ex[6]^2 - 540*ex[2]^3*ex[3]^3*ex[4]^3*
     ex[6]^2 - 870*ex[2]^4*ex[3]^3*ex[4]^3*ex[6]^2 - 
    297*ex[2]^5*ex[3]^3*ex[4]^3*ex[6]^2 - 1080*ex[2]^3*ex[3]^4*ex[4]^3*
     ex[6]^2 - 1914*ex[2]^4*ex[3]^4*ex[4]^3*ex[6]^2 - 
    834*ex[2]^5*ex[3]^4*ex[4]^3*ex[6]^2 - 600*ex[2]^3*ex[3]^5*ex[4]^3*
     ex[6]^2 - 1160*ex[2]^4*ex[3]^5*ex[4]^3*ex[6]^2 - 
    560*ex[2]^5*ex[3]^5*ex[4]^3*ex[6]^2 + 120*ex[2]^2*ex[3]^2*ex[4]^4*
     ex[6]^2 + 174*ex[2]^3*ex[3]^2*ex[4]^4*ex[6]^2 + 
    32*ex[2]^4*ex[3]^2*ex[4]^4*ex[6]^2 + 540*ex[2]^2*ex[3]^3*ex[4]^4*
     ex[6]^2 + 870*ex[2]^3*ex[3]^3*ex[4]^4*ex[6]^2 + 
    297*ex[2]^4*ex[3]^3*ex[4]^4*ex[6]^2 + 720*ex[2]^2*ex[3]^4*ex[4]^4*
     ex[6]^2 + 1276*ex[2]^3*ex[3]^4*ex[4]^4*ex[6]^2 + 
    556*ex[2]^4*ex[3]^4*ex[4]^4*ex[6]^2 + 300*ex[2]^2*ex[3]^5*ex[4]^4*
     ex[6]^2 + 580*ex[2]^3*ex[3]^5*ex[4]^4*ex[6]^2 + 
    280*ex[2]^4*ex[3]^5*ex[4]^4*ex[6]^2 - 60*ex[2]*ex[3]^2*ex[4]^5*ex[6]^2 - 
    87*ex[2]^2*ex[3]^2*ex[4]^5*ex[6]^2 - 16*ex[2]^3*ex[3]^2*ex[4]^5*ex[6]^2 - 
    180*ex[2]*ex[3]^3*ex[4]^5*ex[6]^2 - 290*ex[2]^2*ex[3]^3*ex[4]^5*ex[6]^2 - 
    99*ex[2]^3*ex[3]^3*ex[4]^5*ex[6]^2 - 180*ex[2]*ex[3]^4*ex[4]^5*ex[6]^2 - 
    319*ex[2]^2*ex[3]^4*ex[4]^5*ex[6]^2 - 139*ex[2]^3*ex[3]^4*ex[4]^5*
     ex[6]^2 - 60*ex[2]*ex[3]^5*ex[4]^5*ex[6]^2 - 116*ex[2]^2*ex[3]^5*ex[4]^5*
     ex[6]^2 - 56*ex[2]^3*ex[3]^5*ex[4]^5*ex[6]^2, y[60] -> -2 + ex[3], 
  y[61] -> -(ex[2]^3*ex[3]^2) - ex[2]^3*ex[3]^3 - ex[2]^4*ex[3]^3 + 
    ex[2]*ex[4] + 3*ex[2]*ex[3]*ex[4] + 13*ex[2]^2*ex[3]*ex[4] + 
    3*ex[2]*ex[3]^2*ex[4] + 17*ex[2]^2*ex[3]^2*ex[4] + 
    3*ex[2]^3*ex[3]^2*ex[4] + ex[2]*ex[3]^3*ex[4] + 4*ex[2]^2*ex[3]^3*ex[4] + 
    3*ex[2]^3*ex[3]^3*ex[4] - ex[4]^2 - ex[2]*ex[4]^2 - 3*ex[3]*ex[4]^2 - 
    5*ex[2]*ex[3]*ex[4]^2 + 8*ex[2]^2*ex[3]*ex[4]^2 - 3*ex[3]^2*ex[4]^2 - 
    7*ex[2]*ex[3]^2*ex[4]^2 + 6*ex[2]^2*ex[3]^2*ex[4]^2 - ex[3]^3*ex[4]^2 - 
    3*ex[2]*ex[3]^3*ex[4]^2 - 2*ex[2]^2*ex[3]^3*ex[4]^2 - 
    ex[2]^2*ex[3]*ex[6] - 2*ex[2]^2*ex[3]^2*ex[6] - ex[2]^3*ex[3]^2*ex[6] - 
    ex[2]^2*ex[3]^3*ex[6] - ex[2]^3*ex[3]^3*ex[6] + ex[2]*ex[3]*ex[4]*ex[6] - 
    9*ex[2]^2*ex[3]*ex[4]*ex[6] + 2*ex[2]*ex[3]^2*ex[4]*ex[6] - 
    8*ex[2]^2*ex[3]^2*ex[4]*ex[6] + ex[2]*ex[3]^3*ex[4]*ex[6] + 
    ex[2]^2*ex[3]^3*ex[4]*ex[6], y[62] -> ex[2] + ex[2]*ex[3] - ex[4] + 
    ex[2]*ex[4] - ex[3]*ex[4] - ex[2]*ex[6] - ex[2]*ex[3]*ex[6], 
  y[63] -> -216*ex[2]^3 - 432*ex[2]^3*ex[3] - 216*ex[2]^3*ex[3]^2 + 
    408*ex[2]^2*ex[4] + 1054*ex[2]^3*ex[4] + 816*ex[2]^2*ex[3]*ex[4] + 
    1403*ex[2]^3*ex[3]*ex[4] + 408*ex[2]^2*ex[3]^2*ex[4] + 
    349*ex[2]^3*ex[3]^2*ex[4] - 168*ex[2]*ex[4]^2 - 1349*ex[2]^2*ex[4]^2 + 
    1270*ex[2]^3*ex[4]^2 - 336*ex[2]*ex[3]*ex[4]^2 - 
    2023*ex[2]^2*ex[3]*ex[4]^2 + 373*ex[2]^3*ex[3]*ex[4]^2 - 
    168*ex[2]*ex[3]^2*ex[4]^2 - 674*ex[2]^2*ex[3]^2*ex[4]^2 + 
    24*ex[2]^3*ex[3]^2*ex[4]^2 - 24*ex[4]^3 + 295*ex[2]*ex[4]^3 - 
    271*ex[2]^2*ex[4]^3 - 48*ex[3]*ex[4]^3 + 620*ex[2]*ex[3]*ex[4]^3 - 
    349*ex[2]^2*ex[3]*ex[4]^3 - 24*ex[3]^2*ex[4]^3 + 
    325*ex[2]*ex[3]^2*ex[4]^3 - 24*ex[2]^2*ex[3]^2*ex[4]^3 + 
    432*ex[2]^3*ex[6] + 864*ex[2]^3*ex[3]*ex[6] + 432*ex[2]^3*ex[3]^2*ex[6] - 
    624*ex[2]^2*ex[4]*ex[6] - 1054*ex[2]^3*ex[4]*ex[6] - 
    1248*ex[2]^2*ex[3]*ex[4]*ex[6] - 1403*ex[2]^3*ex[3]*ex[4]*ex[6] - 
    624*ex[2]^2*ex[3]^2*ex[4]*ex[6] - 349*ex[2]^3*ex[3]^2*ex[4]*ex[6] + 
    192*ex[2]*ex[4]^2*ex[6] + 55*ex[2]^2*ex[4]^2*ex[6] + 
    384*ex[2]*ex[3]*ex[4]^2*ex[6] + 404*ex[2]^2*ex[3]*ex[4]^2*ex[6] + 
    192*ex[2]*ex[3]^2*ex[4]^2*ex[6] + 349*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] - 
    216*ex[2]^3*ex[6]^2 - 432*ex[2]^3*ex[3]*ex[6]^2 - 
    216*ex[2]^3*ex[3]^2*ex[6]^2 + 216*ex[2]^2*ex[4]*ex[6]^2 + 
    432*ex[2]^2*ex[3]*ex[4]*ex[6]^2 + 216*ex[2]^2*ex[3]^2*ex[4]*ex[6]^2, 
  y[64] -> 24*ex[2]^8*ex[3]^6 + 24*ex[2]^9*ex[3]^6 + 24*ex[2]^8*ex[3]^7 + 
    48*ex[2]^9*ex[3]^7 + 24*ex[2]^10*ex[3]^7 - 48*ex[2]^7*ex[3]^5*ex[4] + 
    48*ex[2]^9*ex[3]^5*ex[4] - 600*ex[2]^7*ex[3]^6*ex[4] - 
    1608*ex[2]^8*ex[3]^6*ex[4] - 1824*ex[2]^9*ex[3]^6*ex[4] - 
    1032*ex[2]^10*ex[3]^6*ex[4] - 216*ex[2]^11*ex[3]^6*ex[4] - 
    336*ex[2]^7*ex[3]^7*ex[4] - 1032*ex[2]^8*ex[3]^7*ex[4] - 
    1272*ex[2]^9*ex[3]^7*ex[4] - 792*ex[2]^10*ex[3]^7*ex[4] - 
    216*ex[2]^11*ex[3]^7*ex[4] - 96*ex[2]^7*ex[3]^4*ex[4]^2 - 
    120*ex[2]^8*ex[3]^4*ex[4]^2 - 24*ex[2]^9*ex[3]^4*ex[4]^2 - 
    94*ex[2]^6*ex[3]^5*ex[4]^2 - 1530*ex[2]^7*ex[3]^5*ex[4]^2 - 
    2226*ex[2]^8*ex[3]^5*ex[4]^2 - 838*ex[2]^9*ex[3]^5*ex[4]^2 - 
    48*ex[2]^10*ex[3]^5*ex[4]^2 + 1261*ex[2]^6*ex[3]^6*ex[4]^2 + 
    1673*ex[2]^7*ex[3]^6*ex[4]^2 - 675*ex[2]^8*ex[3]^6*ex[4]^2 - 
    2237*ex[2]^9*ex[3]^6*ex[4]^2 - 1390*ex[2]^10*ex[3]^6*ex[4]^2 - 
    240*ex[2]^11*ex[3]^6*ex[4]^2 + 923*ex[2]^6*ex[3]^7*ex[4]^2 + 
    2612*ex[2]^7*ex[3]^7*ex[4]^2 + 2730*ex[2]^8*ex[3]^7*ex[4]^2 + 
    1076*ex[2]^9*ex[3]^7*ex[4]^2 - 205*ex[2]^10*ex[3]^7*ex[4]^2 - 
    240*ex[2]^11*ex[3]^7*ex[4]^2 - 24*ex[2]^6*ex[3]^3*ex[4]^3 - 
    24*ex[2]^7*ex[3]^3*ex[4]^3 + 3336*ex[2]^5*ex[3]^4*ex[4]^3 + 
    8692*ex[2]^6*ex[3]^4*ex[4]^3 + 6872*ex[2]^7*ex[3]^4*ex[4]^3 + 
    1516*ex[2]^8*ex[3]^4*ex[4]^3 + 8124*ex[2]^5*ex[3]^5*ex[4]^3 + 
    30134*ex[2]^6*ex[3]^5*ex[4]^3 + 36860*ex[2]^7*ex[3]^5*ex[4]^3 + 
    17398*ex[2]^8*ex[3]^5*ex[4]^3 + 2548*ex[2]^9*ex[3]^5*ex[4]^3 + 
    4746*ex[2]^5*ex[3]^6*ex[4]^3 + 25576*ex[2]^6*ex[3]^6*ex[4]^3 + 
    45588*ex[2]^7*ex[3]^6*ex[4]^3 + 36216*ex[2]^8*ex[3]^6*ex[4]^3 + 
    12898*ex[2]^9*ex[3]^6*ex[4]^3 + 1440*ex[2]^10*ex[3]^6*ex[4]^3 + 
    174*ex[2]^5*ex[3]^7*ex[4]^3 + 3312*ex[2]^6*ex[3]^7*ex[4]^3 + 
    8988*ex[2]^7*ex[3]^7*ex[4]^3 + 10176*ex[2]^8*ex[3]^7*ex[4]^3 + 
    5766*ex[2]^9*ex[3]^7*ex[4]^3 + 1440*ex[2]^10*ex[3]^7*ex[4]^3 + 
    96*ex[2]^4*ex[3]^2*ex[4]^4 + 168*ex[2]^5*ex[3]^2*ex[4]^4 + 
    72*ex[2]^6*ex[3]^2*ex[4]^4 - 3828*ex[2]^4*ex[3]^3*ex[4]^4 - 
    6296*ex[2]^5*ex[3]^3*ex[4]^4 - 2354*ex[2]^6*ex[3]^3*ex[4]^4 + 
    114*ex[2]^7*ex[3]^3*ex[4]^4 - 21462*ex[2]^4*ex[3]^4*ex[4]^4 - 
    53976*ex[2]^5*ex[3]^4*ex[4]^4 - 42601*ex[2]^6*ex[3]^4*ex[4]^4 - 
    10045*ex[2]^7*ex[3]^4*ex[4]^4 + 42*ex[2]^8*ex[3]^4*ex[4]^4 - 
    36228*ex[2]^4*ex[3]^5*ex[4]^4 - 122154*ex[2]^5*ex[3]^5*ex[4]^4 - 
    144221*ex[2]^6*ex[3]^5*ex[4]^4 - 69172*ex[2]^7*ex[3]^5*ex[4]^4 - 
    10877*ex[2]^8*ex[3]^5*ex[4]^4 - 23325*ex[2]^4*ex[3]^6*ex[4]^4 - 
    98375*ex[2]^5*ex[3]^6*ex[4]^4 - 153975*ex[2]^6*ex[3]^6*ex[4]^4 - 
    111405*ex[2]^7*ex[3]^6*ex[4]^4 - 36080*ex[2]^8*ex[3]^6*ex[4]^4 - 
    3600*ex[2]^9*ex[3]^6*ex[4]^4 - 4635*ex[2]^4*ex[3]^7*ex[4]^4 - 
    22980*ex[2]^5*ex[3]^7*ex[4]^4 - 43050*ex[2]^6*ex[3]^7*ex[4]^4 - 
    39300*ex[2]^7*ex[3]^7*ex[4]^4 - 18195*ex[2]^8*ex[3]^7*ex[4]^4 - 
    3600*ex[2]^9*ex[3]^7*ex[4]^4 - 96*ex[2]^3*ex[3]*ex[4]^5 - 
    72*ex[2]^4*ex[3]*ex[4]^5 + 928*ex[2]^3*ex[3]^2*ex[4]^5 + 
    628*ex[2]^4*ex[3]^2*ex[4]^5 - 252*ex[2]^5*ex[3]^2*ex[4]^5 + 
    48*ex[2]^6*ex[3]^2*ex[4]^5 + 15092*ex[2]^3*ex[3]^3*ex[4]^5 + 
    25322*ex[2]^4*ex[3]^3*ex[4]^5 + 9918*ex[2]^5*ex[3]^3*ex[4]^5 - 
    264*ex[2]^6*ex[3]^3*ex[4]^5 + 48*ex[2]^7*ex[3]^3*ex[4]^5 + 
    49780*ex[2]^3*ex[3]^4*ex[4]^5 + 123274*ex[2]^4*ex[3]^4*ex[4]^5 + 
    96984*ex[2]^5*ex[3]^4*ex[4]^5 + 23358*ex[2]^6*ex[3]^4*ex[4]^5 - 
    132*ex[2]^7*ex[3]^4*ex[4]^5 + 67232*ex[2]^3*ex[3]^5*ex[4]^5 + 
    217876*ex[2]^4*ex[3]^5*ex[4]^5 + 251124*ex[2]^5*ex[3]^5*ex[4]^5 + 
    119468*ex[2]^6*ex[3]^5*ex[4]^5 + 18988*ex[2]^7*ex[3]^5*ex[4]^5 + 
    40276*ex[2]^3*ex[3]^6*ex[4]^5 + 159216*ex[2]^4*ex[3]^6*ex[4]^5 + 
    237360*ex[2]^5*ex[3]^6*ex[4]^5 + 164320*ex[2]^6*ex[3]^6*ex[4]^5 + 
    50700*ex[2]^7*ex[3]^6*ex[4]^5 + 4800*ex[2]^8*ex[3]^6*ex[4]^5 + 
    8756*ex[2]^3*ex[3]^7*ex[4]^5 + 39992*ex[2]^4*ex[3]^7*ex[4]^5 + 
    70896*ex[2]^5*ex[3]^7*ex[4]^5 + 61640*ex[2]^6*ex[3]^7*ex[4]^5 + 
    26780*ex[2]^7*ex[3]^7*ex[4]^5 + 4800*ex[2]^8*ex[3]^7*ex[4]^5 + 
    24*ex[2]^2*ex[4]^6 + 234*ex[2]^2*ex[3]*ex[4]^6 + 
    66*ex[2]^3*ex[3]*ex[4]^6 - 96*ex[2]^4*ex[3]*ex[4]^6 - 
    2571*ex[2]^2*ex[3]^2*ex[4]^6 - 2325*ex[2]^3*ex[3]^2*ex[4]^6 + 
    18*ex[2]^4*ex[3]^2*ex[4]^6 - 228*ex[2]^5*ex[3]^2*ex[4]^6 - 
    21225*ex[2]^2*ex[3]^3*ex[4]^6 - 35832*ex[2]^3*ex[3]^3*ex[4]^6 - 
    14391*ex[2]^4*ex[3]^3*ex[4]^6 + 84*ex[2]^5*ex[3]^3*ex[4]^6 - 
    132*ex[2]^6*ex[3]^3*ex[4]^6 - 53928*ex[2]^2*ex[3]^4*ex[4]^6 - 
    131446*ex[2]^3*ex[3]^4*ex[4]^6 - 102266*ex[2]^4*ex[3]^4*ex[4]^6 - 
    24604*ex[2]^5*ex[3]^4*ex[4]^6 + 144*ex[2]^6*ex[3]^4*ex[4]^6 - 
    63150*ex[2]^2*ex[3]^5*ex[4]^6 - 199094*ex[2]^3*ex[3]^5*ex[4]^6 - 
    224264*ex[2]^4*ex[3]^5*ex[4]^6 - 104782*ex[2]^5*ex[3]^5*ex[4]^6 - 
    16462*ex[2]^6*ex[3]^5*ex[4]^6 - 35325*ex[2]^2*ex[3]^6*ex[4]^6 - 
    135157*ex[2]^3*ex[3]^6*ex[4]^6 - 195681*ex[2]^4*ex[3]^6*ex[4]^6 - 
    131463*ex[2]^5*ex[3]^6*ex[4]^6 - 39214*ex[2]^6*ex[3]^6*ex[4]^6 - 
    3600*ex[2]^7*ex[3]^6*ex[4]^6 - 7659*ex[2]^2*ex[3]^7*ex[4]^6 - 
    34068*ex[2]^3*ex[3]^7*ex[4]^6 - 59178*ex[2]^4*ex[3]^7*ex[4]^6 - 
    50388*ex[2]^5*ex[3]^7*ex[4]^6 - 21219*ex[2]^6*ex[3]^7*ex[4]^6 - 
    3600*ex[2]^7*ex[3]^7*ex[4]^6 + 48*ex[2]^2*ex[4]^7 - 
    120*ex[2]*ex[3]*ex[4]^7 + 168*ex[2]^2*ex[3]*ex[4]^7 + 
    216*ex[2]^3*ex[3]*ex[4]^7 + 1986*ex[2]*ex[3]^2*ex[4]^7 + 
    2094*ex[2]^2*ex[3]^2*ex[4]^7 + 396*ex[2]^3*ex[3]^2*ex[4]^7 + 
    288*ex[2]^4*ex[3]^2*ex[4]^7 + 12486*ex[2]*ex[3]^3*ex[4]^7 + 
    21002*ex[2]^2*ex[3]^3*ex[4]^7 + 8564*ex[2]^3*ex[3]^3*ex[4]^7 + 
    168*ex[2]^4*ex[3]^3*ex[4]^7 + 120*ex[2]^5*ex[3]^3*ex[4]^7 + 
    27684*ex[2]*ex[3]^4*ex[4]^7 + 66090*ex[2]^2*ex[3]^4*ex[4]^7 + 
    50344*ex[2]^3*ex[3]^4*ex[4]^7 + 11878*ex[2]^4*ex[3]^4*ex[4]^7 - 
    60*ex[2]^5*ex[3]^4*ex[4]^7 + 29796*ex[2]*ex[3]^5*ex[4]^7 + 
    91686*ex[2]^2*ex[3]^5*ex[4]^7 + 100760*ex[2]^3*ex[3]^5*ex[4]^7 + 
    45886*ex[2]^4*ex[3]^5*ex[4]^7 + 7016*ex[2]^5*ex[3]^5*ex[4]^7 + 
    15834*ex[2]*ex[3]^6*ex[4]^7 + 59312*ex[2]^2*ex[3]^6*ex[4]^7 + 
    84060*ex[2]^3*ex[3]^6*ex[4]^7 + 55152*ex[2]^4*ex[3]^6*ex[4]^7 + 
    16010*ex[2]^5*ex[3]^6*ex[4]^7 + 1440*ex[2]^6*ex[3]^6*ex[4]^7 + 
    3342*ex[2]*ex[3]^7*ex[4]^7 + 14688*ex[2]^2*ex[3]^7*ex[4]^7 + 
    25260*ex[2]^3*ex[3]^7*ex[4]^7 + 21264*ex[2]^4*ex[3]^7*ex[4]^7 + 
    8790*ex[2]^5*ex[3]^7*ex[4]^7 + 1440*ex[2]^6*ex[3]^7*ex[4]^7 - 
    12*ex[4]^8 - 36*ex[2]*ex[4]^8 - 6*ex[3]*ex[4]^8 - 
    138*ex[2]*ex[3]*ex[4]^8 - 108*ex[2]^2*ex[3]*ex[4]^8 - 
    439*ex[3]^2*ex[4]^8 - 565*ex[2]*ex[3]^2*ex[4]^8 - 
    234*ex[2]^2*ex[3]^2*ex[4]^8 - 108*ex[2]^3*ex[3]^2*ex[4]^8 - 
    2525*ex[3]^3*ex[4]^8 - 4172*ex[2]*ex[3]^3*ex[4]^8 - 
    1713*ex[2]^2*ex[3]^3*ex[4]^8 - 102*ex[2]^3*ex[3]^3*ex[4]^8 - 
    36*ex[2]^4*ex[3]^3*ex[4]^8 - 5410*ex[3]^4*ex[4]^8 - 
    12538*ex[2]*ex[3]^4*ex[4]^8 - 9213*ex[2]^2*ex[3]^4*ex[4]^8 - 
    2079*ex[2]^3*ex[3]^4*ex[4]^8 + 6*ex[2]^4*ex[3]^4*ex[4]^8 - 
    5632*ex[3]^5*ex[4]^8 - 16918*ex[2]*ex[3]^5*ex[4]^8 - 
    18081*ex[2]^2*ex[3]^5*ex[4]^8 - 7960*ex[2]^3*ex[3]^5*ex[4]^8 - 
    1165*ex[2]^4*ex[3]^5*ex[4]^8 - 2891*ex[3]^6*ex[4]^8 - 
    10661*ex[2]*ex[3]^6*ex[4]^8 - 14853*ex[2]^2*ex[3]^6*ex[4]^8 - 
    9551*ex[2]^3*ex[3]^6*ex[4]^8 - 2708*ex[2]^4*ex[3]^6*ex[4]^8 - 
    240*ex[2]^5*ex[3]^6*ex[4]^8 - 589*ex[3]^7*ex[4]^8 - 
    2572*ex[2]*ex[3]^7*ex[4]^8 - 4398*ex[2]^2*ex[3]^7*ex[4]^8 - 
    3676*ex[2]^3*ex[3]^7*ex[4]^8 - 1501*ex[2]^4*ex[3]^7*ex[4]^8 - 
    240*ex[2]^5*ex[3]^7*ex[4]^8 - 48*ex[2]^8*ex[3]^6*ex[6] - 
    48*ex[2]^9*ex[3]^6*ex[6] - 48*ex[2]^8*ex[3]^7*ex[6] - 
    96*ex[2]^9*ex[3]^7*ex[6] - 48*ex[2]^10*ex[3]^7*ex[6] + 
    96*ex[2]^7*ex[3]^5*ex[4]*ex[6] + 48*ex[2]^8*ex[3]^5*ex[4]*ex[6] - 
    48*ex[2]^9*ex[3]^5*ex[4]*ex[6] + 792*ex[2]^7*ex[3]^6*ex[4]*ex[6] + 
    1848*ex[2]^8*ex[3]^6*ex[4]*ex[6] + 1872*ex[2]^9*ex[3]^6*ex[4]*ex[6] + 
    1032*ex[2]^10*ex[3]^6*ex[4]*ex[6] + 216*ex[2]^11*ex[3]^6*ex[4]*ex[6] + 
    480*ex[2]^7*ex[3]^7*ex[4]*ex[6] + 1320*ex[2]^8*ex[3]^7*ex[4]*ex[6] + 
    1416*ex[2]^9*ex[3]^7*ex[4]*ex[6] + 792*ex[2]^10*ex[3]^7*ex[4]*ex[6] + 
    216*ex[2]^11*ex[3]^7*ex[4]*ex[6] - 24*ex[2]^6*ex[3]^4*ex[4]^2*ex[6] + 
    48*ex[2]^7*ex[3]^4*ex[4]^2*ex[6] + 96*ex[2]^8*ex[3]^4*ex[4]^2*ex[6] + 
    24*ex[2]^9*ex[3]^4*ex[4]^2*ex[6] - 1704*ex[2]^6*ex[3]^5*ex[4]^2*ex[6] - 
    3384*ex[2]^7*ex[3]^5*ex[4]^2*ex[6] - 2424*ex[2]^8*ex[3]^5*ex[4]^2*ex[6] - 
    720*ex[2]^9*ex[3]^5*ex[4]^2*ex[6] + 24*ex[2]^10*ex[3]^5*ex[4]^2*ex[6] - 
    3984*ex[2]^6*ex[3]^6*ex[4]^2*ex[6] - 10848*ex[2]^7*ex[3]^6*ex[4]^2*
     ex[6] - 12024*ex[2]^8*ex[3]^6*ex[4]^2*ex[6] - 
    6432*ex[2]^9*ex[3]^6*ex[4]^2*ex[6] - 1272*ex[2]^10*ex[3]^6*ex[4]^2*
     ex[6] - 1872*ex[2]^6*ex[3]^7*ex[4]^2*ex[6] - 
    5904*ex[2]^7*ex[3]^7*ex[4]^2*ex[6] - 7488*ex[2]^8*ex[3]^7*ex[4]^2*ex[6] - 
    4752*ex[2]^9*ex[3]^7*ex[4]^2*ex[6] - 1296*ex[2]^10*ex[3]^7*ex[4]^2*
     ex[6] - 48*ex[2]^5*ex[3]^3*ex[4]^3*ex[6] - 72*ex[2]^6*ex[3]^3*ex[4]^3*
     ex[6] - 24*ex[2]^7*ex[3]^3*ex[4]^3*ex[6] + 1200*ex[2]^5*ex[3]^4*ex[4]^3*
     ex[6] + 1752*ex[2]^6*ex[3]^4*ex[4]^3*ex[6] + 408*ex[2]^7*ex[3]^4*ex[4]^3*
     ex[6] - 144*ex[2]^8*ex[3]^4*ex[4]^3*ex[6] + 6912*ex[2]^5*ex[3]^5*ex[4]^3*
     ex[6] + 15552*ex[2]^6*ex[3]^5*ex[4]^3*ex[6] + 
    12048*ex[2]^7*ex[3]^5*ex[4]^3*ex[6] + 3288*ex[2]^8*ex[3]^5*ex[4]^3*
     ex[6] - 120*ex[2]^9*ex[3]^5*ex[4]^3*ex[6] + 9720*ex[2]^5*ex[3]^6*ex[4]^3*
     ex[6] + 28200*ex[2]^6*ex[3]^6*ex[4]^3*ex[6] + 
    32040*ex[2]^7*ex[3]^6*ex[4]^3*ex[6] + 16680*ex[2]^8*ex[3]^6*ex[4]^3*
     ex[6] + 3120*ex[2]^9*ex[3]^6*ex[4]^3*ex[6] + 
    3840*ex[2]^5*ex[3]^7*ex[4]^3*ex[6] + 13080*ex[2]^6*ex[3]^7*ex[4]^3*
     ex[6] + 17880*ex[2]^7*ex[3]^7*ex[4]^3*ex[6] + 
    11880*ex[2]^8*ex[3]^7*ex[4]^3*ex[6] + 3240*ex[2]^9*ex[3]^7*ex[4]^3*
     ex[6] + 24*ex[2]^4*ex[3]^2*ex[4]^4*ex[6] + 24*ex[2]^5*ex[3]^2*ex[4]^4*
     ex[6] - 168*ex[2]^4*ex[3]^3*ex[4]^4*ex[6] - 24*ex[2]^5*ex[3]^3*ex[4]^4*
     ex[6] + 144*ex[2]^6*ex[3]^3*ex[4]^4*ex[6] - 4080*ex[2]^4*ex[3]^4*ex[4]^4*
     ex[6] - 6504*ex[2]^5*ex[3]^4*ex[4]^4*ex[6] - 
    2064*ex[2]^6*ex[3]^4*ex[4]^4*ex[6] + 360*ex[2]^7*ex[3]^4*ex[4]^4*ex[6] - 
    12528*ex[2]^4*ex[3]^5*ex[4]^4*ex[6] - 29328*ex[2]^5*ex[3]^5*ex[4]^4*
     ex[6] - 22992*ex[2]^6*ex[3]^5*ex[4]^4*ex[6] - 
    5952*ex[2]^7*ex[3]^5*ex[4]^4*ex[6] + 240*ex[2]^8*ex[3]^5*ex[4]^4*ex[6] - 
    13200*ex[2]^4*ex[3]^6*ex[4]^4*ex[6] - 39600*ex[2]^5*ex[3]^6*ex[4]^4*
     ex[6] - 45360*ex[2]^6*ex[3]^6*ex[4]^4*ex[6] - 
    23040*ex[2]^7*ex[3]^6*ex[4]^4*ex[6] - 4080*ex[2]^8*ex[3]^6*ex[4]^4*
     ex[6] - 4560*ex[2]^4*ex[3]^7*ex[4]^4*ex[6] - 
    16320*ex[2]^5*ex[3]^7*ex[4]^4*ex[6] - 23280*ex[2]^6*ex[3]^7*ex[4]^4*
     ex[6] - 15840*ex[2]^7*ex[3]^7*ex[4]^4*ex[6] - 
    4320*ex[2]^8*ex[3]^7*ex[4]^4*ex[6] - 72*ex[2]^3*ex[3]^2*ex[4]^5*ex[6] - 
    72*ex[2]^4*ex[3]^2*ex[4]^5*ex[6] + 576*ex[2]^3*ex[3]^3*ex[4]^5*ex[6] + 
    288*ex[2]^4*ex[3]^3*ex[4]^5*ex[6] - 288*ex[2]^5*ex[3]^3*ex[4]^5*ex[6] + 
    5280*ex[2]^3*ex[3]^4*ex[4]^5*ex[6] + 8520*ex[2]^4*ex[3]^4*ex[4]^5*ex[6] + 
    2784*ex[2]^5*ex[3]^4*ex[4]^5*ex[6] - 456*ex[2]^6*ex[3]^4*ex[4]^5*ex[6] + 
    11712*ex[2]^3*ex[3]^5*ex[4]^5*ex[6] + 27792*ex[2]^4*ex[3]^5*ex[4]^5*
     ex[6] + 21648*ex[2]^5*ex[3]^5*ex[4]^5*ex[6] + 
    5328*ex[2]^6*ex[3]^5*ex[4]^5*ex[6] - 240*ex[2]^7*ex[3]^5*ex[4]^5*ex[6] + 
    10248*ex[2]^3*ex[3]^6*ex[4]^5*ex[6] + 31368*ex[2]^4*ex[3]^6*ex[4]^5*
     ex[6] + 36000*ex[2]^5*ex[3]^6*ex[4]^5*ex[6] + 
    17880*ex[2]^6*ex[3]^6*ex[4]^5*ex[6] + 3000*ex[2]^7*ex[3]^6*ex[4]^5*
     ex[6] + 3168*ex[2]^3*ex[3]^7*ex[4]^5*ex[6] + 
    11736*ex[2]^4*ex[3]^7*ex[4]^5*ex[6] + 17208*ex[2]^5*ex[3]^7*ex[4]^5*
     ex[6] + 11880*ex[2]^6*ex[3]^7*ex[4]^5*ex[6] + 
    3240*ex[2]^7*ex[3]^7*ex[4]^5*ex[6] + 72*ex[2]^2*ex[3]^2*ex[4]^6*ex[6] + 
    72*ex[2]^3*ex[3]^2*ex[4]^6*ex[6] - 456*ex[2]^2*ex[3]^3*ex[4]^6*ex[6] - 
    216*ex[2]^3*ex[3]^3*ex[4]^6*ex[6] + 240*ex[2]^4*ex[3]^3*ex[4]^6*ex[6] - 
    3000*ex[2]^2*ex[3]^4*ex[4]^6*ex[6] - 4776*ex[2]^3*ex[3]^4*ex[4]^6*ex[6] - 
    1488*ex[2]^4*ex[3]^4*ex[4]^6*ex[6] + 288*ex[2]^5*ex[3]^4*ex[4]^6*ex[6] - 
    5544*ex[2]^2*ex[3]^5*ex[4]^6*ex[6] - 13176*ex[2]^3*ex[3]^5*ex[4]^6*
     ex[6] - 10104*ex[2]^4*ex[3]^5*ex[4]^6*ex[6] - 
    2352*ex[2]^5*ex[3]^5*ex[4]^6*ex[6] + 120*ex[2]^6*ex[3]^5*ex[4]^6*ex[6] - 
    4272*ex[2]^2*ex[3]^6*ex[4]^6*ex[6] - 13248*ex[2]^3*ex[3]^6*ex[4]^6*
     ex[6] - 15192*ex[2]^4*ex[3]^6*ex[4]^6*ex[6] - 
    7392*ex[2]^5*ex[3]^6*ex[4]^6*ex[6] - 1176*ex[2]^6*ex[3]^6*ex[4]^6*ex[6] - 
    1200*ex[2]^2*ex[3]^7*ex[4]^6*ex[6] - 4560*ex[2]^3*ex[3]^7*ex[4]^6*ex[6] - 
    6816*ex[2]^4*ex[3]^7*ex[4]^6*ex[6] - 4752*ex[2]^5*ex[3]^7*ex[4]^6*ex[6] - 
    1296*ex[2]^6*ex[3]^7*ex[4]^6*ex[6] - 24*ex[2]*ex[3]^2*ex[4]^7*ex[6] - 
    24*ex[2]^2*ex[3]^2*ex[4]^7*ex[6] + 96*ex[2]*ex[3]^3*ex[4]^7*ex[6] + 
    24*ex[2]^2*ex[3]^3*ex[4]^7*ex[6] - 72*ex[2]^3*ex[3]^3*ex[4]^7*ex[6] + 
    624*ex[2]*ex[3]^4*ex[4]^7*ex[6] + 960*ex[2]^2*ex[3]^4*ex[4]^7*ex[6] + 
    264*ex[2]^3*ex[3]^4*ex[4]^7*ex[6] - 72*ex[2]^4*ex[3]^4*ex[4]^7*ex[6] + 
    1056*ex[2]*ex[3]^5*ex[4]^7*ex[6] + 2496*ex[2]^2*ex[3]^5*ex[4]^7*ex[6] + 
    1872*ex[2]^3*ex[3]^5*ex[4]^7*ex[6] + 408*ex[2]^4*ex[3]^5*ex[4]^7*ex[6] - 
    24*ex[2]^5*ex[3]^5*ex[4]^7*ex[6] + 744*ex[2]*ex[3]^6*ex[4]^7*ex[6] + 
    2328*ex[2]^2*ex[3]^6*ex[4]^7*ex[6] + 2664*ex[2]^3*ex[3]^6*ex[4]^7*ex[6] + 
    1272*ex[2]^4*ex[3]^6*ex[4]^7*ex[6] + 192*ex[2]^5*ex[3]^6*ex[4]^7*ex[6] + 
    192*ex[2]*ex[3]^7*ex[4]^7*ex[6] + 744*ex[2]^2*ex[3]^7*ex[4]^7*ex[6] + 
    1128*ex[2]^3*ex[3]^7*ex[4]^7*ex[6] + 792*ex[2]^4*ex[3]^7*ex[4]^7*ex[6] + 
    216*ex[2]^5*ex[3]^7*ex[4]^7*ex[6] + 24*ex[2]^8*ex[3]^6*ex[6]^2 + 
    24*ex[2]^9*ex[3]^6*ex[6]^2 + 24*ex[2]^8*ex[3]^7*ex[6]^2 + 
    48*ex[2]^9*ex[3]^7*ex[6]^2 + 24*ex[2]^10*ex[3]^7*ex[6]^2 - 
    48*ex[2]^7*ex[3]^5*ex[4]*ex[6]^2 - 48*ex[2]^8*ex[3]^5*ex[4]*ex[6]^2 - 
    192*ex[2]^7*ex[3]^6*ex[4]*ex[6]^2 - 240*ex[2]^8*ex[3]^6*ex[4]*ex[6]^2 - 
    48*ex[2]^9*ex[3]^6*ex[4]*ex[6]^2 - 144*ex[2]^7*ex[3]^7*ex[4]*ex[6]^2 - 
    288*ex[2]^8*ex[3]^7*ex[4]*ex[6]^2 - 144*ex[2]^9*ex[3]^7*ex[4]*ex[6]^2 + 
    24*ex[2]^6*ex[3]^4*ex[4]^2*ex[6]^2 + 24*ex[2]^7*ex[3]^4*ex[4]^2*ex[6]^2 + 
    264*ex[2]^6*ex[3]^5*ex[4]^2*ex[6]^2 + 288*ex[2]^7*ex[3]^5*ex[4]^2*
     ex[6]^2 + 24*ex[2]^8*ex[3]^5*ex[4]^2*ex[6]^2 + 
    600*ex[2]^6*ex[3]^6*ex[4]^2*ex[6]^2 + 840*ex[2]^7*ex[3]^6*ex[4]^2*
     ex[6]^2 + 240*ex[2]^8*ex[3]^6*ex[4]^2*ex[6]^2 + 
    360*ex[2]^6*ex[3]^7*ex[4]^2*ex[6]^2 + 720*ex[2]^7*ex[3]^7*ex[4]^2*
     ex[6]^2 + 360*ex[2]^8*ex[3]^7*ex[4]^2*ex[6]^2 - 
    96*ex[2]^5*ex[3]^4*ex[4]^3*ex[6]^2 - 96*ex[2]^6*ex[3]^4*ex[4]^3*ex[6]^2 - 
    576*ex[2]^5*ex[3]^5*ex[4]^3*ex[6]^2 - 672*ex[2]^6*ex[3]^5*ex[4]^3*
     ex[6]^2 - 96*ex[2]^7*ex[3]^5*ex[4]^3*ex[6]^2 - 
    960*ex[2]^5*ex[3]^6*ex[4]^3*ex[6]^2 - 1440*ex[2]^6*ex[3]^6*ex[4]^3*
     ex[6]^2 - 480*ex[2]^7*ex[3]^6*ex[4]^3*ex[6]^2 - 
    480*ex[2]^5*ex[3]^7*ex[4]^3*ex[6]^2 - 960*ex[2]^6*ex[3]^7*ex[4]^3*
     ex[6]^2 - 480*ex[2]^7*ex[3]^7*ex[4]^3*ex[6]^2 + 
    144*ex[2]^4*ex[3]^4*ex[4]^4*ex[6]^2 + 144*ex[2]^5*ex[3]^4*ex[4]^4*
     ex[6]^2 + 624*ex[2]^4*ex[3]^5*ex[4]^4*ex[6]^2 + 
    768*ex[2]^5*ex[3]^5*ex[4]^4*ex[6]^2 + 144*ex[2]^6*ex[3]^5*ex[4]^4*
     ex[6]^2 + 840*ex[2]^4*ex[3]^6*ex[4]^4*ex[6]^2 + 
    1320*ex[2]^5*ex[3]^6*ex[4]^4*ex[6]^2 + 480*ex[2]^6*ex[3]^6*ex[4]^4*
     ex[6]^2 + 360*ex[2]^4*ex[3]^7*ex[4]^4*ex[6]^2 + 
    720*ex[2]^5*ex[3]^7*ex[4]^4*ex[6]^2 + 360*ex[2]^6*ex[3]^7*ex[4]^4*
     ex[6]^2 - 96*ex[2]^3*ex[3]^4*ex[4]^5*ex[6]^2 - 
    96*ex[2]^4*ex[3]^4*ex[4]^5*ex[6]^2 - 336*ex[2]^3*ex[3]^5*ex[4]^5*
     ex[6]^2 - 432*ex[2]^4*ex[3]^5*ex[4]^5*ex[6]^2 - 
    96*ex[2]^5*ex[3]^5*ex[4]^5*ex[6]^2 - 384*ex[2]^3*ex[3]^6*ex[4]^5*
     ex[6]^2 - 624*ex[2]^4*ex[3]^6*ex[4]^5*ex[6]^2 - 
    240*ex[2]^5*ex[3]^6*ex[4]^5*ex[6]^2 - 144*ex[2]^3*ex[3]^7*ex[4]^5*
     ex[6]^2 - 288*ex[2]^4*ex[3]^7*ex[4]^5*ex[6]^2 - 
    144*ex[2]^5*ex[3]^7*ex[4]^5*ex[6]^2 + 24*ex[2]^2*ex[3]^4*ex[4]^6*
     ex[6]^2 + 24*ex[2]^3*ex[3]^4*ex[4]^6*ex[6]^2 + 
    72*ex[2]^2*ex[3]^5*ex[4]^6*ex[6]^2 + 96*ex[2]^3*ex[3]^5*ex[4]^6*ex[6]^2 + 
    24*ex[2]^4*ex[3]^5*ex[4]^6*ex[6]^2 + 72*ex[2]^2*ex[3]^6*ex[4]^6*ex[6]^2 + 
    120*ex[2]^3*ex[3]^6*ex[4]^6*ex[6]^2 + 48*ex[2]^4*ex[3]^6*ex[4]^6*
     ex[6]^2 + 24*ex[2]^2*ex[3]^7*ex[4]^6*ex[6]^2 + 
    48*ex[2]^3*ex[3]^7*ex[4]^6*ex[6]^2 + 24*ex[2]^4*ex[3]^7*ex[4]^6*ex[6]^2, 
  y[65] -> ex[2]^4*ex[3]^3 + ex[2]^4*ex[3]^4 - ex[2]^3*ex[3]^2*ex[4] + 
    2*ex[2]^4*ex[3]^2*ex[4] - 4*ex[2]^3*ex[3]^3*ex[4] + 
    6*ex[2]^4*ex[3]^3*ex[4] - 3*ex[2]^3*ex[3]^4*ex[4] + 
    3*ex[2]^4*ex[3]^4*ex[4] - ex[2]^2*ex[3]*ex[4]^2 - ex[2]^3*ex[3]*ex[4]^2 - 
    10*ex[2]^3*ex[3]^2*ex[4]^2 + 5*ex[2]^4*ex[3]^2*ex[4]^2 + 
    4*ex[2]^2*ex[3]^3*ex[4]^2 - 19*ex[2]^3*ex[3]^3*ex[4]^2 + 
    9*ex[2]^4*ex[3]^3*ex[4]^2 + 3*ex[2]^2*ex[3]^4*ex[4]^2 - 
    9*ex[2]^3*ex[3]^4*ex[4]^2 + 3*ex[2]^4*ex[3]^4*ex[4]^2 + ex[2]*ex[4]^3 + 
    4*ex[2]*ex[3]*ex[4]^3 - ex[2]^2*ex[3]*ex[4]^3 - ex[2]^3*ex[3]*ex[4]^3 + 
    4*ex[2]*ex[3]^2*ex[4]^3 + 8*ex[2]^2*ex[3]^2*ex[4]^3 - 
    17*ex[2]^3*ex[3]^2*ex[4]^3 + 3*ex[2]^4*ex[3]^2*ex[4]^3 + 
    18*ex[2]^2*ex[3]^3*ex[4]^3 - 26*ex[2]^3*ex[3]^3*ex[4]^3 + 
    4*ex[2]^4*ex[3]^3*ex[4]^3 - ex[2]*ex[3]^4*ex[4]^3 + 
    9*ex[2]^2*ex[3]^4*ex[4]^3 - 9*ex[2]^3*ex[3]^4*ex[4]^3 + 
    ex[2]^4*ex[3]^4*ex[4]^3 - ex[4]^4 + ex[2]*ex[4]^4 - 3*ex[3]*ex[4]^4 + 
    6*ex[2]*ex[3]*ex[4]^4 - ex[2]^2*ex[3]*ex[4]^4 - 3*ex[3]^2*ex[4]^4 + 
    5*ex[2]*ex[3]^2*ex[4]^4 + 15*ex[2]^2*ex[3]^2*ex[4]^4 - 
    8*ex[2]^3*ex[3]^2*ex[4]^4 - ex[3]^3*ex[4]^4 - 3*ex[2]*ex[3]^3*ex[4]^4 + 
    24*ex[2]^2*ex[3]^3*ex[4]^4 - 11*ex[2]^3*ex[3]^3*ex[4]^4 - 
    3*ex[2]*ex[3]^4*ex[4]^4 + 9*ex[2]^2*ex[3]^4*ex[4]^4 - 
    3*ex[2]^3*ex[3]^4*ex[4]^4 - 3*ex[3]*ex[4]^5 + 3*ex[2]*ex[3]*ex[4]^5 - 
    5*ex[3]^2*ex[4]^5 - ex[2]*ex[3]^2*ex[4]^5 + 7*ex[2]^2*ex[3]^2*ex[4]^5 - 
    2*ex[3]^3*ex[4]^5 - 6*ex[2]*ex[3]^3*ex[4]^5 + 
    10*ex[2]^2*ex[3]^3*ex[4]^5 - 3*ex[2]*ex[3]^4*ex[4]^5 + 
    3*ex[2]^2*ex[3]^4*ex[4]^5 - ex[3]*ex[4]^6 - 2*ex[3]^2*ex[4]^6 - 
    2*ex[2]*ex[3]^2*ex[4]^6 - ex[3]^3*ex[4]^6 - 3*ex[2]*ex[3]^3*ex[4]^6 - 
    ex[2]*ex[3]^4*ex[4]^6 - 3*ex[2]^4*ex[3]^3*ex[6] - 
    3*ex[2]^4*ex[3]^4*ex[6] + 3*ex[2]^3*ex[3]^2*ex[4]*ex[6] - 
    4*ex[2]^4*ex[3]^2*ex[4]*ex[6] + 12*ex[2]^3*ex[3]^3*ex[4]*ex[6] - 
    12*ex[2]^4*ex[3]^3*ex[4]*ex[6] + 9*ex[2]^3*ex[3]^4*ex[4]*ex[6] - 
    6*ex[2]^4*ex[3]^4*ex[4]*ex[6] + 2*ex[2]^2*ex[3]*ex[4]^2*ex[6] + 
    ex[2]^3*ex[3]*ex[4]^2*ex[6] - 2*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 
    18*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] - 5*ex[2]^4*ex[3]^2*ex[4]^2*ex[6] - 
    13*ex[2]^2*ex[3]^3*ex[4]^2*ex[6] + 38*ex[2]^3*ex[3]^3*ex[4]^2*ex[6] - 
    9*ex[2]^4*ex[3]^3*ex[4]^2*ex[6] - 9*ex[2]^2*ex[3]^4*ex[4]^2*ex[6] + 
    18*ex[2]^3*ex[3]^4*ex[4]^2*ex[6] - 3*ex[2]^4*ex[3]^4*ex[4]^2*ex[6] - 
    ex[2]*ex[4]^3*ex[6] - 6*ex[2]*ex[3]*ex[4]^3*ex[6] + 
    2*ex[2]^2*ex[3]*ex[4]^3*ex[6] - 6*ex[2]*ex[3]^2*ex[4]^3*ex[6] - 
    18*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] + 15*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] + 
    2*ex[2]*ex[3]^3*ex[4]^3*ex[6] - 38*ex[2]^2*ex[3]^3*ex[4]^3*ex[6] + 
    26*ex[2]^3*ex[3]^3*ex[4]^3*ex[6] + 3*ex[2]*ex[3]^4*ex[4]^3*ex[6] - 
    18*ex[2]^2*ex[3]^4*ex[4]^3*ex[6] + 9*ex[2]^3*ex[3]^4*ex[4]^3*ex[6] + 
    3*ex[3]*ex[4]^4*ex[6] - 5*ex[2]*ex[3]*ex[4]^4*ex[6] + 
    5*ex[3]^2*ex[4]^4*ex[6] - 15*ex[2]^2*ex[3]^2*ex[4]^4*ex[6] + 
    2*ex[3]^3*ex[4]^4*ex[6] + 10*ex[2]*ex[3]^3*ex[4]^4*ex[6] - 
    25*ex[2]^2*ex[3]^3*ex[4]^4*ex[6] + 6*ex[2]*ex[3]^4*ex[4]^4*ex[6] - 
    9*ex[2]^2*ex[3]^4*ex[4]^4*ex[6] + 2*ex[3]*ex[4]^5*ex[6] + 
    4*ex[3]^2*ex[4]^5*ex[6] + 5*ex[2]*ex[3]^2*ex[4]^5*ex[6] + 
    2*ex[3]^3*ex[4]^5*ex[6] + 8*ex[2]*ex[3]^3*ex[4]^5*ex[6] + 
    3*ex[2]*ex[3]^4*ex[4]^5*ex[6] + 3*ex[2]^4*ex[3]^3*ex[6]^2 + 
    3*ex[2]^4*ex[3]^4*ex[6]^2 - 3*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 + 
    2*ex[2]^4*ex[3]^2*ex[4]*ex[6]^2 - 12*ex[2]^3*ex[3]^3*ex[4]*ex[6]^2 + 
    6*ex[2]^4*ex[3]^3*ex[4]*ex[6]^2 - 9*ex[2]^3*ex[3]^4*ex[4]*ex[6]^2 + 
    3*ex[2]^4*ex[3]^4*ex[4]*ex[6]^2 - ex[2]^2*ex[3]*ex[4]^2*ex[6]^2 + 
    4*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2 - 8*ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^2 + 
    14*ex[2]^2*ex[3]^3*ex[4]^2*ex[6]^2 - 19*ex[2]^3*ex[3]^3*ex[4]^2*ex[6]^2 + 
    9*ex[2]^2*ex[3]^4*ex[4]^2*ex[6]^2 - 9*ex[2]^3*ex[3]^4*ex[4]^2*ex[6]^2 + 
    2*ex[2]*ex[3]*ex[4]^3*ex[6]^2 + ex[2]*ex[3]^2*ex[4]^3*ex[6]^2 + 
    10*ex[2]^2*ex[3]^2*ex[4]^3*ex[6]^2 - 4*ex[2]*ex[3]^3*ex[4]^3*ex[6]^2 + 
    20*ex[2]^2*ex[3]^3*ex[4]^3*ex[6]^2 - 3*ex[2]*ex[3]^4*ex[4]^3*ex[6]^2 + 
    9*ex[2]^2*ex[3]^4*ex[4]^3*ex[6]^2 - ex[3]*ex[4]^4*ex[6]^2 - 
    2*ex[3]^2*ex[4]^4*ex[6]^2 - 4*ex[2]*ex[3]^2*ex[4]^4*ex[6]^2 - 
    ex[3]^3*ex[4]^4*ex[6]^2 - 7*ex[2]*ex[3]^3*ex[4]^4*ex[6]^2 - 
    3*ex[2]*ex[3]^4*ex[4]^4*ex[6]^2 - ex[2]^4*ex[3]^3*ex[6]^3 - 
    ex[2]^4*ex[3]^4*ex[6]^3 + ex[2]^3*ex[3]^2*ex[4]*ex[6]^3 + 
    4*ex[2]^3*ex[3]^3*ex[4]*ex[6]^3 + 3*ex[2]^3*ex[3]^4*ex[4]*ex[6]^3 - 
    2*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^3 - 5*ex[2]^2*ex[3]^3*ex[4]^2*ex[6]^3 - 
    3*ex[2]^2*ex[3]^4*ex[4]^2*ex[6]^3 + ex[2]*ex[3]^2*ex[4]^3*ex[6]^3 + 
    2*ex[2]*ex[3]^3*ex[4]^3*ex[6]^3 + ex[2]*ex[3]^4*ex[4]^3*ex[6]^3, 
  y[66] -> -ex[2] - ex[2]*ex[3] + ex[4] - ex[2]*ex[4] + ex[3]*ex[4] + 
    ex[2]*ex[6] + ex[2]*ex[3]*ex[6], 
  y[67] -> -(ex[2]^5*ex[3]^2*ex[4]) - 3*ex[2]^5*ex[3]^3*ex[4] - 
    2*ex[2]^5*ex[3]^4*ex[4] + ex[2]^4*ex[3]*ex[4]^2 - ex[2]^5*ex[3]*ex[4]^2 + 
    7*ex[2]^4*ex[3]^2*ex[4]^2 - 9*ex[2]^5*ex[3]^2*ex[4]^2 + 
    13*ex[2]^4*ex[3]^3*ex[4]^2 - 15*ex[2]^5*ex[3]^3*ex[4]^2 + 
    7*ex[2]^4*ex[3]^4*ex[4]^2 - 6*ex[2]^5*ex[3]^4*ex[4]^2 + ex[2]^3*ex[4]^3 + 
    ex[2]^3*ex[3]*ex[4]^3 + 10*ex[2]^4*ex[3]*ex[4]^3 - 
    2*ex[2]^5*ex[3]*ex[4]^3 - 9*ex[2]^3*ex[3]^2*ex[4]^3 + 
    44*ex[2]^4*ex[3]^2*ex[4]^3 - 17*ex[2]^5*ex[3]^2*ex[4]^3 - 
    18*ex[2]^3*ex[3]^3*ex[4]^3 + 56*ex[2]^4*ex[3]^3*ex[4]^3 - 
    21*ex[2]^5*ex[3]^3*ex[4]^3 - 9*ex[2]^3*ex[3]^4*ex[4]^3 + 
    21*ex[2]^4*ex[3]^4*ex[4]^3 - 6*ex[2]^5*ex[3]^4*ex[4]^3 - 
    6*ex[2]^2*ex[4]^4 + 2*ex[2]^3*ex[4]^4 - 13*ex[2]^2*ex[3]*ex[4]^4 - 
    13*ex[2]^3*ex[3]*ex[4]^4 + 14*ex[2]^4*ex[3]*ex[4]^4 - 
    ex[2]^5*ex[3]*ex[4]^4 - 4*ex[2]^2*ex[3]^2*ex[4]^4 - 
    60*ex[2]^3*ex[3]^2*ex[4]^4 + 68*ex[2]^4*ex[3]^2*ex[4]^4 - 
    9*ex[2]^5*ex[3]^2*ex[4]^4 + 8*ex[2]^2*ex[3]^3*ex[4]^4 - 
    73*ex[2]^3*ex[3]^3*ex[4]^4 + 73*ex[2]^4*ex[3]^3*ex[4]^4 - 
    9*ex[2]^5*ex[3]^3*ex[4]^4 + 5*ex[2]^2*ex[3]^4*ex[4]^4 - 
    27*ex[2]^3*ex[3]^4*ex[4]^4 + 21*ex[2]^4*ex[3]^4*ex[4]^4 - 
    2*ex[2]^5*ex[3]^4*ex[4]^4 + 8*ex[2]*ex[4]^5 - 9*ex[2]^2*ex[4]^5 + 
    ex[2]^3*ex[4]^5 + 17*ex[2]*ex[3]*ex[4]^5 - 10*ex[2]^2*ex[3]*ex[4]^5 - 
    21*ex[2]^3*ex[3]*ex[4]^5 + 5*ex[2]^4*ex[3]*ex[4]^5 + 
    11*ex[2]*ex[3]^2*ex[4]^5 + 18*ex[2]^2*ex[3]^2*ex[4]^5 - 
    91*ex[2]^3*ex[3]^2*ex[4]^5 + 31*ex[2]^4*ex[3]^2*ex[4]^5 + 
    ex[2]*ex[3]^3*ex[4]^5 + 36*ex[2]^2*ex[3]^3*ex[4]^5 - 
    92*ex[2]^3*ex[3]^3*ex[4]^5 + 30*ex[2]^4*ex[3]^3*ex[4]^5 - 
    ex[2]*ex[3]^4*ex[4]^5 + 15*ex[2]^2*ex[3]^4*ex[4]^5 - 
    27*ex[2]^3*ex[3]^4*ex[4]^5 + 7*ex[2]^4*ex[3]^4*ex[4]^5 - 3*ex[4]^6 + 
    9*ex[2]*ex[4]^6 - 3*ex[2]^2*ex[4]^6 - 6*ex[3]*ex[4]^6 + 
    21*ex[2]*ex[3]*ex[4]^6 + 7*ex[2]^2*ex[3]*ex[4]^6 - 
    9*ex[2]^3*ex[3]*ex[4]^6 - 4*ex[3]^2*ex[4]^6 + 14*ex[2]*ex[3]^2*ex[4]^6 + 
    45*ex[2]^2*ex[3]^2*ex[4]^6 - 40*ex[2]^3*ex[3]^2*ex[4]^6 - 
    ex[3]^3*ex[4]^6 - 2*ex[2]*ex[3]^3*ex[4]^6 + 48*ex[2]^2*ex[3]^3*ex[4]^6 - 
    37*ex[2]^3*ex[3]^3*ex[4]^6 - 3*ex[2]*ex[3]^4*ex[4]^6 + 
    15*ex[2]^2*ex[3]^4*ex[4]^6 - 9*ex[2]^3*ex[3]^4*ex[4]^6 - 3*ex[4]^7 + 
    3*ex[2]*ex[4]^7 - 8*ex[3]*ex[4]^7 + 5*ex[2]*ex[3]*ex[4]^7 + 
    7*ex[2]^2*ex[3]*ex[4]^7 - 7*ex[3]^2*ex[4]^7 - 2*ex[2]*ex[3]^2*ex[4]^7 + 
    23*ex[2]^2*ex[3]^2*ex[4]^7 - 2*ex[3]^3*ex[4]^7 - 
    7*ex[2]*ex[3]^3*ex[4]^7 + 20*ex[2]^2*ex[3]^3*ex[4]^7 - 
    3*ex[2]*ex[3]^4*ex[4]^7 + 5*ex[2]^2*ex[3]^4*ex[4]^7 - ex[4]^8 - 
    3*ex[3]*ex[4]^8 - 2*ex[2]*ex[3]*ex[4]^8 - 3*ex[3]^2*ex[4]^8 - 
    5*ex[2]*ex[3]^2*ex[4]^8 - ex[3]^3*ex[4]^8 - 4*ex[2]*ex[3]^3*ex[4]^8 - 
    ex[2]*ex[3]^4*ex[4]^8 + ex[2]^5*ex[3]^3*ex[6] + ex[2]^5*ex[3]^4*ex[6] - 
    2*ex[2]^4*ex[3]^2*ex[4]*ex[6] + 5*ex[2]^5*ex[3]^2*ex[4]*ex[6] - 
    6*ex[2]^4*ex[3]^3*ex[4]*ex[6] + 15*ex[2]^5*ex[3]^3*ex[4]*ex[6] - 
    4*ex[2]^4*ex[3]^4*ex[4]*ex[6] + 9*ex[2]^5*ex[3]^4*ex[4]*ex[6] - 
    5*ex[2]^4*ex[3]*ex[4]^2*ex[6] + 2*ex[2]^5*ex[3]*ex[4]^2*ex[6] + 
    5*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] - 38*ex[2]^4*ex[3]^2*ex[4]^2*ex[6] + 
    23*ex[2]^5*ex[3]^2*ex[4]^2*ex[6] + 11*ex[2]^3*ex[3]^3*ex[4]^2*ex[6] - 
    67*ex[2]^4*ex[3]^3*ex[4]^2*ex[6] + 39*ex[2]^5*ex[3]^3*ex[4]^2*ex[6] + 
    6*ex[2]^3*ex[3]^4*ex[4]^2*ex[6] - 33*ex[2]^4*ex[3]^4*ex[4]^2*ex[6] + 
    15*ex[2]^5*ex[3]^4*ex[4]^2*ex[6] + 2*ex[2]^2*ex[4]^3*ex[6] - 
    2*ex[2]^3*ex[4]^3*ex[6] + 5*ex[2]^2*ex[3]*ex[4]^3*ex[6] + 
    8*ex[2]^3*ex[3]*ex[4]^3*ex[6] - 20*ex[2]^4*ex[3]*ex[4]^3*ex[6] + 
    2*ex[2]^5*ex[3]*ex[4]^3*ex[6] + 67*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] - 
    113*ex[2]^4*ex[3]^2*ex[4]^3*ex[6] + 20*ex[2]^5*ex[3]^2*ex[4]^3*ex[6] - 
    7*ex[2]^2*ex[3]^3*ex[4]^3*ex[6] + 102*ex[2]^3*ex[3]^3*ex[4]^3*ex[6] - 
    150*ex[2]^4*ex[3]^3*ex[4]^3*ex[6] + 25*ex[2]^5*ex[3]^3*ex[4]^3*ex[6] - 
    4*ex[2]^2*ex[3]^4*ex[4]^3*ex[6] + 45*ex[2]^3*ex[3]^4*ex[4]^3*ex[6] - 
    54*ex[2]^4*ex[3]^4*ex[4]^3*ex[6] + 7*ex[2]^5*ex[3]^4*ex[4]^3*ex[6] - 
    5*ex[2]*ex[4]^4*ex[6] + 12*ex[2]^2*ex[4]^4*ex[6] - 
    2*ex[2]^3*ex[4]^4*ex[6] - 11*ex[2]*ex[3]*ex[4]^4*ex[6] + 
    18*ex[2]^2*ex[3]*ex[4]^4*ex[6] + 36*ex[2]^3*ex[3]*ex[4]^4*ex[6] - 
    12*ex[2]^4*ex[3]*ex[4]^4*ex[6] - 7*ex[2]*ex[3]^2*ex[4]^4*ex[6] - 
    25*ex[2]^2*ex[3]^2*ex[4]^4*ex[6] + 178*ex[2]^3*ex[3]^2*ex[4]^4*ex[6] - 
    78*ex[2]^4*ex[3]^2*ex[4]^4*ex[6] - 59*ex[2]^2*ex[3]^3*ex[4]^4*ex[6] + 
    209*ex[2]^3*ex[3]^3*ex[4]^4*ex[6] - 89*ex[2]^4*ex[3]^3*ex[4]^4*ex[6] + 
    ex[2]*ex[3]^4*ex[4]^4*ex[6] - 27*ex[2]^2*ex[3]^4*ex[4]^4*ex[6] + 
    72*ex[2]^3*ex[3]^4*ex[4]^4*ex[6] - 25*ex[2]^4*ex[3]^4*ex[4]^4*ex[6] + 
    3*ex[4]^5*ex[6] - 15*ex[2]*ex[4]^5*ex[6] + 7*ex[2]^2*ex[4]^5*ex[6] + 
    6*ex[3]*ex[4]^5*ex[6] - 36*ex[2]*ex[3]*ex[4]^5*ex[6] - 
    13*ex[2]^2*ex[3]*ex[4]^5*ex[6] + 25*ex[2]^3*ex[3]*ex[4]^5*ex[6] + 
    4*ex[3]^2*ex[4]^5*ex[6] - 23*ex[2]*ex[3]^2*ex[4]^5*ex[6] - 
    102*ex[2]^2*ex[3]^2*ex[4]^5*ex[6] + 114*ex[2]^3*ex[3]^2*ex[4]^5*ex[6] + 
    ex[3]^3*ex[4]^5*ex[6] + 5*ex[2]*ex[3]^3*ex[4]^5*ex[6] - 
    121*ex[2]^2*ex[3]^3*ex[4]^5*ex[6] + 118*ex[2]^3*ex[3]^3*ex[4]^5*ex[6] + 
    6*ex[2]*ex[3]^4*ex[4]^5*ex[6] - 42*ex[2]^2*ex[3]^4*ex[4]^5*ex[6] + 
    33*ex[2]^3*ex[3]^4*ex[4]^5*ex[6] + 6*ex[4]^6*ex[6] - 
    8*ex[2]*ex[4]^6*ex[6] + 16*ex[3]*ex[4]^6*ex[6] - 
    14*ex[2]*ex[3]*ex[4]^6*ex[6] - 22*ex[2]^2*ex[3]*ex[4]^6*ex[6] + 
    14*ex[3]^2*ex[4]^6*ex[6] + 5*ex[2]*ex[3]^2*ex[4]^6*ex[6] - 
    74*ex[2]^2*ex[3]^2*ex[4]^6*ex[6] + 4*ex[3]^3*ex[4]^6*ex[6] + 
    20*ex[2]*ex[3]^3*ex[4]^6*ex[6] - 69*ex[2]^2*ex[3]^3*ex[4]^6*ex[6] + 
    9*ex[2]*ex[3]^4*ex[4]^6*ex[6] - 19*ex[2]^2*ex[3]^4*ex[4]^6*ex[6] + 
    3*ex[4]^7*ex[6] + 9*ex[3]*ex[4]^7*ex[6] + 7*ex[2]*ex[3]*ex[4]^7*ex[6] + 
    9*ex[3]^2*ex[4]^7*ex[6] + 18*ex[2]*ex[3]^2*ex[4]^7*ex[6] + 
    3*ex[3]^3*ex[4]^7*ex[6] + 15*ex[2]*ex[3]^3*ex[4]^7*ex[6] + 
    4*ex[2]*ex[3]^4*ex[4]^7*ex[6] - 3*ex[2]^5*ex[3]^3*ex[6]^2 - 
    3*ex[2]^5*ex[3]^4*ex[6]^2 + 6*ex[2]^4*ex[3]^2*ex[4]*ex[6]^2 - 
    7*ex[2]^5*ex[3]^2*ex[4]*ex[6]^2 + 18*ex[2]^4*ex[3]^3*ex[4]*ex[6]^2 - 
    21*ex[2]^5*ex[3]^3*ex[4]*ex[6]^2 + 12*ex[2]^4*ex[3]^4*ex[4]*ex[6]^2 - 
    12*ex[2]^5*ex[3]^4*ex[4]*ex[6]^2 - ex[2]^3*ex[3]*ex[4]^2*ex[6]^2 + 
    6*ex[2]^4*ex[3]*ex[4]^2*ex[6]^2 - ex[2]^5*ex[3]*ex[4]^2*ex[6]^2 - 
    17*ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^2 + 53*ex[2]^4*ex[3]^2*ex[4]^2*ex[6]^2 - 
    14*ex[2]^5*ex[3]^2*ex[4]^2*ex[6]^2 - 34*ex[2]^3*ex[3]^3*ex[4]^2*ex[6]^2 + 
    95*ex[2]^4*ex[3]^3*ex[4]^2*ex[6]^2 - 24*ex[2]^5*ex[3]^3*ex[4]^2*ex[6]^2 - 
    18*ex[2]^3*ex[3]^4*ex[4]^2*ex[6]^2 + 45*ex[2]^4*ex[3]^4*ex[4]^2*ex[6]^2 - 
    9*ex[2]^5*ex[3]^4*ex[4]^2*ex[6]^2 - 3*ex[2]^2*ex[4]^3*ex[6]^2 + 
    ex[2]^3*ex[4]^3*ex[6]^2 - 6*ex[2]^2*ex[3]*ex[4]^3*ex[6]^2 - 
    17*ex[2]^3*ex[3]*ex[4]^3*ex[6]^2 + 9*ex[2]^4*ex[3]*ex[4]^3*ex[6]^2 + 
    9*ex[2]^2*ex[3]^2*ex[4]^3*ex[6]^2 - 107*ex[2]^3*ex[3]^2*ex[4]^3*ex[6]^2 + 
    67*ex[2]^4*ex[3]^2*ex[4]^3*ex[6]^2 + 24*ex[2]^2*ex[3]^3*ex[4]^3*ex[6]^2 - 
    152*ex[2]^3*ex[3]^3*ex[4]^3*ex[6]^2 + 94*ex[2]^4*ex[3]^3*ex[4]^3*
     ex[6]^2 + 12*ex[2]^2*ex[3]^4*ex[4]^3*ex[6]^2 - 
    63*ex[2]^3*ex[3]^4*ex[4]^3*ex[6]^2 + 33*ex[2]^4*ex[3]^4*ex[4]^3*ex[6]^2 + 
    6*ex[2]*ex[4]^4*ex[6]^2 - 5*ex[2]^2*ex[4]^4*ex[6]^2 + 
    15*ex[2]*ex[3]*ex[4]^4*ex[6]^2 + 7*ex[2]^2*ex[3]*ex[4]^4*ex[6]^2 - 
    24*ex[2]^3*ex[3]*ex[4]^4*ex[6]^2 + 9*ex[2]*ex[3]^2*ex[4]^4*ex[6]^2 + 
    74*ex[2]^2*ex[3]^2*ex[4]^4*ex[6]^2 - 116*ex[2]^3*ex[3]^2*ex[4]^4*
     ex[6]^2 - 3*ex[2]*ex[3]^3*ex[4]^4*ex[6]^2 + 100*ex[2]^2*ex[3]^3*ex[4]^4*
     ex[6]^2 - 137*ex[2]^3*ex[3]^3*ex[4]^4*ex[6]^2 - 
    3*ex[2]*ex[3]^4*ex[4]^4*ex[6]^2 + 39*ex[2]^2*ex[3]^4*ex[4]^4*ex[6]^2 - 
    45*ex[2]^3*ex[3]^4*ex[4]^4*ex[6]^2 - 3*ex[4]^5*ex[6]^2 + 
    7*ex[2]*ex[4]^5*ex[6]^2 - 8*ex[3]*ex[4]^5*ex[6]^2 + 
    13*ex[2]*ex[3]*ex[4]^5*ex[6]^2 + 25*ex[2]^2*ex[3]*ex[4]^5*ex[6]^2 - 
    7*ex[3]^2*ex[4]^5*ex[6]^2 - 4*ex[2]*ex[3]^2*ex[4]^5*ex[6]^2 + 
    87*ex[2]^2*ex[3]^2*ex[4]^5*ex[6]^2 - 2*ex[3]^3*ex[4]^5*ex[6]^2 - 
    19*ex[2]*ex[3]^3*ex[4]^5*ex[6]^2 + 88*ex[2]^2*ex[3]^3*ex[4]^5*ex[6]^2 - 
    9*ex[2]*ex[3]^4*ex[4]^5*ex[6]^2 + 27*ex[2]^2*ex[3]^4*ex[4]^5*ex[6]^2 - 
    3*ex[4]^6*ex[6]^2 - 9*ex[3]*ex[4]^6*ex[6]^2 - 
    9*ex[2]*ex[3]*ex[4]^6*ex[6]^2 - 9*ex[3]^2*ex[4]^6*ex[6]^2 - 
    24*ex[2]*ex[3]^2*ex[4]^6*ex[6]^2 - 3*ex[3]^3*ex[4]^6*ex[6]^2 - 
    21*ex[2]*ex[3]^3*ex[4]^6*ex[6]^2 - 6*ex[2]*ex[3]^4*ex[4]^6*ex[6]^2 + 
    3*ex[2]^5*ex[3]^3*ex[6]^3 + 3*ex[2]^5*ex[3]^4*ex[6]^3 - 
    6*ex[2]^4*ex[3]^2*ex[4]*ex[6]^3 + 3*ex[2]^5*ex[3]^2*ex[4]*ex[6]^3 - 
    18*ex[2]^4*ex[3]^3*ex[4]*ex[6]^3 + 9*ex[2]^5*ex[3]^3*ex[4]*ex[6]^3 - 
    12*ex[2]^4*ex[3]^4*ex[4]*ex[6]^3 + 5*ex[2]^5*ex[3]^4*ex[4]*ex[6]^3 + 
    2*ex[2]^3*ex[3]*ex[4]^2*ex[6]^3 - 2*ex[2]^4*ex[3]*ex[4]^2*ex[6]^3 + 
    19*ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^3 - 22*ex[2]^4*ex[3]^2*ex[4]^2*ex[6]^3 + 
    35*ex[2]^3*ex[3]^3*ex[4]^2*ex[6]^3 - 41*ex[2]^4*ex[3]^3*ex[4]^2*ex[6]^3 + 
    18*ex[2]^3*ex[3]^4*ex[4]^2*ex[6]^3 - 19*ex[2]^4*ex[3]^4*ex[4]^2*ex[6]^3 + 
    ex[2]^2*ex[4]^3*ex[6]^3 - ex[2]^2*ex[3]*ex[4]^3*ex[6]^3 + 
    9*ex[2]^3*ex[3]*ex[4]^3*ex[6]^3 - 17*ex[2]^2*ex[3]^2*ex[4]^3*ex[6]^3 + 
    49*ex[2]^3*ex[3]^2*ex[4]^3*ex[6]^3 - 27*ex[2]^2*ex[3]^3*ex[4]^3*ex[6]^3 + 
    68*ex[2]^3*ex[3]^3*ex[4]^3*ex[6]^3 - 12*ex[2]^2*ex[3]^4*ex[4]^3*ex[6]^3 + 
    27*ex[2]^3*ex[3]^4*ex[4]^3*ex[6]^3 - 2*ex[2]*ex[4]^4*ex[6]^3 - 
    4*ex[2]*ex[3]*ex[4]^4*ex[6]^3 - 12*ex[2]^2*ex[3]*ex[4]^4*ex[6]^3 + 
    ex[2]*ex[3]^2*ex[4]^4*ex[6]^3 - 44*ex[2]^2*ex[3]^2*ex[4]^4*ex[6]^3 + 
    6*ex[2]*ex[3]^3*ex[4]^4*ex[6]^3 - 49*ex[2]^2*ex[3]^3*ex[4]^4*ex[6]^3 + 
    3*ex[2]*ex[3]^4*ex[4]^4*ex[6]^3 - 17*ex[2]^2*ex[3]^4*ex[4]^4*ex[6]^3 + 
    ex[4]^5*ex[6]^3 + 3*ex[3]*ex[4]^5*ex[6]^3 + 5*ex[2]*ex[3]*ex[4]^5*
     ex[6]^3 + 3*ex[3]^2*ex[4]^5*ex[6]^3 + 14*ex[2]*ex[3]^2*ex[4]^5*ex[6]^3 + 
    ex[3]^3*ex[4]^5*ex[6]^3 + 13*ex[2]*ex[3]^3*ex[4]^5*ex[6]^3 + 
    4*ex[2]*ex[3]^4*ex[4]^5*ex[6]^3 - ex[2]^5*ex[3]^3*ex[6]^4 - 
    ex[2]^5*ex[3]^4*ex[6]^4 + 2*ex[2]^4*ex[3]^2*ex[4]*ex[6]^4 + 
    6*ex[2]^4*ex[3]^3*ex[4]*ex[6]^4 + 4*ex[2]^4*ex[3]^4*ex[4]*ex[6]^4 - 
    ex[2]^3*ex[3]*ex[4]^2*ex[6]^4 - 7*ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^4 - 
    12*ex[2]^3*ex[3]^3*ex[4]^2*ex[6]^4 - 6*ex[2]^3*ex[3]^4*ex[4]^2*ex[6]^4 + 
    2*ex[2]^2*ex[3]*ex[4]^3*ex[6]^4 + 8*ex[2]^2*ex[3]^2*ex[4]^3*ex[6]^4 + 
    10*ex[2]^2*ex[3]^3*ex[4]^3*ex[6]^4 + 4*ex[2]^2*ex[3]^4*ex[4]^3*ex[6]^4 - 
    ex[2]*ex[3]*ex[4]^4*ex[6]^4 - 3*ex[2]*ex[3]^2*ex[4]^4*ex[6]^4 - 
    3*ex[2]*ex[3]^3*ex[4]^4*ex[6]^4 - ex[2]*ex[3]^4*ex[4]^4*ex[6]^4, 
  y[68] -> 6*ex[2] + 6*ex[2]*ex[3] - 3*ex[4] + 4*ex[2]*ex[4] - 
    3*ex[3]*ex[4] + ex[2]*ex[3]*ex[4] - 6*ex[2]*ex[6] - 6*ex[2]*ex[3]*ex[6], 
  y[69] -> ex[2] - ex[4] - ex[2]*ex[4] + ex[2]*ex[4]*ex[5], 
  y[70] -> ex[2]*ex[3] - ex[3]*ex[4] + ex[2]*ex[3]*ex[4] - ex[4]^2 - 
    ex[3]*ex[4]^2 - ex[2]*ex[3]*ex[6] + ex[4]*ex[6] + ex[3]*ex[4]*ex[6], 
  y[71] -> ex[2]*ex[3] + ex[2]*ex[4] - ex[3]*ex[4] + ex[2]*ex[3]*ex[4] - 
    ex[4]^2 - ex[3]*ex[4]^2 - ex[2]*ex[3]*ex[6] + ex[4]*ex[6] + 
    ex[3]*ex[4]*ex[6], y[72] -> -1 + ex[6], 
  y[73] -> ex[2] + ex[2]*ex[3] - ex[4] - ex[3]*ex[4] - ex[2]*ex[3]*ex[4] + 
    ex[2]*ex[3]*ex[4]*ex[5] - ex[2]*ex[6], 
  y[74] -> ex[2] + ex[2]*ex[3] - ex[4] - ex[3]*ex[4] + ex[2]*ex[3]*ex[4] - 
    ex[4]^2 - ex[3]*ex[4]^2 - ex[2]*ex[6] - ex[2]*ex[3]*ex[6] + ex[4]*ex[6] + 
    ex[3]*ex[4]*ex[6], y[75] -> -(ex[2]*ex[3]) + ex[4] + ex[3]*ex[4], 
  y[76] -> -ex[2] - ex[2]*ex[3] - ex[2]^2*ex[3] + ex[4] + ex[2]*ex[4] + 
    ex[3]*ex[4] + ex[2]*ex[3]*ex[4], 
  y[77] -> -(ex[2]*ex[3]) + ex[3]*ex[4] - ex[2]*ex[3]*ex[4] + ex[4]^2 + 
    ex[3]*ex[4]^2 + ex[2]*ex[3]*ex[6] - ex[4]*ex[6] - ex[3]*ex[4]*ex[6], 
  y[78] -> -ex[2] - ex[2]*ex[3] + ex[4] + ex[3]*ex[4] - ex[2]*ex[3]*ex[4] + 
    ex[4]^2 + ex[3]*ex[4]^2 + ex[2]*ex[6] + ex[2]*ex[3]*ex[6] - ex[4]*ex[6] - 
    ex[3]*ex[4]*ex[6], y[79] -> ex[2] + ex[2]*ex[3] + 2*ex[2]^2*ex[3] - 
    ex[4] - ex[3]*ex[4] - ex[2]*ex[3]*ex[4] + 2*ex[2]^2*ex[3]*ex[4] - 
    ex[4]^2 - 2*ex[2]*ex[4]^2 - ex[3]*ex[4]^2 - 2*ex[2]*ex[3]*ex[4]^2 - 
    ex[2]*ex[6] - ex[2]*ex[3]*ex[6] - 2*ex[2]^2*ex[3]*ex[6] + ex[4]*ex[6] + 
    2*ex[2]*ex[4]*ex[6] + ex[3]*ex[4]*ex[6] + 2*ex[2]*ex[3]*ex[4]*ex[6], 
  y[80] -> ex[2]*ex[3] - ex[4] + ex[2]*ex[4] - ex[3]*ex[4] + 
    ex[2]*ex[3]*ex[4] - ex[4]^2 - ex[3]*ex[4]^2 - ex[2]*ex[3]*ex[6] + 
    ex[4]*ex[6] + ex[3]*ex[4]*ex[6], 
  y[81] -> 3*ex[2]*ex[3] + ex[2]^2*ex[3] - 3*ex[4] + 2*ex[2]*ex[4] - 
    3*ex[3]*ex[4] + 2*ex[2]*ex[3]*ex[4] + ex[2]^2*ex[3]*ex[4] - 3*ex[4]^2 - 
    3*ex[3]*ex[4]^2 - ex[2]*ex[3]*ex[4]^2 - 3*ex[2]*ex[3]*ex[6] - 
    ex[2]^2*ex[3]*ex[6] + 3*ex[4]*ex[6] + 3*ex[3]*ex[4]*ex[6] + 
    ex[2]*ex[3]*ex[4]*ex[6], y[82] -> ex[2]^2*ex[3]^2 - ex[2]*ex[3]*ex[4] + 
    2*ex[2]^2*ex[3]*ex[4] - 2*ex[2]*ex[3]^2*ex[4] + 2*ex[2]^2*ex[3]^2*ex[4] - 
    ex[2]*ex[4]^2 + ex[3]*ex[4]^2 - 4*ex[2]*ex[3]*ex[4]^2 + 
    2*ex[2]^2*ex[3]*ex[4]^2 + ex[3]^2*ex[4]^2 - 4*ex[2]*ex[3]^2*ex[4]^2 + 
    ex[2]^2*ex[3]^2*ex[4]^2 + 2*ex[3]*ex[4]^3 - 3*ex[2]*ex[3]*ex[4]^3 + 
    2*ex[3]^2*ex[4]^3 - 2*ex[2]*ex[3]^2*ex[4]^3 + ex[3]*ex[4]^4 + 
    ex[3]^2*ex[4]^4 - 2*ex[2]^2*ex[3]^2*ex[6] + 2*ex[2]*ex[3]*ex[4]*ex[6] - 
    2*ex[2]^2*ex[3]*ex[4]*ex[6] + 4*ex[2]*ex[3]^2*ex[4]*ex[6] - 
    2*ex[2]^2*ex[3]^2*ex[4]*ex[6] - 2*ex[3]*ex[4]^2*ex[6] + 
    4*ex[2]*ex[3]*ex[4]^2*ex[6] - 2*ex[3]^2*ex[4]^2*ex[6] + 
    4*ex[2]*ex[3]^2*ex[4]^2*ex[6] - 2*ex[3]*ex[4]^3*ex[6] - 
    2*ex[3]^2*ex[4]^3*ex[6] + ex[2]^2*ex[3]^2*ex[6]^2 - 
    ex[2]*ex[3]*ex[4]*ex[6]^2 - 2*ex[2]*ex[3]^2*ex[4]*ex[6]^2 + 
    ex[3]*ex[4]^2*ex[6]^2 + ex[3]^2*ex[4]^2*ex[6]^2, 
  y[83] -> 5*ex[2]^4*ex[3]^3 + 3*ex[2]^5*ex[3]^3 - 7*ex[2]^3*ex[3]^2*ex[4] + 
    5*ex[2]^4*ex[3]^2*ex[4] + 3*ex[2]^5*ex[3]^2*ex[4] - 
    10*ex[2]^3*ex[3]^3*ex[4] + 4*ex[2]^4*ex[3]^3*ex[4] + 
    6*ex[2]^5*ex[3]^3*ex[4] - ex[2]^2*ex[3]*ex[4]^2 - 
    8*ex[2]^3*ex[3]*ex[4]^2 - ex[2]^2*ex[3]^2*ex[4]^2 - 
    30*ex[2]^3*ex[3]^2*ex[4]^2 + 6*ex[2]^5*ex[3]^2*ex[4]^2 - 
    24*ex[2]^3*ex[3]^3*ex[4]^2 - 6*ex[2]^4*ex[3]^3*ex[4]^2 + 
    6*ex[2]^5*ex[3]^3*ex[4]^2 + 3*ex[2]*ex[4]^3 + 16*ex[2]*ex[3]*ex[4]^3 + 
    9*ex[2]^2*ex[3]*ex[4]^3 - 12*ex[2]^3*ex[3]*ex[4]^3 + 
    23*ex[2]*ex[3]^2*ex[4]^3 + 27*ex[2]^2*ex[3]^2*ex[4]^3 - 
    33*ex[2]^3*ex[3]^2*ex[4]^3 - 18*ex[2]^4*ex[3]^2*ex[4]^3 + 
    10*ex[2]*ex[3]^3*ex[4]^3 + 18*ex[2]^2*ex[3]^3*ex[4]^3 - 
    18*ex[2]^3*ex[3]^3*ex[4]^3 - 18*ex[2]^4*ex[3]^3*ex[4]^3 - 5*ex[4]^4 + 
    6*ex[2]*ex[4]^4 - 15*ex[3]*ex[4]^4 + 17*ex[2]*ex[3]*ex[4]^4 + 
    24*ex[2]^2*ex[3]*ex[4]^4 - 15*ex[3]^2*ex[4]^4 + 
    16*ex[2]*ex[3]^2*ex[4]^4 + 54*ex[2]^2*ex[3]^2*ex[4]^4 + 
    18*ex[2]^3*ex[3]^2*ex[4]^4 - 5*ex[3]^3*ex[4]^4 + 
    5*ex[2]*ex[3]^3*ex[4]^4 + 30*ex[2]^2*ex[3]^3*ex[4]^4 + 
    18*ex[2]^3*ex[3]^3*ex[4]^4 - 6*ex[4]^5 - 18*ex[3]*ex[4]^5 - 
    12*ex[2]*ex[3]*ex[4]^5 - 18*ex[3]^2*ex[4]^5 - 24*ex[2]*ex[3]^2*ex[4]^5 - 
    6*ex[2]^2*ex[3]^2*ex[4]^5 - 6*ex[3]^3*ex[4]^5 - 
    12*ex[2]*ex[3]^3*ex[4]^5 - 6*ex[2]^2*ex[3]^3*ex[4]^5 - 
    10*ex[2]^4*ex[3]^3*ex[6] - 6*ex[2]^5*ex[3]^3*ex[6] + 
    17*ex[2]^3*ex[3]^2*ex[4]*ex[6] - 2*ex[2]^4*ex[3]^2*ex[4]*ex[6] - 
    3*ex[2]^5*ex[3]^2*ex[4]*ex[6] + 25*ex[2]^3*ex[3]^3*ex[4]*ex[6] + 
    5*ex[2]^4*ex[3]^3*ex[4]*ex[6] - 6*ex[2]^5*ex[3]^3*ex[4]*ex[6] - 
    4*ex[2]^2*ex[3]*ex[4]^2*ex[6] + 8*ex[2]^3*ex[3]*ex[4]^2*ex[6] - 
    19*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 30*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] + 
    12*ex[2]^4*ex[3]^2*ex[4]^2*ex[6] - 15*ex[2]^2*ex[3]^3*ex[4]^2*ex[6] + 
    21*ex[2]^3*ex[3]^3*ex[4]^2*ex[6] + 18*ex[2]^4*ex[3]^3*ex[4]^2*ex[6] - 
    3*ex[2]*ex[4]^3*ex[6] - 11*ex[2]*ex[3]*ex[4]^3*ex[6] - 
    21*ex[2]^2*ex[3]*ex[4]^3*ex[6] - 13*ex[2]*ex[3]^2*ex[4]^3*ex[6] - 
    54*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] - 15*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] - 
    5*ex[2]*ex[3]^3*ex[4]^3*ex[6] - 33*ex[2]^2*ex[3]^3*ex[4]^3*ex[6] - 
    18*ex[2]^3*ex[3]^3*ex[4]^3*ex[6] + 5*ex[4]^4*ex[6] + 
    15*ex[3]*ex[4]^4*ex[6] + 13*ex[2]*ex[3]*ex[4]^4*ex[6] + 
    15*ex[3]^2*ex[4]^4*ex[6] + 26*ex[2]*ex[3]^2*ex[4]^4*ex[6] + 
    6*ex[2]^2*ex[3]^2*ex[4]^4*ex[6] + 5*ex[3]^3*ex[4]^4*ex[6] + 
    13*ex[2]*ex[3]^3*ex[4]^4*ex[6] + 6*ex[2]^2*ex[3]^3*ex[4]^4*ex[6] + 
    5*ex[2]^4*ex[3]^3*ex[6]^2 + 3*ex[2]^5*ex[3]^3*ex[6]^2 - 
    10*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 - 3*ex[2]^4*ex[3]^2*ex[4]*ex[6]^2 - 
    15*ex[2]^3*ex[3]^3*ex[4]*ex[6]^2 - 9*ex[2]^4*ex[3]^3*ex[4]*ex[6]^2 + 
    5*ex[2]^2*ex[3]*ex[4]^2*ex[6]^2 + 20*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2 + 
    6*ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^2 + 15*ex[2]^2*ex[3]^3*ex[4]^2*ex[6]^2 + 
    9*ex[2]^3*ex[3]^3*ex[4]^2*ex[6]^2 - 5*ex[2]*ex[3]*ex[4]^3*ex[6]^2 - 
    10*ex[2]*ex[3]^2*ex[4]^3*ex[6]^2 - 3*ex[2]^2*ex[3]^2*ex[4]^3*ex[6]^2 - 
    5*ex[2]*ex[3]^3*ex[4]^3*ex[6]^2 - 3*ex[2]^2*ex[3]^3*ex[4]^3*ex[6]^2, 
  y[84] -> ex[2]^3*ex[3]*ex[4] + 2*ex[2]^3*ex[3]^2*ex[4] - ex[2]^2*ex[4]^2 + 
    ex[2]^3*ex[4]^2 - 5*ex[2]^2*ex[3]*ex[4]^2 + 6*ex[2]^3*ex[3]*ex[4]^2 - 
    5*ex[2]^2*ex[3]^2*ex[4]^2 + 4*ex[2]^3*ex[3]^2*ex[4]^2 + 2*ex[2]*ex[4]^3 - 
    6*ex[2]^2*ex[4]^3 + ex[2]^3*ex[4]^3 + 6*ex[2]*ex[3]*ex[4]^3 - 
    16*ex[2]^2*ex[3]*ex[4]^3 + 5*ex[2]^3*ex[3]*ex[4]^3 + 
    4*ex[2]*ex[3]^2*ex[4]^3 - 10*ex[2]^2*ex[3]^2*ex[4]^3 + 
    2*ex[2]^3*ex[3]^2*ex[4]^3 - ex[4]^4 + 6*ex[2]*ex[4]^4 - 
    3*ex[2]^2*ex[4]^4 - 2*ex[3]*ex[4]^4 + 14*ex[2]*ex[3]*ex[4]^4 - 
    11*ex[2]^2*ex[3]*ex[4]^4 - ex[3]^2*ex[4]^4 + 8*ex[2]*ex[3]^2*ex[4]^4 - 
    5*ex[2]^2*ex[3]^2*ex[4]^4 - 2*ex[4]^5 + 3*ex[2]*ex[4]^5 - 
    4*ex[3]*ex[4]^5 + 8*ex[2]*ex[3]*ex[4]^5 - 2*ex[3]^2*ex[4]^5 + 
    4*ex[2]*ex[3]^2*ex[4]^5 - ex[4]^6 - 2*ex[3]*ex[4]^6 - ex[3]^2*ex[4]^6 - 
    ex[2]^3*ex[3]^2*ex[6] + 2*ex[2]^2*ex[3]*ex[4]*ex[6] - 
    4*ex[2]^3*ex[3]*ex[4]*ex[6] + 3*ex[2]^2*ex[3]^2*ex[4]*ex[6] - 
    6*ex[2]^3*ex[3]^2*ex[4]*ex[6] - ex[2]*ex[4]^2*ex[6] + 
    4*ex[2]^2*ex[4]^2*ex[6] - ex[2]^3*ex[4]^2*ex[6] - 
    4*ex[2]*ex[3]*ex[4]^2*ex[6] + 18*ex[2]^2*ex[3]*ex[4]^2*ex[6] - 
    8*ex[2]^3*ex[3]*ex[4]^2*ex[6] - 3*ex[2]*ex[3]^2*ex[4]^2*ex[6] + 
    16*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] - 5*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] + 
    ex[4]^3*ex[6] - 8*ex[2]*ex[4]^3*ex[6] + 5*ex[2]^2*ex[4]^3*ex[6] + 
    2*ex[3]*ex[4]^3*ex[6] - 22*ex[2]*ex[3]*ex[4]^3*ex[6] + 
    22*ex[2]^2*ex[3]*ex[4]^3*ex[6] + ex[3]^2*ex[4]^3*ex[6] - 
    14*ex[2]*ex[3]^2*ex[4]^3*ex[6] + 13*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] + 
    4*ex[4]^4*ex[6] - 7*ex[2]*ex[4]^4*ex[6] + 8*ex[3]*ex[4]^4*ex[6] - 
    20*ex[2]*ex[3]*ex[4]^4*ex[6] + 4*ex[3]^2*ex[4]^4*ex[6] - 
    11*ex[2]*ex[3]^2*ex[4]^4*ex[6] + 3*ex[4]^5*ex[6] + 
    6*ex[3]*ex[4]^5*ex[6] + 3*ex[3]^2*ex[4]^5*ex[6] + 
    2*ex[2]^3*ex[3]^2*ex[6]^2 - 4*ex[2]^2*ex[3]*ex[4]*ex[6]^2 + 
    3*ex[2]^3*ex[3]*ex[4]*ex[6]^2 - 6*ex[2]^2*ex[3]^2*ex[4]*ex[6]^2 + 
    4*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 + 2*ex[2]*ex[4]^2*ex[6]^2 - 
    2*ex[2]^2*ex[4]^2*ex[6]^2 + 8*ex[2]*ex[3]*ex[4]^2*ex[6]^2 - 
    13*ex[2]^2*ex[3]*ex[4]^2*ex[6]^2 + 6*ex[2]*ex[3]^2*ex[4]^2*ex[6]^2 - 
    11*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2 - 2*ex[4]^3*ex[6]^2 + 
    5*ex[2]*ex[4]^3*ex[6]^2 - 4*ex[3]*ex[4]^3*ex[6]^2 + 
    16*ex[2]*ex[3]*ex[4]^3*ex[6]^2 - 2*ex[3]^2*ex[4]^3*ex[6]^2 + 
    10*ex[2]*ex[3]^2*ex[4]^3*ex[6]^2 - 3*ex[4]^4*ex[6]^2 - 
    6*ex[3]*ex[4]^4*ex[6]^2 - 3*ex[3]^2*ex[4]^4*ex[6]^2 - 
    ex[2]^3*ex[3]^2*ex[6]^3 + 2*ex[2]^2*ex[3]*ex[4]*ex[6]^3 + 
    3*ex[2]^2*ex[3]^2*ex[4]*ex[6]^3 - ex[2]*ex[4]^2*ex[6]^3 - 
    4*ex[2]*ex[3]*ex[4]^2*ex[6]^3 - 3*ex[2]*ex[3]^2*ex[4]^2*ex[6]^3 + 
    ex[4]^3*ex[6]^3 + 2*ex[3]*ex[4]^3*ex[6]^3 + ex[3]^2*ex[4]^3*ex[6]^3, 
  y[85] -> 5*ex[2]^3*ex[3]^2*ex[4] + 3*ex[2]^4*ex[3]^2*ex[4] + 
    6*ex[2]^3*ex[3]^3*ex[4] + 2*ex[2]^4*ex[3]^3*ex[4] - 
    10*ex[2]^2*ex[3]*ex[4]^2 - ex[2]^3*ex[3]*ex[4]^2 - 
    25*ex[2]^2*ex[3]^2*ex[4]^2 + 11*ex[2]^3*ex[3]^2*ex[4]^2 + 
    8*ex[2]^4*ex[3]^2*ex[4]^2 - 15*ex[2]^2*ex[3]^3*ex[4]^2 + 
    7*ex[2]^3*ex[3]^3*ex[4]^2 + 4*ex[2]^4*ex[3]^3*ex[4]^2 + 5*ex[2]*ex[4]^3 - 
    2*ex[2]^2*ex[4]^3 + 22*ex[2]*ex[3]*ex[4]^3 - 28*ex[2]^2*ex[3]*ex[4]^3 + 
    2*ex[2]^3*ex[3]*ex[4]^3 + 29*ex[2]*ex[3]^2*ex[4]^3 - 
    57*ex[2]^2*ex[3]^2*ex[4]^3 - 6*ex[2]^3*ex[3]^2*ex[4]^3 + 
    5*ex[2]^4*ex[3]^2*ex[4]^3 + 12*ex[2]*ex[3]^3*ex[4]^3 - 
    26*ex[2]^2*ex[3]^3*ex[4]^3 - 4*ex[2]^3*ex[3]^3*ex[4]^3 + 
    2*ex[2]^4*ex[3]^3*ex[4]^3 - 3*ex[4]^4 + 10*ex[2]*ex[4]^4 - 
    2*ex[2]^2*ex[4]^4 - 9*ex[3]*ex[4]^4 + 48*ex[2]*ex[3]*ex[4]^4 - 
    18*ex[2]^2*ex[3]*ex[4]^4 - ex[2]^3*ex[3]*ex[4]^4 - 9*ex[3]^2*ex[4]^4 + 
    61*ex[2]*ex[3]^2*ex[4]^4 - 23*ex[2]^2*ex[3]^2*ex[4]^4 - 
    12*ex[2]^3*ex[3]^2*ex[4]^4 - 3*ex[3]^3*ex[4]^4 + 
    23*ex[2]*ex[3]^3*ex[4]^4 - 7*ex[2]^2*ex[3]^3*ex[4]^4 - 
    5*ex[2]^3*ex[3]^3*ex[4]^4 - 6*ex[4]^5 + 5*ex[2]*ex[4]^5 - 
    18*ex[3]*ex[4]^5 + 25*ex[2]*ex[3]*ex[4]^5 + 2*ex[2]^2*ex[3]*ex[4]^5 - 
    18*ex[3]^2*ex[4]^5 + 30*ex[2]*ex[3]^2*ex[4]^5 + 
    9*ex[2]^2*ex[3]^2*ex[4]^5 - 6*ex[3]^3*ex[4]^5 + 
    10*ex[2]*ex[3]^3*ex[4]^5 + 4*ex[2]^2*ex[3]^3*ex[4]^5 - 3*ex[4]^6 - 
    9*ex[3]*ex[4]^6 - ex[2]*ex[3]*ex[4]^6 - 9*ex[3]^2*ex[4]^6 - 
    2*ex[2]*ex[3]^2*ex[4]^6 - 3*ex[3]^3*ex[4]^6 - ex[2]*ex[3]^3*ex[4]^6 - 
    3*ex[2]^3*ex[3]^3*ex[6] - ex[2]^4*ex[3]^3*ex[6] + 
    9*ex[2]^2*ex[3]^2*ex[4]*ex[6] - 13*ex[2]^3*ex[3]^2*ex[4]*ex[6] - 
    7*ex[2]^4*ex[3]^2*ex[4]*ex[6] + 9*ex[2]^2*ex[3]^3*ex[4]*ex[6] - 
    15*ex[2]^3*ex[3]^3*ex[4]*ex[6] - 6*ex[2]^4*ex[3]^3*ex[4]*ex[6] - 
    9*ex[2]*ex[3]*ex[4]^2*ex[6] + 24*ex[2]^2*ex[3]*ex[4]^2*ex[6] - 
    18*ex[2]*ex[3]^2*ex[4]^2*ex[6] + 74*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] - 
    ex[2]^3*ex[3]^2*ex[4]^2*ex[6] - 9*ex[2]^4*ex[3]^2*ex[4]^2*ex[6] - 
    9*ex[2]*ex[3]^3*ex[4]^2*ex[6] + 45*ex[2]^2*ex[3]^3*ex[4]^2*ex[6] + 
    ex[2]^3*ex[3]^3*ex[4]^2*ex[6] - 5*ex[2]^4*ex[3]^3*ex[4]^2*ex[6] + 
    3*ex[4]^3*ex[6] - 10*ex[2]*ex[4]^3*ex[6] + 2*ex[2]^2*ex[4]^3*ex[6] + 
    9*ex[3]*ex[4]^3*ex[6] - 66*ex[2]*ex[3]*ex[4]^3*ex[6] + 
    31*ex[2]^2*ex[3]*ex[4]^3*ex[6] + 2*ex[2]^3*ex[3]*ex[4]^3*ex[6] + 
    9*ex[3]^2*ex[4]^3*ex[6] - 97*ex[2]*ex[3]^2*ex[4]^3*ex[6] + 
    59*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] + 25*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] + 
    3*ex[3]^3*ex[4]^3*ex[6] - 41*ex[2]*ex[3]^3*ex[4]^3*ex[6] + 
    25*ex[2]^2*ex[3]^3*ex[4]^3*ex[6] + 13*ex[2]^3*ex[3]^3*ex[4]^3*ex[6] + 
    12*ex[4]^4*ex[6] - 10*ex[2]*ex[4]^4*ex[6] + 36*ex[3]*ex[4]^4*ex[6] - 
    59*ex[2]*ex[3]*ex[4]^4*ex[6] - 5*ex[2]^2*ex[3]*ex[4]^4*ex[6] + 
    36*ex[3]^2*ex[4]^4*ex[6] - 78*ex[2]*ex[3]^2*ex[4]^4*ex[6] - 
    22*ex[2]^2*ex[3]^2*ex[4]^4*ex[6] + 12*ex[3]^3*ex[4]^4*ex[6] - 
    29*ex[2]*ex[3]^3*ex[4]^4*ex[6] - 11*ex[2]^2*ex[3]^3*ex[4]^4*ex[6] + 
    9*ex[4]^5*ex[6] + 27*ex[3]*ex[4]^5*ex[6] + 3*ex[2]*ex[3]*ex[4]^5*ex[6] + 
    27*ex[3]^2*ex[4]^5*ex[6] + 6*ex[2]*ex[3]^2*ex[4]^5*ex[6] + 
    9*ex[3]^3*ex[4]^5*ex[6] + 3*ex[2]*ex[3]^3*ex[4]^5*ex[6] + 
    6*ex[2]^3*ex[3]^3*ex[6]^2 + 2*ex[2]^4*ex[3]^3*ex[6]^2 - 
    18*ex[2]^2*ex[3]^2*ex[4]*ex[6]^2 + 6*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 + 
    4*ex[2]^4*ex[3]^2*ex[4]*ex[6]^2 - 18*ex[2]^2*ex[3]^3*ex[4]*ex[6]^2 + 
    6*ex[2]^3*ex[3]^3*ex[4]*ex[6]^2 + 4*ex[2]^4*ex[3]^3*ex[4]*ex[6]^2 + 
    18*ex[2]*ex[3]*ex[4]^2*ex[6]^2 - 13*ex[2]^2*ex[3]*ex[4]^2*ex[6]^2 - 
    ex[2]^3*ex[3]*ex[4]^2*ex[6]^2 + 36*ex[2]*ex[3]^2*ex[4]^2*ex[6]^2 - 
    45*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2 - 15*ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^2 + 
    18*ex[2]*ex[3]^3*ex[4]^2*ex[6]^2 - 27*ex[2]^2*ex[3]^3*ex[4]^2*ex[6]^2 - 
    11*ex[2]^3*ex[3]^3*ex[4]^2*ex[6]^2 - 6*ex[4]^3*ex[6]^2 + 
    5*ex[2]*ex[4]^3*ex[6]^2 - 18*ex[3]*ex[4]^3*ex[6]^2 + 
    43*ex[2]*ex[3]*ex[4]^3*ex[6]^2 + 4*ex[2]^2*ex[3]*ex[4]^3*ex[6]^2 - 
    18*ex[3]^2*ex[4]^3*ex[6]^2 + 66*ex[2]*ex[3]^2*ex[4]^3*ex[6]^2 + 
    17*ex[2]^2*ex[3]^2*ex[4]^3*ex[6]^2 - 6*ex[3]^3*ex[4]^3*ex[6]^2 + 
    28*ex[2]*ex[3]^3*ex[4]^3*ex[6]^2 + 10*ex[2]^2*ex[3]^3*ex[4]^3*ex[6]^2 - 
    9*ex[4]^4*ex[6]^2 - 27*ex[3]*ex[4]^4*ex[6]^2 - 
    3*ex[2]*ex[3]*ex[4]^4*ex[6]^2 - 27*ex[3]^2*ex[4]^4*ex[6]^2 - 
    6*ex[2]*ex[3]^2*ex[4]^4*ex[6]^2 - 9*ex[3]^3*ex[4]^4*ex[6]^2 - 
    3*ex[2]*ex[3]^3*ex[4]^4*ex[6]^2 - 3*ex[2]^3*ex[3]^3*ex[6]^3 - 
    ex[2]^4*ex[3]^3*ex[6]^3 + 9*ex[2]^2*ex[3]^2*ex[4]*ex[6]^3 + 
    2*ex[2]^3*ex[3]^2*ex[4]*ex[6]^3 + 9*ex[2]^2*ex[3]^3*ex[4]*ex[6]^3 + 
    3*ex[2]^3*ex[3]^3*ex[4]*ex[6]^3 - 9*ex[2]*ex[3]*ex[4]^2*ex[6]^3 - 
    ex[2]^2*ex[3]*ex[4]^2*ex[6]^3 - 18*ex[2]*ex[3]^2*ex[4]^2*ex[6]^3 - 
    4*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^3 - 9*ex[2]*ex[3]^3*ex[4]^2*ex[6]^3 - 
    3*ex[2]^2*ex[3]^3*ex[4]^2*ex[6]^3 + 3*ex[4]^3*ex[6]^3 + 
    9*ex[3]*ex[4]^3*ex[6]^3 + ex[2]*ex[3]*ex[4]^3*ex[6]^3 + 
    9*ex[3]^2*ex[4]^3*ex[6]^3 + 2*ex[2]*ex[3]^2*ex[4]^3*ex[6]^3 + 
    3*ex[3]^3*ex[4]^3*ex[6]^3 + ex[2]*ex[3]^3*ex[4]^3*ex[6]^3, 
  y[86] -> 38*ex[2]^2*ex[3]^3 + 82*ex[2]^3*ex[3]^3 + 50*ex[2]^4*ex[3]^3 + 
    6*ex[2]^5*ex[3]^3 + 5*ex[2]^2*ex[3]^4 + 10*ex[2]^3*ex[3]^4 + 
    5*ex[2]^4*ex[3]^4 + 4*ex[2]*ex[3]*ex[4] + 4*ex[2]^2*ex[3]*ex[4] + 
    20*ex[2]*ex[3]^2*ex[4] + 40*ex[2]^2*ex[3]^2*ex[4] + 
    20*ex[2]^3*ex[3]^2*ex[4] - 54*ex[2]*ex[3]^3*ex[4] - 
    120*ex[2]^2*ex[3]^3*ex[4] - 78*ex[2]^3*ex[3]^3*ex[4] - 
    12*ex[2]^4*ex[3]^3*ex[4] - 10*ex[2]*ex[3]^4*ex[4] - 
    20*ex[2]^2*ex[3]^4*ex[4] - 10*ex[2]^3*ex[3]^4*ex[4] - 4*ex[4]^2 - 
    2*ex[3]*ex[4]^2 - 2*ex[2]*ex[3]*ex[4]^2 - 107*ex[3]^2*ex[4]^2 - 
    214*ex[2]*ex[3]^2*ex[4]^2 - 107*ex[2]^2*ex[3]^2*ex[4]^2 + 
    16*ex[3]^3*ex[4]^2 + 38*ex[2]*ex[3]^3*ex[4]^2 + 
    28*ex[2]^2*ex[3]^3*ex[4]^2 + 6*ex[2]^3*ex[3]^3*ex[4]^2 + 
    5*ex[3]^4*ex[4]^2 + 10*ex[2]*ex[3]^4*ex[4]^2 + 5*ex[2]^2*ex[3]^4*ex[4]^2, 
  y[87] -> -38*ex[2] - 5*ex[2]*ex[3] + 5*ex[4] + 5*ex[3]*ex[4], 
  y[88] -> 1 + ex[4], y[89] -> -(ex[2]*ex[3]*ex[4]) - ex[2]*ex[3]*ex[4]^2 + 
    ex[2]*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[4]^2*ex[5] + ex[2]*ex[3]*ex[6] - 
    ex[4]*ex[6] - ex[3]*ex[4]*ex[6], y[90] -> ex[2] - 2*ex[4], 
  y[91] -> 2*ex[2]*ex[3] + 2*ex[2]^2*ex[3] - 2*ex[4] + ex[3]*ex[4] + 
    ex[2]*ex[3]*ex[4], y[92] -> 3*ex[2]*ex[3] + 3*ex[2]^2*ex[3] - 3*ex[4] - 
    2*ex[2]*ex[4] - 3*ex[3]*ex[4] - 3*ex[2]*ex[3]*ex[4], 
  y[93] -> ex[2]*ex[3] - ex[4] - ex[3]*ex[4] + ex[3]*ex[6], 
  y[94] -> ex[2]^2*ex[3]^2 + ex[2]^3*ex[3]^2 - ex[2]*ex[3]*ex[4] - 
    ex[2]^2*ex[3]*ex[4] - 2*ex[2]*ex[3]^2*ex[4] - 2*ex[2]^2*ex[3]^2*ex[4] + 
    ex[4]^2 + 2*ex[3]*ex[4]^2 + 2*ex[2]*ex[3]*ex[4]^2 + ex[3]^2*ex[4]^2 + 
    ex[2]*ex[3]^2*ex[4]^2 + ex[2]*ex[3]^2*ex[6] + ex[2]^2*ex[3]^2*ex[6] - 
    ex[3]*ex[4]*ex[6] - ex[2]*ex[3]*ex[4]*ex[6] - ex[3]^2*ex[4]*ex[6] - 
    ex[2]*ex[3]^2*ex[4]*ex[6], y[95] -> 54*ex[2]^3*ex[3]^2 + 
    54*ex[2]^4*ex[3]^2 + 789*ex[2]^2*ex[3]*ex[4] + 1354*ex[2]^3*ex[3]*ex[4] - 
    162*ex[2]^2*ex[3]^2*ex[4] - 162*ex[2]^3*ex[3]^2*ex[4] - 
    819*ex[2]*ex[4]^2 - 1408*ex[2]^2*ex[4]^2 - 417*ex[2]*ex[3]*ex[4]^2 - 
    1547*ex[2]^2*ex[3]*ex[4]^2 + 162*ex[2]*ex[3]^2*ex[4]^2 + 
    162*ex[2]^2*ex[3]^2*ex[4]^2 - 318*ex[4]^3 + 271*ex[2]*ex[4]^3 - 
    372*ex[3]*ex[4]^3 + 193*ex[2]*ex[3]*ex[4]^3 - 54*ex[3]^2*ex[4]^3 - 
    54*ex[2]*ex[3]^2*ex[4]^3 + 108*ex[2]^2*ex[3]^2*ex[6] + 
    108*ex[2]^3*ex[3]^2*ex[6] + 711*ex[2]*ex[3]*ex[4]*ex[6] + 
    1841*ex[2]^2*ex[3]*ex[4]*ex[6] - 216*ex[2]*ex[3]^2*ex[4]*ex[6] - 
    216*ex[2]^2*ex[3]^2*ex[4]*ex[6] + 102*ex[4]^2*ex[6] - 
    487*ex[2]*ex[4]^2*ex[6] + 450*ex[3]*ex[4]^2*ex[6] - 
    680*ex[2]*ex[3]*ex[4]^2*ex[6] + 108*ex[3]^2*ex[4]^2*ex[6] + 
    108*ex[2]*ex[3]^2*ex[4]^2*ex[6] + 54*ex[2]*ex[3]^2*ex[6]^2 + 
    54*ex[2]^2*ex[3]^2*ex[6]^2 - 78*ex[3]*ex[4]*ex[6]^2 + 
    487*ex[2]*ex[3]*ex[4]*ex[6]^2 - 54*ex[3]^2*ex[4]*ex[6]^2 - 
    54*ex[2]*ex[3]^2*ex[4]*ex[6]^2, 
  y[96] -> ex[2]^3*ex[3]*ex[4] + 2*ex[2]^3*ex[3]^2*ex[4] - 
    2*ex[2]^2*ex[4]^2 - 7*ex[2]^2*ex[3]*ex[4]^2 + 4*ex[2]^3*ex[3]*ex[4]^2 - 
    5*ex[2]^2*ex[3]^2*ex[4]^2 + 4*ex[2]^3*ex[3]^2*ex[4]^2 + 6*ex[2]*ex[4]^3 - 
    3*ex[2]^2*ex[4]^3 + 9*ex[2]*ex[3]*ex[4]^3 - 15*ex[2]^2*ex[3]*ex[4]^3 + 
    3*ex[2]^3*ex[3]*ex[4]^3 + 4*ex[2]*ex[3]^2*ex[4]^3 - 
    10*ex[2]^2*ex[3]^2*ex[4]^3 + 2*ex[2]^3*ex[3]^2*ex[4]^3 - 3*ex[4]^4 + 
    6*ex[2]*ex[4]^4 - ex[2]^2*ex[4]^4 - 3*ex[3]*ex[4]^4 + 
    16*ex[2]*ex[3]*ex[4]^4 - 8*ex[2]^2*ex[3]*ex[4]^4 - ex[3]^2*ex[4]^4 + 
    8*ex[2]*ex[3]^2*ex[4]^4 - 5*ex[2]^2*ex[3]^2*ex[4]^4 - 3*ex[4]^5 + 
    2*ex[2]*ex[4]^5 - 5*ex[3]*ex[4]^5 + 7*ex[2]*ex[3]*ex[4]^5 - 
    2*ex[3]^2*ex[4]^5 + 4*ex[2]*ex[3]^2*ex[4]^5 - ex[4]^6 - 2*ex[3]*ex[4]^6 - 
    ex[3]^2*ex[4]^6 - ex[2]^3*ex[3]^2*ex[6] + 3*ex[2]^2*ex[3]*ex[4]*ex[6] - 
    3*ex[2]^3*ex[3]*ex[4]*ex[6] + 3*ex[2]^2*ex[3]^2*ex[4]*ex[6] - 
    6*ex[2]^3*ex[3]^2*ex[4]*ex[6] - 3*ex[2]*ex[4]^2*ex[6] + 
    3*ex[2]^2*ex[4]^2*ex[6] - 6*ex[2]*ex[3]*ex[4]^2*ex[6] + 
    19*ex[2]^2*ex[3]*ex[4]^2*ex[6] - 5*ex[2]^3*ex[3]*ex[4]^2*ex[6] - 
    3*ex[2]*ex[3]^2*ex[4]^2*ex[6] + 16*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] - 
    5*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] + 3*ex[4]^3*ex[6] - 
    9*ex[2]*ex[4]^3*ex[6] + 2*ex[2]^2*ex[4]^3*ex[6] + 3*ex[3]*ex[4]^3*ex[6] - 
    26*ex[2]*ex[3]*ex[4]^3*ex[6] + 17*ex[2]^2*ex[3]*ex[4]^3*ex[6] + 
    ex[3]^2*ex[4]^3*ex[6] - 14*ex[2]*ex[3]^2*ex[4]^3*ex[6] + 
    13*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] + 6*ex[4]^4*ex[6] - 
    5*ex[2]*ex[4]^4*ex[6] + 10*ex[3]*ex[4]^4*ex[6] - 
    18*ex[2]*ex[3]*ex[4]^4*ex[6] + 4*ex[3]^2*ex[4]^4*ex[6] - 
    11*ex[2]*ex[3]^2*ex[4]^4*ex[6] + 3*ex[4]^5*ex[6] + 
    6*ex[3]*ex[4]^5*ex[6] + 3*ex[3]^2*ex[4]^5*ex[6] + 
    2*ex[2]^3*ex[3]^2*ex[6]^2 - 5*ex[2]^2*ex[3]*ex[4]*ex[6]^2 + 
    2*ex[2]^3*ex[3]*ex[4]*ex[6]^2 - 6*ex[2]^2*ex[3]^2*ex[4]*ex[6]^2 + 
    4*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 + 3*ex[2]*ex[4]^2*ex[6]^2 - 
    ex[2]^2*ex[4]^2*ex[6]^2 + 10*ex[2]*ex[3]*ex[4]^2*ex[6]^2 - 
    11*ex[2]^2*ex[3]*ex[4]^2*ex[6]^2 + 6*ex[2]*ex[3]^2*ex[4]^2*ex[6]^2 - 
    11*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2 - 3*ex[4]^3*ex[6]^2 + 
    4*ex[2]*ex[4]^3*ex[6]^2 - 5*ex[3]*ex[4]^3*ex[6]^2 + 
    15*ex[2]*ex[3]*ex[4]^3*ex[6]^2 - 2*ex[3]^2*ex[4]^3*ex[6]^2 + 
    10*ex[2]*ex[3]^2*ex[4]^3*ex[6]^2 - 3*ex[4]^4*ex[6]^2 - 
    6*ex[3]*ex[4]^4*ex[6]^2 - 3*ex[3]^2*ex[4]^4*ex[6]^2 - 
    ex[2]^3*ex[3]^2*ex[6]^3 + 2*ex[2]^2*ex[3]*ex[4]*ex[6]^3 + 
    3*ex[2]^2*ex[3]^2*ex[4]*ex[6]^3 - ex[2]*ex[4]^2*ex[6]^3 - 
    4*ex[2]*ex[3]*ex[4]^2*ex[6]^3 - 3*ex[2]*ex[3]^2*ex[4]^2*ex[6]^3 + 
    ex[4]^3*ex[6]^3 + 2*ex[3]*ex[4]^3*ex[6]^3 + ex[3]^2*ex[4]^3*ex[6]^3, 
  y[97] -> 24*ex[2]^6*ex[3]^6 + 48*ex[2]^7*ex[3]^6 + 24*ex[2]^8*ex[3]^6 + 
    873*ex[2]^5*ex[3]^5*ex[4] + 3418*ex[2]^6*ex[3]^5*ex[4] + 
    4241*ex[2]^7*ex[3]^5*ex[4] + 1720*ex[2]^8*ex[3]^5*ex[4] + 
    24*ex[2]^9*ex[3]^5*ex[4] - 96*ex[2]^5*ex[3]^6*ex[4] + 
    120*ex[2]^6*ex[3]^6*ex[4] + 1008*ex[2]^7*ex[3]^6*ex[4] + 
    1512*ex[2]^8*ex[3]^6*ex[4] + 960*ex[2]^9*ex[3]^6*ex[4] + 
    240*ex[2]^10*ex[3]^6*ex[4] - 2787*ex[2]^4*ex[3]^4*ex[4]^2 - 
    8760*ex[2]^5*ex[3]^4*ex[4]^2 - 7999*ex[2]^6*ex[3]^4*ex[4]^2 - 
    2050*ex[2]^7*ex[3]^4*ex[4]^2 - 24*ex[2]^8*ex[3]^4*ex[4]^2 - 
    2427*ex[2]^4*ex[3]^5*ex[4]^2 - 9235*ex[2]^5*ex[3]^5*ex[4]^2 - 
    8565*ex[2]^6*ex[3]^5*ex[4]^2 + 867*ex[2]^7*ex[3]^5*ex[4]^2 + 
    2624*ex[2]^8*ex[3]^5*ex[4]^2 + 144*ex[2]^4*ex[3]^6*ex[4]^2 - 
    1200*ex[2]^5*ex[3]^6*ex[4]^2 - 4920*ex[2]^6*ex[3]^6*ex[4]^2 - 
    6384*ex[2]^7*ex[3]^6*ex[4]^2 - 3288*ex[2]^8*ex[3]^6*ex[4]^2 - 
    240*ex[2]^9*ex[3]^6*ex[4]^2 + 240*ex[2]^10*ex[3]^6*ex[4]^2 + 
    2907*ex[2]^3*ex[3]^3*ex[4]^3 + 7194*ex[2]^4*ex[3]^3*ex[4]^3 + 
    4148*ex[2]^5*ex[3]^3*ex[4]^3 + 426*ex[2]^6*ex[3]^3*ex[4]^3 + 
    5070*ex[2]^3*ex[3]^4*ex[4]^3 + 14424*ex[2]^4*ex[3]^4*ex[4]^3 + 
    5746*ex[2]^5*ex[3]^4*ex[4]^3 - 5580*ex[2]^6*ex[3]^4*ex[4]^3 - 
    1972*ex[2]^7*ex[3]^4*ex[4]^3 + 2067*ex[2]^3*ex[3]^5*ex[4]^3 + 
    8253*ex[2]^4*ex[3]^5*ex[4]^3 + 2188*ex[2]^5*ex[3]^5*ex[4]^3 - 
    11019*ex[2]^6*ex[3]^5*ex[4]^3 - 5925*ex[2]^7*ex[3]^5*ex[4]^3 + 
    1096*ex[2]^8*ex[3]^5*ex[4]^3 - 96*ex[2]^3*ex[3]^6*ex[4]^3 + 
    2640*ex[2]^4*ex[3]^6*ex[4]^3 + 8880*ex[2]^5*ex[3]^6*ex[4]^3 + 
    9480*ex[2]^6*ex[3]^6*ex[4]^3 + 2160*ex[2]^7*ex[3]^6*ex[4]^3 - 
    2376*ex[2]^8*ex[3]^6*ex[4]^3 - 1200*ex[2]^9*ex[3]^6*ex[4]^3 - 
    1089*ex[2]^2*ex[3]^2*ex[4]^4 - 2020*ex[2]^3*ex[3]^2*ex[4]^4 - 
    438*ex[2]^4*ex[3]^2*ex[4]^4 - 96*ex[2]^5*ex[3]^2*ex[4]^4 - 
    2595*ex[2]^2*ex[3]^3*ex[4]^4 - 5523*ex[2]^3*ex[3]^3*ex[4]^4 + 
    1992*ex[2]^4*ex[3]^3*ex[4]^4 + 2990*ex[2]^5*ex[3]^3*ex[4]^4 + 
    330*ex[2]^6*ex[3]^3*ex[4]^4 - 1899*ex[2]^2*ex[3]^4*ex[4]^4 - 
    4368*ex[2]^3*ex[3]^4*ex[4]^4 + 11010*ex[2]^4*ex[3]^4*ex[4]^4 + 
    15502*ex[2]^5*ex[3]^4*ex[4]^4 + 1837*ex[2]^6*ex[3]^4*ex[4]^4 - 
    186*ex[2]^7*ex[3]^4*ex[4]^4 - 369*ex[2]^2*ex[3]^5*ex[4]^4 - 
    3505*ex[2]^3*ex[3]^5*ex[4]^4 + 3256*ex[2]^4*ex[3]^5*ex[4]^4 + 
    12328*ex[2]^5*ex[3]^5*ex[4]^4 + 2713*ex[2]^6*ex[3]^5*ex[4]^4 - 
    3223*ex[2]^7*ex[3]^5*ex[4]^4 + 24*ex[2]^2*ex[3]^6*ex[4]^4 - 
    2640*ex[2]^3*ex[3]^6*ex[4]^4 - 7320*ex[2]^4*ex[3]^6*ex[4]^4 - 
    4320*ex[2]^5*ex[3]^6*ex[4]^4 + 5040*ex[2]^6*ex[3]^6*ex[4]^4 + 
    7104*ex[2]^7*ex[3]^6*ex[4]^4 + 2400*ex[2]^8*ex[3]^6*ex[4]^4 + 
    96*ex[2]*ex[3]*ex[4]^5 + 120*ex[2]^2*ex[3]*ex[4]^5 + 
    24*ex[2]^3*ex[3]*ex[4]^5 + 168*ex[2]*ex[3]^2*ex[4]^5 + 
    310*ex[2]^2*ex[3]^2*ex[4]^5 - 1126*ex[2]^3*ex[3]^2*ex[4]^5 - 
    114*ex[2]^4*ex[3]^2*ex[4]^5 - 48*ex[2]^5*ex[3]^2*ex[4]^5 - 
    72*ex[2]*ex[3]^3*ex[4]^5 - 207*ex[2]^2*ex[3]^3*ex[4]^5 - 
    6375*ex[2]^3*ex[3]^3*ex[4]^5 - 3324*ex[2]^4*ex[3]^3*ex[4]^5 - 
    426*ex[2]^5*ex[3]^3*ex[4]^5 + 48*ex[2]^6*ex[3]^3*ex[4]^5 - 
    264*ex[2]*ex[3]^4*ex[4]^5 + 408*ex[2]^2*ex[3]^4*ex[4]^5 - 
    8342*ex[2]^3*ex[3]^4*ex[4]^5 - 6602*ex[2]^4*ex[3]^4*ex[4]^5 + 
    2934*ex[2]^5*ex[3]^4*ex[4]^5 + 522*ex[2]^6*ex[3]^4*ex[4]^5 - 
    120*ex[2]*ex[3]^5*ex[4]^5 + 2077*ex[2]^2*ex[3]^5*ex[4]^5 - 
    861*ex[2]^3*ex[3]^5*ex[4]^5 - 5340*ex[2]^4*ex[3]^5*ex[4]^5 + 
    811*ex[2]^5*ex[3]^5*ex[4]^5 + 3093*ex[2]^6*ex[3]^5*ex[4]^5 + 
    1272*ex[2]^2*ex[3]^6*ex[4]^5 + 2256*ex[2]^3*ex[3]^6*ex[4]^5 - 
    2760*ex[2]^4*ex[3]^6*ex[4]^5 - 9600*ex[2]^5*ex[3]^6*ex[4]^5 - 
    8256*ex[2]^6*ex[3]^6*ex[4]^5 - 2400*ex[2]^7*ex[3]^6*ex[4]^5 - 
    24*ex[4]^6 - 120*ex[3]*ex[4]^6 - 96*ex[2]*ex[3]*ex[4]^6 - 
    240*ex[3]^2*ex[4]^6 - 552*ex[2]*ex[3]^2*ex[4]^6 + 
    439*ex[2]^2*ex[3]^2*ex[4]^6 + 150*ex[2]^3*ex[3]^2*ex[4]^6 + 
    36*ex[2]^4*ex[3]^2*ex[4]^6 - 240*ex[3]^3*ex[4]^6 - 
    1320*ex[2]*ex[3]^3*ex[4]^6 + 835*ex[2]^2*ex[3]^3*ex[4]^6 - 
    291*ex[2]^3*ex[3]^3*ex[4]^6 - 30*ex[2]^4*ex[3]^3*ex[4]^6 - 
    84*ex[2]^5*ex[3]^3*ex[4]^6 - 120*ex[3]^4*ex[4]^6 - 
    1608*ex[2]*ex[3]^4*ex[4]^6 + 665*ex[2]^2*ex[3]^4*ex[4]^6 - 
    732*ex[2]^3*ex[3]^4*ex[4]^6 - 3371*ex[2]^4*ex[3]^4*ex[4]^6 - 
    486*ex[2]^5*ex[3]^4*ex[4]^6 - 24*ex[3]^5*ex[4]^6 - 
    984*ex[2]*ex[3]^5*ex[4]^6 + 581*ex[2]^2*ex[3]^5*ex[4]^6 + 
    3117*ex[2]^3*ex[3]^5*ex[4]^6 + 675*ex[2]^4*ex[3]^5*ex[4]^6 - 
    901*ex[2]^5*ex[3]^5*ex[4]^6 - 240*ex[2]*ex[3]^6*ex[4]^6 + 
    312*ex[2]^2*ex[3]^6*ex[4]^6 + 3408*ex[2]^3*ex[3]^6*ex[4]^6 + 
    6120*ex[2]^4*ex[3]^6*ex[4]^6 + 4464*ex[2]^5*ex[3]^6*ex[4]^6 + 
    1200*ex[2]^6*ex[3]^6*ex[4]^6 - 24*ex[3]*ex[4]^7 - 96*ex[3]^2*ex[4]^7 - 
    120*ex[2]*ex[3]^2*ex[4]^7 - 144*ex[3]^3*ex[4]^7 - 
    600*ex[2]*ex[3]^3*ex[4]^7 + 199*ex[2]^2*ex[3]^3*ex[4]^7 + 
    126*ex[2]^3*ex[3]^3*ex[4]^7 + 36*ex[2]^4*ex[3]^3*ex[4]^7 - 
    96*ex[3]^4*ex[4]^7 - 1080*ex[2]*ex[3]^4*ex[4]^7 - 
    538*ex[2]^2*ex[3]^4*ex[4]^7 + 596*ex[2]^3*ex[3]^4*ex[4]^7 + 
    150*ex[2]^4*ex[3]^4*ex[4]^7 - 24*ex[3]^5*ex[4]^7 - 
    840*ex[2]*ex[3]^5*ex[4]^7 - 1673*ex[2]^2*ex[3]^5*ex[4]^7 - 
    922*ex[2]^3*ex[3]^5*ex[4]^7 - 65*ex[2]^4*ex[3]^5*ex[4]^7 - 
    240*ex[2]*ex[3]^6*ex[4]^7 - 936*ex[2]^2*ex[3]^6*ex[4]^7 - 
    1392*ex[2]^3*ex[3]^6*ex[4]^7 - 936*ex[2]^4*ex[3]^6*ex[4]^7 - 
    240*ex[2]^5*ex[3]^6*ex[4]^7 - 72*ex[2]^6*ex[3]^6*ex[6] - 
    144*ex[2]^7*ex[3]^6*ex[6] - 72*ex[2]^8*ex[3]^6*ex[6] - 
    1019*ex[2]^5*ex[3]^5*ex[4]*ex[6] - 5358*ex[2]^6*ex[3]^5*ex[4]*ex[6] - 
    7707*ex[2]^7*ex[3]^5*ex[4]*ex[6] - 3416*ex[2]^8*ex[3]^5*ex[4]*ex[6] - 
    48*ex[2]^9*ex[3]^5*ex[4]*ex[6] + 528*ex[2]^5*ex[3]^6*ex[4]*ex[6] + 
    1152*ex[2]^6*ex[3]^6*ex[4]*ex[6] + 480*ex[2]^7*ex[3]^6*ex[4]*ex[6] - 
    624*ex[2]^8*ex[3]^6*ex[4]*ex[6] - 720*ex[2]^9*ex[3]^6*ex[4]*ex[6] - 
    240*ex[2]^10*ex[3]^6*ex[4]*ex[6] + 2520*ex[2]^4*ex[3]^4*ex[4]^2*ex[6] + 
    10828*ex[2]^5*ex[3]^4*ex[4]^2*ex[6] + 10568*ex[2]^6*ex[3]^4*ex[4]^2*
     ex[6] + 2284*ex[2]^7*ex[3]^4*ex[4]^2*ex[6] + 24*ex[2]^8*ex[3]^4*ex[4]^2*
     ex[6] + 2097*ex[2]^4*ex[3]^5*ex[4]^2*ex[6] + 
    14860*ex[2]^5*ex[3]^5*ex[4]^2*ex[6] + 20853*ex[2]^6*ex[3]^5*ex[4]^2*
     ex[6] + 5490*ex[2]^7*ex[3]^5*ex[4]^2*ex[6] - 
    2624*ex[2]^8*ex[3]^5*ex[4]^2*ex[6] - 24*ex[2]^9*ex[3]^5*ex[4]^2*ex[6] - 
    1392*ex[2]^4*ex[3]^6*ex[4]^2*ex[6] - 2688*ex[2]^5*ex[3]^6*ex[4]^2*ex[6] + 
    648*ex[2]^6*ex[3]^6*ex[4]^2*ex[6] + 5232*ex[2]^7*ex[3]^6*ex[4]^2*ex[6] + 
    4728*ex[2]^8*ex[3]^6*ex[4]^2*ex[6] + 1440*ex[2]^9*ex[3]^6*ex[4]^2*ex[6] - 
    1695*ex[2]^3*ex[3]^3*ex[4]^3*ex[6] - 6908*ex[2]^4*ex[3]^3*ex[4]^3*ex[6] - 
    3920*ex[2]^5*ex[3]^3*ex[4]^3*ex[6] - 402*ex[2]^6*ex[3]^3*ex[4]^3*ex[6] - 
    3624*ex[2]^3*ex[3]^4*ex[4]^3*ex[6] - 22242*ex[2]^4*ex[3]^4*ex[4]^3*
     ex[6] - 19032*ex[2]^5*ex[3]^4*ex[4]^3*ex[6] - 
    42*ex[2]^6*ex[3]^4*ex[4]^3*ex[6] + 372*ex[2]^7*ex[3]^4*ex[4]^3*ex[6] - 
    201*ex[2]^3*ex[3]^5*ex[4]^3*ex[6] - 14016*ex[2]^4*ex[3]^5*ex[4]^3*ex[6] - 
    18792*ex[2]^5*ex[3]^5*ex[4]^3*ex[6] + 3756*ex[2]^6*ex[3]^5*ex[4]^3*
     ex[6] + 8829*ex[2]^7*ex[3]^5*ex[4]^3*ex[6] + 96*ex[2]^8*ex[3]^5*ex[4]^3*
     ex[6] + 1728*ex[2]^3*ex[3]^6*ex[4]^3*ex[6] + 
    2112*ex[2]^4*ex[3]^6*ex[4]^3*ex[6] - 5952*ex[2]^5*ex[3]^6*ex[4]^3*ex[6] - 
    14688*ex[2]^6*ex[3]^6*ex[4]^3*ex[6] - 11712*ex[2]^7*ex[3]^6*ex[4]^3*
     ex[6] - 3360*ex[2]^8*ex[3]^6*ex[4]^3*ex[6] + 266*ex[2]^2*ex[3]^2*ex[4]^4*
     ex[6] + 1582*ex[2]^3*ex[3]^2*ex[4]^4*ex[6] + 186*ex[2]^4*ex[3]^2*ex[4]^4*
     ex[6] + 48*ex[2]^5*ex[3]^2*ex[4]^4*ex[6] + 807*ex[2]^2*ex[3]^3*ex[4]^4*
     ex[6] + 9418*ex[2]^3*ex[3]^3*ex[4]^4*ex[6] + 
    4192*ex[2]^4*ex[3]^3*ex[4]^4*ex[6] + 570*ex[2]^5*ex[3]^3*ex[4]^4*ex[6] - 
    96*ex[2]^6*ex[3]^3*ex[4]^4*ex[6] - 216*ex[2]^2*ex[3]^4*ex[4]^4*ex[6] + 
    13872*ex[2]^3*ex[3]^4*ex[4]^4*ex[6] + 5766*ex[2]^4*ex[3]^4*ex[4]^4*
     ex[6] - 9636*ex[2]^5*ex[3]^4*ex[4]^4*ex[6] - 
    1314*ex[2]^6*ex[3]^4*ex[4]^4*ex[6] - 1789*ex[2]^2*ex[3]^5*ex[4]^4*ex[6] + 
    6468*ex[2]^3*ex[3]^5*ex[4]^4*ex[6] + 8328*ex[2]^4*ex[3]^5*ex[4]^4*ex[6] - 
    10048*ex[2]^5*ex[3]^5*ex[4]^4*ex[6] - 10263*ex[2]^6*ex[3]^5*ex[4]^4*
     ex[6] - 144*ex[2]^7*ex[3]^5*ex[4]^4*ex[6] - 1032*ex[2]^2*ex[3]^6*ex[4]^4*
     ex[6] + 432*ex[2]^3*ex[3]^6*ex[4]^4*ex[6] + 10248*ex[2]^4*ex[3]^6*
     ex[4]^4*ex[6] + 18912*ex[2]^5*ex[3]^6*ex[4]^4*ex[6] + 
    13968*ex[2]^6*ex[3]^6*ex[4]^4*ex[6] + 3840*ex[2]^7*ex[3]^6*ex[4]^4*
     ex[6] + 168*ex[2]*ex[3]^2*ex[4]^5*ex[6] - 1286*ex[2]^2*ex[3]^2*ex[4]^5*
     ex[6] - 300*ex[2]^3*ex[3]^2*ex[4]^5*ex[6] - 72*ex[2]^4*ex[3]^2*ex[4]^5*
     ex[6] + 744*ex[2]*ex[3]^3*ex[4]^5*ex[6] - 3422*ex[2]^2*ex[3]^3*ex[4]^5*
     ex[6] + 949*ex[2]^3*ex[3]^3*ex[4]^5*ex[6] + 234*ex[2]^4*ex[3]^3*ex[4]^5*
     ex[6] + 204*ex[2]^5*ex[3]^3*ex[4]^5*ex[6] + 1224*ex[2]*ex[3]^4*ex[4]^5*
     ex[6] - 4330*ex[2]^2*ex[3]^4*ex[4]^5*ex[6] + 
    3292*ex[2]^3*ex[3]^4*ex[4]^5*ex[6] + 10262*ex[2]^4*ex[3]^4*ex[4]^5*
     ex[6] + 1416*ex[2]^5*ex[3]^4*ex[4]^5*ex[6] + 888*ex[2]*ex[3]^5*ex[4]^5*
     ex[6] - 3538*ex[2]^2*ex[3]^5*ex[4]^5*ex[6] - 
    5157*ex[2]^3*ex[3]^5*ex[4]^5*ex[6] + 3948*ex[2]^4*ex[3]^5*ex[4]^5*ex[6] + 
    4775*ex[2]^5*ex[3]^5*ex[4]^5*ex[6] + 96*ex[2]^6*ex[3]^5*ex[4]^5*ex[6] + 
    240*ex[2]*ex[3]^6*ex[4]^5*ex[6] - 1344*ex[2]^2*ex[3]^6*ex[4]^5*ex[6] - 
    7200*ex[2]^3*ex[3]^6*ex[4]^5*ex[6] - 11568*ex[2]^4*ex[3]^6*ex[4]^5*
     ex[6] - 8112*ex[2]^5*ex[3]^6*ex[4]^5*ex[6] - 
    2160*ex[2]^6*ex[3]^6*ex[4]^5*ex[6] + 24*ex[3]*ex[4]^6*ex[6] + 
    96*ex[3]^2*ex[4]^6*ex[6] + 144*ex[2]*ex[3]^2*ex[4]^6*ex[6] + 
    144*ex[3]^3*ex[4]^6*ex[6] + 912*ex[2]*ex[3]^3*ex[4]^6*ex[6] - 
    1221*ex[2]^2*ex[3]^3*ex[4]^6*ex[6] - 402*ex[2]^3*ex[3]^3*ex[4]^6*ex[6] - 
    108*ex[2]^4*ex[3]^3*ex[4]^6*ex[6] + 96*ex[3]^4*ex[4]^6*ex[6] + 
    1872*ex[2]*ex[3]^4*ex[4]^6*ex[6] - 594*ex[2]^2*ex[3]^4*ex[4]^6*ex[6] - 
    2868*ex[2]^3*ex[3]^4*ex[4]^6*ex[6] - 498*ex[2]^4*ex[3]^4*ex[4]^6*ex[6] + 
    24*ex[3]^5*ex[4]^6*ex[6] + 1584*ex[2]*ex[3]^5*ex[4]^6*ex[6] + 
    2475*ex[2]^2*ex[3]^5*ex[4]^6*ex[6] + 270*ex[2]^3*ex[3]^5*ex[4]^6*ex[6] - 
    669*ex[2]^4*ex[3]^5*ex[4]^6*ex[6] - 24*ex[2]^5*ex[3]^5*ex[4]^6*ex[6] + 
    480*ex[2]*ex[3]^6*ex[4]^6*ex[6] + 1848*ex[2]^2*ex[3]^6*ex[4]^6*ex[6] + 
    2736*ex[2]^3*ex[3]^6*ex[4]^6*ex[6] + 1848*ex[2]^4*ex[3]^6*ex[4]^6*ex[6] + 
    480*ex[2]^5*ex[3]^6*ex[4]^6*ex[6] + 72*ex[2]^6*ex[3]^6*ex[6]^2 + 
    144*ex[2]^7*ex[3]^6*ex[6]^2 + 72*ex[2]^8*ex[3]^6*ex[6]^2 - 
    581*ex[2]^5*ex[3]^5*ex[4]*ex[6]^2 + 462*ex[2]^6*ex[3]^5*ex[4]*ex[6]^2 + 
    2691*ex[2]^7*ex[3]^5*ex[4]*ex[6]^2 + 1672*ex[2]^8*ex[3]^5*ex[4]*ex[6]^2 + 
    24*ex[2]^9*ex[3]^5*ex[4]*ex[6]^2 - 528*ex[2]^5*ex[3]^6*ex[4]*ex[6]^2 - 
    1464*ex[2]^6*ex[3]^6*ex[4]*ex[6]^2 - 1584*ex[2]^7*ex[3]^6*ex[4]*ex[6]^2 - 
    888*ex[2]^8*ex[3]^6*ex[4]*ex[6]^2 - 240*ex[2]^9*ex[3]^6*ex[4]*ex[6]^2 + 
    1649*ex[2]^4*ex[3]^4*ex[4]^2*ex[6]^2 - 488*ex[2]^5*ex[3]^4*ex[4]^2*
     ex[6]^2 - 2371*ex[2]^6*ex[3]^4*ex[4]^2*ex[6]^2 - 
    234*ex[2]^7*ex[3]^4*ex[4]^2*ex[6]^2 + 2487*ex[2]^4*ex[3]^5*ex[4]^2*
     ex[6]^2 - 1311*ex[2]^5*ex[3]^5*ex[4]^2*ex[6]^2 - 
    10203*ex[2]^6*ex[3]^5*ex[4]^2*ex[6]^2 - 6525*ex[2]^7*ex[3]^5*ex[4]^2*
     ex[6]^2 - 120*ex[2]^8*ex[3]^5*ex[4]^2*ex[6]^2 + 
    1392*ex[2]^4*ex[3]^6*ex[4]^2*ex[6]^2 + 4416*ex[2]^5*ex[3]^6*ex[4]^2*
     ex[6]^2 + 5616*ex[2]^6*ex[3]^6*ex[4]^2*ex[6]^2 + 
    3552*ex[2]^7*ex[3]^6*ex[4]^2*ex[6]^2 + 960*ex[2]^8*ex[3]^6*ex[4]^2*
     ex[6]^2 - 1843*ex[2]^3*ex[3]^3*ex[4]^3*ex[6]^2 - 
    268*ex[2]^4*ex[3]^3*ex[4]^3*ex[6]^2 - 72*ex[2]^5*ex[3]^3*ex[4]^3*
     ex[6]^2 + 48*ex[2]^6*ex[3]^3*ex[4]^3*ex[6]^2 - 
    4090*ex[2]^3*ex[3]^4*ex[4]^3*ex[6]^2 + 3490*ex[2]^4*ex[3]^4*ex[4]^3*
     ex[6]^2 + 8594*ex[2]^5*ex[3]^4*ex[4]^3*ex[6]^2 + 
    1014*ex[2]^6*ex[3]^4*ex[4]^3*ex[6]^2 - 3975*ex[2]^3*ex[3]^5*ex[4]^3*
     ex[6]^2 + 1161*ex[2]^4*ex[3]^5*ex[4]^3*ex[6]^2 + 
    14463*ex[2]^5*ex[3]^5*ex[4]^3*ex[6]^2 + 9543*ex[2]^6*ex[3]^5*ex[4]^3*
     ex[6]^2 + 216*ex[2]^7*ex[3]^5*ex[4]^3*ex[6]^2 - 
    1728*ex[2]^3*ex[3]^6*ex[4]^3*ex[6]^2 - 5904*ex[2]^4*ex[3]^6*ex[4]^3*
     ex[6]^2 - 8064*ex[2]^5*ex[3]^6*ex[4]^3*ex[6]^2 - 
    5328*ex[2]^6*ex[3]^6*ex[4]^3*ex[6]^2 - 1440*ex[2]^7*ex[3]^6*ex[4]^3*
     ex[6]^2 + 703*ex[2]^2*ex[3]^2*ex[4]^4*ex[6]^2 + 
    150*ex[2]^3*ex[3]^2*ex[4]^4*ex[6]^2 + 36*ex[2]^4*ex[3]^2*ex[4]^4*
     ex[6]^2 + 2155*ex[2]^2*ex[3]^3*ex[4]^4*ex[6]^2 - 
    1433*ex[2]^3*ex[3]^3*ex[4]^4*ex[6]^2 - 354*ex[2]^4*ex[3]^3*ex[4]^4*
     ex[6]^2 - 156*ex[2]^5*ex[3]^3*ex[4]^4*ex[6]^2 + 
    3233*ex[2]^2*ex[3]^4*ex[4]^4*ex[6]^2 - 5516*ex[2]^3*ex[3]^4*ex[4]^4*
     ex[6]^2 - 10075*ex[2]^4*ex[3]^4*ex[4]^4*ex[6]^2 - 
    1326*ex[2]^5*ex[3]^4*ex[4]^4*ex[6]^2 + 2813*ex[2]^2*ex[3]^5*ex[4]^4*
     ex[6]^2 - 237*ex[2]^3*ex[3]^5*ex[4]^4*ex[6]^2 - 
    9081*ex[2]^4*ex[3]^5*ex[4]^4*ex[6]^2 - 6199*ex[2]^5*ex[3]^5*ex[4]^4*
     ex[6]^2 - 168*ex[2]^6*ex[3]^5*ex[4]^4*ex[6]^2 + 
    1032*ex[2]^2*ex[3]^6*ex[4]^4*ex[6]^2 + 3696*ex[2]^3*ex[3]^6*ex[4]^4*
     ex[6]^2 + 5256*ex[2]^4*ex[3]^6*ex[4]^4*ex[6]^2 + 
    3552*ex[2]^5*ex[3]^6*ex[4]^4*ex[6]^2 + 960*ex[2]^6*ex[3]^6*ex[4]^4*
     ex[6]^2 - 24*ex[2]*ex[3]^2*ex[4]^5*ex[6]^2 - 312*ex[2]*ex[3]^3*ex[4]^5*
     ex[6]^2 + 1701*ex[2]^2*ex[3]^3*ex[4]^5*ex[6]^2 + 
    426*ex[2]^3*ex[3]^3*ex[4]^5*ex[6]^2 + 108*ex[2]^4*ex[3]^3*ex[4]^5*
     ex[6]^2 - 792*ex[2]*ex[3]^4*ex[4]^5*ex[6]^2 + 
    2514*ex[2]^2*ex[3]^4*ex[4]^5*ex[6]^2 + 3852*ex[2]^3*ex[3]^4*ex[4]^5*
     ex[6]^2 + 546*ex[2]^4*ex[3]^4*ex[4]^5*ex[6]^2 - 
    744*ex[2]*ex[3]^5*ex[4]^5*ex[6]^2 - 75*ex[2]^2*ex[3]^5*ex[4]^5*ex[6]^2 + 
    2130*ex[2]^3*ex[3]^5*ex[4]^5*ex[6]^2 + 1509*ex[2]^4*ex[3]^5*ex[4]^5*
     ex[6]^2 + 48*ex[2]^5*ex[3]^5*ex[4]^5*ex[6]^2 - 
    240*ex[2]*ex[3]^6*ex[4]^5*ex[6]^2 - 888*ex[2]^2*ex[3]^6*ex[4]^5*ex[6]^2 - 
    1296*ex[2]^3*ex[3]^6*ex[4]^5*ex[6]^2 - 888*ex[2]^4*ex[3]^6*ex[4]^5*
     ex[6]^2 - 240*ex[2]^5*ex[3]^6*ex[4]^5*ex[6]^2 - 
    24*ex[2]^6*ex[3]^6*ex[6]^3 - 48*ex[2]^7*ex[3]^6*ex[6]^3 - 
    24*ex[2]^8*ex[3]^6*ex[6]^3 + 727*ex[2]^5*ex[3]^5*ex[4]*ex[6]^3 + 
    1478*ex[2]^6*ex[3]^5*ex[4]*ex[6]^3 + 775*ex[2]^7*ex[3]^5*ex[4]*ex[6]^3 + 
    24*ex[2]^8*ex[3]^5*ex[4]*ex[6]^3 + 96*ex[2]^5*ex[3]^6*ex[4]*ex[6]^3 + 
    192*ex[2]^6*ex[3]^6*ex[4]*ex[6]^3 + 96*ex[2]^7*ex[3]^6*ex[4]*ex[6]^3 - 
    1382*ex[2]^4*ex[3]^4*ex[4]^2*ex[6]^3 - 1580*ex[2]^5*ex[3]^4*ex[4]^2*
     ex[6]^3 - 198*ex[2]^6*ex[3]^4*ex[4]^2*ex[6]^3 - 
    2181*ex[2]^4*ex[3]^5*ex[4]^2*ex[6]^3 - 4434*ex[2]^5*ex[3]^5*ex[4]^2*
     ex[6]^3 - 2325*ex[2]^6*ex[3]^5*ex[4]^2*ex[6]^3 - 
    72*ex[2]^7*ex[3]^5*ex[4]^2*ex[6]^3 - 144*ex[2]^4*ex[3]^6*ex[4]^2*
     ex[6]^3 - 288*ex[2]^5*ex[3]^6*ex[4]^2*ex[6]^3 - 
    144*ex[2]^6*ex[3]^6*ex[4]^2*ex[6]^3 + 679*ex[2]^3*ex[3]^3*ex[4]^3*
     ex[6]^3 + 150*ex[2]^4*ex[3]^3*ex[4]^3*ex[6]^3 + 
    36*ex[2]^5*ex[3]^3*ex[4]^3*ex[6]^3 + 2764*ex[2]^3*ex[3]^4*ex[4]^3*
     ex[6]^3 + 3160*ex[2]^4*ex[3]^4*ex[4]^3*ex[6]^3 + 
    396*ex[2]^5*ex[3]^4*ex[4]^3*ex[6]^3 + 2181*ex[2]^3*ex[3]^5*ex[4]^3*
     ex[6]^3 + 4434*ex[2]^4*ex[3]^5*ex[4]^3*ex[6]^3 + 
    2325*ex[2]^5*ex[3]^5*ex[4]^3*ex[6]^3 + 72*ex[2]^6*ex[3]^5*ex[4]^3*
     ex[6]^3 + 96*ex[2]^3*ex[3]^6*ex[4]^3*ex[6]^3 + 
    192*ex[2]^4*ex[3]^6*ex[4]^3*ex[6]^3 + 96*ex[2]^5*ex[3]^6*ex[4]^3*
     ex[6]^3 - 679*ex[2]^2*ex[3]^3*ex[4]^4*ex[6]^3 - 
    150*ex[2]^3*ex[3]^3*ex[4]^4*ex[6]^3 - 36*ex[2]^4*ex[3]^3*ex[4]^4*
     ex[6]^3 - 1382*ex[2]^2*ex[3]^4*ex[4]^4*ex[6]^3 - 
    1580*ex[2]^3*ex[3]^4*ex[4]^4*ex[6]^3 - 198*ex[2]^4*ex[3]^4*ex[4]^4*
     ex[6]^3 - 727*ex[2]^2*ex[3]^5*ex[4]^4*ex[6]^3 - 
    1478*ex[2]^3*ex[3]^5*ex[4]^4*ex[6]^3 - 775*ex[2]^4*ex[3]^5*ex[4]^4*
     ex[6]^3 - 24*ex[2]^5*ex[3]^5*ex[4]^4*ex[6]^3 - 
    24*ex[2]^2*ex[3]^6*ex[4]^4*ex[6]^3 - 48*ex[2]^3*ex[3]^6*ex[4]^4*ex[6]^3 - 
    24*ex[2]^4*ex[3]^6*ex[4]^4*ex[6]^3, 
  y[98] -> ex[2]^2*ex[3] - 2*ex[2]*ex[3]*ex[4] + ex[4]^2 + ex[3]*ex[4]^2 + 
    ex[2]*ex[3]*ex[6] - ex[4]*ex[6] - ex[3]*ex[4]*ex[6], 
  y[99] -> 2*ex[2]*ex[3] - 2*ex[4] + ex[2]*ex[4] - 2*ex[3]*ex[4] + 
    2*ex[2]*ex[3]*ex[4] - 2*ex[4]^2 - 2*ex[3]*ex[4]^2 - 2*ex[2]*ex[3]*ex[6] + 
    2*ex[4]*ex[6] + 2*ex[3]*ex[4]*ex[6], 
  y[100] -> -(ex[2]^2*ex[3]) - ex[2]^3*ex[3] + ex[2]*ex[4] - ex[2]^2*ex[4] + 
    2*ex[2]*ex[3]*ex[4] + 2*ex[2]^2*ex[3]*ex[4] + 2*ex[2]*ex[4]^2 - 
    ex[3]*ex[4]^2 - ex[2]*ex[3]*ex[4]^2 - ex[2]*ex[3]*ex[6] - 
    ex[2]^2*ex[3]*ex[6] - 2*ex[2]*ex[4]*ex[6] + ex[3]*ex[4]*ex[6] + 
    ex[2]*ex[3]*ex[4]*ex[6], y[101] -> -120*ex[2]^4*ex[3]^4 - 
    480*ex[2]^5*ex[3]^4 - 730*ex[2]^6*ex[3]^4 - 506*ex[2]^7*ex[3]^4 - 
    142*ex[2]^8*ex[3]^4 - 6*ex[2]^9*ex[3]^4 + 480*ex[2]^3*ex[3]^3*ex[4] + 
    1620*ex[2]^4*ex[3]^3*ex[4] + 1944*ex[2]^5*ex[3]^3*ex[4] + 
    887*ex[2]^6*ex[3]^3*ex[4] + 19*ex[2]^7*ex[3]^3*ex[4] - 
    67*ex[2]^8*ex[3]^3*ex[4] - 3*ex[2]^9*ex[3]^3*ex[4] + 
    480*ex[2]^3*ex[3]^4*ex[4] + 1680*ex[2]^4*ex[3]^4*ex[4] + 
    1960*ex[2]^5*ex[3]^4*ex[4] + 564*ex[2]^6*ex[3]^4*ex[4] - 
    444*ex[2]^7*ex[3]^4*ex[4] - 260*ex[2]^8*ex[3]^4*ex[4] - 
    12*ex[2]^9*ex[3]^4*ex[4] - 720*ex[2]^2*ex[3]^2*ex[4]^2 - 
    1980*ex[2]^3*ex[3]^2*ex[4]^2 - 1689*ex[2]^4*ex[3]^2*ex[4]^2 - 
    247*ex[2]^5*ex[3]^2*ex[4]^2 + 253*ex[2]^6*ex[3]^2*ex[4]^2 + 
    71*ex[2]^7*ex[3]^2*ex[4]^2 - 1440*ex[2]^2*ex[3]^3*ex[4]^2 - 
    3900*ex[2]^3*ex[3]^3*ex[4]^2 - 2532*ex[2]^4*ex[3]^3*ex[4]^2 + 
    1460*ex[2]^5*ex[3]^3*ex[4]^2 + 2067*ex[2]^6*ex[3]^3*ex[4]^2 + 
    483*ex[2]^7*ex[3]^3*ex[4]^2 - 55*ex[2]^8*ex[3]^3*ex[4]^2 - 
    3*ex[2]^9*ex[3]^3*ex[4]^2 - 720*ex[2]^2*ex[3]^4*ex[4]^2 - 
    1920*ex[2]^3*ex[3]^4*ex[4]^2 - 660*ex[2]^4*ex[3]^4*ex[4]^2 + 
    2324*ex[2]^5*ex[3]^4*ex[4]^2 + 2466*ex[2]^6*ex[3]^4*ex[4]^2 + 
    594*ex[2]^7*ex[3]^4*ex[4]^2 - 94*ex[2]^8*ex[3]^4*ex[4]^2 - 
    6*ex[2]^9*ex[3]^4*ex[4]^2 + 480*ex[2]*ex[3]*ex[4]^3 + 
    1020*ex[2]^2*ex[3]*ex[4]^3 + 466*ex[2]^3*ex[3]*ex[4]^3 - 
    197*ex[2]^4*ex[3]*ex[4]^3 - 127*ex[2]^5*ex[3]*ex[4]^3 - 
    4*ex[2]^6*ex[3]*ex[4]^3 + 1440*ex[2]*ex[3]^2*ex[4]^3 + 
    2520*ex[2]^2*ex[3]^2*ex[4]^3 - 762*ex[2]^3*ex[3]^2*ex[4]^3 - 
    3473*ex[2]^4*ex[3]^2*ex[4]^3 - 1713*ex[2]^5*ex[3]^2*ex[4]^3 - 
    15*ex[2]^6*ex[3]^2*ex[4]^3 + 67*ex[2]^7*ex[3]^2*ex[4]^3 + 
    1440*ex[2]*ex[3]^3*ex[4]^3 + 1980*ex[2]^2*ex[3]^3*ex[4]^3 - 
    3588*ex[2]^3*ex[3]^3*ex[4]^3 - 8022*ex[2]^4*ex[3]^3*ex[4]^3 - 
    4138*ex[2]^5*ex[3]^3*ex[4]^3 + 190*ex[2]^6*ex[3]^3*ex[4]^3 + 
    446*ex[2]^7*ex[3]^3*ex[4]^3 + 12*ex[2]^8*ex[3]^3*ex[4]^3 + 
    480*ex[2]*ex[3]^4*ex[4]^3 + 480*ex[2]^2*ex[3]^4*ex[4]^3 - 
    2360*ex[2]^3*ex[3]^4*ex[4]^3 - 4816*ex[2]^4*ex[3]^4*ex[4]^3 - 
    2584*ex[2]^5*ex[3]^4*ex[4]^3 + 344*ex[2]^6*ex[3]^4*ex[4]^3 + 
    496*ex[2]^7*ex[3]^4*ex[4]^3 + 24*ex[2]^8*ex[3]^4*ex[4]^3 - 120*ex[4]^4 - 
    180*ex[2]*ex[4]^4 + 9*ex[2]^2*ex[4]^4 + 63*ex[2]^3*ex[4]^4 - 
    480*ex[3]*ex[4]^4 - 60*ex[2]*ex[3]*ex[4]^4 + 1754*ex[2]^2*ex[3]*ex[4]^4 + 
    1608*ex[2]^3*ex[3]*ex[4]^4 + 159*ex[2]^4*ex[3]*ex[4]^4 - 
    115*ex[2]^5*ex[3]*ex[4]^4 - 720*ex[3]^2*ex[4]^4 + 
    900*ex[2]*ex[3]^2*ex[4]^4 + 5871*ex[2]^2*ex[3]^2*ex[4]^4 + 
    5527*ex[2]^3*ex[3]^2*ex[4]^4 + 389*ex[2]^4*ex[3]^2*ex[4]^4 - 
    1139*ex[2]^5*ex[3]^2*ex[4]^4 - 252*ex[2]^6*ex[3]^2*ex[4]^4 - 
    480*ex[3]^3*ex[4]^4 + 1260*ex[2]*ex[3]^3*ex[4]^4 + 
    6516*ex[2]^2*ex[3]^3*ex[4]^4 + 6436*ex[2]^3*ex[3]^3*ex[4]^4 - 
    178*ex[2]^4*ex[3]^3*ex[4]^4 - 2798*ex[2]^5*ex[3]^3*ex[4]^4 - 
    978*ex[2]^6*ex[3]^3*ex[4]^4 - 18*ex[2]^7*ex[3]^3*ex[4]^4 - 
    120*ex[3]^4*ex[4]^4 + 480*ex[2]*ex[3]^4*ex[4]^4 + 
    2390*ex[2]^2*ex[3]^4*ex[4]^4 + 2454*ex[2]^3*ex[3]^4*ex[4]^4 - 
    474*ex[2]^4*ex[3]^4*ex[4]^4 - 1906*ex[2]^5*ex[3]^4*ex[4]^4 - 
    804*ex[2]^6*ex[3]^4*ex[4]^4 - 36*ex[2]^7*ex[3]^4*ex[4]^4 - 240*ex[4]^5 - 
    420*ex[2]*ex[4]^5 - 105*ex[2]^2*ex[4]^5 + 63*ex[2]^3*ex[4]^5 - 
    960*ex[3]*ex[4]^5 - 1740*ex[2]*ex[3]*ex[4]^5 - 
    211*ex[2]^2*ex[3]*ex[4]^5 + 913*ex[2]^3*ex[3]*ex[4]^5 + 
    344*ex[2]^4*ex[3]*ex[4]^5 - 1440*ex[3]^2*ex[4]^5 - 
    2700*ex[2]*ex[3]^2*ex[4]^5 + 353*ex[2]^2*ex[3]^2*ex[4]^5 + 
    3349*ex[2]^3*ex[3]^2*ex[4]^5 + 2039*ex[2]^4*ex[3]^2*ex[4]^5 + 
    303*ex[2]^5*ex[3]^2*ex[4]^5 - 960*ex[3]^3*ex[4]^5 - 
    1860*ex[2]*ex[3]^3*ex[4]^5 + 919*ex[2]^2*ex[3]^3*ex[4]^5 + 
    4407*ex[2]^3*ex[3]^3*ex[4]^5 + 3429*ex[2]^4*ex[3]^3*ex[4]^5 + 
    853*ex[2]^5*ex[3]^3*ex[4]^5 + 12*ex[2]^6*ex[3]^3*ex[4]^5 - 
    240*ex[3]^4*ex[4]^5 - 480*ex[2]*ex[3]^4*ex[4]^5 + 
    460*ex[2]^2*ex[3]^4*ex[4]^5 + 1908*ex[2]^3*ex[3]^4*ex[4]^5 + 
    1740*ex[2]^4*ex[3]^4*ex[4]^5 + 556*ex[2]^5*ex[3]^4*ex[4]^5 + 
    24*ex[2]^6*ex[3]^4*ex[4]^5 - 120*ex[4]^6 - 240*ex[2]*ex[4]^6 - 
    114*ex[2]^2*ex[4]^6 - 480*ex[3]*ex[4]^6 - 1200*ex[2]*ex[3]*ex[4]^6 - 
    945*ex[2]^2*ex[3]*ex[4]^6 - 225*ex[2]^3*ex[3]*ex[4]^6 - 
    720*ex[3]^2*ex[4]^6 - 2160*ex[2]*ex[3]^2*ex[4]^6 - 
    2278*ex[2]^2*ex[3]^2*ex[4]^6 - 956*ex[2]^3*ex[3]^2*ex[4]^6 - 
    118*ex[2]^4*ex[3]^2*ex[4]^6 - 480*ex[3]^3*ex[4]^6 - 
    1680*ex[2]*ex[3]^3*ex[4]^6 - 2177*ex[2]^2*ex[3]^3*ex[4]^6 - 
    1237*ex[2]^3*ex[3]^3*ex[4]^6 - 263*ex[2]^4*ex[3]^3*ex[4]^6 - 
    3*ex[2]^5*ex[3]^3*ex[4]^6 - 120*ex[3]^4*ex[4]^6 - 
    480*ex[2]*ex[3]^4*ex[4]^6 - 730*ex[2]^2*ex[3]^4*ex[4]^6 - 
    506*ex[2]^3*ex[3]^4*ex[4]^6 - 142*ex[2]^4*ex[3]^4*ex[4]^6 - 
    6*ex[2]^5*ex[3]^4*ex[4]^6 + 240*ex[2]^4*ex[3]^4*ex[6] + 
    960*ex[2]^5*ex[3]^4*ex[6] + 1460*ex[2]^6*ex[3]^4*ex[6] + 
    1012*ex[2]^7*ex[3]^4*ex[6] + 284*ex[2]^8*ex[3]^4*ex[6] + 
    12*ex[2]^9*ex[3]^4*ex[6] - 960*ex[2]^3*ex[3]^3*ex[4]*ex[6] - 
    3300*ex[2]^4*ex[3]^3*ex[4]*ex[6] - 4121*ex[2]^5*ex[3]^3*ex[4]*ex[6] - 
    2124*ex[2]^6*ex[3]^3*ex[4]*ex[6] - 282*ex[2]^7*ex[3]^3*ex[4]*ex[6] + 
    64*ex[2]^8*ex[3]^3*ex[4]*ex[6] + 3*ex[2]^9*ex[3]^3*ex[4]*ex[6] - 
    960*ex[2]^3*ex[3]^4*ex[4]*ex[6] - 3600*ex[2]^4*ex[3]^4*ex[4]*ex[6] - 
    4880*ex[2]^5*ex[3]^4*ex[4]*ex[6] - 2588*ex[2]^6*ex[3]^4*ex[4]*ex[6] - 
    124*ex[2]^7*ex[3]^4*ex[4]*ex[6] + 236*ex[2]^8*ex[3]^4*ex[4]*ex[6] + 
    12*ex[2]^9*ex[3]^4*ex[4]*ex[6] + 1440*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 
    4140*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] + 3967*ex[2]^4*ex[3]^2*ex[4]^2*ex[6] + 
    1207*ex[2]^5*ex[3]^2*ex[4]^2*ex[6] - 127*ex[2]^6*ex[3]^2*ex[4]^2*ex[6] - 
    67*ex[2]^7*ex[3]^2*ex[4]^2*ex[6] + 2880*ex[2]^2*ex[3]^3*ex[4]^2*ex[6] + 
    8940*ex[2]^3*ex[3]^3*ex[4]^2*ex[6] + 9003*ex[2]^4*ex[3]^3*ex[4]^2*ex[6] + 
    2018*ex[2]^5*ex[3]^3*ex[4]^2*ex[6] - 1628*ex[2]^6*ex[3]^3*ex[4]^2*ex[6] - 
    718*ex[2]^7*ex[3]^3*ex[4]^2*ex[6] - 15*ex[2]^8*ex[3]^3*ex[4]^2*ex[6] + 
    1440*ex[2]^2*ex[3]^4*ex[4]^2*ex[6] + 4800*ex[2]^3*ex[3]^4*ex[4]^2*ex[6] + 
    4920*ex[2]^4*ex[3]^4*ex[4]^2*ex[6] + 232*ex[2]^5*ex[3]^4*ex[4]^2*ex[6] - 
    2344*ex[2]^6*ex[3]^4*ex[4]^2*ex[6] - 1064*ex[2]^7*ex[3]^4*ex[4]^2*ex[6] - 
    48*ex[2]^8*ex[3]^4*ex[4]^2*ex[6] - 960*ex[2]*ex[3]*ex[4]^3*ex[6] - 
    2220*ex[2]^2*ex[3]*ex[4]^3*ex[6] - 1411*ex[2]^3*ex[3]*ex[4]^3*ex[6] - 
    32*ex[2]^4*ex[3]*ex[4]^3*ex[6] + 119*ex[2]^5*ex[3]*ex[4]^3*ex[6] - 
    2880*ex[2]*ex[3]^2*ex[4]^3*ex[6] - 6840*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] - 
    3614*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] + 2142*ex[2]^4*ex[3]^2*ex[4]^3*ex[6] + 
    2166*ex[2]^5*ex[3]^2*ex[4]^3*ex[6] + 370*ex[2]^6*ex[3]^2*ex[4]^3*ex[6] - 
    2880*ex[2]*ex[3]^3*ex[4]^3*ex[6] - 7020*ex[2]^2*ex[3]^3*ex[4]^3*ex[6] - 
    2283*ex[2]^3*ex[3]^3*ex[4]^3*ex[6] + 6690*ex[2]^4*ex[3]^3*ex[4]^3*ex[6] + 
    6576*ex[2]^5*ex[3]^3*ex[4]^3*ex[6] + 1770*ex[2]^6*ex[3]^3*ex[4]^3*ex[6] + 
    27*ex[2]^7*ex[3]^3*ex[4]^3*ex[6] - 960*ex[2]*ex[3]^4*ex[4]^3*ex[6] - 
    2400*ex[2]^2*ex[3]^4*ex[4]^3*ex[6] - 80*ex[2]^3*ex[3]^4*ex[4]^3*ex[6] + 
    4712*ex[2]^4*ex[3]^4*ex[4]^3*ex[6] + 4936*ex[2]^5*ex[3]^4*ex[4]^3*ex[6] + 
    1656*ex[2]^6*ex[3]^4*ex[4]^3*ex[6] + 72*ex[2]^7*ex[3]^4*ex[4]^3*ex[6] + 
    240*ex[4]^4*ex[6] + 420*ex[2]*ex[4]^4*ex[6] + 105*ex[2]^2*ex[4]^4*ex[6] - 
    63*ex[2]^3*ex[4]^4*ex[6] + 960*ex[3]*ex[4]^4*ex[6] + 
    1260*ex[2]*ex[3]*ex[4]^4*ex[6] - 989*ex[2]^2*ex[3]*ex[4]^4*ex[6] - 
    1858*ex[2]^3*ex[3]*ex[4]^4*ex[6] - 569*ex[2]^4*ex[3]*ex[4]^4*ex[6] + 
    1440*ex[3]^2*ex[4]^4*ex[6] + 1260*ex[2]*ex[3]^2*ex[4]^4*ex[6] - 
    4673*ex[2]^2*ex[3]^2*ex[4]^4*ex[6] - 7905*ex[2]^3*ex[3]^2*ex[4]^4*ex[6] - 
    3951*ex[2]^4*ex[3]^2*ex[4]^4*ex[6] - 539*ex[2]^5*ex[3]^2*ex[4]^4*ex[6] + 
    960*ex[3]^3*ex[4]^4*ex[6] + 420*ex[2]*ex[3]^3*ex[4]^4*ex[6] - 
    5959*ex[2]^2*ex[3]^3*ex[4]^4*ex[6] - 10938*ex[2]^3*ex[3]^3*ex[4]^4*
     ex[6] - 7140*ex[2]^4*ex[3]^3*ex[4]^4*ex[6] - 
    1642*ex[2]^5*ex[3]^3*ex[4]^4*ex[6] - 21*ex[2]^6*ex[3]^3*ex[4]^4*ex[6] + 
    240*ex[3]^4*ex[4]^4*ex[6] - 2380*ex[2]^2*ex[3]^4*ex[4]^4*ex[6] - 
    4828*ex[2]^3*ex[3]^4*ex[4]^4*ex[6] - 3764*ex[2]^4*ex[3]^4*ex[4]^4*ex[6] - 
    1124*ex[2]^5*ex[3]^4*ex[4]^4*ex[6] - 48*ex[2]^6*ex[3]^4*ex[4]^4*ex[6] + 
    240*ex[4]^5*ex[6] + 480*ex[2]*ex[4]^5*ex[6] + 228*ex[2]^2*ex[4]^5*ex[6] + 
    960*ex[3]*ex[4]^5*ex[6] + 2400*ex[2]*ex[3]*ex[4]^5*ex[6] + 
    1890*ex[2]^2*ex[3]*ex[4]^5*ex[6] + 450*ex[2]^3*ex[3]*ex[4]^5*ex[6] + 
    1440*ex[3]^2*ex[4]^5*ex[6] + 4320*ex[2]*ex[3]^2*ex[4]^5*ex[6] + 
    4556*ex[2]^2*ex[3]^2*ex[4]^5*ex[6] + 1912*ex[2]^3*ex[3]^2*ex[4]^5*ex[6] + 
    236*ex[2]^4*ex[3]^2*ex[4]^5*ex[6] + 960*ex[3]^3*ex[4]^5*ex[6] + 
    3360*ex[2]*ex[3]^3*ex[4]^5*ex[6] + 4354*ex[2]^2*ex[3]^3*ex[4]^5*ex[6] + 
    2474*ex[2]^3*ex[3]^3*ex[4]^5*ex[6] + 526*ex[2]^4*ex[3]^3*ex[4]^5*ex[6] + 
    6*ex[2]^5*ex[3]^3*ex[4]^5*ex[6] + 240*ex[3]^4*ex[4]^5*ex[6] + 
    960*ex[2]*ex[3]^4*ex[4]^5*ex[6] + 1460*ex[2]^2*ex[3]^4*ex[4]^5*ex[6] + 
    1012*ex[2]^3*ex[3]^4*ex[4]^5*ex[6] + 284*ex[2]^4*ex[3]^4*ex[4]^5*ex[6] + 
    12*ex[2]^5*ex[3]^4*ex[4]^5*ex[6] - 120*ex[2]^4*ex[3]^4*ex[6]^2 - 
    480*ex[2]^5*ex[3]^4*ex[6]^2 - 730*ex[2]^6*ex[3]^4*ex[6]^2 - 
    506*ex[2]^7*ex[3]^4*ex[6]^2 - 142*ex[2]^8*ex[3]^4*ex[6]^2 - 
    6*ex[2]^9*ex[3]^4*ex[6]^2 + 480*ex[2]^3*ex[3]^3*ex[4]*ex[6]^2 + 
    1680*ex[2]^4*ex[3]^3*ex[4]*ex[6]^2 + 2177*ex[2]^5*ex[3]^3*ex[4]*ex[6]^2 + 
    1237*ex[2]^6*ex[3]^3*ex[4]*ex[6]^2 + 263*ex[2]^7*ex[3]^3*ex[4]*ex[6]^2 + 
    3*ex[2]^8*ex[3]^3*ex[4]*ex[6]^2 + 480*ex[2]^3*ex[3]^4*ex[4]*ex[6]^2 + 
    1920*ex[2]^4*ex[3]^4*ex[4]*ex[6]^2 + 2920*ex[2]^5*ex[3]^4*ex[4]*ex[6]^2 + 
    2024*ex[2]^6*ex[3]^4*ex[4]*ex[6]^2 + 568*ex[2]^7*ex[3]^4*ex[4]*ex[6]^2 + 
    24*ex[2]^8*ex[3]^4*ex[4]*ex[6]^2 - 720*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2 - 
    2160*ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^2 - 2278*ex[2]^4*ex[3]^2*ex[4]^2*
     ex[6]^2 - 956*ex[2]^5*ex[3]^2*ex[4]^2*ex[6]^2 - 
    118*ex[2]^6*ex[3]^2*ex[4]^2*ex[6]^2 - 1440*ex[2]^2*ex[3]^3*ex[4]^2*
     ex[6]^2 - 5040*ex[2]^3*ex[3]^3*ex[4]^2*ex[6]^2 - 
    6531*ex[2]^4*ex[3]^3*ex[4]^2*ex[6]^2 - 3711*ex[2]^5*ex[3]^3*ex[4]^2*
     ex[6]^2 - 789*ex[2]^6*ex[3]^3*ex[4]^2*ex[6]^2 - 
    9*ex[2]^7*ex[3]^3*ex[4]^2*ex[6]^2 - 720*ex[2]^2*ex[3]^4*ex[4]^2*ex[6]^2 - 
    2880*ex[2]^3*ex[3]^4*ex[4]^2*ex[6]^2 - 4380*ex[2]^4*ex[3]^4*ex[4]^2*
     ex[6]^2 - 3036*ex[2]^5*ex[3]^4*ex[4]^2*ex[6]^2 - 
    852*ex[2]^6*ex[3]^4*ex[4]^2*ex[6]^2 - 36*ex[2]^7*ex[3]^4*ex[4]^2*
     ex[6]^2 + 480*ex[2]*ex[3]*ex[4]^3*ex[6]^2 + 1200*ex[2]^2*ex[3]*ex[4]^3*
     ex[6]^2 + 945*ex[2]^3*ex[3]*ex[4]^3*ex[6]^2 + 
    225*ex[2]^4*ex[3]*ex[4]^3*ex[6]^2 + 1440*ex[2]*ex[3]^2*ex[4]^3*ex[6]^2 + 
    4320*ex[2]^2*ex[3]^2*ex[4]^3*ex[6]^2 + 4556*ex[2]^3*ex[3]^2*ex[4]^3*
     ex[6]^2 + 1912*ex[2]^4*ex[3]^2*ex[4]^3*ex[6]^2 + 
    236*ex[2]^5*ex[3]^2*ex[4]^3*ex[6]^2 + 1440*ex[2]*ex[3]^3*ex[4]^3*
     ex[6]^2 + 5040*ex[2]^2*ex[3]^3*ex[4]^3*ex[6]^2 + 
    6531*ex[2]^3*ex[3]^3*ex[4]^3*ex[6]^2 + 3711*ex[2]^4*ex[3]^3*ex[4]^3*
     ex[6]^2 + 789*ex[2]^5*ex[3]^3*ex[4]^3*ex[6]^2 + 
    9*ex[2]^6*ex[3]^3*ex[4]^3*ex[6]^2 + 480*ex[2]*ex[3]^4*ex[4]^3*ex[6]^2 + 
    1920*ex[2]^2*ex[3]^4*ex[4]^3*ex[6]^2 + 2920*ex[2]^3*ex[3]^4*ex[4]^3*
     ex[6]^2 + 2024*ex[2]^4*ex[3]^4*ex[4]^3*ex[6]^2 + 
    568*ex[2]^5*ex[3]^4*ex[4]^3*ex[6]^2 + 24*ex[2]^6*ex[3]^4*ex[4]^3*
     ex[6]^2 - 120*ex[4]^4*ex[6]^2 - 240*ex[2]*ex[4]^4*ex[6]^2 - 
    114*ex[2]^2*ex[4]^4*ex[6]^2 - 480*ex[3]*ex[4]^4*ex[6]^2 - 
    1200*ex[2]*ex[3]*ex[4]^4*ex[6]^2 - 945*ex[2]^2*ex[3]*ex[4]^4*ex[6]^2 - 
    225*ex[2]^3*ex[3]*ex[4]^4*ex[6]^2 - 720*ex[3]^2*ex[4]^4*ex[6]^2 - 
    2160*ex[2]*ex[3]^2*ex[4]^4*ex[6]^2 - 2278*ex[2]^2*ex[3]^2*ex[4]^4*
     ex[6]^2 - 956*ex[2]^3*ex[3]^2*ex[4]^4*ex[6]^2 - 
    118*ex[2]^4*ex[3]^2*ex[4]^4*ex[6]^2 - 480*ex[3]^3*ex[4]^4*ex[6]^2 - 
    1680*ex[2]*ex[3]^3*ex[4]^4*ex[6]^2 - 2177*ex[2]^2*ex[3]^3*ex[4]^4*
     ex[6]^2 - 1237*ex[2]^3*ex[3]^3*ex[4]^4*ex[6]^2 - 
    263*ex[2]^4*ex[3]^3*ex[4]^4*ex[6]^2 - 3*ex[2]^5*ex[3]^3*ex[4]^4*ex[6]^2 - 
    120*ex[3]^4*ex[4]^4*ex[6]^2 - 480*ex[2]*ex[3]^4*ex[4]^4*ex[6]^2 - 
    730*ex[2]^2*ex[3]^4*ex[4]^4*ex[6]^2 - 506*ex[2]^3*ex[3]^4*ex[4]^4*
     ex[6]^2 - 142*ex[2]^4*ex[3]^4*ex[4]^4*ex[6]^2 - 
    6*ex[2]^5*ex[3]^4*ex[4]^4*ex[6]^2, 
  y[102] -> -33 - 38*ex[2] + 5*ex[4] - 5*ex[6], 
  y[103] -> -120*ex[2]^4*ex[3]^4 - 480*ex[2]^5*ex[3]^4 - 
    730*ex[2]^6*ex[3]^4 - 506*ex[2]^7*ex[3]^4 - 142*ex[2]^8*ex[3]^4 - 
    6*ex[2]^9*ex[3]^4 + 480*ex[2]^3*ex[3]^3*ex[4] + 
    1620*ex[2]^4*ex[3]^3*ex[4] + 1944*ex[2]^5*ex[3]^3*ex[4] + 
    884*ex[2]^6*ex[3]^3*ex[4] + 10*ex[2]^7*ex[3]^3*ex[4] - 
    76*ex[2]^8*ex[3]^3*ex[4] - 6*ex[2]^9*ex[3]^3*ex[4] + 
    480*ex[2]^3*ex[3]^4*ex[4] + 1680*ex[2]^4*ex[3]^4*ex[4] + 
    1960*ex[2]^5*ex[3]^4*ex[4] + 564*ex[2]^6*ex[3]^4*ex[4] - 
    444*ex[2]^7*ex[3]^4*ex[4] - 260*ex[2]^8*ex[3]^4*ex[4] - 
    12*ex[2]^9*ex[3]^4*ex[4] - 720*ex[2]^2*ex[3]^2*ex[4]^2 - 
    1980*ex[2]^3*ex[3]^2*ex[4]^2 - 1725*ex[2]^4*ex[3]^2*ex[4]^2 - 
    348*ex[2]^5*ex[3]^2*ex[4]^2 + 159*ex[2]^6*ex[3]^2*ex[4]^2 + 
    42*ex[2]^7*ex[3]^2*ex[4]^2 - 1440*ex[2]^2*ex[3]^3*ex[4]^2 - 
    3900*ex[2]^3*ex[3]^3*ex[4]^2 - 2532*ex[2]^4*ex[3]^3*ex[4]^2 + 
    1472*ex[2]^5*ex[3]^3*ex[4]^2 + 2100*ex[2]^6*ex[3]^3*ex[4]^2 + 
    510*ex[2]^7*ex[3]^3*ex[4]^2 - 52*ex[2]^8*ex[3]^3*ex[4]^2 - 
    6*ex[2]^9*ex[3]^3*ex[4]^2 - 720*ex[2]^2*ex[3]^4*ex[4]^2 - 
    1920*ex[2]^3*ex[3]^4*ex[4]^2 - 660*ex[2]^4*ex[3]^4*ex[4]^2 + 
    2324*ex[2]^5*ex[3]^4*ex[4]^2 + 2466*ex[2]^6*ex[3]^4*ex[4]^2 + 
    594*ex[2]^7*ex[3]^4*ex[4]^2 - 94*ex[2]^8*ex[3]^4*ex[4]^2 - 
    6*ex[2]^9*ex[3]^4*ex[4]^2 + 480*ex[2]*ex[3]*ex[4]^3 + 
    1020*ex[2]^2*ex[3]*ex[4]^3 + 538*ex[2]^3*ex[3]*ex[4]^3 - 
    58*ex[2]^4*ex[3]*ex[4]^3 - 60*ex[2]^5*ex[3]*ex[4]^3 - 
    4*ex[2]^6*ex[3]*ex[4]^3 + 1440*ex[2]*ex[3]^2*ex[4]^3 + 
    2520*ex[2]^2*ex[3]^2*ex[4]^3 - 690*ex[2]^3*ex[3]^2*ex[4]^3 - 
    3314*ex[2]^4*ex[3]^2*ex[4]^3 - 1640*ex[2]^5*ex[3]^2*ex[4]^3 - 
    58*ex[2]^6*ex[3]^2*ex[4]^3 + 38*ex[2]^7*ex[3]^2*ex[4]^3 + 
    1440*ex[2]*ex[3]^3*ex[4]^3 + 1980*ex[2]^2*ex[3]^3*ex[4]^3 - 
    3588*ex[2]^3*ex[3]^3*ex[4]^3 - 8040*ex[2]^4*ex[3]^3*ex[4]^3 - 
    4180*ex[2]^5*ex[3]^3*ex[4]^3 + 172*ex[2]^6*ex[3]^3*ex[4]^3 + 
    464*ex[2]^7*ex[3]^3*ex[4]^3 + 24*ex[2]^8*ex[3]^3*ex[4]^3 + 
    480*ex[2]*ex[3]^4*ex[4]^3 + 480*ex[2]^2*ex[3]^4*ex[4]^3 - 
    2360*ex[2]^3*ex[3]^4*ex[4]^3 - 4816*ex[2]^4*ex[3]^4*ex[4]^3 - 
    2584*ex[2]^5*ex[3]^4*ex[4]^3 + 344*ex[2]^6*ex[3]^4*ex[4]^3 + 
    496*ex[2]^7*ex[3]^4*ex[4]^3 + 24*ex[2]^8*ex[3]^4*ex[4]^3 - 120*ex[4]^4 - 
    180*ex[2]*ex[4]^4 - 27*ex[2]^2*ex[4]^4 + 28*ex[2]^3*ex[4]^4 - 
    480*ex[3]*ex[4]^4 - 60*ex[2]*ex[3]*ex[4]^4 + 1682*ex[2]^2*ex[3]*ex[4]^4 + 
    1546*ex[2]^3*ex[3]*ex[4]^4 + 236*ex[2]^4*ex[3]*ex[4]^4 - 
    48*ex[2]^5*ex[3]*ex[4]^4 - 720*ex[3]^2*ex[4]^4 + 
    900*ex[2]*ex[3]^2*ex[4]^4 + 5835*ex[2]^2*ex[3]^2*ex[4]^4 + 
    5512*ex[2]^3*ex[3]^2*ex[4]^4 + 518*ex[2]^4*ex[3]^2*ex[4]^4 - 
    980*ex[2]^5*ex[3]^2*ex[4]^4 - 201*ex[2]^6*ex[3]^2*ex[4]^4 - 
    480*ex[3]^3*ex[4]^4 + 1260*ex[2]*ex[3]^3*ex[4]^4 + 
    6516*ex[2]^2*ex[3]^3*ex[4]^4 + 6448*ex[2]^3*ex[3]^3*ex[4]^4 - 
    160*ex[2]^4*ex[3]^3*ex[4]^4 - 2816*ex[2]^5*ex[3]^3*ex[4]^4 - 
    1020*ex[2]^6*ex[3]^3*ex[4]^4 - 36*ex[2]^7*ex[3]^3*ex[4]^4 - 
    120*ex[3]^4*ex[4]^4 + 480*ex[2]*ex[3]^4*ex[4]^4 + 
    2390*ex[2]^2*ex[3]^4*ex[4]^4 + 2454*ex[2]^3*ex[3]^4*ex[4]^4 - 
    474*ex[2]^4*ex[3]^4*ex[4]^4 - 1906*ex[2]^5*ex[3]^4*ex[4]^4 - 
    804*ex[2]^6*ex[3]^4*ex[4]^4 - 36*ex[2]^7*ex[3]^4*ex[4]^4 - 240*ex[4]^5 - 
    420*ex[2]*ex[4]^5 - 142*ex[2]^2*ex[4]^5 + 28*ex[2]^3*ex[4]^5 - 
    960*ex[3]*ex[4]^5 - 1740*ex[2]*ex[3]*ex[4]^5 - 
    288*ex[2]^2*ex[3]*ex[4]^5 + 774*ex[2]^3*ex[3]*ex[4]^5 + 
    282*ex[2]^4*ex[3]*ex[4]^5 - 1440*ex[3]^2*ex[4]^5 - 
    2700*ex[2]*ex[3]^2*ex[4]^5 + 310*ex[2]^2*ex[3]^2*ex[4]^5 + 
    3248*ex[2]^3*ex[3]^2*ex[4]^5 + 1966*ex[2]^4*ex[3]^2*ex[4]^5 + 
    288*ex[2]^5*ex[3]^2*ex[4]^5 - 960*ex[3]^3*ex[4]^5 - 
    1860*ex[2]*ex[3]^3*ex[4]^5 + 916*ex[2]^2*ex[3]^3*ex[4]^5 + 
    4410*ex[2]^3*ex[3]^3*ex[4]^5 + 3456*ex[2]^4*ex[3]^3*ex[4]^5 + 
    886*ex[2]^5*ex[3]^3*ex[4]^5 + 24*ex[2]^6*ex[3]^3*ex[4]^5 - 
    240*ex[3]^4*ex[4]^5 - 480*ex[2]*ex[3]^4*ex[4]^5 + 
    460*ex[2]^2*ex[3]^4*ex[4]^5 + 1908*ex[2]^3*ex[3]^4*ex[4]^5 + 
    1740*ex[2]^4*ex[3]^4*ex[4]^5 + 556*ex[2]^5*ex[3]^4*ex[4]^5 + 
    24*ex[2]^6*ex[3]^4*ex[4]^5 - 120*ex[4]^6 - 240*ex[2]*ex[4]^6 - 
    115*ex[2]^2*ex[4]^6 - 480*ex[3]*ex[4]^6 - 1200*ex[2]*ex[3]*ex[4]^6 - 
    950*ex[2]^2*ex[3]*ex[4]^6 - 230*ex[2]^3*ex[3]*ex[4]^6 - 
    720*ex[3]^2*ex[4]^6 - 2160*ex[2]*ex[3]^2*ex[4]^6 - 
    2285*ex[2]^2*ex[3]^2*ex[4]^6 - 970*ex[2]^3*ex[3]^2*ex[4]^6 - 
    125*ex[2]^4*ex[3]^2*ex[4]^6 - 480*ex[3]^3*ex[4]^6 - 
    1680*ex[2]*ex[3]^3*ex[4]^6 - 2180*ex[2]^2*ex[3]^3*ex[4]^6 - 
    1246*ex[2]^3*ex[3]^3*ex[4]^6 - 272*ex[2]^4*ex[3]^3*ex[4]^6 - 
    6*ex[2]^5*ex[3]^3*ex[4]^6 - 120*ex[3]^4*ex[4]^6 - 
    480*ex[2]*ex[3]^4*ex[4]^6 - 730*ex[2]^2*ex[3]^4*ex[4]^6 - 
    506*ex[2]^3*ex[3]^4*ex[4]^6 - 142*ex[2]^4*ex[3]^4*ex[4]^6 - 
    6*ex[2]^5*ex[3]^4*ex[4]^6 + 240*ex[2]^4*ex[3]^4*ex[6] + 
    960*ex[2]^5*ex[3]^4*ex[6] + 1460*ex[2]^6*ex[3]^4*ex[6] + 
    1012*ex[2]^7*ex[3]^4*ex[6] + 284*ex[2]^8*ex[3]^4*ex[6] + 
    12*ex[2]^9*ex[3]^4*ex[6] - 960*ex[2]^3*ex[3]^3*ex[4]*ex[6] - 
    3300*ex[2]^4*ex[3]^3*ex[4]*ex[6] - 4124*ex[2]^5*ex[3]^3*ex[4]*ex[6] - 
    2130*ex[2]^6*ex[3]^3*ex[4]*ex[6] - 282*ex[2]^7*ex[3]^3*ex[4]*ex[6] + 
    70*ex[2]^8*ex[3]^3*ex[4]*ex[6] + 6*ex[2]^9*ex[3]^3*ex[4]*ex[6] - 
    960*ex[2]^3*ex[3]^4*ex[4]*ex[6] - 3600*ex[2]^4*ex[3]^4*ex[4]*ex[6] - 
    4880*ex[2]^5*ex[3]^4*ex[4]*ex[6] - 2588*ex[2]^6*ex[3]^4*ex[4]*ex[6] - 
    124*ex[2]^7*ex[3]^4*ex[4]*ex[6] + 236*ex[2]^8*ex[3]^4*ex[4]*ex[6] + 
    12*ex[2]^9*ex[3]^4*ex[4]*ex[6] + 1440*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 
    4140*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] + 4010*ex[2]^4*ex[3]^2*ex[4]^2*ex[6] + 
    1322*ex[2]^5*ex[3]^2*ex[4]^2*ex[6] - 26*ex[2]^6*ex[3]^2*ex[4]^2*ex[6] - 
    38*ex[2]^7*ex[3]^2*ex[4]^2*ex[6] + 2880*ex[2]^2*ex[3]^3*ex[4]^2*ex[6] + 
    8940*ex[2]^3*ex[3]^3*ex[4]^2*ex[6] + 9012*ex[2]^4*ex[3]^3*ex[4]^2*ex[6] + 
    2030*ex[2]^5*ex[3]^3*ex[4]^2*ex[6] - 1646*ex[2]^6*ex[3]^3*ex[4]^2*ex[6] - 
    754*ex[2]^7*ex[3]^3*ex[4]^2*ex[6] - 30*ex[2]^8*ex[3]^3*ex[4]^2*ex[6] + 
    1440*ex[2]^2*ex[3]^4*ex[4]^2*ex[6] + 4800*ex[2]^3*ex[3]^4*ex[4]^2*ex[6] + 
    4920*ex[2]^4*ex[3]^4*ex[4]^2*ex[6] + 232*ex[2]^5*ex[3]^4*ex[4]^2*ex[6] - 
    2344*ex[2]^6*ex[3]^4*ex[4]^2*ex[6] - 1064*ex[2]^7*ex[3]^4*ex[4]^2*ex[6] - 
    48*ex[2]^8*ex[3]^4*ex[4]^2*ex[6] - 960*ex[2]*ex[3]*ex[4]^3*ex[6] - 
    2220*ex[2]^2*ex[3]*ex[4]^3*ex[6] - 1488*ex[2]^3*ex[3]*ex[4]^3*ex[6] - 
    176*ex[2]^4*ex[3]*ex[4]^3*ex[6] + 52*ex[2]^5*ex[3]*ex[4]^3*ex[6] - 
    2880*ex[2]*ex[3]^2*ex[4]^3*ex[6] - 6840*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] - 
    3700*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] + 1926*ex[2]^4*ex[3]^2*ex[4]^3*ex[6] + 
    1992*ex[2]^5*ex[3]^2*ex[4]^3*ex[6] + 326*ex[2]^6*ex[3]^2*ex[4]^3*ex[6] - 
    2880*ex[2]*ex[3]^3*ex[4]^3*ex[6] - 7020*ex[2]^2*ex[3]^3*ex[4]^3*ex[6] - 
    2292*ex[2]^3*ex[3]^3*ex[4]^3*ex[6] + 6690*ex[2]^4*ex[3]^3*ex[4]^3*ex[6] + 
    6630*ex[2]^5*ex[3]^3*ex[4]^3*ex[6] + 1842*ex[2]^6*ex[3]^3*ex[4]^3*ex[6] + 
    54*ex[2]^7*ex[3]^3*ex[4]^3*ex[6] - 960*ex[2]*ex[3]^4*ex[4]^3*ex[6] - 
    2400*ex[2]^2*ex[3]^4*ex[4]^3*ex[6] - 80*ex[2]^3*ex[3]^4*ex[4]^3*ex[6] + 
    4712*ex[2]^4*ex[3]^4*ex[4]^3*ex[6] + 4936*ex[2]^5*ex[3]^4*ex[4]^3*ex[6] + 
    1656*ex[2]^6*ex[3]^4*ex[4]^3*ex[6] + 72*ex[2]^7*ex[3]^4*ex[4]^3*ex[6] + 
    240*ex[4]^4*ex[6] + 420*ex[2]*ex[4]^4*ex[6] + 142*ex[2]^2*ex[4]^4*ex[6] - 
    28*ex[2]^3*ex[4]^4*ex[6] + 960*ex[3]*ex[4]^4*ex[6] + 
    1260*ex[2]*ex[3]*ex[4]^4*ex[6] - 912*ex[2]^2*ex[3]*ex[4]^4*ex[6] - 
    1724*ex[2]^3*ex[3]*ex[4]^4*ex[6] - 512*ex[2]^4*ex[3]*ex[4]^4*ex[6] + 
    1440*ex[3]^2*ex[4]^4*ex[6] + 1260*ex[2]*ex[3]^2*ex[4]^4*ex[6] - 
    4630*ex[2]^2*ex[3]^2*ex[4]^4*ex[6] - 7818*ex[2]^3*ex[3]^2*ex[4]^4*ex[6] - 
    3906*ex[2]^4*ex[3]^2*ex[4]^4*ex[6] - 538*ex[2]^5*ex[3]^2*ex[4]^4*ex[6] + 
    960*ex[3]^3*ex[4]^4*ex[6] + 420*ex[2]*ex[3]^3*ex[4]^4*ex[6] - 
    5956*ex[2]^2*ex[3]^3*ex[4]^4*ex[6] - 10950*ex[2]^3*ex[3]^3*ex[4]^4*
     ex[6] - 7194*ex[2]^4*ex[3]^3*ex[4]^4*ex[6] - 
    1702*ex[2]^5*ex[3]^3*ex[4]^4*ex[6] - 42*ex[2]^6*ex[3]^3*ex[4]^4*ex[6] + 
    240*ex[3]^4*ex[4]^4*ex[6] - 2380*ex[2]^2*ex[3]^4*ex[4]^4*ex[6] - 
    4828*ex[2]^3*ex[3]^4*ex[4]^4*ex[6] - 3764*ex[2]^4*ex[3]^4*ex[4]^4*ex[6] - 
    1124*ex[2]^5*ex[3]^4*ex[4]^4*ex[6] - 48*ex[2]^6*ex[3]^4*ex[4]^4*ex[6] + 
    240*ex[4]^5*ex[6] + 480*ex[2]*ex[4]^5*ex[6] + 230*ex[2]^2*ex[4]^5*ex[6] + 
    960*ex[3]*ex[4]^5*ex[6] + 2400*ex[2]*ex[3]*ex[4]^5*ex[6] + 
    1900*ex[2]^2*ex[3]*ex[4]^5*ex[6] + 460*ex[2]^3*ex[3]*ex[4]^5*ex[6] + 
    1440*ex[3]^2*ex[4]^5*ex[6] + 4320*ex[2]*ex[3]^2*ex[4]^5*ex[6] + 
    4570*ex[2]^2*ex[3]^2*ex[4]^5*ex[6] + 1940*ex[2]^3*ex[3]^2*ex[4]^5*ex[6] + 
    250*ex[2]^4*ex[3]^2*ex[4]^5*ex[6] + 960*ex[3]^3*ex[4]^5*ex[6] + 
    3360*ex[2]*ex[3]^3*ex[4]^5*ex[6] + 4360*ex[2]^2*ex[3]^3*ex[4]^5*ex[6] + 
    2492*ex[2]^3*ex[3]^3*ex[4]^5*ex[6] + 544*ex[2]^4*ex[3]^3*ex[4]^5*ex[6] + 
    12*ex[2]^5*ex[3]^3*ex[4]^5*ex[6] + 240*ex[3]^4*ex[4]^5*ex[6] + 
    960*ex[2]*ex[3]^4*ex[4]^5*ex[6] + 1460*ex[2]^2*ex[3]^4*ex[4]^5*ex[6] + 
    1012*ex[2]^3*ex[3]^4*ex[4]^5*ex[6] + 284*ex[2]^4*ex[3]^4*ex[4]^5*ex[6] + 
    12*ex[2]^5*ex[3]^4*ex[4]^5*ex[6] - 120*ex[2]^4*ex[3]^4*ex[6]^2 - 
    480*ex[2]^5*ex[3]^4*ex[6]^2 - 730*ex[2]^6*ex[3]^4*ex[6]^2 - 
    506*ex[2]^7*ex[3]^4*ex[6]^2 - 142*ex[2]^8*ex[3]^4*ex[6]^2 - 
    6*ex[2]^9*ex[3]^4*ex[6]^2 + 480*ex[2]^3*ex[3]^3*ex[4]*ex[6]^2 + 
    1680*ex[2]^4*ex[3]^3*ex[4]*ex[6]^2 + 2180*ex[2]^5*ex[3]^3*ex[4]*ex[6]^2 + 
    1246*ex[2]^6*ex[3]^3*ex[4]*ex[6]^2 + 272*ex[2]^7*ex[3]^3*ex[4]*ex[6]^2 + 
    6*ex[2]^8*ex[3]^3*ex[4]*ex[6]^2 + 480*ex[2]^3*ex[3]^4*ex[4]*ex[6]^2 + 
    1920*ex[2]^4*ex[3]^4*ex[4]*ex[6]^2 + 2920*ex[2]^5*ex[3]^4*ex[4]*ex[6]^2 + 
    2024*ex[2]^6*ex[3]^4*ex[4]*ex[6]^2 + 568*ex[2]^7*ex[3]^4*ex[4]*ex[6]^2 + 
    24*ex[2]^8*ex[3]^4*ex[4]*ex[6]^2 - 720*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2 - 
    2160*ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^2 - 2285*ex[2]^4*ex[3]^2*ex[4]^2*
     ex[6]^2 - 970*ex[2]^5*ex[3]^2*ex[4]^2*ex[6]^2 - 
    125*ex[2]^6*ex[3]^2*ex[4]^2*ex[6]^2 - 1440*ex[2]^2*ex[3]^3*ex[4]^2*
     ex[6]^2 - 5040*ex[2]^3*ex[3]^3*ex[4]^2*ex[6]^2 - 
    6540*ex[2]^4*ex[3]^3*ex[4]^2*ex[6]^2 - 3738*ex[2]^5*ex[3]^3*ex[4]^2*
     ex[6]^2 - 816*ex[2]^6*ex[3]^3*ex[4]^2*ex[6]^2 - 
    18*ex[2]^7*ex[3]^3*ex[4]^2*ex[6]^2 - 720*ex[2]^2*ex[3]^4*ex[4]^2*
     ex[6]^2 - 2880*ex[2]^3*ex[3]^4*ex[4]^2*ex[6]^2 - 
    4380*ex[2]^4*ex[3]^4*ex[4]^2*ex[6]^2 - 3036*ex[2]^5*ex[3]^4*ex[4]^2*
     ex[6]^2 - 852*ex[2]^6*ex[3]^4*ex[4]^2*ex[6]^2 - 
    36*ex[2]^7*ex[3]^4*ex[4]^2*ex[6]^2 + 480*ex[2]*ex[3]*ex[4]^3*ex[6]^2 + 
    1200*ex[2]^2*ex[3]*ex[4]^3*ex[6]^2 + 950*ex[2]^3*ex[3]*ex[4]^3*ex[6]^2 + 
    230*ex[2]^4*ex[3]*ex[4]^3*ex[6]^2 + 1440*ex[2]*ex[3]^2*ex[4]^3*ex[6]^2 + 
    4320*ex[2]^2*ex[3]^2*ex[4]^3*ex[6]^2 + 4570*ex[2]^3*ex[3]^2*ex[4]^3*
     ex[6]^2 + 1940*ex[2]^4*ex[3]^2*ex[4]^3*ex[6]^2 + 
    250*ex[2]^5*ex[3]^2*ex[4]^3*ex[6]^2 + 1440*ex[2]*ex[3]^3*ex[4]^3*
     ex[6]^2 + 5040*ex[2]^2*ex[3]^3*ex[4]^3*ex[6]^2 + 
    6540*ex[2]^3*ex[3]^3*ex[4]^3*ex[6]^2 + 3738*ex[2]^4*ex[3]^3*ex[4]^3*
     ex[6]^2 + 816*ex[2]^5*ex[3]^3*ex[4]^3*ex[6]^2 + 
    18*ex[2]^6*ex[3]^3*ex[4]^3*ex[6]^2 + 480*ex[2]*ex[3]^4*ex[4]^3*ex[6]^2 + 
    1920*ex[2]^2*ex[3]^4*ex[4]^3*ex[6]^2 + 2920*ex[2]^3*ex[3]^4*ex[4]^3*
     ex[6]^2 + 2024*ex[2]^4*ex[3]^4*ex[4]^3*ex[6]^2 + 
    568*ex[2]^5*ex[3]^4*ex[4]^3*ex[6]^2 + 24*ex[2]^6*ex[3]^4*ex[4]^3*
     ex[6]^2 - 120*ex[4]^4*ex[6]^2 - 240*ex[2]*ex[4]^4*ex[6]^2 - 
    115*ex[2]^2*ex[4]^4*ex[6]^2 - 480*ex[3]*ex[4]^4*ex[6]^2 - 
    1200*ex[2]*ex[3]*ex[4]^4*ex[6]^2 - 950*ex[2]^2*ex[3]*ex[4]^4*ex[6]^2 - 
    230*ex[2]^3*ex[3]*ex[4]^4*ex[6]^2 - 720*ex[3]^2*ex[4]^4*ex[6]^2 - 
    2160*ex[2]*ex[3]^2*ex[4]^4*ex[6]^2 - 2285*ex[2]^2*ex[3]^2*ex[4]^4*
     ex[6]^2 - 970*ex[2]^3*ex[3]^2*ex[4]^4*ex[6]^2 - 
    125*ex[2]^4*ex[3]^2*ex[4]^4*ex[6]^2 - 480*ex[3]^3*ex[4]^4*ex[6]^2 - 
    1680*ex[2]*ex[3]^3*ex[4]^4*ex[6]^2 - 2180*ex[2]^2*ex[3]^3*ex[4]^4*
     ex[6]^2 - 1246*ex[2]^3*ex[3]^3*ex[4]^4*ex[6]^2 - 
    272*ex[2]^4*ex[3]^3*ex[4]^4*ex[6]^2 - 6*ex[2]^5*ex[3]^3*ex[4]^4*ex[6]^2 - 
    120*ex[3]^4*ex[4]^4*ex[6]^2 - 480*ex[2]*ex[3]^4*ex[4]^4*ex[6]^2 - 
    730*ex[2]^2*ex[3]^4*ex[4]^4*ex[6]^2 - 506*ex[2]^3*ex[3]^4*ex[4]^4*
     ex[6]^2 - 142*ex[2]^4*ex[3]^4*ex[4]^4*ex[6]^2 - 
    6*ex[2]^5*ex[3]^4*ex[4]^4*ex[6]^2, y[104] -> 3 + 4*ex[2] - ex[4] + ex[6], 
  y[105] -> 5*ex[2]*ex[3] - 5*ex[4] + 8*ex[2]*ex[4] - 5*ex[3]*ex[4] + 
    5*ex[2]*ex[3]*ex[4] - 5*ex[4]^2 - 5*ex[3]*ex[4]^2 - 5*ex[2]*ex[3]*ex[6] + 
    5*ex[4]*ex[6] + 5*ex[3]*ex[4]*ex[6], 
  y[106] -> ex[2]^2*ex[3]^2 - 3*ex[2]*ex[3]*ex[4] - 2*ex[2]*ex[3]^2*ex[4] + 
    2*ex[2]^2*ex[3]^2*ex[4] + 3*ex[3]*ex[4]^2 - 4*ex[2]*ex[3]*ex[4]^2 + 
    ex[3]^2*ex[4]^2 - 4*ex[2]*ex[3]^2*ex[4]^2 + ex[2]^2*ex[3]^2*ex[4]^2 + 
    4*ex[4]^3 + 4*ex[3]*ex[4]^3 - ex[2]*ex[3]*ex[4]^3 + 2*ex[3]^2*ex[4]^3 - 
    2*ex[2]*ex[3]^2*ex[4]^3 + ex[3]*ex[4]^4 + ex[3]^2*ex[4]^4 - 
    2*ex[2]^2*ex[3]^2*ex[6] + 4*ex[2]*ex[3]*ex[4]*ex[6] + 
    4*ex[2]*ex[3]^2*ex[4]*ex[6] - 2*ex[2]^2*ex[3]^2*ex[4]*ex[6] - 
    4*ex[4]^2*ex[6] - 4*ex[3]*ex[4]^2*ex[6] + 2*ex[2]*ex[3]*ex[4]^2*ex[6] - 
    2*ex[3]^2*ex[4]^2*ex[6] + 4*ex[2]*ex[3]^2*ex[4]^2*ex[6] - 
    2*ex[3]*ex[4]^3*ex[6] - 2*ex[3]^2*ex[4]^3*ex[6] + 
    ex[2]^2*ex[3]^2*ex[6]^2 - ex[2]*ex[3]*ex[4]*ex[6]^2 - 
    2*ex[2]*ex[3]^2*ex[4]*ex[6]^2 + ex[3]*ex[4]^2*ex[6]^2 + 
    ex[3]^2*ex[4]^2*ex[6]^2, y[107] -> -20*ex[2]^2*ex[3]^2 - 
    40*ex[2]^3*ex[3]^2 - 19*ex[2]^4*ex[3]^2 + 2*ex[2]^5*ex[3]^2 + 
    ex[2]^6*ex[3]^2 + 40*ex[2]*ex[3]*ex[4] + 48*ex[2]^2*ex[3]*ex[4] - 
    28*ex[2]^3*ex[3]*ex[4] - 40*ex[2]^4*ex[3]*ex[4] - 4*ex[2]^5*ex[3]*ex[4] + 
    40*ex[2]*ex[3]^2*ex[4] + 40*ex[2]^2*ex[3]^2*ex[4] - 
    42*ex[2]^3*ex[3]^2*ex[4] - 42*ex[2]^4*ex[3]^2*ex[4] + 
    2*ex[2]^5*ex[3]^2*ex[4] + 2*ex[2]^6*ex[3]^2*ex[4] - 20*ex[4]^2 - 
    8*ex[2]*ex[4]^2 + 72*ex[2]^2*ex[4]^2 + 80*ex[2]^3*ex[4]^2 + 
    16*ex[2]^4*ex[4]^2 - 40*ex[3]*ex[4]^2 + 32*ex[2]*ex[3]*ex[4]^2 + 
    156*ex[2]^2*ex[3]*ex[4]^2 + 52*ex[2]^3*ex[3]*ex[4]^2 - 
    36*ex[2]^4*ex[3]*ex[4]^2 - 4*ex[2]^5*ex[3]*ex[4]^2 - 20*ex[3]^2*ex[4]^2 + 
    40*ex[2]*ex[3]^2*ex[4]^2 + 121*ex[2]^2*ex[3]^2*ex[4]^2 + 
    38*ex[2]^3*ex[3]^2*ex[4]^2 - 26*ex[2]^4*ex[3]^2*ex[4]^2 - 
    2*ex[2]^5*ex[3]^2*ex[4]^2 + ex[2]^6*ex[3]^2*ex[4]^2 - 40*ex[4]^3 - 
    48*ex[2]*ex[4]^3 + 32*ex[2]^2*ex[4]^3 + 48*ex[2]^3*ex[4]^3 - 
    80*ex[3]*ex[4]^3 - 88*ex[2]*ex[3]*ex[4]^3 + 68*ex[2]^2*ex[3]*ex[4]^3 + 
    80*ex[2]^3*ex[3]*ex[4]^3 + 4*ex[2]^4*ex[3]*ex[4]^3 - 40*ex[3]^2*ex[4]^3 - 
    40*ex[2]*ex[3]^2*ex[4]^3 + 42*ex[2]^2*ex[3]^2*ex[4]^3 + 
    42*ex[2]^3*ex[3]^2*ex[4]^3 - 2*ex[2]^4*ex[3]^2*ex[4]^3 - 
    2*ex[2]^5*ex[3]^2*ex[4]^3 - 20*ex[4]^4 - 40*ex[2]*ex[4]^4 - 
    24*ex[2]^2*ex[4]^4 - 40*ex[3]*ex[4]^4 - 80*ex[2]*ex[3]*ex[4]^4 - 
    40*ex[2]^2*ex[3]*ex[4]^4 - 20*ex[3]^2*ex[4]^4 - 
    40*ex[2]*ex[3]^2*ex[4]^4 - 19*ex[2]^2*ex[3]^2*ex[4]^4 + 
    2*ex[2]^3*ex[3]^2*ex[4]^4 + ex[2]^4*ex[3]^2*ex[4]^4 + 
    40*ex[2]^2*ex[3]^2*ex[6] + 80*ex[2]^3*ex[3]^2*ex[6] + 
    38*ex[2]^4*ex[3]^2*ex[6] - 4*ex[2]^5*ex[3]^2*ex[6] - 
    2*ex[2]^6*ex[3]^2*ex[6] - 80*ex[2]*ex[3]*ex[4]*ex[6] - 
    128*ex[2]^2*ex[3]*ex[4]*ex[6] - 12*ex[2]^3*ex[3]*ex[4]*ex[6] + 
    40*ex[2]^4*ex[3]*ex[4]*ex[6] + 4*ex[2]^5*ex[3]*ex[4]*ex[6] - 
    80*ex[2]*ex[3]^2*ex[4]*ex[6] - 120*ex[2]^2*ex[3]^2*ex[4]*ex[6] + 
    4*ex[2]^3*ex[3]^2*ex[4]*ex[6] + 46*ex[2]^4*ex[3]^2*ex[4]*ex[6] - 
    2*ex[2]^6*ex[3]^2*ex[4]*ex[6] + 40*ex[4]^2*ex[6] + 
    48*ex[2]*ex[4]^2*ex[6] - 32*ex[2]^2*ex[4]^2*ex[6] - 
    48*ex[2]^3*ex[4]^2*ex[6] + 80*ex[3]*ex[4]^2*ex[6] + 
    48*ex[2]*ex[3]*ex[4]^2*ex[6] - 148*ex[2]^2*ex[3]*ex[4]^2*ex[6] - 
    120*ex[2]^3*ex[3]*ex[4]^2*ex[6] - 4*ex[2]^4*ex[3]*ex[4]^2*ex[6] + 
    40*ex[3]^2*ex[4]^2*ex[6] - 122*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] - 
    80*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] + 6*ex[2]^4*ex[3]^2*ex[4]^2*ex[6] + 
    4*ex[2]^5*ex[3]^2*ex[4]^2*ex[6] + 40*ex[4]^3*ex[6] + 
    80*ex[2]*ex[4]^3*ex[6] + 48*ex[2]^2*ex[4]^3*ex[6] + 
    80*ex[3]*ex[4]^3*ex[6] + 160*ex[2]*ex[3]*ex[4]^3*ex[6] + 
    80*ex[2]^2*ex[3]*ex[4]^3*ex[6] + 40*ex[3]^2*ex[4]^3*ex[6] + 
    80*ex[2]*ex[3]^2*ex[4]^3*ex[6] + 38*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] - 
    4*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] - 2*ex[2]^4*ex[3]^2*ex[4]^3*ex[6] - 
    20*ex[2]^2*ex[3]^2*ex[6]^2 - 40*ex[2]^3*ex[3]^2*ex[6]^2 - 
    19*ex[2]^4*ex[3]^2*ex[6]^2 + 2*ex[2]^5*ex[3]^2*ex[6]^2 + 
    ex[2]^6*ex[3]^2*ex[6]^2 + 40*ex[2]*ex[3]*ex[4]*ex[6]^2 + 
    80*ex[2]^2*ex[3]*ex[4]*ex[6]^2 + 40*ex[2]^3*ex[3]*ex[4]*ex[6]^2 + 
    40*ex[2]*ex[3]^2*ex[4]*ex[6]^2 + 80*ex[2]^2*ex[3]^2*ex[4]*ex[6]^2 + 
    38*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 - 4*ex[2]^4*ex[3]^2*ex[4]*ex[6]^2 - 
    2*ex[2]^5*ex[3]^2*ex[4]*ex[6]^2 - 20*ex[4]^2*ex[6]^2 - 
    40*ex[2]*ex[4]^2*ex[6]^2 - 24*ex[2]^2*ex[4]^2*ex[6]^2 - 
    40*ex[3]*ex[4]^2*ex[6]^2 - 80*ex[2]*ex[3]*ex[4]^2*ex[6]^2 - 
    40*ex[2]^2*ex[3]*ex[4]^2*ex[6]^2 - 20*ex[3]^2*ex[4]^2*ex[6]^2 - 
    40*ex[2]*ex[3]^2*ex[4]^2*ex[6]^2 - 19*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2 + 
    2*ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^2 + ex[2]^4*ex[3]^2*ex[4]^2*ex[6]^2, 
  y[108] -> -19*ex[2]^2*ex[3]^2 - 34*ex[2]^3*ex[3]^2 - 13*ex[2]^4*ex[3]^2 + 
    38*ex[2]*ex[3]^2*ex[4] + 26*ex[2]^2*ex[3]^2*ex[4] - 
    50*ex[2]^3*ex[3]^2*ex[4] - 26*ex[2]^4*ex[3]^2*ex[4] + 
    40*ex[2]*ex[3]*ex[4]^2 + 72*ex[2]^2*ex[3]*ex[4]^2 + 
    28*ex[2]^3*ex[3]*ex[4]^2 - 19*ex[3]^2*ex[4]^2 + 
    50*ex[2]*ex[3]^2*ex[4]^2 + 114*ex[2]^2*ex[3]^2*ex[4]^2 + 
    2*ex[2]^3*ex[3]^2*ex[4]^2 - 13*ex[2]^4*ex[3]^2*ex[4]^2 - 
    40*ex[3]*ex[4]^3 - 24*ex[2]*ex[3]*ex[4]^3 + 60*ex[2]^2*ex[3]*ex[4]^3 + 
    28*ex[2]^3*ex[3]*ex[4]^3 - 42*ex[3]^2*ex[4]^3 - 
    26*ex[2]*ex[3]^2*ex[4]^3 + 74*ex[2]^2*ex[3]^2*ex[4]^3 + 
    18*ex[2]^3*ex[3]^2*ex[4]^3 - 22*ex[4]^4 - 40*ex[2]*ex[4]^4 - 
    16*ex[2]^2*ex[4]^4 - 48*ex[3]*ex[4]^4 - 84*ex[2]*ex[3]*ex[4]^4 - 
    12*ex[2]^2*ex[3]*ex[4]^4 - 25*ex[3]^2*ex[4]^4 - 
    50*ex[2]*ex[3]^2*ex[4]^4 + 5*ex[2]^2*ex[3]^2*ex[4]^4 - 4*ex[4]^5 - 
    8*ex[2]*ex[4]^5 - 4*ex[3]*ex[4]^5 - 20*ex[2]*ex[3]*ex[4]^5 - 
    12*ex[2]*ex[3]^2*ex[4]^5 + 2*ex[4]^6 + 4*ex[3]*ex[4]^6 + 
    2*ex[3]^2*ex[4]^6 + 42*ex[2]^2*ex[3]^2*ex[6] + 76*ex[2]^3*ex[3]^2*ex[6] + 
    26*ex[2]^4*ex[3]^2*ex[6] - 40*ex[2]*ex[3]*ex[4]*ex[6] - 
    72*ex[2]^2*ex[3]*ex[4]*ex[6] - 28*ex[2]^3*ex[3]*ex[4]*ex[6] - 
    84*ex[2]*ex[3]^2*ex[4]*ex[6] - 102*ex[2]^2*ex[3]^2*ex[4]*ex[6] + 
    48*ex[2]^3*ex[3]^2*ex[4]*ex[6] + 26*ex[2]^4*ex[3]^2*ex[4]*ex[6] + 
    40*ex[3]*ex[4]^2*ex[6] - 24*ex[2]*ex[3]*ex[4]^2*ex[6] - 
    148*ex[2]^2*ex[3]*ex[4]^2*ex[6] - 56*ex[2]^3*ex[3]*ex[4]^2*ex[6] + 
    42*ex[3]^2*ex[4]^2*ex[6] - 24*ex[2]*ex[3]^2*ex[4]^2*ex[6] - 
    174*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] - 28*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] + 
    44*ex[4]^3*ex[6] + 80*ex[2]*ex[4]^3*ex[6] + 32*ex[2]^2*ex[4]^3*ex[6] + 
    96*ex[3]*ex[4]^3*ex[6] + 164*ex[2]*ex[3]*ex[4]^3*ex[6] + 
    8*ex[2]^2*ex[3]*ex[4]^3*ex[6] + 50*ex[3]^2*ex[4]^3*ex[6] + 
    100*ex[2]*ex[3]^2*ex[4]^3*ex[6] - 30*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] + 
    12*ex[4]^4*ex[6] + 24*ex[2]*ex[4]^4*ex[6] + 12*ex[3]*ex[4]^4*ex[6] + 
    64*ex[2]*ex[3]*ex[4]^4*ex[6] + 40*ex[2]*ex[3]^2*ex[4]^4*ex[6] - 
    8*ex[4]^5*ex[6] - 16*ex[3]*ex[4]^5*ex[6] - 8*ex[3]^2*ex[4]^5*ex[6] - 
    25*ex[2]^2*ex[3]^2*ex[6]^2 - 50*ex[2]^3*ex[3]^2*ex[6]^2 - 
    13*ex[2]^4*ex[3]^2*ex[6]^2 + 48*ex[2]*ex[3]*ex[4]*ex[6]^2 + 
    88*ex[2]^2*ex[3]*ex[4]*ex[6]^2 + 28*ex[2]^3*ex[3]*ex[4]*ex[6]^2 + 
    50*ex[2]*ex[3]^2*ex[4]*ex[6]^2 + 100*ex[2]^2*ex[3]^2*ex[4]*ex[6]^2 + 
    2*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 - 22*ex[4]^2*ex[6]^2 - 
    40*ex[2]*ex[4]^2*ex[6]^2 - 16*ex[2]^2*ex[4]^2*ex[6]^2 - 
    48*ex[3]*ex[4]^2*ex[6]^2 - 76*ex[2]*ex[3]*ex[4]^2*ex[6]^2 + 
    20*ex[2]^2*ex[3]*ex[4]^2*ex[6]^2 - 25*ex[3]^2*ex[4]^2*ex[6]^2 - 
    50*ex[2]*ex[3]^2*ex[4]^2*ex[6]^2 + 47*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2 - 
    12*ex[4]^3*ex[6]^2 - 24*ex[2]*ex[4]^3*ex[6]^2 - 
    12*ex[3]*ex[4]^3*ex[6]^2 - 72*ex[2]*ex[3]*ex[4]^3*ex[6]^2 - 
    48*ex[2]*ex[3]^2*ex[4]^3*ex[6]^2 + 12*ex[4]^4*ex[6]^2 + 
    24*ex[3]*ex[4]^4*ex[6]^2 + 12*ex[3]^2*ex[4]^4*ex[6]^2 + 
    8*ex[2]^3*ex[3]^2*ex[6]^3 - 4*ex[2]*ex[3]*ex[4]*ex[6]^3 - 
    16*ex[2]^2*ex[3]*ex[4]*ex[6]^3 - 24*ex[2]^2*ex[3]^2*ex[4]*ex[6]^3 + 
    4*ex[4]^2*ex[6]^3 + 8*ex[2]*ex[4]^2*ex[6]^3 + 4*ex[3]*ex[4]^2*ex[6]^3 + 
    32*ex[2]*ex[3]*ex[4]^2*ex[6]^3 + 24*ex[2]*ex[3]^2*ex[4]^2*ex[6]^3 - 
    8*ex[4]^3*ex[6]^3 - 16*ex[3]*ex[4]^3*ex[6]^3 - 
    8*ex[3]^2*ex[4]^3*ex[6]^3 + 2*ex[2]^2*ex[3]^2*ex[6]^4 - 
    4*ex[2]*ex[3]*ex[4]*ex[6]^4 - 4*ex[2]*ex[3]^2*ex[4]*ex[6]^4 + 
    2*ex[4]^2*ex[6]^4 + 4*ex[3]*ex[4]^2*ex[6]^4 + 2*ex[3]^2*ex[4]^2*ex[6]^4, 
  y[109] -> 3*ex[2]*ex[3] + 3*ex[2]^2*ex[3] - 3*ex[4] - 4*ex[2]*ex[4] - 
    3*ex[3]*ex[4] - 3*ex[2]*ex[3]*ex[4], 
  y[110] -> ex[2]*ex[3] + ex[2]^2*ex[3] - ex[4] + ex[2]*ex[4] - ex[3]*ex[4] - 
    ex[2]*ex[3]*ex[4], y[111] -> ex[2]*ex[3] + ex[2]^2*ex[3] - ex[4] + 
    4*ex[2]*ex[4] - ex[3]*ex[4] - ex[2]*ex[3]*ex[4], 
  y[112] -> ex[2]^2*ex[3] - 2*ex[2]*ex[3]*ex[4] + ex[3]*ex[4]^2 + 
    ex[2]*ex[3]*ex[6] - ex[4]*ex[6] - ex[3]*ex[4]*ex[6], 
  y[113] -> -(ex[2]*ex[3]*ex[4]) + ex[3]*ex[4]^2 + ex[2]*ex[3]*ex[4]*ex[5] - 
    ex[3]*ex[4]^2*ex[5] + ex[2]*ex[3]*ex[6] - ex[4]*ex[6] - 
    ex[3]*ex[4]*ex[6], y[114] -> -3*ex[2]^2*ex[3] + 6*ex[2]*ex[3]*ex[4] - 
    3*ex[4]^2 - ex[2]*ex[4]^2 - 3*ex[3]*ex[4]^2 - 3*ex[2]*ex[3]*ex[6] + 
    3*ex[4]*ex[6] + ex[2]*ex[4]*ex[6] + 3*ex[3]*ex[4]*ex[6], 
  y[115] -> 2*ex[2]^2*ex[3] + 2*ex[2]^3*ex[3] - 33*ex[2]*ex[4] - 
    36*ex[2]^2*ex[4] - 4*ex[2]*ex[3]*ex[4] - 4*ex[2]^2*ex[3]*ex[4] + 
    4*ex[4]^2 + 7*ex[2]*ex[4]^2 + 2*ex[3]*ex[4]^2 + 2*ex[2]*ex[3]*ex[4]^2 + 
    2*ex[2]*ex[3]*ex[6] + 2*ex[2]^2*ex[3]*ex[6] - 3*ex[2]*ex[4]*ex[6] - 
    2*ex[3]*ex[4]*ex[6] - 2*ex[2]*ex[3]*ex[4]*ex[6], 
  y[116] -> 3*ex[2]*ex[3] + 3*ex[2]^2*ex[3] + 3*ex[2]*ex[4] + 
    4*ex[2]^2*ex[4] - 3*ex[3]*ex[4] + 3*ex[2]^2*ex[3]*ex[4] - 3*ex[4]^2 - 
    3*ex[2]*ex[4]^2 + ex[2]^2*ex[4]^2 - 3*ex[3]*ex[4]^2 - 
    3*ex[2]*ex[3]*ex[4]^2 - 3*ex[2]*ex[3]*ex[6] - 3*ex[2]^2*ex[3]*ex[6] + 
    3*ex[4]*ex[6] + 3*ex[2]*ex[4]*ex[6] - ex[2]^2*ex[4]*ex[6] + 
    3*ex[3]*ex[4]*ex[6] + 3*ex[2]*ex[3]*ex[4]*ex[6], 
  y[117] -> 6*ex[2]^2*ex[3]^2 + 12*ex[2]^3*ex[3]^2 + 6*ex[2]^4*ex[3]^2 - 
    12*ex[2]*ex[3]*ex[4] - 22*ex[2]^2*ex[3]*ex[4] - 7*ex[2]^3*ex[3]*ex[4] + 
    3*ex[2]^4*ex[3]*ex[4] - 12*ex[2]*ex[3]^2*ex[4] - 
    18*ex[2]^2*ex[3]^2*ex[4] + 6*ex[2]^4*ex[3]^2*ex[4] + 6*ex[4]^2 + 
    10*ex[2]*ex[4]^2 + ex[2]^2*ex[4]^2 - 4*ex[2]^3*ex[4]^2 + 
    12*ex[3]*ex[4]^2 + 10*ex[2]*ex[3]*ex[4]^2 - 18*ex[2]^2*ex[3]*ex[4]^2 - 
    16*ex[2]^3*ex[3]*ex[4]^2 + 6*ex[3]^2*ex[4]^2 - 
    18*ex[2]^2*ex[3]^2*ex[4]^2 - 12*ex[2]^3*ex[3]^2*ex[4]^2 + 6*ex[4]^3 + 
    13*ex[2]*ex[4]^3 + 8*ex[2]^2*ex[4]^3 + 12*ex[3]*ex[4]^3 + 
    25*ex[2]*ex[3]*ex[4]^3 + 13*ex[2]^2*ex[3]*ex[4]^3 + 6*ex[3]^2*ex[4]^3 + 
    12*ex[2]*ex[3]^2*ex[4]^3 + 6*ex[2]^2*ex[3]^2*ex[4]^3 - 
    6*ex[2]^2*ex[3]^2*ex[6] - 12*ex[2]^3*ex[3]^2*ex[6] - 
    6*ex[2]^4*ex[3]^2*ex[6] + 12*ex[2]*ex[3]*ex[4]*ex[6] + 
    25*ex[2]^2*ex[3]*ex[4]*ex[6] + 13*ex[2]^3*ex[3]*ex[4]*ex[6] + 
    12*ex[2]*ex[3]^2*ex[4]*ex[6] + 24*ex[2]^2*ex[3]^2*ex[4]*ex[6] + 
    12*ex[2]^3*ex[3]^2*ex[4]*ex[6] - 6*ex[4]^2*ex[6] - 
    13*ex[2]*ex[4]^2*ex[6] - 8*ex[2]^2*ex[4]^2*ex[6] - 
    12*ex[3]*ex[4]^2*ex[6] - 25*ex[2]*ex[3]*ex[4]^2*ex[6] - 
    13*ex[2]^2*ex[3]*ex[4]^2*ex[6] - 6*ex[3]^2*ex[4]^2*ex[6] - 
    12*ex[2]*ex[3]^2*ex[4]^2*ex[6] - 6*ex[2]^2*ex[3]^2*ex[4]^2*ex[6], 
  y[118] -> 3*ex[2]^2*ex[3]*ex[4] - 3*ex[2]^2*ex[3]^2*ex[4] - 
    3*ex[2]^3*ex[3]^2*ex[4] - 6*ex[2]*ex[3]*ex[4]^2 + 
    6*ex[2]*ex[3]^2*ex[4]^2 + 6*ex[2]^2*ex[3]^2*ex[4]^2 + 3*ex[3]*ex[4]^3 - 
    3*ex[3]^2*ex[4]^3 - 3*ex[2]*ex[3]^2*ex[4]^3 + ex[2]^2*ex[3]*ex[6] - 
    20*ex[2]^2*ex[3]^2*ex[6] - 20*ex[2]^3*ex[3]^2*ex[6] + 
    2*ex[2]*ex[4]*ex[6] + 24*ex[2]*ex[3]*ex[4]*ex[6] + 
    3*ex[2]^2*ex[3]*ex[4]*ex[6] + 40*ex[2]*ex[3]^2*ex[4]*ex[6] + 
    40*ex[2]^2*ex[3]^2*ex[4]*ex[6] - 2*ex[4]^2*ex[6] - 
    25*ex[3]*ex[4]^2*ex[6] - 3*ex[2]*ex[3]*ex[4]^2*ex[6] - 
    20*ex[3]^2*ex[4]^2*ex[6] - 20*ex[2]*ex[3]^2*ex[4]^2*ex[6] + 
    6*ex[2]*ex[3]*ex[6]^2 - 3*ex[2]^2*ex[3]*ex[6]^2 - 3*ex[4]*ex[6]^2 - 
    6*ex[3]*ex[4]*ex[6]^2 + 3*ex[2]*ex[3]*ex[4]*ex[6]^2, 
  y[119] -> -360*ex[2]^5*ex[3]^4 - 1440*ex[2]^6*ex[3]^4 - 
    2190*ex[2]^7*ex[3]^4 - 1518*ex[2]^8*ex[3]^4 - 426*ex[2]^9*ex[3]^4 - 
    18*ex[2]^10*ex[3]^4 + 1440*ex[2]^4*ex[3]^3*ex[4] + 
    4920*ex[2]^5*ex[3]^3*ex[4] + 6012*ex[2]^6*ex[3]^3*ex[4] + 
    2838*ex[2]^7*ex[3]^3*ex[4] + 108*ex[2]^8*ex[3]^3*ex[4] - 
    210*ex[2]^9*ex[3]^3*ex[4] - 12*ex[2]^10*ex[3]^3*ex[4] + 
    1800*ex[2]^4*ex[3]^4*ex[4] + 6480*ex[2]^5*ex[3]^4*ex[4] + 
    8030*ex[2]^6*ex[3]^4*ex[4] + 3010*ex[2]^7*ex[3]^4*ex[4] - 
    1306*ex[2]^8*ex[3]^4*ex[4] - 1162*ex[2]^9*ex[3]^4*ex[4] - 
    236*ex[2]^10*ex[3]^4*ex[4] - 40*ex[2]^11*ex[3]^4*ex[4] - 
    2160*ex[2]^3*ex[3]^2*ex[4]^2 - 6120*ex[2]^4*ex[3]^2*ex[4]^2 - 
    5397*ex[2]^5*ex[3]^2*ex[4]^2 - 714*ex[2]^6*ex[3]^2*ex[4]^2 + 
    1083*ex[2]^7*ex[3]^2*ex[4]^2 + 360*ex[2]^8*ex[3]^2*ex[4]^2 - 
    5760*ex[2]^3*ex[3]^3*ex[4]^2 - 16800*ex[2]^4*ex[3]^3*ex[4]^2 - 
    13902*ex[2]^5*ex[3]^3*ex[4]^2 + 1866*ex[2]^6*ex[3]^3*ex[4]^2 + 
    7014*ex[2]^7*ex[3]^3*ex[4]^2 + 2238*ex[2]^8*ex[3]^3*ex[4]^2 - 
    72*ex[2]^9*ex[3]^3*ex[4]^2 - 24*ex[2]^10*ex[3]^3*ex[4]^2 - 
    3600*ex[2]^3*ex[3]^4*ex[4]^2 - 10800*ex[2]^4*ex[3]^4*ex[4]^2 - 
    7660*ex[2]^5*ex[3]^4*ex[4]^2 + 6240*ex[2]^6*ex[3]^4*ex[4]^2 + 
    10530*ex[2]^7*ex[3]^4*ex[4]^2 + 4162*ex[2]^8*ex[3]^4*ex[4]^2 + 
    354*ex[2]^9*ex[3]^4*ex[4]^2 - 18*ex[2]^10*ex[3]^4*ex[4]^2 - 
    40*ex[2]^11*ex[3]^4*ex[4]^2 + 1440*ex[2]^2*ex[3]*ex[4]^3 + 
    3240*ex[2]^3*ex[3]*ex[4]^3 + 1518*ex[2]^4*ex[3]*ex[4]^3 - 
    936*ex[2]^5*ex[3]*ex[4]^3 - 690*ex[2]^6*ex[3]*ex[4]^3 - 
    36*ex[2]^7*ex[3]*ex[4]^3 + 6480*ex[2]^2*ex[3]^2*ex[4]^3 + 
    14040*ex[2]^3*ex[3]^2*ex[4]^3 + 3273*ex[2]^4*ex[3]^2*ex[4]^3 - 
    10944*ex[2]^5*ex[3]^2*ex[4]^3 - 7563*ex[2]^6*ex[3]^2*ex[4]^3 - 
    522*ex[2]^7*ex[3]^2*ex[4]^3 + 384*ex[2]^8*ex[3]^2*ex[4]^3 + 
    8640*ex[2]^2*ex[3]^3*ex[4]^3 + 18000*ex[2]^3*ex[3]^3*ex[4]^3 - 
    3072*ex[2]^4*ex[3]^3*ex[4]^3 - 30618*ex[2]^5*ex[3]^3*ex[4]^3 - 
    21930*ex[2]^6*ex[3]^3*ex[4]^3 - 2244*ex[2]^7*ex[3]^3*ex[4]^3 + 
    1698*ex[2]^8*ex[3]^3*ex[4]^3 + 186*ex[2]^9*ex[3]^3*ex[4]^3 - 
    12*ex[2]^10*ex[3]^3*ex[4]^3 + 3600*ex[2]^2*ex[3]^4*ex[4]^3 + 
    7200*ex[2]^3*ex[3]^4*ex[4]^3 - 5500*ex[2]^4*ex[3]^4*ex[4]^3 - 
    23220*ex[2]^5*ex[3]^4*ex[4]^3 - 18150*ex[2]^6*ex[3]^4*ex[4]^3 - 
    2750*ex[2]^7*ex[3]^4*ex[4]^3 + 1770*ex[2]^8*ex[3]^4*ex[4]^3 + 
    690*ex[2]^9*ex[3]^4*ex[4]^3 + 200*ex[2]^10*ex[3]^4*ex[4]^3 - 
    360*ex[2]*ex[4]^4 - 600*ex[2]^2*ex[4]^4 + 57*ex[2]^3*ex[4]^4 + 
    330*ex[2]^4*ex[4]^4 + 24*ex[2]^5*ex[4]^4 - 2880*ex[2]*ex[3]*ex[4]^4 - 
    3600*ex[2]^2*ex[3]*ex[4]^4 + 4042*ex[2]^3*ex[3]*ex[4]^4 + 
    6710*ex[2]^4*ex[3]*ex[4]^4 + 1366*ex[2]^5*ex[3]*ex[4]^4 - 
    606*ex[2]^6*ex[3]*ex[4]^4 - 24*ex[2]^7*ex[3]*ex[4]^4 - 
    6480*ex[2]*ex[3]^2*ex[4]^4 - 5400*ex[2]^2*ex[3]^2*ex[4]^4 + 
    20403*ex[2]^3*ex[3]^2*ex[4]^4 + 30318*ex[2]^4*ex[3]^2*ex[4]^4 + 
    8502*ex[2]^5*ex[3]^2*ex[4]^4 - 4182*ex[2]^6*ex[3]^2*ex[4]^4 - 
    1653*ex[2]^7*ex[3]^2*ex[4]^4 + 36*ex[2]^8*ex[3]^2*ex[4]^4 - 
    5760*ex[2]*ex[3]^3*ex[4]^4 - 2400*ex[2]^2*ex[3]^3*ex[4]^4 + 
    31068*ex[2]^3*ex[3]^3*ex[4]^4 + 47052*ex[2]^4*ex[3]^3*ex[4]^4 + 
    15420*ex[2]^5*ex[3]^3*ex[4]^4 - 9204*ex[2]^6*ex[3]^3*ex[4]^4 - 
    5832*ex[2]^7*ex[3]^3*ex[4]^4 - 504*ex[2]^8*ex[3]^3*ex[4]^4 + 
    48*ex[2]^9*ex[3]^3*ex[4]^4 - 1800*ex[2]*ex[3]^4*ex[4]^4 + 
    14650*ex[2]^3*ex[3]^4*ex[4]^4 + 23410*ex[2]^4*ex[3]^4*ex[4]^4 + 
    8330*ex[2]^5*ex[3]^4*ex[4]^4 - 6750*ex[2]^6*ex[3]^4*ex[4]^4 - 
    5900*ex[2]^7*ex[3]^4*ex[4]^4 - 1780*ex[2]^8*ex[3]^4*ex[4]^4 - 
    400*ex[2]^9*ex[3]^4*ex[4]^4 + 360*ex[4]^5 - 120*ex[2]*ex[4]^5 - 
    1443*ex[2]^2*ex[4]^5 - 720*ex[2]^3*ex[4]^5 + 294*ex[2]^4*ex[4]^5 + 
    24*ex[2]^5*ex[4]^5 + 1440*ex[3]*ex[4]^5 - 2520*ex[2]*ex[3]*ex[4]^5 - 
    11198*ex[2]^2*ex[3]*ex[4]^5 - 6774*ex[2]^3*ex[3]*ex[4]^5 + 
    2658*ex[2]^4*ex[3]*ex[4]^5 + 2230*ex[2]^5*ex[3]*ex[4]^5 + 
    36*ex[2]^6*ex[3]*ex[4]^5 + 2160*ex[3]^2*ex[4]^5 - 
    6840*ex[2]*ex[3]^2*ex[4]^5 - 26877*ex[2]^2*ex[3]^2*ex[4]^5 - 
    18150*ex[2]^3*ex[3]^2*ex[4]^5 + 9042*ex[2]^4*ex[3]^2*ex[4]^5 + 
    12078*ex[2]^5*ex[3]^2*ex[4]^5 + 2655*ex[2]^6*ex[3]^2*ex[4]^5 - 
    108*ex[2]^7*ex[3]^2*ex[4]^5 + 1440*ex[3]^3*ex[4]^5 - 
    6600*ex[2]*ex[3]^3*ex[4]^5 - 25932*ex[2]^2*ex[3]^3*ex[4]^5 - 
    18678*ex[2]^3*ex[3]^3*ex[4]^5 + 13560*ex[2]^4*ex[3]^3*ex[4]^5 + 
    21846*ex[2]^5*ex[3]^3*ex[4]^5 + 8208*ex[2]^6*ex[3]^3*ex[4]^5 + 
    636*ex[2]^7*ex[3]^3*ex[4]^5 - 72*ex[2]^8*ex[3]^3*ex[4]^5 + 
    360*ex[3]^4*ex[4]^5 - 2160*ex[2]*ex[3]^4*ex[4]^5 - 
    8810*ex[2]^2*ex[3]^4*ex[4]^5 - 6582*ex[2]^3*ex[3]^4*ex[4]^5 + 
    7146*ex[2]^4*ex[3]^4*ex[4]^5 + 12938*ex[2]^5*ex[3]^4*ex[4]^5 + 
    7080*ex[2]^6*ex[3]^4*ex[4]^5 + 1980*ex[2]^7*ex[3]^4*ex[4]^5 + 
    400*ex[2]^8*ex[3]^4*ex[4]^5 + 720*ex[4]^6 + 1026*ex[2]*ex[4]^6 - 
    396*ex[2]^2*ex[4]^6 - 765*ex[2]^3*ex[4]^6 - 36*ex[2]^4*ex[4]^6 + 
    2880*ex[3]*ex[4]^6 + 4198*ex[2]*ex[3]*ex[4]^6 - 
    2838*ex[2]^2*ex[3]*ex[4]^6 - 6654*ex[2]^3*ex[3]*ex[4]^6 - 
    2498*ex[2]^4*ex[3]*ex[4]^6 + 4320*ex[3]^2*ex[4]^6 + 
    6438*ex[2]*ex[3]^2*ex[4]^6 - 7308*ex[2]^2*ex[3]^2*ex[4]^6 - 
    18753*ex[2]^3*ex[3]^2*ex[4]^6 - 11322*ex[2]^4*ex[3]^2*ex[4]^6 - 
    1887*ex[2]^5*ex[3]^2*ex[4]^6 + 108*ex[2]^6*ex[3]^2*ex[4]^6 + 
    2880*ex[3]^3*ex[4]^6 + 4386*ex[2]*ex[3]^3*ex[4]^6 - 
    7686*ex[2]^2*ex[3]^3*ex[4]^6 - 21378*ex[2]^3*ex[3]^3*ex[4]^6 - 
    17034*ex[2]^4*ex[3]^3*ex[4]^6 - 5280*ex[2]^5*ex[3]^3*ex[4]^6 - 
    384*ex[2]^6*ex[3]^3*ex[4]^6 + 48*ex[2]^7*ex[3]^3*ex[4]^6 + 
    720*ex[3]^4*ex[4]^6 + 1120*ex[2]*ex[3]^4*ex[4]^6 - 
    2820*ex[2]^2*ex[3]^4*ex[4]^6 - 8514*ex[2]^3*ex[3]^4*ex[4]^6 - 
    8338*ex[2]^4*ex[3]^4*ex[4]^6 - 3894*ex[2]^5*ex[3]^4*ex[4]^6 - 
    1050*ex[2]^6*ex[3]^4*ex[4]^6 - 200*ex[2]^7*ex[3]^4*ex[4]^6 + 
    360*ex[4]^7 + 786*ex[2]*ex[4]^7 + 447*ex[2]^2*ex[4]^7 + 
    12*ex[2]^3*ex[4]^7 + 1440*ex[3]*ex[4]^7 + 3838*ex[2]*ex[3]*ex[4]^7 + 
    3320*ex[2]^2*ex[3]*ex[4]^7 + 910*ex[2]^3*ex[3]*ex[4]^7 - 
    12*ex[2]^4*ex[3]*ex[4]^7 + 2160*ex[3]^2*ex[4]^7 + 
    6798*ex[2]*ex[3]^2*ex[4]^7 + 7689*ex[2]^2*ex[3]^2*ex[4]^7 + 
    3588*ex[2]^3*ex[3]^2*ex[4]^7 + 501*ex[2]^4*ex[3]^2*ex[4]^7 - 
    36*ex[2]^5*ex[3]^2*ex[4]^7 + 1440*ex[3]^3*ex[4]^7 + 
    5226*ex[2]*ex[3]^3*ex[4]^7 + 7206*ex[2]^2*ex[3]^3*ex[4]^7 + 
    4608*ex[2]^3*ex[3]^3*ex[4]^7 + 1290*ex[2]^4*ex[3]^3*ex[4]^7 + 
    90*ex[2]^5*ex[3]^3*ex[4]^7 - 12*ex[2]^6*ex[3]^3*ex[4]^7 + 
    360*ex[3]^4*ex[4]^7 + 1480*ex[2]*ex[3]^4*ex[4]^7 + 
    2390*ex[2]^2*ex[3]^4*ex[4]^7 + 1918*ex[2]^3*ex[3]^4*ex[4]^7 + 
    826*ex[2]^4*ex[3]^4*ex[4]^7 + 218*ex[2]^5*ex[3]^4*ex[4]^7 + 
    40*ex[2]^6*ex[3]^4*ex[4]^7 + 1080*ex[2]^5*ex[3]^4*ex[6] + 
    4320*ex[2]^6*ex[3]^4*ex[6] + 6570*ex[2]^7*ex[3]^4*ex[6] + 
    4554*ex[2]^8*ex[3]^4*ex[6] + 1278*ex[2]^9*ex[3]^4*ex[6] + 
    54*ex[2]^10*ex[3]^4*ex[6] - 4320*ex[2]^4*ex[3]^3*ex[4]*ex[6] - 
    14940*ex[2]^5*ex[3]^3*ex[4]*ex[6] - 18738*ex[2]^6*ex[3]^3*ex[4]*ex[6] - 
    9576*ex[2]^7*ex[3]^3*ex[4]*ex[6] - 1074*ex[2]^8*ex[3]^3*ex[4]*ex[6] + 
    408*ex[2]^9*ex[3]^3*ex[4]*ex[6] + 24*ex[2]^10*ex[3]^3*ex[4]*ex[6] - 
    5040*ex[2]^4*ex[3]^4*ex[4]*ex[6] - 18720*ex[2]^5*ex[3]^4*ex[4]*ex[6] - 
    24820*ex[2]^6*ex[3]^4*ex[4]*ex[6] - 12092*ex[2]^7*ex[3]^4*ex[4]*ex[6] + 
    908*ex[2]^8*ex[3]^4*ex[4]*ex[6] + 2252*ex[2]^9*ex[3]^4*ex[4]*ex[6] + 
    472*ex[2]^10*ex[3]^4*ex[4]*ex[6] + 80*ex[2]^11*ex[3]^4*ex[4]*ex[6] + 
    6480*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] + 18900*ex[2]^4*ex[3]^2*ex[4]^2*
     ex[6] + 18099*ex[2]^5*ex[3]^2*ex[4]^2*ex[6] + 
    4704*ex[2]^6*ex[3]^2*ex[4]^2*ex[6] - 1689*ex[2]^7*ex[3]^2*ex[4]^2*ex[6] - 
    714*ex[2]^8*ex[3]^2*ex[4]^2*ex[6] + 15840*ex[2]^3*ex[3]^3*ex[4]^2*ex[6] + 
    49080*ex[2]^4*ex[3]^3*ex[4]^2*ex[6] + 48456*ex[2]^5*ex[3]^3*ex[4]^2*
     ex[6] + 8268*ex[2]^6*ex[3]^3*ex[4]^2*ex[6] - 
    11886*ex[2]^7*ex[3]^3*ex[4]^2*ex[6] - 5088*ex[2]^8*ex[3]^3*ex[4]^2*
     ex[6] - 126*ex[2]^9*ex[3]^3*ex[4]^2*ex[6] + 24*ex[2]^10*ex[3]^3*ex[4]^2*
     ex[6] + 9360*ex[2]^3*ex[3]^4*ex[4]^2*ex[6] + 
    30960*ex[2]^4*ex[3]^4*ex[4]^2*ex[6] + 31020*ex[2]^5*ex[3]^4*ex[4]^2*
     ex[6] - 272*ex[2]^6*ex[3]^4*ex[4]^2*ex[6] - 17458*ex[2]^7*ex[3]^4*
     ex[4]^2*ex[6] - 8882*ex[2]^8*ex[3]^4*ex[4]^2*ex[6] - 
    1298*ex[2]^9*ex[3]^4*ex[4]^2*ex[6] - 142*ex[2]^10*ex[3]^4*ex[4]^2*ex[6] + 
    40*ex[2]^11*ex[3]^4*ex[4]^2*ex[6] - 4320*ex[2]^2*ex[3]*ex[4]^3*ex[6] - 
    10260*ex[2]^3*ex[3]*ex[4]^3*ex[6] - 6264*ex[2]^4*ex[3]*ex[4]^3*ex[6] + 
    960*ex[2]^5*ex[3]*ex[4]^3*ex[6] + 1344*ex[2]^6*ex[3]*ex[4]^3*ex[6] + 
    60*ex[2]^7*ex[3]*ex[4]^3*ex[6] - 17280*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] - 
    41940*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] - 22488*ex[2]^4*ex[3]^2*ex[4]^3*
     ex[6] + 14826*ex[2]^5*ex[3]^2*ex[4]^3*ex[6] + 
    15366*ex[2]^6*ex[3]^2*ex[4]^3*ex[6] + 2322*ex[2]^7*ex[3]^2*ex[4]^3*
     ex[6] - 390*ex[2]^8*ex[3]^2*ex[4]^3*ex[6] - 21600*ex[2]^2*ex[3]^3*
     ex[4]^3*ex[6] - 54720*ex[2]^3*ex[3]^3*ex[4]^3*ex[6] - 
    24054*ex[2]^4*ex[3]^3*ex[4]^3*ex[6] + 41334*ex[2]^5*ex[3]^3*ex[4]^3*
     ex[6] + 43344*ex[2]^6*ex[3]^3*ex[4]^3*ex[6] + 
    10236*ex[2]^7*ex[3]^3*ex[4]^3*ex[6] - 1074*ex[2]^8*ex[3]^3*ex[4]^3*
     ex[6] - 234*ex[2]^9*ex[3]^3*ex[4]^3*ex[6] - 8640*ex[2]^2*ex[3]^4*ex[4]^3*
     ex[6] - 23040*ex[2]^3*ex[3]^4*ex[4]^3*ex[6] - 
    7280*ex[2]^4*ex[3]^4*ex[4]^3*ex[6] + 30928*ex[2]^5*ex[3]^4*ex[4]^3*
     ex[6] + 35192*ex[2]^6*ex[3]^4*ex[4]^3*ex[6] + 
    11928*ex[2]^7*ex[3]^4*ex[4]^3*ex[6] + 472*ex[2]^8*ex[3]^4*ex[4]^3*ex[6] - 
    232*ex[2]^9*ex[3]^4*ex[4]^3*ex[6] - 160*ex[2]^10*ex[3]^4*ex[4]^3*ex[6] + 
    1080*ex[2]*ex[4]^4*ex[6] + 1980*ex[2]^2*ex[4]^4*ex[6] + 
    333*ex[2]^3*ex[4]^4*ex[6] - 642*ex[2]^4*ex[4]^4*ex[6] - 
    48*ex[2]^5*ex[4]^4*ex[6] + 7200*ex[2]*ex[3]*ex[4]^4*ex[6] + 
    11520*ex[2]^2*ex[3]*ex[4]^4*ex[6] - 3722*ex[2]^3*ex[3]*ex[4]^4*ex[6] - 
    12478*ex[2]^4*ex[3]*ex[4]^4*ex[6] - 3902*ex[2]^5*ex[3]*ex[4]^4*ex[6] + 
    558*ex[2]^6*ex[3]*ex[4]^4*ex[6] + 24*ex[2]^7*ex[3]*ex[4]^4*ex[6] + 
    15120*ex[2]*ex[3]^2*ex[4]^4*ex[6] + 22860*ex[2]^2*ex[3]^2*ex[4]^4*ex[6] - 
    20619*ex[2]^3*ex[3]^2*ex[4]^4*ex[6] - 51924*ex[2]^4*ex[3]^2*ex[4]^4*
     ex[6] - 24684*ex[2]^5*ex[3]^2*ex[4]^4*ex[6] + 
    348*ex[2]^6*ex[3]^2*ex[4]^4*ex[6] + 1467*ex[2]^7*ex[3]^2*ex[4]^4*ex[6] + 
    12960*ex[2]*ex[3]^3*ex[4]^4*ex[6] + 19080*ex[2]^2*ex[3]^3*ex[4]^4*ex[6] - 
    31194*ex[2]^3*ex[3]^3*ex[4]^4*ex[6] - 77850*ex[2]^4*ex[3]^3*ex[4]^4*
     ex[6] - 47976*ex[2]^5*ex[3]^3*ex[4]^4*ex[6] - 
    4260*ex[2]^6*ex[3]^3*ex[4]^4*ex[6] + 3738*ex[2]^7*ex[3]^3*ex[4]^4*ex[6] + 
    558*ex[2]^8*ex[3]^3*ex[4]^4*ex[6] + 3960*ex[2]*ex[3]^4*ex[4]^4*ex[6] + 
    5760*ex[2]^2*ex[3]^4*ex[4]^4*ex[6] - 14630*ex[2]^3*ex[3]^4*ex[4]^4*
     ex[6] - 38542*ex[2]^4*ex[3]^4*ex[4]^4*ex[6] - 
    29078*ex[2]^5*ex[3]^4*ex[4]^4*ex[6] - 5822*ex[2]^6*ex[3]^4*ex[4]^4*
     ex[6] + 1652*ex[2]^7*ex[3]^4*ex[4]^4*ex[6] + 748*ex[2]^8*ex[3]^4*ex[4]^4*
     ex[6] + 240*ex[2]^9*ex[3]^4*ex[4]^4*ex[6] - 720*ex[4]^5*ex[6] + 
    60*ex[2]*ex[4]^5*ex[6] + 2574*ex[2]^2*ex[4]^5*ex[6] + 
    1620*ex[2]^3*ex[4]^5*ex[6] - 252*ex[2]^4*ex[4]^5*ex[6] - 
    24*ex[2]^5*ex[4]^5*ex[6] - 2880*ex[3]*ex[4]^5*ex[6] + 
    1620*ex[2]*ex[3]*ex[4]^5*ex[6] + 16164*ex[2]^2*ex[3]*ex[4]^5*ex[6] + 
    14192*ex[2]^3*ex[3]*ex[4]^5*ex[6] + 940*ex[2]^4*ex[3]*ex[4]^5*ex[6] - 
    1636*ex[2]^5*ex[3]*ex[4]^5*ex[6] - 48*ex[2]^6*ex[3]*ex[4]^5*ex[6] - 
    4320*ex[3]^2*ex[4]^5*ex[6] + 4500*ex[2]*ex[3]^2*ex[4]^5*ex[6] + 
    36306*ex[2]^2*ex[3]^2*ex[4]^5*ex[6] + 40554*ex[2]^3*ex[3]^2*ex[4]^5*
     ex[6] + 10026*ex[2]^4*ex[3]^2*ex[4]^5*ex[6] - 
    4806*ex[2]^5*ex[3]^2*ex[4]^5*ex[6] - 1764*ex[2]^6*ex[3]^2*ex[4]^5*ex[6] - 
    2880*ex[3]^3*ex[4]^5*ex[6] + 4380*ex[2]*ex[3]^3*ex[4]^5*ex[6] + 
    34416*ex[2]^2*ex[3]^3*ex[4]^5*ex[6] + 46506*ex[2]^3*ex[3]^3*ex[4]^5*
     ex[6] + 18834*ex[2]^4*ex[3]^3*ex[4]^5*ex[6] - 
    3876*ex[2]^5*ex[3]^3*ex[4]^5*ex[6] - 3870*ex[2]^6*ex[3]^3*ex[4]^5*ex[6] - 
    510*ex[2]^7*ex[3]^3*ex[4]^5*ex[6] - 720*ex[3]^4*ex[4]^5*ex[6] + 
    1440*ex[2]*ex[3]^4*ex[4]^5*ex[6] + 11700*ex[2]^2*ex[3]^4*ex[4]^5*ex[6] + 
    18524*ex[2]^3*ex[3]^4*ex[4]^5*ex[6] + 10204*ex[2]^4*ex[3]^4*ex[4]^5*
     ex[6] - 196*ex[2]^5*ex[3]^4*ex[4]^5*ex[6] - 1888*ex[2]^6*ex[3]^4*ex[4]^5*
     ex[6] - 632*ex[2]^7*ex[3]^4*ex[4]^5*ex[6] - 160*ex[2]^8*ex[3]^4*ex[4]^5*
     ex[6] - 720*ex[4]^6*ex[6] - 1206*ex[2]*ex[4]^6*ex[6] - 
    96*ex[2]^2*ex[4]^6*ex[6] + 441*ex[2]^3*ex[4]^6*ex[6] + 
    24*ex[2]^4*ex[4]^6*ex[6] - 2880*ex[3]*ex[4]^6*ex[6] - 
    6178*ex[2]*ex[3]*ex[4]^6*ex[6] - 2674*ex[2]^2*ex[3]*ex[4]^6*ex[6] + 
    1618*ex[2]^3*ex[3]*ex[4]^6*ex[6] + 1018*ex[2]^4*ex[3]*ex[4]^6*ex[6] + 
    24*ex[2]^5*ex[3]*ex[4]^6*ex[6] - 4320*ex[3]^2*ex[4]^6*ex[6] - 
    11298*ex[2]*ex[3]^2*ex[4]^6*ex[6] - 8160*ex[2]^2*ex[3]^2*ex[4]^6*ex[6] + 
    981*ex[2]^3*ex[3]^2*ex[4]^6*ex[6] + 2850*ex[2]^4*ex[3]^2*ex[4]^6*ex[6] + 
    687*ex[2]^5*ex[3]^2*ex[4]^6*ex[6] - 2880*ex[3]^3*ex[4]^6*ex[6] - 
    8886*ex[2]*ex[3]^3*ex[4]^6*ex[6] - 8682*ex[2]^2*ex[3]^3*ex[4]^6*ex[6] - 
    1242*ex[2]^3*ex[3]^3*ex[4]^6*ex[6] + 2580*ex[2]^4*ex[3]^3*ex[4]^6*ex[6] + 
    1308*ex[2]^5*ex[3]^3*ex[4]^6*ex[6] + 162*ex[2]^6*ex[3]^3*ex[4]^6*ex[6] - 
    720*ex[3]^4*ex[4]^6*ex[6] - 2560*ex[2]*ex[3]^4*ex[4]^6*ex[6] - 
    3100*ex[2]^2*ex[3]^4*ex[4]^6*ex[6] - 1046*ex[2]^3*ex[3]^4*ex[4]^6*ex[6] + 
    666*ex[2]^4*ex[3]^4*ex[4]^6*ex[6] + 590*ex[2]^5*ex[3]^4*ex[4]^6*ex[6] + 
    178*ex[2]^6*ex[3]^4*ex[4]^6*ex[6] + 40*ex[2]^7*ex[3]^4*ex[4]^6*ex[6] - 
    1080*ex[2]^5*ex[3]^4*ex[6]^2 - 4320*ex[2]^6*ex[3]^4*ex[6]^2 - 
    6570*ex[2]^7*ex[3]^4*ex[6]^2 - 4554*ex[2]^8*ex[3]^4*ex[6]^2 - 
    1278*ex[2]^9*ex[3]^4*ex[6]^2 - 54*ex[2]^10*ex[3]^4*ex[6]^2 + 
    4320*ex[2]^4*ex[3]^3*ex[4]*ex[6]^2 + 15120*ex[2]^5*ex[3]^3*ex[4]*
     ex[6]^2 + 19440*ex[2]^6*ex[3]^3*ex[4]*ex[6]^2 + 
    10638*ex[2]^7*ex[3]^3*ex[4]*ex[6]^2 + 1824*ex[2]^8*ex[3]^3*ex[4]*
     ex[6]^2 - 186*ex[2]^9*ex[3]^3*ex[4]*ex[6]^2 - 
    12*ex[2]^10*ex[3]^3*ex[4]*ex[6]^2 + 4680*ex[2]^4*ex[3]^4*ex[4]*ex[6]^2 + 
    18000*ex[2]^5*ex[3]^4*ex[4]*ex[6]^2 + 25550*ex[2]^6*ex[3]^4*ex[4]*
     ex[6]^2 + 15154*ex[2]^7*ex[3]^4*ex[4]*ex[6]^2 + 
    2102*ex[2]^8*ex[3]^4*ex[4]*ex[6]^2 - 1018*ex[2]^9*ex[3]^4*ex[4]*ex[6]^2 - 
    236*ex[2]^10*ex[3]^4*ex[4]*ex[6]^2 - 40*ex[2]^11*ex[3]^4*ex[4]*ex[6]^2 - 
    6480*ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^2 - 19440*ex[2]^4*ex[3]^2*ex[4]^2*
     ex[6]^2 - 20007*ex[2]^5*ex[3]^2*ex[4]^2*ex[6]^2 - 
    7254*ex[2]^6*ex[3]^2*ex[4]^2*ex[6]^2 + 153*ex[2]^7*ex[3]^2*ex[4]^2*
     ex[6]^2 + 360*ex[2]^8*ex[3]^2*ex[4]^2*ex[6]^2 - 
    14400*ex[2]^3*ex[3]^3*ex[4]^2*ex[6]^2 - 47580*ex[2]^4*ex[3]^3*ex[4]^2*
     ex[6]^2 - 54696*ex[2]^5*ex[3]^3*ex[4]^2*ex[6]^2 - 
    21834*ex[2]^6*ex[3]^3*ex[4]^2*ex[6]^2 + 2298*ex[2]^7*ex[3]^3*ex[4]^2*
     ex[6]^2 + 2814*ex[2]^8*ex[3]^3*ex[4]^2*ex[6]^2 + 
    198*ex[2]^9*ex[3]^3*ex[4]^2*ex[6]^2 - 7920*ex[2]^3*ex[3]^4*ex[4]^2*
     ex[6]^2 - 28800*ex[2]^4*ex[3]^4*ex[4]^2*ex[6]^2 - 
    36500*ex[2]^5*ex[3]^4*ex[4]^2*ex[6]^2 - 15076*ex[2]^6*ex[3]^4*ex[4]^2*
     ex[6]^2 + 4372*ex[2]^7*ex[3]^4*ex[4]^2*ex[6]^2 + 
    4612*ex[2]^8*ex[3]^4*ex[4]^2*ex[6]^2 + 944*ex[2]^9*ex[3]^4*ex[4]^2*
     ex[6]^2 + 160*ex[2]^10*ex[3]^4*ex[4]^2*ex[6]^2 + 
    4320*ex[2]^2*ex[3]*ex[4]^3*ex[6]^2 + 10800*ex[2]^3*ex[3]*ex[4]^3*
     ex[6]^2 + 7974*ex[2]^4*ex[3]*ex[4]^3*ex[6]^2 + 
    876*ex[2]^5*ex[3]*ex[4]^3*ex[6]^2 - 642*ex[2]^6*ex[3]*ex[4]^3*ex[6]^2 - 
    24*ex[2]^7*ex[3]*ex[4]^3*ex[6]^2 + 15120*ex[2]^2*ex[3]^2*ex[4]^3*
     ex[6]^2 + 41220*ex[2]^3*ex[3]^2*ex[4]^3*ex[6]^2 + 
    33825*ex[2]^4*ex[3]^2*ex[4]^3*ex[6]^2 + 2634*ex[2]^5*ex[3]^2*ex[4]^3*
     ex[6]^2 - 6921*ex[2]^6*ex[3]^2*ex[4]^3*ex[6]^2 - 
    1824*ex[2]^7*ex[3]^2*ex[4]^3*ex[6]^2 + 6*ex[2]^8*ex[3]^2*ex[4]^3*
     ex[6]^2 + 17280*ex[2]^2*ex[3]^3*ex[4]^3*ex[6]^2 + 
    52020*ex[2]^3*ex[3]^3*ex[4]^3*ex[6]^2 + 47448*ex[2]^4*ex[3]^3*ex[4]^3*
     ex[6]^2 + 1674*ex[2]^5*ex[3]^3*ex[4]^3*ex[6]^2 - 
    17838*ex[2]^6*ex[3]^3*ex[4]^3*ex[6]^2 - 7326*ex[2]^7*ex[3]^3*ex[4]^3*
     ex[6]^2 - 522*ex[2]^8*ex[3]^3*ex[4]^3*ex[6]^2 + 
    6480*ex[2]^2*ex[3]^4*ex[4]^3*ex[6]^2 + 21600*ex[2]^3*ex[3]^4*ex[4]^3*
     ex[6]^2 + 21900*ex[2]^4*ex[3]^4*ex[4]^3*ex[6]^2 - 
    156*ex[2]^5*ex[3]^4*ex[4]^3*ex[6]^2 - 12948*ex[2]^6*ex[3]^4*ex[4]^3*
     ex[6]^2 - 7188*ex[2]^7*ex[3]^4*ex[4]^3*ex[6]^2 - 
    1416*ex[2]^8*ex[3]^4*ex[4]^3*ex[6]^2 - 240*ex[2]^9*ex[3]^4*ex[4]^3*
     ex[6]^2 - 1080*ex[2]*ex[4]^4*ex[6]^2 - 2160*ex[2]^2*ex[4]^4*ex[6]^2 - 
    837*ex[2]^3*ex[4]^4*ex[6]^2 + 294*ex[2]^4*ex[4]^4*ex[6]^2 + 
    24*ex[2]^5*ex[4]^4*ex[6]^2 - 5760*ex[2]*ex[3]*ex[4]^4*ex[6]^2 - 
    11700*ex[2]^2*ex[3]*ex[4]^4*ex[6]^2 - 3548*ex[2]^3*ex[3]*ex[4]^4*
     ex[6]^2 + 4880*ex[2]^4*ex[3]*ex[4]^4*ex[6]^2 + 
    2548*ex[2]^5*ex[3]*ex[4]^4*ex[6]^2 + 60*ex[2]^6*ex[3]*ex[4]^4*ex[6]^2 - 
    10800*ex[2]*ex[3]^2*ex[4]^4*ex[6]^2 - 24120*ex[2]^2*ex[3]^2*ex[4]^4*
     ex[6]^2 - 7629*ex[2]^3*ex[3]^2*ex[4]^4*ex[6]^2 + 
    16494*ex[2]^4*ex[3]^2*ex[4]^4*ex[6]^2 + 13383*ex[2]^5*ex[3]^2*ex[4]^4*
     ex[6]^2 + 2568*ex[2]^6*ex[3]^2*ex[4]^4*ex[6]^2 - 
    12*ex[2]^7*ex[3]^2*ex[4]^4*ex[6]^2 - 8640*ex[2]*ex[3]^3*ex[4]^4*ex[6]^2 - 
    21780*ex[2]^2*ex[3]^3*ex[4]^4*ex[6]^2 - 8568*ex[2]^3*ex[3]^3*ex[4]^4*
     ex[6]^2 + 19602*ex[2]^4*ex[3]^3*ex[4]^4*ex[6]^2 + 
    21486*ex[2]^5*ex[3]^3*ex[4]^4*ex[6]^2 + 6954*ex[2]^6*ex[3]^3*ex[4]^4*
     ex[6]^2 + 498*ex[2]^7*ex[3]^3*ex[4]^4*ex[6]^2 - 
    2520*ex[2]*ex[3]^4*ex[4]^4*ex[6]^2 - 7200*ex[2]^2*ex[3]^4*ex[4]^4*
     ex[6]^2 - 3650*ex[2]^3*ex[3]^4*ex[4]^4*ex[6]^2 + 
    7694*ex[2]^4*ex[3]^4*ex[4]^4*ex[6]^2 + 10762*ex[2]^5*ex[3]^4*ex[4]^4*
     ex[6]^2 + 4882*ex[2]^6*ex[3]^4*ex[4]^4*ex[6]^2 + 
    944*ex[2]^7*ex[3]^4*ex[4]^4*ex[6]^2 + 160*ex[2]^8*ex[3]^4*ex[4]^4*
     ex[6]^2 + 360*ex[4]^5*ex[6]^2 + 60*ex[2]*ex[4]^5*ex[6]^2 - 
    1131*ex[2]^2*ex[4]^5*ex[6]^2 - 900*ex[2]^3*ex[4]^5*ex[6]^2 - 
    42*ex[2]^4*ex[4]^5*ex[6]^2 + 1440*ex[3]*ex[4]^5*ex[6]^2 + 
    900*ex[2]*ex[3]*ex[4]^5*ex[6]^2 - 4426*ex[2]^2*ex[3]*ex[4]^5*ex[6]^2 - 
    5756*ex[2]^3*ex[3]*ex[4]^5*ex[6]^2 - 1906*ex[2]^4*ex[3]*ex[4]^5*ex[6]^2 - 
    36*ex[2]^5*ex[3]*ex[4]^5*ex[6]^2 + 2160*ex[3]^2*ex[4]^5*ex[6]^2 + 
    2340*ex[2]*ex[3]^2*ex[4]^5*ex[6]^2 - 6189*ex[2]^2*ex[3]^2*ex[4]^5*
     ex[6]^2 - 11874*ex[2]^3*ex[3]^2*ex[4]^5*ex[6]^2 - 
    6615*ex[2]^4*ex[3]^2*ex[4]^5*ex[6]^2 - 1104*ex[2]^5*ex[3]^2*ex[4]^5*
     ex[6]^2 + 6*ex[2]^6*ex[3]^2*ex[4]^5*ex[6]^2 + 
    1440*ex[3]^3*ex[4]^5*ex[6]^2 + 2220*ex[2]*ex[3]^3*ex[4]^5*ex[6]^2 - 
    3624*ex[2]^2*ex[3]^3*ex[4]^5*ex[6]^2 - 10080*ex[2]^3*ex[3]^3*ex[4]^5*
     ex[6]^2 - 7770*ex[2]^4*ex[3]^3*ex[4]^5*ex[6]^2 - 
    2256*ex[2]^5*ex[3]^3*ex[4]^5*ex[6]^2 - 162*ex[2]^6*ex[3]^3*ex[4]^5*
     ex[6]^2 + 360*ex[3]^4*ex[4]^5*ex[6]^2 + 720*ex[2]*ex[3]^4*ex[4]^5*
     ex[6]^2 - 730*ex[2]^2*ex[3]^4*ex[4]^5*ex[6]^2 - 
    3062*ex[2]^3*ex[3]^4*ex[4]^5*ex[6]^2 - 3010*ex[2]^4*ex[3]^4*ex[4]^5*
     ex[6]^2 - 1234*ex[2]^5*ex[3]^4*ex[4]^5*ex[6]^2 - 
    236*ex[2]^6*ex[3]^4*ex[4]^5*ex[6]^2 - 40*ex[2]^7*ex[3]^4*ex[4]^5*
     ex[6]^2 + 360*ex[2]^5*ex[3]^4*ex[6]^3 + 1440*ex[2]^6*ex[3]^4*ex[6]^3 + 
    2190*ex[2]^7*ex[3]^4*ex[6]^3 + 1518*ex[2]^8*ex[3]^4*ex[6]^3 + 
    426*ex[2]^9*ex[3]^4*ex[6]^3 + 18*ex[2]^10*ex[3]^4*ex[6]^3 - 
    1440*ex[2]^4*ex[3]^3*ex[4]*ex[6]^3 - 5100*ex[2]^5*ex[3]^3*ex[4]*ex[6]^3 - 
    6714*ex[2]^6*ex[3]^3*ex[4]*ex[6]^3 - 3900*ex[2]^7*ex[3]^3*ex[4]*ex[6]^3 - 
    858*ex[2]^8*ex[3]^3*ex[4]*ex[6]^3 - 12*ex[2]^9*ex[3]^3*ex[4]*ex[6]^3 - 
    1440*ex[2]^4*ex[3]^4*ex[4]*ex[6]^3 - 5760*ex[2]^5*ex[3]^4*ex[4]*ex[6]^3 - 
    8760*ex[2]^6*ex[3]^4*ex[4]*ex[6]^3 - 6072*ex[2]^7*ex[3]^4*ex[4]*ex[6]^3 - 
    1704*ex[2]^8*ex[3]^4*ex[4]*ex[6]^3 - 72*ex[2]^9*ex[3]^4*ex[4]*ex[6]^3 + 
    2160*ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^3 + 6660*ex[2]^4*ex[3]^2*ex[4]^2*
     ex[6]^3 + 7305*ex[2]^5*ex[3]^2*ex[4]^2*ex[6]^3 + 
    3264*ex[2]^6*ex[3]^2*ex[4]^2*ex[6]^3 + 453*ex[2]^7*ex[3]^2*ex[4]^2*
     ex[6]^3 - 6*ex[2]^8*ex[3]^2*ex[4]^2*ex[6]^3 + 
    4320*ex[2]^3*ex[3]^3*ex[4]^2*ex[6]^3 + 15300*ex[2]^4*ex[3]^3*ex[4]^2*
     ex[6]^3 + 20142*ex[2]^5*ex[3]^3*ex[4]^2*ex[6]^3 + 
    11700*ex[2]^6*ex[3]^3*ex[4]^2*ex[6]^3 + 2574*ex[2]^7*ex[3]^3*ex[4]^2*
     ex[6]^3 + 36*ex[2]^8*ex[3]^3*ex[4]^2*ex[6]^3 + 
    2160*ex[2]^3*ex[3]^4*ex[4]^2*ex[6]^3 + 8640*ex[2]^4*ex[3]^4*ex[4]^2*
     ex[6]^3 + 13140*ex[2]^5*ex[3]^4*ex[4]^2*ex[6]^3 + 
    9108*ex[2]^6*ex[3]^4*ex[4]^2*ex[6]^3 + 2556*ex[2]^7*ex[3]^4*ex[4]^2*
     ex[6]^3 + 108*ex[2]^8*ex[3]^4*ex[4]^2*ex[6]^3 - 
    1440*ex[2]^2*ex[3]*ex[4]^3*ex[6]^3 - 3780*ex[2]^3*ex[3]*ex[4]^3*ex[6]^3 - 
    3228*ex[2]^4*ex[3]*ex[4]^3*ex[6]^3 - 900*ex[2]^5*ex[3]*ex[4]^3*ex[6]^3 - 
    12*ex[2]^6*ex[3]*ex[4]^3*ex[6]^3 - 4320*ex[2]^2*ex[3]^2*ex[4]^3*ex[6]^3 - 
    13320*ex[2]^3*ex[3]^2*ex[4]^3*ex[6]^3 - 14610*ex[2]^4*ex[3]^2*ex[4]^3*
     ex[6]^3 - 6528*ex[2]^5*ex[3]^2*ex[4]^3*ex[6]^3 - 
    906*ex[2]^6*ex[3]^2*ex[4]^3*ex[6]^3 + 12*ex[2]^7*ex[3]^2*ex[4]^3*
     ex[6]^3 - 4320*ex[2]^2*ex[3]^3*ex[4]^3*ex[6]^3 - 
    15300*ex[2]^3*ex[3]^3*ex[4]^3*ex[6]^3 - 20142*ex[2]^4*ex[3]^3*ex[4]^3*
     ex[6]^3 - 11700*ex[2]^5*ex[3]^3*ex[4]^3*ex[6]^3 - 
    2574*ex[2]^6*ex[3]^3*ex[4]^3*ex[6]^3 - 36*ex[2]^7*ex[3]^3*ex[4]^3*
     ex[6]^3 - 1440*ex[2]^2*ex[3]^4*ex[4]^3*ex[6]^3 - 
    5760*ex[2]^3*ex[3]^4*ex[4]^3*ex[6]^3 - 8760*ex[2]^4*ex[3]^4*ex[4]^3*
     ex[6]^3 - 6072*ex[2]^5*ex[3]^4*ex[4]^3*ex[6]^3 - 
    1704*ex[2]^6*ex[3]^4*ex[4]^3*ex[6]^3 - 72*ex[2]^7*ex[3]^4*ex[4]^3*
     ex[6]^3 + 360*ex[2]*ex[4]^4*ex[6]^3 + 780*ex[2]^2*ex[4]^4*ex[6]^3 + 
    447*ex[2]^3*ex[4]^4*ex[6]^3 + 18*ex[2]^4*ex[4]^4*ex[6]^3 + 
    1440*ex[2]*ex[3]*ex[4]^4*ex[6]^3 + 3780*ex[2]^2*ex[3]*ex[4]^4*ex[6]^3 + 
    3228*ex[2]^3*ex[3]*ex[4]^4*ex[6]^3 + 900*ex[2]^4*ex[3]*ex[4]^4*ex[6]^3 + 
    12*ex[2]^5*ex[3]*ex[4]^4*ex[6]^3 + 2160*ex[2]*ex[3]^2*ex[4]^4*ex[6]^3 + 
    6660*ex[2]^2*ex[3]^2*ex[4]^4*ex[6]^3 + 7305*ex[2]^3*ex[3]^2*ex[4]^4*
     ex[6]^3 + 3264*ex[2]^4*ex[3]^2*ex[4]^4*ex[6]^3 + 
    453*ex[2]^5*ex[3]^2*ex[4]^4*ex[6]^3 - 6*ex[2]^6*ex[3]^2*ex[4]^4*ex[6]^3 + 
    1440*ex[2]*ex[3]^3*ex[4]^4*ex[6]^3 + 5100*ex[2]^2*ex[3]^3*ex[4]^4*
     ex[6]^3 + 6714*ex[2]^3*ex[3]^3*ex[4]^4*ex[6]^3 + 
    3900*ex[2]^4*ex[3]^3*ex[4]^4*ex[6]^3 + 858*ex[2]^5*ex[3]^3*ex[4]^4*
     ex[6]^3 + 12*ex[2]^6*ex[3]^3*ex[4]^4*ex[6]^3 + 
    360*ex[2]*ex[3]^4*ex[4]^4*ex[6]^3 + 1440*ex[2]^2*ex[3]^4*ex[4]^4*
     ex[6]^3 + 2190*ex[2]^3*ex[3]^4*ex[4]^4*ex[6]^3 + 
    1518*ex[2]^4*ex[3]^4*ex[4]^4*ex[6]^3 + 426*ex[2]^5*ex[3]^4*ex[4]^4*
     ex[6]^3 + 18*ex[2]^6*ex[3]^4*ex[4]^4*ex[6]^3, 
  y[120] -> -3 - 4*ex[2] + ex[4] - ex[6], 
  y[121] -> ex[2]*ex[3] - 4*ex[4] - ex[3]*ex[4] + ex[2]*ex[3]*ex[4] - 
    ex[3]*ex[4]^2 - ex[2]*ex[3]*ex[6] + ex[3]*ex[4]*ex[6], 
  y[122] -> -60*ex[2]^2*ex[3]^2 - 120*ex[2]^3*ex[3]^2 - 57*ex[2]^4*ex[3]^2 + 
    6*ex[2]^5*ex[3]^2 + 3*ex[2]^6*ex[3]^2 + 120*ex[2]*ex[3]*ex[4] + 
    144*ex[2]^2*ex[3]*ex[4] - 84*ex[2]^3*ex[3]*ex[4] - 
    120*ex[2]^4*ex[3]*ex[4] - 12*ex[2]^5*ex[3]*ex[4] + 
    120*ex[2]*ex[3]^2*ex[4] + 120*ex[2]^2*ex[3]^2*ex[4] - 
    126*ex[2]^3*ex[3]^2*ex[4] - 126*ex[2]^4*ex[3]^2*ex[4] + 
    6*ex[2]^5*ex[3]^2*ex[4] + 6*ex[2]^6*ex[3]^2*ex[4] - 60*ex[4]^2 - 
    24*ex[2]*ex[4]^2 + 259*ex[2]^2*ex[4]^2 + 362*ex[2]^3*ex[4]^2 + 
    145*ex[2]^4*ex[4]^2 - 120*ex[3]*ex[4]^2 + 96*ex[2]*ex[3]*ex[4]^2 + 
    468*ex[2]^2*ex[3]*ex[4]^2 + 156*ex[2]^3*ex[3]*ex[4]^2 - 
    108*ex[2]^4*ex[3]*ex[4]^2 - 12*ex[2]^5*ex[3]*ex[4]^2 - 
    60*ex[3]^2*ex[4]^2 + 120*ex[2]*ex[3]^2*ex[4]^2 + 
    363*ex[2]^2*ex[3]^2*ex[4]^2 + 114*ex[2]^3*ex[3]^2*ex[4]^2 - 
    78*ex[2]^4*ex[3]^2*ex[4]^2 - 6*ex[2]^5*ex[3]^2*ex[4]^2 + 
    3*ex[2]^6*ex[3]^2*ex[4]^2 - 120*ex[4]^3 - 144*ex[2]*ex[4]^3 + 
    60*ex[2]^2*ex[4]^3 + 72*ex[2]^3*ex[4]^3 - 240*ex[3]*ex[4]^3 - 
    264*ex[2]*ex[3]*ex[4]^3 + 204*ex[2]^2*ex[3]*ex[4]^3 + 
    240*ex[2]^3*ex[3]*ex[4]^3 + 12*ex[2]^4*ex[3]*ex[4]^3 - 
    120*ex[3]^2*ex[4]^3 - 120*ex[2]*ex[3]^2*ex[4]^3 + 
    126*ex[2]^2*ex[3]^2*ex[4]^3 + 126*ex[2]^3*ex[3]^2*ex[4]^3 - 
    6*ex[2]^4*ex[3]^2*ex[4]^3 - 6*ex[2]^5*ex[3]^2*ex[4]^3 - 60*ex[4]^4 - 
    120*ex[2]*ex[4]^4 - 54*ex[2]^2*ex[4]^4 - 120*ex[3]*ex[4]^4 - 
    240*ex[2]*ex[3]*ex[4]^4 - 120*ex[2]^2*ex[3]*ex[4]^4 - 
    60*ex[3]^2*ex[4]^4 - 120*ex[2]*ex[3]^2*ex[4]^4 - 
    57*ex[2]^2*ex[3]^2*ex[4]^4 + 6*ex[2]^3*ex[3]^2*ex[4]^4 + 
    3*ex[2]^4*ex[3]^2*ex[4]^4 + 120*ex[2]^2*ex[3]^2*ex[6] + 
    240*ex[2]^3*ex[3]^2*ex[6] + 114*ex[2]^4*ex[3]^2*ex[6] - 
    12*ex[2]^5*ex[3]^2*ex[6] - 6*ex[2]^6*ex[3]^2*ex[6] - 
    240*ex[2]*ex[3]*ex[4]*ex[6] - 384*ex[2]^2*ex[3]*ex[4]*ex[6] - 
    36*ex[2]^3*ex[3]*ex[4]*ex[6] + 120*ex[2]^4*ex[3]*ex[4]*ex[6] + 
    12*ex[2]^5*ex[3]*ex[4]*ex[6] - 240*ex[2]*ex[3]^2*ex[4]*ex[6] - 
    360*ex[2]^2*ex[3]^2*ex[4]*ex[6] + 12*ex[2]^3*ex[3]^2*ex[4]*ex[6] + 
    138*ex[2]^4*ex[3]^2*ex[4]*ex[6] - 6*ex[2]^6*ex[3]^2*ex[4]*ex[6] + 
    120*ex[4]^2*ex[6] + 144*ex[2]*ex[4]^2*ex[6] - 60*ex[2]^2*ex[4]^2*ex[6] - 
    72*ex[2]^3*ex[4]^2*ex[6] + 240*ex[3]*ex[4]^2*ex[6] + 
    144*ex[2]*ex[3]*ex[4]^2*ex[6] - 444*ex[2]^2*ex[3]*ex[4]^2*ex[6] - 
    360*ex[2]^3*ex[3]*ex[4]^2*ex[6] - 12*ex[2]^4*ex[3]*ex[4]^2*ex[6] + 
    120*ex[3]^2*ex[4]^2*ex[6] - 366*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] - 
    240*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] + 18*ex[2]^4*ex[3]^2*ex[4]^2*ex[6] + 
    12*ex[2]^5*ex[3]^2*ex[4]^2*ex[6] + 120*ex[4]^3*ex[6] + 
    240*ex[2]*ex[4]^3*ex[6] + 108*ex[2]^2*ex[4]^3*ex[6] + 
    240*ex[3]*ex[4]^3*ex[6] + 480*ex[2]*ex[3]*ex[4]^3*ex[6] + 
    240*ex[2]^2*ex[3]*ex[4]^3*ex[6] + 120*ex[3]^2*ex[4]^3*ex[6] + 
    240*ex[2]*ex[3]^2*ex[4]^3*ex[6] + 114*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] - 
    12*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] - 6*ex[2]^4*ex[3]^2*ex[4]^3*ex[6] - 
    60*ex[2]^2*ex[3]^2*ex[6]^2 - 120*ex[2]^3*ex[3]^2*ex[6]^2 - 
    57*ex[2]^4*ex[3]^2*ex[6]^2 + 6*ex[2]^5*ex[3]^2*ex[6]^2 + 
    3*ex[2]^6*ex[3]^2*ex[6]^2 + 120*ex[2]*ex[3]*ex[4]*ex[6]^2 + 
    240*ex[2]^2*ex[3]*ex[4]*ex[6]^2 + 120*ex[2]^3*ex[3]*ex[4]*ex[6]^2 + 
    120*ex[2]*ex[3]^2*ex[4]*ex[6]^2 + 240*ex[2]^2*ex[3]^2*ex[4]*ex[6]^2 + 
    114*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 - 12*ex[2]^4*ex[3]^2*ex[4]*ex[6]^2 - 
    6*ex[2]^5*ex[3]^2*ex[4]*ex[6]^2 - 60*ex[4]^2*ex[6]^2 - 
    120*ex[2]*ex[4]^2*ex[6]^2 - 54*ex[2]^2*ex[4]^2*ex[6]^2 - 
    120*ex[3]*ex[4]^2*ex[6]^2 - 240*ex[2]*ex[3]*ex[4]^2*ex[6]^2 - 
    120*ex[2]^2*ex[3]*ex[4]^2*ex[6]^2 - 60*ex[3]^2*ex[4]^2*ex[6]^2 - 
    120*ex[2]*ex[3]^2*ex[4]^2*ex[6]^2 - 57*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2 + 
    6*ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^2 + 3*ex[2]^4*ex[3]^2*ex[4]^2*ex[6]^2, 
  y[123] -> 69*ex[2]^2*ex[3]^2 + 138*ex[2]^3*ex[3]^2 + 69*ex[2]^4*ex[3]^2 - 
    138*ex[2]*ex[3]*ex[4] - 47*ex[2]^2*ex[3]*ex[4] + 91*ex[2]^3*ex[3]*ex[4] - 
    138*ex[2]*ex[3]^2*ex[4] - 276*ex[2]^2*ex[3]^2*ex[4] - 
    138*ex[2]^3*ex[3]^2*ex[4] + 69*ex[4]^2 - 91*ex[2]*ex[4]^2 + 
    20*ex[2]^2*ex[4]^2 + 138*ex[3]*ex[4]^2 + 47*ex[2]*ex[3]*ex[4]^2 - 
    91*ex[2]^2*ex[3]*ex[4]^2 + 69*ex[3]^2*ex[4]^2 + 
    138*ex[2]*ex[3]^2*ex[4]^2 + 69*ex[2]^2*ex[3]^2*ex[4]^2, 
  y[124] -> 2*ex[2]*ex[3] + 2*ex[2]^2*ex[3] - 2*ex[4] - 5*ex[2]*ex[4] - 
    2*ex[3]*ex[4] - 2*ex[2]*ex[3]*ex[4], 
  y[125] -> -97*ex[2]^3*ex[3] - 97*ex[2]^3*ex[3]^2 - 97*ex[2]^4*ex[3]^2 + 
    275*ex[2]^2*ex[4] + 566*ex[2]^2*ex[3]*ex[4] + 282*ex[2]^3*ex[3]*ex[4] + 
    291*ex[2]^2*ex[3]^2*ex[4] + 291*ex[2]^3*ex[3]^2*ex[4] - 
    372*ex[2]*ex[4]^2 - 95*ex[2]^2*ex[4]^2 - 663*ex[2]*ex[3]*ex[4]^2 - 
    386*ex[2]^2*ex[3]*ex[4]^2 - 291*ex[2]*ex[3]^2*ex[4]^2 - 
    291*ex[2]^2*ex[3]^2*ex[4]^2 + 97*ex[4]^3 + 7*ex[2]*ex[4]^3 + 
    194*ex[3]*ex[4]^3 + 104*ex[2]*ex[3]*ex[4]^3 + 97*ex[3]^2*ex[4]^3 + 
    97*ex[2]*ex[3]^2*ex[4]^3 - 97*ex[2]^2*ex[6] - 194*ex[2]^2*ex[3]*ex[6] - 
    97*ex[2]^3*ex[3]*ex[6] - 97*ex[2]^2*ex[3]^2*ex[6] - 
    97*ex[2]^3*ex[3]^2*ex[6] + 194*ex[2]*ex[4]*ex[6] + 
    7*ex[2]^2*ex[4]*ex[6] + 388*ex[2]*ex[3]*ex[4]*ex[6] + 
    201*ex[2]^2*ex[3]*ex[4]*ex[6] + 194*ex[2]*ex[3]^2*ex[4]*ex[6] + 
    194*ex[2]^2*ex[3]^2*ex[4]*ex[6] - 97*ex[4]^2*ex[6] - 
    7*ex[2]*ex[4]^2*ex[6] - 194*ex[3]*ex[4]^2*ex[6] - 
    104*ex[2]*ex[3]*ex[4]^2*ex[6] - 97*ex[3]^2*ex[4]^2*ex[6] - 
    97*ex[2]*ex[3]^2*ex[4]^2*ex[6], 
  y[126] -> ex[2]^2*ex[3] + 2*ex[2]^3*ex[3] - ex[2]*ex[3]*ex[4] - 
    3*ex[2]^2*ex[3]*ex[4] + ex[2]*ex[3]*ex[4]^2 + ex[2]*ex[6] + 
    2*ex[2]^2*ex[6] + ex[2]*ex[3]*ex[6] + 2*ex[2]^2*ex[3]*ex[6] - 
    ex[4]*ex[6] - ex[2]*ex[4]*ex[6] - ex[3]*ex[4]*ex[6] - 
    2*ex[2]*ex[3]*ex[4]*ex[6], y[127] -> 4*ex[2]^3*ex[3] + 8*ex[2]^4*ex[3] + 
    3*ex[2]^3*ex[3]^2 + 4*ex[2]^4*ex[3]^2 - 10*ex[2]^2*ex[3]*ex[4] - 
    20*ex[2]^3*ex[3]*ex[4] - 7*ex[2]^2*ex[3]^2*ex[4] - 
    9*ex[2]^3*ex[3]^2*ex[4] + 8*ex[2]*ex[3]*ex[4]^2 + 
    16*ex[2]^2*ex[3]*ex[4]^2 + 6*ex[2]*ex[3]^2*ex[4]^2 + 
    7*ex[2]^2*ex[3]^2*ex[4]^2 - 2*ex[3]*ex[4]^3 - 4*ex[2]*ex[3]*ex[4]^3 - 
    2*ex[3]^2*ex[4]^3 - 2*ex[2]*ex[3]^2*ex[4]^3 + 4*ex[2]^2*ex[6] + 
    8*ex[2]^3*ex[6] + 8*ex[2]^2*ex[3]*ex[6] + 16*ex[2]^3*ex[3]*ex[6] + 
    3*ex[2]^2*ex[3]^2*ex[6] + 4*ex[2]^3*ex[3]^2*ex[6] - 6*ex[2]*ex[4]*ex[6] - 
    12*ex[2]^2*ex[4]*ex[6] - 12*ex[2]*ex[3]*ex[4]*ex[6] - 
    24*ex[2]^2*ex[3]*ex[4]*ex[6] - 5*ex[2]*ex[3]^2*ex[4]*ex[6] - 
    6*ex[2]^2*ex[3]^2*ex[4]*ex[6] + 2*ex[4]^2*ex[6] + 4*ex[2]*ex[4]^2*ex[6] + 
    4*ex[3]*ex[4]^2*ex[6] + 9*ex[2]*ex[3]*ex[4]^2*ex[6] + 
    2*ex[3]^2*ex[4]^2*ex[6] + 2*ex[2]*ex[3]^2*ex[4]^2*ex[6] + ex[2]*ex[6]^2 + 
    4*ex[2]^2*ex[6]^2 + ex[2]*ex[3]*ex[6]^2 + 4*ex[2]^2*ex[3]*ex[6]^2 - 
    ex[4]*ex[6]^2 - 3*ex[2]*ex[4]*ex[6]^2 - ex[3]*ex[4]*ex[6]^2 - 
    4*ex[2]*ex[3]*ex[4]*ex[6]^2, y[128] -> 138*ex[2]^3*ex[3]^2 + 
    138*ex[2]^4*ex[3]^2 - 1173*ex[2]^2*ex[3]*ex[4] - 
    1738*ex[2]^3*ex[3]*ex[4] - 414*ex[2]^2*ex[3]^2*ex[4] - 
    414*ex[2]^3*ex[3]^2*ex[4] + 1011*ex[2]*ex[4]^2 + 1600*ex[2]^2*ex[4]^2 + 
    1185*ex[2]*ex[3]*ex[4]^2 + 2315*ex[2]^2*ex[3]*ex[4]^2 + 
    414*ex[2]*ex[3]^2*ex[4]^2 + 414*ex[2]^2*ex[3]^2*ex[4]^2 + 126*ex[4]^3 - 
    463*ex[2]*ex[4]^3 - 12*ex[3]*ex[4]^3 - 577*ex[2]*ex[3]*ex[4]^3 - 
    138*ex[3]^2*ex[4]^3 - 138*ex[2]*ex[3]^2*ex[4]^3 + 
    276*ex[2]^2*ex[3]^2*ex[6] + 276*ex[2]^3*ex[3]^2*ex[6] - 
    1287*ex[2]*ex[3]*ex[4]*ex[6] - 2417*ex[2]^2*ex[3]*ex[4]*ex[6] - 
    552*ex[2]*ex[3]^2*ex[4]*ex[6] - 552*ex[2]^2*ex[3]^2*ex[4]*ex[6] + 
    90*ex[4]^2*ex[6] + 679*ex[2]*ex[4]^2*ex[6] + 126*ex[3]*ex[4]^2*ex[6] + 
    1256*ex[2]*ex[3]*ex[4]^2*ex[6] + 276*ex[3]^2*ex[4]^2*ex[6] + 
    276*ex[2]*ex[3]^2*ex[4]^2*ex[6] + 138*ex[2]*ex[3]^2*ex[6]^2 + 
    138*ex[2]^2*ex[3]^2*ex[6]^2 - 114*ex[3]*ex[4]*ex[6]^2 - 
    679*ex[2]*ex[3]*ex[4]*ex[6]^2 - 138*ex[3]^2*ex[4]*ex[6]^2 - 
    138*ex[2]*ex[3]^2*ex[4]*ex[6]^2, 
  y[129] -> -1080*ex[2]^4*ex[3]^5 - 3240*ex[2]^5*ex[3]^5 - 
    3240*ex[2]^6*ex[3]^5 - 1080*ex[2]^7*ex[3]^5 + 
    3240*ex[2]^3*ex[3]^4*ex[4] + 5573*ex[2]^4*ex[3]^4*ex[4] - 
    2098*ex[2]^5*ex[3]^4*ex[4] - 7251*ex[2]^6*ex[3]^4*ex[4] - 
    2116*ex[2]^7*ex[3]^4*ex[4] + 704*ex[2]^8*ex[3]^4*ex[4] + 
    3240*ex[2]^3*ex[3]^5*ex[4] + 8208*ex[2]^4*ex[3]^5*ex[4] + 
    5832*ex[2]^5*ex[3]^5*ex[4] + 648*ex[2]^6*ex[3]^5*ex[4] + 
    432*ex[2]^7*ex[3]^5*ex[4] + 648*ex[2]^8*ex[3]^5*ex[4] - 
    3240*ex[2]^2*ex[3]^3*ex[4]^2 - 1378*ex[2]^3*ex[3]^3*ex[4]^2 + 
    9198*ex[2]^4*ex[3]^3*ex[4]^2 + 6714*ex[2]^5*ex[3]^3*ex[4]^2 - 
    502*ex[2]^6*ex[3]^3*ex[4]^2 + 120*ex[2]^7*ex[3]^3*ex[4]^2 - 
    6480*ex[2]^2*ex[3]^4*ex[4]^2 - 6742*ex[2]^3*ex[3]^4*ex[4]^2 + 
    12650*ex[2]^4*ex[3]^4*ex[4]^2 + 13278*ex[2]^5*ex[3]^4*ex[4]^2 - 
    5962*ex[2]^6*ex[3]^4*ex[4]^2 - 6328*ex[2]^7*ex[3]^4*ex[4]^2 - 
    3240*ex[2]^2*ex[3]^5*ex[4]^2 - 5364*ex[2]^3*ex[3]^5*ex[4]^2 + 
    864*ex[2]^4*ex[3]^5*ex[4]^2 + 3096*ex[2]^5*ex[3]^5*ex[4]^2 - 
    936*ex[2]^6*ex[3]^5*ex[4]^2 - 324*ex[2]^7*ex[3]^5*ex[4]^2 + 
    720*ex[2]^8*ex[3]^5*ex[4]^2 + 1080*ex[2]*ex[3]^2*ex[4]^3 - 
    1123*ex[2]^2*ex[3]^2*ex[4]^3 - 4508*ex[2]^3*ex[3]^2*ex[4]^3 - 
    1018*ex[2]^4*ex[3]^2*ex[4]^3 - 528*ex[2]^5*ex[3]^2*ex[4]^3 - 
    120*ex[2]^6*ex[3]^2*ex[4]^3 + 3240*ex[2]*ex[3]^3*ex[4]^3 - 
    3002*ex[2]^2*ex[3]^3*ex[4]^3 - 15282*ex[2]^3*ex[3]^3*ex[4]^3 + 
    528*ex[2]^4*ex[3]^3*ex[4]^3 + 9766*ex[2]^5*ex[3]^3*ex[4]^3 + 
    198*ex[2]^6*ex[3]^3*ex[4]^3 + 3240*ex[2]*ex[3]^4*ex[4]^3 - 
    2635*ex[2]^2*ex[3]^4*ex[4]^3 - 15958*ex[2]^3*ex[3]^4*ex[4]^3 + 
    822*ex[2]^4*ex[3]^4*ex[4]^3 + 22778*ex[2]^5*ex[3]^4*ex[4]^3 + 
    11873*ex[2]^6*ex[3]^4*ex[4]^3 + 1080*ex[2]*ex[3]^5*ex[4]^3 - 
    756*ex[2]^2*ex[3]^5*ex[4]^3 - 5184*ex[2]^3*ex[3]^5*ex[4]^3 - 
    2376*ex[2]^4*ex[3]^5*ex[4]^3 + 216*ex[2]^5*ex[3]^5*ex[4]^3 - 
    2916*ex[2]^6*ex[3]^5*ex[4]^3 - 2160*ex[2]^7*ex[3]^5*ex[4]^3 + 
    288*ex[2]*ex[3]*ex[4]^4 + 816*ex[2]^2*ex[3]*ex[4]^4 + 
    696*ex[2]^3*ex[3]*ex[4]^4 + 240*ex[2]^4*ex[3]*ex[4]^4 + 
    1836*ex[2]*ex[3]^2*ex[4]^4 + 2694*ex[2]^2*ex[3]^2*ex[4]^4 - 
    2406*ex[2]^3*ex[3]^2*ex[4]^4 + 486*ex[2]^4*ex[3]^2*ex[4]^4 + 
    360*ex[2]^5*ex[3]^2*ex[4]^4 + 3780*ex[2]*ex[3]^3*ex[4]^4 + 
    3588*ex[2]^2*ex[3]^3*ex[4]^4 - 13848*ex[2]^3*ex[3]^3*ex[4]^4 - 
    14412*ex[2]^4*ex[3]^3*ex[4]^4 - 756*ex[2]^5*ex[3]^3*ex[4]^4 + 
    3204*ex[2]*ex[3]^4*ex[4]^4 + 2358*ex[2]^2*ex[3]^4*ex[4]^4 - 
    12474*ex[2]^3*ex[3]^4*ex[4]^4 - 19206*ex[2]^4*ex[3]^4*ex[4]^4 - 
    7578*ex[2]^5*ex[3]^4*ex[4]^4 + 972*ex[2]*ex[3]^5*ex[4]^4 + 
    648*ex[2]^2*ex[3]^5*ex[4]^4 - 1728*ex[2]^3*ex[3]^5*ex[4]^4 + 
    648*ex[2]^4*ex[3]^5*ex[4]^4 + 4212*ex[2]^5*ex[3]^5*ex[4]^4 + 
    2160*ex[2]^6*ex[3]^5*ex[4]^4 - 120*ex[4]^5 - 168*ex[2]*ex[4]^5 - 
    120*ex[2]^2*ex[4]^5 - 300*ex[3]*ex[4]^5 - 696*ex[2]*ex[3]*ex[4]^5 - 
    564*ex[2]^2*ex[3]*ex[4]^5 - 240*ex[2]^3*ex[3]*ex[4]^5 + 
    1977*ex[2]^2*ex[3]^2*ex[4]^5 + 42*ex[2]^3*ex[3]^2*ex[4]^5 - 
    240*ex[2]^4*ex[3]^2*ex[4]^5 + 600*ex[3]^3*ex[4]^5 + 
    2496*ex[2]*ex[3]^3*ex[4]^5 + 6606*ex[2]^2*ex[3]^3*ex[4]^5 + 
    5148*ex[2]^3*ex[3]^3*ex[4]^5 + 438*ex[2]^4*ex[3]^3*ex[4]^5 + 
    600*ex[3]^4*ex[4]^5 + 3048*ex[2]*ex[3]^4*ex[4]^5 + 
    5625*ex[2]^2*ex[3]^4*ex[4]^5 + 4506*ex[2]^3*ex[3]^4*ex[4]^5 + 
    1329*ex[2]^4*ex[3]^4*ex[4]^5 + 180*ex[3]^5*ex[4]^5 + 
    1080*ex[2]*ex[3]^5*ex[4]^5 + 1440*ex[2]^2*ex[3]^5*ex[4]^5 - 
    360*ex[2]^3*ex[3]^5*ex[4]^5 - 1620*ex[2]^4*ex[3]^5*ex[4]^5 - 
    720*ex[2]^5*ex[3]^5*ex[4]^5 + 2160*ex[2]^4*ex[3]^5*ex[6] + 
    6480*ex[2]^5*ex[3]^5*ex[6] + 6480*ex[2]^6*ex[3]^5*ex[6] + 
    2160*ex[2]^7*ex[3]^5*ex[6] - 6480*ex[2]^3*ex[3]^4*ex[4]*ex[6] - 
    14670*ex[2]^4*ex[3]^4*ex[4]*ex[6] - 4896*ex[2]^5*ex[3]^4*ex[4]*ex[6] + 
    8370*ex[2]^6*ex[3]^4*ex[4]*ex[6] + 5148*ex[2]^7*ex[3]^4*ex[4]*ex[6] + 
    72*ex[2]^8*ex[3]^4*ex[4]*ex[6] - 6480*ex[2]^3*ex[3]^5*ex[4]*ex[6] - 
    17928*ex[2]^4*ex[3]^5*ex[4]*ex[6] - 15552*ex[2]^5*ex[3]^5*ex[4]*ex[6] - 
    3888*ex[2]^6*ex[3]^5*ex[4]*ex[6] - 432*ex[2]^7*ex[3]^5*ex[4]*ex[6] - 
    648*ex[2]^8*ex[3]^5*ex[4]*ex[6] + 6480*ex[2]^2*ex[3]^3*ex[4]^2*ex[6] + 
    9972*ex[2]^3*ex[3]^3*ex[4]^2*ex[6] - 6018*ex[2]^4*ex[3]^3*ex[4]^2*ex[6] - 
    10080*ex[2]^5*ex[3]^3*ex[4]^2*ex[6] - 570*ex[2]^6*ex[3]^3*ex[4]^2*ex[6] + 
    12960*ex[2]^2*ex[3]^4*ex[4]^2*ex[6] + 24876*ex[2]^3*ex[3]^4*ex[4]^2*
     ex[6] - 3906*ex[2]^4*ex[3]^4*ex[4]^2*ex[6] - 
    30888*ex[2]^5*ex[3]^4*ex[4]^2*ex[6] - 15354*ex[2]^6*ex[3]^4*ex[4]^2*
     ex[6] - 288*ex[2]^7*ex[3]^4*ex[4]^2*ex[6] + 6480*ex[2]^2*ex[3]^5*ex[4]^2*
     ex[6] + 14904*ex[2]^3*ex[3]^5*ex[4]^2*ex[6] + 
    7776*ex[2]^4*ex[3]^5*ex[4]^2*ex[6] - 1296*ex[2]^5*ex[3]^5*ex[4]^2*ex[6] + 
    1296*ex[2]^6*ex[3]^5*ex[4]^2*ex[6] + 1944*ex[2]^7*ex[3]^5*ex[4]^2*ex[6] - 
    2160*ex[2]*ex[3]^2*ex[4]^3*ex[6] - 1854*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] + 
    4434*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] + 618*ex[2]^4*ex[3]^2*ex[4]^3*ex[6] - 
    120*ex[2]^5*ex[3]^2*ex[4]^3*ex[6] - 6480*ex[2]*ex[3]^3*ex[4]^3*ex[6] - 
    5652*ex[2]^2*ex[3]^3*ex[4]^3*ex[6] + 21750*ex[2]^3*ex[3]^3*ex[4]^3*
     ex[6] + 22632*ex[2]^4*ex[3]^3*ex[4]^3*ex[6] + 
    1710*ex[2]^5*ex[3]^3*ex[4]^3*ex[6] - 6480*ex[2]*ex[3]^4*ex[4]^3*ex[6] - 
    5742*ex[2]^2*ex[3]^4*ex[4]^3*ex[6] + 22500*ex[2]^3*ex[3]^4*ex[4]^3*
     ex[6] + 36666*ex[2]^4*ex[3]^4*ex[4]^3*ex[6] + 
    15264*ex[2]^5*ex[3]^4*ex[4]^3*ex[6] + 360*ex[2]^6*ex[3]^4*ex[4]^3*ex[6] - 
    2160*ex[2]*ex[3]^5*ex[4]^3*ex[6] - 1944*ex[2]^2*ex[3]^5*ex[4]^3*ex[6] + 
    5184*ex[2]^3*ex[3]^5*ex[4]^3*ex[6] + 5616*ex[2]^4*ex[3]^5*ex[4]^3*ex[6] - 
    1296*ex[2]^5*ex[3]^5*ex[4]^3*ex[6] - 1944*ex[2]^6*ex[3]^5*ex[4]^3*ex[6] + 
    72*ex[2]*ex[3]*ex[4]^4*ex[6] - 1296*ex[2]*ex[3]^2*ex[4]^4*ex[6] - 
    5922*ex[2]^2*ex[3]^2*ex[4]^4*ex[6] - 996*ex[2]^3*ex[3]^2*ex[4]^4*ex[6] + 
    240*ex[2]^4*ex[3]^2*ex[4]^4*ex[6] - 4320*ex[2]*ex[3]^3*ex[4]^4*ex[6] - 
    15732*ex[2]^2*ex[3]^3*ex[4]^4*ex[6] - 12552*ex[2]^3*ex[3]^3*ex[4]^4*
     ex[6] - 1140*ex[2]^4*ex[3]^3*ex[4]^4*ex[6] - 4464*ex[2]*ex[3]^4*ex[4]^4*
     ex[6] - 13698*ex[2]^2*ex[3]^4*ex[4]^4*ex[6] - 
    14148*ex[2]^3*ex[3]^4*ex[4]^4*ex[6] - 5058*ex[2]^4*ex[3]^4*ex[4]^4*
     ex[6] - 144*ex[2]^5*ex[3]^4*ex[4]^4*ex[6] - 1512*ex[2]*ex[3]^5*ex[4]^4*
     ex[6] - 3888*ex[2]^2*ex[3]^5*ex[4]^4*ex[6] - 
    2592*ex[2]^3*ex[3]^5*ex[4]^4*ex[6] + 432*ex[2]^4*ex[3]^5*ex[4]^4*ex[6] + 
    648*ex[2]^5*ex[3]^5*ex[4]^4*ex[6] - 1080*ex[2]^4*ex[3]^5*ex[6]^2 - 
    3240*ex[2]^5*ex[3]^5*ex[6]^2 - 3240*ex[2]^6*ex[3]^5*ex[6]^2 - 
    1080*ex[2]^7*ex[3]^5*ex[6]^2 + 3240*ex[2]^3*ex[3]^4*ex[4]*ex[6]^2 + 
    9873*ex[2]^4*ex[3]^4*ex[4]*ex[6]^2 + 10098*ex[2]^5*ex[3]^4*ex[4]*
     ex[6]^2 + 3537*ex[2]^6*ex[3]^4*ex[4]*ex[6]^2 + 
    72*ex[2]^7*ex[3]^4*ex[4]*ex[6]^2 + 3240*ex[2]^3*ex[3]^5*ex[4]*ex[6]^2 + 
    9720*ex[2]^4*ex[3]^5*ex[4]*ex[6]^2 + 9720*ex[2]^5*ex[3]^5*ex[4]*ex[6]^2 + 
    3240*ex[2]^6*ex[3]^5*ex[4]*ex[6]^2 - 3240*ex[2]^2*ex[3]^3*ex[4]^2*
     ex[6]^2 - 10026*ex[2]^3*ex[3]^3*ex[4]^2*ex[6]^2 - 
    7356*ex[2]^4*ex[3]^3*ex[4]^2*ex[6]^2 - 570*ex[2]^5*ex[3]^3*ex[4]^2*
     ex[6]^2 - 6480*ex[2]^2*ex[3]^4*ex[4]^2*ex[6]^2 - 
    19746*ex[2]^3*ex[3]^4*ex[4]^2*ex[6]^2 - 20196*ex[2]^4*ex[3]^4*ex[4]^2*
     ex[6]^2 - 7074*ex[2]^5*ex[3]^4*ex[4]^2*ex[6]^2 - 
    144*ex[2]^6*ex[3]^4*ex[4]^2*ex[6]^2 - 3240*ex[2]^2*ex[3]^5*ex[4]^2*
     ex[6]^2 - 9720*ex[2]^3*ex[3]^5*ex[4]^2*ex[6]^2 - 
    9720*ex[2]^4*ex[3]^5*ex[4]^2*ex[6]^2 - 3240*ex[2]^5*ex[3]^5*ex[4]^2*
     ex[6]^2 + 1080*ex[2]*ex[3]^2*ex[4]^3*ex[6]^2 + 
    3393*ex[2]^2*ex[3]^2*ex[4]^3*ex[6]^2 + 498*ex[2]^3*ex[3]^2*ex[4]^3*
     ex[6]^2 - 120*ex[2]^4*ex[3]^2*ex[4]^3*ex[6]^2 + 
    3240*ex[2]*ex[3]^3*ex[4]^3*ex[6]^2 + 10026*ex[2]^2*ex[3]^3*ex[4]^3*
     ex[6]^2 + 7356*ex[2]^3*ex[3]^3*ex[4]^3*ex[6]^2 + 
    570*ex[2]^4*ex[3]^3*ex[4]^3*ex[6]^2 + 3240*ex[2]*ex[3]^4*ex[4]^3*
     ex[6]^2 + 9873*ex[2]^2*ex[3]^4*ex[4]^3*ex[6]^2 + 
    10098*ex[2]^3*ex[3]^4*ex[4]^3*ex[6]^2 + 3537*ex[2]^4*ex[3]^4*ex[4]^3*
     ex[6]^2 + 72*ex[2]^5*ex[3]^4*ex[4]^3*ex[6]^2 + 
    1080*ex[2]*ex[3]^5*ex[4]^3*ex[6]^2 + 3240*ex[2]^2*ex[3]^5*ex[4]^3*
     ex[6]^2 + 3240*ex[2]^3*ex[3]^5*ex[4]^3*ex[6]^2 + 
    1080*ex[2]^4*ex[3]^5*ex[4]^3*ex[6]^2, 
  y[130] -> -3 - 10*ex[2] + 7*ex[4] - 7*ex[6], 
  y[131] -> -120*ex[2]^4*ex[3]^4 - 480*ex[2]^5*ex[3]^4 - 
    730*ex[2]^6*ex[3]^4 - 506*ex[2]^7*ex[3]^4 - 142*ex[2]^8*ex[3]^4 - 
    6*ex[2]^9*ex[3]^4 + 480*ex[2]^3*ex[3]^3*ex[4] + 
    1620*ex[2]^4*ex[3]^3*ex[4] + 1944*ex[2]^5*ex[3]^3*ex[4] + 
    884*ex[2]^6*ex[3]^3*ex[4] + 10*ex[2]^7*ex[3]^3*ex[4] - 
    76*ex[2]^8*ex[3]^3*ex[4] - 6*ex[2]^9*ex[3]^3*ex[4] + 
    480*ex[2]^3*ex[3]^4*ex[4] + 1680*ex[2]^4*ex[3]^4*ex[4] + 
    1960*ex[2]^5*ex[3]^4*ex[4] + 564*ex[2]^6*ex[3]^4*ex[4] - 
    444*ex[2]^7*ex[3]^4*ex[4] - 260*ex[2]^8*ex[3]^4*ex[4] - 
    12*ex[2]^9*ex[3]^4*ex[4] - 720*ex[2]^2*ex[3]^2*ex[4]^2 - 
    1980*ex[2]^3*ex[3]^2*ex[4]^2 - 1695*ex[2]^4*ex[3]^2*ex[4]^2 - 
    260*ex[2]^5*ex[3]^2*ex[4]^2 + 245*ex[2]^6*ex[3]^2*ex[4]^2 + 
    70*ex[2]^7*ex[3]^2*ex[4]^2 - 1440*ex[2]^2*ex[3]^3*ex[4]^2 - 
    3900*ex[2]^3*ex[3]^3*ex[4]^2 - 2532*ex[2]^4*ex[3]^3*ex[4]^2 + 
    1472*ex[2]^5*ex[3]^3*ex[4]^2 + 2100*ex[2]^6*ex[3]^3*ex[4]^2 + 
    510*ex[2]^7*ex[3]^3*ex[4]^2 - 52*ex[2]^8*ex[3]^3*ex[4]^2 - 
    6*ex[2]^9*ex[3]^3*ex[4]^2 - 720*ex[2]^2*ex[3]^4*ex[4]^2 - 
    1920*ex[2]^3*ex[3]^4*ex[4]^2 - 660*ex[2]^4*ex[3]^4*ex[4]^2 + 
    2324*ex[2]^5*ex[3]^4*ex[4]^2 + 2466*ex[2]^6*ex[3]^4*ex[4]^2 + 
    594*ex[2]^7*ex[3]^4*ex[4]^2 - 94*ex[2]^8*ex[3]^4*ex[4]^2 - 
    6*ex[2]^9*ex[3]^4*ex[4]^2 + 480*ex[2]*ex[3]*ex[4]^3 + 
    1020*ex[2]^2*ex[3]*ex[4]^3 + 478*ex[2]^3*ex[3]*ex[4]^3 - 
    174*ex[2]^4*ex[3]*ex[4]^3 - 116*ex[2]^5*ex[3]*ex[4]^3 - 
    4*ex[2]^6*ex[3]*ex[4]^3 + 1440*ex[2]*ex[3]^2*ex[4]^3 + 
    2520*ex[2]^2*ex[3]^2*ex[4]^3 - 750*ex[2]^3*ex[3]^2*ex[4]^3 - 
    3458*ex[2]^4*ex[3]^2*ex[4]^3 - 1720*ex[2]^5*ex[3]^2*ex[4]^3 - 
    26*ex[2]^6*ex[3]^2*ex[4]^3 + 66*ex[2]^7*ex[3]^2*ex[4]^3 + 
    1440*ex[2]*ex[3]^3*ex[4]^3 + 1980*ex[2]^2*ex[3]^3*ex[4]^3 - 
    3588*ex[2]^3*ex[3]^3*ex[4]^3 - 8040*ex[2]^4*ex[3]^3*ex[4]^3 - 
    4180*ex[2]^5*ex[3]^3*ex[4]^3 + 172*ex[2]^6*ex[3]^3*ex[4]^3 + 
    464*ex[2]^7*ex[3]^3*ex[4]^3 + 24*ex[2]^8*ex[3]^3*ex[4]^3 + 
    480*ex[2]*ex[3]^4*ex[4]^3 + 480*ex[2]^2*ex[3]^4*ex[4]^3 - 
    2360*ex[2]^3*ex[3]^4*ex[4]^3 - 4816*ex[2]^4*ex[3]^4*ex[4]^3 - 
    2584*ex[2]^5*ex[3]^4*ex[4]^3 + 344*ex[2]^6*ex[3]^4*ex[4]^3 + 
    496*ex[2]^7*ex[3]^4*ex[4]^3 + 24*ex[2]^8*ex[3]^4*ex[4]^3 - 120*ex[4]^4 - 
    180*ex[2]*ex[4]^4 + 3*ex[2]^2*ex[4]^4 + 56*ex[2]^3*ex[4]^4 - 
    480*ex[3]*ex[4]^4 - 60*ex[2]*ex[3]*ex[4]^4 + 1742*ex[2]^2*ex[3]*ex[4]^4 + 
    1598*ex[2]^3*ex[3]*ex[4]^4 + 172*ex[2]^4*ex[3]*ex[4]^4 - 
    104*ex[2]^5*ex[3]*ex[4]^4 - 720*ex[3]^2*ex[4]^4 + 
    900*ex[2]*ex[3]^2*ex[4]^4 + 5865*ex[2]^2*ex[3]^2*ex[4]^4 + 
    5536*ex[2]^3*ex[3]^2*ex[4]^4 + 422*ex[2]^4*ex[3]^2*ex[4]^4 - 
    1124*ex[2]^5*ex[3]^2*ex[4]^4 - 255*ex[2]^6*ex[3]^2*ex[4]^4 - 
    480*ex[3]^3*ex[4]^4 + 1260*ex[2]*ex[3]^3*ex[4]^4 + 
    6516*ex[2]^2*ex[3]^3*ex[4]^4 + 6448*ex[2]^3*ex[3]^3*ex[4]^4 - 
    160*ex[2]^4*ex[3]^3*ex[4]^4 - 2816*ex[2]^5*ex[3]^3*ex[4]^4 - 
    1020*ex[2]^6*ex[3]^3*ex[4]^4 - 36*ex[2]^7*ex[3]^3*ex[4]^4 - 
    120*ex[3]^4*ex[4]^4 + 480*ex[2]*ex[3]^4*ex[4]^4 + 
    2390*ex[2]^2*ex[3]^4*ex[4]^4 + 2454*ex[2]^3*ex[3]^4*ex[4]^4 - 
    474*ex[2]^4*ex[3]^4*ex[4]^4 - 1906*ex[2]^5*ex[3]^4*ex[4]^4 - 
    804*ex[2]^6*ex[3]^4*ex[4]^4 - 36*ex[2]^7*ex[3]^4*ex[4]^4 - 240*ex[4]^5 - 
    420*ex[2]*ex[4]^5 - 110*ex[2]^2*ex[4]^5 + 56*ex[2]^3*ex[4]^5 - 
    960*ex[3]*ex[4]^5 - 1740*ex[2]*ex[3]*ex[4]^5 - 
    224*ex[2]^2*ex[3]*ex[4]^5 + 890*ex[2]^3*ex[3]*ex[4]^5 + 
    334*ex[2]^4*ex[3]*ex[4]^5 - 1440*ex[3]^2*ex[4]^5 - 
    2700*ex[2]*ex[3]^2*ex[4]^5 + 342*ex[2]^2*ex[3]^2*ex[4]^5 + 
    3336*ex[2]^3*ex[3]^2*ex[4]^5 + 2046*ex[2]^4*ex[3]^2*ex[4]^5 + 
    312*ex[2]^5*ex[3]^2*ex[4]^5 - 960*ex[3]^3*ex[4]^5 - 
    1860*ex[2]*ex[3]^3*ex[4]^5 + 916*ex[2]^2*ex[3]^3*ex[4]^5 + 
    4410*ex[2]^3*ex[3]^3*ex[4]^5 + 3456*ex[2]^4*ex[3]^3*ex[4]^5 + 
    886*ex[2]^5*ex[3]^3*ex[4]^5 + 24*ex[2]^6*ex[3]^3*ex[4]^5 - 
    240*ex[3]^4*ex[4]^5 - 480*ex[2]*ex[3]^4*ex[4]^5 + 
    460*ex[2]^2*ex[3]^4*ex[4]^5 + 1908*ex[2]^3*ex[3]^4*ex[4]^5 + 
    1740*ex[2]^4*ex[3]^4*ex[4]^5 + 556*ex[2]^5*ex[3]^4*ex[4]^5 + 
    24*ex[2]^6*ex[3]^4*ex[4]^5 - 120*ex[4]^6 - 240*ex[2]*ex[4]^6 - 
    113*ex[2]^2*ex[4]^6 - 480*ex[3]*ex[4]^6 - 1200*ex[2]*ex[3]*ex[4]^6 - 
    946*ex[2]^2*ex[3]*ex[4]^6 - 226*ex[2]^3*ex[3]*ex[4]^6 - 
    720*ex[3]^2*ex[4]^6 - 2160*ex[2]*ex[3]^2*ex[4]^6 - 
    2283*ex[2]^2*ex[3]^2*ex[4]^6 - 966*ex[2]^3*ex[3]^2*ex[4]^6 - 
    123*ex[2]^4*ex[3]^2*ex[4]^6 - 480*ex[3]^3*ex[4]^6 - 
    1680*ex[2]*ex[3]^3*ex[4]^6 - 2180*ex[2]^2*ex[3]^3*ex[4]^6 - 
    1246*ex[2]^3*ex[3]^3*ex[4]^6 - 272*ex[2]^4*ex[3]^3*ex[4]^6 - 
    6*ex[2]^5*ex[3]^3*ex[4]^6 - 120*ex[3]^4*ex[4]^6 - 
    480*ex[2]*ex[3]^4*ex[4]^6 - 730*ex[2]^2*ex[3]^4*ex[4]^6 - 
    506*ex[2]^3*ex[3]^4*ex[4]^6 - 142*ex[2]^4*ex[3]^4*ex[4]^6 - 
    6*ex[2]^5*ex[3]^4*ex[4]^6 + 240*ex[2]^4*ex[3]^4*ex[6] + 
    960*ex[2]^5*ex[3]^4*ex[6] + 1460*ex[2]^6*ex[3]^4*ex[6] + 
    1012*ex[2]^7*ex[3]^4*ex[6] + 284*ex[2]^8*ex[3]^4*ex[6] + 
    12*ex[2]^9*ex[3]^4*ex[6] - 960*ex[2]^3*ex[3]^3*ex[4]*ex[6] - 
    3300*ex[2]^4*ex[3]^3*ex[4]*ex[6] - 4124*ex[2]^5*ex[3]^3*ex[4]*ex[6] - 
    2130*ex[2]^6*ex[3]^3*ex[4]*ex[6] - 282*ex[2]^7*ex[3]^3*ex[4]*ex[6] + 
    70*ex[2]^8*ex[3]^3*ex[4]*ex[6] + 6*ex[2]^9*ex[3]^3*ex[4]*ex[6] - 
    960*ex[2]^3*ex[3]^4*ex[4]*ex[6] - 3600*ex[2]^4*ex[3]^4*ex[4]*ex[6] - 
    4880*ex[2]^5*ex[3]^4*ex[4]*ex[6] - 2588*ex[2]^6*ex[3]^4*ex[4]*ex[6] - 
    124*ex[2]^7*ex[3]^4*ex[4]*ex[6] + 236*ex[2]^8*ex[3]^4*ex[4]*ex[6] + 
    12*ex[2]^9*ex[3]^4*ex[4]*ex[6] + 1440*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 
    4140*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] + 3978*ex[2]^4*ex[3]^2*ex[4]^2*ex[6] + 
    1230*ex[2]^5*ex[3]^2*ex[4]^2*ex[6] - 114*ex[2]^6*ex[3]^2*ex[4]^2*ex[6] - 
    66*ex[2]^7*ex[3]^2*ex[4]^2*ex[6] + 2880*ex[2]^2*ex[3]^3*ex[4]^2*ex[6] + 
    8940*ex[2]^3*ex[3]^3*ex[4]^2*ex[6] + 9012*ex[2]^4*ex[3]^3*ex[4]^2*ex[6] + 
    2030*ex[2]^5*ex[3]^3*ex[4]^2*ex[6] - 1646*ex[2]^6*ex[3]^3*ex[4]^2*ex[6] - 
    754*ex[2]^7*ex[3]^3*ex[4]^2*ex[6] - 30*ex[2]^8*ex[3]^3*ex[4]^2*ex[6] + 
    1440*ex[2]^2*ex[3]^4*ex[4]^2*ex[6] + 4800*ex[2]^3*ex[3]^4*ex[4]^2*ex[6] + 
    4920*ex[2]^4*ex[3]^4*ex[4]^2*ex[6] + 232*ex[2]^5*ex[3]^4*ex[4]^2*ex[6] - 
    2344*ex[2]^6*ex[3]^4*ex[4]^2*ex[6] - 1064*ex[2]^7*ex[3]^4*ex[4]^2*ex[6] - 
    48*ex[2]^8*ex[3]^4*ex[4]^2*ex[6] - 960*ex[2]*ex[3]*ex[4]^3*ex[6] - 
    2220*ex[2]^2*ex[3]*ex[4]^3*ex[6] - 1424*ex[2]^3*ex[3]*ex[4]^3*ex[6] - 
    56*ex[2]^4*ex[3]*ex[4]^3*ex[6] + 108*ex[2]^5*ex[3]*ex[4]^3*ex[6] - 
    2880*ex[2]*ex[3]^2*ex[4]^3*ex[6] - 6840*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] - 
    3636*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] + 2106*ex[2]^4*ex[3]^2*ex[4]^3*ex[6] + 
    2160*ex[2]^5*ex[3]^2*ex[4]^3*ex[6] + 378*ex[2]^6*ex[3]^2*ex[4]^3*ex[6] - 
    2880*ex[2]*ex[3]^3*ex[4]^3*ex[6] - 7020*ex[2]^2*ex[3]^3*ex[4]^3*ex[6] - 
    2292*ex[2]^3*ex[3]^3*ex[4]^3*ex[6] + 6690*ex[2]^4*ex[3]^3*ex[4]^3*ex[6] + 
    6630*ex[2]^5*ex[3]^3*ex[4]^3*ex[6] + 1842*ex[2]^6*ex[3]^3*ex[4]^3*ex[6] + 
    54*ex[2]^7*ex[3]^3*ex[4]^3*ex[6] - 960*ex[2]*ex[3]^4*ex[4]^3*ex[6] - 
    2400*ex[2]^2*ex[3]^4*ex[4]^3*ex[6] - 80*ex[2]^3*ex[3]^4*ex[4]^3*ex[6] + 
    4712*ex[2]^4*ex[3]^4*ex[4]^3*ex[6] + 4936*ex[2]^5*ex[3]^4*ex[4]^3*ex[6] + 
    1656*ex[2]^6*ex[3]^4*ex[4]^3*ex[6] + 72*ex[2]^7*ex[3]^4*ex[4]^3*ex[6] + 
    240*ex[4]^4*ex[6] + 420*ex[2]*ex[4]^4*ex[6] + 110*ex[2]^2*ex[4]^4*ex[6] - 
    56*ex[2]^3*ex[4]^4*ex[6] + 960*ex[3]*ex[4]^4*ex[6] + 
    1260*ex[2]*ex[3]*ex[4]^4*ex[6] - 976*ex[2]^2*ex[3]*ex[4]^4*ex[6] - 
    1836*ex[2]^3*ex[3]*ex[4]^4*ex[6] - 560*ex[2]^4*ex[3]*ex[4]^4*ex[6] + 
    1440*ex[3]^2*ex[4]^4*ex[6] + 1260*ex[2]*ex[3]^2*ex[4]^4*ex[6] - 
    4662*ex[2]^2*ex[3]^2*ex[4]^4*ex[6] - 7902*ex[2]^3*ex[3]^2*ex[4]^4*ex[6] - 
    3978*ex[2]^4*ex[3]^2*ex[4]^4*ex[6] - 558*ex[2]^5*ex[3]^2*ex[4]^4*ex[6] + 
    960*ex[3]^3*ex[4]^4*ex[6] + 420*ex[2]*ex[3]^3*ex[4]^4*ex[6] - 
    5956*ex[2]^2*ex[3]^3*ex[4]^4*ex[6] - 10950*ex[2]^3*ex[3]^3*ex[4]^4*
     ex[6] - 7194*ex[2]^4*ex[3]^3*ex[4]^4*ex[6] - 
    1702*ex[2]^5*ex[3]^3*ex[4]^4*ex[6] - 42*ex[2]^6*ex[3]^3*ex[4]^4*ex[6] + 
    240*ex[3]^4*ex[4]^4*ex[6] - 2380*ex[2]^2*ex[3]^4*ex[4]^4*ex[6] - 
    4828*ex[2]^3*ex[3]^4*ex[4]^4*ex[6] - 3764*ex[2]^4*ex[3]^4*ex[4]^4*ex[6] - 
    1124*ex[2]^5*ex[3]^4*ex[4]^4*ex[6] - 48*ex[2]^6*ex[3]^4*ex[4]^4*ex[6] + 
    240*ex[4]^5*ex[6] + 480*ex[2]*ex[4]^5*ex[6] + 226*ex[2]^2*ex[4]^5*ex[6] + 
    960*ex[3]*ex[4]^5*ex[6] + 2400*ex[2]*ex[3]*ex[4]^5*ex[6] + 
    1892*ex[2]^2*ex[3]*ex[4]^5*ex[6] + 452*ex[2]^3*ex[3]*ex[4]^5*ex[6] + 
    1440*ex[3]^2*ex[4]^5*ex[6] + 4320*ex[2]*ex[3]^2*ex[4]^5*ex[6] + 
    4566*ex[2]^2*ex[3]^2*ex[4]^5*ex[6] + 1932*ex[2]^3*ex[3]^2*ex[4]^5*ex[6] + 
    246*ex[2]^4*ex[3]^2*ex[4]^5*ex[6] + 960*ex[3]^3*ex[4]^5*ex[6] + 
    3360*ex[2]*ex[3]^3*ex[4]^5*ex[6] + 4360*ex[2]^2*ex[3]^3*ex[4]^5*ex[6] + 
    2492*ex[2]^3*ex[3]^3*ex[4]^5*ex[6] + 544*ex[2]^4*ex[3]^3*ex[4]^5*ex[6] + 
    12*ex[2]^5*ex[3]^3*ex[4]^5*ex[6] + 240*ex[3]^4*ex[4]^5*ex[6] + 
    960*ex[2]*ex[3]^4*ex[4]^5*ex[6] + 1460*ex[2]^2*ex[3]^4*ex[4]^5*ex[6] + 
    1012*ex[2]^3*ex[3]^4*ex[4]^5*ex[6] + 284*ex[2]^4*ex[3]^4*ex[4]^5*ex[6] + 
    12*ex[2]^5*ex[3]^4*ex[4]^5*ex[6] - 120*ex[2]^4*ex[3]^4*ex[6]^2 - 
    480*ex[2]^5*ex[3]^4*ex[6]^2 - 730*ex[2]^6*ex[3]^4*ex[6]^2 - 
    506*ex[2]^7*ex[3]^4*ex[6]^2 - 142*ex[2]^8*ex[3]^4*ex[6]^2 - 
    6*ex[2]^9*ex[3]^4*ex[6]^2 + 480*ex[2]^3*ex[3]^3*ex[4]*ex[6]^2 + 
    1680*ex[2]^4*ex[3]^3*ex[4]*ex[6]^2 + 2180*ex[2]^5*ex[3]^3*ex[4]*ex[6]^2 + 
    1246*ex[2]^6*ex[3]^3*ex[4]*ex[6]^2 + 272*ex[2]^7*ex[3]^3*ex[4]*ex[6]^2 + 
    6*ex[2]^8*ex[3]^3*ex[4]*ex[6]^2 + 480*ex[2]^3*ex[3]^4*ex[4]*ex[6]^2 + 
    1920*ex[2]^4*ex[3]^4*ex[4]*ex[6]^2 + 2920*ex[2]^5*ex[3]^4*ex[4]*ex[6]^2 + 
    2024*ex[2]^6*ex[3]^4*ex[4]*ex[6]^2 + 568*ex[2]^7*ex[3]^4*ex[4]*ex[6]^2 + 
    24*ex[2]^8*ex[3]^4*ex[4]*ex[6]^2 - 720*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2 - 
    2160*ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^2 - 2283*ex[2]^4*ex[3]^2*ex[4]^2*
     ex[6]^2 - 966*ex[2]^5*ex[3]^2*ex[4]^2*ex[6]^2 - 
    123*ex[2]^6*ex[3]^2*ex[4]^2*ex[6]^2 - 1440*ex[2]^2*ex[3]^3*ex[4]^2*
     ex[6]^2 - 5040*ex[2]^3*ex[3]^3*ex[4]^2*ex[6]^2 - 
    6540*ex[2]^4*ex[3]^3*ex[4]^2*ex[6]^2 - 3738*ex[2]^5*ex[3]^3*ex[4]^2*
     ex[6]^2 - 816*ex[2]^6*ex[3]^3*ex[4]^2*ex[6]^2 - 
    18*ex[2]^7*ex[3]^3*ex[4]^2*ex[6]^2 - 720*ex[2]^2*ex[3]^4*ex[4]^2*
     ex[6]^2 - 2880*ex[2]^3*ex[3]^4*ex[4]^2*ex[6]^2 - 
    4380*ex[2]^4*ex[3]^4*ex[4]^2*ex[6]^2 - 3036*ex[2]^5*ex[3]^4*ex[4]^2*
     ex[6]^2 - 852*ex[2]^6*ex[3]^4*ex[4]^2*ex[6]^2 - 
    36*ex[2]^7*ex[3]^4*ex[4]^2*ex[6]^2 + 480*ex[2]*ex[3]*ex[4]^3*ex[6]^2 + 
    1200*ex[2]^2*ex[3]*ex[4]^3*ex[6]^2 + 946*ex[2]^3*ex[3]*ex[4]^3*ex[6]^2 + 
    226*ex[2]^4*ex[3]*ex[4]^3*ex[6]^2 + 1440*ex[2]*ex[3]^2*ex[4]^3*ex[6]^2 + 
    4320*ex[2]^2*ex[3]^2*ex[4]^3*ex[6]^2 + 4566*ex[2]^3*ex[3]^2*ex[4]^3*
     ex[6]^2 + 1932*ex[2]^4*ex[3]^2*ex[4]^3*ex[6]^2 + 
    246*ex[2]^5*ex[3]^2*ex[4]^3*ex[6]^2 + 1440*ex[2]*ex[3]^3*ex[4]^3*
     ex[6]^2 + 5040*ex[2]^2*ex[3]^3*ex[4]^3*ex[6]^2 + 
    6540*ex[2]^3*ex[3]^3*ex[4]^3*ex[6]^2 + 3738*ex[2]^4*ex[3]^3*ex[4]^3*
     ex[6]^2 + 816*ex[2]^5*ex[3]^3*ex[4]^3*ex[6]^2 + 
    18*ex[2]^6*ex[3]^3*ex[4]^3*ex[6]^2 + 480*ex[2]*ex[3]^4*ex[4]^3*ex[6]^2 + 
    1920*ex[2]^2*ex[3]^4*ex[4]^3*ex[6]^2 + 2920*ex[2]^3*ex[3]^4*ex[4]^3*
     ex[6]^2 + 2024*ex[2]^4*ex[3]^4*ex[4]^3*ex[6]^2 + 
    568*ex[2]^5*ex[3]^4*ex[4]^3*ex[6]^2 + 24*ex[2]^6*ex[3]^4*ex[4]^3*
     ex[6]^2 - 120*ex[4]^4*ex[6]^2 - 240*ex[2]*ex[4]^4*ex[6]^2 - 
    113*ex[2]^2*ex[4]^4*ex[6]^2 - 480*ex[3]*ex[4]^4*ex[6]^2 - 
    1200*ex[2]*ex[3]*ex[4]^4*ex[6]^2 - 946*ex[2]^2*ex[3]*ex[4]^4*ex[6]^2 - 
    226*ex[2]^3*ex[3]*ex[4]^4*ex[6]^2 - 720*ex[3]^2*ex[4]^4*ex[6]^2 - 
    2160*ex[2]*ex[3]^2*ex[4]^4*ex[6]^2 - 2283*ex[2]^2*ex[3]^2*ex[4]^4*
     ex[6]^2 - 966*ex[2]^3*ex[3]^2*ex[4]^4*ex[6]^2 - 
    123*ex[2]^4*ex[3]^2*ex[4]^4*ex[6]^2 - 480*ex[3]^3*ex[4]^4*ex[6]^2 - 
    1680*ex[2]*ex[3]^3*ex[4]^4*ex[6]^2 - 2180*ex[2]^2*ex[3]^3*ex[4]^4*
     ex[6]^2 - 1246*ex[2]^3*ex[3]^3*ex[4]^4*ex[6]^2 - 
    272*ex[2]^4*ex[3]^3*ex[4]^4*ex[6]^2 - 6*ex[2]^5*ex[3]^3*ex[4]^4*ex[6]^2 - 
    120*ex[3]^4*ex[4]^4*ex[6]^2 - 480*ex[2]*ex[3]^4*ex[4]^4*ex[6]^2 - 
    730*ex[2]^2*ex[3]^4*ex[4]^4*ex[6]^2 - 506*ex[2]^3*ex[3]^4*ex[4]^4*
     ex[6]^2 - 142*ex[2]^4*ex[3]^4*ex[4]^4*ex[6]^2 - 
    6*ex[2]^5*ex[3]^4*ex[4]^4*ex[6]^2, 
  y[132] -> 3*ex[2]*ex[3] - 5*ex[4] - 3*ex[3]*ex[4], 
  y[133] -> 20 + 131*ex[3] + 180*ex[3]^2, 
  y[134] -> ex[2]*ex[3] + ex[2]^2*ex[3] - ex[3]*ex[4] - ex[2]*ex[3]*ex[4] + 
    ex[2]*ex[6], y[135] -> 2*ex[2]^2*ex[3] + 4*ex[2]^3*ex[3] + 
    ex[2]^2*ex[3]^2 + ex[2]^3*ex[3]^2 - 4*ex[2]*ex[3]*ex[4] - 
    8*ex[2]^2*ex[3]*ex[4] - ex[2]*ex[3]^2*ex[4] - ex[2]^2*ex[3]^2*ex[4] + 
    2*ex[3]*ex[4]^2 + 4*ex[2]*ex[3]*ex[4]^2 + 2*ex[2]*ex[6] + 
    4*ex[2]^2*ex[6] + 3*ex[2]*ex[3]*ex[6] + 6*ex[2]^2*ex[3]*ex[6] - 
    2*ex[4]*ex[6] - 4*ex[2]*ex[4]*ex[6] - 3*ex[3]*ex[4]*ex[6] - 
    5*ex[2]*ex[3]*ex[4]*ex[6] + ex[2]*ex[6]^2, 
  y[136] -> 216*ex[2]^3 + 432*ex[2]^3*ex[3] + 216*ex[2]^3*ex[3]^2 - 
    408*ex[2]^2*ex[4] - 1054*ex[2]^3*ex[4] - 816*ex[2]^2*ex[3]*ex[4] - 
    1403*ex[2]^3*ex[3]*ex[4] - 408*ex[2]^2*ex[3]^2*ex[4] - 
    349*ex[2]^3*ex[3]^2*ex[4] + 168*ex[2]*ex[4]^2 + 1541*ex[2]^2*ex[4]^2 - 
    1270*ex[2]^3*ex[4]^2 + 336*ex[2]*ex[3]*ex[4]^2 + 
    2215*ex[2]^2*ex[3]*ex[4]^2 - 373*ex[2]^3*ex[3]*ex[4]^2 + 
    168*ex[2]*ex[3]^2*ex[4]^2 + 674*ex[2]^2*ex[3]^2*ex[4]^2 - 
    24*ex[2]^3*ex[3]^2*ex[4]^2 + 24*ex[4]^3 - 487*ex[2]*ex[4]^3 + 
    463*ex[2]^2*ex[4]^3 + 48*ex[3]*ex[4]^3 - 812*ex[2]*ex[3]*ex[4]^3 + 
    349*ex[2]^2*ex[3]*ex[4]^3 + 24*ex[3]^2*ex[4]^3 - 
    325*ex[2]*ex[3]^2*ex[4]^3 + 24*ex[2]^2*ex[3]^2*ex[4]^3 - 
    432*ex[2]^3*ex[6] - 864*ex[2]^3*ex[3]*ex[6] - 432*ex[2]^3*ex[3]^2*ex[6] + 
    624*ex[2]^2*ex[4]*ex[6] + 1054*ex[2]^3*ex[4]*ex[6] + 
    1248*ex[2]^2*ex[3]*ex[4]*ex[6] + 1403*ex[2]^3*ex[3]*ex[4]*ex[6] + 
    624*ex[2]^2*ex[3]^2*ex[4]*ex[6] + 349*ex[2]^3*ex[3]^2*ex[4]*ex[6] - 
    192*ex[2]*ex[4]^2*ex[6] - 247*ex[2]^2*ex[4]^2*ex[6] - 
    384*ex[2]*ex[3]*ex[4]^2*ex[6] - 596*ex[2]^2*ex[3]*ex[4]^2*ex[6] - 
    192*ex[2]*ex[3]^2*ex[4]^2*ex[6] - 349*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 
    216*ex[2]^3*ex[6]^2 + 432*ex[2]^3*ex[3]*ex[6]^2 + 
    216*ex[2]^3*ex[3]^2*ex[6]^2 - 216*ex[2]^2*ex[4]*ex[6]^2 - 
    432*ex[2]^2*ex[3]*ex[4]*ex[6]^2 - 216*ex[2]^2*ex[3]^2*ex[4]*ex[6]^2, 
  y[137] -> -72*ex[2]^6*ex[3]^6 - 72*ex[2]^7*ex[3]^6 + 
    216*ex[2]^5*ex[3]^5*ex[4] - 288*ex[2]^7*ex[3]^5*ex[4] - 
    72*ex[2]^8*ex[3]^5*ex[4] + 864*ex[2]^5*ex[3]^6*ex[4] + 
    1944*ex[2]^6*ex[3]^6*ex[4] + 1728*ex[2]^7*ex[3]^6*ex[4] + 
    648*ex[2]^8*ex[3]^6*ex[4] + 560*ex[2]^4*ex[3]^4*ex[4]^2 + 
    2916*ex[2]^5*ex[3]^4*ex[4]^2 + 3204*ex[2]^6*ex[3]^4*ex[4]^2 + 
    848*ex[2]^7*ex[3]^4*ex[4]^2 + 2226*ex[2]^4*ex[3]^5*ex[4]^2 + 
    10134*ex[2]^5*ex[3]^5*ex[4]^2 + 12006*ex[2]^6*ex[3]^5*ex[4]^2 + 
    4098*ex[2]^7*ex[3]^5*ex[4]^2 - 969*ex[2]^4*ex[3]^6*ex[4]^2 - 
    1107*ex[2]^5*ex[3]^6*ex[4]^2 + 333*ex[2]^6*ex[3]^6*ex[4]^2 + 
    1191*ex[2]^7*ex[3]^6*ex[4]^2 + 720*ex[2]^8*ex[3]^6*ex[4]^2 - 
    1360*ex[2]^3*ex[3]^3*ex[4]^3 - 3632*ex[2]^4*ex[3]^3*ex[4]^3 - 
    1900*ex[2]^5*ex[3]^3*ex[4]^3 + 120*ex[2]^6*ex[3]^3*ex[4]^3 - 
    12412*ex[2]^3*ex[3]^4*ex[4]^3 - 33756*ex[2]^4*ex[3]^4*ex[4]^3 - 
    26412*ex[2]^5*ex[3]^4*ex[4]^3 - 5068*ex[2]^6*ex[3]^4*ex[4]^3 - 
    15456*ex[2]^3*ex[3]^5*ex[4]^3 - 51330*ex[2]^4*ex[3]^5*ex[4]^3 - 
    54276*ex[2]^5*ex[3]^5*ex[4]^3 - 19122*ex[2]^6*ex[3]^5*ex[4]^3 - 
    720*ex[2]^7*ex[3]^5*ex[4]^3 - 3324*ex[2]^3*ex[3]^6*ex[4]^3 - 
    13572*ex[2]^4*ex[3]^6*ex[4]^3 - 18612*ex[2]^5*ex[3]^6*ex[4]^3 - 
    11244*ex[2]^6*ex[3]^6*ex[4]^3 - 2880*ex[2]^7*ex[3]^6*ex[4]^3 + 
    416*ex[2]^2*ex[3]^2*ex[4]^4 + 308*ex[2]^3*ex[3]^2*ex[4]^4 - 
    480*ex[2]^4*ex[3]^2*ex[4]^4 - 120*ex[2]^5*ex[3]^2*ex[4]^4 + 
    11992*ex[2]^2*ex[3]^3*ex[4]^4 + 20948*ex[2]^3*ex[3]^3*ex[4]^4 + 
    6562*ex[2]^4*ex[3]^3*ex[4]^4 - 1638*ex[2]^5*ex[3]^3*ex[4]^4 + 
    34202*ex[2]^2*ex[3]^4*ex[4]^4 + 82668*ex[2]^3*ex[3]^4*ex[4]^4 + 
    58377*ex[2]^4*ex[3]^4*ex[4]^4 + 9911*ex[2]^5*ex[3]^4*ex[4]^4 + 
    30852*ex[2]^2*ex[3]^5*ex[4]^4 + 93186*ex[2]^3*ex[3]^5*ex[4]^4 + 
    93672*ex[2]^4*ex[3]^5*ex[4]^4 + 33498*ex[2]^5*ex[3]^5*ex[4]^4 + 
    2160*ex[2]^6*ex[3]^5*ex[4]^4 + 8226*ex[2]^2*ex[3]^6*ex[4]^4 + 
    28998*ex[2]^3*ex[3]^6*ex[4]^4 + 36558*ex[2]^4*ex[3]^6*ex[4]^4 + 
    20106*ex[2]^5*ex[3]^6*ex[4]^4 + 4320*ex[2]^6*ex[3]^6*ex[4]^4 + 
    360*ex[2]*ex[3]*ex[4]^5 + 600*ex[2]^2*ex[3]*ex[4]^5 + 
    240*ex[2]^3*ex[3]*ex[4]^5 - 1524*ex[2]*ex[3]^2*ex[4]^5 + 
    564*ex[2]^2*ex[3]^2*ex[4]^5 + 2952*ex[2]^3*ex[3]^2*ex[4]^5 + 
    360*ex[2]^4*ex[3]^2*ex[4]^5 - 16464*ex[2]*ex[3]^3*ex[4]^5 - 
    24990*ex[2]^2*ex[3]^3*ex[4]^5 - 4854*ex[2]^3*ex[3]^3*ex[4]^5 + 
    2916*ex[2]^4*ex[3]^3*ex[4]^5 - 33408*ex[2]*ex[3]^4*ex[4]^5 - 
    75732*ex[2]^2*ex[3]^4*ex[4]^5 - 50334*ex[2]^3*ex[3]^4*ex[4]^5 - 
    8010*ex[2]^4*ex[3]^4*ex[4]^5 - 25320*ex[2]*ex[3]^5*ex[4]^5 - 
    72918*ex[2]^2*ex[3]^5*ex[4]^5 - 71100*ex[2]^3*ex[3]^5*ex[4]^5 - 
    25662*ex[2]^4*ex[3]^5*ex[4]^5 - 2160*ex[2]^5*ex[3]^5*ex[4]^5 - 
    6492*ex[2]*ex[3]^6*ex[4]^5 - 22140*ex[2]^2*ex[3]^6*ex[4]^5 - 
    27252*ex[2]^3*ex[3]^6*ex[4]^5 - 14484*ex[2]^4*ex[3]^6*ex[4]^5 - 
    2880*ex[2]^5*ex[3]^6*ex[4]^5 - 120*ex[4]^6 - 120*ex[2]*ex[4]^6 - 
    1146*ex[3]*ex[4]^6 - 1386*ex[2]*ex[3]*ex[4]^6 - 
    240*ex[2]^2*ex[3]*ex[4]^6 - 537*ex[3]^2*ex[4]^6 - 
    2517*ex[2]*ex[3]^2*ex[4]^6 - 2472*ex[2]^2*ex[3]^2*ex[4]^6 - 
    240*ex[2]^3*ex[3]^2*ex[4]^6 + 5832*ex[3]^3*ex[4]^6 + 
    7674*ex[2]*ex[3]^3*ex[4]^6 + 192*ex[2]^2*ex[3]^3*ex[4]^6 - 
    1398*ex[2]^3*ex[3]^3*ex[4]^6 + 11058*ex[3]^4*ex[4]^6 + 
    23904*ex[2]*ex[3]^4*ex[4]^6 + 15165*ex[2]^2*ex[3]^4*ex[4]^6 + 
    2319*ex[2]^3*ex[3]^4*ex[4]^6 + 7482*ex[3]^5*ex[4]^6 + 
    20928*ex[2]*ex[3]^5*ex[4]^6 + 19986*ex[2]^2*ex[3]^5*ex[4]^6 + 
    7260*ex[2]^3*ex[3]^5*ex[4]^6 + 720*ex[2]^4*ex[3]^5*ex[4]^6 + 
    1767*ex[3]^6*ex[4]^6 + 5949*ex[2]*ex[3]^6*ex[4]^6 + 
    7245*ex[2]^2*ex[3]^6*ex[4]^6 + 3783*ex[2]^3*ex[3]^6*ex[4]^6 + 
    720*ex[2]^4*ex[3]^6*ex[4]^6 + 144*ex[2]^6*ex[3]^6*ex[6] + 
    144*ex[2]^7*ex[3]^6*ex[6] - 504*ex[2]^5*ex[3]^5*ex[4]*ex[6] - 
    360*ex[2]^6*ex[3]^5*ex[4]*ex[6] + 216*ex[2]^7*ex[3]^5*ex[4]*ex[6] + 
    72*ex[2]^8*ex[3]^5*ex[4]*ex[6] - 1152*ex[2]^5*ex[3]^6*ex[4]*ex[6] - 
    2232*ex[2]^6*ex[3]^6*ex[4]*ex[6] - 1728*ex[2]^7*ex[3]^6*ex[4]*ex[6] - 
    648*ex[2]^8*ex[3]^6*ex[4]*ex[6] + 948*ex[2]^4*ex[3]^4*ex[4]^2*ex[6] + 
    288*ex[2]^5*ex[3]^4*ex[4]^2*ex[6] - 732*ex[2]^6*ex[3]^4*ex[4]^2*ex[6] - 
    72*ex[2]^7*ex[3]^4*ex[4]^2*ex[6] + 3240*ex[2]^4*ex[3]^5*ex[4]^2*ex[6] + 
    4680*ex[2]^5*ex[3]^5*ex[4]^2*ex[6] + 1728*ex[2]^6*ex[3]^5*ex[4]^2*ex[6] + 
    288*ex[2]^7*ex[3]^5*ex[4]^2*ex[6] + 3168*ex[2]^4*ex[3]^6*ex[4]^2*ex[6] + 
    7488*ex[2]^5*ex[3]^6*ex[4]^2*ex[6] + 6912*ex[2]^6*ex[3]^6*ex[4]^2*ex[6] + 
    2592*ex[2]^7*ex[3]^6*ex[4]^2*ex[6] - 960*ex[2]^3*ex[3]^3*ex[4]^3*ex[6] + 
    180*ex[2]^4*ex[3]^3*ex[4]^3*ex[6] + 636*ex[2]^5*ex[3]^3*ex[4]^3*ex[6] - 
    3624*ex[2]^3*ex[3]^4*ex[4]^3*ex[6] - 2064*ex[2]^4*ex[3]^4*ex[4]^3*ex[6] + 
    1848*ex[2]^5*ex[3]^4*ex[4]^3*ex[6] + 288*ex[2]^6*ex[3]^4*ex[4]^3*ex[6] - 
    6696*ex[2]^3*ex[3]^5*ex[4]^3*ex[6] - 11880*ex[2]^4*ex[3]^5*ex[4]^3*
     ex[6] - 6480*ex[2]^5*ex[3]^5*ex[4]^3*ex[6] - 
    1296*ex[2]^6*ex[3]^5*ex[4]^3*ex[6] - 4032*ex[2]^3*ex[3]^6*ex[4]^3*ex[6] - 
    10512*ex[2]^4*ex[3]^6*ex[4]^3*ex[6] - 10368*ex[2]^5*ex[3]^6*ex[4]^3*
     ex[6] - 3888*ex[2]^6*ex[3]^6*ex[4]^3*ex[6] + 372*ex[2]^2*ex[3]^2*ex[4]^4*
     ex[6] - 252*ex[2]^3*ex[3]^2*ex[4]^4*ex[6] - 120*ex[2]^4*ex[3]^2*ex[4]^4*
     ex[6] + 1536*ex[2]^2*ex[3]^3*ex[4]^4*ex[6] - 
    1380*ex[2]^3*ex[3]^3*ex[4]^4*ex[6] - 1908*ex[2]^4*ex[3]^3*ex[4]^4*ex[6] + 
    4404*ex[2]^2*ex[3]^4*ex[4]^4*ex[6] + 3264*ex[2]^3*ex[3]^4*ex[4]^4*ex[6] - 
    1500*ex[2]^4*ex[3]^4*ex[4]^4*ex[6] - 360*ex[2]^5*ex[3]^4*ex[4]^4*ex[6] + 
    5688*ex[2]^2*ex[3]^5*ex[4]^4*ex[6] + 11160*ex[2]^3*ex[3]^5*ex[4]^4*
     ex[6] + 6912*ex[2]^4*ex[3]^5*ex[4]^4*ex[6] + 
    1440*ex[2]^5*ex[3]^5*ex[4]^4*ex[6] + 2448*ex[2]^2*ex[3]^6*ex[4]^4*ex[6] + 
    6768*ex[2]^3*ex[3]^6*ex[4]^4*ex[6] + 6912*ex[2]^4*ex[3]^6*ex[4]^4*ex[6] + 
    2592*ex[2]^5*ex[3]^6*ex[4]^4*ex[6] + 744*ex[2]^2*ex[3]^2*ex[4]^5*ex[6] + 
    240*ex[2]^3*ex[3]^2*ex[4]^5*ex[6] - 576*ex[2]*ex[3]^3*ex[4]^5*ex[6] + 
    1200*ex[2]^2*ex[3]^3*ex[4]^5*ex[6] + 1272*ex[2]^3*ex[3]^3*ex[4]^5*ex[6] - 
    1728*ex[2]*ex[3]^4*ex[4]^5*ex[6] - 1488*ex[2]^2*ex[3]^4*ex[4]^5*ex[6] + 
    384*ex[2]^3*ex[3]^4*ex[4]^5*ex[6] + 144*ex[2]^4*ex[3]^4*ex[4]^5*ex[6] - 
    1728*ex[2]*ex[3]^5*ex[4]^5*ex[6] - 3600*ex[2]^2*ex[3]^5*ex[4]^5*ex[6] - 
    2376*ex[2]^3*ex[3]^5*ex[4]^5*ex[6] - 504*ex[2]^4*ex[3]^5*ex[4]^5*ex[6] - 
    576*ex[2]*ex[3]^6*ex[4]^5*ex[6] - 1656*ex[2]^2*ex[3]^6*ex[4]^5*ex[6] - 
    1728*ex[2]^3*ex[3]^6*ex[4]^5*ex[6] - 648*ex[2]^4*ex[3]^6*ex[4]^5*ex[6] - 
    72*ex[2]^6*ex[3]^6*ex[6]^2 - 72*ex[2]^7*ex[3]^6*ex[6]^2 + 
    288*ex[2]^5*ex[3]^5*ex[4]*ex[6]^2 + 360*ex[2]^6*ex[3]^5*ex[4]*ex[6]^2 + 
    72*ex[2]^7*ex[3]^5*ex[4]*ex[6]^2 + 288*ex[2]^5*ex[3]^6*ex[4]*ex[6]^2 + 
    288*ex[2]^6*ex[3]^6*ex[4]*ex[6]^2 - 732*ex[2]^4*ex[3]^4*ex[4]^2*ex[6]^2 - 
    804*ex[2]^5*ex[3]^4*ex[4]^2*ex[6]^2 - 72*ex[2]^6*ex[3]^4*ex[4]^2*
     ex[6]^2 - 864*ex[2]^4*ex[3]^5*ex[4]^2*ex[6]^2 - 
    1080*ex[2]^5*ex[3]^5*ex[4]^2*ex[6]^2 - 216*ex[2]^6*ex[3]^5*ex[4]^2*
     ex[6]^2 - 432*ex[2]^4*ex[3]^6*ex[4]^2*ex[6]^2 - 
    432*ex[2]^5*ex[3]^6*ex[4]^2*ex[6]^2 + 888*ex[2]^3*ex[3]^3*ex[4]^3*
     ex[6]^2 + 636*ex[2]^4*ex[3]^3*ex[4]^3*ex[6]^2 + 
    1464*ex[2]^3*ex[3]^4*ex[4]^3*ex[6]^2 + 1608*ex[2]^4*ex[3]^4*ex[4]^3*
     ex[6]^2 + 144*ex[2]^5*ex[3]^4*ex[4]^3*ex[6]^2 + 
    864*ex[2]^3*ex[3]^5*ex[4]^3*ex[6]^2 + 1080*ex[2]^4*ex[3]^5*ex[4]^3*
     ex[6]^2 + 216*ex[2]^5*ex[3]^5*ex[4]^3*ex[6]^2 + 
    288*ex[2]^3*ex[3]^6*ex[4]^3*ex[6]^2 + 288*ex[2]^4*ex[3]^6*ex[4]^3*
     ex[6]^2 - 372*ex[2]^2*ex[3]^2*ex[4]^4*ex[6]^2 - 
    120*ex[2]^3*ex[3]^2*ex[4]^4*ex[6]^2 - 888*ex[2]^2*ex[3]^3*ex[4]^4*
     ex[6]^2 - 636*ex[2]^3*ex[3]^3*ex[4]^4*ex[6]^2 - 
    732*ex[2]^2*ex[3]^4*ex[4]^4*ex[6]^2 - 804*ex[2]^3*ex[3]^4*ex[4]^4*
     ex[6]^2 - 72*ex[2]^4*ex[3]^4*ex[4]^4*ex[6]^2 - 
    288*ex[2]^2*ex[3]^5*ex[4]^4*ex[6]^2 - 360*ex[2]^3*ex[3]^5*ex[4]^4*
     ex[6]^2 - 72*ex[2]^4*ex[3]^5*ex[4]^4*ex[6]^2 - 
    72*ex[2]^2*ex[3]^6*ex[4]^4*ex[6]^2 - 72*ex[2]^3*ex[3]^6*ex[4]^4*ex[6]^2, 
  y[138] -> ex[2]^3*ex[3]^2 + ex[2]^3*ex[3]^3 - 2*ex[2]^2*ex[3]*ex[4] + 
    2*ex[2]^3*ex[3]*ex[4] - 5*ex[2]^2*ex[3]^2*ex[4] + 
    6*ex[2]^3*ex[3]^2*ex[4] - 3*ex[2]^2*ex[3]^3*ex[4] + 
    3*ex[2]^3*ex[3]^3*ex[4] + ex[2]*ex[4]^2 - 2*ex[2]^2*ex[4]^2 + 
    5*ex[2]*ex[3]*ex[4]^2 - 14*ex[2]^2*ex[3]*ex[4]^2 + 
    5*ex[2]^3*ex[3]*ex[4]^2 + 7*ex[2]*ex[3]^2*ex[4]^2 - 
    21*ex[2]^2*ex[3]^2*ex[4]^2 + 9*ex[2]^3*ex[3]^2*ex[4]^2 + 
    3*ex[2]*ex[3]^3*ex[4]^2 - 9*ex[2]^2*ex[3]^3*ex[4]^2 + 
    3*ex[2]^3*ex[3]^3*ex[4]^2 - ex[4]^3 + 6*ex[2]*ex[4]^3 - 
    3*ex[2]^2*ex[4]^3 - 3*ex[3]*ex[4]^3 + 21*ex[2]*ex[3]*ex[4]^3 - 
    21*ex[2]^2*ex[3]*ex[4]^3 + 3*ex[2]^3*ex[3]*ex[4]^3 - 3*ex[3]^2*ex[4]^3 + 
    24*ex[2]*ex[3]^2*ex[4]^3 - 27*ex[2]^2*ex[3]^2*ex[4]^3 + 
    4*ex[2]^3*ex[3]^2*ex[4]^3 - ex[3]^3*ex[4]^3 + 9*ex[2]*ex[3]^3*ex[4]^3 - 
    9*ex[2]^2*ex[3]^3*ex[4]^3 + ex[2]^3*ex[3]^3*ex[4]^3 - 3*ex[4]^4 + 
    6*ex[2]*ex[4]^4 - ex[2]^2*ex[4]^4 - 9*ex[3]*ex[4]^4 + 
    25*ex[2]*ex[3]*ex[4]^4 - 9*ex[2]^2*ex[3]*ex[4]^4 - 9*ex[3]^2*ex[4]^4 + 
    27*ex[2]*ex[3]^2*ex[4]^4 - 11*ex[2]^2*ex[3]^2*ex[4]^4 - 
    3*ex[3]^3*ex[4]^4 + 9*ex[2]*ex[3]^3*ex[4]^4 - 3*ex[2]^2*ex[3]^3*ex[4]^4 - 
    3*ex[4]^5 + 2*ex[2]*ex[4]^5 - 9*ex[3]*ex[4]^5 + 9*ex[2]*ex[3]*ex[4]^5 - 
    9*ex[3]^2*ex[4]^5 + 10*ex[2]*ex[3]^2*ex[4]^5 - 3*ex[3]^3*ex[4]^5 + 
    3*ex[2]*ex[3]^3*ex[4]^5 - ex[4]^6 - 3*ex[3]*ex[4]^6 - 3*ex[3]^2*ex[4]^6 - 
    ex[3]^3*ex[4]^6 - 3*ex[2]^3*ex[3]^2*ex[6] - 3*ex[2]^3*ex[3]^3*ex[6] + 
    6*ex[2]^2*ex[3]*ex[4]*ex[6] - 4*ex[2]^3*ex[3]*ex[4]*ex[6] + 
    15*ex[2]^2*ex[3]^2*ex[4]*ex[6] - 12*ex[2]^3*ex[3]^2*ex[4]*ex[6] + 
    9*ex[2]^2*ex[3]^3*ex[4]*ex[6] - 6*ex[2]^3*ex[3]^3*ex[4]*ex[6] - 
    3*ex[2]*ex[4]^2*ex[6] + 3*ex[2]^2*ex[4]^2*ex[6] - 
    15*ex[2]*ex[3]*ex[4]^2*ex[6] + 26*ex[2]^2*ex[3]*ex[4]^2*ex[6] - 
    5*ex[2]^3*ex[3]*ex[4]^2*ex[6] - 21*ex[2]*ex[3]^2*ex[4]^2*ex[6] + 
    42*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] - 9*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] - 
    9*ex[2]*ex[3]^3*ex[4]^2*ex[6] + 18*ex[2]^2*ex[3]^3*ex[4]^2*ex[6] - 
    3*ex[2]^3*ex[3]^3*ex[4]^2*ex[6] + 3*ex[4]^3*ex[6] - 
    9*ex[2]*ex[4]^3*ex[6] + 2*ex[2]^2*ex[4]^3*ex[6] + 9*ex[3]*ex[4]^3*ex[6] - 
    40*ex[2]*ex[3]*ex[4]^3*ex[6] + 19*ex[2]^2*ex[3]*ex[4]^3*ex[6] + 
    9*ex[3]^2*ex[4]^3*ex[6] - 48*ex[2]*ex[3]^2*ex[4]^3*ex[6] + 
    27*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] + 3*ex[3]^3*ex[4]^3*ex[6] - 
    18*ex[2]*ex[3]^3*ex[4]^3*ex[6] + 9*ex[2]^2*ex[3]^3*ex[4]^3*ex[6] + 
    6*ex[4]^4*ex[6] - 5*ex[2]*ex[4]^4*ex[6] + 18*ex[3]*ex[4]^4*ex[6] - 
    23*ex[2]*ex[3]*ex[4]^4*ex[6] + 18*ex[3]^2*ex[4]^4*ex[6] - 
    27*ex[2]*ex[3]^2*ex[4]^4*ex[6] + 6*ex[3]^3*ex[4]^4*ex[6] - 
    9*ex[2]*ex[3]^3*ex[4]^4*ex[6] + 3*ex[4]^5*ex[6] + 9*ex[3]*ex[4]^5*ex[6] + 
    9*ex[3]^2*ex[4]^5*ex[6] + 3*ex[3]^3*ex[4]^5*ex[6] + 
    3*ex[2]^3*ex[3]^2*ex[6]^2 + 3*ex[2]^3*ex[3]^3*ex[6]^2 - 
    6*ex[2]^2*ex[3]*ex[4]*ex[6]^2 + 2*ex[2]^3*ex[3]*ex[4]*ex[6]^2 - 
    15*ex[2]^2*ex[3]^2*ex[4]*ex[6]^2 + 6*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 - 
    9*ex[2]^2*ex[3]^3*ex[4]*ex[6]^2 + 3*ex[2]^3*ex[3]^3*ex[4]*ex[6]^2 + 
    3*ex[2]*ex[4]^2*ex[6]^2 - ex[2]^2*ex[4]^2*ex[6]^2 + 
    15*ex[2]*ex[3]*ex[4]^2*ex[6]^2 - 12*ex[2]^2*ex[3]*ex[4]^2*ex[6]^2 + 
    21*ex[2]*ex[3]^2*ex[4]^2*ex[6]^2 - 21*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2 + 
    9*ex[2]*ex[3]^3*ex[4]^2*ex[6]^2 - 9*ex[2]^2*ex[3]^3*ex[4]^2*ex[6]^2 - 
    3*ex[4]^3*ex[6]^2 + 4*ex[2]*ex[4]^3*ex[6]^2 - 9*ex[3]*ex[4]^3*ex[6]^2 + 
    19*ex[2]*ex[3]*ex[4]^3*ex[6]^2 - 9*ex[3]^2*ex[4]^3*ex[6]^2 + 
    24*ex[2]*ex[3]^2*ex[4]^3*ex[6]^2 - 3*ex[3]^3*ex[4]^3*ex[6]^2 + 
    9*ex[2]*ex[3]^3*ex[4]^3*ex[6]^2 - 3*ex[4]^4*ex[6]^2 - 
    9*ex[3]*ex[4]^4*ex[6]^2 - 9*ex[3]^2*ex[4]^4*ex[6]^2 - 
    3*ex[3]^3*ex[4]^4*ex[6]^2 - ex[2]^3*ex[3]^2*ex[6]^3 - 
    ex[2]^3*ex[3]^3*ex[6]^3 + 2*ex[2]^2*ex[3]*ex[4]*ex[6]^3 + 
    5*ex[2]^2*ex[3]^2*ex[4]*ex[6]^3 + 3*ex[2]^2*ex[3]^3*ex[4]*ex[6]^3 - 
    ex[2]*ex[4]^2*ex[6]^3 - 5*ex[2]*ex[3]*ex[4]^2*ex[6]^3 - 
    7*ex[2]*ex[3]^2*ex[4]^2*ex[6]^3 - 3*ex[2]*ex[3]^3*ex[4]^2*ex[6]^3 + 
    ex[4]^3*ex[6]^3 + 3*ex[3]*ex[4]^3*ex[6]^3 + 3*ex[3]^2*ex[4]^3*ex[6]^3 + 
    ex[3]^3*ex[4]^3*ex[6]^3, y[139] -> ex[2]^4*ex[3]^2*ex[4] + 
    3*ex[2]^4*ex[3]^3*ex[4] + 2*ex[2]^4*ex[3]^4*ex[4] - 
    2*ex[2]^3*ex[3]*ex[4]^2 + ex[2]^4*ex[3]*ex[4]^2 - 
    10*ex[2]^3*ex[3]^2*ex[4]^2 + 9*ex[2]^4*ex[3]^2*ex[4]^2 - 
    15*ex[2]^3*ex[3]^3*ex[4]^2 + 15*ex[2]^4*ex[3]^3*ex[4]^2 - 
    7*ex[2]^3*ex[3]^4*ex[4]^2 + 6*ex[2]^4*ex[3]^4*ex[4]^2 + ex[2]^2*ex[4]^3 + 
    9*ex[2]^2*ex[3]*ex[4]^3 - 15*ex[2]^3*ex[3]*ex[4]^3 + 
    2*ex[2]^4*ex[3]*ex[4]^3 + 24*ex[2]^2*ex[3]^2*ex[4]^3 - 
    54*ex[2]^3*ex[3]^2*ex[4]^3 + 17*ex[2]^4*ex[3]^2*ex[4]^3 + 
    25*ex[2]^2*ex[3]^3*ex[4]^3 - 60*ex[2]^3*ex[3]^3*ex[4]^3 + 
    21*ex[2]^4*ex[3]^3*ex[4]^3 + 9*ex[2]^2*ex[3]^4*ex[4]^3 - 
    21*ex[2]^3*ex[3]^4*ex[4]^3 + 6*ex[2]^4*ex[3]^4*ex[4]^3 - 
    2*ex[2]*ex[4]^4 + 3*ex[2]^2*ex[4]^4 - 11*ex[2]*ex[3]*ex[4]^4 + 
    42*ex[2]^2*ex[3]*ex[4]^4 - 21*ex[2]^3*ex[3]*ex[4]^4 + 
    ex[2]^4*ex[3]*ex[4]^4 - 21*ex[2]*ex[3]^2*ex[4]^4 + 
    98*ex[2]^2*ex[3]^2*ex[4]^4 - 77*ex[2]^3*ex[3]^2*ex[4]^4 + 
    9*ex[2]^4*ex[3]^2*ex[4]^4 - 17*ex[2]*ex[3]^3*ex[4]^4 + 
    87*ex[2]^2*ex[3]^3*ex[4]^4 - 75*ex[2]^3*ex[3]^3*ex[4]^4 + 
    9*ex[2]^4*ex[3]^3*ex[4]^4 - 5*ex[2]*ex[3]^4*ex[4]^4 + 
    27*ex[2]^2*ex[3]^4*ex[4]^4 - 21*ex[2]^3*ex[3]^4*ex[4]^4 + 
    2*ex[2]^4*ex[3]^4*ex[4]^4 + ex[4]^5 - 6*ex[2]*ex[4]^5 + 
    3*ex[2]^2*ex[4]^5 + 4*ex[3]*ex[4]^5 - 39*ex[2]*ex[3]*ex[4]^5 + 
    48*ex[2]^2*ex[3]*ex[4]^5 - 8*ex[2]^3*ex[3]*ex[4]^5 + 6*ex[3]^2*ex[4]^5 - 
    71*ex[2]*ex[3]^2*ex[4]^5 + 119*ex[2]^2*ex[3]^2*ex[4]^5 - 
    33*ex[2]^3*ex[3]^2*ex[4]^5 + 4*ex[3]^3*ex[4]^5 - 
    54*ex[2]*ex[3]^3*ex[4]^5 + 99*ex[2]^2*ex[3]^3*ex[4]^5 - 
    30*ex[2]^3*ex[3]^3*ex[4]^5 + ex[3]^4*ex[4]^5 - 15*ex[2]*ex[3]^4*ex[4]^5 + 
    27*ex[2]^2*ex[3]^4*ex[4]^5 - 7*ex[2]^3*ex[3]^4*ex[4]^5 + 3*ex[4]^6 - 
    6*ex[2]*ex[4]^6 + ex[2]^2*ex[4]^6 + 12*ex[3]*ex[4]^6 - 
    41*ex[2]*ex[3]*ex[4]^6 + 17*ex[2]^2*ex[3]*ex[4]^6 + 18*ex[3]^2*ex[4]^6 - 
    77*ex[2]*ex[3]^2*ex[4]^6 + 45*ex[2]^2*ex[3]^2*ex[4]^6 + 
    12*ex[3]^3*ex[4]^6 - 57*ex[2]*ex[3]^3*ex[4]^6 + 
    37*ex[2]^2*ex[3]^3*ex[4]^6 + 3*ex[3]^4*ex[4]^6 - 
    15*ex[2]*ex[3]^4*ex[4]^6 + 9*ex[2]^2*ex[3]^4*ex[4]^6 + 3*ex[4]^7 - 
    2*ex[2]*ex[4]^7 + 12*ex[3]*ex[4]^7 - 14*ex[2]*ex[3]*ex[4]^7 + 
    18*ex[3]^2*ex[4]^7 - 27*ex[2]*ex[3]^2*ex[4]^7 + 12*ex[3]^3*ex[4]^7 - 
    20*ex[2]*ex[3]^3*ex[4]^7 + 3*ex[3]^4*ex[4]^7 - 5*ex[2]*ex[3]^4*ex[4]^7 + 
    ex[4]^8 + 4*ex[3]*ex[4]^8 + 6*ex[3]^2*ex[4]^8 + 4*ex[3]^3*ex[4]^8 + 
    ex[3]^4*ex[4]^8 - ex[2]^4*ex[3]^3*ex[6] - ex[2]^4*ex[3]^4*ex[6] + 
    3*ex[2]^3*ex[3]^2*ex[4]*ex[6] - 5*ex[2]^4*ex[3]^2*ex[4]*ex[6] + 
    7*ex[2]^3*ex[3]^3*ex[4]*ex[6] - 15*ex[2]^4*ex[3]^3*ex[4]*ex[6] + 
    4*ex[2]^3*ex[3]^4*ex[4]*ex[6] - 9*ex[2]^4*ex[3]^4*ex[4]*ex[6] - 
    3*ex[2]^2*ex[3]*ex[4]^2*ex[6] + 9*ex[2]^3*ex[3]*ex[4]^2*ex[6] - 
    2*ex[2]^4*ex[3]*ex[4]^2*ex[6] - 12*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 
    51*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] - 23*ex[2]^4*ex[3]^2*ex[4]^2*ex[6] - 
    15*ex[2]^2*ex[3]^3*ex[4]^2*ex[6] + 75*ex[2]^3*ex[3]^3*ex[4]^2*ex[6] - 
    39*ex[2]^4*ex[3]^3*ex[4]^2*ex[6] - 6*ex[2]^2*ex[3]^4*ex[4]^2*ex[6] + 
    33*ex[2]^3*ex[3]^4*ex[4]^2*ex[6] - 15*ex[2]^4*ex[3]^4*ex[4]^2*ex[6] + 
    ex[2]*ex[4]^3*ex[6] - 3*ex[2]^2*ex[4]^3*ex[6] + 
    7*ex[2]*ex[3]*ex[4]^3*ex[6] - 45*ex[2]^2*ex[3]*ex[4]^3*ex[6] + 
    32*ex[2]^3*ex[3]*ex[4]^3*ex[6] - 2*ex[2]^4*ex[3]*ex[4]^3*ex[6] + 
    15*ex[2]*ex[3]^2*ex[4]^3*ex[6] - 126*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] + 
    137*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] - 20*ex[2]^4*ex[3]^2*ex[4]^3*ex[6] + 
    13*ex[2]*ex[3]^3*ex[4]^3*ex[6] - 129*ex[2]^2*ex[3]^3*ex[4]^3*ex[6] + 
    159*ex[2]^3*ex[3]^3*ex[4]^3*ex[6] - 25*ex[2]^4*ex[3]^3*ex[4]^3*ex[6] + 
    4*ex[2]*ex[3]^4*ex[4]^3*ex[6] - 45*ex[2]^2*ex[3]^4*ex[4]^3*ex[6] + 
    54*ex[2]^3*ex[3]^4*ex[4]^3*ex[6] - 7*ex[2]^4*ex[3]^4*ex[4]^3*ex[6] - 
    ex[4]^4*ex[6] + 9*ex[2]*ex[4]^4*ex[6] - 6*ex[2]^2*ex[4]^4*ex[6] - 
    4*ex[3]*ex[4]^4*ex[6] + 60*ex[2]*ex[3]*ex[4]^4*ex[6] - 
    97*ex[2]^2*ex[3]*ex[4]^4*ex[6] + 20*ex[2]^3*ex[3]*ex[4]^4*ex[6] - 
    6*ex[3]^2*ex[4]^4*ex[6] + 116*ex[2]*ex[3]^2*ex[4]^4*ex[6] - 
    259*ex[2]^2*ex[3]^2*ex[4]^4*ex[6] + 88*ex[2]^3*ex[3]^2*ex[4]^4*ex[6] - 
    4*ex[3]^3*ex[4]^4*ex[6] + 93*ex[2]*ex[3]^3*ex[4]^4*ex[6] - 
    237*ex[2]^2*ex[3]^3*ex[4]^4*ex[6] + 91*ex[2]^3*ex[3]^3*ex[4]^4*ex[6] - 
    ex[3]^4*ex[4]^4*ex[6] + 27*ex[2]*ex[3]^4*ex[4]^4*ex[6] - 
    72*ex[2]^2*ex[3]^4*ex[4]^4*ex[6] + 25*ex[2]^3*ex[3]^4*ex[4]^4*ex[6] - 
    6*ex[4]^5*ex[6] + 15*ex[2]*ex[4]^5*ex[6] - 3*ex[2]^2*ex[4]^5*ex[6] - 
    24*ex[3]*ex[4]^5*ex[6] + 103*ex[2]*ex[3]*ex[4]^5*ex[6] - 
    51*ex[2]^2*ex[3]*ex[4]^5*ex[6] - 36*ex[3]^2*ex[4]^5*ex[6] + 
    199*ex[2]*ex[3]^2*ex[4]^5*ex[6] - 140*ex[2]^2*ex[3]^2*ex[4]^5*ex[6] - 
    24*ex[3]^3*ex[4]^5*ex[6] + 153*ex[2]*ex[3]^3*ex[4]^5*ex[6] - 
    123*ex[2]^2*ex[3]^3*ex[4]^5*ex[6] - 6*ex[3]^4*ex[4]^5*ex[6] + 
    42*ex[2]*ex[3]^4*ex[4]^5*ex[6] - 33*ex[2]^2*ex[3]^4*ex[4]^5*ex[6] - 
    9*ex[4]^6*ex[6] + 7*ex[2]*ex[4]^6*ex[6] - 36*ex[3]*ex[4]^6*ex[6] + 
    49*ex[2]*ex[3]*ex[4]^6*ex[6] - 54*ex[3]^2*ex[4]^6*ex[6] + 
    96*ex[2]*ex[3]^2*ex[4]^6*ex[6] - 36*ex[3]^3*ex[4]^6*ex[6] + 
    73*ex[2]*ex[3]^3*ex[4]^6*ex[6] - 9*ex[3]^4*ex[4]^6*ex[6] + 
    19*ex[2]*ex[3]^4*ex[4]^6*ex[6] - 4*ex[4]^7*ex[6] - 
    16*ex[3]*ex[4]^7*ex[6] - 24*ex[3]^2*ex[4]^7*ex[6] - 
    16*ex[3]^3*ex[4]^7*ex[6] - 4*ex[3]^4*ex[4]^7*ex[6] + 
    3*ex[2]^4*ex[3]^3*ex[6]^2 + 3*ex[2]^4*ex[3]^4*ex[6]^2 - 
    9*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 + 7*ex[2]^4*ex[3]^2*ex[4]*ex[6]^2 - 
    21*ex[2]^3*ex[3]^3*ex[4]*ex[6]^2 + 21*ex[2]^4*ex[3]^3*ex[4]*ex[6]^2 - 
    12*ex[2]^3*ex[3]^4*ex[4]*ex[6]^2 + 12*ex[2]^4*ex[3]^4*ex[4]*ex[6]^2 + 
    9*ex[2]^2*ex[3]*ex[4]^2*ex[6]^2 - 11*ex[2]^3*ex[3]*ex[4]^2*ex[6]^2 + 
    ex[2]^4*ex[3]*ex[4]^2*ex[6]^2 + 36*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2 - 
    70*ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^2 + 14*ex[2]^4*ex[3]^2*ex[4]^2*ex[6]^2 + 
    45*ex[2]^2*ex[3]^3*ex[4]^2*ex[6]^2 - 105*ex[2]^3*ex[3]^3*ex[4]^2*
     ex[6]^2 + 24*ex[2]^4*ex[3]^3*ex[4]^2*ex[6]^2 + 
    18*ex[2]^2*ex[3]^4*ex[4]^2*ex[6]^2 - 45*ex[2]^3*ex[3]^4*ex[4]^2*ex[6]^2 + 
    9*ex[2]^4*ex[3]^4*ex[4]^2*ex[6]^2 - 3*ex[2]*ex[4]^3*ex[6]^2 + 
    3*ex[2]^2*ex[4]^3*ex[6]^2 - 21*ex[2]*ex[3]*ex[4]^3*ex[6]^2 + 
    58*ex[2]^2*ex[3]*ex[4]^3*ex[6]^2 - 16*ex[2]^3*ex[3]*ex[4]^3*ex[6]^2 - 
    45*ex[2]*ex[3]^2*ex[4]^3*ex[6]^2 + 176*ex[2]^2*ex[3]^2*ex[4]^3*ex[6]^2 - 
    81*ex[2]^3*ex[3]^2*ex[4]^3*ex[6]^2 - 39*ex[2]*ex[3]^3*ex[4]^3*ex[6]^2 + 
    183*ex[2]^2*ex[3]^3*ex[4]^3*ex[6]^2 - 99*ex[2]^3*ex[3]^3*ex[4]^3*
     ex[6]^2 - 12*ex[2]*ex[3]^4*ex[4]^3*ex[6]^2 + 63*ex[2]^2*ex[3]^4*ex[4]^3*
     ex[6]^2 - 33*ex[2]^3*ex[3]^4*ex[4]^3*ex[6]^2 + 3*ex[4]^4*ex[6]^2 - 
    12*ex[2]*ex[4]^4*ex[6]^2 + 3*ex[2]^2*ex[4]^4*ex[6]^2 + 
    12*ex[3]*ex[4]^4*ex[6]^2 - 83*ex[2]*ex[3]*ex[4]^4*ex[6]^2 + 
    54*ex[2]^2*ex[3]*ex[4]^4*ex[6]^2 + 18*ex[3]^2*ex[4]^4*ex[6]^2 - 
    167*ex[2]*ex[3]^2*ex[4]^4*ex[6]^2 + 157*ex[2]^2*ex[3]^2*ex[4]^4*ex[6]^2 + 
    12*ex[3]^3*ex[4]^4*ex[6]^2 - 135*ex[2]*ex[3]^3*ex[4]^4*ex[6]^2 + 
    150*ex[2]^2*ex[3]^3*ex[4]^4*ex[6]^2 + 3*ex[3]^4*ex[4]^4*ex[6]^2 - 
    39*ex[2]*ex[3]^4*ex[4]^4*ex[6]^2 + 45*ex[2]^2*ex[3]^4*ex[4]^4*ex[6]^2 + 
    9*ex[4]^5*ex[6]^2 - 9*ex[2]*ex[4]^5*ex[6]^2 + 36*ex[3]*ex[4]^5*ex[6]^2 - 
    63*ex[2]*ex[3]*ex[4]^5*ex[6]^2 + 54*ex[3]^2*ex[4]^5*ex[6]^2 - 
    126*ex[2]*ex[3]^2*ex[4]^5*ex[6]^2 + 36*ex[3]^3*ex[4]^5*ex[6]^2 - 
    99*ex[2]*ex[3]^3*ex[4]^5*ex[6]^2 + 9*ex[3]^4*ex[4]^5*ex[6]^2 - 
    27*ex[2]*ex[3]^4*ex[4]^5*ex[6]^2 + 6*ex[4]^6*ex[6]^2 + 
    24*ex[3]*ex[4]^6*ex[6]^2 + 36*ex[3]^2*ex[4]^6*ex[6]^2 + 
    24*ex[3]^3*ex[4]^6*ex[6]^2 + 6*ex[3]^4*ex[4]^6*ex[6]^2 - 
    3*ex[2]^4*ex[3]^3*ex[6]^3 - 3*ex[2]^4*ex[3]^4*ex[6]^3 + 
    9*ex[2]^3*ex[3]^2*ex[4]*ex[6]^3 - 3*ex[2]^4*ex[3]^2*ex[4]*ex[6]^3 + 
    21*ex[2]^3*ex[3]^3*ex[4]*ex[6]^3 - 9*ex[2]^4*ex[3]^3*ex[4]*ex[6]^3 + 
    12*ex[2]^3*ex[3]^4*ex[4]*ex[6]^3 - 5*ex[2]^4*ex[3]^4*ex[4]*ex[6]^3 - 
    9*ex[2]^2*ex[3]*ex[4]^2*ex[6]^3 + 4*ex[2]^3*ex[3]*ex[4]^2*ex[6]^3 - 
    36*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^3 + 29*ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^3 - 
    45*ex[2]^2*ex[3]^3*ex[4]^2*ex[6]^3 + 45*ex[2]^3*ex[3]^3*ex[4]^2*ex[6]^3 - 
    18*ex[2]^2*ex[3]^4*ex[4]^2*ex[6]^3 + 19*ex[2]^3*ex[3]^4*ex[4]^2*ex[6]^3 + 
    3*ex[2]*ex[4]^3*ex[6]^3 - ex[2]^2*ex[4]^3*ex[6]^3 + 
    21*ex[2]*ex[3]*ex[4]^3*ex[6]^3 - 23*ex[2]^2*ex[3]*ex[4]^3*ex[6]^3 + 
    45*ex[2]*ex[3]^2*ex[4]^3*ex[6]^3 - 74*ex[2]^2*ex[3]^2*ex[4]^3*ex[6]^3 + 
    39*ex[2]*ex[3]^3*ex[4]^3*ex[6]^3 - 79*ex[2]^2*ex[3]^3*ex[4]^3*ex[6]^3 + 
    12*ex[2]*ex[3]^4*ex[4]^3*ex[6]^3 - 27*ex[2]^2*ex[3]^4*ex[4]^3*ex[6]^3 - 
    3*ex[4]^4*ex[6]^3 + 5*ex[2]*ex[4]^4*ex[6]^3 - 12*ex[3]*ex[4]^4*ex[6]^3 + 
    35*ex[2]*ex[3]*ex[4]^4*ex[6]^3 - 18*ex[3]^2*ex[4]^4*ex[6]^3 + 
    72*ex[2]*ex[3]^2*ex[4]^4*ex[6]^3 - 12*ex[3]^3*ex[4]^4*ex[6]^3 + 
    59*ex[2]*ex[3]^3*ex[4]^4*ex[6]^3 - 3*ex[3]^4*ex[4]^4*ex[6]^3 + 
    17*ex[2]*ex[3]^4*ex[4]^4*ex[6]^3 - 4*ex[4]^5*ex[6]^3 - 
    16*ex[3]*ex[4]^5*ex[6]^3 - 24*ex[3]^2*ex[4]^5*ex[6]^3 - 
    16*ex[3]^3*ex[4]^5*ex[6]^3 - 4*ex[3]^4*ex[4]^5*ex[6]^3 + 
    ex[2]^4*ex[3]^3*ex[6]^4 + ex[2]^4*ex[3]^4*ex[6]^4 - 
    3*ex[2]^3*ex[3]^2*ex[4]*ex[6]^4 - 7*ex[2]^3*ex[3]^3*ex[4]*ex[6]^4 - 
    4*ex[2]^3*ex[3]^4*ex[4]*ex[6]^4 + 3*ex[2]^2*ex[3]*ex[4]^2*ex[6]^4 + 
    12*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^4 + 15*ex[2]^2*ex[3]^3*ex[4]^2*ex[6]^4 + 
    6*ex[2]^2*ex[3]^4*ex[4]^2*ex[6]^4 - ex[2]*ex[4]^3*ex[6]^4 - 
    7*ex[2]*ex[3]*ex[4]^3*ex[6]^4 - 15*ex[2]*ex[3]^2*ex[4]^3*ex[6]^4 - 
    13*ex[2]*ex[3]^3*ex[4]^3*ex[6]^4 - 4*ex[2]*ex[3]^4*ex[4]^3*ex[6]^4 + 
    ex[4]^4*ex[6]^4 + 4*ex[3]*ex[4]^4*ex[6]^4 + 6*ex[3]^2*ex[4]^4*ex[6]^4 + 
    4*ex[3]^3*ex[4]^4*ex[6]^4 + ex[3]^4*ex[4]^4*ex[6]^4, 
  y[140] -> 10*ex[2]^2*ex[3]^3 + 26*ex[2]^3*ex[3]^3 + 22*ex[2]^4*ex[3]^3 + 
    6*ex[2]^5*ex[3]^3 + 7*ex[2]^2*ex[3]^4 + 14*ex[2]^3*ex[3]^4 + 
    7*ex[2]^4*ex[3]^4 + 4*ex[2]*ex[3]*ex[4] + 4*ex[2]^2*ex[3]*ex[4] + 
    48*ex[2]*ex[3]^2*ex[4] + 96*ex[2]^2*ex[3]^2*ex[4] + 
    48*ex[2]^3*ex[3]^2*ex[4] - 30*ex[2]*ex[3]^3*ex[4] - 
    72*ex[2]^2*ex[3]^3*ex[4] - 54*ex[2]^3*ex[3]^3*ex[4] - 
    12*ex[2]^4*ex[3]^3*ex[4] - 14*ex[2]*ex[3]^4*ex[4] - 
    28*ex[2]^2*ex[3]^4*ex[4] - 14*ex[2]^3*ex[3]^4*ex[4] - 4*ex[4]^2 - 
    2*ex[3]*ex[4]^2 - 2*ex[2]*ex[3]*ex[4]^2 - 105*ex[3]^2*ex[4]^2 - 
    210*ex[2]*ex[3]^2*ex[4]^2 - 105*ex[2]^2*ex[3]^2*ex[4]^2 + 
    20*ex[3]^3*ex[4]^2 + 46*ex[2]*ex[3]^3*ex[4]^2 + 
    32*ex[2]^2*ex[3]^3*ex[4]^2 + 6*ex[2]^3*ex[3]^3*ex[4]^2 + 
    7*ex[3]^4*ex[4]^2 + 14*ex[2]*ex[3]^4*ex[4]^2 + 7*ex[2]^2*ex[3]^4*ex[4]^2, 
  y[141] -> -10*ex[2] - 7*ex[2]*ex[3] + 7*ex[4] + 7*ex[3]*ex[4], 
  y[142] -> -22*ex[2]^2 - 12*ex[2]^2*ex[3] + 12*ex[2]^3*ex[3] - 
    3*ex[2]^2*ex[3]^2 + 6*ex[2]^3*ex[3]^2 + 3*ex[2]^4*ex[3]^2 + 
    108*ex[2]*ex[4] + 18*ex[2]*ex[3]*ex[4] - 18*ex[2]^2*ex[3]*ex[4] + 
    6*ex[2]*ex[3]^2*ex[4] - 12*ex[2]^2*ex[3]^2*ex[4] - 
    6*ex[2]^3*ex[3]^2*ex[4] - 63*ex[4]^2 - 6*ex[3]*ex[4]^2 + 
    6*ex[2]*ex[3]*ex[4]^2 - 3*ex[3]^2*ex[4]^2 + 6*ex[2]*ex[3]^2*ex[4]^2 + 
    3*ex[2]^2*ex[3]^2*ex[4]^2, y[143] -> 31*ex[2]^2 + 24*ex[2]^2*ex[3] + 
    6*ex[2]^2*ex[3]^2 - 24*ex[2]*ex[4] - 36*ex[2]*ex[3]*ex[4] - 
    12*ex[2]*ex[3]^2*ex[4] + 6*ex[4]^2 + 12*ex[3]*ex[4]^2 + 
    6*ex[3]^2*ex[4]^2, y[144] -> 3*ex[2] + ex[2]*ex[3] + ex[2]^2*ex[3] - 
    ex[4] - ex[3]*ex[4] - ex[2]*ex[3]*ex[4], y[145] -> 2*ex[2] - ex[4], 
  y[146] -> 8*ex[2] - 5*ex[4], y[147] -> ex[2]*ex[3]*ex[4] + 
    2*ex[2]^2*ex[3]*ex[4] - ex[4]^2 - ex[2]*ex[4]^2 - ex[3]*ex[4]^2 - 
    2*ex[2]*ex[3]*ex[4]^2 - ex[2]^2*ex[3]*ex[4]*ex[5] + 
    ex[2]*ex[3]*ex[4]^2*ex[5] - ex[2]^2*ex[3]*ex[6] + ex[2]*ex[4]*ex[6] + 
    ex[2]*ex[3]*ex[4]*ex[6], y[148] -> -60*ex[2]^2*ex[3]^2 - 
    120*ex[2]^3*ex[3]^2 - 60*ex[2]^4*ex[3]^2 + 120*ex[2]*ex[3]*ex[4] + 
    144*ex[2]^2*ex[3]*ex[4] - 72*ex[2]^3*ex[3]*ex[4] - 
    96*ex[2]^4*ex[3]*ex[4] + 120*ex[2]*ex[3]^2*ex[4] + 
    120*ex[2]^2*ex[3]^2*ex[4] - 120*ex[2]^3*ex[3]^2*ex[4] - 
    120*ex[2]^4*ex[3]^2*ex[4] - 60*ex[4]^2 - 24*ex[2]*ex[4]^2 + 
    167*ex[2]^2*ex[4]^2 + 172*ex[2]^3*ex[4]^2 + 44*ex[2]^4*ex[4]^2 - 
    120*ex[3]*ex[4]^2 + 96*ex[2]*ex[3]*ex[4]^2 + 456*ex[2]^2*ex[3]*ex[4]^2 + 
    144*ex[2]^3*ex[3]*ex[4]^2 - 96*ex[2]^4*ex[3]*ex[4]^2 - 
    60*ex[3]^2*ex[4]^2 + 120*ex[2]*ex[3]^2*ex[4]^2 + 
    360*ex[2]^2*ex[3]^2*ex[4]^2 + 120*ex[2]^3*ex[3]^2*ex[4]^2 - 
    60*ex[2]^4*ex[3]^2*ex[4]^2 - 120*ex[4]^3 - 144*ex[2]*ex[4]^3 + 
    66*ex[2]^2*ex[4]^3 + 84*ex[2]^3*ex[4]^3 - 240*ex[3]*ex[4]^3 - 
    264*ex[2]*ex[3]*ex[4]^3 + 192*ex[2]^2*ex[3]*ex[4]^3 + 
    216*ex[2]^3*ex[3]*ex[4]^3 - 120*ex[3]^2*ex[4]^3 - 
    120*ex[2]*ex[3]^2*ex[4]^3 + 120*ex[2]^2*ex[3]^2*ex[4]^3 + 
    120*ex[2]^3*ex[3]^2*ex[4]^3 - 60*ex[4]^4 - 120*ex[2]*ex[4]^4 - 
    57*ex[2]^2*ex[4]^4 - 120*ex[3]*ex[4]^4 - 240*ex[2]*ex[3]*ex[4]^4 - 
    120*ex[2]^2*ex[3]*ex[4]^4 - 60*ex[3]^2*ex[4]^4 - 
    120*ex[2]*ex[3]^2*ex[4]^4 - 60*ex[2]^2*ex[3]^2*ex[4]^4 + 
    120*ex[2]^2*ex[3]^2*ex[6] + 240*ex[2]^3*ex[3]^2*ex[6] + 
    120*ex[2]^4*ex[3]^2*ex[6] - 240*ex[2]*ex[3]*ex[4]*ex[6] - 
    384*ex[2]^2*ex[3]*ex[4]*ex[6] - 48*ex[2]^3*ex[3]*ex[4]*ex[6] + 
    96*ex[2]^4*ex[3]*ex[4]*ex[6] - 240*ex[2]*ex[3]^2*ex[4]*ex[6] - 
    360*ex[2]^2*ex[3]^2*ex[4]*ex[6] + 120*ex[2]^4*ex[3]^2*ex[4]*ex[6] + 
    120*ex[4]^2*ex[6] + 144*ex[2]*ex[4]^2*ex[6] - 66*ex[2]^2*ex[4]^2*ex[6] - 
    84*ex[2]^3*ex[4]^2*ex[6] + 240*ex[3]*ex[4]^2*ex[6] + 
    144*ex[2]*ex[3]*ex[4]^2*ex[6] - 432*ex[2]^2*ex[3]*ex[4]^2*ex[6] - 
    336*ex[2]^3*ex[3]*ex[4]^2*ex[6] + 120*ex[3]^2*ex[4]^2*ex[6] - 
    360*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] - 240*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] + 
    120*ex[4]^3*ex[6] + 240*ex[2]*ex[4]^3*ex[6] + 114*ex[2]^2*ex[4]^3*ex[6] + 
    240*ex[3]*ex[4]^3*ex[6] + 480*ex[2]*ex[3]*ex[4]^3*ex[6] + 
    240*ex[2]^2*ex[3]*ex[4]^3*ex[6] + 120*ex[3]^2*ex[4]^3*ex[6] + 
    240*ex[2]*ex[3]^2*ex[4]^3*ex[6] + 120*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] - 
    60*ex[2]^2*ex[3]^2*ex[6]^2 - 120*ex[2]^3*ex[3]^2*ex[6]^2 - 
    60*ex[2]^4*ex[3]^2*ex[6]^2 + 120*ex[2]*ex[3]*ex[4]*ex[6]^2 + 
    240*ex[2]^2*ex[3]*ex[4]*ex[6]^2 + 120*ex[2]^3*ex[3]*ex[4]*ex[6]^2 + 
    120*ex[2]*ex[3]^2*ex[4]*ex[6]^2 + 240*ex[2]^2*ex[3]^2*ex[4]*ex[6]^2 + 
    120*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 - 60*ex[4]^2*ex[6]^2 - 
    120*ex[2]*ex[4]^2*ex[6]^2 - 57*ex[2]^2*ex[4]^2*ex[6]^2 - 
    120*ex[3]*ex[4]^2*ex[6]^2 - 240*ex[2]*ex[3]*ex[4]^2*ex[6]^2 - 
    120*ex[2]^2*ex[3]*ex[4]^2*ex[6]^2 - 60*ex[3]^2*ex[4]^2*ex[6]^2 - 
    120*ex[2]*ex[3]^2*ex[4]^2*ex[6]^2 - 60*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2, 
  y[149] -> 5*ex[2] + 6*ex[2]^2 + ex[4] + ex[2]*ex[6], 
  y[150] -> -6*ex[2]^2 - 6*ex[2]^2*ex[3] + 9*ex[2]*ex[4] + 16*ex[2]^2*ex[4] + 
    9*ex[2]*ex[3]*ex[4] + 4*ex[2]^2*ex[3]*ex[4] - 3*ex[4]^2 - ex[2]*ex[4]^2 - 
    3*ex[3]*ex[4]^2 - 4*ex[2]*ex[3]*ex[4]^2 + 6*ex[2]^2*ex[6] + 
    6*ex[2]^2*ex[3]*ex[6] - 6*ex[2]*ex[4]*ex[6] - 6*ex[2]*ex[3]*ex[4]*ex[6], 
  y[151] -> 50*ex[2]^2 + 59*ex[2]^3 + 100*ex[2]^2*ex[3] + 168*ex[2]^3*ex[3] + 
    59*ex[2]^4*ex[3] + 50*ex[2]^2*ex[3]^2 + 109*ex[2]^3*ex[3]^2 + 
    59*ex[2]^4*ex[3]^2 - 100*ex[2]*ex[4] - 168*ex[2]^2*ex[4] - 
    50*ex[2]^3*ex[4] - 200*ex[2]*ex[3]*ex[4] - 345*ex[2]^2*ex[3]*ex[4] - 
    100*ex[2]^3*ex[3]*ex[4] + 18*ex[2]^4*ex[3]*ex[4] - 
    100*ex[2]*ex[3]^2*ex[4] - 177*ex[2]^2*ex[3]^2*ex[4] - 
    18*ex[2]^3*ex[3]^2*ex[4] + 59*ex[2]^4*ex[3]^2*ex[4] + 50*ex[4]^2 + 
    68*ex[2]*ex[4]^2 - 18*ex[2]^2*ex[4]^2 - 18*ex[2]^3*ex[4]^2 + 
    100*ex[3]*ex[4]^2 + 95*ex[2]*ex[3]*ex[4]^2 - 177*ex[2]^2*ex[3]*ex[4]^2 - 
    145*ex[2]^3*ex[3]*ex[4]^2 + 50*ex[3]^2*ex[4]^2 + 
    27*ex[2]*ex[3]^2*ex[4]^2 - 150*ex[2]^2*ex[3]^2*ex[4]^2 - 
    127*ex[2]^3*ex[3]^2*ex[4]^2 + 41*ex[4]^3 + 118*ex[2]*ex[4]^3 + 
    68*ex[2]^2*ex[4]^3 + 82*ex[3]*ex[4]^3 + 236*ex[2]*ex[3]*ex[4]^3 + 
    145*ex[2]^2*ex[3]*ex[4]^3 + 41*ex[3]^2*ex[4]^3 + 
    118*ex[2]*ex[3]^2*ex[4]^3 + 77*ex[2]^2*ex[3]^2*ex[4]^3 - 9*ex[4]^4 - 
    9*ex[2]*ex[4]^4 - 18*ex[3]*ex[4]^4 - 18*ex[2]*ex[3]*ex[4]^4 - 
    9*ex[3]^2*ex[4]^4 - 9*ex[2]*ex[3]^2*ex[4]^4 - 41*ex[2]^2*ex[6] - 
    59*ex[2]^3*ex[6] - 82*ex[2]^2*ex[3]*ex[6] - 159*ex[2]^3*ex[3]*ex[6] - 
    59*ex[2]^4*ex[3]*ex[6] - 41*ex[2]^2*ex[3]^2*ex[6] - 
    100*ex[2]^3*ex[3]^2*ex[6] - 59*ex[2]^4*ex[3]^2*ex[6] + 
    82*ex[2]*ex[4]*ex[6] + 177*ex[2]^2*ex[4]*ex[6] + 68*ex[2]^3*ex[4]*ex[6] + 
    164*ex[2]*ex[3]*ex[4]*ex[6] + 395*ex[2]^2*ex[3]*ex[4]*ex[6] + 
    195*ex[2]^3*ex[3]*ex[4]*ex[6] + 82*ex[2]*ex[3]^2*ex[4]*ex[6] + 
    218*ex[2]^2*ex[3]^2*ex[4]*ex[6] + 136*ex[2]^3*ex[3]^2*ex[4]*ex[6] - 
    41*ex[4]^2*ex[6] - 136*ex[2]*ex[4]^2*ex[6] - 77*ex[2]^2*ex[4]^2*ex[6] - 
    82*ex[3]*ex[4]^2*ex[6] - 272*ex[2]*ex[3]*ex[4]^2*ex[6] - 
    172*ex[2]^2*ex[3]*ex[4]^2*ex[6] - 41*ex[3]^2*ex[4]^2*ex[6] - 
    136*ex[2]*ex[3]^2*ex[4]^2*ex[6] - 95*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 
    18*ex[4]^3*ex[6] + 18*ex[2]*ex[4]^3*ex[6] + 36*ex[3]*ex[4]^3*ex[6] + 
    36*ex[2]*ex[3]*ex[4]^3*ex[6] + 18*ex[3]^2*ex[4]^3*ex[6] + 
    18*ex[2]*ex[3]^2*ex[4]^3*ex[6] - 9*ex[2]^2*ex[6]^2 - 
    18*ex[2]^2*ex[3]*ex[6]^2 - 9*ex[2]^3*ex[3]*ex[6]^2 - 
    9*ex[2]^2*ex[3]^2*ex[6]^2 - 9*ex[2]^3*ex[3]^2*ex[6]^2 + 
    18*ex[2]*ex[4]*ex[6]^2 + 9*ex[2]^2*ex[4]*ex[6]^2 + 
    36*ex[2]*ex[3]*ex[4]*ex[6]^2 + 27*ex[2]^2*ex[3]*ex[4]*ex[6]^2 + 
    18*ex[2]*ex[3]^2*ex[4]*ex[6]^2 + 18*ex[2]^2*ex[3]^2*ex[4]*ex[6]^2 - 
    9*ex[4]^2*ex[6]^2 - 9*ex[2]*ex[4]^2*ex[6]^2 - 18*ex[3]*ex[4]^2*ex[6]^2 - 
    18*ex[2]*ex[3]*ex[4]^2*ex[6]^2 - 9*ex[3]^2*ex[4]^2*ex[6]^2 - 
    9*ex[2]*ex[3]^2*ex[4]^2*ex[6]^2, 
  y[152] -> -360*ex[2]^3*ex[3]^4 - 720*ex[2]^4*ex[3]^4 - 
    360*ex[2]^5*ex[3]^4 + 720*ex[2]^2*ex[3]^3*ex[4] + 
    1260*ex[2]^3*ex[3]^3*ex[4] + 360*ex[2]^4*ex[3]^3*ex[4] - 
    180*ex[2]^5*ex[3]^3*ex[4] + 1080*ex[2]^2*ex[3]^4*ex[4] + 
    1440*ex[2]^3*ex[3]^4*ex[4] - 360*ex[2]^4*ex[3]^4*ex[4] - 
    720*ex[2]^5*ex[3]^4*ex[4] - 360*ex[2]*ex[3]^2*ex[4]^2 - 
    540*ex[2]^2*ex[3]^2*ex[4]^2 - ex[2]^3*ex[3]^2*ex[4]^2 + 
    88*ex[2]^4*ex[3]^2*ex[4]^2 - 109*ex[2]^5*ex[3]^2*ex[4]^2 - 
    1440*ex[2]*ex[3]^3*ex[4]^2 - 1080*ex[2]^2*ex[3]^3*ex[4]^2 + 
    1803*ex[2]^3*ex[3]^3*ex[4]^2 + 1095*ex[2]^4*ex[3]^3*ex[4]^2 - 
    339*ex[2]^5*ex[3]^3*ex[4]^2 + 9*ex[2]^6*ex[3]^3*ex[4]^2 - 
    1080*ex[2]*ex[3]^4*ex[4]^2 + 2820*ex[2]^3*ex[3]^4*ex[4]^2 + 
    1338*ex[2]^4*ex[3]^4*ex[4]^2 - 384*ex[2]^5*ex[3]^4*ex[4]^2 + 
    18*ex[2]^6*ex[3]^4*ex[4]^2 - 6*ex[2]^2*ex[3]*ex[4]^3 - 
    6*ex[2]^3*ex[3]*ex[4]^3 + 360*ex[3]^2*ex[4]^3 - 
    180*ex[2]*ex[3]^2*ex[4]^3 - 1079*ex[2]^2*ex[3]^2*ex[4]^3 - 
    34*ex[2]^3*ex[3]^2*ex[4]^3 + 541*ex[2]^4*ex[3]^2*ex[4]^3 - 
    18*ex[2]^5*ex[3]^2*ex[4]^3 + 720*ex[3]^3*ex[4]^3 - 
    1620*ex[2]*ex[3]^3*ex[4]^3 - 3837*ex[2]^2*ex[3]^3*ex[4]^3 - 
    33*ex[2]^3*ex[3]^3*ex[4]^3 + 1365*ex[2]^4*ex[3]^3*ex[4]^3 - 
    99*ex[2]^5*ex[3]^3*ex[4]^3 + 360*ex[3]^4*ex[4]^3 - 
    1440*ex[2]*ex[3]^4*ex[4]^3 - 2700*ex[2]^2*ex[3]^4*ex[4]^3 + 
    270*ex[2]^3*ex[3]^4*ex[4]^3 + 1080*ex[2]^4*ex[3]^4*ex[4]^3 - 
    90*ex[2]^5*ex[3]^4*ex[4]^3 + 6*ex[2]*ex[4]^4 + 9*ex[2]*ex[3]*ex[4]^4 + 
    9*ex[2]^2*ex[3]*ex[4]^4 + 720*ex[3]^2*ex[4]^4 + 
    648*ex[2]*ex[3]^2*ex[4]^4 - 846*ex[2]^2*ex[3]^2*ex[4]^4 - 
    756*ex[2]^3*ex[3]^2*ex[4]^4 + 72*ex[2]^4*ex[3]^2*ex[4]^4 + 
    1440*ex[3]^3*ex[4]^4 + 825*ex[2]*ex[3]^3*ex[4]^4 - 
    2427*ex[2]^2*ex[3]^3*ex[4]^4 - 1569*ex[2]^3*ex[3]^3*ex[4]^4 + 
    243*ex[2]^4*ex[3]^3*ex[4]^4 + 720*ex[3]^4*ex[4]^4 + 
    180*ex[2]*ex[3]^4*ex[4]^4 - 1638*ex[2]^2*ex[3]^4*ex[4]^4 - 
    936*ex[2]^3*ex[3]^4*ex[4]^4 + 162*ex[2]^4*ex[3]^4*ex[4]^4 - 6*ex[4]^5 - 
    3*ex[3]*ex[4]^5 - 3*ex[2]*ex[3]*ex[4]^5 + 432*ex[3]^2*ex[4]^5 + 
    756*ex[2]*ex[3]^2*ex[4]^5 + 252*ex[2]^2*ex[3]^2*ex[4]^5 - 
    90*ex[2]^3*ex[3]^2*ex[4]^5 + 849*ex[3]^3*ex[4]^5 + 
    1473*ex[2]*ex[3]^3*ex[4]^5 + 399*ex[2]^2*ex[3]^3*ex[4]^5 - 
    225*ex[2]^3*ex[3]^3*ex[4]^5 + 420*ex[3]^4*ex[4]^5 + 
    714*ex[2]*ex[3]^4*ex[4]^5 + 168*ex[2]^2*ex[3]^4*ex[4]^5 - 
    126*ex[2]^3*ex[3]^4*ex[4]^5 + 36*ex[3]^2*ex[4]^6 + 
    72*ex[2]*ex[3]^2*ex[4]^6 + 36*ex[2]^2*ex[3]^2*ex[4]^6 + 
    72*ex[3]^3*ex[4]^6 + 144*ex[2]*ex[3]^3*ex[4]^6 + 
    72*ex[2]^2*ex[3]^3*ex[4]^6 + 36*ex[3]^4*ex[4]^6 + 
    72*ex[2]*ex[3]^4*ex[4]^6 + 36*ex[2]^2*ex[3]^4*ex[4]^6 + 
    1440*ex[2]^3*ex[3]^4*ex[6] + 2880*ex[2]^4*ex[3]^4*ex[6] + 
    1440*ex[2]^5*ex[3]^4*ex[6] - 2880*ex[2]^2*ex[3]^3*ex[4]*ex[6] - 
    5220*ex[2]^3*ex[3]^3*ex[4]*ex[6] - 1800*ex[2]^4*ex[3]^3*ex[4]*ex[6] + 
    540*ex[2]^5*ex[3]^3*ex[4]*ex[6] - 3960*ex[2]^2*ex[3]^4*ex[4]*ex[6] - 
    5760*ex[2]^3*ex[3]^4*ex[4]*ex[6] + 360*ex[2]^4*ex[3]^4*ex[4]*ex[6] + 
    2160*ex[2]^5*ex[3]^4*ex[4]*ex[6] + 1440*ex[2]*ex[3]^2*ex[4]^2*ex[6] + 
    2340*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 272*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] - 
    482*ex[2]^4*ex[3]^2*ex[4]^2*ex[6] + 218*ex[2]^5*ex[3]^2*ex[4]^2*ex[6] + 
    5040*ex[2]*ex[3]^3*ex[4]^2*ex[6] + 4860*ex[2]^2*ex[3]^3*ex[4]^2*ex[6] - 
    4686*ex[2]^3*ex[3]^3*ex[4]^2*ex[6] - 3810*ex[2]^4*ex[3]^3*ex[4]^2*ex[6] + 
    678*ex[2]^5*ex[3]^3*ex[4]^2*ex[6] - 18*ex[2]^6*ex[3]^3*ex[4]^2*ex[6] + 
    3600*ex[2]*ex[3]^4*ex[4]^2*ex[6] + 1440*ex[2]^2*ex[3]^4*ex[4]^2*ex[6] - 
    7080*ex[2]^3*ex[3]^4*ex[4]^2*ex[6] - 4116*ex[2]^4*ex[3]^4*ex[4]^2*ex[6] + 
    768*ex[2]^5*ex[3]^4*ex[4]^2*ex[6] - 36*ex[2]^6*ex[3]^4*ex[4]^2*ex[6] + 
    12*ex[2]^2*ex[3]*ex[4]^3*ex[6] + 12*ex[2]^3*ex[3]*ex[4]^3*ex[6] - 
    1080*ex[3]^2*ex[4]^3*ex[6] + 360*ex[2]*ex[3]^2*ex[4]^3*ex[6] + 
    3329*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] + 1042*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] - 
    991*ex[2]^4*ex[3]^2*ex[4]^3*ex[6] + 18*ex[2]^5*ex[3]^2*ex[4]^3*ex[6] - 
    2160*ex[3]^3*ex[4]^3*ex[6] + 3240*ex[2]*ex[3]^3*ex[4]^3*ex[6] + 
    10191*ex[2]^2*ex[3]^3*ex[4]^3*ex[6] + 2139*ex[2]^3*ex[3]^3*ex[4]^3*
     ex[6] - 2535*ex[2]^4*ex[3]^3*ex[4]^3*ex[6] + 117*ex[2]^5*ex[3]^3*ex[4]^3*
     ex[6] - 1080*ex[3]^4*ex[4]^3*ex[6] + 2880*ex[2]*ex[3]^4*ex[4]^3*ex[6] + 
    6900*ex[2]^2*ex[3]^4*ex[4]^3*ex[6] + 966*ex[2]^3*ex[3]^4*ex[4]^3*ex[6] - 
    1848*ex[2]^4*ex[3]^4*ex[4]^3*ex[6] + 126*ex[2]^5*ex[3]^4*ex[4]^3*ex[6] - 
    12*ex[2]*ex[4]^4*ex[6] - 12*ex[2]*ex[3]*ex[4]^4*ex[6] - 
    12*ex[2]^2*ex[3]*ex[4]^4*ex[6] - 1440*ex[3]^2*ex[4]^4*ex[6] - 
    1656*ex[2]*ex[3]^2*ex[4]^4*ex[6] + 954*ex[2]^2*ex[3]^2*ex[4]^4*ex[6] + 
    1242*ex[2]^3*ex[3]^2*ex[4]^4*ex[6] - 36*ex[2]^4*ex[3]^2*ex[4]^4*ex[6] - 
    2880*ex[3]^3*ex[4]^4*ex[6] - 2856*ex[2]*ex[3]^3*ex[4]^4*ex[6] + 
    2748*ex[2]^2*ex[3]^3*ex[4]^4*ex[6] + 2544*ex[2]^3*ex[3]^3*ex[4]^4*ex[6] - 
    180*ex[2]^4*ex[3]^3*ex[4]^4*ex[6] - 1440*ex[3]^4*ex[4]^4*ex[6] - 
    1200*ex[2]*ex[3]^4*ex[4]^4*ex[6] + 1776*ex[2]^2*ex[3]^4*ex[4]^4*ex[6] + 
    1392*ex[2]^3*ex[3]^4*ex[4]^4*ex[6] - 144*ex[2]^4*ex[3]^4*ex[4]^4*ex[6] + 
    6*ex[4]^5*ex[6] + 3*ex[3]*ex[4]^5*ex[6] + 3*ex[2]*ex[3]*ex[4]^5*ex[6] - 
    432*ex[3]^2*ex[4]^5*ex[6] - 828*ex[2]*ex[3]^2*ex[4]^5*ex[6] - 
    396*ex[2]^2*ex[3]^2*ex[4]^5*ex[6] + 18*ex[2]^3*ex[3]^2*ex[4]^5*ex[6] - 
    849*ex[3]^3*ex[4]^5*ex[6] - 1617*ex[2]*ex[3]^3*ex[4]^5*ex[6] - 
    687*ex[2]^2*ex[3]^3*ex[4]^5*ex[6] + 81*ex[2]^3*ex[3]^3*ex[4]^5*ex[6] - 
    420*ex[3]^4*ex[4]^5*ex[6] - 786*ex[2]*ex[3]^4*ex[4]^5*ex[6] - 
    312*ex[2]^2*ex[3]^4*ex[4]^5*ex[6] + 54*ex[2]^3*ex[3]^4*ex[4]^5*ex[6] - 
    2160*ex[2]^3*ex[3]^4*ex[6]^2 - 4320*ex[2]^4*ex[3]^4*ex[6]^2 - 
    2160*ex[2]^5*ex[3]^4*ex[6]^2 + 4320*ex[2]^2*ex[3]^3*ex[4]*ex[6]^2 + 
    8100*ex[2]^3*ex[3]^3*ex[4]*ex[6]^2 + 3240*ex[2]^4*ex[3]^3*ex[4]*ex[6]^2 - 
    540*ex[2]^5*ex[3]^3*ex[4]*ex[6]^2 + 5400*ex[2]^2*ex[3]^4*ex[4]*ex[6]^2 + 
    8640*ex[2]^3*ex[3]^4*ex[4]*ex[6]^2 + 1080*ex[2]^4*ex[3]^4*ex[4]*ex[6]^2 - 
    2160*ex[2]^5*ex[3]^4*ex[4]*ex[6]^2 - 2160*ex[2]*ex[3]^2*ex[4]^2*ex[6]^2 - 
    3780*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2 - 919*ex[2]^3*ex[3]^2*ex[4]^2*
     ex[6]^2 + 700*ex[2]^4*ex[3]^2*ex[4]^2*ex[6]^2 - 
    109*ex[2]^5*ex[3]^2*ex[4]^2*ex[6]^2 - 6480*ex[2]*ex[3]^3*ex[4]^2*
     ex[6]^2 - 7920*ex[2]^2*ex[3]^3*ex[4]^2*ex[6]^2 + 
    3243*ex[2]^3*ex[3]^3*ex[4]^2*ex[6]^2 + 4335*ex[2]^4*ex[3]^3*ex[4]^2*
     ex[6]^2 - 339*ex[2]^5*ex[3]^3*ex[4]^2*ex[6]^2 + 
    9*ex[2]^6*ex[3]^3*ex[4]^2*ex[6]^2 - 4320*ex[2]*ex[3]^4*ex[4]^2*ex[6]^2 - 
    3600*ex[2]^2*ex[3]^4*ex[4]^2*ex[6]^2 + 5340*ex[2]^3*ex[3]^4*ex[4]^2*
     ex[6]^2 + 4218*ex[2]^4*ex[3]^4*ex[4]^2*ex[6]^2 - 
    384*ex[2]^5*ex[3]^4*ex[4]^2*ex[6]^2 + 18*ex[2]^6*ex[3]^4*ex[4]^2*
     ex[6]^2 - 6*ex[2]^2*ex[3]*ex[4]^3*ex[6]^2 - 6*ex[2]^3*ex[3]*ex[4]^3*
     ex[6]^2 + 1080*ex[3]^2*ex[4]^3*ex[6]^2 - 180*ex[2]*ex[3]^2*ex[4]^3*
     ex[6]^2 - 3294*ex[2]^2*ex[3]^2*ex[4]^3*ex[6]^2 - 
    1746*ex[2]^3*ex[3]^2*ex[4]^3*ex[6]^2 + 450*ex[2]^4*ex[3]^2*ex[4]^3*
     ex[6]^2 + 2160*ex[3]^3*ex[4]^3*ex[6]^2 - 1620*ex[2]*ex[3]^3*ex[4]^3*
     ex[6]^2 - 8514*ex[2]^2*ex[3]^3*ex[4]^3*ex[6]^2 - 
    3546*ex[2]^3*ex[3]^3*ex[4]^3*ex[6]^2 + 1170*ex[2]^4*ex[3]^3*ex[4]^3*
     ex[6]^2 - 18*ex[2]^5*ex[3]^3*ex[4]^3*ex[6]^2 + 
    1080*ex[3]^4*ex[4]^3*ex[6]^2 - 1440*ex[2]*ex[3]^4*ex[4]^3*ex[6]^2 - 
    5280*ex[2]^2*ex[3]^4*ex[4]^3*ex[6]^2 - 1956*ex[2]^3*ex[3]^4*ex[4]^3*
     ex[6]^2 + 768*ex[2]^4*ex[3]^4*ex[4]^3*ex[6]^2 - 
    36*ex[2]^5*ex[3]^4*ex[4]^3*ex[6]^2 + 6*ex[2]*ex[4]^4*ex[6]^2 + 
    3*ex[2]*ex[3]*ex[4]^4*ex[6]^2 + 3*ex[2]^2*ex[3]*ex[4]^4*ex[6]^2 + 
    720*ex[3]^2*ex[4]^4*ex[6]^2 + 1008*ex[2]*ex[3]^2*ex[4]^4*ex[6]^2 - 
    72*ex[2]^2*ex[3]^2*ex[4]^4*ex[6]^2 - 414*ex[2]^3*ex[3]^2*ex[4]^4*
     ex[6]^2 + 1440*ex[3]^3*ex[4]^4*ex[6]^2 + 2031*ex[2]*ex[3]^3*ex[4]^4*
     ex[6]^2 - 249*ex[2]^2*ex[3]^3*ex[4]^4*ex[6]^2 - 
    831*ex[2]^3*ex[3]^3*ex[4]^4*ex[6]^2 + 9*ex[2]^4*ex[3]^3*ex[4]^4*ex[6]^2 + 
    720*ex[3]^4*ex[4]^4*ex[6]^2 + 1020*ex[2]*ex[3]^4*ex[4]^4*ex[6]^2 - 
    102*ex[2]^2*ex[3]^4*ex[4]^4*ex[6]^2 - 384*ex[2]^3*ex[3]^4*ex[4]^4*
     ex[6]^2 + 18*ex[2]^4*ex[3]^4*ex[4]^4*ex[6]^2 + 
    1440*ex[2]^3*ex[3]^4*ex[6]^3 + 2880*ex[2]^4*ex[3]^4*ex[6]^3 + 
    1440*ex[2]^5*ex[3]^4*ex[6]^3 - 2880*ex[2]^2*ex[3]^3*ex[4]*ex[6]^3 - 
    5580*ex[2]^3*ex[3]^3*ex[4]*ex[6]^3 - 2520*ex[2]^4*ex[3]^3*ex[4]*ex[6]^3 + 
    180*ex[2]^5*ex[3]^3*ex[4]*ex[6]^3 - 3240*ex[2]^2*ex[3]^4*ex[4]*ex[6]^3 - 
    5760*ex[2]^3*ex[3]^4*ex[4]*ex[6]^3 - 1800*ex[2]^4*ex[3]^4*ex[4]*ex[6]^3 + 
    720*ex[2]^5*ex[3]^4*ex[4]*ex[6]^3 + 1440*ex[2]*ex[3]^2*ex[4]^2*ex[6]^3 + 
    2700*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^3 + 1026*ex[2]^3*ex[3]^2*ex[4]^2*
     ex[6]^3 - 306*ex[2]^4*ex[3]^2*ex[4]^2*ex[6]^3 + 
    3600*ex[2]*ex[3]^3*ex[4]^2*ex[6]^3 + 5580*ex[2]^2*ex[3]^3*ex[4]^2*
     ex[6]^3 + 360*ex[2]^3*ex[3]^3*ex[4]^2*ex[6]^3 - 
    1620*ex[2]^4*ex[3]^3*ex[4]^2*ex[6]^3 + 2160*ex[2]*ex[3]^4*ex[4]^2*
     ex[6]^3 + 2880*ex[2]^2*ex[3]^4*ex[4]^2*ex[6]^3 - 
    720*ex[2]^3*ex[3]^4*ex[4]^2*ex[6]^3 - 1440*ex[2]^4*ex[3]^4*ex[4]^2*
     ex[6]^3 - 360*ex[3]^2*ex[4]^3*ex[6]^3 + 1044*ex[2]^2*ex[3]^2*ex[4]^3*
     ex[6]^3 + 738*ex[2]^3*ex[3]^2*ex[4]^3*ex[6]^3 - 
    720*ex[3]^3*ex[4]^3*ex[6]^3 + 2160*ex[2]^2*ex[3]^3*ex[4]^3*ex[6]^3 + 
    1440*ex[2]^3*ex[3]^3*ex[4]^3*ex[6]^3 - 360*ex[3]^4*ex[4]^3*ex[6]^3 + 
    1080*ex[2]^2*ex[3]^4*ex[4]^3*ex[6]^3 + 720*ex[2]^3*ex[3]^4*ex[4]^3*
     ex[6]^3 - 360*ex[2]^3*ex[3]^4*ex[6]^4 - 720*ex[2]^4*ex[3]^4*ex[6]^4 - 
    360*ex[2]^5*ex[3]^4*ex[6]^4 + 720*ex[2]^2*ex[3]^3*ex[4]*ex[6]^4 + 
    1440*ex[2]^3*ex[3]^3*ex[4]*ex[6]^4 + 720*ex[2]^4*ex[3]^3*ex[4]*ex[6]^4 + 
    720*ex[2]^2*ex[3]^4*ex[4]*ex[6]^4 + 1440*ex[2]^3*ex[3]^4*ex[4]*ex[6]^4 + 
    720*ex[2]^4*ex[3]^4*ex[4]*ex[6]^4 - 360*ex[2]*ex[3]^2*ex[4]^2*ex[6]^4 - 
    720*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^4 - 378*ex[2]^3*ex[3]^2*ex[4]^2*
     ex[6]^4 - 720*ex[2]*ex[3]^3*ex[4]^2*ex[6]^4 - 
    1440*ex[2]^2*ex[3]^3*ex[4]^2*ex[6]^4 - 720*ex[2]^3*ex[3]^3*ex[4]^2*
     ex[6]^4 - 360*ex[2]*ex[3]^4*ex[4]^2*ex[6]^4 - 
    720*ex[2]^2*ex[3]^4*ex[4]^2*ex[6]^4 - 360*ex[2]^3*ex[3]^4*ex[4]^2*
     ex[6]^4, y[153] -> -5*ex[2]*ex[3] + 5*ex[4] - 8*ex[2]*ex[4] + 
    5*ex[3]*ex[4] - 5*ex[2]*ex[3]*ex[4] + 5*ex[4]^2 + 5*ex[3]*ex[4]^2 + 
    5*ex[2]*ex[3]*ex[6] - 5*ex[4]*ex[6] - 5*ex[3]*ex[4]*ex[6], 
  y[154] -> 60*ex[2]^2*ex[3]^2 + 120*ex[2]^3*ex[3]^2 + 60*ex[2]^4*ex[3]^2 - 
    120*ex[2]*ex[3]*ex[4] - 144*ex[2]^2*ex[3]*ex[4] + 
    72*ex[2]^3*ex[3]*ex[4] + 96*ex[2]^4*ex[3]*ex[4] - 
    120*ex[2]*ex[3]^2*ex[4] - 120*ex[2]^2*ex[3]^2*ex[4] + 
    120*ex[2]^3*ex[3]^2*ex[4] + 120*ex[2]^4*ex[3]^2*ex[4] + 60*ex[4]^2 + 
    24*ex[2]*ex[4]^2 - 61*ex[2]^2*ex[4]^2 + 28*ex[2]^3*ex[4]^2 + 
    44*ex[2]^4*ex[4]^2 + 120*ex[3]*ex[4]^2 - 96*ex[2]*ex[3]*ex[4]^2 - 
    456*ex[2]^2*ex[3]*ex[4]^2 - 144*ex[2]^3*ex[3]*ex[4]^2 + 
    96*ex[2]^4*ex[3]*ex[4]^2 + 60*ex[3]^2*ex[4]^2 - 
    120*ex[2]*ex[3]^2*ex[4]^2 - 360*ex[2]^2*ex[3]^2*ex[4]^2 - 
    120*ex[2]^3*ex[3]^2*ex[4]^2 + 60*ex[2]^4*ex[3]^2*ex[4]^2 + 120*ex[4]^3 + 
    144*ex[2]*ex[4]^3 - 54*ex[2]^2*ex[4]^3 - 60*ex[2]^3*ex[4]^3 + 
    240*ex[3]*ex[4]^3 + 264*ex[2]*ex[3]*ex[4]^3 - 192*ex[2]^2*ex[3]*ex[4]^3 - 
    216*ex[2]^3*ex[3]*ex[4]^3 + 120*ex[3]^2*ex[4]^3 + 
    120*ex[2]*ex[3]^2*ex[4]^3 - 120*ex[2]^2*ex[3]^2*ex[4]^3 - 
    120*ex[2]^3*ex[3]^2*ex[4]^3 + 60*ex[4]^4 + 120*ex[2]*ex[4]^4 + 
    51*ex[2]^2*ex[4]^4 + 120*ex[3]*ex[4]^4 + 240*ex[2]*ex[3]*ex[4]^4 + 
    120*ex[2]^2*ex[3]*ex[4]^4 + 60*ex[3]^2*ex[4]^4 + 
    120*ex[2]*ex[3]^2*ex[4]^4 + 60*ex[2]^2*ex[3]^2*ex[4]^4 - 
    120*ex[2]^2*ex[3]^2*ex[6] - 240*ex[2]^3*ex[3]^2*ex[6] - 
    120*ex[2]^4*ex[3]^2*ex[6] + 240*ex[2]*ex[3]*ex[4]*ex[6] + 
    384*ex[2]^2*ex[3]*ex[4]*ex[6] + 48*ex[2]^3*ex[3]*ex[4]*ex[6] - 
    96*ex[2]^4*ex[3]*ex[4]*ex[6] + 240*ex[2]*ex[3]^2*ex[4]*ex[6] + 
    360*ex[2]^2*ex[3]^2*ex[4]*ex[6] - 120*ex[2]^4*ex[3]^2*ex[4]*ex[6] - 
    120*ex[4]^2*ex[6] - 144*ex[2]*ex[4]^2*ex[6] + 54*ex[2]^2*ex[4]^2*ex[6] + 
    60*ex[2]^3*ex[4]^2*ex[6] - 240*ex[3]*ex[4]^2*ex[6] - 
    144*ex[2]*ex[3]*ex[4]^2*ex[6] + 432*ex[2]^2*ex[3]*ex[4]^2*ex[6] + 
    336*ex[2]^3*ex[3]*ex[4]^2*ex[6] - 120*ex[3]^2*ex[4]^2*ex[6] + 
    360*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 240*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] - 
    120*ex[4]^3*ex[6] - 240*ex[2]*ex[4]^3*ex[6] - 102*ex[2]^2*ex[4]^3*ex[6] - 
    240*ex[3]*ex[4]^3*ex[6] - 480*ex[2]*ex[3]*ex[4]^3*ex[6] - 
    240*ex[2]^2*ex[3]*ex[4]^3*ex[6] - 120*ex[3]^2*ex[4]^3*ex[6] - 
    240*ex[2]*ex[3]^2*ex[4]^3*ex[6] - 120*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] + 
    60*ex[2]^2*ex[3]^2*ex[6]^2 + 120*ex[2]^3*ex[3]^2*ex[6]^2 + 
    60*ex[2]^4*ex[3]^2*ex[6]^2 - 120*ex[2]*ex[3]*ex[4]*ex[6]^2 - 
    240*ex[2]^2*ex[3]*ex[4]*ex[6]^2 - 120*ex[2]^3*ex[3]*ex[4]*ex[6]^2 - 
    120*ex[2]*ex[3]^2*ex[4]*ex[6]^2 - 240*ex[2]^2*ex[3]^2*ex[4]*ex[6]^2 - 
    120*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 + 60*ex[4]^2*ex[6]^2 + 
    120*ex[2]*ex[4]^2*ex[6]^2 + 51*ex[2]^2*ex[4]^2*ex[6]^2 + 
    120*ex[3]*ex[4]^2*ex[6]^2 + 240*ex[2]*ex[3]*ex[4]^2*ex[6]^2 + 
    120*ex[2]^2*ex[3]*ex[4]^2*ex[6]^2 + 60*ex[3]^2*ex[4]^2*ex[6]^2 + 
    120*ex[2]*ex[3]^2*ex[4]^2*ex[6]^2 + 60*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2, 
  y[155] -> 2*ex[2]*ex[3] + 2*ex[2]^2*ex[3] - 2*ex[4] - ex[2]*ex[4] - 
    2*ex[3]*ex[4] - 2*ex[2]*ex[3]*ex[4], 
  y[156] -> 2*ex[2]^3*ex[3]^3 + 6*ex[2]^4*ex[3]^3 + 6*ex[2]^5*ex[3]^3 + 
    2*ex[2]^6*ex[3]^3 - 6*ex[2]^2*ex[3]^2*ex[4] - 25*ex[2]^3*ex[3]^2*ex[4] - 
    32*ex[2]^4*ex[3]^2*ex[4] - 13*ex[2]^5*ex[3]^2*ex[4] - 
    6*ex[2]^2*ex[3]^3*ex[4] - 18*ex[2]^3*ex[3]^3*ex[4] - 
    18*ex[2]^4*ex[3]^3*ex[4] - 6*ex[2]^5*ex[3]^3*ex[4] + 
    6*ex[2]*ex[3]*ex[4]^2 + 32*ex[2]^2*ex[3]*ex[4]^2 + 
    29*ex[2]^3*ex[3]*ex[4]^2 + 3*ex[2]^4*ex[3]*ex[4]^2 + 
    12*ex[2]*ex[3]^2*ex[4]^2 + 50*ex[2]^2*ex[3]^2*ex[4]^2 + 
    64*ex[2]^3*ex[3]^2*ex[4]^2 + 26*ex[2]^4*ex[3]^2*ex[4]^2 + 
    6*ex[2]*ex[3]^3*ex[4]^2 + 18*ex[2]^2*ex[3]^3*ex[4]^2 + 
    18*ex[2]^3*ex[3]^3*ex[4]^2 + 6*ex[2]^4*ex[3]^3*ex[4]^2 - 2*ex[4]^3 - 
    13*ex[2]*ex[4]^3 - 3*ex[2]^2*ex[4]^3 - 2*ex[2]^3*ex[4]^3 - 
    6*ex[3]*ex[4]^3 - 32*ex[2]*ex[3]*ex[4]^3 - 29*ex[2]^2*ex[3]*ex[4]^3 - 
    3*ex[2]^3*ex[3]*ex[4]^3 - 6*ex[3]^2*ex[4]^3 - 25*ex[2]*ex[3]^2*ex[4]^3 - 
    32*ex[2]^2*ex[3]^2*ex[4]^3 - 13*ex[2]^3*ex[3]^2*ex[4]^3 - 
    2*ex[3]^3*ex[4]^3 - 6*ex[2]*ex[3]^3*ex[4]^3 - 6*ex[2]^2*ex[3]^3*ex[4]^3 - 
    2*ex[2]^3*ex[3]^3*ex[4]^3, y[157] -> ex[2]^2*ex[3]^2 + ex[2]^3*ex[3]^2 - 
    4*ex[2]*ex[3]*ex[4] - 2*ex[2]*ex[3]^2*ex[4] - 2*ex[2]^2*ex[3]^2*ex[4] + 
    3*ex[4]^2 + 4*ex[3]*ex[4]^2 + ex[3]^2*ex[4]^2 + ex[2]*ex[3]^2*ex[4]^2, 
  y[158] -> 2 + 3*ex[3] + 13*ex[3]^2 + 10*ex[3]^3, 
  y[159] -> ex[2]^2*ex[3] - 2*ex[2]*ex[3]*ex[4] + ex[3]*ex[4]^2 - 
    2*ex[2]*ex[6] + ex[2]*ex[3]*ex[6] + ex[4]*ex[6] - ex[3]*ex[4]*ex[6], 
  y[160] -> -2*ex[2] - 2*ex[2]*ex[3] + 3*ex[4] + 3*ex[3]*ex[4] + 
    ex[2]*ex[3]*ex[4] + 2*ex[2]*ex[6] + 2*ex[2]*ex[3]*ex[6], 
  y[161] -> ex[2]^2*ex[3] - ex[2]*ex[3]*ex[4] + ex[2]^2*ex[3]*ex[4] - 
    ex[2]*ex[3]*ex[4]^2 - ex[2]*ex[3]*ex[6] + ex[2]*ex[4]*ex[6] + 
    ex[3]*ex[4]*ex[6], y[162] -> 18*ex[2]^2*ex[3] + 18*ex[2]^3*ex[3] - 
    18*ex[2]*ex[4] - 4*ex[2]^2*ex[4] - 36*ex[2]*ex[3]*ex[4] - 
    36*ex[2]^2*ex[3]*ex[4] + 15*ex[4]^2 + ex[2]*ex[4]^2 + 18*ex[3]*ex[4]^2 + 
    18*ex[2]*ex[3]*ex[4]^2 + 18*ex[2]*ex[3]*ex[6] + 18*ex[2]^2*ex[3]*ex[6] - 
    9*ex[4]*ex[6] + 5*ex[2]*ex[4]*ex[6] - 18*ex[3]*ex[4]*ex[6] - 
    18*ex[2]*ex[3]*ex[4]*ex[6], y[163] -> -12*ex[2]^2 - 12*ex[2]^2*ex[3] + 
    27*ex[2]*ex[4] + 10*ex[2]^2*ex[4] + 27*ex[2]*ex[3]*ex[4] + 
    25*ex[2]^2*ex[3]*ex[4] - 15*ex[4]^2 - ex[2]*ex[4]^2 - 15*ex[3]*ex[4]^2 - 
    25*ex[2]*ex[3]*ex[4]^2 + 12*ex[2]^2*ex[6] + 12*ex[2]^2*ex[3]*ex[6] - 
    12*ex[2]*ex[4]*ex[6] - 12*ex[2]*ex[3]*ex[4]*ex[6], 
  y[164] -> -ex[2] + ex[2]*ex[3] - ex[3]*ex[4], 
  y[165] -> -ex[2] + 2*ex[2]*ex[3] + ex[2]*ex[3]^2 - 3*ex[3]*ex[4] - 
    ex[3]^2*ex[4], y[166] -> 4*ex[2]^2*ex[3]^2 + 8*ex[2]^3*ex[3]^2 + 
    4*ex[2]^4*ex[3]^2 - 8*ex[2]*ex[3]*ex[4] - 13*ex[2]^2*ex[3]*ex[4] - 
    3*ex[2]^3*ex[3]*ex[4] + 2*ex[2]^4*ex[3]*ex[4] - 8*ex[2]*ex[3]^2*ex[4] - 
    12*ex[2]^2*ex[3]^2*ex[4] + 4*ex[2]^4*ex[3]^2*ex[4] + 4*ex[4]^2 + 
    5*ex[2]*ex[4]^2 - ex[2]^2*ex[4]^2 - ex[2]^3*ex[4]^2 + 8*ex[3]*ex[4]^2 + 
    5*ex[2]*ex[3]*ex[4]^2 - 12*ex[2]^2*ex[3]*ex[4]^2 - 
    9*ex[2]^3*ex[3]*ex[4]^2 + 4*ex[3]^2*ex[4]^2 - 
    12*ex[2]^2*ex[3]^2*ex[4]^2 - 8*ex[2]^3*ex[3]^2*ex[4]^2 + 4*ex[4]^3 + 
    7*ex[2]*ex[4]^3 + 2*ex[2]^2*ex[4]^3 + 8*ex[3]*ex[4]^3 + 
    15*ex[2]*ex[3]*ex[4]^3 + 7*ex[2]^2*ex[3]*ex[4]^3 + 4*ex[3]^2*ex[4]^3 + 
    8*ex[2]*ex[3]^2*ex[4]^3 + 4*ex[2]^2*ex[3]^2*ex[4]^3 - 
    4*ex[2]^2*ex[3]^2*ex[6] - 8*ex[2]^3*ex[3]^2*ex[6] - 
    4*ex[2]^4*ex[3]^2*ex[6] + 8*ex[2]*ex[3]*ex[4]*ex[6] + 
    15*ex[2]^2*ex[3]*ex[4]*ex[6] + 7*ex[2]^3*ex[3]*ex[4]*ex[6] + 
    8*ex[2]*ex[3]^2*ex[4]*ex[6] + 16*ex[2]^2*ex[3]^2*ex[4]*ex[6] + 
    8*ex[2]^3*ex[3]^2*ex[4]*ex[6] - 4*ex[4]^2*ex[6] - 7*ex[2]*ex[4]^2*ex[6] - 
    2*ex[2]^2*ex[4]^2*ex[6] - 8*ex[3]*ex[4]^2*ex[6] - 
    15*ex[2]*ex[3]*ex[4]^2*ex[6] - 7*ex[2]^2*ex[3]*ex[4]^2*ex[6] - 
    4*ex[3]^2*ex[4]^2*ex[6] - 8*ex[2]*ex[3]^2*ex[4]^2*ex[6] - 
    4*ex[2]^2*ex[3]^2*ex[4]^2*ex[6], 
  y[167] -> -3*ex[2]^2*ex[3]*ex[4] + 3*ex[2]^2*ex[3]^2*ex[4] + 
    3*ex[2]^3*ex[3]^2*ex[4] + 6*ex[2]*ex[3]*ex[4]^2 - 
    6*ex[2]*ex[3]^2*ex[4]^2 - 6*ex[2]^2*ex[3]^2*ex[4]^2 - 3*ex[3]*ex[4]^3 + 
    3*ex[3]^2*ex[4]^3 + 3*ex[2]*ex[3]^2*ex[4]^3 + 11*ex[2]^2*ex[3]*ex[6] + 
    20*ex[2]^2*ex[3]^2*ex[6] + 20*ex[2]^3*ex[3]^2*ex[6] - 
    2*ex[2]*ex[4]*ex[6] - 48*ex[2]*ex[3]*ex[4]*ex[6] - 
    3*ex[2]^2*ex[3]*ex[4]*ex[6] - 40*ex[2]*ex[3]^2*ex[4]*ex[6] - 
    40*ex[2]^2*ex[3]^2*ex[4]*ex[6] + 2*ex[4]^2*ex[6] + 
    37*ex[3]*ex[4]^2*ex[6] + 3*ex[2]*ex[3]*ex[4]^2*ex[6] + 
    20*ex[3]^2*ex[4]^2*ex[6] + 20*ex[2]*ex[3]^2*ex[4]^2*ex[6] + 
    6*ex[2]*ex[3]*ex[6]^2 + 3*ex[2]^2*ex[3]*ex[6]^2 + 3*ex[4]*ex[6]^2 - 
    6*ex[3]*ex[4]*ex[6]^2 - 3*ex[2]*ex[3]*ex[4]*ex[6]^2, 
  y[168] -> -2*ex[2]^2*ex[3] + 2*ex[2]^4*ex[3] - 2*ex[2]^2*ex[4] + 
    4*ex[2]*ex[3]*ex[4] - ex[2]^2*ex[3]*ex[4] - 2*ex[2]^3*ex[3]*ex[4] + 
    3*ex[2]^4*ex[3]*ex[4] + 4*ex[2]*ex[4]^2 - 2*ex[3]*ex[4]^2 + 
    3*ex[2]*ex[3]*ex[4]^2 + ex[2]^2*ex[3]*ex[4]^2 - 3*ex[2]^3*ex[3]*ex[4]^2 + 
    ex[2]^4*ex[3]*ex[4]^2 - 2*ex[4]^3 - 2*ex[3]*ex[4]^3 - 
    ex[2]*ex[3]*ex[4]^3 - ex[2]^3*ex[3]*ex[4]^3 + 4*ex[2]^2*ex[3]*ex[6] - 
    4*ex[2]^4*ex[3]*ex[6] - 2*ex[2]*ex[4]*ex[6] + 3*ex[2]^2*ex[4]*ex[6] + 
    ex[2]^3*ex[4]*ex[6] - 6*ex[2]*ex[3]*ex[4]*ex[6] + 
    ex[2]^2*ex[3]*ex[4]*ex[6] + 4*ex[2]^3*ex[3]*ex[4]*ex[6] - 
    3*ex[2]^4*ex[3]*ex[4]*ex[6] + 2*ex[4]^2*ex[6] - 2*ex[2]*ex[4]^2*ex[6] + 
    ex[2]^2*ex[4]^2*ex[6] + ex[2]^3*ex[4]^2*ex[6] + 2*ex[3]*ex[4]^2*ex[6] - 
    ex[2]*ex[3]*ex[4]^2*ex[6] + 3*ex[2]^3*ex[3]*ex[4]^2*ex[6] - 
    2*ex[2]^2*ex[3]*ex[6]^2 + 2*ex[2]^4*ex[3]*ex[6]^2 + 
    2*ex[2]*ex[4]*ex[6]^2 - ex[2]^2*ex[4]*ex[6]^2 - ex[2]^3*ex[4]*ex[6]^2 + 
    2*ex[2]*ex[3]*ex[4]*ex[6]^2 - 2*ex[2]^3*ex[3]*ex[4]*ex[6]^2, 
  y[169] -> 5*ex[2]^6 + 33*ex[2]^6*ex[3] + 33*ex[2]^7*ex[3] + 
    51*ex[2]^6*ex[3]^2 + 102*ex[2]^7*ex[3]^2 + 51*ex[2]^8*ex[3]^2 + 
    23*ex[2]^6*ex[3]^3 + 69*ex[2]^7*ex[3]^3 + 69*ex[2]^8*ex[3]^3 + 
    23*ex[2]^9*ex[3]^3 - 9*ex[2]^4*ex[4] - 41*ex[2]^5*ex[4] + 
    6*ex[2]^6*ex[4] - 27*ex[2]^4*ex[3]*ex[4] - 210*ex[2]^5*ex[3]*ex[4] - 
    184*ex[2]^6*ex[3]*ex[4] - ex[2]^7*ex[3]*ex[4] - 
    27*ex[2]^4*ex[3]^2*ex[4] - 297*ex[2]^5*ex[3]^2*ex[4] - 
    497*ex[2]^6*ex[3]^2*ex[4] - 211*ex[2]^7*ex[3]^2*ex[4] + 
    16*ex[2]^8*ex[3]^2*ex[4] - 9*ex[2]^4*ex[3]^3*ex[4] - 
    128*ex[2]^5*ex[3]^3*ex[4] - 307*ex[2]^6*ex[3]^3*ex[4] - 
    243*ex[2]^7*ex[3]^3*ex[4] - 32*ex[2]^8*ex[3]^3*ex[4] + 
    23*ex[2]^9*ex[3]^3*ex[4] + 42*ex[2]^3*ex[4]^2 + 144*ex[2]^4*ex[4]^2 + 
    57*ex[2]^5*ex[4]^2 + 36*ex[2]^6*ex[4]^2 + 126*ex[2]^3*ex[3]*ex[4]^2 + 
    603*ex[2]^4*ex[3]*ex[4]^2 + 584*ex[2]^5*ex[3]*ex[4]^2 + 
    130*ex[2]^6*ex[3]*ex[4]^2 + 23*ex[2]^7*ex[3]*ex[4]^2 + 
    126*ex[2]^3*ex[3]^2*ex[4]^2 + 774*ex[2]^4*ex[3]^2*ex[4]^2 + 
    1140*ex[2]^5*ex[3]^2*ex[4]^2 + 454*ex[2]^6*ex[3]^2*ex[4]^2 - 
    46*ex[2]^7*ex[3]^2*ex[4]^2 - 8*ex[2]^8*ex[3]^2*ex[4]^2 + 
    42*ex[2]^3*ex[3]^3*ex[4]^2 + 315*ex[2]^4*ex[3]^3*ex[4]^2 + 
    613*ex[2]^5*ex[3]^3*ex[4]^2 + 372*ex[2]^6*ex[3]^3*ex[4]^2 - 
    42*ex[2]^7*ex[3]^3*ex[4]^2 - 71*ex[2]^8*ex[3]^3*ex[4]^2 + 
    3*ex[2]^9*ex[3]^3*ex[4]^2 - 72*ex[2]^2*ex[4]^3 - 242*ex[2]^3*ex[4]^3 - 
    208*ex[2]^4*ex[4]^3 - 113*ex[2]^5*ex[4]^3 - 7*ex[2]^6*ex[4]^3 - 
    216*ex[2]^2*ex[3]*ex[4]^3 - 891*ex[2]^3*ex[3]*ex[4]^3 - 
    1006*ex[2]^4*ex[3]*ex[4]^3 - 416*ex[2]^5*ex[3]*ex[4]^3 - 
    97*ex[2]^6*ex[3]*ex[4]^3 - 12*ex[2]^7*ex[3]*ex[4]^3 - 
    216*ex[2]^2*ex[3]^2*ex[4]^3 - 1056*ex[2]^3*ex[3]^2*ex[4]^3 - 
    1485*ex[2]^4*ex[3]^2*ex[4]^3 - 654*ex[2]^5*ex[3]^2*ex[4]^3 + 
    6*ex[2]^7*ex[3]^2*ex[4]^3 - 3*ex[2]^8*ex[3]^2*ex[4]^3 - 
    72*ex[2]^2*ex[3]^3*ex[4]^3 - 407*ex[2]^3*ex[3]^3*ex[4]^3 - 
    687*ex[2]^4*ex[3]^3*ex[4]^3 - 348*ex[2]^5*ex[3]^3*ex[4]^3 + 
    88*ex[2]^6*ex[3]^3*ex[4]^3 + 75*ex[2]^7*ex[3]^3*ex[4]^3 - 
    9*ex[2]^8*ex[3]^3*ex[4]^3 + 54*ex[2]*ex[4]^4 + 191*ex[2]^2*ex[4]^4 + 
    221*ex[2]^3*ex[4]^4 + 118*ex[2]^4*ex[4]^4 + 14*ex[2]^5*ex[4]^4 + 
    162*ex[2]*ex[3]*ex[4]^4 + 648*ex[2]^2*ex[3]*ex[4]^4 + 
    831*ex[2]^3*ex[3]*ex[4]^4 + 446*ex[2]^4*ex[3]*ex[4]^4 + 
    125*ex[2]^5*ex[3]*ex[4]^4 + 24*ex[2]^6*ex[3]*ex[4]^4 + 
    162*ex[2]*ex[3]^2*ex[4]^4 + 723*ex[2]^2*ex[3]^2*ex[4]^4 + 
    1028*ex[2]^3*ex[3]^2*ex[4]^4 + 535*ex[2]^4*ex[3]^2*ex[4]^4 + 
    74*ex[2]^5*ex[3]^2*ex[4]^4 + 12*ex[2]^6*ex[3]^2*ex[4]^4 + 
    6*ex[2]^7*ex[3]^2*ex[4]^4 + 54*ex[2]*ex[3]^3*ex[4]^4 + 
    266*ex[2]^2*ex[3]^3*ex[4]^4 + 418*ex[2]^3*ex[3]^3*ex[4]^4 + 
    207*ex[2]^4*ex[3]^3*ex[4]^4 - 37*ex[2]^5*ex[3]^3*ex[4]^4 - 
    29*ex[2]^6*ex[3]^3*ex[4]^4 + 9*ex[2]^7*ex[3]^3*ex[4]^4 - 15*ex[4]^5 - 
    57*ex[2]*ex[4]^5 - 76*ex[2]^2*ex[4]^5 - 41*ex[2]^3*ex[4]^5 - 
    7*ex[2]^4*ex[4]^5 - 45*ex[3]*ex[4]^5 - 183*ex[2]*ex[3]*ex[4]^5 - 
    258*ex[2]^2*ex[3]*ex[4]^5 - 159*ex[2]^3*ex[3]*ex[4]^5 - 
    51*ex[2]^4*ex[3]*ex[4]^5 - 12*ex[2]^5*ex[3]*ex[4]^5 - 
    45*ex[3]^2*ex[4]^5 - 195*ex[2]*ex[3]^2*ex[4]^5 - 
    288*ex[2]^2*ex[3]^2*ex[4]^5 - 175*ex[2]^3*ex[3]^2*ex[4]^5 - 
    44*ex[2]^4*ex[3]^2*ex[4]^5 - 10*ex[2]^5*ex[3]^2*ex[4]^5 - 
    3*ex[2]^6*ex[3]^2*ex[4]^5 - 15*ex[3]^3*ex[4]^5 - 
    69*ex[2]*ex[3]^3*ex[4]^5 - 106*ex[2]^2*ex[3]^3*ex[4]^5 - 
    57*ex[2]^3*ex[3]^3*ex[4]^5 + 2*ex[2]^5*ex[3]^3*ex[4]^5 - 
    3*ex[2]^6*ex[3]^3*ex[4]^5 - 10*ex[2]^6*ex[6] - 66*ex[2]^6*ex[3]*ex[6] - 
    66*ex[2]^7*ex[3]*ex[6] - 102*ex[2]^6*ex[3]^2*ex[6] - 
    204*ex[2]^7*ex[3]^2*ex[6] - 102*ex[2]^8*ex[3]^2*ex[6] - 
    46*ex[2]^6*ex[3]^3*ex[6] - 138*ex[2]^7*ex[3]^3*ex[6] - 
    138*ex[2]^8*ex[3]^3*ex[6] - 46*ex[2]^9*ex[3]^3*ex[6] + 
    9*ex[2]^4*ex[4]*ex[6] + 56*ex[2]^5*ex[4]*ex[6] - 19*ex[2]^6*ex[4]*ex[6] + 
    27*ex[2]^4*ex[3]*ex[4]*ex[6] + 309*ex[2]^5*ex[3]*ex[4]*ex[6] + 
    293*ex[2]^6*ex[3]*ex[4]*ex[6] + 11*ex[2]^7*ex[3]*ex[4]*ex[6] + 
    27*ex[2]^4*ex[3]^2*ex[4]*ex[6] + 450*ex[2]^5*ex[3]^2*ex[4]*ex[6] + 
    826*ex[2]^6*ex[3]^2*ex[4]*ex[6] + 410*ex[2]^7*ex[3]^2*ex[4]*ex[6] + 
    7*ex[2]^8*ex[3]^2*ex[4]*ex[6] + 9*ex[2]^4*ex[3]^3*ex[4]*ex[6] + 
    197*ex[2]^5*ex[3]^3*ex[4]*ex[6] + 514*ex[2]^6*ex[3]^3*ex[4]*ex[6] + 
    450*ex[2]^7*ex[3]^3*ex[4]*ex[6] + 101*ex[2]^8*ex[3]^3*ex[4]*ex[6] - 
    23*ex[2]^9*ex[3]^3*ex[4]*ex[6] - 27*ex[2]^3*ex[4]^2*ex[6] - 
    120*ex[2]^4*ex[4]^2*ex[6] - 29*ex[2]^5*ex[4]^2*ex[6] - 
    32*ex[2]^6*ex[4]^2*ex[6] - 81*ex[2]^3*ex[3]*ex[4]^2*ex[6] - 
    555*ex[2]^4*ex[3]*ex[4]^2*ex[6] - 585*ex[2]^5*ex[3]*ex[4]^2*ex[6] - 
    119*ex[2]^6*ex[3]*ex[4]^2*ex[6] - 8*ex[2]^7*ex[3]*ex[4]^2*ex[6] - 
    81*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] - 750*ex[2]^4*ex[3]^2*ex[4]^2*ex[6] - 
    1270*ex[2]^5*ex[3]^2*ex[4]^2*ex[6] - 594*ex[2]^6*ex[3]^2*ex[4]^2*ex[6] + 
    27*ex[2]^7*ex[3]^2*ex[4]^2*ex[6] + 20*ex[2]^8*ex[3]^2*ex[4]^2*ex[6] - 
    27*ex[2]^3*ex[3]^3*ex[4]^2*ex[6] - 315*ex[2]^4*ex[3]^3*ex[4]^2*ex[6] - 
    714*ex[2]^5*ex[3]^3*ex[4]^2*ex[6] - 522*ex[2]^6*ex[3]^3*ex[4]^2*ex[6] - 
    27*ex[2]^7*ex[3]^3*ex[4]^2*ex[6] + 69*ex[2]^8*ex[3]^3*ex[4]^2*ex[6] + 
    27*ex[2]^2*ex[4]^3*ex[6] + 112*ex[2]^3*ex[4]^3*ex[6] + 
    98*ex[2]^4*ex[4]^3*ex[6] + 54*ex[2]^5*ex[4]^3*ex[6] + 
    ex[2]^6*ex[4]^3*ex[6] + 81*ex[2]^2*ex[3]*ex[4]^3*ex[6] + 
    447*ex[2]^3*ex[3]*ex[4]^3*ex[6] + 538*ex[2]^4*ex[3]*ex[4]^3*ex[6] + 
    174*ex[2]^5*ex[3]*ex[4]^3*ex[6] + 5*ex[2]^6*ex[3]*ex[4]^3*ex[6] + 
    3*ex[2]^7*ex[3]*ex[4]^3*ex[6] + 81*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] + 
    558*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] + 878*ex[2]^4*ex[3]^2*ex[4]^3*ex[6] + 
    366*ex[2]^5*ex[3]^2*ex[4]^3*ex[6] - 75*ex[2]^6*ex[3]^2*ex[4]^3*ex[6] - 
    40*ex[2]^7*ex[3]^2*ex[4]^3*ex[6] + 27*ex[2]^2*ex[3]^3*ex[4]^3*ex[6] + 
    223*ex[2]^3*ex[3]^3*ex[4]^3*ex[6] + 438*ex[2]^4*ex[3]^3*ex[4]^3*ex[6] + 
    246*ex[2]^5*ex[3]^3*ex[4]^3*ex[6] - 65*ex[2]^6*ex[3]^3*ex[4]^3*ex[6] - 
    69*ex[2]^7*ex[3]^3*ex[4]^3*ex[6] - 9*ex[2]*ex[4]^4*ex[6] - 
    38*ex[2]^2*ex[4]^4*ex[6] - 50*ex[2]^3*ex[4]^4*ex[6] - 
    22*ex[2]^4*ex[4]^4*ex[6] - ex[2]^5*ex[4]^4*ex[6] - 
    27*ex[2]*ex[3]*ex[4]^4*ex[6] - 135*ex[2]^2*ex[3]*ex[4]^4*ex[6] - 
    180*ex[2]^3*ex[3]*ex[4]^4*ex[6] - 66*ex[2]^4*ex[3]*ex[4]^4*ex[6] + 
    3*ex[2]^5*ex[3]*ex[4]^4*ex[6] - 3*ex[2]^6*ex[3]*ex[4]^4*ex[6] - 
    27*ex[2]*ex[3]^2*ex[4]^4*ex[6] - 156*ex[2]^2*ex[3]^2*ex[4]^4*ex[6] - 
    230*ex[2]^3*ex[3]^2*ex[4]^4*ex[6] - 80*ex[2]^4*ex[3]^2*ex[4]^4*ex[6] + 
    41*ex[2]^5*ex[3]^2*ex[4]^4*ex[6] + 20*ex[2]^6*ex[3]^2*ex[4]^4*ex[6] - 
    9*ex[2]*ex[3]^3*ex[4]^4*ex[6] - 59*ex[2]^2*ex[3]^3*ex[4]^4*ex[6] - 
    100*ex[2]^3*ex[3]^3*ex[4]^4*ex[6] - 36*ex[2]^4*ex[3]^3*ex[4]^4*ex[6] + 
    37*ex[2]^5*ex[3]^3*ex[4]^4*ex[6] + 23*ex[2]^6*ex[3]^3*ex[4]^4*ex[6] + 
    5*ex[2]^6*ex[6]^2 + 33*ex[2]^6*ex[3]*ex[6]^2 + 33*ex[2]^7*ex[3]*ex[6]^2 + 
    51*ex[2]^6*ex[3]^2*ex[6]^2 + 102*ex[2]^7*ex[3]^2*ex[6]^2 + 
    51*ex[2]^8*ex[3]^2*ex[6]^2 + 23*ex[2]^6*ex[3]^3*ex[6]^2 + 
    69*ex[2]^7*ex[3]^3*ex[6]^2 + 69*ex[2]^8*ex[3]^3*ex[6]^2 + 
    23*ex[2]^9*ex[3]^3*ex[6]^2 - 15*ex[2]^5*ex[4]*ex[6]^2 + 
    13*ex[2]^6*ex[4]*ex[6]^2 - 99*ex[2]^5*ex[3]*ex[4]*ex[6]^2 - 
    109*ex[2]^6*ex[3]*ex[4]*ex[6]^2 - 10*ex[2]^7*ex[3]*ex[4]*ex[6]^2 - 
    153*ex[2]^5*ex[3]^2*ex[4]*ex[6]^2 - 329*ex[2]^6*ex[3]^2*ex[4]*ex[6]^2 - 
    199*ex[2]^7*ex[3]^2*ex[4]*ex[6]^2 - 23*ex[2]^8*ex[3]^2*ex[4]*ex[6]^2 - 
    69*ex[2]^5*ex[3]^3*ex[4]*ex[6]^2 - 207*ex[2]^6*ex[3]^3*ex[4]*ex[6]^2 - 
    207*ex[2]^7*ex[3]^3*ex[4]*ex[6]^2 - 69*ex[2]^8*ex[3]^3*ex[4]*ex[6]^2 + 
    15*ex[2]^4*ex[4]^2*ex[6]^2 - 3*ex[2]^5*ex[4]^2*ex[6]^2 + 
    2*ex[2]^6*ex[4]^2*ex[6]^2 + 99*ex[2]^4*ex[3]*ex[4]^2*ex[6]^2 + 
    142*ex[2]^5*ex[3]*ex[4]^2*ex[6]^2 + 43*ex[2]^6*ex[3]*ex[4]^2*ex[6]^2 + 
    153*ex[2]^4*ex[3]^2*ex[4]^2*ex[6]^2 + 352*ex[2]^5*ex[3]^2*ex[4]^2*
     ex[6]^2 + 245*ex[2]^6*ex[3]^2*ex[4]^2*ex[6]^2 + 
    46*ex[2]^7*ex[3]^2*ex[4]^2*ex[6]^2 + 69*ex[2]^4*ex[3]^3*ex[4]^2*ex[6]^2 + 
    207*ex[2]^5*ex[3]^3*ex[4]^2*ex[6]^2 + 207*ex[2]^6*ex[3]^3*ex[4]^2*
     ex[6]^2 + 69*ex[2]^7*ex[3]^3*ex[4]^2*ex[6]^2 - 
    5*ex[2]^3*ex[4]^3*ex[6]^2 - 10*ex[2]^4*ex[4]^3*ex[6]^2 - 
    5*ex[2]^5*ex[4]^3*ex[6]^2 - 33*ex[2]^3*ex[3]*ex[4]^3*ex[6]^2 - 
    66*ex[2]^4*ex[3]*ex[4]^3*ex[6]^2 - 33*ex[2]^5*ex[3]*ex[4]^3*ex[6]^2 - 
    51*ex[2]^3*ex[3]^2*ex[4]^3*ex[6]^2 - 125*ex[2]^4*ex[3]^2*ex[4]^3*
     ex[6]^2 - 97*ex[2]^5*ex[3]^2*ex[4]^3*ex[6]^2 - 
    23*ex[2]^6*ex[3]^2*ex[4]^3*ex[6]^2 - 23*ex[2]^3*ex[3]^3*ex[4]^3*ex[6]^2 - 
    69*ex[2]^4*ex[3]^3*ex[4]^3*ex[6]^2 - 69*ex[2]^5*ex[3]^3*ex[4]^3*ex[6]^2 - 
    23*ex[2]^6*ex[3]^3*ex[4]^3*ex[6]^2, 
  y[170] -> 616*ex[2]^5*ex[3] + 616*ex[2]^6*ex[3] + 1830*ex[2]^5*ex[3]^2 + 
    3062*ex[2]^6*ex[3]^2 + 1232*ex[2]^7*ex[3]^2 + 1794*ex[2]^5*ex[3]^3 + 
    4222*ex[2]^6*ex[3]^3 + 3044*ex[2]^7*ex[3]^3 + 616*ex[2]^8*ex[3]^3 + 
    562*ex[2]^5*ex[3]^4 + 1722*ex[2]^6*ex[3]^4 + 1758*ex[2]^7*ex[3]^4 + 
    598*ex[2]^8*ex[3]^4 - 18*ex[2]^5*ex[3]^5 - 54*ex[2]^6*ex[3]^5 - 
    54*ex[2]^7*ex[3]^5 - 18*ex[2]^8*ex[3]^5 - 2446*ex[2]^4*ex[3]*ex[4] - 
    2975*ex[2]^5*ex[3]*ex[4] - 529*ex[2]^6*ex[3]*ex[4] - 
    7248*ex[2]^4*ex[3]^2*ex[4] - 11948*ex[2]^5*ex[3]^2*ex[4] - 
    4619*ex[2]^6*ex[3]^2*ex[4] + 81*ex[2]^7*ex[3]^2*ex[4] - 
    7068*ex[2]^4*ex[3]^3*ex[4] - 14737*ex[2]^5*ex[3]^3*ex[4] - 
    7570*ex[2]^6*ex[3]^3*ex[4] + 769*ex[2]^7*ex[3]^3*ex[4] + 
    670*ex[2]^8*ex[3]^3*ex[4] - 2176*ex[2]^4*ex[3]^4*ex[4] - 
    5530*ex[2]^5*ex[3]^4*ex[4] - 3318*ex[2]^6*ex[3]^4*ex[4] + 
    1250*ex[2]^7*ex[3]^4*ex[4] + 1214*ex[2]^8*ex[3]^4*ex[4] + 
    90*ex[2]^4*ex[3]^5*ex[4] + 234*ex[2]^5*ex[3]^5*ex[4] + 
    162*ex[2]^6*ex[3]^5*ex[4] - 18*ex[2]^7*ex[3]^5*ex[4] - 
    36*ex[2]^8*ex[3]^5*ex[4] - 598*ex[2]^4*ex[4]^2 - 616*ex[2]^5*ex[4]^2 + 
    3624*ex[2]^3*ex[3]*ex[4]^2 + 2185*ex[2]^4*ex[3]*ex[4]^2 - 
    3212*ex[2]^5*ex[3]*ex[4]^2 - 1755*ex[2]^6*ex[3]*ex[4]^2 + 
    10692*ex[2]^3*ex[3]^2*ex[4]^2 + 11946*ex[2]^4*ex[3]^2*ex[4]^2 - 
    6027*ex[2]^5*ex[3]^2*ex[4]^2 - 9129*ex[2]^6*ex[3]^2*ex[4]^2 - 
    1848*ex[2]^7*ex[3]^2*ex[4]^2 + 10332*ex[2]^3*ex[3]^3*ex[4]^2 + 
    14585*ex[2]^4*ex[3]^3*ex[4]^2 - 6655*ex[2]^5*ex[3]^3*ex[4]^2 - 
    15863*ex[2]^6*ex[3]^3*ex[4]^2 - 4901*ex[2]^7*ex[3]^3*ex[4]^2 + 
    54*ex[2]^8*ex[3]^3*ex[4]^2 + 3084*ex[2]^3*ex[3]^4*ex[4]^2 + 
    5062*ex[2]^4*ex[3]^4*ex[4]^2 - 3242*ex[2]^5*ex[3]^4*ex[4]^2 - 
    8718*ex[2]^6*ex[3]^4*ex[4]^2 - 2882*ex[2]^7*ex[3]^4*ex[4]^2 + 
    616*ex[2]^8*ex[3]^4*ex[4]^2 - 180*ex[2]^3*ex[3]^5*ex[4]^2 - 
    360*ex[2]^4*ex[3]^5*ex[4]^2 - 18*ex[2]^5*ex[3]^5*ex[4]^2 + 
    306*ex[2]^6*ex[3]^5*ex[4]^2 + 126*ex[2]^7*ex[3]^5*ex[4]^2 - 
    18*ex[2]^8*ex[3]^5*ex[4]^2 + 1776*ex[2]^3*ex[4]^3 + 
    2939*ex[2]^4*ex[4]^3 + 1127*ex[2]^5*ex[4]^3 - 
    2356*ex[2]^2*ex[3]*ex[4]^3 + 5027*ex[2]^3*ex[3]*ex[4]^3 + 
    15377*ex[2]^4*ex[3]*ex[4]^3 + 9713*ex[2]^5*ex[3]*ex[4]^3 + 
    1773*ex[2]^6*ex[3]*ex[4]^3 - 6888*ex[2]^2*ex[3]^2*ex[4]^3 + 
    4978*ex[2]^3*ex[3]^2*ex[4]^3 + 32698*ex[2]^4*ex[3]^2*ex[4]^3 + 
    26292*ex[2]^5*ex[3]^2*ex[4]^3 + 5316*ex[2]^6*ex[3]^2*ex[4]^3 - 
    144*ex[2]^7*ex[3]^2*ex[4]^3 - 6528*ex[2]^2*ex[3]^3*ex[4]^3 + 
    2159*ex[2]^3*ex[3]^3*ex[4]^3 + 31788*ex[2]^4*ex[3]^3*ex[4]^3 + 
    29063*ex[2]^5*ex[3]^3*ex[4]^3 + 3318*ex[2]^6*ex[3]^3*ex[4]^3 - 
    2644*ex[2]^7*ex[3]^3*ex[4]^3 - 1816*ex[2]^2*ex[3]^4*ex[4]^3 + 
    612*ex[2]^3*ex[3]^4*ex[4]^3 + 11078*ex[2]^4*ex[3]^4*ex[4]^3 + 
    10682*ex[2]^5*ex[3]^4*ex[4]^3 - 342*ex[2]^6*ex[3]^4*ex[4]^3 - 
    2374*ex[2]^7*ex[3]^4*ex[4]^3 + 180*ex[2]^2*ex[3]^5*ex[4]^3 + 
    180*ex[2]^3*ex[3]^5*ex[4]^3 - 450*ex[2]^4*ex[3]^5*ex[4]^3 - 
    630*ex[2]^5*ex[3]^5*ex[4]^3 - 90*ex[2]^6*ex[3]^5*ex[4]^3 + 
    90*ex[2]^7*ex[3]^5*ex[4]^3 - 1740*ex[2]^2*ex[4]^4 - 
    3387*ex[2]^3*ex[4]^4 - 2206*ex[2]^4*ex[4]^4 - 595*ex[2]^5*ex[4]^4 + 
    544*ex[2]*ex[3]*ex[4]^4 - 7681*ex[2]^2*ex[3]*ex[4]^4 - 
    16349*ex[2]^3*ex[3]*ex[4]^4 - 9341*ex[2]^4*ex[3]*ex[4]^4 - 
    1145*ex[2]^5*ex[3]*ex[4]^4 + 126*ex[2]^6*ex[3]*ex[4]^4 + 
    1542*ex[2]*ex[3]^2*ex[4]^4 - 13060*ex[2]^2*ex[3]^2*ex[4]^4 - 
    30844*ex[2]^3*ex[3]^2*ex[4]^4 - 14679*ex[2]^4*ex[3]^2*ex[4]^4 + 
    5652*ex[2]^5*ex[3]^2*ex[4]^4 + 4089*ex[2]^6*ex[3]^2*ex[4]^4 + 
    1362*ex[2]*ex[3]^3*ex[4]^4 - 9947*ex[2]^2*ex[3]^3*ex[4]^4 - 
    25574*ex[2]^3*ex[3]^3*ex[4]^4 - 9472*ex[2]^4*ex[3]^3*ex[4]^4 + 
    12290*ex[2]^5*ex[3]^3*ex[4]^4 + 7497*ex[2]^6*ex[3]^3*ex[4]^4 + 
    274*ex[2]*ex[3]^4*ex[4]^4 - 2738*ex[2]^2*ex[3]^4*ex[4]^4 - 
    7062*ex[2]^3*ex[3]^4*ex[4]^4 - 1478*ex[2]^4*ex[3]^4*ex[4]^4 + 
    5908*ex[2]^5*ex[3]^4*ex[4]^4 + 3336*ex[2]^6*ex[3]^4*ex[4]^4 - 
    90*ex[2]*ex[3]^5*ex[4]^4 + 90*ex[2]^2*ex[3]^5*ex[4]^4 + 
    630*ex[2]^3*ex[3]^5*ex[4]^4 + 450*ex[2]^4*ex[3]^5*ex[4]^4 - 
    180*ex[2]^5*ex[3]^5*ex[4]^4 - 180*ex[2]^6*ex[3]^5*ex[4]^4 + 
    544*ex[2]*ex[4]^5 + 439*ex[2]^2*ex[4]^5 - 658*ex[2]^3*ex[4]^5 - 
    571*ex[2]^4*ex[4]^5 - 36*ex[2]^5*ex[4]^5 + 18*ex[3]*ex[4]^5 + 
    2720*ex[2]*ex[3]*ex[4]^5 + 2150*ex[2]^2*ex[3]*ex[4]^5 - 
    5553*ex[2]^3*ex[3]*ex[4]^5 - 7729*ex[2]^4*ex[3]*ex[4]^5 - 
    2746*ex[2]^5*ex[3]*ex[4]^5 + 72*ex[3]^2*ex[4]^5 + 
    4770*ex[2]*ex[3]^2*ex[4]^5 + 3585*ex[2]^2*ex[3]^2*ex[4]^5 - 
    12894*ex[2]^3*ex[3]^2*ex[4]^5 - 19554*ex[2]^4*ex[3]^2*ex[4]^5 - 
    7773*ex[2]^5*ex[3]^2*ex[4]^5 + 108*ex[3]^3*ex[4]^5 + 
    3430*ex[2]*ex[3]^3*ex[4]^5 + 2170*ex[2]^2*ex[3]^3*ex[4]^5 - 
    11803*ex[2]^3*ex[3]^3*ex[4]^5 - 17818*ex[2]^4*ex[3]^3*ex[4]^5 - 
    7167*ex[2]^5*ex[3]^3*ex[4]^5 + 72*ex[3]^4*ex[4]^5 + 
    710*ex[2]*ex[3]^4*ex[4]^5 - 10*ex[2]^2*ex[3]^4*ex[4]^5 - 
    3786*ex[2]^3*ex[3]^4*ex[4]^5 - 5062*ex[2]^4*ex[3]^4*ex[4]^5 - 
    1924*ex[2]^5*ex[3]^4*ex[4]^5 + 18*ex[3]^5*ex[4]^5 - 
    126*ex[2]*ex[3]^5*ex[4]^5 - 306*ex[2]^2*ex[3]^5*ex[4]^5 + 
    18*ex[2]^3*ex[3]^5*ex[4]^5 + 360*ex[2]^4*ex[3]^5*ex[4]^5 + 
    180*ex[2]^5*ex[3]^5*ex[4]^5 + 18*ex[4]^6 + 607*ex[2]*ex[4]^6 + 
    1692*ex[2]^2*ex[4]^6 + 1788*ex[2]^3*ex[4]^6 + 685*ex[2]^4*ex[4]^6 + 
    108*ex[3]*ex[4]^6 + 2473*ex[2]*ex[3]*ex[4]^6 + 
    6693*ex[2]^2*ex[3]*ex[4]^6 + 7065*ex[2]^3*ex[3]*ex[4]^6 + 
    2737*ex[2]^4*ex[3]*ex[4]^6 + 252*ex[3]^2*ex[4]^6 + 
    3795*ex[2]*ex[3]^2*ex[4]^6 + 9816*ex[2]^2*ex[3]^2*ex[4]^6 + 
    10128*ex[2]^3*ex[3]^2*ex[4]^6 + 3855*ex[2]^4*ex[3]^2*ex[4]^6 + 
    288*ex[3]^3*ex[4]^6 + 2617*ex[2]*ex[3]^3*ex[4]^6 + 
    6159*ex[2]^2*ex[3]^3*ex[4]^6 + 5979*ex[2]^3*ex[3]^3*ex[4]^6 + 
    2149*ex[2]^4*ex[3]^3*ex[4]^6 + 162*ex[3]^4*ex[4]^6 + 
    706*ex[2]*ex[3]^4*ex[4]^6 + 1182*ex[2]^2*ex[3]^4*ex[4]^6 + 
    894*ex[2]^3*ex[3]^4*ex[4]^6 + 256*ex[2]^4*ex[3]^4*ex[4]^6 + 
    36*ex[3]^5*ex[4]^6 + 18*ex[2]*ex[3]^5*ex[4]^6 - 
    162*ex[2]^2*ex[3]^5*ex[4]^6 - 234*ex[2]^3*ex[3]^5*ex[4]^6 - 
    90*ex[2]^4*ex[3]^5*ex[4]^6 + 18*ex[4]^7 + 45*ex[2]*ex[4]^7 - 
    24*ex[2]^2*ex[4]^7 - 51*ex[2]^3*ex[4]^7 + 90*ex[3]*ex[4]^7 + 
    243*ex[2]*ex[3]*ex[4]^7 + 36*ex[2]^2*ex[3]*ex[4]^7 - 
    117*ex[2]^3*ex[3]*ex[4]^7 + 180*ex[3]^2*ex[4]^7 + 
    513*ex[2]*ex[3]^2*ex[4]^7 + 306*ex[2]^2*ex[3]^2*ex[4]^7 - 
    27*ex[2]^3*ex[3]^2*ex[4]^7 + 180*ex[3]^3*ex[4]^7 + 
    531*ex[2]*ex[3]^3*ex[4]^7 + 462*ex[2]^2*ex[3]^3*ex[4]^7 + 
    111*ex[2]^3*ex[3]^3*ex[4]^7 + 90*ex[3]^4*ex[4]^7 + 
    270*ex[2]*ex[3]^4*ex[4]^7 + 270*ex[2]^2*ex[3]^4*ex[4]^7 + 
    90*ex[2]^3*ex[3]^4*ex[4]^7 + 18*ex[3]^5*ex[4]^7 + 
    54*ex[2]*ex[3]^5*ex[4]^7 + 54*ex[2]^2*ex[3]^5*ex[4]^7 + 
    18*ex[2]^3*ex[3]^5*ex[4]^7 - 1232*ex[2]^5*ex[3]*ex[6] - 
    1232*ex[2]^6*ex[3]*ex[6] - 3660*ex[2]^5*ex[3]^2*ex[6] - 
    6124*ex[2]^6*ex[3]^2*ex[6] - 2464*ex[2]^7*ex[3]^2*ex[6] - 
    3588*ex[2]^5*ex[3]^3*ex[6] - 8444*ex[2]^6*ex[3]^3*ex[6] - 
    6088*ex[2]^7*ex[3]^3*ex[6] - 1232*ex[2]^8*ex[3]^3*ex[6] - 
    1124*ex[2]^5*ex[3]^4*ex[6] - 3444*ex[2]^6*ex[3]^4*ex[6] - 
    3516*ex[2]^7*ex[3]^4*ex[6] - 1196*ex[2]^8*ex[3]^4*ex[6] + 
    36*ex[2]^5*ex[3]^5*ex[6] + 108*ex[2]^6*ex[3]^5*ex[6] + 
    108*ex[2]^7*ex[3]^5*ex[6] + 36*ex[2]^8*ex[3]^5*ex[6] + 
    598*ex[2]^4*ex[4]*ex[6] + 616*ex[2]^5*ex[4]*ex[6] + 
    6668*ex[2]^4*ex[3]*ex[4]*ex[6] + 9577*ex[2]^5*ex[3]*ex[4]*ex[6] + 
    2891*ex[2]^6*ex[3]*ex[4]*ex[6] + 16236*ex[2]^4*ex[3]^2*ex[4]*ex[6] + 
    30462*ex[2]^5*ex[3]^2*ex[4]*ex[6] + 16011*ex[2]^6*ex[3]^2*ex[4]*ex[6] + 
    1785*ex[2]^7*ex[3]^2*ex[4]*ex[6] + 14680*ex[2]^4*ex[3]^3*ex[4]*ex[6] + 
    34153*ex[2]^5*ex[3]^3*ex[4]*ex[6] + 23632*ex[2]^6*ex[3]^3*ex[4]*ex[6] + 
    3489*ex[2]^7*ex[3]^3*ex[4]*ex[6] - 670*ex[2]^8*ex[3]^3*ex[4]*ex[6] + 
    4334*ex[2]^4*ex[3]^4*ex[4]*ex[6] + 12148*ex[2]^5*ex[3]^4*ex[4]*ex[6] + 
    10080*ex[2]^6*ex[3]^4*ex[4]*ex[6] + 1052*ex[2]^7*ex[3]^4*ex[4]*ex[6] - 
    1214*ex[2]^8*ex[3]^4*ex[4]*ex[6] - 180*ex[2]^4*ex[3]^5*ex[4]*ex[6] - 
    504*ex[2]^5*ex[3]^5*ex[4]*ex[6] - 432*ex[2]^6*ex[3]^5*ex[4]*ex[6] - 
    72*ex[2]^7*ex[3]^5*ex[4]*ex[6] + 36*ex[2]^8*ex[3]^5*ex[4]*ex[6] - 
    1776*ex[2]^3*ex[4]^2*ex[6] - 2350*ex[2]^4*ex[4]^2*ex[6] - 
    502*ex[2]^5*ex[4]^2*ex[6] - 12504*ex[2]^3*ex[3]*ex[4]^2*ex[6] - 
    19753*ex[2]^4*ex[3]*ex[4]^2*ex[6] - 7228*ex[2]^5*ex[3]*ex[4]^2*ex[6] - 
    69*ex[2]^6*ex[3]*ex[4]^2*ex[6] - 26496*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] - 
    48588*ex[2]^4*ex[3]^2*ex[4]^2*ex[6] - 20430*ex[2]^5*ex[3]^2*ex[4]^2*
     ex[6] + 3672*ex[2]^6*ex[3]^2*ex[4]^2*ex[6] + 
    2010*ex[2]^7*ex[3]^2*ex[4]^2*ex[6] - 22224*ex[2]^3*ex[3]^3*ex[4]^2*
     ex[6] - 46417*ex[2]^4*ex[3]^3*ex[4]^2*ex[6] - 
    19944*ex[2]^5*ex[3]^3*ex[4]^2*ex[6] + 11151*ex[2]^6*ex[3]^3*ex[4]^2*
     ex[6] + 6902*ex[2]^7*ex[3]^3*ex[4]^2*ex[6] - 
    6096*ex[2]^3*ex[3]^4*ex[4]^2*ex[6] - 14332*ex[2]^4*ex[3]^4*ex[4]^2*
     ex[6] - 5700*ex[2]^5*ex[3]^4*ex[4]^2*ex[6] + 
    7212*ex[2]^6*ex[3]^4*ex[4]^2*ex[6] + 4676*ex[2]^7*ex[3]^4*ex[4]^2*ex[6] + 
    360*ex[2]^3*ex[3]^5*ex[4]^2*ex[6] + 900*ex[2]^4*ex[3]^5*ex[4]^2*ex[6] + 
    540*ex[2]^5*ex[3]^5*ex[4]^2*ex[6] - 180*ex[2]^6*ex[3]^5*ex[4]^2*ex[6] - 
    180*ex[2]^7*ex[3]^5*ex[4]^2*ex[6] + 1740*ex[2]^2*ex[4]^3*ex[6] + 
    1638*ex[2]^3*ex[4]^3*ex[6] - 727*ex[2]^4*ex[4]^3*ex[6] - 
    535*ex[2]^5*ex[4]^3*ex[6] + 9824*ex[2]^2*ex[3]*ex[4]^3*ex[6] + 
    10793*ex[2]^3*ex[3]*ex[4]^3*ex[6] - 6328*ex[2]^4*ex[3]*ex[4]^3*ex[6] - 
    9232*ex[2]^5*ex[3]*ex[4]^3*ex[6] - 2061*ex[2]^6*ex[3]*ex[4]^3*ex[6] + 
    18672*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] + 22840*ex[2]^3*ex[3]^2*ex[4]^3*
     ex[6] - 17948*ex[2]^4*ex[3]^2*ex[4]^3*ex[6] - 
    33750*ex[2]^5*ex[3]^2*ex[4]^3*ex[6] - 11634*ex[2]^6*ex[3]^2*ex[4]^3*
     ex[6] + 14472*ex[2]^2*ex[3]^3*ex[4]^3*ex[6] + 
    19133*ex[2]^3*ex[3]^3*ex[4]^3*ex[6] - 20027*ex[2]^4*ex[3]^3*ex[4]^3*
     ex[6] - 41221*ex[2]^5*ex[3]^3*ex[4]^3*ex[6] - 
    16533*ex[2]^6*ex[3]^3*ex[4]^3*ex[6] + 3524*ex[2]^2*ex[3]^4*ex[4]^3*
     ex[6] + 4728*ex[2]^3*ex[3]^4*ex[4]^3*ex[6] - 
    7680*ex[2]^4*ex[3]^4*ex[4]^3*ex[6] - 15448*ex[2]^5*ex[3]^4*ex[4]^3*
     ex[6] - 6564*ex[2]^6*ex[3]^4*ex[4]^3*ex[6] - 360*ex[2]^2*ex[3]^5*ex[4]^3*
     ex[6] - 720*ex[2]^3*ex[3]^5*ex[4]^3*ex[6] + 720*ex[2]^5*ex[3]^5*ex[4]^3*
     ex[6] + 360*ex[2]^6*ex[3]^5*ex[4]^3*ex[6] - 544*ex[2]*ex[4]^4*ex[6] + 
    1274*ex[2]^2*ex[4]^4*ex[6] + 4613*ex[2]^3*ex[4]^4*ex[6] + 
    3462*ex[2]^4*ex[4]^4*ex[6] + 721*ex[2]^5*ex[4]^4*ex[6] - 
    2648*ex[2]*ex[3]*ex[4]^4*ex[6] + 5345*ex[2]^2*ex[3]*ex[4]^4*ex[6] + 
    24051*ex[2]^3*ex[3]*ex[4]^4*ex[6] + 23473*ex[2]^4*ex[3]*ex[4]^4*ex[6] + 
    7469*ex[2]^5*ex[3]*ex[4]^4*ex[6] - 4500*ex[2]*ex[3]^2*ex[4]^4*ex[6] + 
    8496*ex[2]^2*ex[3]^2*ex[4]^4*ex[6] + 44463*ex[2]^3*ex[3]^2*ex[4]^4*
     ex[6] + 48966*ex[2]^4*ex[3]^2*ex[4]^4*ex[6] + 
    17499*ex[2]^5*ex[3]^2*ex[4]^4*ex[6] - 3052*ex[2]*ex[3]^3*ex[4]^4*ex[6] + 
    6233*ex[2]^2*ex[3]^3*ex[4]^4*ex[6] + 34745*ex[2]^3*ex[3]^3*ex[4]^4*
     ex[6] + 40347*ex[2]^4*ex[3]^3*ex[4]^4*ex[6] + 
    14887*ex[2]^5*ex[3]^3*ex[4]^4*ex[6] - 476*ex[2]*ex[3]^4*ex[4]^4*ex[6] + 
    1988*ex[2]^2*ex[3]^4*ex[4]^4*ex[6] + 9180*ex[2]^3*ex[3]^4*ex[4]^4*ex[6] + 
    10492*ex[2]^4*ex[3]^4*ex[4]^4*ex[6] + 3776*ex[2]^5*ex[3]^4*ex[4]^4*
     ex[6] + 180*ex[2]*ex[3]^5*ex[4]^4*ex[6] + 180*ex[2]^2*ex[3]^5*ex[4]^4*
     ex[6] - 540*ex[2]^3*ex[3]^5*ex[4]^4*ex[6] - 900*ex[2]^4*ex[3]^5*ex[4]^4*
     ex[6] - 360*ex[2]^5*ex[3]^5*ex[4]^4*ex[6] - 18*ex[4]^5*ex[6] - 
    1142*ex[2]*ex[4]^5*ex[6] - 3303*ex[2]^2*ex[4]^5*ex[6] - 
    3651*ex[2]^3*ex[4]^5*ex[6] - 1472*ex[2]^4*ex[4]^5*ex[6] - 
    108*ex[3]*ex[4]^5*ex[6] - 4550*ex[2]*ex[3]*ex[4]^5*ex[6] - 
    12927*ex[2]^2*ex[3]*ex[4]^5*ex[6] - 14334*ex[2]^3*ex[3]*ex[4]^5*ex[6] - 
    5849*ex[2]^4*ex[3]*ex[4]^5*ex[6] - 252*ex[3]^2*ex[4]^5*ex[6] - 
    6726*ex[2]*ex[3]^2*ex[4]^5*ex[6] - 18633*ex[2]^2*ex[3]^2*ex[4]^5*ex[6] - 
    20295*ex[2]^3*ex[3]^2*ex[4]^5*ex[6] - 8136*ex[2]^4*ex[3]^2*ex[4]^5*
     ex[6] - 288*ex[3]^3*ex[4]^5*ex[6] - 4298*ex[2]*ex[3]^3*ex[4]^5*ex[6] - 
    11265*ex[2]^2*ex[3]^3*ex[4]^5*ex[6] - 11688*ex[2]^3*ex[3]^3*ex[4]^5*
     ex[6] - 4433*ex[2]^4*ex[3]^3*ex[4]^5*ex[6] - 162*ex[3]^4*ex[4]^5*ex[6] - 
    908*ex[2]*ex[3]^4*ex[4]^5*ex[6] - 1824*ex[2]^2*ex[3]^4*ex[4]^5*ex[6] - 
    1572*ex[2]^3*ex[3]^4*ex[4]^5*ex[6] - 494*ex[2]^4*ex[3]^4*ex[4]^5*ex[6] - 
    36*ex[3]^5*ex[4]^5*ex[6] + 72*ex[2]*ex[3]^5*ex[4]^5*ex[6] + 
    432*ex[2]^2*ex[3]^5*ex[4]^5*ex[6] + 504*ex[2]^3*ex[3]^5*ex[4]^5*ex[6] + 
    180*ex[2]^4*ex[3]^5*ex[4]^5*ex[6] - 36*ex[4]^6*ex[6] - 
    81*ex[2]*ex[4]^6*ex[6] + 126*ex[2]^2*ex[4]^6*ex[6] + 
    171*ex[2]^3*ex[4]^6*ex[6] - 180*ex[3]*ex[4]^6*ex[6] - 
    459*ex[2]*ex[3]*ex[4]^6*ex[6] + 162*ex[2]^2*ex[3]*ex[4]^6*ex[6] + 
    441*ex[2]^3*ex[3]*ex[4]^6*ex[6] - 360*ex[3]^2*ex[4]^6*ex[6] - 
    999*ex[2]*ex[3]^2*ex[4]^6*ex[6] - 378*ex[2]^2*ex[3]^2*ex[4]^6*ex[6] + 
    261*ex[2]^3*ex[3]^2*ex[4]^6*ex[6] - 360*ex[3]^3*ex[4]^6*ex[6] - 
    1053*ex[2]*ex[3]^3*ex[4]^6*ex[6] - 846*ex[2]^2*ex[3]^3*ex[4]^6*ex[6] - 
    153*ex[2]^3*ex[3]^3*ex[4]^6*ex[6] - 180*ex[3]^4*ex[4]^6*ex[6] - 
    540*ex[2]*ex[3]^4*ex[4]^6*ex[6] - 540*ex[2]^2*ex[3]^4*ex[4]^6*ex[6] - 
    180*ex[2]^3*ex[3]^4*ex[4]^6*ex[6] - 36*ex[3]^5*ex[4]^6*ex[6] - 
    108*ex[2]*ex[3]^5*ex[4]^6*ex[6] - 108*ex[2]^2*ex[3]^5*ex[4]^6*ex[6] - 
    36*ex[2]^3*ex[3]^5*ex[4]^6*ex[6] + 616*ex[2]^5*ex[3]*ex[6]^2 + 
    616*ex[2]^6*ex[3]*ex[6]^2 + 1830*ex[2]^5*ex[3]^2*ex[6]^2 + 
    3062*ex[2]^6*ex[3]^2*ex[6]^2 + 1232*ex[2]^7*ex[3]^2*ex[6]^2 + 
    1794*ex[2]^5*ex[3]^3*ex[6]^2 + 4222*ex[2]^6*ex[3]^3*ex[6]^2 + 
    3044*ex[2]^7*ex[3]^3*ex[6]^2 + 616*ex[2]^8*ex[3]^3*ex[6]^2 + 
    562*ex[2]^5*ex[3]^4*ex[6]^2 + 1722*ex[2]^6*ex[3]^4*ex[6]^2 + 
    1758*ex[2]^7*ex[3]^4*ex[6]^2 + 598*ex[2]^8*ex[3]^4*ex[6]^2 - 
    18*ex[2]^5*ex[3]^5*ex[6]^2 - 54*ex[2]^6*ex[3]^5*ex[6]^2 - 
    54*ex[2]^7*ex[3]^5*ex[6]^2 - 18*ex[2]^8*ex[3]^5*ex[6]^2 - 
    589*ex[2]^4*ex[4]*ex[6]^2 - 625*ex[2]^5*ex[4]*ex[6]^2 - 
    4195*ex[2]^4*ex[3]*ex[4]*ex[6]^2 - 6542*ex[2]^5*ex[3]*ex[4]*ex[6]^2 - 
    2311*ex[2]^6*ex[3]*ex[4]*ex[6]^2 - 8961*ex[2]^4*ex[3]^2*ex[4]*ex[6]^2 - 
    18367*ex[2]^5*ex[3]^2*ex[4]*ex[6]^2 - 11272*ex[2]^6*ex[3]^2*ex[4]*
     ex[6]^2 - 1866*ex[2]^7*ex[3]^2*ex[4]*ex[6]^2 - 
    7603*ex[2]^4*ex[3]^3*ex[4]*ex[6]^2 - 19338*ex[2]^5*ex[3]^3*ex[4]*
     ex[6]^2 - 15993*ex[2]^6*ex[3]^3*ex[4]*ex[6]^2 - 
    4258*ex[2]^7*ex[3]^3*ex[4]*ex[6]^2 - 2158*ex[2]^4*ex[3]^4*ex[4]*ex[6]^2 - 
    6618*ex[2]^5*ex[3]^4*ex[4]*ex[6]^2 - 6762*ex[2]^6*ex[3]^4*ex[4]*ex[6]^2 - 
    2302*ex[2]^7*ex[3]^4*ex[4]*ex[6]^2 + 90*ex[2]^4*ex[3]^5*ex[4]*ex[6]^2 + 
    270*ex[2]^5*ex[3]^5*ex[4]*ex[6]^2 + 270*ex[2]^6*ex[3]^5*ex[4]*ex[6]^2 + 
    90*ex[2]^7*ex[3]^5*ex[4]*ex[6]^2 + 1749*ex[2]^3*ex[4]^2*ex[6]^2 + 
    2942*ex[2]^4*ex[4]^2*ex[6]^2 + 1121*ex[2]^5*ex[4]^2*ex[6]^2 + 
    8799*ex[2]^3*ex[3]*ex[4]^2*ex[6]^2 + 17929*ex[2]^4*ex[3]*ex[4]^2*
     ex[6]^2 + 11026*ex[2]^5*ex[3]*ex[4]^2*ex[6]^2 + 
    1986*ex[2]^6*ex[3]*ex[4]^2*ex[6]^2 + 15723*ex[2]^3*ex[3]^2*ex[4]^2*
     ex[6]^2 + 37364*ex[2]^4*ex[3]^2*ex[4]^2*ex[6]^2 + 
    29306*ex[2]^5*ex[3]^2*ex[4]^2*ex[6]^2 + 7665*ex[2]^6*ex[3]^2*ex[4]^2*
     ex[6]^2 + 11865*ex[2]^3*ex[3]^3*ex[4]^2*ex[6]^2 + 
    32169*ex[2]^4*ex[3]^3*ex[4]^2*ex[6]^2 + 29409*ex[2]^5*ex[3]^3*ex[4]^2*
     ex[6]^2 + 9105*ex[2]^6*ex[3]^3*ex[4]^2*ex[6]^2 + 
    3012*ex[2]^3*ex[3]^4*ex[4]^2*ex[6]^2 + 9252*ex[2]^4*ex[3]^4*ex[4]^2*
     ex[6]^2 + 9468*ex[2]^5*ex[3]^4*ex[4]^2*ex[6]^2 + 
    3228*ex[2]^6*ex[3]^4*ex[4]^2*ex[6]^2 - 180*ex[2]^3*ex[3]^5*ex[4]^2*
     ex[6]^2 - 540*ex[2]^4*ex[3]^5*ex[4]^2*ex[6]^2 - 
    540*ex[2]^5*ex[3]^5*ex[4]^2*ex[6]^2 - 180*ex[2]^6*ex[3]^5*ex[4]^2*
     ex[6]^2 - 1713*ex[2]^2*ex[4]^3*ex[6]^2 - 3982*ex[2]^3*ex[4]^3*ex[6]^2 - 
    2951*ex[2]^4*ex[4]^3*ex[6]^2 - 736*ex[2]^5*ex[4]^3*ex[6]^2 - 
    7387*ex[2]^2*ex[3]*ex[4]^3*ex[6]^2 - 18507*ex[2]^3*ex[3]*ex[4]^3*
     ex[6]^2 - 16080*ex[2]^4*ex[3]*ex[4]^3*ex[6]^2 - 
    5014*ex[2]^5*ex[3]*ex[4]^3*ex[6]^2 - 11703*ex[2]^2*ex[3]^2*ex[4]^3*
     ex[6]^2 - 31416*ex[2]^3*ex[3]^2*ex[4]^3*ex[6]^2 - 
    29886*ex[2]^4*ex[3]^2*ex[4]^3*ex[6]^2 - 10173*ex[2]^5*ex[3]^2*ex[4]^3*
     ex[6]^2 - 7917*ex[2]^2*ex[3]^3*ex[4]^3*ex[6]^2 - 
    22699*ex[2]^3*ex[3]^3*ex[4]^3*ex[6]^2 - 22709*ex[2]^4*ex[3]^3*ex[4]^3*
     ex[6]^2 - 7927*ex[2]^5*ex[3]^3*ex[4]^3*ex[6]^2 - 
    1708*ex[2]^2*ex[3]^4*ex[4]^3*ex[6]^2 - 5268*ex[2]^3*ex[3]^4*ex[4]^3*
     ex[6]^2 - 5412*ex[2]^4*ex[3]^4*ex[4]^3*ex[6]^2 - 
    1852*ex[2]^5*ex[3]^4*ex[4]^3*ex[6]^2 + 180*ex[2]^2*ex[3]^5*ex[4]^3*
     ex[6]^2 + 540*ex[2]^3*ex[3]^5*ex[4]^3*ex[6]^2 + 
    540*ex[2]^4*ex[3]^5*ex[4]^3*ex[6]^2 + 180*ex[2]^5*ex[3]^5*ex[4]^3*
     ex[6]^2 + 535*ex[2]*ex[4]^4*ex[6]^2 + 1638*ex[2]^2*ex[4]^4*ex[6]^2 + 
    2010*ex[2]^3*ex[4]^4*ex[6]^2 + 907*ex[2]^4*ex[4]^4*ex[6]^2 + 
    2077*ex[2]*ex[3]*ex[4]^4*ex[6]^2 + 6315*ex[2]^2*ex[3]*ex[4]^4*ex[6]^2 + 
    7797*ex[2]^3*ex[3]*ex[4]^4*ex[6]^2 + 3559*ex[2]^4*ex[3]*ex[4]^4*ex[6]^2 + 
    2931*ex[2]*ex[3]^2*ex[4]^4*ex[6]^2 + 8898*ex[2]^2*ex[3]^2*ex[4]^4*
     ex[6]^2 + 10782*ex[2]^3*ex[3]^2*ex[4]^4*ex[6]^2 + 
    4815*ex[2]^4*ex[3]^2*ex[4]^4*ex[6]^2 + 1681*ex[2]*ex[3]^3*ex[4]^4*
     ex[6]^2 + 5133*ex[2]^2*ex[3]^3*ex[4]^4*ex[6]^2 + 
    5943*ex[2]^3*ex[3]^3*ex[4]^4*ex[6]^2 + 2491*ex[2]^4*ex[3]^3*ex[4]^4*
     ex[6]^2 + 202*ex[2]*ex[3]^4*ex[4]^4*ex[6]^2 + 
    642*ex[2]^2*ex[3]^4*ex[4]^4*ex[6]^2 + 678*ex[2]^3*ex[3]^4*ex[4]^4*
     ex[6]^2 + 238*ex[2]^4*ex[3]^4*ex[4]^4*ex[6]^2 - 
    90*ex[2]*ex[3]^5*ex[4]^4*ex[6]^2 - 270*ex[2]^2*ex[3]^5*ex[4]^4*ex[6]^2 - 
    270*ex[2]^3*ex[3]^5*ex[4]^4*ex[6]^2 - 90*ex[2]^4*ex[3]^5*ex[4]^4*
     ex[6]^2 + 18*ex[4]^5*ex[6]^2 + 27*ex[2]*ex[4]^5*ex[6]^2 - 
    180*ex[2]^2*ex[4]^5*ex[6]^2 - 189*ex[2]^3*ex[4]^5*ex[6]^2 + 
    90*ex[3]*ex[4]^5*ex[6]^2 + 189*ex[2]*ex[3]*ex[4]^5*ex[6]^2 - 
    432*ex[2]^2*ex[3]*ex[4]^5*ex[6]^2 - 531*ex[2]^3*ex[3]*ex[4]^5*ex[6]^2 + 
    180*ex[3]^2*ex[4]^5*ex[6]^2 + 459*ex[2]*ex[3]^2*ex[4]^5*ex[6]^2 - 
    162*ex[2]^2*ex[3]^2*ex[4]^5*ex[6]^2 - 441*ex[2]^3*ex[3]^2*ex[4]^5*
     ex[6]^2 + 180*ex[3]^3*ex[4]^5*ex[6]^2 + 513*ex[2]*ex[3]^3*ex[4]^5*
     ex[6]^2 + 306*ex[2]^2*ex[3]^3*ex[4]^5*ex[6]^2 - 
    27*ex[2]^3*ex[3]^3*ex[4]^5*ex[6]^2 + 90*ex[3]^4*ex[4]^5*ex[6]^2 + 
    270*ex[2]*ex[3]^4*ex[4]^5*ex[6]^2 + 270*ex[2]^2*ex[3]^4*ex[4]^5*ex[6]^2 + 
    90*ex[2]^3*ex[3]^4*ex[4]^5*ex[6]^2 + 18*ex[3]^5*ex[4]^5*ex[6]^2 + 
    54*ex[2]*ex[3]^5*ex[4]^5*ex[6]^2 + 54*ex[2]^2*ex[3]^5*ex[4]^5*ex[6]^2 + 
    18*ex[2]^3*ex[3]^5*ex[4]^5*ex[6]^2 - 9*ex[2]^4*ex[4]*ex[6]^3 + 
    9*ex[2]^5*ex[4]*ex[6]^3 - 27*ex[2]^4*ex[3]*ex[4]*ex[6]^3 - 
    60*ex[2]^5*ex[3]*ex[4]*ex[6]^3 - 51*ex[2]^6*ex[3]*ex[4]*ex[6]^3 - 
    27*ex[2]^4*ex[3]^2*ex[4]*ex[6]^3 - 147*ex[2]^5*ex[3]^2*ex[4]*ex[6]^3 - 
    120*ex[2]^6*ex[3]^2*ex[4]*ex[6]^3 - 9*ex[2]^4*ex[3]^3*ex[4]*ex[6]^3 - 
    78*ex[2]^5*ex[3]^3*ex[4]*ex[6]^3 - 69*ex[2]^6*ex[3]^3*ex[4]*ex[6]^3 + 
    27*ex[2]^3*ex[4]^2*ex[6]^3 + 60*ex[2]^4*ex[4]^2*ex[6]^3 + 
    51*ex[2]^5*ex[4]^2*ex[6]^3 + 81*ex[2]^3*ex[3]*ex[4]^2*ex[6]^3 + 
    354*ex[2]^4*ex[3]*ex[4]^2*ex[6]^3 + 291*ex[2]^5*ex[3]*ex[4]^2*ex[6]^3 + 
    81*ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^3 + 528*ex[2]^4*ex[3]^2*ex[4]^2*
     ex[6]^3 + 447*ex[2]^5*ex[3]^2*ex[4]^2*ex[6]^3 + 
    27*ex[2]^3*ex[3]^3*ex[4]^2*ex[6]^3 + 234*ex[2]^4*ex[3]^3*ex[4]^2*
     ex[6]^3 + 207*ex[2]^5*ex[3]^3*ex[4]^2*ex[6]^3 - 
    27*ex[2]^2*ex[4]^3*ex[6]^3 - 147*ex[2]^3*ex[4]^3*ex[6]^3 - 
    120*ex[2]^4*ex[4]^3*ex[6]^3 - 81*ex[2]^2*ex[3]*ex[4]^3*ex[6]^3 - 
    528*ex[2]^3*ex[3]*ex[4]^3*ex[6]^3 - 447*ex[2]^4*ex[3]*ex[4]^3*ex[6]^3 - 
    81*ex[2]^2*ex[3]^2*ex[4]^3*ex[6]^3 - 615*ex[2]^3*ex[3]^2*ex[4]^3*
     ex[6]^3 - 534*ex[2]^4*ex[3]^2*ex[4]^3*ex[6]^3 - 
    27*ex[2]^2*ex[3]^3*ex[4]^3*ex[6]^3 - 234*ex[2]^3*ex[3]^3*ex[4]^3*
     ex[6]^3 - 207*ex[2]^4*ex[3]^3*ex[4]^3*ex[6]^3 + 
    9*ex[2]*ex[4]^4*ex[6]^3 + 78*ex[2]^2*ex[4]^4*ex[6]^3 + 
    69*ex[2]^3*ex[4]^4*ex[6]^3 + 27*ex[2]*ex[3]*ex[4]^4*ex[6]^3 + 
    234*ex[2]^2*ex[3]*ex[4]^4*ex[6]^3 + 207*ex[2]^3*ex[3]*ex[4]^4*ex[6]^3 + 
    27*ex[2]*ex[3]^2*ex[4]^4*ex[6]^3 + 234*ex[2]^2*ex[3]^2*ex[4]^4*ex[6]^3 + 
    207*ex[2]^3*ex[3]^2*ex[4]^4*ex[6]^3 + 9*ex[2]*ex[3]^3*ex[4]^4*ex[6]^3 + 
    78*ex[2]^2*ex[3]^3*ex[4]^4*ex[6]^3 + 69*ex[2]^3*ex[3]^3*ex[4]^4*ex[6]^3, 
  y[171] -> -720*ex[2]^5*ex[3]^6 - 2880*ex[2]^6*ex[3]^6 - 
    4332*ex[2]^7*ex[3]^6 - 2886*ex[2]^8*ex[3]^6 - 678*ex[2]^9*ex[3]^6 + 
    54*ex[2]^10*ex[3]^6 + 18*ex[2]^11*ex[3]^6 + 2880*ex[2]^4*ex[3]^5*ex[4] + 
    9540*ex[2]^5*ex[3]^5*ex[4] + 10968*ex[2]^6*ex[3]^5*ex[4] + 
    4332*ex[2]^7*ex[3]^5*ex[4] - 546*ex[2]^8*ex[3]^5*ex[4] - 
    636*ex[2]^9*ex[3]^5*ex[4] - 66*ex[2]^10*ex[3]^5*ex[4] + 
    3600*ex[2]^4*ex[3]^6*ex[4] + 12960*ex[2]^5*ex[3]^6*ex[4] + 
    15780*ex[2]^6*ex[3]^6*ex[4] + 5166*ex[2]^7*ex[3]^6*ex[4] - 
    3582*ex[2]^8*ex[3]^6*ex[4] - 2826*ex[2]^9*ex[3]^6*ex[4] - 
    582*ex[2]^10*ex[3]^6*ex[4] - 84*ex[2]^11*ex[3]^6*ex[4] - 
    4320*ex[2]^3*ex[3]^4*ex[4]^2 - 11340*ex[2]^4*ex[3]^4*ex[4]^2 - 
    9319*ex[2]^5*ex[3]^4*ex[4]^2 - 2458*ex[2]^6*ex[3]^4*ex[4]^2 - 
    1278*ex[2]^7*ex[3]^4*ex[4]^2 - 1678*ex[2]^8*ex[3]^4*ex[4]^2 - 
    559*ex[2]^9*ex[3]^4*ex[4]^2 - 11520*ex[2]^3*ex[3]^5*ex[4]^2 - 
    32400*ex[2]^4*ex[3]^5*ex[4]^2 - 24108*ex[2]^5*ex[3]^5*ex[4]^2 + 
    7407*ex[2]^6*ex[3]^5*ex[4]^2 + 15258*ex[2]^7*ex[3]^5*ex[4]^2 + 
    4704*ex[2]^8*ex[3]^5*ex[4]^2 + 42*ex[2]^9*ex[3]^5*ex[4]^2 - 
    39*ex[2]^10*ex[3]^5*ex[4]^2 - 7200*ex[2]^3*ex[3]^6*ex[4]^2 - 
    21600*ex[2]^4*ex[3]^6*ex[4]^2 - 14715*ex[2]^5*ex[3]^6*ex[4]^2 + 
    14205*ex[2]^6*ex[3]^6*ex[4]^2 + 22896*ex[2]^7*ex[3]^6*ex[4]^2 + 
    9276*ex[2]^8*ex[3]^6*ex[4]^2 + 975*ex[2]^9*ex[3]^6*ex[4]^2 - 
    9*ex[2]^10*ex[3]^6*ex[4]^2 - 84*ex[2]^11*ex[3]^6*ex[4]^2 + 
    2880*ex[2]^2*ex[3]^3*ex[4]^3 + 5580*ex[2]^3*ex[3]^3*ex[4]^3 + 
    3104*ex[2]^4*ex[3]^3*ex[4]^3 + 1872*ex[2]^5*ex[3]^3*ex[4]^3 + 
    2634*ex[2]^6*ex[3]^3*ex[4]^3 + 1202*ex[2]^7*ex[3]^3*ex[4]^3 + 
    36*ex[2]^8*ex[3]^3*ex[4]^3 + 12960*ex[2]^2*ex[3]^4*ex[4]^3 + 
    25380*ex[2]^3*ex[3]^4*ex[4]^3 + 4176*ex[2]^4*ex[3]^4*ex[4]^3 - 
    13743*ex[2]^5*ex[3]^4*ex[4]^3 - 879*ex[2]^6*ex[3]^4*ex[4]^3 + 
    7029*ex[2]^7*ex[3]^4*ex[4]^3 + 2403*ex[2]^8*ex[3]^4*ex[4]^3 - 
    6*ex[2]^9*ex[3]^4*ex[4]^3 + 17280*ex[2]^2*ex[3]^5*ex[4]^3 + 
    34200*ex[2]^3*ex[3]^5*ex[4]^3 - 10239*ex[2]^4*ex[3]^5*ex[4]^3 - 
    62553*ex[2]^5*ex[3]^5*ex[4]^3 - 42270*ex[2]^6*ex[3]^5*ex[4]^3 - 
    4908*ex[2]^7*ex[3]^5*ex[4]^3 + 2181*ex[2]^8*ex[3]^5*ex[4]^3 + 
    177*ex[2]^9*ex[3]^5*ex[4]^3 - 36*ex[2]^10*ex[3]^5*ex[4]^3 + 
    7200*ex[2]^2*ex[3]^6*ex[4]^3 + 14400*ex[2]^3*ex[3]^6*ex[4]^3 - 
    11505*ex[2]^4*ex[3]^6*ex[4]^3 - 47559*ex[2]^5*ex[3]^6*ex[4]^3 - 
    37254*ex[2]^6*ex[3]^6*ex[4]^3 - 6276*ex[2]^7*ex[3]^6*ex[4]^3 + 
    2901*ex[2]^8*ex[3]^6*ex[4]^3 + 1179*ex[2]^9*ex[3]^6*ex[4]^3 + 
    402*ex[2]^10*ex[3]^6*ex[4]^3 - 720*ex[2]*ex[3]^2*ex[4]^4 - 
    900*ex[2]^2*ex[3]^2*ex[4]^4 - 505*ex[2]^3*ex[3]^2*ex[4]^4 - 
    1094*ex[2]^4*ex[3]^2*ex[4]^4 - 955*ex[2]^5*ex[3]^2*ex[4]^4 - 
    180*ex[2]^6*ex[3]^2*ex[4]^4 - 36*ex[2]^7*ex[3]^2*ex[4]^4 - 
    5760*ex[2]*ex[3]^3*ex[4]^4 - 5400*ex[2]^2*ex[3]^3*ex[4]^4 + 
    5447*ex[2]^3*ex[3]^3*ex[4]^4 + 1272*ex[2]^4*ex[3]^3*ex[4]^4 - 
    7821*ex[2]^5*ex[3]^3*ex[4]^4 - 4246*ex[2]^6*ex[3]^3*ex[4]^4 - 
    240*ex[2]^7*ex[3]^3*ex[4]^4 - 12960*ex[2]*ex[3]^4*ex[4]^4 - 
    8100*ex[2]^2*ex[3]^4*ex[4]^4 + 38718*ex[2]^3*ex[3]^4*ex[4]^4 + 
    42327*ex[2]^4*ex[3]^4*ex[4]^4 - 3741*ex[2]^5*ex[3]^4*ex[4]^4 - 
    16683*ex[2]^6*ex[3]^4*ex[4]^4 - 4305*ex[2]^7*ex[3]^4*ex[4]^4 + 
    168*ex[2]^8*ex[3]^4*ex[4]^4 - 11520*ex[2]*ex[3]^5*ex[4]^4 - 
    3600*ex[2]^2*ex[3]^5*ex[4]^4 + 62676*ex[2]^3*ex[3]^5*ex[4]^4 + 
    89718*ex[2]^4*ex[3]^5*ex[4]^4 + 28230*ex[2]^5*ex[3]^5*ex[4]^4 - 
    13536*ex[2]^6*ex[3]^5*ex[4]^4 - 7068*ex[2]^7*ex[3]^5*ex[4]^4 - 
    102*ex[2]^8*ex[3]^5*ex[4]^4 + 162*ex[2]^9*ex[3]^5*ex[4]^4 - 
    3600*ex[2]*ex[3]^6*ex[4]^4 + 29190*ex[2]^3*ex[3]^6*ex[4]^4 + 
    45930*ex[2]^4*ex[3]^6*ex[4]^4 + 15660*ex[2]^5*ex[3]^6*ex[4]^4 - 
    12630*ex[2]^6*ex[3]^6*ex[4]^4 - 10020*ex[2]^7*ex[3]^6*ex[4]^4 - 
    2820*ex[2]^8*ex[3]^6*ex[4]^4 - 750*ex[2]^9*ex[3]^6*ex[4]^4 + 
    126*ex[2]^2*ex[3]*ex[4]^5 + 306*ex[2]^3*ex[3]*ex[4]^5 + 
    252*ex[2]^4*ex[3]*ex[4]^5 + 72*ex[2]^5*ex[3]*ex[4]^5 + 
    720*ex[3]^2*ex[4]^5 - 540*ex[2]*ex[3]^2*ex[4]^5 - 
    1034*ex[2]^2*ex[3]^2*ex[4]^5 + 2297*ex[2]^3*ex[3]^2*ex[4]^5 + 
    2785*ex[2]^4*ex[3]^2*ex[4]^5 + 732*ex[2]^5*ex[3]^2*ex[4]^5 + 
    144*ex[2]^6*ex[3]^2*ex[4]^5 + 2880*ex[3]^3*ex[4]^5 - 
    5940*ex[2]*ex[3]^3*ex[4]^5 - 16624*ex[2]^2*ex[3]^3*ex[4]^5 + 
    522*ex[2]^3*ex[3]^3*ex[4]^5 + 14556*ex[2]^4*ex[3]^3*ex[4]^5 + 
    6554*ex[2]^5*ex[3]^3*ex[4]^5 + 324*ex[2]^6*ex[3]^3*ex[4]^5 + 
    4320*ex[3]^4*ex[4]^5 - 14580*ex[2]*ex[3]^4*ex[4]^5 - 
    48020*ex[2]^2*ex[3]^4*ex[4]^5 - 20267*ex[2]^3*ex[3]^4*ex[4]^5 + 
    28251*ex[2]^4*ex[3]^4*ex[4]^5 + 23485*ex[2]^5*ex[3]^4*ex[4]^5 + 
    3529*ex[2]^6*ex[3]^4*ex[4]^5 - 558*ex[2]^7*ex[3]^4*ex[4]^5 + 
    2880*ex[3]^5*ex[4]^5 - 13500*ex[2]*ex[3]^5*ex[4]^5 - 
    50034*ex[2]^2*ex[3]^5*ex[4]^5 - 33102*ex[2]^3*ex[3]^5*ex[4]^5 + 
    23730*ex[2]^4*ex[3]^5*ex[4]^5 + 31404*ex[2]^5*ex[3]^5*ex[4]^5 + 
    7932*ex[2]^6*ex[3]^5*ex[4]^5 - 582*ex[2]^7*ex[3]^5*ex[4]^5 - 
    288*ex[2]^8*ex[3]^5*ex[4]^5 + 720*ex[3]^6*ex[4]^5 - 
    4320*ex[2]*ex[3]^6*ex[4]^5 - 17118*ex[2]^2*ex[3]^6*ex[4]^5 - 
    11424*ex[2]^3*ex[3]^6*ex[4]^5 + 15318*ex[2]^4*ex[3]^6*ex[4]^5 + 
    23646*ex[2]^5*ex[3]^6*ex[4]^5 + 10932*ex[2]^6*ex[3]^6*ex[4]^5 + 
    2610*ex[2]^7*ex[3]^6*ex[4]^5 + 660*ex[2]^8*ex[3]^6*ex[4]^5 - 
    42*ex[2]*ex[4]^6 - 72*ex[2]^2*ex[4]^6 - 36*ex[2]^3*ex[4]^6 - 
    303*ex[2]*ex[3]*ex[4]^6 - 717*ex[2]^2*ex[3]*ex[4]^6 - 
    558*ex[2]^3*ex[3]*ex[4]^6 - 144*ex[2]^4*ex[3]*ex[4]^6 + 
    1440*ex[3]^2*ex[4]^6 + 276*ex[2]*ex[3]^2*ex[4]^6 - 
    3714*ex[2]^2*ex[3]^2*ex[4]^6 - 3348*ex[2]^3*ex[3]^2*ex[4]^6 - 
    852*ex[2]^4*ex[3]^2*ex[4]^6 - 180*ex[2]^5*ex[3]^2*ex[4]^6 + 
    5760*ex[3]^3*ex[4]^6 + 4491*ex[2]*ex[3]^3*ex[4]^6 - 
    12132*ex[2]^2*ex[3]^3*ex[4]^6 - 15627*ex[2]^3*ex[3]^3*ex[4]^6 - 
    4710*ex[2]^4*ex[3]^3*ex[4]^6 + 54*ex[2]^5*ex[3]^3*ex[4]^6 + 
    8640*ex[3]^4*ex[4]^6 + 9777*ex[2]*ex[3]^4*ex[4]^6 - 
    18861*ex[2]^2*ex[3]^4*ex[4]^6 - 34347*ex[2]^3*ex[3]^4*ex[4]^6 - 
    15477*ex[2]^4*ex[3]^4*ex[4]^6 - 402*ex[2]^5*ex[3]^4*ex[4]^6 + 
    726*ex[2]^6*ex[3]^4*ex[4]^6 + 5760*ex[3]^5*ex[4]^6 + 
    7728*ex[2]*ex[3]^5*ex[4]^6 - 15549*ex[2]^2*ex[3]^5*ex[4]^6 - 
    35274*ex[2]^3*ex[3]^5*ex[4]^6 - 21120*ex[2]^4*ex[3]^5*ex[4]^6 - 
    2442*ex[2]^5*ex[3]^5*ex[4]^6 + 1173*ex[2]^6*ex[3]^5*ex[4]^6 + 
    252*ex[2]^7*ex[3]^5*ex[4]^6 + 1440*ex[3]^6*ex[4]^6 + 
    1905*ex[2]*ex[3]^6*ex[4]^6 - 6471*ex[2]^2*ex[3]^6*ex[4]^6 - 
    16608*ex[2]^3*ex[3]^6*ex[4]^6 - 13704*ex[2]^4*ex[3]^6*ex[4]^6 - 
    4593*ex[2]^5*ex[3]^6*ex[4]^6 - 801*ex[2]^6*ex[3]^6*ex[4]^6 - 
    240*ex[2]^7*ex[3]^6*ex[4]^6 + 42*ex[4]^7 + 72*ex[2]*ex[4]^7 + 
    36*ex[2]^2*ex[4]^7 + 177*ex[3]*ex[4]^7 + 411*ex[2]*ex[3]*ex[4]^7 + 
    306*ex[2]^2*ex[3]*ex[4]^7 + 72*ex[2]^3*ex[3]*ex[4]^7 + 
    1263*ex[3]^2*ex[4]^7 + 2457*ex[2]*ex[3]^2*ex[4]^7 + 
    1410*ex[2]^2*ex[3]^2*ex[4]^7 + 246*ex[2]^3*ex[3]^2*ex[4]^7 + 
    72*ex[2]^4*ex[3]^2*ex[4]^7 + 3582*ex[3]^3*ex[4]^7 + 
    8250*ex[2]*ex[3]^3*ex[4]^7 + 5700*ex[2]^2*ex[3]^3*ex[4]^7 + 
    732*ex[2]^3*ex[3]^3*ex[4]^7 - 300*ex[2]^4*ex[3]^3*ex[4]^7 + 
    4668*ex[3]^4*ex[4]^7 + 12678*ex[2]*ex[3]^4*ex[4]^7 + 
    10968*ex[2]^2*ex[3]^4*ex[4]^7 + 2154*ex[2]^3*ex[3]^4*ex[4]^7 - 
    1224*ex[2]^4*ex[3]^4*ex[4]^7 - 420*ex[2]^5*ex[3]^4*ex[4]^7 + 
    3009*ex[3]^5*ex[4]^7 + 9531*ex[2]*ex[3]^5*ex[4]^7 + 
    10062*ex[2]^2*ex[3]^5*ex[4]^7 + 2940*ex[2]^3*ex[3]^5*ex[4]^7 - 
    1335*ex[2]^4*ex[3]^5*ex[4]^7 - 843*ex[2]^5*ex[3]^5*ex[4]^7 - 
    108*ex[2]^6*ex[3]^5*ex[4]^7 + 795*ex[3]^6*ex[4]^7 + 
    2985*ex[2]*ex[3]^6*ex[4]^7 + 4014*ex[2]^2*ex[3]^6*ex[4]^7 + 
    2064*ex[2]^3*ex[3]^6*ex[4]^7 + 45*ex[2]^4*ex[3]^6*ex[4]^7 - 
    201*ex[2]^5*ex[3]^6*ex[4]^7 - 6*ex[2]^6*ex[3]^6*ex[4]^7 + 
    54*ex[3]^2*ex[4]^8 + 108*ex[2]*ex[3]^2*ex[4]^8 + 
    54*ex[2]^2*ex[3]^2*ex[4]^8 + 216*ex[3]^3*ex[4]^8 + 
    558*ex[2]*ex[3]^3*ex[4]^8 + 468*ex[2]^2*ex[3]^3*ex[4]^8 + 
    126*ex[2]^3*ex[3]^3*ex[4]^8 + 324*ex[3]^4*ex[4]^8 + 
    1026*ex[2]*ex[3]^4*ex[4]^8 + 1170*ex[2]^2*ex[3]^4*ex[4]^8 + 
    558*ex[2]^3*ex[3]^4*ex[4]^8 + 90*ex[2]^4*ex[3]^4*ex[4]^8 + 
    216*ex[3]^5*ex[4]^8 + 810*ex[2]*ex[3]^5*ex[4]^8 + 
    1152*ex[2]^2*ex[3]^5*ex[4]^8 + 756*ex[2]^3*ex[3]^5*ex[4]^8 + 
    216*ex[2]^4*ex[3]^5*ex[4]^8 + 18*ex[2]^5*ex[3]^5*ex[4]^8 + 
    54*ex[3]^6*ex[4]^8 + 234*ex[2]*ex[3]^6*ex[4]^8 + 
    396*ex[2]^2*ex[3]^6*ex[4]^8 + 324*ex[2]^3*ex[3]^6*ex[4]^8 + 
    126*ex[2]^4*ex[3]^6*ex[4]^8 + 18*ex[2]^5*ex[3]^6*ex[4]^8 + 
    2880*ex[2]^5*ex[3]^6*ex[6] + 11520*ex[2]^6*ex[3]^6*ex[6] + 
    17328*ex[2]^7*ex[3]^6*ex[6] + 11544*ex[2]^8*ex[3]^6*ex[6] + 
    2712*ex[2]^9*ex[3]^6*ex[6] - 216*ex[2]^10*ex[3]^6*ex[6] - 
    72*ex[2]^11*ex[3]^6*ex[6] - 11520*ex[2]^4*ex[3]^5*ex[4]*ex[6] - 
    38520*ex[2]^5*ex[3]^5*ex[4]*ex[6] - 45348*ex[2]^6*ex[3]^5*ex[4]*ex[6] - 
    19686*ex[2]^7*ex[3]^5*ex[4]*ex[6] + 390*ex[2]^8*ex[3]^5*ex[4]*ex[6] + 
    1926*ex[2]^9*ex[3]^5*ex[4]*ex[6] + 198*ex[2]^10*ex[3]^5*ex[4]*ex[6] - 
    13680*ex[2]^4*ex[3]^6*ex[4]*ex[6] - 50400*ex[2]^5*ex[3]^6*ex[4]*ex[6] - 
    64668*ex[2]^6*ex[3]^6*ex[4]*ex[6] - 27042*ex[2]^7*ex[3]^6*ex[4]*ex[6] + 
    8034*ex[2]^8*ex[3]^6*ex[4]*ex[6] + 8694*ex[2]^9*ex[3]^6*ex[4]*ex[6] + 
    1818*ex[2]^10*ex[3]^6*ex[4]*ex[6] + 252*ex[2]^11*ex[3]^6*ex[4]*ex[6] + 
    17280*ex[2]^3*ex[3]^4*ex[4]^2*ex[6] + 46440*ex[2]^4*ex[3]^4*ex[4]^2*
     ex[6] + 39869*ex[2]^5*ex[3]^4*ex[4]^2*ex[6] + 
    10079*ex[2]^6*ex[3]^4*ex[4]^2*ex[6] + 1017*ex[2]^7*ex[3]^4*ex[4]^2*
     ex[6] + 2753*ex[2]^8*ex[3]^4*ex[4]^2*ex[6] + 
    1106*ex[2]^9*ex[3]^4*ex[4]^2*ex[6] + 43200*ex[2]^3*ex[3]^5*ex[4]^2*
     ex[6] + 127260*ex[2]^4*ex[3]^5*ex[4]^2*ex[6] + 
    110688*ex[2]^5*ex[3]^5*ex[4]^2*ex[6] - 1578*ex[2]^6*ex[3]^5*ex[4]^2*
     ex[6] - 42990*ex[2]^7*ex[3]^5*ex[4]^2*ex[6] - 
    15516*ex[2]^8*ex[3]^5*ex[4]^2*ex[6] - 654*ex[2]^9*ex[3]^5*ex[4]^2*ex[6] + 
    78*ex[2]^10*ex[3]^5*ex[4]^2*ex[6] + 25920*ex[2]^3*ex[3]^6*ex[4]^2*ex[6] + 
    83520*ex[2]^4*ex[3]^6*ex[4]^2*ex[6] + 75222*ex[2]^5*ex[3]^6*ex[4]^2*
     ex[6] - 19290*ex[2]^6*ex[3]^6*ex[4]^2*ex[6] - 
    62832*ex[2]^7*ex[3]^6*ex[4]^2*ex[6] - 29640*ex[2]^8*ex[3]^6*ex[4]^2*
     ex[6] - 4206*ex[2]^9*ex[3]^6*ex[4]^2*ex[6] - 
    318*ex[2]^10*ex[3]^6*ex[4]^2*ex[6] + 168*ex[2]^11*ex[3]^6*ex[4]^2*ex[6] - 
    11520*ex[2]^2*ex[3]^3*ex[4]^3*ex[6] - 23400*ex[2]^3*ex[3]^3*ex[4]^3*
     ex[6] - 13090*ex[2]^4*ex[3]^3*ex[4]^3*ex[6] - 
    3258*ex[2]^5*ex[3]^3*ex[4]^3*ex[6] - 4302*ex[2]^6*ex[3]^3*ex[4]^3*ex[6] - 
    2326*ex[2]^7*ex[3]^3*ex[4]^3*ex[6] - 72*ex[2]^8*ex[3]^3*ex[4]^3*ex[6] - 
    47520*ex[2]^2*ex[3]^4*ex[4]^3*ex[6] - 102060*ex[2]^3*ex[3]^4*ex[4]^3*
     ex[6] - 37382*ex[2]^4*ex[3]^4*ex[4]^3*ex[6] + 
    40981*ex[2]^5*ex[3]^4*ex[4]^3*ex[6] + 19245*ex[2]^6*ex[3]^4*ex[4]^3*
     ex[6] - 8807*ex[2]^7*ex[3]^4*ex[4]^3*ex[6] - 
    4235*ex[2]^8*ex[3]^4*ex[4]^3*ex[6] - 6*ex[2]^9*ex[3]^4*ex[4]^3*ex[6] - 
    60480*ex[2]^2*ex[3]^5*ex[4]^3*ex[6] - 139140*ex[2]^3*ex[3]^5*ex[4]^3*
     ex[6] - 26040*ex[2]^4*ex[3]^5*ex[4]^3*ex[6] + 
    153099*ex[2]^5*ex[3]^5*ex[4]^3*ex[6] + 128208*ex[2]^6*ex[3]^5*ex[4]^3*
     ex[6] + 25104*ex[2]^7*ex[3]^5*ex[4]^3*ex[6] - 
    3264*ex[2]^8*ex[3]^5*ex[4]^3*ex[6] - 603*ex[2]^9*ex[3]^5*ex[4]^3*ex[6] + 
    36*ex[2]^10*ex[3]^5*ex[4]^3*ex[6] - 24480*ex[2]^2*ex[3]^6*ex[4]^3*ex[6] - 
    60480*ex[2]^3*ex[3]^6*ex[4]^3*ex[6] - 1563*ex[2]^4*ex[3]^6*ex[4]^3*
     ex[6] + 113499*ex[2]^5*ex[3]^6*ex[4]^3*ex[6] + 
    111798*ex[2]^6*ex[3]^6*ex[4]^3*ex[6] + 32292*ex[2]^7*ex[3]^6*ex[4]^3*
     ex[6] - 1257*ex[2]^8*ex[3]^6*ex[4]^3*ex[6] - 
    1551*ex[2]^9*ex[3]^6*ex[4]^3*ex[6] - 738*ex[2]^10*ex[3]^6*ex[4]^3*ex[6] + 
    2880*ex[2]*ex[3]^2*ex[4]^4*ex[6] + 3960*ex[2]^2*ex[3]^2*ex[4]^4*ex[6] + 
    1409*ex[2]^3*ex[3]^2*ex[4]^4*ex[6] + 1789*ex[2]^4*ex[3]^2*ex[4]^4*ex[6] + 
    1880*ex[2]^5*ex[3]^2*ex[4]^4*ex[6] + 324*ex[2]^6*ex[3]^2*ex[4]^4*ex[6] + 
    72*ex[2]^7*ex[3]^2*ex[4]^4*ex[6] + 20160*ex[2]*ex[3]^3*ex[4]^4*ex[6] + 
    23940*ex[2]^2*ex[3]^3*ex[4]^4*ex[6] - 13818*ex[2]^3*ex[3]^3*ex[4]^4*
     ex[6] - 15936*ex[2]^4*ex[3]^3*ex[4]^4*ex[6] + 
    8220*ex[2]^5*ex[3]^3*ex[4]^4*ex[6] + 7038*ex[2]^6*ex[3]^3*ex[4]^4*ex[6] + 
    480*ex[2]^7*ex[3]^3*ex[4]^4*ex[6] + 43200*ex[2]*ex[3]^4*ex[4]^4*ex[6] + 
    47520*ex[2]^2*ex[3]^4*ex[4]^4*ex[6] - 84578*ex[2]^3*ex[3]^4*ex[4]^4*
     ex[6] - 131948*ex[2]^4*ex[3]^4*ex[4]^4*ex[6] - 
    28098*ex[2]^5*ex[3]^4*ex[4]^4*ex[6] + 22858*ex[2]^6*ex[3]^4*ex[4]^4*
     ex[6] + 7828*ex[2]^7*ex[3]^4*ex[4]^4*ex[6] - 78*ex[2]^8*ex[3]^4*ex[4]^4*
     ex[6] + 37440*ex[2]*ex[3]^5*ex[4]^4*ex[6] + 39060*ex[2]^2*ex[3]^5*
     ex[4]^4*ex[6] - 129519*ex[2]^3*ex[3]^5*ex[4]^4*ex[6] - 
    242682*ex[2]^4*ex[3]^5*ex[4]^4*ex[6] - 117642*ex[2]^5*ex[3]^5*ex[4]^4*
     ex[6] + 5640*ex[2]^6*ex[3]^5*ex[4]^4*ex[6] + 
    13209*ex[2]^7*ex[3]^5*ex[4]^4*ex[6] + 1326*ex[2]^8*ex[3]^5*ex[4]^4*
     ex[6] - 144*ex[2]^9*ex[3]^5*ex[4]^4*ex[6] + 11520*ex[2]*ex[3]^6*ex[4]^4*
     ex[6] + 11520*ex[2]^2*ex[3]^6*ex[4]^4*ex[6] - 
    59088*ex[2]^3*ex[3]^6*ex[4]^4*ex[6] - 124296*ex[2]^4*ex[3]^6*ex[4]^4*
     ex[6] - 74472*ex[2]^5*ex[3]^6*ex[4]^4*ex[6] + 
    912*ex[2]^6*ex[3]^6*ex[4]^4*ex[6] + 13248*ex[2]^7*ex[3]^6*ex[4]^4*ex[6] + 
    4344*ex[2]^8*ex[3]^6*ex[4]^4*ex[6] + 1272*ex[2]^9*ex[3]^6*ex[4]^4*ex[6] - 
    252*ex[2]^2*ex[3]*ex[4]^5*ex[6] - 612*ex[2]^3*ex[3]*ex[4]^5*ex[6] - 
    504*ex[2]^4*ex[3]*ex[4]^5*ex[6] - 144*ex[2]^5*ex[3]*ex[4]^5*ex[6] - 
    2160*ex[3]^2*ex[4]^5*ex[6] + 1260*ex[2]*ex[3]^2*ex[4]^5*ex[6] + 
    4742*ex[2]^2*ex[3]^2*ex[4]^5*ex[6] - 1823*ex[2]^3*ex[3]^2*ex[4]^5*ex[6] - 
    4465*ex[2]^4*ex[3]^2*ex[4]^5*ex[6] - 1194*ex[2]^5*ex[3]^2*ex[4]^5*ex[6] - 
    252*ex[2]^6*ex[3]^2*ex[4]^5*ex[6] - 8640*ex[3]^3*ex[4]^5*ex[6] + 
    10980*ex[2]*ex[3]^3*ex[4]^5*ex[6] + 44929*ex[2]^2*ex[3]^3*ex[4]^5*ex[6] + 
    16854*ex[2]^3*ex[3]^3*ex[4]^5*ex[6] - 18453*ex[2]^4*ex[3]^3*ex[4]^5*
     ex[6] - 10802*ex[2]^5*ex[3]^3*ex[4]^5*ex[6] - 
    804*ex[2]^6*ex[3]^3*ex[4]^5*ex[6] - 12960*ex[3]^4*ex[4]^5*ex[6] + 
    25380*ex[2]*ex[3]^4*ex[4]^5*ex[6] + 117158*ex[2]^2*ex[3]^4*ex[4]^5*
     ex[6] + 86987*ex[2]^3*ex[3]^4*ex[4]^5*ex[6] - 
    19743*ex[2]^4*ex[3]^4*ex[4]^5*ex[6] - 36205*ex[2]^5*ex[3]^4*ex[4]^5*
     ex[6] - 8023*ex[2]^6*ex[3]^4*ex[4]^5*ex[6] + 270*ex[2]^7*ex[3]^4*ex[4]^5*
     ex[6] - 8640*ex[3]^5*ex[4]^5*ex[6] + 22860*ex[2]*ex[3]^5*ex[4]^5*ex[6] + 
    118137*ex[2]^2*ex[3]^5*ex[4]^5*ex[6] + 120522*ex[2]^3*ex[3]^5*ex[4]^5*
     ex[6] + 7728*ex[2]^4*ex[3]^5*ex[4]^5*ex[6] - 
    41274*ex[2]^5*ex[3]^5*ex[4]^5*ex[6] - 16473*ex[2]^6*ex[3]^5*ex[4]^5*
     ex[6] - 1140*ex[2]^7*ex[3]^5*ex[4]^5*ex[6] + 216*ex[2]^8*ex[3]^5*ex[4]^5*
     ex[6] - 2160*ex[3]^6*ex[4]^5*ex[6] + 7200*ex[2]*ex[3]^6*ex[4]^5*ex[6] + 
    40554*ex[2]^2*ex[3]^6*ex[4]^5*ex[6] + 48000*ex[2]^3*ex[3]^6*ex[4]^5*
     ex[6] + 3486*ex[2]^4*ex[3]^6*ex[4]^5*ex[6] - 
    25962*ex[2]^5*ex[3]^6*ex[4]^5*ex[6] - 15900*ex[2]^6*ex[3]^6*ex[4]^5*
     ex[6] - 4326*ex[2]^7*ex[3]^6*ex[4]^5*ex[6] - 
    1068*ex[2]^8*ex[3]^6*ex[4]^5*ex[6] + 84*ex[2]*ex[4]^6*ex[6] + 
    144*ex[2]^2*ex[4]^6*ex[6] + 72*ex[2]^3*ex[4]^6*ex[6] + 
    480*ex[2]*ex[3]*ex[4]^6*ex[6] + 1128*ex[2]^2*ex[3]*ex[4]^6*ex[6] + 
    864*ex[2]^3*ex[3]*ex[4]^6*ex[6] + 216*ex[2]^4*ex[3]*ex[4]^6*ex[6] - 
    2880*ex[3]^2*ex[4]^6*ex[6] - 1563*ex[2]*ex[3]^2*ex[4]^6*ex[6] + 
    5109*ex[2]^2*ex[3]^2*ex[4]^6*ex[6] + 5016*ex[2]^3*ex[3]^2*ex[4]^6*ex[6] + 
    1224*ex[2]^4*ex[3]^2*ex[4]^6*ex[6] + 252*ex[2]^5*ex[3]^2*ex[4]^6*ex[6] - 
    11520*ex[3]^3*ex[4]^6*ex[6] - 14439*ex[2]*ex[3]^3*ex[4]^6*ex[6] + 
    11130*ex[2]^2*ex[3]^3*ex[4]^6*ex[6] + 21675*ex[2]^3*ex[3]^3*ex[4]^6*
     ex[6] + 8082*ex[2]^4*ex[3]^3*ex[4]^6*ex[6] + 456*ex[2]^5*ex[3]^3*ex[4]^6*
     ex[6] - 17280*ex[3]^4*ex[4]^6*ex[6] - 30399*ex[2]*ex[3]^4*ex[4]^6*
     ex[6] + 7551*ex[2]^2*ex[3]^4*ex[4]^6*ex[6] + 
    41715*ex[2]^3*ex[3]^4*ex[4]^6*ex[6] + 25299*ex[2]^4*ex[3]^4*ex[4]^6*
     ex[6] + 3972*ex[2]^5*ex[3]^4*ex[4]^6*ex[6] - 282*ex[2]^6*ex[3]^4*ex[4]^6*
     ex[6] - 11520*ex[3]^5*ex[4]^6*ex[6] - 24909*ex[2]*ex[3]^5*ex[4]^6*
     ex[6] + 612*ex[2]^2*ex[3]^5*ex[4]^6*ex[6] + 37248*ex[2]^3*ex[3]^5*
     ex[4]^6*ex[6] + 31236*ex[2]^4*ex[3]^5*ex[4]^6*ex[6] + 
    8457*ex[2]^5*ex[3]^5*ex[4]^6*ex[6] + 324*ex[2]^6*ex[3]^5*ex[4]^6*ex[6] - 
    144*ex[2]^7*ex[3]^5*ex[4]^6*ex[6] - 2880*ex[3]^6*ex[4]^6*ex[6] - 
    6990*ex[2]*ex[3]^6*ex[4]^6*ex[6] + 786*ex[2]^2*ex[3]^6*ex[4]^6*ex[6] + 
    16224*ex[2]^3*ex[3]^6*ex[4]^6*ex[6] + 17568*ex[2]^4*ex[3]^6*ex[4]^6*
     ex[6] + 7710*ex[2]^5*ex[3]^6*ex[4]^6*ex[6] + 
    1902*ex[2]^6*ex[3]^6*ex[4]^6*ex[6] + 432*ex[2]^7*ex[3]^6*ex[4]^6*ex[6] - 
    42*ex[4]^7*ex[6] - 72*ex[2]*ex[4]^7*ex[6] - 36*ex[2]^2*ex[4]^7*ex[6] - 
    177*ex[3]*ex[4]^7*ex[6] - 411*ex[2]*ex[3]*ex[4]^7*ex[6] - 
    306*ex[2]^2*ex[3]*ex[4]^7*ex[6] - 72*ex[2]^3*ex[3]*ex[4]^7*ex[6] - 
    1263*ex[3]^2*ex[4]^7*ex[6] - 2565*ex[2]*ex[3]^2*ex[4]^7*ex[6] - 
    1626*ex[2]^2*ex[3]^2*ex[4]^7*ex[6] - 354*ex[2]^3*ex[3]^2*ex[4]^7*ex[6] - 
    72*ex[2]^4*ex[3]^2*ex[4]^7*ex[6] - 3582*ex[3]^3*ex[4]^7*ex[6] - 
    8790*ex[2]*ex[3]^3*ex[4]^7*ex[6] - 7140*ex[2]^2*ex[3]^3*ex[4]^7*ex[6] - 
    1992*ex[2]^3*ex[3]^3*ex[4]^7*ex[6] - 60*ex[2]^4*ex[3]^3*ex[4]^7*ex[6] - 
    4668*ex[3]^4*ex[4]^7*ex[6] - 13650*ex[2]*ex[3]^4*ex[4]^7*ex[6] - 
    14136*ex[2]^2*ex[3]^4*ex[4]^7*ex[6] - 5898*ex[2]^3*ex[3]^4*ex[4]^7*
     ex[6] - 648*ex[2]^4*ex[3]^4*ex[4]^7*ex[6] + 96*ex[2]^5*ex[3]^4*ex[4]^7*
     ex[6] - 3009*ex[3]^5*ex[4]^7*ex[6] - 10287*ex[2]*ex[3]^5*ex[4]^7*ex[6] - 
    12942*ex[2]^2*ex[3]^5*ex[4]^7*ex[6] - 7116*ex[2]^3*ex[3]^5*ex[4]^7*
     ex[6] - 1473*ex[2]^4*ex[3]^5*ex[4]^7*ex[6] + 15*ex[2]^5*ex[3]^5*ex[4]^7*
     ex[6] + 36*ex[2]^6*ex[3]^5*ex[4]^7*ex[6] - 795*ex[3]^6*ex[4]^7*ex[6] - 
    3201*ex[2]*ex[3]^6*ex[4]^7*ex[6] - 4950*ex[2]^2*ex[3]^6*ex[4]^7*ex[6] - 
    3648*ex[2]^3*ex[3]^6*ex[4]^7*ex[6] - 1341*ex[2]^4*ex[3]^6*ex[4]^7*ex[6] - 
    303*ex[2]^5*ex[3]^6*ex[4]^7*ex[6] - 66*ex[2]^6*ex[3]^6*ex[4]^7*ex[6] - 
    4320*ex[2]^5*ex[3]^6*ex[6]^2 - 17280*ex[2]^6*ex[3]^6*ex[6]^2 - 
    25992*ex[2]^7*ex[3]^6*ex[6]^2 - 17316*ex[2]^8*ex[3]^6*ex[6]^2 - 
    4068*ex[2]^9*ex[3]^6*ex[6]^2 + 324*ex[2]^10*ex[3]^6*ex[6]^2 + 
    108*ex[2]^11*ex[3]^6*ex[6]^2 + 17280*ex[2]^4*ex[3]^5*ex[4]*ex[6]^2 + 
    58320*ex[2]^5*ex[3]^5*ex[4]*ex[6]^2 + 70236*ex[2]^6*ex[3]^5*ex[4]*
     ex[6]^2 + 33066*ex[2]^7*ex[3]^5*ex[4]*ex[6]^2 + 
    2106*ex[2]^8*ex[3]^5*ex[4]*ex[6]^2 - 1962*ex[2]^9*ex[3]^5*ex[4]*ex[6]^2 - 
    198*ex[2]^10*ex[3]^5*ex[4]*ex[6]^2 + 19440*ex[2]^4*ex[3]^6*ex[4]*
     ex[6]^2 + 73440*ex[2]^5*ex[3]^6*ex[4]*ex[6]^2 + 
    99324*ex[2]^6*ex[3]^6*ex[4]*ex[6]^2 + 50130*ex[2]^7*ex[3]^6*ex[4]*
     ex[6]^2 - 2610*ex[2]^8*ex[3]^6*ex[4]*ex[6]^2 - 
    9126*ex[2]^9*ex[3]^6*ex[4]*ex[6]^2 - 1962*ex[2]^10*ex[3]^6*ex[4]*
     ex[6]^2 - 252*ex[2]^11*ex[3]^6*ex[4]*ex[6]^2 - 
    25920*ex[2]^3*ex[3]^4*ex[4]^2*ex[6]^2 - 71280*ex[2]^4*ex[3]^4*ex[4]^2*
     ex[6]^2 - 64264*ex[2]^5*ex[3]^4*ex[4]^2*ex[6]^2 - 
    17761*ex[2]^6*ex[3]^4*ex[4]^2*ex[6]^2 + 1215*ex[2]^7*ex[3]^4*ex[4]^2*
     ex[6]^2 - 463*ex[2]^8*ex[3]^4*ex[4]^2*ex[6]^2 - 
    535*ex[2]^9*ex[3]^4*ex[4]^2*ex[6]^2 - 60480*ex[2]^3*ex[3]^5*ex[4]^2*
     ex[6]^2 - 187020*ex[2]^4*ex[3]^5*ex[4]^2*ex[6]^2 - 
    186384*ex[2]^5*ex[3]^5*ex[4]^2*ex[6]^2 - 39135*ex[2]^6*ex[3]^5*ex[4]^2*
     ex[6]^2 + 36462*ex[2]^7*ex[3]^5*ex[4]^2*ex[6]^2 + 
    16974*ex[2]^8*ex[3]^5*ex[4]^2*ex[6]^2 + 1182*ex[2]^9*ex[3]^5*ex[4]^2*
     ex[6]^2 - 39*ex[2]^10*ex[3]^5*ex[4]^2*ex[6]^2 - 
    34560*ex[2]^3*ex[3]^6*ex[4]^2*ex[6]^2 - 119520*ex[2]^4*ex[3]^6*ex[4]^2*
     ex[6]^2 - 132291*ex[2]^5*ex[3]^6*ex[4]^2*ex[6]^2 - 
    21351*ex[2]^6*ex[3]^6*ex[4]^2*ex[6]^2 + 52908*ex[2]^7*ex[3]^6*ex[4]^2*
     ex[6]^2 + 31776*ex[2]^8*ex[3]^6*ex[4]^2*ex[6]^2 + 
    5595*ex[2]^9*ex[3]^6*ex[4]^2*ex[6]^2 + 663*ex[2]^10*ex[3]^6*ex[4]^2*
     ex[6]^2 - 84*ex[2]^11*ex[3]^6*ex[4]^2*ex[6]^2 + 
    17280*ex[2]^2*ex[3]^3*ex[4]^3*ex[6]^2 + 36720*ex[2]^3*ex[3]^3*ex[4]^3*
     ex[6]^2 + 21830*ex[2]^4*ex[3]^3*ex[4]^3*ex[6]^2 + 
    2118*ex[2]^5*ex[3]^3*ex[4]^3*ex[6]^2 + 738*ex[2]^6*ex[3]^3*ex[4]^3*
     ex[6]^2 + 1046*ex[2]^7*ex[3]^3*ex[4]^3*ex[6]^2 + 
    36*ex[2]^8*ex[3]^3*ex[4]^3*ex[6]^2 + 64800*ex[2]^2*ex[3]^4*ex[4]^3*
     ex[6]^2 + 152820*ex[2]^3*ex[3]^4*ex[4]^3*ex[6]^2 + 
    87809*ex[2]^4*ex[3]^4*ex[4]^3*ex[6]^2 - 28381*ex[2]^5*ex[3]^4*ex[4]^3*
     ex[6]^2 - 31137*ex[2]^6*ex[3]^4*ex[4]^3*ex[6]^2 - 
    1183*ex[2]^7*ex[3]^4*ex[4]^3*ex[6]^2 + 1796*ex[2]^8*ex[3]^4*ex[4]^3*
     ex[6]^2 + 12*ex[2]^9*ex[3]^4*ex[4]^3*ex[6]^2 + 
    77760*ex[2]^2*ex[3]^5*ex[4]^3*ex[6]^2 + 205380*ex[2]^3*ex[3]^5*ex[4]^3*
     ex[6]^2 + 120555*ex[2]^4*ex[3]^5*ex[4]^3*ex[6]^2 - 
    96900*ex[2]^5*ex[3]^5*ex[4]^3*ex[6]^2 - 123828*ex[2]^6*ex[3]^5*ex[4]^3*
     ex[6]^2 - 34650*ex[2]^7*ex[3]^5*ex[4]^3*ex[6]^2 - 
    231*ex[2]^8*ex[3]^5*ex[4]^3*ex[6]^2 + 426*ex[2]^9*ex[3]^5*ex[4]^3*
     ex[6]^2 + 30240*ex[2]^2*ex[3]^6*ex[4]^3*ex[6]^2 + 
    89280*ex[2]^3*ex[3]^6*ex[4]^3*ex[6]^2 + 55764*ex[2]^4*ex[3]^6*ex[4]^3*
     ex[6]^2 - 69576*ex[2]^5*ex[3]^6*ex[4]^3*ex[6]^2 - 
    104172*ex[2]^6*ex[3]^6*ex[4]^3*ex[6]^2 - 42324*ex[2]^7*ex[3]^6*ex[4]^3*
     ex[6]^2 - 4920*ex[2]^8*ex[3]^6*ex[4]^3*ex[6]^2 - 
    132*ex[2]^9*ex[3]^6*ex[4]^3*ex[6]^2 + 336*ex[2]^10*ex[3]^6*ex[4]^3*
     ex[6]^2 - 4320*ex[2]*ex[3]^2*ex[4]^4*ex[6]^2 - 
    6480*ex[2]^2*ex[3]^2*ex[4]^4*ex[6]^2 - 1894*ex[2]^3*ex[3]^2*ex[4]^4*
     ex[6]^2 - 341*ex[2]^4*ex[3]^2*ex[4]^4*ex[6]^2 - 
    931*ex[2]^5*ex[3]^2*ex[4]^4*ex[6]^2 - 108*ex[2]^6*ex[3]^2*ex[4]^4*
     ex[6]^2 - 36*ex[2]^7*ex[3]^2*ex[4]^4*ex[6]^2 - 
    25920*ex[2]*ex[3]^3*ex[4]^4*ex[6]^2 - 38340*ex[2]^2*ex[3]^3*ex[4]^4*
     ex[6]^2 + 5077*ex[2]^3*ex[3]^3*ex[4]^4*ex[6]^2 + 
    23082*ex[2]^4*ex[3]^3*ex[4]^4*ex[6]^2 + 3243*ex[2]^5*ex[3]^3*ex[4]^4*
     ex[6]^2 - 2582*ex[2]^6*ex[3]^3*ex[4]^4*ex[6]^2 - 
    240*ex[2]^7*ex[3]^3*ex[4]^4*ex[6]^2 - 51840*ex[2]*ex[3]^4*ex[4]^4*
     ex[6]^2 - 83160*ex[2]^2*ex[3]^4*ex[4]^4*ex[6]^2 + 
    37796*ex[2]^3*ex[3]^4*ex[4]^4*ex[6]^2 + 122381*ex[2]^4*ex[3]^4*ex[4]^4*
     ex[6]^2 + 54735*ex[2]^5*ex[3]^4*ex[4]^4*ex[6]^2 - 
    1765*ex[2]^6*ex[3]^4*ex[4]^4*ex[6]^2 - 3271*ex[2]^7*ex[3]^4*ex[4]^4*
     ex[6]^2 - 36*ex[2]^8*ex[3]^4*ex[4]^4*ex[6]^2 - 
    43200*ex[2]*ex[3]^5*ex[4]^4*ex[6]^2 - 77220*ex[2]^2*ex[3]^5*ex[4]^4*
     ex[6]^2 + 54279*ex[2]^3*ex[3]^5*ex[4]^4*ex[6]^2 + 
    194850*ex[2]^4*ex[3]^5*ex[4]^4*ex[6]^2 + 131652*ex[2]^5*ex[3]^5*ex[4]^4*
     ex[6]^2 + 21726*ex[2]^6*ex[3]^5*ex[4]^4*ex[6]^2 - 
    4419*ex[2]^7*ex[3]^5*ex[4]^4*ex[6]^2 - 1044*ex[2]^8*ex[3]^5*ex[4]^4*
     ex[6]^2 - 12960*ex[2]*ex[3]^6*ex[4]^4*ex[6]^2 - 
    25920*ex[2]^2*ex[3]^6*ex[4]^4*ex[6]^2 + 23094*ex[2]^3*ex[3]^6*ex[4]^4*
     ex[6]^2 + 95274*ex[2]^4*ex[3]^6*ex[4]^4*ex[6]^2 + 
    82188*ex[2]^5*ex[3]^6*ex[4]^4*ex[6]^2 + 22716*ex[2]^6*ex[3]^6*ex[4]^4*
     ex[6]^2 - 810*ex[2]^7*ex[3]^6*ex[4]^4*ex[6]^2 - 
    1062*ex[2]^8*ex[3]^6*ex[4]^4*ex[6]^2 - 504*ex[2]^9*ex[3]^6*ex[4]^4*
     ex[6]^2 + 126*ex[2]^2*ex[3]*ex[4]^5*ex[6]^2 + 
    306*ex[2]^3*ex[3]*ex[4]^5*ex[6]^2 + 252*ex[2]^4*ex[3]*ex[4]^5*ex[6]^2 + 
    72*ex[2]^5*ex[3]*ex[4]^5*ex[6]^2 + 2160*ex[3]^2*ex[4]^5*ex[6]^2 - 
    900*ex[2]*ex[3]^2*ex[4]^5*ex[6]^2 - 5649*ex[2]^2*ex[3]^2*ex[4]^5*
     ex[6]^2 - 1653*ex[2]^3*ex[3]^2*ex[4]^5*ex[6]^2 + 
    1596*ex[2]^4*ex[3]^2*ex[4]^5*ex[6]^2 + 390*ex[2]^5*ex[3]^2*ex[4]^5*
     ex[6]^2 + 108*ex[2]^6*ex[3]^2*ex[4]^5*ex[6]^2 + 
    8640*ex[3]^3*ex[4]^5*ex[6]^2 - 4140*ex[2]*ex[3]^3*ex[4]^5*ex[6]^2 - 
    36855*ex[2]^2*ex[3]^3*ex[4]^5*ex[6]^2 - 26634*ex[2]^3*ex[3]^3*ex[4]^5*
     ex[6]^2 + 861*ex[2]^4*ex[3]^3*ex[4]^5*ex[6]^2 + 
    3792*ex[2]^5*ex[3]^3*ex[4]^5*ex[6]^2 + 372*ex[2]^6*ex[3]^3*ex[4]^5*
     ex[6]^2 + 12960*ex[3]^4*ex[4]^5*ex[6]^2 - 7020*ex[2]*ex[3]^4*ex[4]^5*
     ex[6]^2 - 81963*ex[2]^2*ex[3]^4*ex[4]^5*ex[6]^2 - 
    88575*ex[2]^3*ex[3]^4*ex[4]^5*ex[6]^2 - 20919*ex[2]^4*ex[3]^4*ex[4]^5*
     ex[6]^2 + 8931*ex[2]^5*ex[3]^4*ex[4]^5*ex[6]^2 + 
    3294*ex[2]^6*ex[3]^4*ex[4]^5*ex[6]^2 + 36*ex[2]^7*ex[3]^4*ex[4]^5*
     ex[6]^2 + 8640*ex[3]^5*ex[4]^5*ex[6]^2 - 5220*ex[2]*ex[3]^5*ex[4]^5*
     ex[6]^2 - 75867*ex[2]^2*ex[3]^5*ex[4]^5*ex[6]^2 - 
    107790*ex[2]^3*ex[3]^5*ex[4]^5*ex[6]^2 - 48198*ex[2]^4*ex[3]^5*ex[4]^5*
     ex[6]^2 + 2412*ex[2]^5*ex[3]^5*ex[4]^5*ex[6]^2 + 
    5793*ex[2]^6*ex[3]^5*ex[4]^5*ex[6]^2 + 966*ex[2]^7*ex[3]^5*ex[4]^5*
     ex[6]^2 + 2160*ex[3]^6*ex[4]^5*ex[6]^2 - 1440*ex[2]*ex[3]^6*ex[4]^5*
     ex[6]^2 - 24984*ex[2]^2*ex[3]^6*ex[4]^5*ex[6]^2 - 
    43170*ex[2]^3*ex[3]^6*ex[4]^5*ex[6]^2 - 26034*ex[2]^4*ex[3]^6*ex[4]^5*
     ex[6]^2 - 1878*ex[2]^5*ex[3]^6*ex[4]^5*ex[6]^2 + 
    3162*ex[2]^6*ex[3]^6*ex[4]^5*ex[6]^2 + 1128*ex[2]^7*ex[3]^6*ex[4]^5*
     ex[6]^2 + 336*ex[2]^8*ex[3]^6*ex[4]^5*ex[6]^2 - 
    42*ex[2]*ex[4]^6*ex[6]^2 - 72*ex[2]^2*ex[4]^6*ex[6]^2 - 
    36*ex[2]^3*ex[4]^6*ex[6]^2 - 177*ex[2]*ex[3]*ex[4]^6*ex[6]^2 - 
    411*ex[2]^2*ex[3]*ex[4]^6*ex[6]^2 - 306*ex[2]^3*ex[3]*ex[4]^6*ex[6]^2 - 
    72*ex[2]^4*ex[3]*ex[4]^6*ex[6]^2 + 1440*ex[3]^2*ex[4]^6*ex[6]^2 + 
    1287*ex[2]*ex[3]^2*ex[4]^6*ex[6]^2 - 1341*ex[2]^2*ex[3]^2*ex[4]^6*
     ex[6]^2 - 1560*ex[2]^3*ex[3]^2*ex[4]^6*ex[6]^2 - 
    318*ex[2]^4*ex[3]^2*ex[4]^6*ex[6]^2 - 72*ex[2]^5*ex[3]^2*ex[4]^6*
     ex[6]^2 + 5760*ex[3]^3*ex[4]^6*ex[6]^2 + 9948*ex[2]*ex[3]^3*ex[4]^6*
     ex[6]^2 + 1434*ex[2]^2*ex[3]^3*ex[4]^6*ex[6]^2 - 
    4842*ex[2]^3*ex[3]^3*ex[4]^6*ex[6]^2 - 2256*ex[2]^4*ex[3]^3*ex[4]^6*
     ex[6]^2 - 168*ex[2]^5*ex[3]^3*ex[4]^6*ex[6]^2 + 
    8640*ex[3]^4*ex[4]^6*ex[6]^2 + 20622*ex[2]*ex[3]^4*ex[4]^6*ex[6]^2 + 
    12336*ex[2]^2*ex[3]^4*ex[4]^6*ex[6]^2 - 3894*ex[2]^3*ex[3]^4*ex[4]^6*
     ex[6]^2 - 5520*ex[2]^4*ex[3]^4*ex[4]^6*ex[6]^2 - 
    1284*ex[2]^5*ex[3]^4*ex[4]^6*ex[6]^2 - 12*ex[2]^6*ex[3]^4*ex[4]^6*
     ex[6]^2 + 5760*ex[3]^5*ex[4]^6*ex[6]^2 + 17181*ex[2]*ex[3]^5*ex[4]^6*
     ex[6]^2 + 15909*ex[2]^2*ex[3]^5*ex[4]^6*ex[6]^2 + 
    1806*ex[2]^3*ex[3]^5*ex[4]^6*ex[6]^2 - 4500*ex[2]^4*ex[3]^5*ex[4]^6*
     ex[6]^2 - 2127*ex[2]^5*ex[3]^5*ex[4]^6*ex[6]^2 - 
    309*ex[2]^6*ex[3]^5*ex[4]^6*ex[6]^2 + 1440*ex[3]^6*ex[4]^6*ex[6]^2 + 
    5085*ex[2]*ex[3]^6*ex[4]^6*ex[6]^2 + 6009*ex[2]^2*ex[3]^6*ex[4]^6*
     ex[6]^2 + 1788*ex[2]^3*ex[3]^6*ex[4]^6*ex[6]^2 - 
    1488*ex[2]^4*ex[3]^6*ex[4]^6*ex[6]^2 - 1173*ex[2]^5*ex[3]^6*ex[4]^6*
     ex[6]^2 - 345*ex[2]^6*ex[3]^6*ex[4]^6*ex[6]^2 - 
    84*ex[2]^7*ex[3]^6*ex[4]^6*ex[6]^2 + 2880*ex[2]^5*ex[3]^6*ex[6]^3 + 
    11520*ex[2]^6*ex[3]^6*ex[6]^3 + 17328*ex[2]^7*ex[3]^6*ex[6]^3 + 
    11544*ex[2]^8*ex[3]^6*ex[6]^3 + 2712*ex[2]^9*ex[3]^6*ex[6]^3 - 
    216*ex[2]^10*ex[3]^6*ex[6]^3 - 72*ex[2]^11*ex[3]^6*ex[6]^3 - 
    11520*ex[2]^4*ex[3]^5*ex[4]*ex[6]^3 - 39240*ex[2]^5*ex[3]^5*ex[4]*
     ex[6]^3 - 48300*ex[2]^6*ex[3]^5*ex[4]*ex[6]^3 - 
    24402*ex[2]^7*ex[3]^5*ex[4]*ex[6]^3 - 3198*ex[2]^8*ex[3]^5*ex[4]*
     ex[6]^3 + 690*ex[2]^9*ex[3]^5*ex[4]*ex[6]^3 + 
    66*ex[2]^10*ex[3]^5*ex[4]*ex[6]^3 - 12240*ex[2]^4*ex[3]^6*ex[4]*ex[6]^3 - 
    47520*ex[2]^5*ex[3]^6*ex[4]*ex[6]^3 - 67764*ex[2]^6*ex[3]^6*ex[4]*
     ex[6]^3 - 39798*ex[2]^7*ex[3]^6*ex[4]*ex[6]^3 - 
    4554*ex[2]^8*ex[3]^6*ex[4]*ex[6]^3 + 3474*ex[2]^9*ex[3]^6*ex[4]*ex[6]^3 + 
    798*ex[2]^10*ex[3]^6*ex[4]*ex[6]^3 + 84*ex[2]^11*ex[3]^6*ex[4]*ex[6]^3 + 
    17280*ex[2]^3*ex[3]^4*ex[4]^2*ex[6]^3 + 48600*ex[2]^4*ex[3]^4*ex[4]^2*
     ex[6]^3 + 46197*ex[2]^5*ex[3]^4*ex[4]^2*ex[6]^3 + 
    15117*ex[2]^6*ex[3]^4*ex[4]^2*ex[6]^3 - 369*ex[2]^7*ex[3]^4*ex[4]^2*
     ex[6]^3 - 621*ex[2]^8*ex[3]^4*ex[4]^2*ex[6]^3 - 
    12*ex[2]^9*ex[3]^4*ex[4]^2*ex[6]^3 + 37440*ex[2]^3*ex[3]^5*ex[4]^2*
     ex[6]^3 + 121860*ex[2]^4*ex[3]^5*ex[4]^2*ex[6]^3 + 
    137136*ex[2]^5*ex[3]^5*ex[4]^2*ex[6]^3 + 53376*ex[2]^6*ex[3]^5*ex[4]^2*
     ex[6]^3 - 4986*ex[2]^7*ex[3]^5*ex[4]^2*ex[6]^3 - 
    6216*ex[2]^8*ex[3]^5*ex[4]^2*ex[6]^3 - 570*ex[2]^9*ex[3]^5*ex[4]^2*
     ex[6]^3 + 20160*ex[2]^3*ex[3]^6*ex[4]^2*ex[6]^3 + 
    74880*ex[2]^4*ex[3]^6*ex[4]^2*ex[6]^3 + 97776*ex[2]^5*ex[3]^6*ex[4]^2*
     ex[6]^3 + 43752*ex[2]^6*ex[3]^6*ex[4]^2*ex[6]^3 - 
    8904*ex[2]^7*ex[3]^6*ex[4]^2*ex[6]^3 - 11736*ex[2]^8*ex[3]^6*ex[4]^2*
     ex[6]^3 - 2472*ex[2]^9*ex[3]^6*ex[4]^2*ex[6]^3 - 
    336*ex[2]^10*ex[3]^6*ex[4]^2*ex[6]^3 - 11520*ex[2]^2*ex[3]^3*ex[4]^3*
     ex[6]^3 - 25560*ex[2]^3*ex[3]^3*ex[4]^3*ex[6]^3 - 
    16806*ex[2]^4*ex[3]^3*ex[4]^3*ex[6]^3 - 1950*ex[2]^5*ex[3]^3*ex[4]^3*
     ex[6]^3 + 894*ex[2]^6*ex[3]^3*ex[4]^3*ex[6]^3 + 
    78*ex[2]^7*ex[3]^3*ex[4]^3*ex[6]^3 - 38880*ex[2]^2*ex[3]^4*ex[4]^3*
     ex[6]^3 - 100980*ex[2]^3*ex[3]^4*ex[4]^3*ex[6]^3 - 
    79569*ex[2]^4*ex[3]^4*ex[4]^3*ex[6]^3 - 8811*ex[2]^5*ex[3]^4*ex[4]^3*
     ex[6]^3 + 11601*ex[2]^6*ex[3]^4*ex[4]^3*ex[6]^3 + 
    2979*ex[2]^7*ex[3]^4*ex[4]^3*ex[6]^3 + 36*ex[2]^8*ex[3]^4*ex[4]^3*
     ex[6]^3 - 43200*ex[2]^2*ex[3]^5*ex[4]^3*ex[6]^3 - 
    130140*ex[2]^3*ex[3]^5*ex[4]^3*ex[6]^3 - 121608*ex[2]^4*ex[3]^5*ex[4]^3*
     ex[6]^3 - 13716*ex[2]^5*ex[3]^5*ex[4]^3*ex[6]^3 + 
    34146*ex[2]^6*ex[3]^5*ex[4]^3*ex[6]^3 + 14508*ex[2]^7*ex[3]^5*ex[4]^3*
     ex[6]^3 + 1314*ex[2]^8*ex[3]^5*ex[4]^3*ex[6]^3 - 
    15840*ex[2]^2*ex[3]^6*ex[4]^3*ex[6]^3 - 54720*ex[2]^3*ex[3]^6*ex[4]^3*
     ex[6]^3 - 60024*ex[2]^4*ex[3]^6*ex[4]^3*ex[6]^3 - 
    7908*ex[2]^5*ex[3]^6*ex[4]^3*ex[6]^3 + 26916*ex[2]^6*ex[3]^6*ex[4]^3*
     ex[6]^3 + 16524*ex[2]^7*ex[3]^6*ex[4]^3*ex[6]^3 + 
    3348*ex[2]^8*ex[3]^6*ex[4]^3*ex[6]^3 + 504*ex[2]^9*ex[3]^6*ex[4]^3*
     ex[6]^3 + 2880*ex[2]*ex[3]^2*ex[4]^4*ex[6]^3 + 
    4680*ex[2]^2*ex[3]^2*ex[4]^4*ex[6]^3 + 1581*ex[2]^3*ex[3]^2*ex[4]^4*
     ex[6]^3 - 309*ex[2]^4*ex[3]^2*ex[4]^4*ex[6]^3 + 
    42*ex[2]^5*ex[3]^2*ex[4]^4*ex[6]^3 - 36*ex[2]^6*ex[3]^2*ex[4]^4*ex[6]^3 + 
    14400*ex[2]*ex[3]^3*ex[4]^4*ex[6]^3 + 26460*ex[2]^2*ex[3]^3*ex[4]^4*
     ex[6]^3 + 8256*ex[2]^3*ex[3]^3*ex[4]^4*ex[6]^3 - 
    7200*ex[2]^4*ex[3]^3*ex[4]^4*ex[6]^3 - 3606*ex[2]^5*ex[3]^3*ex[4]^4*
     ex[6]^3 - 210*ex[2]^6*ex[3]^3*ex[4]^4*ex[6]^3 + 
    25920*ex[2]*ex[3]^4*ex[4]^4*ex[6]^3 + 56160*ex[2]^2*ex[3]^4*ex[4]^4*
     ex[6]^3 + 20547*ex[2]^3*ex[3]^4*ex[4]^4*ex[6]^3 - 
    27729*ex[2]^4*ex[3]^4*ex[4]^4*ex[6]^3 - 22095*ex[2]^5*ex[3]^4*ex[4]^4*
     ex[6]^3 - 4095*ex[2]^6*ex[3]^4*ex[4]^4*ex[6]^3 - 
    36*ex[2]^7*ex[3]^4*ex[4]^4*ex[6]^3 + 20160*ex[2]*ex[3]^5*ex[4]^4*
     ex[6]^3 + 51660*ex[2]^2*ex[3]^5*ex[4]^4*ex[6]^3 + 
    25008*ex[2]^3*ex[3]^5*ex[4]^4*ex[6]^3 - 35088*ex[2]^4*ex[3]^5*ex[4]^4*
     ex[6]^3 - 40542*ex[2]^5*ex[3]^5*ex[4]^4*ex[6]^3 - 
    13128*ex[2]^6*ex[3]^5*ex[4]^4*ex[6]^3 - 1182*ex[2]^7*ex[3]^5*ex[4]^4*
     ex[6]^3 + 5760*ex[2]*ex[3]^6*ex[4]^4*ex[6]^3 + 
    17280*ex[2]^2*ex[3]^6*ex[4]^4*ex[6]^3 + 11136*ex[2]^3*ex[3]^6*ex[4]^4*
     ex[6]^3 - 13968*ex[2]^4*ex[3]^6*ex[4]^4*ex[6]^3 - 
    22464*ex[2]^5*ex[3]^6*ex[4]^4*ex[6]^3 - 10656*ex[2]^6*ex[3]^6*ex[4]^4*
     ex[6]^3 - 2112*ex[2]^7*ex[3]^6*ex[4]^4*ex[6]^3 - 
    336*ex[2]^8*ex[3]^6*ex[4]^4*ex[6]^3 - 720*ex[3]^2*ex[4]^5*ex[6]^3 + 
    180*ex[2]*ex[3]^2*ex[4]^5*ex[6]^3 + 1941*ex[2]^2*ex[3]^2*ex[4]^5*
     ex[6]^3 + 1179*ex[2]^3*ex[3]^2*ex[4]^5*ex[6]^3 + 
    84*ex[2]^4*ex[3]^2*ex[4]^5*ex[6]^3 + 72*ex[2]^5*ex[3]^2*ex[4]^5*ex[6]^3 - 
    2880*ex[3]^3*ex[4]^5*ex[6]^3 - 900*ex[2]*ex[3]^3*ex[4]^5*ex[6]^3 + 
    8550*ex[2]^2*ex[3]^3*ex[4]^5*ex[6]^3 + 9150*ex[2]^3*ex[3]^3*ex[4]^5*
     ex[6]^3 + 2712*ex[2]^4*ex[3]^3*ex[4]^5*ex[6]^3 + 
    132*ex[2]^5*ex[3]^3*ex[4]^5*ex[6]^3 - 4320*ex[3]^4*ex[4]^5*ex[6]^3 - 
    3780*ex[2]*ex[3]^4*ex[4]^5*ex[6]^3 + 12825*ex[2]^2*ex[3]^4*ex[4]^5*
     ex[6]^3 + 21423*ex[2]^3*ex[3]^4*ex[4]^5*ex[6]^3 + 
    10863*ex[2]^4*ex[3]^4*ex[4]^5*ex[6]^3 + 1737*ex[2]^5*ex[3]^4*ex[4]^5*
     ex[6]^3 + 12*ex[2]^6*ex[3]^4*ex[4]^5*ex[6]^3 - 
    2880*ex[3]^5*ex[4]^5*ex[6]^3 - 4140*ex[2]*ex[3]^5*ex[4]^5*ex[6]^3 + 
    7764*ex[2]^2*ex[3]^5*ex[4]^5*ex[6]^3 + 19830*ex[2]^3*ex[3]^5*ex[4]^5*
     ex[6]^3 + 14580*ex[2]^4*ex[3]^5*ex[4]^5*ex[6]^3 + 
    4146*ex[2]^5*ex[3]^5*ex[4]^5*ex[6]^3 + 372*ex[2]^6*ex[3]^5*ex[4]^5*
     ex[6]^3 - 720*ex[3]^6*ex[4]^5*ex[6]^3 - 1440*ex[2]*ex[3]^6*ex[4]^5*
     ex[6]^3 + 1548*ex[2]^2*ex[3]^6*ex[4]^5*ex[6]^3 + 
    6378*ex[2]^3*ex[3]^6*ex[4]^5*ex[6]^3 + 6294*ex[2]^4*ex[3]^6*ex[4]^5*
     ex[6]^3 + 2610*ex[2]^5*ex[3]^6*ex[4]^5*ex[6]^3 + 
    510*ex[2]^6*ex[3]^6*ex[4]^5*ex[6]^3 + 84*ex[2]^7*ex[3]^6*ex[4]^5*
     ex[6]^3 - 720*ex[2]^5*ex[3]^6*ex[6]^4 - 2880*ex[2]^6*ex[3]^6*ex[6]^4 - 
    4332*ex[2]^7*ex[3]^6*ex[6]^4 - 2886*ex[2]^8*ex[3]^6*ex[6]^4 - 
    678*ex[2]^9*ex[3]^6*ex[6]^4 + 54*ex[2]^10*ex[3]^6*ex[6]^4 + 
    18*ex[2]^11*ex[3]^6*ex[6]^4 + 2880*ex[2]^4*ex[3]^5*ex[4]*ex[6]^4 + 
    9900*ex[2]^5*ex[3]^5*ex[4]*ex[6]^4 + 12444*ex[2]^6*ex[3]^5*ex[4]*
     ex[6]^4 + 6690*ex[2]^7*ex[3]^5*ex[4]*ex[6]^4 + 
    1248*ex[2]^8*ex[3]^5*ex[4]*ex[6]^4 - 18*ex[2]^9*ex[3]^5*ex[4]*ex[6]^4 + 
    2880*ex[2]^4*ex[3]^6*ex[4]*ex[6]^4 + 11520*ex[2]^5*ex[3]^6*ex[4]*
     ex[6]^4 + 17328*ex[2]^6*ex[3]^6*ex[4]*ex[6]^4 + 
    11544*ex[2]^7*ex[3]^6*ex[4]*ex[6]^4 + 2712*ex[2]^8*ex[3]^6*ex[4]*
     ex[6]^4 - 216*ex[2]^9*ex[3]^6*ex[4]*ex[6]^4 - 
    72*ex[2]^10*ex[3]^6*ex[4]*ex[6]^4 - 4320*ex[2]^3*ex[3]^4*ex[4]^2*
     ex[6]^4 - 12420*ex[2]^4*ex[3]^4*ex[4]^2*ex[6]^4 - 
    12483*ex[2]^5*ex[3]^4*ex[4]^2*ex[6]^4 - 4977*ex[2]^6*ex[3]^4*ex[4]^2*
     ex[6]^4 - 585*ex[2]^7*ex[3]^4*ex[4]^2*ex[6]^4 + 
    9*ex[2]^8*ex[3]^4*ex[4]^2*ex[6]^4 - 8640*ex[2]^3*ex[3]^5*ex[4]^2*
     ex[6]^4 - 29700*ex[2]^4*ex[3]^5*ex[4]^2*ex[6]^4 - 
    37332*ex[2]^5*ex[3]^5*ex[4]^2*ex[6]^4 - 20070*ex[2]^6*ex[3]^5*ex[4]^2*
     ex[6]^4 - 3744*ex[2]^7*ex[3]^5*ex[4]^2*ex[6]^4 + 
    54*ex[2]^8*ex[3]^5*ex[4]^2*ex[6]^4 - 4320*ex[2]^3*ex[3]^6*ex[4]^2*
     ex[6]^4 - 17280*ex[2]^4*ex[3]^6*ex[4]^2*ex[6]^4 - 
    25992*ex[2]^5*ex[3]^6*ex[4]^2*ex[6]^4 - 17316*ex[2]^6*ex[3]^6*ex[4]^2*
     ex[6]^4 - 4068*ex[2]^7*ex[3]^6*ex[4]^2*ex[6]^4 + 
    324*ex[2]^8*ex[3]^6*ex[4]^2*ex[6]^4 + 108*ex[2]^9*ex[3]^6*ex[4]^2*
     ex[6]^4 + 2880*ex[2]^2*ex[3]^3*ex[4]^3*ex[6]^4 + 
    6660*ex[2]^3*ex[3]^3*ex[4]^3*ex[6]^4 + 4962*ex[2]^4*ex[3]^3*ex[4]^3*
     ex[6]^4 + 1218*ex[2]^5*ex[3]^3*ex[4]^3*ex[6]^4 + 
    36*ex[2]^6*ex[3]^3*ex[4]^3*ex[6]^4 + 8640*ex[2]^2*ex[3]^4*ex[4]^3*
     ex[6]^4 + 24840*ex[2]^3*ex[3]^4*ex[4]^3*ex[6]^4 + 
    24966*ex[2]^4*ex[3]^4*ex[4]^3*ex[6]^4 + 9954*ex[2]^5*ex[3]^4*ex[4]^3*
     ex[6]^4 + 1170*ex[2]^6*ex[3]^4*ex[4]^3*ex[6]^4 - 
    18*ex[2]^7*ex[3]^4*ex[4]^3*ex[6]^4 + 8640*ex[2]^2*ex[3]^5*ex[4]^3*
     ex[6]^4 + 29700*ex[2]^3*ex[3]^5*ex[4]^3*ex[6]^4 + 
    37332*ex[2]^4*ex[3]^5*ex[4]^3*ex[6]^4 + 20070*ex[2]^5*ex[3]^5*ex[4]^3*
     ex[6]^4 + 3744*ex[2]^6*ex[3]^5*ex[4]^3*ex[6]^4 - 
    54*ex[2]^7*ex[3]^5*ex[4]^3*ex[6]^4 + 2880*ex[2]^2*ex[3]^6*ex[4]^3*
     ex[6]^4 + 11520*ex[2]^3*ex[3]^6*ex[4]^3*ex[6]^4 + 
    17328*ex[2]^4*ex[3]^6*ex[4]^3*ex[6]^4 + 11544*ex[2]^5*ex[3]^6*ex[4]^3*
     ex[6]^4 + 2712*ex[2]^6*ex[3]^6*ex[4]^3*ex[6]^4 - 
    216*ex[2]^7*ex[3]^6*ex[4]^3*ex[6]^4 - 72*ex[2]^8*ex[3]^6*ex[4]^3*
     ex[6]^4 - 720*ex[2]*ex[3]^2*ex[4]^4*ex[6]^4 - 
    1260*ex[2]^2*ex[3]^2*ex[4]^4*ex[6]^4 - 591*ex[2]^3*ex[3]^2*ex[4]^4*
     ex[6]^4 - 45*ex[2]^4*ex[3]^2*ex[4]^4*ex[6]^4 - 
    36*ex[2]^5*ex[3]^2*ex[4]^4*ex[6]^4 - 2880*ex[2]*ex[3]^3*ex[4]^4*ex[6]^4 - 
    6660*ex[2]^2*ex[3]^3*ex[4]^4*ex[6]^4 - 4962*ex[2]^3*ex[3]^3*ex[4]^4*
     ex[6]^4 - 1218*ex[2]^4*ex[3]^3*ex[4]^4*ex[6]^4 - 
    36*ex[2]^5*ex[3]^3*ex[4]^4*ex[6]^4 - 4320*ex[2]*ex[3]^4*ex[4]^4*ex[6]^4 - 
    12420*ex[2]^2*ex[3]^4*ex[4]^4*ex[6]^4 - 12483*ex[2]^3*ex[3]^4*ex[4]^4*
     ex[6]^4 - 4977*ex[2]^4*ex[3]^4*ex[4]^4*ex[6]^4 - 
    585*ex[2]^5*ex[3]^4*ex[4]^4*ex[6]^4 + 9*ex[2]^6*ex[3]^4*ex[4]^4*ex[6]^4 - 
    2880*ex[2]*ex[3]^5*ex[4]^4*ex[6]^4 - 9900*ex[2]^2*ex[3]^5*ex[4]^4*
     ex[6]^4 - 12444*ex[2]^3*ex[3]^5*ex[4]^4*ex[6]^4 - 
    6690*ex[2]^4*ex[3]^5*ex[4]^4*ex[6]^4 - 1248*ex[2]^5*ex[3]^5*ex[4]^4*
     ex[6]^4 + 18*ex[2]^6*ex[3]^5*ex[4]^4*ex[6]^4 - 
    720*ex[2]*ex[3]^6*ex[4]^4*ex[6]^4 - 2880*ex[2]^2*ex[3]^6*ex[4]^4*
     ex[6]^4 - 4332*ex[2]^3*ex[3]^6*ex[4]^4*ex[6]^4 - 
    2886*ex[2]^4*ex[3]^6*ex[4]^4*ex[6]^4 - 678*ex[2]^5*ex[3]^6*ex[4]^4*
     ex[6]^4 + 54*ex[2]^6*ex[3]^6*ex[4]^4*ex[6]^4 + 
    18*ex[2]^7*ex[3]^6*ex[4]^4*ex[6]^4, 
  y[172] -> 3*ex[2]^3*ex[3]^3 + 9*ex[2]^4*ex[3]^3 + 9*ex[2]^5*ex[3]^3 + 
    3*ex[2]^6*ex[3]^3 - 9*ex[2]^2*ex[3]^2*ex[4] - 49*ex[2]^3*ex[3]^2*ex[4] - 
    71*ex[2]^4*ex[3]^2*ex[4] - 31*ex[2]^5*ex[3]^2*ex[4] - 
    9*ex[2]^2*ex[3]^3*ex[4] - 27*ex[2]^3*ex[3]^3*ex[4] - 
    27*ex[2]^4*ex[3]^3*ex[4] - 9*ex[2]^5*ex[3]^3*ex[4] + 
    9*ex[2]*ex[3]*ex[4]^2 + 71*ex[2]^2*ex[3]*ex[4]^2 + 
    64*ex[2]^3*ex[3]*ex[4]^2 + 2*ex[2]^4*ex[3]*ex[4]^2 + 
    18*ex[2]*ex[3]^2*ex[4]^2 + 98*ex[2]^2*ex[3]^2*ex[4]^2 + 
    142*ex[2]^3*ex[3]^2*ex[4]^2 + 62*ex[2]^4*ex[3]^2*ex[4]^2 + 
    9*ex[2]*ex[3]^3*ex[4]^2 + 27*ex[2]^2*ex[3]^3*ex[4]^2 + 
    27*ex[2]^3*ex[3]^3*ex[4]^2 + 9*ex[2]^4*ex[3]^3*ex[4]^2 - 3*ex[4]^3 - 
    31*ex[2]*ex[4]^3 - 2*ex[2]^2*ex[4]^3 - 4*ex[2]^3*ex[4]^3 - 
    9*ex[3]*ex[4]^3 - 71*ex[2]*ex[3]*ex[4]^3 - 64*ex[2]^2*ex[3]*ex[4]^3 - 
    2*ex[2]^3*ex[3]*ex[4]^3 - 9*ex[3]^2*ex[4]^3 - 49*ex[2]*ex[3]^2*ex[4]^3 - 
    71*ex[2]^2*ex[3]^2*ex[4]^3 - 31*ex[2]^3*ex[3]^2*ex[4]^3 - 
    3*ex[3]^3*ex[4]^3 - 9*ex[2]*ex[3]^3*ex[4]^3 - 9*ex[2]^2*ex[3]^3*ex[4]^3 - 
    3*ex[2]^3*ex[3]^3*ex[4]^3, y[173] -> ex[2]*ex[3] + ex[2]^2*ex[3] + 
    2*ex[2]*ex[4] + ex[2]^2*ex[4] - ex[3]*ex[4] + ex[2]^2*ex[3]*ex[4] - 
    ex[4]^2 - ex[3]*ex[4]^2 - ex[2]*ex[3]*ex[4]^2 - ex[2]*ex[3]*ex[6] - 
    ex[2]^2*ex[3]*ex[6] + ex[4]*ex[6] + ex[3]*ex[4]*ex[6] + 
    ex[2]*ex[3]*ex[4]*ex[6], y[174] -> 2*ex[2]*ex[3] + 2*ex[2]^2*ex[3] - 
    2*ex[4] - 2*ex[2]*ex[4] + ex[2]^2*ex[4] - 2*ex[3]*ex[4] + 
    2*ex[2]^2*ex[3]*ex[4] - 2*ex[4]^2 - 3*ex[2]*ex[4]^2 - 2*ex[3]*ex[4]^2 - 
    2*ex[2]*ex[3]*ex[4]^2 - 2*ex[2]*ex[3]*ex[6] - 2*ex[2]^2*ex[3]*ex[6] + 
    2*ex[4]*ex[6] + 3*ex[2]*ex[4]*ex[6] + 2*ex[3]*ex[4]*ex[6] + 
    2*ex[2]*ex[3]*ex[4]*ex[6], y[175] -> -116*ex[2]*ex[3] - 
    107*ex[2]^2*ex[3] + 116*ex[3]*ex[4] - 18*ex[2]*ex[3]*ex[4] - 
    107*ex[2]^2*ex[3]*ex[4] + 134*ex[4]^2 + 116*ex[2]*ex[4]^2 + 
    125*ex[3]*ex[4]^2 + 98*ex[2]*ex[3]*ex[4]^2 + 18*ex[4]^3 + 
    9*ex[3]*ex[4]^3 + 125*ex[2]*ex[3]*ex[6] + 107*ex[2]^2*ex[3]*ex[6] - 
    134*ex[4]*ex[6] - 116*ex[2]*ex[4]*ex[6] - 125*ex[3]*ex[4]*ex[6] - 
    89*ex[2]*ex[3]*ex[4]*ex[6] - 36*ex[4]^2*ex[6] - 18*ex[3]*ex[4]^2*ex[6] - 
    9*ex[2]*ex[3]*ex[6]^2 + 18*ex[4]*ex[6]^2 + 9*ex[3]*ex[4]*ex[6]^2, 
  y[176] -> -180*ex[2]^4*ex[3]^6 - 720*ex[2]^5*ex[3]^6 - 
    1095*ex[2]^6*ex[3]^6 - 759*ex[2]^7*ex[3]^6 - 213*ex[2]^8*ex[3]^6 - 
    9*ex[2]^9*ex[3]^6 + 720*ex[2]^3*ex[3]^5*ex[4] + 
    2340*ex[2]^4*ex[3]^5*ex[4] + 2637*ex[2]^5*ex[3]^5*ex[4] + 
    1029*ex[2]^6*ex[3]^5*ex[4] - 102*ex[2]^7*ex[3]^5*ex[4] - 
    123*ex[2]^8*ex[3]^5*ex[4] - 9*ex[2]^9*ex[3]^5*ex[4] + 
    720*ex[2]^3*ex[3]^6*ex[4] + 2520*ex[2]^4*ex[3]^6*ex[4] + 
    2940*ex[2]^5*ex[3]^6*ex[4] + 846*ex[2]^6*ex[3]^6*ex[4] - 
    666*ex[2]^7*ex[3]^6*ex[4] - 390*ex[2]^8*ex[3]^6*ex[4] - 
    18*ex[2]^9*ex[3]^6*ex[4] - 1080*ex[2]^2*ex[3]^4*ex[4]^2 - 
    2700*ex[2]^3*ex[3]^4*ex[4]^2 - 1765*ex[2]^4*ex[3]^4*ex[4]^2 + 
    614*ex[2]^5*ex[3]^4*ex[4]^2 + 1239*ex[2]^6*ex[3]^4*ex[4]^2 + 
    596*ex[2]^7*ex[3]^4*ex[4]^2 + 116*ex[2]^8*ex[3]^4*ex[4]^2 - 
    2160*ex[2]^2*ex[3]^5*ex[4]^2 - 5580*ex[2]^3*ex[3]^5*ex[4]^2 - 
    3141*ex[2]^4*ex[3]^5*ex[4]^2 + 2541*ex[2]^5*ex[3]^5*ex[4]^2 + 
    2907*ex[2]^6*ex[3]^5*ex[4]^2 + 558*ex[2]^7*ex[3]^5*ex[4]^2 - 
    96*ex[2]^8*ex[3]^5*ex[4]^2 - 9*ex[2]^9*ex[3]^5*ex[4]^2 - 
    1080*ex[2]^2*ex[3]^6*ex[4]^2 - 2880*ex[2]^3*ex[3]^6*ex[4]^2 - 
    990*ex[2]^4*ex[3]^6*ex[4]^2 + 3486*ex[2]^5*ex[3]^6*ex[4]^2 + 
    3699*ex[2]^6*ex[3]^6*ex[4]^2 + 891*ex[2]^7*ex[3]^6*ex[4]^2 - 
    141*ex[2]^8*ex[3]^6*ex[4]^2 - 9*ex[2]^9*ex[3]^6*ex[4]^2 + 
    720*ex[2]*ex[3]^3*ex[4]^3 + 1260*ex[2]^2*ex[3]^3*ex[4]^3 + 
    5*ex[2]^3*ex[3]^3*ex[4]^3 - 1209*ex[2]^4*ex[3]^3*ex[4]^3 - 
    906*ex[2]^5*ex[3]^3*ex[4]^3 - 226*ex[2]^6*ex[3]^3*ex[4]^3 + 
    6*ex[2]^7*ex[3]^3*ex[4]^3 + 2160*ex[2]*ex[3]^4*ex[4]^3 + 
    3240*ex[2]^2*ex[3]^4*ex[4]^3 - 2143*ex[2]^3*ex[3]^4*ex[4]^3 - 
    5911*ex[2]^4*ex[3]^4*ex[4]^3 - 3342*ex[2]^5*ex[3]^4*ex[4]^3 - 
    763*ex[2]^6*ex[3]^4*ex[4]^3 - 109*ex[2]^7*ex[3]^4*ex[4]^3 + 
    2160*ex[2]*ex[3]^5*ex[4]^3 + 2700*ex[2]^2*ex[3]^5*ex[4]^3 - 
    5688*ex[2]^3*ex[3]^5*ex[4]^3 - 11412*ex[2]^4*ex[3]^5*ex[4]^3 - 
    5208*ex[2]^5*ex[3]^5*ex[4]^3 + 546*ex[2]^6*ex[3]^5*ex[4]^3 + 
    588*ex[2]^7*ex[3]^5*ex[4]^3 + 18*ex[2]^8*ex[3]^5*ex[4]^3 + 
    720*ex[2]*ex[3]^6*ex[4]^3 + 720*ex[2]^2*ex[3]^6*ex[4]^3 - 
    3540*ex[2]^3*ex[3]^6*ex[4]^3 - 7224*ex[2]^4*ex[3]^6*ex[4]^3 - 
    3876*ex[2]^5*ex[3]^6*ex[4]^3 + 516*ex[2]^6*ex[3]^6*ex[4]^3 + 
    744*ex[2]^7*ex[3]^6*ex[4]^3 + 36*ex[2]^8*ex[3]^6*ex[4]^3 - 
    180*ex[3]^2*ex[4]^4 - 180*ex[2]*ex[3]^2*ex[4]^4 + 
    206*ex[2]^2*ex[3]^2*ex[4]^4 + 307*ex[2]^3*ex[3]^2*ex[4]^4 + 
    98*ex[2]^4*ex[3]^2*ex[4]^4 - 6*ex[2]^6*ex[3]^2*ex[4]^4 - 
    720*ex[3]^3*ex[4]^4 + 180*ex[2]*ex[3]^3*ex[4]^4 + 
    2782*ex[2]^2*ex[3]^3*ex[4]^4 + 2418*ex[2]^3*ex[3]^3*ex[4]^4 + 
    549*ex[2]^4*ex[3]^3*ex[4]^4 - 5*ex[2]^5*ex[3]^3*ex[4]^4 - 
    18*ex[2]^6*ex[3]^3*ex[4]^4 - 1080*ex[3]^4*ex[4]^4 + 
    1620*ex[2]*ex[3]^4*ex[4]^4 + 8531*ex[2]^2*ex[3]^4*ex[4]^4 + 
    7130*ex[2]^3*ex[3]^4*ex[4]^4 + 357*ex[2]^4*ex[3]^4*ex[4]^4 - 
    1132*ex[2]^5*ex[3]^4*ex[4]^4 - 190*ex[2]^6*ex[3]^4*ex[4]^4 - 
    720*ex[3]^5*ex[4]^4 + 1980*ex[2]*ex[3]^5*ex[4]^4 + 
    9540*ex[2]^2*ex[3]^5*ex[4]^4 + 8700*ex[2]^3*ex[3]^5*ex[4]^4 - 
    798*ex[2]^4*ex[3]^5*ex[4]^4 - 3756*ex[2]^5*ex[3]^5*ex[4]^4 - 
    1098*ex[2]^6*ex[3]^5*ex[4]^4 - 180*ex[3]^6*ex[4]^4 + 
    720*ex[2]*ex[3]^6*ex[4]^4 + 3585*ex[2]^2*ex[3]^6*ex[4]^4 + 
    3681*ex[2]^3*ex[3]^6*ex[4]^4 - 711*ex[2]^4*ex[3]^6*ex[4]^4 - 
    2859*ex[2]^5*ex[3]^6*ex[4]^4 - 1206*ex[2]^6*ex[3]^6*ex[4]^4 - 
    54*ex[2]^7*ex[3]^6*ex[4]^4 + 18*ex[2]*ex[3]*ex[4]^5 + 
    18*ex[2]^2*ex[3]*ex[4]^5 - 360*ex[3]^2*ex[4]^5 - 
    423*ex[2]*ex[3]^2*ex[4]^5 + 69*ex[2]^2*ex[3]^2*ex[4]^5 + 
    138*ex[2]^3*ex[3]^2*ex[4]^5 + 6*ex[2]^4*ex[3]^2*ex[4]^5 + 
    18*ex[2]^5*ex[3]^2*ex[4]^5 - 1440*ex[3]^3*ex[4]^5 - 
    2097*ex[2]*ex[3]^3*ex[4]^5 + 231*ex[2]^2*ex[3]^3*ex[4]^5 + 
    1254*ex[2]^3*ex[3]^3*ex[4]^5 + 384*ex[2]^4*ex[3]^3*ex[4]^5 + 
    18*ex[2]^5*ex[3]^3*ex[4]^5 - 2160*ex[3]^4*ex[4]^5 - 
    3573*ex[2]*ex[3]^4*ex[4]^5 + 1017*ex[2]^2*ex[3]^4*ex[4]^5 + 
    4356*ex[2]^3*ex[3]^4*ex[4]^5 + 2169*ex[2]^4*ex[3]^4*ex[4]^5 + 
    243*ex[2]^5*ex[3]^4*ex[4]^5 - 1440*ex[3]^5*ex[4]^5 - 
    2637*ex[2]*ex[3]^5*ex[4]^5 + 1527*ex[2]^2*ex[3]^5*ex[4]^5 + 
    6102*ex[2]^3*ex[3]^5*ex[4]^5 + 4257*ex[2]^4*ex[3]^5*ex[4]^5 + 
    861*ex[2]^5*ex[3]^5*ex[4]^5 - 18*ex[2]^6*ex[3]^5*ex[4]^5 - 
    360*ex[3]^6*ex[4]^5 - 720*ex[2]*ex[3]^6*ex[4]^5 + 
    690*ex[2]^2*ex[3]^6*ex[4]^5 + 2862*ex[2]^3*ex[3]^6*ex[4]^5 + 
    2610*ex[2]^4*ex[3]^6*ex[4]^5 + 834*ex[2]^5*ex[3]^6*ex[4]^5 + 
    36*ex[2]^6*ex[3]^6*ex[4]^5 - 6*ex[4]^6 - 15*ex[3]*ex[4]^6 - 
    15*ex[2]*ex[3]*ex[4]^6 - 180*ex[3]^2*ex[4]^6 - 
    270*ex[2]*ex[3]^2*ex[4]^6 - 93*ex[2]^2*ex[3]^2*ex[4]^6 - 
    6*ex[2]^3*ex[3]^2*ex[4]^6 - 12*ex[2]^4*ex[3]^2*ex[4]^6 - 
    690*ex[3]^3*ex[4]^6 - 1440*ex[2]*ex[3]^3*ex[4]^6 - 
    897*ex[2]^2*ex[3]^3*ex[4]^6 - 153*ex[2]^3*ex[3]^3*ex[4]^6 - 
    6*ex[2]^4*ex[3]^3*ex[4]^6 - 1050*ex[3]^4*ex[4]^6 - 
    2850*ex[2]*ex[3]^4*ex[4]^6 - 2610*ex[2]^2*ex[3]^4*ex[4]^6 - 
    870*ex[2]^3*ex[3]^4*ex[4]^6 - 60*ex[2]^4*ex[3]^4*ex[4]^6 - 
    711*ex[3]^5*ex[4]^6 - 2385*ex[2]*ex[3]^5*ex[4]^6 - 
    2901*ex[2]^2*ex[3]^5*ex[4]^6 - 1482*ex[2]^3*ex[3]^5*ex[4]^6 - 
    246*ex[2]^4*ex[3]^5*ex[4]^6 + 9*ex[2]^5*ex[3]^5*ex[4]^6 - 
    180*ex[3]^6*ex[4]^6 - 720*ex[2]*ex[3]^6*ex[4]^6 - 
    1095*ex[2]^2*ex[3]^6*ex[4]^6 - 759*ex[2]^3*ex[3]^6*ex[4]^6 - 
    213*ex[2]^4*ex[3]^6*ex[4]^6 - 9*ex[2]^5*ex[3]^6*ex[4]^6 + 
    360*ex[2]^4*ex[3]^6*ex[6] + 1440*ex[2]^5*ex[3]^6*ex[6] + 
    2190*ex[2]^6*ex[3]^6*ex[6] + 1518*ex[2]^7*ex[3]^6*ex[6] + 
    426*ex[2]^8*ex[3]^6*ex[6] + 18*ex[2]^9*ex[3]^6*ex[6] - 
    1440*ex[2]^3*ex[3]^5*ex[4]*ex[6] - 4770*ex[2]^4*ex[3]^5*ex[4]*ex[6] - 
    5628*ex[2]^5*ex[3]^5*ex[4]*ex[6] - 2601*ex[2]^6*ex[3]^5*ex[4]*ex[6] - 
    189*ex[2]^7*ex[3]^5*ex[4]*ex[6] + 123*ex[2]^8*ex[3]^5*ex[4]*ex[6] + 
    9*ex[2]^9*ex[3]^5*ex[4]*ex[6] - 1440*ex[2]^3*ex[3]^6*ex[4]*ex[6] - 
    5400*ex[2]^4*ex[3]^6*ex[4]*ex[6] - 7320*ex[2]^5*ex[3]^6*ex[4]*ex[6] - 
    3882*ex[2]^6*ex[3]^6*ex[4]*ex[6] - 186*ex[2]^7*ex[3]^6*ex[4]*ex[6] + 
    354*ex[2]^8*ex[3]^6*ex[4]*ex[6] + 18*ex[2]^9*ex[3]^6*ex[4]*ex[6] + 
    2160*ex[2]^2*ex[3]^4*ex[4]^2*ex[6] + 5670*ex[2]^3*ex[3]^4*ex[4]^2*ex[6] + 
    4671*ex[2]^4*ex[3]^4*ex[4]^2*ex[6] + 846*ex[2]^5*ex[3]^4*ex[4]^2*ex[6] - 
    441*ex[2]^6*ex[3]^4*ex[4]^2*ex[6] - 126*ex[2]^7*ex[3]^4*ex[4]^2*ex[6] + 
    4320*ex[2]^2*ex[3]^5*ex[4]^2*ex[6] + 12870*ex[2]^3*ex[3]^5*ex[4]^2*
     ex[6] + 12024*ex[2]^4*ex[3]^5*ex[4]^2*ex[6] + 
    1821*ex[2]^5*ex[3]^5*ex[4]^2*ex[6] - 2577*ex[2]^6*ex[3]^5*ex[4]^2*ex[6] - 
    951*ex[2]^7*ex[3]^5*ex[4]^2*ex[6] - 27*ex[2]^8*ex[3]^5*ex[4]^2*ex[6] + 
    2160*ex[2]^2*ex[3]^6*ex[4]^2*ex[6] + 7200*ex[2]^3*ex[3]^6*ex[4]^2*ex[6] + 
    7380*ex[2]^4*ex[3]^6*ex[4]^2*ex[6] + 348*ex[2]^5*ex[3]^6*ex[4]^2*ex[6] - 
    3516*ex[2]^6*ex[3]^6*ex[4]^2*ex[6] - 1596*ex[2]^7*ex[3]^6*ex[4]^2*ex[6] - 
    72*ex[2]^8*ex[3]^6*ex[4]^2*ex[6] - 1440*ex[2]*ex[3]^3*ex[4]^3*ex[6] - 
    2790*ex[2]^2*ex[3]^3*ex[4]^3*ex[6] - 1218*ex[2]^3*ex[3]^3*ex[4]^3*ex[6] + 
    348*ex[2]^4*ex[3]^3*ex[4]^3*ex[6] + 228*ex[2]^5*ex[3]^3*ex[4]^3*ex[6] + 
    12*ex[2]^6*ex[3]^3*ex[4]^3*ex[6] - 4320*ex[2]*ex[3]^4*ex[4]^3*ex[6] - 
    9180*ex[2]^2*ex[3]^4*ex[4]^3*ex[6] - 3402*ex[2]^3*ex[3]^4*ex[4]^3*ex[6] + 
    3888*ex[2]^4*ex[3]^4*ex[4]^3*ex[6] + 2862*ex[2]^5*ex[3]^4*ex[4]^3*ex[6] + 
    432*ex[2]^6*ex[3]^4*ex[4]^3*ex[6] - 4320*ex[2]*ex[3]^5*ex[4]^3*ex[6] - 
    9990*ex[2]^2*ex[3]^5*ex[4]^3*ex[6] - 2304*ex[2]^3*ex[3]^5*ex[4]^3*ex[6] + 
    10143*ex[2]^4*ex[3]^5*ex[4]^3*ex[6] + 8865*ex[2]^5*ex[3]^5*ex[4]^3*
     ex[6] + 2115*ex[2]^6*ex[3]^5*ex[4]^3*ex[6] + 27*ex[2]^7*ex[3]^5*ex[4]^3*
     ex[6] - 1440*ex[2]*ex[3]^6*ex[4]^3*ex[6] - 3600*ex[2]^2*ex[3]^6*ex[4]^3*
     ex[6] - 120*ex[2]^3*ex[3]^6*ex[4]^3*ex[6] + 7068*ex[2]^4*ex[3]^6*ex[4]^3*
     ex[6] + 7404*ex[2]^5*ex[3]^6*ex[4]^3*ex[6] + 
    2484*ex[2]^6*ex[3]^6*ex[4]^3*ex[6] + 108*ex[2]^7*ex[3]^6*ex[4]^3*ex[6] + 
    360*ex[3]^2*ex[4]^4*ex[6] + 450*ex[2]*ex[3]^2*ex[4]^4*ex[6] - 
    15*ex[2]^2*ex[3]^2*ex[4]^4*ex[6] - 111*ex[2]^3*ex[3]^2*ex[4]^4*ex[6] - 
    6*ex[2]^4*ex[3]^2*ex[4]^4*ex[6] - 18*ex[2]^5*ex[3]^2*ex[4]^4*ex[6] + 
    1440*ex[3]^3*ex[4]^4*ex[6] + 1350*ex[2]*ex[3]^3*ex[4]^4*ex[6] - 
    1842*ex[2]^2*ex[3]^3*ex[4]^4*ex[6] - 2322*ex[2]^3*ex[3]^3*ex[4]^4*ex[6] - 
    594*ex[2]^4*ex[3]^3*ex[4]^4*ex[6] - 24*ex[2]^5*ex[3]^3*ex[4]^4*ex[6] + 
    2160*ex[3]^4*ex[4]^4*ex[6] + 1350*ex[2]*ex[3]^4*ex[4]^4*ex[6] - 
    7209*ex[2]^2*ex[3]^4*ex[4]^4*ex[6] - 10314*ex[2]^3*ex[3]^4*ex[4]^4*
     ex[6] - 4401*ex[2]^4*ex[3]^4*ex[4]^4*ex[6] - 486*ex[2]^5*ex[3]^4*ex[4]^4*
     ex[6] + 1440*ex[3]^5*ex[4]^4*ex[6] + 450*ex[2]*ex[3]^5*ex[4]^4*ex[6] - 
    8952*ex[2]^2*ex[3]^5*ex[4]^4*ex[6] - 15345*ex[2]^3*ex[3]^5*ex[4]^4*
     ex[6] - 9243*ex[2]^4*ex[3]^5*ex[4]^4*ex[6] - 
    1869*ex[2]^5*ex[3]^5*ex[4]^4*ex[6] - 9*ex[2]^6*ex[3]^5*ex[4]^4*ex[6] + 
    360*ex[3]^6*ex[4]^4*ex[6] - 3570*ex[2]^2*ex[3]^6*ex[4]^4*ex[6] - 
    7242*ex[2]^3*ex[3]^6*ex[4]^4*ex[6] - 5646*ex[2]^4*ex[3]^6*ex[4]^4*ex[6] - 
    1686*ex[2]^5*ex[3]^6*ex[4]^4*ex[6] - 72*ex[2]^6*ex[3]^6*ex[4]^4*ex[6] + 
    360*ex[3]^2*ex[4]^5*ex[6] + 540*ex[2]*ex[3]^2*ex[4]^5*ex[6] + 
    186*ex[2]^2*ex[3]^2*ex[4]^5*ex[6] + 12*ex[2]^3*ex[3]^2*ex[4]^5*ex[6] + 
    24*ex[2]^4*ex[3]^2*ex[4]^5*ex[6] + 1440*ex[3]^3*ex[4]^5*ex[6] + 
    3060*ex[2]*ex[3]^3*ex[4]^5*ex[6] + 1974*ex[2]^2*ex[3]^3*ex[4]^5*ex[6] + 
    366*ex[2]^3*ex[3]^3*ex[4]^5*ex[6] + 12*ex[2]^4*ex[3]^3*ex[4]^5*ex[6] + 
    2160*ex[3]^4*ex[4]^5*ex[6] + 5940*ex[2]*ex[3]^4*ex[4]^5*ex[6] + 
    5580*ex[2]^2*ex[3]^4*ex[4]^5*ex[6] + 1980*ex[2]^3*ex[3]^4*ex[4]^5*ex[6] + 
    180*ex[2]^4*ex[3]^4*ex[4]^5*ex[6] + 1440*ex[3]^5*ex[4]^5*ex[6] + 
    4860*ex[2]*ex[3]^5*ex[4]^5*ex[6] + 5982*ex[2]^2*ex[3]^5*ex[4]^5*ex[6] + 
    3144*ex[2]^3*ex[3]^5*ex[4]^5*ex[6] + 582*ex[2]^4*ex[3]^5*ex[4]^5*ex[6] + 
    360*ex[3]^6*ex[4]^5*ex[6] + 1440*ex[2]*ex[3]^6*ex[4]^5*ex[6] + 
    2190*ex[2]^2*ex[3]^6*ex[4]^5*ex[6] + 1518*ex[2]^3*ex[3]^6*ex[4]^5*ex[6] + 
    426*ex[2]^4*ex[3]^6*ex[4]^5*ex[6] + 18*ex[2]^5*ex[3]^6*ex[4]^5*ex[6] - 
    180*ex[2]^4*ex[3]^6*ex[6]^2 - 720*ex[2]^5*ex[3]^6*ex[6]^2 - 
    1095*ex[2]^6*ex[3]^6*ex[6]^2 - 759*ex[2]^7*ex[3]^6*ex[6]^2 - 
    213*ex[2]^8*ex[3]^6*ex[6]^2 - 9*ex[2]^9*ex[3]^6*ex[6]^2 + 
    720*ex[2]^3*ex[3]^5*ex[4]*ex[6]^2 + 2430*ex[2]^4*ex[3]^5*ex[4]*ex[6]^2 + 
    2991*ex[2]^5*ex[3]^5*ex[4]*ex[6]^2 + 1572*ex[2]^6*ex[3]^5*ex[4]*ex[6]^2 + 
    291*ex[2]^7*ex[3]^5*ex[4]*ex[6]^2 + 720*ex[2]^3*ex[3]^6*ex[4]*ex[6]^2 + 
    2880*ex[2]^4*ex[3]^6*ex[4]*ex[6]^2 + 4380*ex[2]^5*ex[3]^6*ex[4]*ex[6]^2 + 
    3036*ex[2]^6*ex[3]^6*ex[4]*ex[6]^2 + 852*ex[2]^7*ex[3]^6*ex[4]*ex[6]^2 + 
    36*ex[2]^8*ex[3]^6*ex[4]*ex[6]^2 - 1080*ex[2]^2*ex[3]^4*ex[4]^2*ex[6]^2 - 
    2970*ex[2]^3*ex[3]^4*ex[4]^2*ex[6]^2 - 2790*ex[2]^4*ex[3]^4*ex[4]^2*
     ex[6]^2 - 990*ex[2]^5*ex[3]^4*ex[4]^2*ex[6]^2 - 
    90*ex[2]^6*ex[3]^4*ex[4]^2*ex[6]^2 - 2160*ex[2]^2*ex[3]^5*ex[4]^2*
     ex[6]^2 - 7290*ex[2]^3*ex[3]^5*ex[4]^2*ex[6]^2 - 
    8973*ex[2]^4*ex[3]^5*ex[4]^2*ex[6]^2 - 4716*ex[2]^5*ex[3]^5*ex[4]^2*
     ex[6]^2 - 873*ex[2]^6*ex[3]^5*ex[4]^2*ex[6]^2 - 
    1080*ex[2]^2*ex[3]^6*ex[4]^2*ex[6]^2 - 4320*ex[2]^3*ex[3]^6*ex[4]^2*
     ex[6]^2 - 6570*ex[2]^4*ex[3]^6*ex[4]^2*ex[6]^2 - 
    4554*ex[2]^5*ex[3]^6*ex[4]^2*ex[6]^2 - 1278*ex[2]^6*ex[3]^6*ex[4]^2*
     ex[6]^2 - 54*ex[2]^7*ex[3]^6*ex[4]^2*ex[6]^2 + 
    720*ex[2]*ex[3]^3*ex[4]^3*ex[6]^2 + 1530*ex[2]^2*ex[3]^3*ex[4]^3*
     ex[6]^2 + 987*ex[2]^3*ex[3]^3*ex[4]^3*ex[6]^2 + 
    183*ex[2]^4*ex[3]^3*ex[4]^3*ex[6]^2 + 6*ex[2]^5*ex[3]^3*ex[4]^3*ex[6]^2 + 
    2160*ex[2]*ex[3]^4*ex[4]^3*ex[6]^2 + 5940*ex[2]^2*ex[3]^4*ex[4]^3*
     ex[6]^2 + 5580*ex[2]^3*ex[3]^4*ex[4]^3*ex[6]^2 + 
    1980*ex[2]^4*ex[3]^4*ex[4]^3*ex[6]^2 + 180*ex[2]^5*ex[3]^4*ex[4]^3*
     ex[6]^2 + 2160*ex[2]*ex[3]^5*ex[4]^3*ex[6]^2 + 
    7290*ex[2]^2*ex[3]^5*ex[4]^3*ex[6]^2 + 8973*ex[2]^3*ex[3]^5*ex[4]^3*
     ex[6]^2 + 4716*ex[2]^4*ex[3]^5*ex[4]^3*ex[6]^2 + 
    873*ex[2]^5*ex[3]^5*ex[4]^3*ex[6]^2 + 720*ex[2]*ex[3]^6*ex[4]^3*ex[6]^2 + 
    2880*ex[2]^2*ex[3]^6*ex[4]^3*ex[6]^2 + 4380*ex[2]^3*ex[3]^6*ex[4]^3*
     ex[6]^2 + 3036*ex[2]^4*ex[3]^6*ex[4]^3*ex[6]^2 + 
    852*ex[2]^5*ex[3]^6*ex[4]^3*ex[6]^2 + 36*ex[2]^6*ex[3]^6*ex[4]^3*
     ex[6]^2 - 180*ex[3]^2*ex[4]^4*ex[6]^2 - 270*ex[2]*ex[3]^2*ex[4]^4*
     ex[6]^2 - 93*ex[2]^2*ex[3]^2*ex[4]^4*ex[6]^2 - 
    6*ex[2]^3*ex[3]^2*ex[4]^4*ex[6]^2 - 12*ex[2]^4*ex[3]^2*ex[4]^4*ex[6]^2 - 
    720*ex[3]^3*ex[4]^4*ex[6]^2 - 1530*ex[2]*ex[3]^3*ex[4]^4*ex[6]^2 - 
    987*ex[2]^2*ex[3]^3*ex[4]^4*ex[6]^2 - 183*ex[2]^3*ex[3]^3*ex[4]^4*
     ex[6]^2 - 6*ex[2]^4*ex[3]^3*ex[4]^4*ex[6]^2 - 
    1080*ex[3]^4*ex[4]^4*ex[6]^2 - 2970*ex[2]*ex[3]^4*ex[4]^4*ex[6]^2 - 
    2790*ex[2]^2*ex[3]^4*ex[4]^4*ex[6]^2 - 990*ex[2]^3*ex[3]^4*ex[4]^4*
     ex[6]^2 - 90*ex[2]^4*ex[3]^4*ex[4]^4*ex[6]^2 - 
    720*ex[3]^5*ex[4]^4*ex[6]^2 - 2430*ex[2]*ex[3]^5*ex[4]^4*ex[6]^2 - 
    2991*ex[2]^2*ex[3]^5*ex[4]^4*ex[6]^2 - 1572*ex[2]^3*ex[3]^5*ex[4]^4*
     ex[6]^2 - 291*ex[2]^4*ex[3]^5*ex[4]^4*ex[6]^2 - 
    180*ex[3]^6*ex[4]^4*ex[6]^2 - 720*ex[2]*ex[3]^6*ex[4]^4*ex[6]^2 - 
    1095*ex[2]^2*ex[3]^6*ex[4]^4*ex[6]^2 - 759*ex[2]^3*ex[3]^6*ex[4]^4*
     ex[6]^2 - 213*ex[2]^4*ex[3]^6*ex[4]^4*ex[6]^2 - 
    9*ex[2]^5*ex[3]^6*ex[4]^4*ex[6]^2, 
  y[177] -> ex[2] + ex[2]*ex[3] - ex[3]*ex[4], 
  y[178] -> 4 + 10*ex[3] + 39*ex[3]^2 + 30*ex[3]^3, 
  y[179] -> -107*ex[2] + 9*ex[2]*ex[3] - 9*ex[4] - 9*ex[3]*ex[4], 
  y[180] -> -15*ex[2]^6*ex[3]^6 - 39*ex[2]^7*ex[3]^6 - 33*ex[2]^8*ex[3]^6 - 
    9*ex[2]^9*ex[3]^6 + 45*ex[2]^5*ex[3]^5*ex[4] + 
    102*ex[2]^6*ex[3]^5*ex[4] + 69*ex[2]^7*ex[3]^5*ex[4] + 
    12*ex[2]^8*ex[3]^5*ex[4] + 60*ex[2]^5*ex[3]^6*ex[4] + 
    126*ex[2]^6*ex[3]^6*ex[4] + 54*ex[2]^7*ex[3]^6*ex[4] - 
    30*ex[2]^8*ex[3]^6*ex[4] - 18*ex[2]^9*ex[3]^6*ex[4] + 
    71*ex[2]^4*ex[3]^4*ex[4]^2 + 377*ex[2]^5*ex[3]^4*ex[4]^2 + 
    657*ex[2]^6*ex[3]^4*ex[4]^2 + 467*ex[2]^7*ex[3]^4*ex[4]^2 + 
    116*ex[2]^8*ex[3]^4*ex[4]^2 - 153*ex[2]^4*ex[3]^5*ex[4]^2 - 
    294*ex[2]^5*ex[3]^5*ex[4]^2 - 108*ex[2]^6*ex[3]^5*ex[4]^2 + 
    63*ex[2]^7*ex[3]^5*ex[4]^2 + 39*ex[2]^8*ex[3]^5*ex[4]^2 + 
    9*ex[2]^9*ex[3]^5*ex[4]^2 - 108*ex[2]^4*ex[3]^6*ex[4]^2 - 
    195*ex[2]^5*ex[3]^6*ex[4]^2 - 45*ex[2]^6*ex[3]^6*ex[4]^2 + 
    45*ex[2]^7*ex[3]^6*ex[4]^2 - 15*ex[2]^8*ex[3]^6*ex[4]^2 - 
    18*ex[2]^9*ex[3]^6*ex[4]^2 - 199*ex[2]^3*ex[3]^3*ex[4]^3 - 
    606*ex[2]^4*ex[3]^3*ex[4]^3 - 609*ex[2]^5*ex[3]^3*ex[4]^3 - 
    196*ex[2]^6*ex[3]^3*ex[4]^3 + 6*ex[2]^7*ex[3]^3*ex[4]^3 + 
    29*ex[2]^3*ex[3]^4*ex[4]^3 - 184*ex[2]^4*ex[3]^4*ex[4]^3 - 
    573*ex[2]^5*ex[3]^4*ex[4]^3 - 478*ex[2]^6*ex[3]^4*ex[4]^3 - 
    118*ex[2]^7*ex[3]^4*ex[4]^3 + 180*ex[2]^3*ex[3]^5*ex[4]^3 + 
    216*ex[2]^4*ex[3]^5*ex[4]^3 - 168*ex[2]^5*ex[3]^5*ex[4]^3 - 
    282*ex[2]^6*ex[3]^5*ex[4]^3 - 96*ex[2]^7*ex[3]^5*ex[4]^3 - 
    18*ex[2]^8*ex[3]^5*ex[4]^3 + 132*ex[2]^3*ex[3]^6*ex[4]^3 + 
    300*ex[2]^4*ex[3]^6*ex[4]^3 + 300*ex[2]^5*ex[3]^6*ex[4]^3 + 
    300*ex[2]^6*ex[3]^6*ex[4]^3 + 240*ex[2]^7*ex[3]^6*ex[4]^3 + 
    72*ex[2]^8*ex[3]^6*ex[4]^3 + 62*ex[2]^2*ex[3]^2*ex[4]^4 + 
    76*ex[2]^3*ex[3]^2*ex[4]^4 - 40*ex[2]^4*ex[3]^2*ex[4]^4 - 
    60*ex[2]^5*ex[3]^2*ex[4]^4 - 6*ex[2]^6*ex[3]^2*ex[4]^4 - 
    152*ex[2]^2*ex[3]^3*ex[4]^4 - 459*ex[2]^3*ex[3]^3*ex[4]^4 - 
    516*ex[2]^4*ex[3]^3*ex[4]^4 - 263*ex[2]^5*ex[3]^3*ex[4]^4 - 
    54*ex[2]^6*ex[3]^3*ex[4]^4 - 343*ex[2]^2*ex[3]^4*ex[4]^4 - 
    1114*ex[2]^3*ex[3]^4*ex[4]^4 - 1470*ex[2]^4*ex[3]^4*ex[4]^4 - 
    970*ex[2]^5*ex[3]^4*ex[4]^4 - 271*ex[2]^6*ex[3]^4*ex[4]^4 - 
    72*ex[2]^2*ex[3]^5*ex[4]^4 + 96*ex[2]^3*ex[3]^5*ex[4]^4 + 
    462*ex[2]^4*ex[3]^5*ex[4]^4 + 348*ex[2]^5*ex[3]^5*ex[4]^4 + 
    54*ex[2]^6*ex[3]^5*ex[4]^4 - 123*ex[2]^2*ex[3]^6*ex[4]^4 - 
    405*ex[2]^3*ex[3]^6*ex[4]^4 - 675*ex[2]^4*ex[3]^6*ex[4]^4 - 
    735*ex[2]^5*ex[3]^6*ex[4]^4 - 450*ex[2]^6*ex[3]^6*ex[4]^4 - 
    108*ex[2]^7*ex[3]^6*ex[4]^4 + 54*ex[2]*ex[3]*ex[4]^5 + 
    114*ex[2]^2*ex[3]*ex[4]^5 + 84*ex[2]^3*ex[3]*ex[4]^5 + 
    24*ex[2]^4*ex[3]*ex[4]^5 + 297*ex[2]*ex[3]^2*ex[4]^5 + 
    750*ex[2]^2*ex[3]^2*ex[4]^5 + 627*ex[2]^3*ex[3]^2*ex[4]^5 + 
    192*ex[2]^4*ex[3]^2*ex[4]^5 + 18*ex[2]^5*ex[3]^2*ex[4]^5 + 
    639*ex[2]*ex[3]^3*ex[4]^5 + 2016*ex[2]^2*ex[3]^3*ex[4]^5 + 
    2205*ex[2]^3*ex[3]^3*ex[4]^5 + 918*ex[2]^4*ex[3]^3*ex[4]^5 + 
    90*ex[2]^5*ex[3]^3*ex[4]^5 + 315*ex[2]*ex[3]^4*ex[4]^5 + 
    1272*ex[2]^2*ex[3]^4*ex[4]^5 + 2031*ex[2]^3*ex[3]^4*ex[4]^5 + 
    1506*ex[2]^4*ex[3]^4*ex[4]^5 + 432*ex[2]^5*ex[3]^4*ex[4]^5 - 
    9*ex[2]*ex[3]^5*ex[4]^5 - 174*ex[2]^2*ex[3]^5*ex[4]^5 - 
    333*ex[2]^3*ex[3]^5*ex[4]^5 - 162*ex[2]^4*ex[3]^5*ex[4]^5 + 
    24*ex[2]^5*ex[3]^5*ex[4]^5 + 18*ex[2]^6*ex[3]^5*ex[4]^5 + 
    72*ex[2]*ex[3]^6*ex[4]^5 + 294*ex[2]^2*ex[3]^6*ex[4]^5 + 
    558*ex[2]^3*ex[3]^6*ex[4]^5 + 594*ex[2]^4*ex[3]^6*ex[4]^5 + 
    330*ex[2]^5*ex[3]^6*ex[4]^5 + 72*ex[2]^6*ex[3]^6*ex[4]^5 - 18*ex[4]^6 - 
    24*ex[2]*ex[4]^6 - 12*ex[2]^2*ex[4]^6 - 81*ex[3]*ex[4]^6 - 
    171*ex[2]*ex[3]*ex[4]^6 - 114*ex[2]^2*ex[3]*ex[4]^6 - 
    24*ex[2]^3*ex[3]*ex[4]^6 - 252*ex[3]^2*ex[4]^6 - 
    612*ex[2]*ex[3]^2*ex[4]^6 - 480*ex[2]^2*ex[3]^2*ex[4]^6 - 
    132*ex[2]^3*ex[3]^2*ex[4]^6 - 12*ex[2]^4*ex[3]^2*ex[4]^6 - 
    288*ex[3]^3*ex[4]^6 - 951*ex[2]*ex[3]^3*ex[4]^6 - 
    1080*ex[2]^2*ex[3]^3*ex[4]^6 - 459*ex[2]^3*ex[3]^3*ex[4]^6 - 
    42*ex[2]^4*ex[3]^3*ex[4]^6 - 72*ex[3]^4*ex[4]^6 - 
    351*ex[2]*ex[3]^4*ex[4]^6 - 645*ex[2]^2*ex[3]^4*ex[4]^6 - 
    525*ex[2]^3*ex[3]^4*ex[4]^6 - 159*ex[2]^4*ex[3]^4*ex[4]^6 + 
    9*ex[3]^5*ex[4]^6 + 54*ex[2]*ex[3]^5*ex[4]^6 + 
    78*ex[2]^2*ex[3]^5*ex[4]^6 + 21*ex[2]^3*ex[3]^5*ex[4]^6 - 
    21*ex[2]^4*ex[3]^5*ex[4]^6 - 9*ex[2]^5*ex[3]^5*ex[4]^6 - 
    18*ex[3]^6*ex[4]^6 - 81*ex[2]*ex[3]^6*ex[4]^6 - 
    159*ex[2]^2*ex[3]^6*ex[4]^6 - 165*ex[2]^3*ex[3]^6*ex[4]^6 - 
    87*ex[2]^4*ex[3]^6*ex[4]^6 - 18*ex[2]^5*ex[3]^6*ex[4]^6 + 
    30*ex[2]^6*ex[3]^6*ex[6] + 78*ex[2]^7*ex[3]^6*ex[6] + 
    66*ex[2]^8*ex[3]^6*ex[6] + 18*ex[2]^9*ex[3]^6*ex[6] - 
    75*ex[2]^5*ex[3]^5*ex[4]*ex[6] - 171*ex[2]^6*ex[3]^5*ex[4]*ex[6] - 
    117*ex[2]^7*ex[3]^5*ex[4]*ex[6] - 21*ex[2]^8*ex[3]^5*ex[4]*ex[6] - 
    120*ex[2]^5*ex[3]^6*ex[4]*ex[6] - 282*ex[2]^6*ex[3]^6*ex[4]*ex[6] - 
    186*ex[2]^7*ex[3]^6*ex[4]*ex[6] - 6*ex[2]^8*ex[3]^6*ex[4]*ex[6] + 
    18*ex[2]^9*ex[3]^6*ex[4]*ex[6] + 60*ex[2]^4*ex[3]^4*ex[4]^2*ex[6] + 
    123*ex[2]^5*ex[3]^4*ex[4]^2*ex[6] + 66*ex[2]^6*ex[3]^4*ex[4]^2*ex[6] + 
    3*ex[2]^7*ex[3]^4*ex[4]^2*ex[6] + 225*ex[2]^4*ex[3]^5*ex[4]^2*ex[6] + 
    453*ex[2]^5*ex[3]^5*ex[4]^2*ex[6] + 213*ex[2]^6*ex[3]^5*ex[4]^2*ex[6] - 
    33*ex[2]^7*ex[3]^5*ex[4]^2*ex[6] - 18*ex[2]^8*ex[3]^5*ex[4]^2*ex[6] + 
    180*ex[2]^4*ex[3]^6*ex[4]^2*ex[6] + 348*ex[2]^5*ex[3]^6*ex[4]^2*ex[6] + 
    84*ex[2]^6*ex[3]^6*ex[4]^2*ex[6] - 156*ex[2]^7*ex[3]^6*ex[4]^2*ex[6] - 
    72*ex[2]^8*ex[3]^6*ex[4]^2*ex[6] - 15*ex[2]^3*ex[3]^3*ex[4]^3*ex[6] - 
    36*ex[2]^4*ex[3]^3*ex[4]^3*ex[6] - 27*ex[2]^5*ex[3]^3*ex[4]^3*ex[6] - 
    6*ex[2]^6*ex[3]^3*ex[4]^3*ex[6] - 120*ex[2]^3*ex[3]^4*ex[4]^3*ex[6] - 
    216*ex[2]^4*ex[3]^4*ex[4]^3*ex[6] - 72*ex[2]^5*ex[3]^4*ex[4]^3*ex[6] + 
    24*ex[2]^6*ex[3]^4*ex[4]^3*ex[6] - 225*ex[2]^3*ex[3]^5*ex[4]^3*ex[6] - 
    333*ex[2]^4*ex[3]^5*ex[4]^3*ex[6] + 63*ex[2]^5*ex[3]^5*ex[4]^3*ex[6] + 
    225*ex[2]^6*ex[3]^5*ex[4]^3*ex[6] + 54*ex[2]^7*ex[3]^5*ex[4]^3*ex[6] - 
    120*ex[2]^3*ex[3]^6*ex[4]^3*ex[6] - 132*ex[2]^4*ex[3]^6*ex[4]^3*ex[6] + 
    204*ex[2]^5*ex[3]^6*ex[4]^3*ex[6] + 324*ex[2]^6*ex[3]^6*ex[4]^3*ex[6] + 
    108*ex[2]^7*ex[3]^6*ex[4]^3*ex[6] + 6*ex[2]^3*ex[3]^2*ex[4]^4*ex[6] + 
    12*ex[2]^4*ex[3]^2*ex[4]^4*ex[6] + 6*ex[2]^5*ex[3]^2*ex[4]^4*ex[6] + 
    15*ex[2]^2*ex[3]^3*ex[4]^4*ex[6] + 36*ex[2]^3*ex[3]^3*ex[4]^4*ex[6] + 
    27*ex[2]^4*ex[3]^3*ex[4]^4*ex[6] + 6*ex[2]^5*ex[3]^3*ex[4]^4*ex[6] + 
    60*ex[2]^2*ex[3]^4*ex[4]^4*ex[6] + 63*ex[2]^3*ex[3]^4*ex[4]^4*ex[6] - 
    54*ex[2]^4*ex[3]^4*ex[4]^4*ex[6] - 57*ex[2]^5*ex[3]^4*ex[4]^4*ex[6] + 
    75*ex[2]^2*ex[3]^5*ex[4]^4*ex[6] - 9*ex[2]^3*ex[3]^5*ex[4]^4*ex[6] - 
    297*ex[2]^4*ex[3]^5*ex[4]^4*ex[6] - 267*ex[2]^5*ex[3]^5*ex[4]^4*ex[6] - 
    54*ex[2]^6*ex[3]^5*ex[4]^4*ex[6] + 30*ex[2]^2*ex[3]^6*ex[4]^4*ex[6] - 
    42*ex[2]^3*ex[3]^6*ex[4]^4*ex[6] - 246*ex[2]^4*ex[3]^6*ex[4]^4*ex[6] - 
    246*ex[2]^5*ex[3]^6*ex[4]^4*ex[6] - 72*ex[2]^6*ex[3]^6*ex[4]^4*ex[6] + 
    30*ex[2]^2*ex[3]^4*ex[4]^5*ex[6] + 60*ex[2]^3*ex[3]^4*ex[4]^5*ex[6] + 
    30*ex[2]^4*ex[3]^4*ex[4]^5*ex[6] + 60*ex[2]^2*ex[3]^5*ex[4]^5*ex[6] + 
    138*ex[2]^3*ex[3]^5*ex[4]^5*ex[6] + 96*ex[2]^4*ex[3]^5*ex[4]^5*ex[6] + 
    18*ex[2]^5*ex[3]^5*ex[4]^5*ex[6] + 30*ex[2]^2*ex[3]^6*ex[4]^5*ex[6] + 
    78*ex[2]^3*ex[3]^6*ex[4]^5*ex[6] + 66*ex[2]^4*ex[3]^6*ex[4]^5*ex[6] + 
    18*ex[2]^5*ex[3]^6*ex[4]^5*ex[6] - 15*ex[2]^6*ex[3]^6*ex[6]^2 - 
    39*ex[2]^7*ex[3]^6*ex[6]^2 - 33*ex[2]^8*ex[3]^6*ex[6]^2 - 
    9*ex[2]^9*ex[3]^6*ex[6]^2 + 30*ex[2]^5*ex[3]^5*ex[4]*ex[6]^2 + 
    69*ex[2]^6*ex[3]^5*ex[4]*ex[6]^2 + 48*ex[2]^7*ex[3]^5*ex[4]*ex[6]^2 + 
    9*ex[2]^8*ex[3]^5*ex[4]*ex[6]^2 + 60*ex[2]^5*ex[3]^6*ex[4]*ex[6]^2 + 
    156*ex[2]^6*ex[3]^6*ex[4]*ex[6]^2 + 132*ex[2]^7*ex[3]^6*ex[4]*ex[6]^2 + 
    36*ex[2]^8*ex[3]^6*ex[4]*ex[6]^2 - 15*ex[2]^4*ex[3]^4*ex[4]^2*ex[6]^2 - 
    30*ex[2]^5*ex[3]^4*ex[4]^2*ex[6]^2 - 15*ex[2]^6*ex[3]^4*ex[4]^2*ex[6]^2 - 
    90*ex[2]^4*ex[3]^5*ex[4]^2*ex[6]^2 - 207*ex[2]^5*ex[3]^5*ex[4]^2*
     ex[6]^2 - 144*ex[2]^6*ex[3]^5*ex[4]^2*ex[6]^2 - 
    27*ex[2]^7*ex[3]^5*ex[4]^2*ex[6]^2 - 90*ex[2]^4*ex[3]^6*ex[4]^2*ex[6]^2 - 
    234*ex[2]^5*ex[3]^6*ex[4]^2*ex[6]^2 - 198*ex[2]^6*ex[3]^6*ex[4]^2*
     ex[6]^2 - 54*ex[2]^7*ex[3]^6*ex[4]^2*ex[6]^2 + 
    30*ex[2]^3*ex[3]^4*ex[4]^3*ex[6]^2 + 60*ex[2]^4*ex[3]^4*ex[4]^3*ex[6]^2 + 
    30*ex[2]^5*ex[3]^4*ex[4]^3*ex[6]^2 + 90*ex[2]^3*ex[3]^5*ex[4]^3*ex[6]^2 + 
    207*ex[2]^4*ex[3]^5*ex[4]^3*ex[6]^2 + 144*ex[2]^5*ex[3]^5*ex[4]^3*
     ex[6]^2 + 27*ex[2]^6*ex[3]^5*ex[4]^3*ex[6]^2 + 
    60*ex[2]^3*ex[3]^6*ex[4]^3*ex[6]^2 + 156*ex[2]^4*ex[3]^6*ex[4]^3*
     ex[6]^2 + 132*ex[2]^5*ex[3]^6*ex[4]^3*ex[6]^2 + 
    36*ex[2]^6*ex[3]^6*ex[4]^3*ex[6]^2 - 15*ex[2]^2*ex[3]^4*ex[4]^4*ex[6]^2 - 
    30*ex[2]^3*ex[3]^4*ex[4]^4*ex[6]^2 - 15*ex[2]^4*ex[3]^4*ex[4]^4*ex[6]^2 - 
    30*ex[2]^2*ex[3]^5*ex[4]^4*ex[6]^2 - 69*ex[2]^3*ex[3]^5*ex[4]^4*ex[6]^2 - 
    48*ex[2]^4*ex[3]^5*ex[4]^4*ex[6]^2 - 9*ex[2]^5*ex[3]^5*ex[4]^4*ex[6]^2 - 
    15*ex[2]^2*ex[3]^6*ex[4]^4*ex[6]^2 - 39*ex[2]^3*ex[3]^6*ex[4]^4*ex[6]^2 - 
    33*ex[2]^4*ex[3]^6*ex[4]^4*ex[6]^2 - 9*ex[2]^5*ex[3]^6*ex[4]^4*ex[6]^2, 
  y[181] -> 4*ex[2]^3*ex[3] + 2*ex[2]^3*ex[3]^2 + ex[2]^4*ex[3]^2 + 
    32*ex[2]*ex[4] - 6*ex[2]^2*ex[3]*ex[4] - 4*ex[2]^2*ex[3]^2*ex[4] - 
    2*ex[2]^3*ex[3]^2*ex[4] - 20*ex[4]^2 + 2*ex[2]*ex[3]*ex[4]^2 + 
    2*ex[2]*ex[3]^2*ex[4]^2 + ex[2]^2*ex[3]^2*ex[4]^2, 
  y[182] -> 3*ex[2] + ex[2]*ex[3] - ex[4] - ex[3]*ex[4], 
  y[183] -> ex[2]*ex[3] + ex[2]^2*ex[3] + ex[2]*ex[4] - ex[3]*ex[4] + 
    ex[2]^2*ex[3]*ex[4] - ex[4]^2 - ex[3]*ex[4]^2 - ex[2]*ex[3]*ex[4]^2 - 
    ex[2]*ex[3]*ex[6] - ex[2]^2*ex[3]*ex[6] + ex[4]*ex[6] + 
    ex[3]*ex[4]*ex[6] + ex[2]*ex[3]*ex[4]*ex[6], 
  y[184] -> -116*ex[2]*ex[3] + 116*ex[3]*ex[4] - 116*ex[2]*ex[3]*ex[4] + 
    125*ex[4]^2 + 116*ex[3]*ex[4]^2 + 9*ex[4]^3 + 116*ex[2]*ex[3]*ex[6] - 
    125*ex[4]*ex[6] - 116*ex[3]*ex[4]*ex[6] - 18*ex[4]^2*ex[6] + 
    9*ex[4]*ex[6]^2, y[185] -> -24*ex[2]^6*ex[3]^6 - 75*ex[2]^7*ex[3]^6 - 
    87*ex[2]^8*ex[3]^6 - 45*ex[2]^9*ex[3]^6 - 9*ex[2]^10*ex[3]^6 + 
    78*ex[2]^5*ex[3]^5*ex[4] + 216*ex[2]^6*ex[3]^5*ex[4] + 
    213*ex[2]^7*ex[3]^5*ex[4] + 90*ex[2]^8*ex[3]^5*ex[4] + 
    15*ex[2]^9*ex[3]^5*ex[4] + 96*ex[2]^5*ex[3]^6*ex[4] + 
    252*ex[2]^6*ex[3]^6*ex[4] + 198*ex[2]^7*ex[3]^6*ex[4] + 
    6*ex[2]^8*ex[3]^6*ex[4] - 54*ex[2]^9*ex[3]^6*ex[4] - 
    18*ex[2]^10*ex[3]^6*ex[4] + 26*ex[2]^4*ex[3]^4*ex[4]^2 + 
    245*ex[2]^5*ex[3]^4*ex[4]^2 + 522*ex[2]^6*ex[3]^4*ex[4]^2 + 
    413*ex[2]^7*ex[3]^4*ex[4]^2 + 110*ex[2]^8*ex[3]^4*ex[4]^2 - 
    249*ex[2]^4*ex[3]^5*ex[4]^2 - 591*ex[2]^5*ex[3]^5*ex[4]^2 - 
    426*ex[2]^6*ex[3]^5*ex[4]^2 - 69*ex[2]^7*ex[3]^5*ex[4]^2 + 
    21*ex[2]^8*ex[3]^5*ex[4]^2 + 6*ex[2]^9*ex[3]^5*ex[4]^2 - 
    153*ex[2]^4*ex[3]^6*ex[4]^2 - 312*ex[2]^5*ex[3]^6*ex[4]^2 - 
    81*ex[2]^6*ex[3]^6*ex[4]^2 + 171*ex[2]^7*ex[3]^6*ex[4]^2 + 
    84*ex[2]^8*ex[3]^6*ex[4]^2 - 27*ex[2]^9*ex[3]^6*ex[4]^2 - 
    18*ex[2]^10*ex[3]^6*ex[4]^2 - 184*ex[2]^3*ex[3]^3*ex[4]^3 - 
    588*ex[2]^4*ex[3]^3*ex[4]^3 - 624*ex[2]^5*ex[3]^3*ex[4]^3 - 
    220*ex[2]^6*ex[3]^3*ex[4]^3 - 10*ex[2]^3*ex[3]^4*ex[4]^3 - 
    448*ex[2]^4*ex[3]^4*ex[4]^3 - 1101*ex[2]^5*ex[3]^4*ex[4]^3 - 
    904*ex[2]^6*ex[3]^4*ex[4]^3 - 247*ex[2]^7*ex[3]^4*ex[4]^3 - 
    6*ex[2]^8*ex[3]^4*ex[4]^3 + 306*ex[2]^3*ex[3]^5*ex[4]^3 + 
    606*ex[2]^4*ex[3]^5*ex[4]^3 + 294*ex[2]^5*ex[3]^5*ex[4]^3 + 
    24*ex[2]^6*ex[3]^5*ex[4]^3 + 60*ex[2]^7*ex[3]^5*ex[4]^3 + 
    30*ex[2]^8*ex[3]^5*ex[4]^3 + 132*ex[2]^3*ex[3]^6*ex[4]^3 + 
    228*ex[2]^4*ex[3]^6*ex[4]^3 + 84*ex[2]^5*ex[3]^6*ex[4]^3 + 
    156*ex[2]^6*ex[3]^6*ex[4]^3 + 384*ex[2]^7*ex[3]^6*ex[4]^3 + 
    288*ex[2]^8*ex[3]^6*ex[4]^3 + 72*ex[2]^9*ex[3]^6*ex[4]^3 + 
    92*ex[2]^2*ex[3]^2*ex[4]^4 + 184*ex[2]^3*ex[3]^2*ex[4]^4 + 
    92*ex[2]^4*ex[3]^2*ex[4]^4 + 136*ex[2]^2*ex[3]^3*ex[4]^4 + 
    492*ex[2]^3*ex[3]^3*ex[4]^4 + 588*ex[2]^4*ex[3]^3*ex[4]^4 + 
    244*ex[2]^5*ex[3]^3*ex[4]^4 + 12*ex[2]^6*ex[3]^3*ex[4]^4 - 
    82*ex[2]^2*ex[3]^4*ex[4]^4 + 83*ex[2]^3*ex[3]^4*ex[4]^4 + 
    528*ex[2]^4*ex[3]^4*ex[4]^4 + 497*ex[2]^5*ex[3]^4*ex[4]^4 + 
    152*ex[2]^6*ex[3]^4*ex[4]^4 + 18*ex[2]^7*ex[3]^4*ex[4]^4 - 
    204*ex[2]^2*ex[3]^5*ex[4]^4 - 432*ex[2]^3*ex[3]^5*ex[4]^4 - 
    456*ex[2]^4*ex[3]^5*ex[4]^4 - 558*ex[2]^5*ex[3]^5*ex[4]^4 - 
    456*ex[2]^6*ex[3]^5*ex[4]^4 - 126*ex[2]^7*ex[3]^5*ex[4]^4 - 
    78*ex[2]^2*ex[3]^6*ex[4]^4 - 207*ex[2]^3*ex[3]^6*ex[4]^4 - 
    441*ex[2]^4*ex[3]^6*ex[4]^4 - 879*ex[2]^5*ex[3]^6*ex[4]^4 - 
    981*ex[2]^6*ex[3]^6*ex[4]^4 - 522*ex[2]^7*ex[3]^6*ex[4]^4 - 
    108*ex[2]^8*ex[3]^6*ex[4]^4 + 18*ex[2]*ex[3]*ex[4]^5 + 
    18*ex[2]^2*ex[3]*ex[4]^5 + 42*ex[2]*ex[3]^2*ex[4]^5 + 
    78*ex[2]^2*ex[3]^2*ex[4]^5 + 30*ex[2]^3*ex[3]^2*ex[4]^5 - 
    6*ex[2]^4*ex[3]^2*ex[4]^5 + 54*ex[2]*ex[3]^3*ex[4]^5 + 
    96*ex[2]^2*ex[3]^3*ex[4]^5 + 6*ex[2]^3*ex[3]^3*ex[4]^5 - 
    60*ex[2]^4*ex[3]^3*ex[4]^5 - 24*ex[2]^5*ex[3]^3*ex[4]^5 + 
    90*ex[2]*ex[3]^4*ex[4]^5 + 198*ex[2]^2*ex[3]^4*ex[4]^5 + 
    159*ex[2]^3*ex[3]^4*ex[4]^5 + 66*ex[2]^4*ex[3]^4*ex[4]^5 - 
    3*ex[2]^5*ex[3]^4*ex[4]^5 - 18*ex[2]^6*ex[3]^4*ex[4]^5 + 
    96*ex[2]*ex[3]^5*ex[4]^5 + 330*ex[2]^2*ex[3]^5*ex[4]^5 + 
    669*ex[2]^3*ex[3]^5*ex[4]^5 + 870*ex[2]^4*ex[3]^5*ex[4]^5 + 
    573*ex[2]^5*ex[3]^5*ex[4]^5 + 138*ex[2]^6*ex[3]^5*ex[4]^5 + 
    36*ex[2]*ex[3]^6*ex[4]^5 + 168*ex[2]^2*ex[3]^6*ex[4]^5 + 
    486*ex[2]^3*ex[3]^6*ex[4]^5 + 846*ex[2]^4*ex[3]^6*ex[4]^5 + 
    798*ex[2]^5*ex[3]^6*ex[4]^5 + 378*ex[2]^6*ex[3]^6*ex[4]^5 + 
    72*ex[2]^7*ex[3]^6*ex[4]^5 - 6*ex[4]^6 - 15*ex[3]*ex[4]^6 - 
    15*ex[2]*ex[3]*ex[4]^6 - 9*ex[3]^2*ex[4]^6 - 12*ex[2]*ex[3]^2*ex[4]^6 + 
    3*ex[2]^2*ex[3]^2*ex[4]^6 + 6*ex[2]^3*ex[3]^2*ex[4]^6 - 
    6*ex[3]^3*ex[4]^6 + 30*ex[2]^2*ex[3]^3*ex[4]^6 + 
    36*ex[2]^3*ex[3]^3*ex[4]^6 + 12*ex[2]^4*ex[3]^3*ex[4]^6 - 
    24*ex[3]^4*ex[4]^6 - 78*ex[2]*ex[3]^4*ex[4]^6 - 
    108*ex[2]^2*ex[3]^4*ex[4]^6 - 72*ex[2]^3*ex[3]^4*ex[4]^6 - 
    12*ex[2]^4*ex[3]^4*ex[4]^6 + 6*ex[2]^5*ex[3]^4*ex[4]^6 - 
    27*ex[3]^5*ex[4]^6 - 129*ex[2]*ex[3]^5*ex[4]^6 - 
    294*ex[2]^2*ex[3]^5*ex[4]^6 - 357*ex[2]^3*ex[3]^5*ex[4]^6 - 
    213*ex[2]^4*ex[3]^5*ex[4]^6 - 48*ex[2]^5*ex[3]^5*ex[4]^6 - 
    9*ex[3]^6*ex[4]^6 - 54*ex[2]*ex[3]^6*ex[4]^6 - 
    159*ex[2]^2*ex[3]^6*ex[4]^6 - 255*ex[2]^3*ex[3]^6*ex[4]^6 - 
    222*ex[2]^4*ex[3]^6*ex[4]^6 - 99*ex[2]^5*ex[3]^6*ex[4]^6 - 
    18*ex[2]^6*ex[3]^6*ex[4]^6 + 48*ex[2]^6*ex[3]^6*ex[6] + 
    150*ex[2]^7*ex[3]^6*ex[6] + 174*ex[2]^8*ex[3]^6*ex[6] + 
    90*ex[2]^9*ex[3]^6*ex[6] + 18*ex[2]^10*ex[3]^6*ex[6] - 
    126*ex[2]^5*ex[3]^5*ex[4]*ex[6] - 339*ex[2]^6*ex[3]^5*ex[4]*ex[6] - 
    315*ex[2]^7*ex[3]^5*ex[4]*ex[6] - 117*ex[2]^8*ex[3]^5*ex[4]*ex[6] - 
    15*ex[2]^9*ex[3]^5*ex[4]*ex[6] - 192*ex[2]^5*ex[3]^6*ex[4]*ex[6] - 
    552*ex[2]^6*ex[3]^6*ex[4]*ex[6] - 546*ex[2]^7*ex[3]^6*ex[4]*ex[6] - 
    186*ex[2]^8*ex[3]^6*ex[4]*ex[6] + 18*ex[2]^9*ex[3]^6*ex[4]*ex[6] + 
    18*ex[2]^10*ex[3]^6*ex[4]*ex[6] + 114*ex[2]^4*ex[3]^4*ex[4]^2*ex[6] + 
    273*ex[2]^5*ex[3]^4*ex[4]^2*ex[6] + 210*ex[2]^6*ex[3]^4*ex[4]^2*ex[6] + 
    57*ex[2]^7*ex[3]^4*ex[4]^2*ex[6] + 6*ex[2]^8*ex[3]^4*ex[4]^2*ex[6] + 
    384*ex[2]^4*ex[3]^5*ex[4]^2*ex[6] + 945*ex[2]^5*ex[3]^5*ex[4]^2*ex[6] + 
    735*ex[2]^6*ex[3]^5*ex[4]^2*ex[6] + 171*ex[2]^7*ex[3]^5*ex[4]^2*ex[6] - 
    3*ex[2]^8*ex[3]^5*ex[4]^2*ex[6] + 288*ex[2]^4*ex[3]^6*ex[4]^2*ex[6] + 
    708*ex[2]^5*ex[3]^6*ex[4]^2*ex[6] + 444*ex[2]^6*ex[3]^6*ex[4]^2*ex[6] - 
    156*ex[2]^7*ex[3]^6*ex[4]^2*ex[6] - 252*ex[2]^8*ex[3]^6*ex[4]^2*ex[6] - 
    72*ex[2]^9*ex[3]^6*ex[4]^2*ex[6] - 42*ex[2]^3*ex[3]^3*ex[4]^3*ex[6] - 
    96*ex[2]^4*ex[3]^3*ex[4]^3*ex[6] - 66*ex[2]^5*ex[3]^3*ex[4]^3*ex[6] - 
    12*ex[2]^6*ex[3]^3*ex[4]^3*ex[6] - 246*ex[2]^3*ex[3]^4*ex[4]^3*ex[6] - 
    558*ex[2]^4*ex[3]^4*ex[4]^3*ex[6] - 396*ex[2]^5*ex[3]^4*ex[4]^3*ex[6] - 
    102*ex[2]^6*ex[3]^4*ex[4]^3*ex[6] - 18*ex[2]^7*ex[3]^4*ex[4]^3*ex[6] - 
    396*ex[2]^3*ex[3]^5*ex[4]^3*ex[6] - 801*ex[2]^4*ex[3]^5*ex[4]^3*ex[6] - 
    315*ex[2]^5*ex[3]^5*ex[4]^3*ex[6] + 189*ex[2]^6*ex[3]^5*ex[4]^3*ex[6] + 
    99*ex[2]^7*ex[3]^5*ex[4]^3*ex[6] - 192*ex[2]^3*ex[3]^6*ex[4]^3*ex[6] - 
    312*ex[2]^4*ex[3]^6*ex[4]^3*ex[6] + 204*ex[2]^5*ex[3]^6*ex[4]^3*ex[6] + 
    684*ex[2]^6*ex[3]^6*ex[4]^3*ex[6] + 468*ex[2]^7*ex[3]^6*ex[4]^3*ex[6] + 
    108*ex[2]^8*ex[3]^6*ex[4]^3*ex[6] + 6*ex[2]^2*ex[3]^2*ex[4]^4*ex[6] + 
    12*ex[2]^3*ex[3]^2*ex[4]^4*ex[6] + 6*ex[2]^4*ex[3]^2*ex[4]^4*ex[6] + 
    60*ex[2]^2*ex[3]^3*ex[4]^4*ex[6] + 144*ex[2]^3*ex[3]^3*ex[4]^4*ex[6] + 
    108*ex[2]^4*ex[3]^3*ex[4]^4*ex[6] + 24*ex[2]^5*ex[3]^3*ex[4]^4*ex[6] + 
    150*ex[2]^2*ex[3]^4*ex[4]^4*ex[6] + 297*ex[2]^3*ex[3]^4*ex[4]^4*ex[6] + 
    162*ex[2]^4*ex[3]^4*ex[4]^4*ex[6] + 33*ex[2]^5*ex[3]^4*ex[4]^4*ex[6] + 
    18*ex[2]^6*ex[3]^4*ex[4]^4*ex[6] + 144*ex[2]^2*ex[3]^5*ex[4]^4*ex[6] + 
    123*ex[2]^3*ex[3]^5*ex[4]^4*ex[6] - 315*ex[2]^4*ex[3]^5*ex[4]^4*ex[6] - 
    423*ex[2]^5*ex[3]^5*ex[4]^4*ex[6] - 129*ex[2]^6*ex[3]^5*ex[4]^4*ex[6] + 
    48*ex[2]^2*ex[3]^6*ex[4]^4*ex[6] - 42*ex[2]^3*ex[3]^6*ex[4]^4*ex[6] - 
    426*ex[2]^4*ex[3]^6*ex[4]^4*ex[6] - 606*ex[2]^5*ex[3]^6*ex[4]^4*ex[6] - 
    342*ex[2]^6*ex[3]^6*ex[4]^4*ex[6] - 72*ex[2]^7*ex[3]^6*ex[4]^4*ex[6] - 
    6*ex[2]*ex[3]^2*ex[4]^5*ex[6] - 12*ex[2]^2*ex[3]^2*ex[4]^5*ex[6] - 
    6*ex[2]^3*ex[3]^2*ex[4]^5*ex[6] - 18*ex[2]*ex[3]^3*ex[4]^5*ex[6] - 
    48*ex[2]^2*ex[3]^3*ex[4]^5*ex[6] - 42*ex[2]^3*ex[3]^3*ex[4]^5*ex[6] - 
    12*ex[2]^4*ex[3]^3*ex[4]^5*ex[6] - 18*ex[2]*ex[3]^4*ex[4]^5*ex[6] - 
    12*ex[2]^2*ex[3]^4*ex[4]^5*ex[6] + 24*ex[2]^3*ex[3]^4*ex[4]^5*ex[6] + 
    12*ex[2]^4*ex[3]^4*ex[4]^5*ex[6] - 6*ex[2]^5*ex[3]^4*ex[4]^5*ex[6] - 
    6*ex[2]*ex[3]^5*ex[4]^5*ex[6] + 72*ex[2]^2*ex[3]^5*ex[4]^5*ex[6] + 
    210*ex[2]^3*ex[3]^5*ex[4]^5*ex[6] + 180*ex[2]^4*ex[3]^5*ex[4]^5*ex[6] + 
    48*ex[2]^5*ex[3]^5*ex[4]^5*ex[6] + 48*ex[2]^2*ex[3]^6*ex[4]^5*ex[6] + 
    150*ex[2]^3*ex[3]^6*ex[4]^5*ex[6] + 174*ex[2]^4*ex[3]^6*ex[4]^5*ex[6] + 
    90*ex[2]^5*ex[3]^6*ex[4]^5*ex[6] + 18*ex[2]^6*ex[3]^6*ex[4]^5*ex[6] - 
    24*ex[2]^6*ex[3]^6*ex[6]^2 - 75*ex[2]^7*ex[3]^6*ex[6]^2 - 
    87*ex[2]^8*ex[3]^6*ex[6]^2 - 45*ex[2]^9*ex[3]^6*ex[6]^2 - 
    9*ex[2]^10*ex[3]^6*ex[6]^2 + 48*ex[2]^5*ex[3]^5*ex[4]*ex[6]^2 + 
    123*ex[2]^6*ex[3]^5*ex[4]*ex[6]^2 + 102*ex[2]^7*ex[3]^5*ex[4]*ex[6]^2 + 
    27*ex[2]^8*ex[3]^5*ex[4]*ex[6]^2 + 96*ex[2]^5*ex[3]^6*ex[4]*ex[6]^2 + 
    300*ex[2]^6*ex[3]^6*ex[4]*ex[6]^2 + 348*ex[2]^7*ex[3]^6*ex[4]*ex[6]^2 + 
    180*ex[2]^8*ex[3]^6*ex[4]*ex[6]^2 + 36*ex[2]^9*ex[3]^6*ex[4]*ex[6]^2 - 
    24*ex[2]^4*ex[3]^4*ex[4]^2*ex[6]^2 - 48*ex[2]^5*ex[3]^4*ex[4]^2*ex[6]^2 - 
    24*ex[2]^6*ex[3]^4*ex[4]^2*ex[6]^2 - 144*ex[2]^4*ex[3]^5*ex[4]^2*
     ex[6]^2 - 369*ex[2]^5*ex[3]^5*ex[4]^2*ex[6]^2 - 
    306*ex[2]^6*ex[3]^5*ex[4]^2*ex[6]^2 - 81*ex[2]^7*ex[3]^5*ex[4]^2*
     ex[6]^2 - 144*ex[2]^4*ex[3]^6*ex[4]^2*ex[6]^2 - 
    450*ex[2]^5*ex[3]^6*ex[4]^2*ex[6]^2 - 522*ex[2]^6*ex[3]^6*ex[4]^2*
     ex[6]^2 - 270*ex[2]^7*ex[3]^6*ex[4]^2*ex[6]^2 - 
    54*ex[2]^8*ex[3]^6*ex[4]^2*ex[6]^2 + 48*ex[2]^3*ex[3]^4*ex[4]^3*ex[6]^2 + 
    96*ex[2]^4*ex[3]^4*ex[4]^3*ex[6]^2 + 48*ex[2]^5*ex[3]^4*ex[4]^3*ex[6]^2 + 
    144*ex[2]^3*ex[3]^5*ex[4]^3*ex[6]^2 + 369*ex[2]^4*ex[3]^5*ex[4]^3*
     ex[6]^2 + 306*ex[2]^5*ex[3]^5*ex[4]^3*ex[6]^2 + 
    81*ex[2]^6*ex[3]^5*ex[4]^3*ex[6]^2 + 96*ex[2]^3*ex[3]^6*ex[4]^3*ex[6]^2 + 
    300*ex[2]^4*ex[3]^6*ex[4]^3*ex[6]^2 + 348*ex[2]^5*ex[3]^6*ex[4]^3*
     ex[6]^2 + 180*ex[2]^6*ex[3]^6*ex[4]^3*ex[6]^2 + 
    36*ex[2]^7*ex[3]^6*ex[4]^3*ex[6]^2 - 24*ex[2]^2*ex[3]^4*ex[4]^4*ex[6]^2 - 
    48*ex[2]^3*ex[3]^4*ex[4]^4*ex[6]^2 - 24*ex[2]^4*ex[3]^4*ex[4]^4*ex[6]^2 - 
    48*ex[2]^2*ex[3]^5*ex[4]^4*ex[6]^2 - 123*ex[2]^3*ex[3]^5*ex[4]^4*
     ex[6]^2 - 102*ex[2]^4*ex[3]^5*ex[4]^4*ex[6]^2 - 
    27*ex[2]^5*ex[3]^5*ex[4]^4*ex[6]^2 - 24*ex[2]^2*ex[3]^6*ex[4]^4*ex[6]^2 - 
    75*ex[2]^3*ex[3]^6*ex[4]^4*ex[6]^2 - 87*ex[2]^4*ex[3]^6*ex[4]^4*ex[6]^2 - 
    45*ex[2]^5*ex[3]^6*ex[4]^4*ex[6]^2 - 9*ex[2]^6*ex[3]^6*ex[4]^4*ex[6]^2, 
  y[186] -> ex[2] + ex[2]*ex[3] + ex[2]^2*ex[3] - ex[4] + ex[2]*ex[4] - 
    ex[3]*ex[4] - ex[2]*ex[3]*ex[4], 
  y[187] -> ex[2]^2*ex[3]^2 + ex[2]^3*ex[3]^2 - 2*ex[2]*ex[3]*ex[4] - 
    2*ex[2]*ex[3]^2*ex[4] - 2*ex[2]^2*ex[3]^2*ex[4] + ex[4]^2 + 
    2*ex[3]*ex[4]^2 + ex[3]^2*ex[4]^2 + ex[2]*ex[3]^2*ex[4]^2, 
  y[188] -> -ex[2] - ex[2]*ex[3] + ex[4] + ex[3]*ex[4] + ex[2]*ex[3]*ex[4] - 
    ex[2]*ex[3]*ex[4]*ex[5] + ex[2]*ex[6], 
  y[189] -> ex[2]^2*ex[3] + ex[2]^3*ex[3] + 2*ex[2]^2*ex[4] - 
    2*ex[2]*ex[3]*ex[4] + 2*ex[2]^3*ex[3]*ex[4] - 3*ex[2]*ex[4]^2 + 
    ex[2]^2*ex[4]^2 + ex[3]*ex[4]^2 - 2*ex[2]*ex[3]*ex[4]^2 - 
    2*ex[2]^2*ex[3]*ex[4]^2 + ex[2]^3*ex[3]*ex[4]^2 + ex[4]^3 - 
    ex[2]*ex[4]^3 + ex[3]*ex[4]^3 - ex[2]^2*ex[3]*ex[4]^3 - 
    2*ex[2]^2*ex[3]*ex[6] - 2*ex[2]^3*ex[3]*ex[6] + ex[2]*ex[4]*ex[6] - 
    2*ex[2]^2*ex[4]*ex[6] + 3*ex[2]*ex[3]*ex[4]*ex[6] + 
    ex[2]^2*ex[3]*ex[4]*ex[6] - 2*ex[2]^3*ex[3]*ex[4]*ex[6] - ex[4]^2*ex[6] + 
    2*ex[2]*ex[4]^2*ex[6] - ex[3]*ex[4]^2*ex[6] + ex[2]*ex[3]*ex[4]^2*ex[6] + 
    2*ex[2]^2*ex[3]*ex[4]^2*ex[6] + ex[2]^2*ex[3]*ex[6]^2 + 
    ex[2]^3*ex[3]*ex[6]^2 - ex[2]*ex[4]*ex[6]^2 - ex[2]*ex[3]*ex[4]*ex[6]^2 - 
    ex[2]^2*ex[3]*ex[4]*ex[6]^2, y[190] -> 5*ex[2]^6 + 33*ex[2]^6*ex[3] + 
    33*ex[2]^7*ex[3] + 51*ex[2]^6*ex[3]^2 + 102*ex[2]^7*ex[3]^2 + 
    51*ex[2]^8*ex[3]^2 + 23*ex[2]^6*ex[3]^3 + 69*ex[2]^7*ex[3]^3 + 
    69*ex[2]^8*ex[3]^3 + 23*ex[2]^9*ex[3]^3 + 3*ex[2]^4*ex[4] - 
    17*ex[2]^5*ex[4] + 18*ex[2]^6*ex[4] + 9*ex[2]^4*ex[3]*ex[4] - 
    114*ex[2]^5*ex[3]*ex[4] - 100*ex[2]^6*ex[3]*ex[4] + 
    23*ex[2]^7*ex[3]*ex[4] + 9*ex[2]^4*ex[3]^2*ex[4] - 
    177*ex[2]^5*ex[3]^2*ex[4] - 353*ex[2]^6*ex[3]^2*ex[4] - 
    139*ex[2]^7*ex[3]^2*ex[4] + 28*ex[2]^8*ex[3]^2*ex[4] + 
    3*ex[2]^4*ex[3]^3*ex[4] - 80*ex[2]^5*ex[3]^3*ex[4] - 
    235*ex[2]^6*ex[3]^3*ex[4] - 195*ex[2]^7*ex[3]^3*ex[4] - 
    20*ex[2]^8*ex[3]^3*ex[4] + 23*ex[2]^9*ex[3]^3*ex[4] - 6*ex[2]^3*ex[4]^2 + 
    36*ex[2]^4*ex[4]^2 - 15*ex[2]^5*ex[4]^2 + 24*ex[2]^6*ex[4]^2 - 
    18*ex[2]^3*ex[3]*ex[4]^2 + 195*ex[2]^4*ex[3]*ex[4]^2 + 
    188*ex[2]^5*ex[3]*ex[4]^2 - 14*ex[2]^6*ex[3]*ex[4]^2 + 
    11*ex[2]^7*ex[3]*ex[4]^2 - 18*ex[2]^3*ex[3]^2*ex[4]^2 + 
    282*ex[2]^4*ex[3]^2*ex[4]^2 + 528*ex[2]^5*ex[3]^2*ex[4]^2 + 
    130*ex[2]^6*ex[3]^2*ex[4]^2 - 106*ex[2]^7*ex[3]^2*ex[4]^2 - 
    8*ex[2]^8*ex[3]^2*ex[4]^2 - 6*ex[2]^3*ex[3]^3*ex[4]^2 + 
    123*ex[2]^4*ex[3]^3*ex[4]^2 + 325*ex[2]^5*ex[3]^3*ex[4]^2 + 
    180*ex[2]^6*ex[3]^3*ex[4]^2 - 90*ex[2]^7*ex[3]^3*ex[4]^2 - 
    71*ex[2]^8*ex[3]^3*ex[4]^2 + 3*ex[2]^9*ex[3]^3*ex[4]^2 - 
    62*ex[2]^3*ex[4]^3 - 64*ex[2]^4*ex[4]^3 - 77*ex[2]^5*ex[4]^3 - 
    7*ex[2]^6*ex[4]^3 - 243*ex[2]^3*ex[3]*ex[4]^3 - 
    322*ex[2]^4*ex[3]*ex[4]^3 - 128*ex[2]^5*ex[3]*ex[4]^3 - 
    61*ex[2]^6*ex[3]*ex[4]^3 - 12*ex[2]^7*ex[3]*ex[4]^3 - 
    300*ex[2]^3*ex[3]^2*ex[4]^3 - 513*ex[2]^4*ex[3]^2*ex[4]^3 - 
    114*ex[2]^5*ex[3]^2*ex[4]^3 + 108*ex[2]^6*ex[3]^2*ex[4]^3 + 
    6*ex[2]^7*ex[3]^2*ex[4]^3 - 3*ex[2]^8*ex[3]^2*ex[4]^3 - 
    119*ex[2]^3*ex[3]^3*ex[4]^3 - 255*ex[2]^4*ex[3]^3*ex[4]^3 - 
    60*ex[2]^5*ex[3]^3*ex[4]^3 + 160*ex[2]^6*ex[3]^3*ex[4]^3 + 
    75*ex[2]^7*ex[3]^3*ex[4]^3 - 9*ex[2]^8*ex[3]^3*ex[4]^3 + 
    6*ex[2]*ex[4]^4 + 59*ex[2]^2*ex[4]^4 + 101*ex[2]^3*ex[4]^4 + 
    82*ex[2]^4*ex[4]^4 + 14*ex[2]^5*ex[4]^4 + 18*ex[2]*ex[3]*ex[4]^4 + 
    192*ex[2]^2*ex[3]*ex[4]^4 + 315*ex[2]^3*ex[3]*ex[4]^4 + 
    206*ex[2]^4*ex[3]*ex[4]^4 + 89*ex[2]^5*ex[3]*ex[4]^4 + 
    24*ex[2]^6*ex[3]*ex[4]^4 + 18*ex[2]*ex[3]^2*ex[4]^4 + 
    207*ex[2]^2*ex[3]^2*ex[4]^4 + 344*ex[2]^3*ex[3]^2*ex[4]^4 + 
    139*ex[2]^4*ex[3]^2*ex[4]^4 - 10*ex[2]^5*ex[3]^2*ex[4]^4 + 
    12*ex[2]^6*ex[3]^2*ex[4]^4 + 6*ex[2]^7*ex[3]^2*ex[4]^4 + 
    6*ex[2]*ex[3]^3*ex[4]^4 + 74*ex[2]^2*ex[3]^3*ex[4]^4 + 
    130*ex[2]^3*ex[3]^3*ex[4]^4 + 15*ex[2]^4*ex[3]^3*ex[4]^4 - 
    85*ex[2]^5*ex[3]^3*ex[4]^4 - 29*ex[2]^6*ex[3]^3*ex[4]^4 + 
    9*ex[2]^7*ex[3]^3*ex[4]^4 - 3*ex[4]^5 - 21*ex[2]*ex[4]^5 - 
    40*ex[2]^2*ex[4]^5 - 29*ex[2]^3*ex[4]^5 - 7*ex[2]^4*ex[4]^5 - 
    9*ex[3]*ex[4]^5 - 63*ex[2]*ex[3]*ex[4]^5 - 114*ex[2]^2*ex[3]*ex[4]^5 - 
    87*ex[2]^3*ex[3]*ex[4]^5 - 39*ex[2]^4*ex[3]*ex[4]^5 - 
    12*ex[2]^5*ex[3]*ex[4]^5 - 9*ex[3]^2*ex[4]^5 - 63*ex[2]*ex[3]^2*ex[4]^5 - 
    108*ex[2]^2*ex[3]^2*ex[4]^5 - 67*ex[2]^3*ex[3]^2*ex[4]^5 - 
    20*ex[2]^4*ex[3]^2*ex[4]^5 - 10*ex[2]^5*ex[3]^2*ex[4]^5 - 
    3*ex[2]^6*ex[3]^2*ex[4]^5 - 3*ex[3]^3*ex[4]^5 - 
    21*ex[2]*ex[3]^3*ex[4]^5 - 34*ex[2]^2*ex[3]^3*ex[4]^5 - 
    9*ex[2]^3*ex[3]^3*ex[4]^5 + 12*ex[2]^4*ex[3]^3*ex[4]^5 + 
    2*ex[2]^5*ex[3]^3*ex[4]^5 - 3*ex[2]^6*ex[3]^3*ex[4]^5 - 
    10*ex[2]^6*ex[6] - 66*ex[2]^6*ex[3]*ex[6] - 66*ex[2]^7*ex[3]*ex[6] - 
    102*ex[2]^6*ex[3]^2*ex[6] - 204*ex[2]^7*ex[3]^2*ex[6] - 
    102*ex[2]^8*ex[3]^2*ex[6] - 46*ex[2]^6*ex[3]^3*ex[6] - 
    138*ex[2]^7*ex[3]^3*ex[6] - 138*ex[2]^8*ex[3]^3*ex[6] - 
    46*ex[2]^9*ex[3]^3*ex[6] - 3*ex[2]^4*ex[4]*ex[6] + 
    32*ex[2]^5*ex[4]*ex[6] - 31*ex[2]^6*ex[4]*ex[6] - 
    9*ex[2]^4*ex[3]*ex[4]*ex[6] + 213*ex[2]^5*ex[3]*ex[4]*ex[6] + 
    209*ex[2]^6*ex[3]*ex[4]*ex[6] - 13*ex[2]^7*ex[3]*ex[4]*ex[6] - 
    9*ex[2]^4*ex[3]^2*ex[4]*ex[6] + 330*ex[2]^5*ex[3]^2*ex[4]*ex[6] + 
    682*ex[2]^6*ex[3]^2*ex[4]*ex[6] + 338*ex[2]^7*ex[3]^2*ex[4]*ex[6] - 
    5*ex[2]^8*ex[3]^2*ex[4]*ex[6] - 3*ex[2]^4*ex[3]^3*ex[4]*ex[6] + 
    149*ex[2]^5*ex[3]^3*ex[4]*ex[6] + 442*ex[2]^6*ex[3]^3*ex[4]*ex[6] + 
    402*ex[2]^7*ex[3]^3*ex[4]*ex[6] + 89*ex[2]^8*ex[3]^3*ex[4]*ex[6] - 
    23*ex[2]^9*ex[3]^3*ex[4]*ex[6] + 9*ex[2]^3*ex[4]^2*ex[6] - 
    36*ex[2]^4*ex[4]^2*ex[6] + 31*ex[2]^5*ex[4]^2*ex[6] - 
    20*ex[2]^6*ex[4]^2*ex[6] + 27*ex[2]^3*ex[3]*ex[4]^2*ex[6] - 
    243*ex[2]^4*ex[3]*ex[4]^2*ex[6] - 273*ex[2]^5*ex[3]*ex[4]^2*ex[6] + 
    ex[2]^6*ex[3]*ex[4]^2*ex[6] + 4*ex[2]^7*ex[3]*ex[4]^2*ex[6] + 
    27*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] - 378*ex[2]^4*ex[3]^2*ex[4]^2*ex[6] - 
    802*ex[2]^5*ex[3]^2*ex[4]^2*ex[6] - 342*ex[2]^6*ex[3]^2*ex[4]^2*ex[6] + 
    75*ex[2]^7*ex[3]^2*ex[4]^2*ex[6] + 20*ex[2]^8*ex[3]^2*ex[4]^2*ex[6] + 
    9*ex[2]^3*ex[3]^3*ex[4]^2*ex[6] - 171*ex[2]^4*ex[3]^3*ex[4]^2*ex[6] - 
    498*ex[2]^5*ex[3]^3*ex[4]^2*ex[6] - 378*ex[2]^6*ex[3]^3*ex[4]^2*ex[6] + 
    9*ex[2]^7*ex[3]^3*ex[4]^2*ex[6] + 69*ex[2]^8*ex[3]^3*ex[4]^2*ex[6] - 
    9*ex[2]^2*ex[4]^3*ex[6] + 16*ex[2]^3*ex[4]^3*ex[6] + 
    14*ex[2]^4*ex[4]^3*ex[6] + 30*ex[2]^5*ex[4]^3*ex[6] + 
    ex[2]^6*ex[4]^3*ex[6] - 27*ex[2]^2*ex[3]*ex[4]^3*ex[6] + 
    111*ex[2]^3*ex[3]*ex[4]^3*ex[6] + 166*ex[2]^4*ex[3]*ex[4]^3*ex[6] + 
    6*ex[2]^5*ex[3]*ex[4]^3*ex[6] - 19*ex[2]^6*ex[3]*ex[4]^3*ex[6] + 
    3*ex[2]^7*ex[3]*ex[4]^3*ex[6] - 27*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] + 
    174*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] + 374*ex[2]^4*ex[3]^2*ex[4]^3*ex[6] + 
    78*ex[2]^5*ex[3]^2*ex[4]^3*ex[6] - 135*ex[2]^6*ex[3]^2*ex[4]^3*ex[6] - 
    40*ex[2]^7*ex[3]^2*ex[4]^3*ex[6] - 9*ex[2]^2*ex[3]^3*ex[4]^3*ex[6] + 
    79*ex[2]^3*ex[3]^3*ex[4]^3*ex[6] + 222*ex[2]^4*ex[3]^3*ex[4]^3*ex[6] + 
    102*ex[2]^5*ex[3]^3*ex[4]^3*ex[6] - 101*ex[2]^6*ex[3]^3*ex[4]^3*ex[6] - 
    69*ex[2]^7*ex[3]^3*ex[4]^3*ex[6] + 3*ex[2]*ex[4]^4*ex[6] - 
    2*ex[2]^2*ex[4]^4*ex[6] - 14*ex[2]^3*ex[4]^4*ex[6] - 
    10*ex[2]^4*ex[4]^4*ex[6] - ex[2]^5*ex[4]^4*ex[6] + 
    9*ex[2]*ex[3]*ex[4]^4*ex[6] - 15*ex[2]^2*ex[3]*ex[4]^4*ex[6] - 
    36*ex[2]^3*ex[3]*ex[4]^4*ex[6] + 6*ex[2]^4*ex[3]*ex[4]^4*ex[6] + 
    15*ex[2]^5*ex[3]*ex[4]^4*ex[6] - 3*ex[2]^6*ex[3]*ex[4]^4*ex[6] + 
    9*ex[2]*ex[3]^2*ex[4]^4*ex[6] - 24*ex[2]^2*ex[3]^2*ex[4]^4*ex[6] - 
    50*ex[2]^3*ex[3]^2*ex[4]^4*ex[6] + 28*ex[2]^4*ex[3]^2*ex[4]^4*ex[6] + 
    65*ex[2]^5*ex[3]^2*ex[4]^4*ex[6] + 20*ex[2]^6*ex[3]^2*ex[4]^4*ex[6] + 
    3*ex[2]*ex[3]^3*ex[4]^4*ex[6] - 11*ex[2]^2*ex[3]^3*ex[4]^4*ex[6] - 
    28*ex[2]^3*ex[3]^3*ex[4]^4*ex[6] + 12*ex[2]^4*ex[3]^3*ex[4]^4*ex[6] + 
    49*ex[2]^5*ex[3]^3*ex[4]^4*ex[6] + 23*ex[2]^6*ex[3]^3*ex[4]^4*ex[6] + 
    5*ex[2]^6*ex[6]^2 + 33*ex[2]^6*ex[3]*ex[6]^2 + 33*ex[2]^7*ex[3]*ex[6]^2 + 
    51*ex[2]^6*ex[3]^2*ex[6]^2 + 102*ex[2]^7*ex[3]^2*ex[6]^2 + 
    51*ex[2]^8*ex[3]^2*ex[6]^2 + 23*ex[2]^6*ex[3]^3*ex[6]^2 + 
    69*ex[2]^7*ex[3]^3*ex[6]^2 + 69*ex[2]^8*ex[3]^3*ex[6]^2 + 
    23*ex[2]^9*ex[3]^3*ex[6]^2 - 15*ex[2]^5*ex[4]*ex[6]^2 + 
    13*ex[2]^6*ex[4]*ex[6]^2 - 99*ex[2]^5*ex[3]*ex[4]*ex[6]^2 - 
    109*ex[2]^6*ex[3]*ex[4]*ex[6]^2 - 10*ex[2]^7*ex[3]*ex[4]*ex[6]^2 - 
    153*ex[2]^5*ex[3]^2*ex[4]*ex[6]^2 - 329*ex[2]^6*ex[3]^2*ex[4]*ex[6]^2 - 
    199*ex[2]^7*ex[3]^2*ex[4]*ex[6]^2 - 23*ex[2]^8*ex[3]^2*ex[4]*ex[6]^2 - 
    69*ex[2]^5*ex[3]^3*ex[4]*ex[6]^2 - 207*ex[2]^6*ex[3]^3*ex[4]*ex[6]^2 - 
    207*ex[2]^7*ex[3]^3*ex[4]*ex[6]^2 - 69*ex[2]^8*ex[3]^3*ex[4]*ex[6]^2 + 
    15*ex[2]^4*ex[4]^2*ex[6]^2 - 3*ex[2]^5*ex[4]^2*ex[6]^2 + 
    2*ex[2]^6*ex[4]^2*ex[6]^2 + 99*ex[2]^4*ex[3]*ex[4]^2*ex[6]^2 + 
    142*ex[2]^5*ex[3]*ex[4]^2*ex[6]^2 + 43*ex[2]^6*ex[3]*ex[4]^2*ex[6]^2 + 
    153*ex[2]^4*ex[3]^2*ex[4]^2*ex[6]^2 + 352*ex[2]^5*ex[3]^2*ex[4]^2*
     ex[6]^2 + 245*ex[2]^6*ex[3]^2*ex[4]^2*ex[6]^2 + 
    46*ex[2]^7*ex[3]^2*ex[4]^2*ex[6]^2 + 69*ex[2]^4*ex[3]^3*ex[4]^2*ex[6]^2 + 
    207*ex[2]^5*ex[3]^3*ex[4]^2*ex[6]^2 + 207*ex[2]^6*ex[3]^3*ex[4]^2*
     ex[6]^2 + 69*ex[2]^7*ex[3]^3*ex[4]^2*ex[6]^2 - 
    5*ex[2]^3*ex[4]^3*ex[6]^2 - 10*ex[2]^4*ex[4]^3*ex[6]^2 - 
    5*ex[2]^5*ex[4]^3*ex[6]^2 - 33*ex[2]^3*ex[3]*ex[4]^3*ex[6]^2 - 
    66*ex[2]^4*ex[3]*ex[4]^3*ex[6]^2 - 33*ex[2]^5*ex[3]*ex[4]^3*ex[6]^2 - 
    51*ex[2]^3*ex[3]^2*ex[4]^3*ex[6]^2 - 125*ex[2]^4*ex[3]^2*ex[4]^3*
     ex[6]^2 - 97*ex[2]^5*ex[3]^2*ex[4]^3*ex[6]^2 - 
    23*ex[2]^6*ex[3]^2*ex[4]^3*ex[6]^2 - 23*ex[2]^3*ex[3]^3*ex[4]^3*ex[6]^2 - 
    69*ex[2]^4*ex[3]^3*ex[4]^3*ex[6]^2 - 69*ex[2]^5*ex[3]^3*ex[4]^3*ex[6]^2 - 
    23*ex[2]^6*ex[3]^3*ex[4]^3*ex[6]^2, 
  y[191] -> 29*ex[2]^3*ex[3] + 58*ex[2]^3*ex[3]^2 + 15*ex[2]^4*ex[3]^2 + 
    29*ex[2]^3*ex[3]^3 + 15*ex[2]^4*ex[3]^3 + 6*ex[2]^5*ex[3]^3 - 
    6*ex[2]^2*ex[4] - 76*ex[2]^2*ex[3]*ex[4] + 31*ex[2]^3*ex[3]*ex[4] - 
    134*ex[2]^2*ex[3]^2*ex[4] + 64*ex[2]^3*ex[3]^2*ex[4] + 
    6*ex[2]^4*ex[3]^2*ex[4] - 64*ex[2]^2*ex[3]^3*ex[4] + 
    33*ex[2]^3*ex[3]^3*ex[4] + 3*ex[2]^4*ex[3]^3*ex[4] + 
    6*ex[2]^5*ex[3]^3*ex[4] + 12*ex[2]*ex[4]^2 - 23*ex[2]^2*ex[4]^2 + 
    65*ex[2]*ex[3]*ex[4]^2 - 149*ex[2]^2*ex[3]*ex[4]^2 - 
    ex[2]^3*ex[3]*ex[4]^2 + 94*ex[2]*ex[3]^2*ex[4]^2 - 
    246*ex[2]^2*ex[3]^2*ex[4]^2 + 26*ex[2]^3*ex[3]^2*ex[4]^2 - 
    12*ex[2]^4*ex[3]^2*ex[4]^2 + 41*ex[2]*ex[3]^3*ex[4]^2 - 
    120*ex[2]^2*ex[3]^3*ex[4]^2 + 27*ex[2]^3*ex[3]^3*ex[4]^2 - 
    12*ex[2]^4*ex[3]^3*ex[4]^2 - 6*ex[4]^3 + 32*ex[2]*ex[4]^3 - 
    11*ex[2]^2*ex[4]^3 - 18*ex[3]*ex[4]^3 + 145*ex[2]*ex[3]*ex[4]^3 - 
    92*ex[2]^2*ex[3]*ex[4]^3 + 6*ex[2]^3*ex[3]*ex[4]^3 - 18*ex[3]^2*ex[4]^3 + 
    194*ex[2]*ex[3]^2*ex[4]^3 - 171*ex[2]^2*ex[3]^2*ex[4]^3 + 
    29*ex[2]^3*ex[3]^2*ex[4]^3 - 6*ex[3]^3*ex[4]^3 + 
    81*ex[2]*ex[3]^3*ex[4]^3 - 90*ex[2]^2*ex[3]^3*ex[4]^3 + 
    23*ex[2]^3*ex[3]^3*ex[4]^3 - 9*ex[4]^4 + 34*ex[2]*ex[4]^4 - 
    27*ex[3]*ex[4]^4 + 125*ex[2]*ex[3]*ex[4]^4 - 34*ex[2]^2*ex[3]*ex[4]^4 - 
    27*ex[3]^2*ex[4]^4 + 148*ex[2]*ex[3]^2*ex[4]^4 - 
    68*ex[2]^2*ex[3]^2*ex[4]^4 - 9*ex[3]^3*ex[4]^4 + 
    57*ex[2]*ex[3]^3*ex[4]^4 - 34*ex[2]^2*ex[3]^3*ex[4]^4 - 3*ex[4]^5 + 
    17*ex[2]*ex[4]^5 - 9*ex[3]*ex[4]^5 + 51*ex[2]*ex[3]*ex[4]^5 - 
    9*ex[3]^2*ex[4]^5 + 51*ex[2]*ex[3]^2*ex[4]^5 - 3*ex[3]^3*ex[4]^5 + 
    17*ex[2]*ex[3]^3*ex[4]^5 + 6*ex[2]^2*ex[6] + 18*ex[2]^2*ex[3]*ex[6] - 
    63*ex[2]^3*ex[3]*ex[6] + 18*ex[2]^2*ex[3]^2*ex[6] - 
    126*ex[2]^3*ex[3]^2*ex[6] - 15*ex[2]^4*ex[3]^2*ex[6] + 
    6*ex[2]^2*ex[3]^3*ex[6] - 63*ex[2]^3*ex[3]^3*ex[6] - 
    15*ex[2]^4*ex[3]^3*ex[6] - 6*ex[2]^5*ex[3]^3*ex[6] - 
    12*ex[2]*ex[4]*ex[6] + 32*ex[2]^2*ex[4]*ex[6] - 
    36*ex[2]*ex[3]*ex[4]*ex[6] + 208*ex[2]^2*ex[3]*ex[4]*ex[6] - 
    47*ex[2]^3*ex[3]*ex[4]*ex[6] - 36*ex[2]*ex[3]^2*ex[4]*ex[6] + 
    320*ex[2]^2*ex[3]^2*ex[4]*ex[6] - 119*ex[2]^3*ex[3]^2*ex[4]*ex[6] + 
    12*ex[2]^4*ex[3]^2*ex[4]*ex[6] - 12*ex[2]*ex[3]^3*ex[4]*ex[6] + 
    144*ex[2]^2*ex[3]^3*ex[4]*ex[6] - 72*ex[2]^3*ex[3]^3*ex[4]*ex[6] + 
    12*ex[2]^4*ex[3]^3*ex[4]*ex[6] + 6*ex[4]^2*ex[6] - 
    50*ex[2]*ex[4]^2*ex[6] + 45*ex[2]^2*ex[4]^2*ex[6] + 
    18*ex[3]*ex[4]^2*ex[6] - 199*ex[2]*ex[3]*ex[4]^2*ex[6] + 
    268*ex[2]^2*ex[3]*ex[4]^2*ex[6] - 23*ex[2]^3*ex[3]*ex[4]^2*ex[6] + 
    18*ex[3]^2*ex[4]^2*ex[6] - 248*ex[2]*ex[3]^2*ex[4]^2*ex[6] + 
    421*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] - 80*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] + 
    6*ex[3]^3*ex[4]^2*ex[6] - 99*ex[2]*ex[3]^3*ex[4]^2*ex[6] + 
    198*ex[2]^2*ex[3]^3*ex[4]^2*ex[6] - 57*ex[2]^3*ex[3]^3*ex[4]^2*ex[6] + 
    18*ex[4]^3*ex[6] - 74*ex[2]*ex[4]^3*ex[6] + 17*ex[2]^2*ex[4]^3*ex[6] + 
    54*ex[3]*ex[4]^3*ex[6] - 268*ex[2]*ex[3]*ex[4]^3*ex[6] + 
    136*ex[2]^2*ex[3]*ex[4]^3*ex[6] + 54*ex[3]^2*ex[4]^3*ex[6] - 
    314*ex[2]*ex[3]^2*ex[4]^3*ex[6] + 221*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] + 
    18*ex[3]^3*ex[4]^3*ex[6] - 120*ex[2]*ex[3]^3*ex[4]^3*ex[6] + 
    102*ex[2]^2*ex[3]^3*ex[4]^3*ex[6] + 9*ex[4]^4*ex[6] - 
    51*ex[2]*ex[4]^4*ex[6] + 27*ex[3]*ex[4]^4*ex[6] - 
    153*ex[2]*ex[3]*ex[4]^4*ex[6] + 27*ex[3]^2*ex[4]^4*ex[6] - 
    153*ex[2]*ex[3]^2*ex[4]^4*ex[6] + 9*ex[3]^3*ex[4]^4*ex[6] - 
    51*ex[2]*ex[3]^3*ex[4]^4*ex[6] - 9*ex[2]^2*ex[6]^2 - 
    27*ex[2]^2*ex[3]*ex[6]^2 + 51*ex[2]^3*ex[3]*ex[6]^2 - 
    27*ex[2]^2*ex[3]^2*ex[6]^2 + 102*ex[2]^3*ex[3]^2*ex[6]^2 - 
    9*ex[2]^2*ex[3]^3*ex[6]^2 + 51*ex[2]^3*ex[3]^3*ex[6]^2 + 
    18*ex[2]*ex[4]*ex[6]^2 - 37*ex[2]^2*ex[4]*ex[6]^2 + 
    54*ex[2]*ex[3]*ex[4]*ex[6]^2 - 185*ex[2]^2*ex[3]*ex[4]*ex[6]^2 + 
    34*ex[2]^3*ex[3]*ex[4]*ex[6]^2 + 54*ex[2]*ex[3]^2*ex[4]*ex[6]^2 - 
    259*ex[2]^2*ex[3]^2*ex[4]*ex[6]^2 + 85*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 + 
    18*ex[2]*ex[3]^3*ex[4]*ex[6]^2 - 111*ex[2]^2*ex[3]^3*ex[4]*ex[6]^2 + 
    51*ex[2]^3*ex[3]^3*ex[4]*ex[6]^2 - 9*ex[4]^2*ex[6]^2 + 
    46*ex[2]*ex[4]^2*ex[6]^2 - 34*ex[2]^2*ex[4]^2*ex[6]^2 - 
    27*ex[3]*ex[4]^2*ex[6]^2 + 161*ex[2]*ex[3]*ex[4]^2*ex[6]^2 - 
    170*ex[2]^2*ex[3]*ex[4]^2*ex[6]^2 - 27*ex[3]^2*ex[4]^2*ex[6]^2 + 
    184*ex[2]*ex[3]^2*ex[4]^2*ex[6]^2 - 238*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2 - 
    9*ex[3]^3*ex[4]^2*ex[6]^2 + 69*ex[2]*ex[3]^3*ex[4]^2*ex[6]^2 - 
    102*ex[2]^2*ex[3]^3*ex[4]^2*ex[6]^2 - 9*ex[4]^3*ex[6]^2 + 
    51*ex[2]*ex[4]^3*ex[6]^2 - 27*ex[3]*ex[4]^3*ex[6]^2 + 
    153*ex[2]*ex[3]*ex[4]^3*ex[6]^2 - 27*ex[3]^2*ex[4]^3*ex[6]^2 + 
    153*ex[2]*ex[3]^2*ex[4]^3*ex[6]^2 - 9*ex[3]^3*ex[4]^3*ex[6]^2 + 
    51*ex[2]*ex[3]^3*ex[4]^3*ex[6]^2 + 3*ex[2]^2*ex[6]^3 + 
    9*ex[2]^2*ex[3]*ex[6]^3 - 17*ex[2]^3*ex[3]*ex[6]^3 + 
    9*ex[2]^2*ex[3]^2*ex[6]^3 - 34*ex[2]^3*ex[3]^2*ex[6]^3 + 
    3*ex[2]^2*ex[3]^3*ex[6]^3 - 17*ex[2]^3*ex[3]^3*ex[6]^3 - 
    6*ex[2]*ex[4]*ex[6]^3 + 17*ex[2]^2*ex[4]*ex[6]^3 - 
    18*ex[2]*ex[3]*ex[4]*ex[6]^3 + 68*ex[2]^2*ex[3]*ex[4]*ex[6]^3 - 
    18*ex[2]*ex[3]^2*ex[4]*ex[6]^3 + 85*ex[2]^2*ex[3]^2*ex[4]*ex[6]^3 - 
    6*ex[2]*ex[3]^3*ex[4]*ex[6]^3 + 34*ex[2]^2*ex[3]^3*ex[4]*ex[6]^3 + 
    3*ex[4]^2*ex[6]^3 - 17*ex[2]*ex[4]^2*ex[6]^3 + 9*ex[3]*ex[4]^2*ex[6]^3 - 
    51*ex[2]*ex[3]*ex[4]^2*ex[6]^3 + 9*ex[3]^2*ex[4]^2*ex[6]^3 - 
    51*ex[2]*ex[3]^2*ex[4]^2*ex[6]^3 + 3*ex[3]^3*ex[4]^2*ex[6]^3 - 
    17*ex[2]*ex[3]^3*ex[4]^2*ex[6]^3, 
  y[192] -> -8*ex[2]^6*ex[3]^6 - 25*ex[2]^7*ex[3]^6 - 29*ex[2]^8*ex[3]^6 - 
    15*ex[2]^9*ex[3]^6 - 3*ex[2]^10*ex[3]^6 + 23*ex[2]^5*ex[3]^5*ex[4] + 
    60*ex[2]^6*ex[3]^5*ex[4] + 53*ex[2]^7*ex[3]^5*ex[4] + 
    18*ex[2]^8*ex[3]^5*ex[4] + 2*ex[2]^9*ex[3]^5*ex[4] + 
    52*ex[2]^5*ex[3]^6*ex[4] + 184*ex[2]^6*ex[3]^6*ex[4] + 
    266*ex[2]^7*ex[3]^6*ex[4] + 202*ex[2]^8*ex[3]^6*ex[4] + 
    82*ex[2]^9*ex[3]^6*ex[4] + 14*ex[2]^10*ex[3]^6*ex[4] - 
    21*ex[2]^4*ex[3]^4*ex[4]^2 - 43*ex[2]^5*ex[3]^4*ex[4]^2 - 
    22*ex[2]^6*ex[3]^4*ex[4]^2 + ex[2]^7*ex[3]^4*ex[4]^2 + 
    ex[2]^8*ex[3]^4*ex[4]^2 - 131*ex[2]^4*ex[3]^5*ex[4]^2 - 
    389*ex[2]^5*ex[3]^5*ex[4]^2 - 430*ex[2]^6*ex[3]^5*ex[4]^2 - 
    215*ex[2]^7*ex[3]^5*ex[4]^2 - 41*ex[2]^8*ex[3]^5*ex[4]^2 + 
    2*ex[2]^9*ex[3]^5*ex[4]^2 - 128*ex[2]^4*ex[3]^6*ex[4]^2 - 
    469*ex[2]^5*ex[3]^6*ex[4]^2 - 697*ex[2]^6*ex[3]^6*ex[4]^2 - 
    513*ex[2]^7*ex[3]^6*ex[4]^2 - 157*ex[2]^8*ex[3]^6*ex[4]^2 + 
    14*ex[2]^9*ex[3]^6*ex[4]^2 + 14*ex[2]^10*ex[3]^6*ex[4]^2 + 
    3*ex[2]^3*ex[3]^3*ex[4]^3 - 4*ex[2]^4*ex[3]^3*ex[4]^3 - 
    19*ex[2]^5*ex[3]^3*ex[4]^3 - 14*ex[2]^6*ex[3]^3*ex[4]^3 - 
    2*ex[2]^7*ex[3]^3*ex[4]^3 + 109*ex[2]^3*ex[3]^4*ex[4]^3 + 
    264*ex[2]^4*ex[3]^4*ex[4]^3 + 205*ex[2]^5*ex[3]^4*ex[4]^3 + 
    58*ex[2]^6*ex[3]^4*ex[4]^3 + 12*ex[2]^7*ex[3]^4*ex[4]^3 + 
    4*ex[2]^8*ex[3]^4*ex[4]^3 + 258*ex[2]^3*ex[3]^5*ex[4]^3 + 
    775*ex[2]^4*ex[3]^5*ex[4]^3 + 836*ex[2]^5*ex[3]^5*ex[4]^3 + 
    350*ex[2]^6*ex[3]^5*ex[4]^3 + 8*ex[2]^7*ex[3]^5*ex[4]^3 - 
    17*ex[2]^8*ex[3]^5*ex[4]^3 + 6*ex[2]^9*ex[3]^5*ex[4]^3 + 
    152*ex[2]^3*ex[3]^6*ex[4]^3 + 542*ex[2]^4*ex[3]^6*ex[4]^3 + 
    738*ex[2]^5*ex[3]^6*ex[4]^3 + 392*ex[2]^6*ex[3]^6*ex[4]^3 - 
    72*ex[2]^7*ex[3]^6*ex[4]^3 - 166*ex[2]^8*ex[3]^6*ex[4]^3 - 
    50*ex[2]^9*ex[3]^6*ex[4]^3 + 7*ex[2]^2*ex[3]^2*ex[4]^4 + 
    30*ex[2]^3*ex[3]^2*ex[4]^4 + 41*ex[2]^4*ex[3]^2*ex[4]^4 + 
    20*ex[2]^5*ex[3]^2*ex[4]^4 + 2*ex[2]^6*ex[3]^2*ex[4]^4 - 
    28*ex[2]^2*ex[3]^3*ex[4]^4 - 44*ex[2]^3*ex[3]^3*ex[4]^4 - 
    6*ex[2]^4*ex[3]^3*ex[4]^4 + 8*ex[2]^5*ex[3]^3*ex[4]^4 - 
    2*ex[2]^6*ex[3]^3*ex[4]^4 - 165*ex[2]^2*ex[3]^4*ex[4]^4 - 
    406*ex[2]^3*ex[3]^4*ex[4]^4 - 335*ex[2]^4*ex[3]^4*ex[4]^4 - 
    142*ex[2]^5*ex[3]^4*ex[4]^4 - 78*ex[2]^6*ex[3]^4*ex[4]^4 - 
    30*ex[2]^7*ex[3]^4*ex[4]^4 - 218*ex[2]^2*ex[3]^5*ex[4]^4 - 
    615*ex[2]^3*ex[3]^5*ex[4]^4 - 560*ex[2]^4*ex[3]^5*ex[4]^4 - 
    108*ex[2]^5*ex[3]^5*ex[4]^4 + 70*ex[2]^6*ex[3]^5*ex[4]^4 - 
    9*ex[2]^7*ex[3]^5*ex[4]^4 - 24*ex[2]^8*ex[3]^5*ex[4]^4 - 
    88*ex[2]^2*ex[3]^6*ex[4]^4 - 283*ex[2]^3*ex[3]^6*ex[4]^4 - 
    287*ex[2]^4*ex[3]^6*ex[4]^4 + 47*ex[2]^5*ex[3]^6*ex[4]^4 + 
    323*ex[2]^6*ex[3]^6*ex[4]^4 + 244*ex[2]^7*ex[3]^6*ex[4]^4 + 
    60*ex[2]^8*ex[3]^6*ex[4]^4 - 6*ex[2]*ex[3]*ex[4]^5 - 
    26*ex[2]^2*ex[3]*ex[4]^5 - 28*ex[2]^3*ex[3]*ex[4]^5 - 
    8*ex[2]^4*ex[3]*ex[4]^5 - 7*ex[2]*ex[3]^2*ex[4]^5 - 
    38*ex[2]^2*ex[3]^2*ex[4]^5 - 61*ex[2]^3*ex[3]^2*ex[4]^5 - 
    36*ex[2]^4*ex[3]^2*ex[4]^5 - 6*ex[2]^5*ex[3]^2*ex[4]^5 + 
    35*ex[2]*ex[3]^3*ex[4]^5 + 83*ex[2]^2*ex[3]^3*ex[4]^5 + 
    89*ex[2]^3*ex[3]^3*ex[4]^5 + 69*ex[2]^4*ex[3]^3*ex[4]^5 + 
    28*ex[2]^5*ex[3]^3*ex[4]^5 + 87*ex[2]*ex[3]^4*ex[4]^5 + 
    228*ex[2]^2*ex[3]^4*ex[4]^5 + 269*ex[2]^3*ex[3]^4*ex[4]^5 + 
    268*ex[2]^4*ex[3]^4*ex[4]^5 + 206*ex[2]^5*ex[3]^4*ex[4]^5 + 
    66*ex[2]^6*ex[3]^4*ex[4]^5 + 71*ex[2]*ex[3]^5*ex[4]^5 + 
    185*ex[2]^2*ex[3]^5*ex[4]^5 + 169*ex[2]^3*ex[3]^5*ex[4]^5 + 
    104*ex[2]^4*ex[3]^5*ex[4]^5 + 122*ex[2]^5*ex[3]^5*ex[4]^5 + 
    109*ex[2]^6*ex[3]^5*ex[4]^5 + 36*ex[2]^7*ex[3]^5*ex[4]^5 + 
    20*ex[2]*ex[3]^6*ex[4]^5 + 52*ex[2]^2*ex[3]^6*ex[4]^5 + 
    22*ex[2]^3*ex[3]^6*ex[4]^5 - 78*ex[2]^4*ex[3]^6*ex[4]^5 - 
    134*ex[2]^5*ex[3]^6*ex[4]^5 - 86*ex[2]^6*ex[3]^6*ex[4]^5 - 
    20*ex[2]^7*ex[3]^6*ex[4]^5 + 2*ex[4]^6 + 8*ex[2]*ex[4]^6 + 
    4*ex[2]^2*ex[4]^6 + 5*ex[3]*ex[4]^6 + 23*ex[2]*ex[3]*ex[4]^6 + 
    26*ex[2]^2*ex[3]*ex[4]^6 + 8*ex[2]^3*ex[3]*ex[4]^6 + 
    2*ex[2]*ex[3]^2*ex[4]^6 + 8*ex[2]^2*ex[3]^2*ex[4]^6 + 
    10*ex[2]^3*ex[3]^2*ex[4]^6 + 4*ex[2]^4*ex[3]^2*ex[4]^6 - 
    10*ex[3]^3*ex[4]^6 - 59*ex[2]*ex[3]^3*ex[4]^6 - 
    130*ex[2]^2*ex[3]^3*ex[4]^6 - 123*ex[2]^3*ex[3]^3*ex[4]^6 - 
    42*ex[2]^4*ex[3]^3*ex[4]^6 - 10*ex[3]^4*ex[4]^6 - 
    79*ex[2]*ex[3]^4*ex[4]^6 - 243*ex[2]^2*ex[3]^4*ex[4]^6 - 
    347*ex[2]^3*ex[3]^4*ex[4]^6 - 231*ex[2]^4*ex[3]^4*ex[4]^6 - 
    58*ex[2]^5*ex[3]^4*ex[4]^6 - 3*ex[3]^5*ex[4]^6 - 
    40*ex[2]*ex[3]^5*ex[4]^6 - 170*ex[2]^2*ex[3]^5*ex[4]^6 - 
    317*ex[2]^3*ex[3]^5*ex[4]^6 - 293*ex[2]^4*ex[3]^5*ex[4]^6 - 
    133*ex[2]^5*ex[3]^5*ex[4]^6 - 24*ex[2]^6*ex[3]^5*ex[4]^6 - 
    7*ex[2]*ex[3]^6*ex[4]^6 - 43*ex[2]^2*ex[3]^6*ex[4]^6 - 
    95*ex[2]^3*ex[3]^6*ex[4]^6 - 99*ex[2]^4*ex[3]^6*ex[4]^6 - 
    50*ex[2]^5*ex[3]^6*ex[4]^6 - 10*ex[2]^6*ex[3]^6*ex[4]^6 + 
    6*ex[3]^2*ex[4]^7 + 12*ex[2]*ex[3]^2*ex[4]^7 + 
    6*ex[2]^2*ex[3]^2*ex[4]^7 + 24*ex[3]^3*ex[4]^7 + 
    66*ex[2]*ex[3]^3*ex[4]^7 + 60*ex[2]^2*ex[3]^3*ex[4]^7 + 
    18*ex[2]^3*ex[3]^3*ex[4]^7 + 36*ex[3]^4*ex[4]^7 + 
    126*ex[2]*ex[3]^4*ex[4]^7 + 162*ex[2]^2*ex[3]^4*ex[4]^7 + 
    90*ex[2]^3*ex[3]^4*ex[4]^7 + 18*ex[2]^4*ex[3]^4*ex[4]^7 + 
    24*ex[3]^5*ex[4]^7 + 102*ex[2]*ex[3]^5*ex[4]^7 + 
    168*ex[2]^2*ex[3]^5*ex[4]^7 + 132*ex[2]^3*ex[3]^5*ex[4]^7 + 
    48*ex[2]^4*ex[3]^5*ex[4]^7 + 6*ex[2]^5*ex[3]^5*ex[4]^7 + 
    6*ex[3]^6*ex[4]^7 + 30*ex[2]*ex[3]^6*ex[4]^7 + 
    60*ex[2]^2*ex[3]^6*ex[4]^7 + 60*ex[2]^3*ex[3]^6*ex[4]^7 + 
    30*ex[2]^4*ex[3]^6*ex[4]^7 + 6*ex[2]^5*ex[3]^6*ex[4]^7 + 
    24*ex[2]^6*ex[3]^6*ex[6] + 75*ex[2]^7*ex[3]^6*ex[6] + 
    87*ex[2]^8*ex[3]^6*ex[6] + 45*ex[2]^9*ex[3]^6*ex[6] + 
    9*ex[2]^10*ex[3]^6*ex[6] - 62*ex[2]^5*ex[3]^5*ex[4]*ex[6] - 
    161*ex[2]^6*ex[3]^5*ex[4]*ex[6] - 140*ex[2]^7*ex[3]^5*ex[4]*ex[6] - 
    45*ex[2]^8*ex[3]^5*ex[4]*ex[6] - 4*ex[2]^9*ex[3]^5*ex[4]*ex[6] - 
    136*ex[2]^5*ex[3]^6*ex[4]*ex[6] - 468*ex[2]^6*ex[3]^6*ex[4]*ex[6] - 
    648*ex[2]^7*ex[3]^6*ex[4]*ex[6] - 464*ex[2]^8*ex[3]^6*ex[4]*ex[6] - 
    176*ex[2]^9*ex[3]^6*ex[4]*ex[6] - 28*ex[2]^10*ex[3]^6*ex[4]*ex[6] + 
    53*ex[2]^4*ex[3]^4*ex[4]^2*ex[6] + 116*ex[2]^5*ex[3]^4*ex[4]^2*ex[6] + 
    74*ex[2]^6*ex[3]^4*ex[4]^2*ex[6] + 12*ex[2]^7*ex[3]^4*ex[4]^2*ex[6] + 
    ex[2]^8*ex[3]^4*ex[4]^2*ex[6] + 313*ex[2]^4*ex[3]^5*ex[4]^2*ex[6] + 
    920*ex[2]^5*ex[3]^5*ex[4]^2*ex[6] + 999*ex[2]^6*ex[3]^5*ex[4]^2*ex[6] + 
    488*ex[2]^7*ex[3]^5*ex[4]^2*ex[6] + 94*ex[2]^8*ex[3]^5*ex[4]^2*ex[6] - 
    2*ex[2]^9*ex[3]^5*ex[4]^2*ex[6] + 304*ex[2]^4*ex[3]^6*ex[4]^2*ex[6] + 
    1105*ex[2]^5*ex[3]^6*ex[4]^2*ex[6] + 1645*ex[2]^6*ex[3]^6*ex[4]^2*ex[6] + 
    1261*ex[2]^7*ex[3]^6*ex[4]^2*ex[6] + 473*ex[2]^8*ex[3]^6*ex[4]^2*ex[6] + 
    42*ex[2]^9*ex[3]^6*ex[4]^2*ex[6] - 14*ex[2]^10*ex[3]^6*ex[4]^2*ex[6] - 
    14*ex[2]^3*ex[3]^3*ex[4]^3*ex[6] - 20*ex[2]^4*ex[3]^3*ex[4]^3*ex[6] + 
    4*ex[2]^5*ex[3]^3*ex[4]^3*ex[6] + 12*ex[2]^6*ex[3]^3*ex[4]^3*ex[6] + 
    2*ex[2]^7*ex[3]^3*ex[4]^3*ex[6] - 248*ex[2]^3*ex[3]^4*ex[4]^3*ex[6] - 
    618*ex[2]^4*ex[3]^4*ex[4]^3*ex[6] - 493*ex[2]^5*ex[3]^4*ex[4]^3*ex[6] - 
    122*ex[2]^6*ex[3]^4*ex[4]^3*ex[6] + 3*ex[2]^7*ex[3]^4*ex[4]^3*ex[6] + 
    2*ex[2]^8*ex[3]^4*ex[4]^3*ex[6] - 570*ex[2]^3*ex[3]^5*ex[4]^3*ex[6] - 
    1750*ex[2]^4*ex[3]^5*ex[4]^3*ex[6] - 1967*ex[2]^5*ex[3]^5*ex[4]^3*ex[6] - 
    911*ex[2]^6*ex[3]^5*ex[4]^3*ex[6] - 71*ex[2]^7*ex[3]^5*ex[4]^3*ex[6] + 
    53*ex[2]^8*ex[3]^5*ex[4]^3*ex[6] - 336*ex[2]^3*ex[3]^6*ex[4]^3*ex[6] - 
    1240*ex[2]^4*ex[3]^6*ex[4]^3*ex[6] - 1840*ex[2]^5*ex[3]^6*ex[4]^3*ex[6] - 
    1304*ex[2]^6*ex[3]^6*ex[4]^3*ex[6] - 312*ex[2]^7*ex[3]^6*ex[4]^3*ex[6] + 
    112*ex[2]^8*ex[3]^6*ex[4]^3*ex[6] + 56*ex[2]^9*ex[3]^6*ex[4]^3*ex[6] - 
    5*ex[2]^2*ex[3]^2*ex[4]^4*ex[6] - 28*ex[2]^3*ex[3]^2*ex[4]^4*ex[6] - 
    43*ex[2]^4*ex[3]^2*ex[4]^4*ex[6] - 22*ex[2]^5*ex[3]^2*ex[4]^4*ex[6] - 
    2*ex[2]^6*ex[3]^2*ex[4]^4*ex[6] + 74*ex[2]^2*ex[3]^3*ex[4]^4*ex[6] + 
    136*ex[2]^3*ex[3]^3*ex[4]^4*ex[6] + 40*ex[2]^4*ex[3]^3*ex[4]^4*ex[6] - 
    32*ex[2]^5*ex[3]^3*ex[4]^4*ex[6] - 10*ex[2]^6*ex[3]^3*ex[4]^4*ex[6] + 
    347*ex[2]^2*ex[3]^4*ex[4]^4*ex[6] + 859*ex[2]^3*ex[3]^4*ex[4]^4*ex[6] + 
    623*ex[2]^4*ex[3]^4*ex[4]^4*ex[6] + 51*ex[2]^5*ex[3]^4*ex[4]^4*ex[6] - 
    66*ex[2]^6*ex[3]^4*ex[4]^4*ex[6] - 6*ex[2]^7*ex[3]^4*ex[4]^4*ex[6] + 
    452*ex[2]^2*ex[3]^5*ex[4]^4*ex[6] + 1340*ex[2]^3*ex[3]^5*ex[4]^4*ex[6] + 
    1307*ex[2]^4*ex[3]^5*ex[4]^4*ex[6] + 255*ex[2]^5*ex[3]^5*ex[4]^4*ex[6] - 
    311*ex[2]^6*ex[3]^5*ex[4]^4*ex[6] - 147*ex[2]^7*ex[3]^5*ex[4]^4*ex[6] + 
    184*ex[2]^2*ex[3]^6*ex[4]^4*ex[6] + 645*ex[2]^3*ex[3]^6*ex[4]^4*ex[6] + 
    825*ex[2]^4*ex[3]^6*ex[4]^4*ex[6] + 311*ex[2]^5*ex[3]^6*ex[4]^4*ex[6] - 
    277*ex[2]^6*ex[3]^6*ex[4]^4*ex[6] - 308*ex[2]^7*ex[3]^6*ex[4]^4*ex[6] - 
    84*ex[2]^8*ex[3]^6*ex[4]^4*ex[6] + 6*ex[2]*ex[3]*ex[4]^5*ex[6] + 
    26*ex[2]^2*ex[3]*ex[4]^5*ex[6] + 28*ex[2]^3*ex[3]*ex[4]^5*ex[6] + 
    8*ex[2]^4*ex[3]*ex[4]^5*ex[6] + 2*ex[2]*ex[3]^2*ex[4]^5*ex[6] + 
    34*ex[2]^2*ex[3]^2*ex[4]^5*ex[6] + 68*ex[2]^3*ex[3]^2*ex[4]^5*ex[6] + 
    42*ex[2]^4*ex[3]^2*ex[4]^5*ex[6] + 6*ex[2]^5*ex[3]^2*ex[4]^5*ex[6] - 
    70*ex[2]*ex[3]^3*ex[4]^5*ex[6] - 115*ex[2]^2*ex[3]^3*ex[4]^5*ex[6] - 
    6*ex[2]^3*ex[3]^3*ex[4]^5*ex[6] + 53*ex[2]^4*ex[3]^3*ex[4]^5*ex[6] + 
    14*ex[2]^5*ex[3]^3*ex[4]^5*ex[6] - 162*ex[2]*ex[3]^4*ex[4]^5*ex[6] - 
    328*ex[2]^2*ex[3]^4*ex[4]^5*ex[6] - 63*ex[2]^3*ex[3]^4*ex[4]^5*ex[6] + 
    216*ex[2]^4*ex[3]^4*ex[4]^5*ex[6] + 119*ex[2]^5*ex[3]^4*ex[4]^5*ex[6] + 
    6*ex[2]^6*ex[3]^4*ex[4]^5*ex[6] - 136*ex[2]*ex[3]^5*ex[4]^5*ex[6] - 
    305*ex[2]^2*ex[3]^5*ex[4]^5*ex[6] - 9*ex[2]^3*ex[3]^5*ex[4]^5*ex[6] + 
    496*ex[2]^4*ex[3]^5*ex[4]^5*ex[6] + 479*ex[2]^5*ex[3]^5*ex[4]^5*ex[6] + 
    143*ex[2]^6*ex[3]^5*ex[4]^5*ex[6] - 40*ex[2]*ex[3]^6*ex[4]^5*ex[6] - 
    100*ex[2]^2*ex[3]^6*ex[4]^5*ex[6] + 8*ex[2]^3*ex[3]^6*ex[4]^5*ex[6] + 
    296*ex[2]^4*ex[3]^6*ex[4]^5*ex[6] + 424*ex[2]^5*ex[3]^6*ex[4]^5*ex[6] + 
    252*ex[2]^6*ex[3]^6*ex[4]^5*ex[6] + 56*ex[2]^7*ex[3]^6*ex[4]^5*ex[6] - 
    2*ex[4]^6*ex[6] - 8*ex[2]*ex[4]^6*ex[6] - 4*ex[2]^2*ex[4]^6*ex[6] - 
    5*ex[3]*ex[4]^6*ex[6] - 23*ex[2]*ex[3]*ex[4]^6*ex[6] - 
    26*ex[2]^2*ex[3]*ex[4]^6*ex[6] - 8*ex[2]^3*ex[3]*ex[4]^6*ex[6] - 
    14*ex[2]*ex[3]^2*ex[4]^6*ex[6] - 32*ex[2]^2*ex[3]^2*ex[4]^6*ex[6] - 
    22*ex[2]^3*ex[3]^2*ex[4]^6*ex[6] - 4*ex[2]^4*ex[3]^2*ex[4]^6*ex[6] + 
    10*ex[3]^3*ex[4]^6*ex[6] - ex[2]*ex[3]^3*ex[4]^6*ex[6] - 
    38*ex[2]^2*ex[3]^3*ex[4]^6*ex[6] - 33*ex[2]^3*ex[3]^3*ex[4]^6*ex[6] - 
    6*ex[2]^4*ex[3]^3*ex[4]^6*ex[6] + 10*ex[3]^4*ex[4]^6*ex[6] - 
    29*ex[2]*ex[3]^4*ex[4]^6*ex[6] - 141*ex[2]^2*ex[3]^4*ex[4]^6*ex[6] - 
    157*ex[2]^3*ex[3]^4*ex[4]^6*ex[6] - 57*ex[2]^4*ex[3]^4*ex[4]^6*ex[6] - 
    2*ex[2]^5*ex[3]^4*ex[4]^6*ex[6] + 3*ex[3]^5*ex[4]^6*ex[6] - 
    44*ex[2]*ex[3]^5*ex[4]^6*ex[6] - 190*ex[2]^2*ex[3]^5*ex[4]^6*ex[6] - 
    283*ex[2]^3*ex[3]^5*ex[4]^6*ex[6] - 187*ex[2]^4*ex[3]^5*ex[4]^6*ex[6] - 
    47*ex[2]^5*ex[3]^5*ex[4]^6*ex[6] - 17*ex[2]*ex[3]^6*ex[4]^6*ex[6] - 
    77*ex[2]^2*ex[3]^6*ex[4]^6*ex[6] - 145*ex[2]^3*ex[3]^6*ex[4]^6*ex[6] - 
    141*ex[2]^4*ex[3]^6*ex[4]^6*ex[6] - 70*ex[2]^5*ex[3]^6*ex[4]^6*ex[6] - 
    14*ex[2]^6*ex[3]^6*ex[4]^6*ex[6] - 24*ex[2]^6*ex[3]^6*ex[6]^2 - 
    75*ex[2]^7*ex[3]^6*ex[6]^2 - 87*ex[2]^8*ex[3]^6*ex[6]^2 - 
    45*ex[2]^9*ex[3]^6*ex[6]^2 - 9*ex[2]^10*ex[3]^6*ex[6]^2 + 
    55*ex[2]^5*ex[3]^5*ex[4]*ex[6]^2 + 142*ex[2]^6*ex[3]^5*ex[4]*ex[6]^2 + 
    121*ex[2]^7*ex[3]^5*ex[4]*ex[6]^2 + 36*ex[2]^8*ex[3]^5*ex[4]*ex[6]^2 + 
    2*ex[2]^9*ex[3]^5*ex[4]*ex[6]^2 + 116*ex[2]^5*ex[3]^6*ex[4]*ex[6]^2 + 
    384*ex[2]^6*ex[3]^6*ex[4]*ex[6]^2 + 498*ex[2]^7*ex[3]^6*ex[4]*ex[6]^2 + 
    322*ex[2]^8*ex[3]^6*ex[4]*ex[6]^2 + 106*ex[2]^9*ex[3]^6*ex[4]*ex[6]^2 + 
    14*ex[2]^10*ex[3]^6*ex[4]*ex[6]^2 - 40*ex[2]^4*ex[3]^4*ex[4]^2*ex[6]^2 - 
    89*ex[2]^5*ex[3]^4*ex[4]^2*ex[6]^2 - 60*ex[2]^6*ex[3]^4*ex[4]^2*ex[6]^2 - 
    13*ex[2]^7*ex[3]^4*ex[4]^2*ex[6]^2 - 2*ex[2]^8*ex[3]^4*ex[4]^2*ex[6]^2 - 
    230*ex[2]^4*ex[3]^5*ex[4]^2*ex[6]^2 - 654*ex[2]^5*ex[3]^5*ex[4]^2*
     ex[6]^2 - 671*ex[2]^6*ex[3]^5*ex[4]^2*ex[6]^2 - 
    300*ex[2]^7*ex[3]^5*ex[4]^2*ex[6]^2 - 53*ex[2]^8*ex[3]^5*ex[4]^2*
     ex[6]^2 - 224*ex[2]^4*ex[3]^6*ex[4]^2*ex[6]^2 - 
    786*ex[2]^5*ex[3]^6*ex[4]^2*ex[6]^2 - 1122*ex[2]^6*ex[3]^6*ex[4]^2*
     ex[6]^2 - 838*ex[2]^7*ex[3]^6*ex[4]^2*ex[6]^2 - 
    334*ex[2]^8*ex[3]^6*ex[4]^2*ex[6]^2 - 56*ex[2]^9*ex[3]^6*ex[4]^2*
     ex[6]^2 + 11*ex[2]^3*ex[3]^3*ex[4]^3*ex[6]^2 + 
    24*ex[2]^4*ex[3]^3*ex[4]^3*ex[6]^2 + 15*ex[2]^5*ex[3]^3*ex[4]^3*ex[6]^2 + 
    2*ex[2]^6*ex[3]^3*ex[4]^3*ex[6]^2 + 155*ex[2]^3*ex[3]^4*ex[4]^3*ex[6]^2 + 
    392*ex[2]^4*ex[3]^4*ex[4]^3*ex[6]^2 + 328*ex[2]^5*ex[3]^4*ex[4]^3*
     ex[6]^2 + 100*ex[2]^6*ex[3]^4*ex[4]^3*ex[6]^2 + 
    9*ex[2]^7*ex[3]^4*ex[4]^3*ex[6]^2 + 360*ex[2]^3*ex[3]^5*ex[4]^3*ex[6]^2 + 
    1110*ex[2]^4*ex[3]^5*ex[4]^3*ex[6]^2 + 1287*ex[2]^5*ex[3]^5*ex[4]^3*
     ex[6]^2 + 684*ex[2]^6*ex[3]^5*ex[4]^3*ex[6]^2 + 
    147*ex[2]^7*ex[3]^5*ex[4]^3*ex[6]^2 + 216*ex[2]^3*ex[3]^6*ex[4]^3*
     ex[6]^2 + 804*ex[2]^4*ex[3]^6*ex[4]^3*ex[6]^2 + 
    1248*ex[2]^5*ex[3]^6*ex[4]^3*ex[6]^2 + 1032*ex[2]^6*ex[3]^6*ex[4]^3*
     ex[6]^2 + 456*ex[2]^7*ex[3]^6*ex[4]^3*ex[6]^2 + 
    84*ex[2]^8*ex[3]^6*ex[4]^3*ex[6]^2 - 2*ex[2]^2*ex[3]^2*ex[4]^4*ex[6]^2 - 
    2*ex[2]^3*ex[3]^2*ex[4]^4*ex[6]^2 + 2*ex[2]^4*ex[3]^2*ex[4]^4*ex[6]^2 + 
    2*ex[2]^5*ex[3]^2*ex[4]^4*ex[6]^2 - 46*ex[2]^2*ex[3]^3*ex[4]^4*ex[6]^2 - 
    104*ex[2]^3*ex[3]^3*ex[4]^4*ex[6]^2 - 70*ex[2]^4*ex[3]^3*ex[4]^4*
     ex[6]^2 - 12*ex[2]^5*ex[3]^3*ex[4]^4*ex[6]^2 - 
    190*ex[2]^2*ex[3]^4*ex[4]^4*ex[6]^2 - 517*ex[2]^3*ex[3]^4*ex[4]^4*
     ex[6]^2 - 476*ex[2]^4*ex[3]^4*ex[4]^4*ex[6]^2 - 
    161*ex[2]^5*ex[3]^4*ex[4]^4*ex[6]^2 - 12*ex[2]^6*ex[3]^4*ex[4]^4*
     ex[6]^2 - 250*ex[2]^2*ex[3]^5*ex[4]^4*ex[6]^2 - 
    826*ex[2]^3*ex[3]^5*ex[4]^4*ex[6]^2 - 1045*ex[2]^4*ex[3]^5*ex[4]^4*
     ex[6]^2 - 612*ex[2]^5*ex[3]^5*ex[4]^4*ex[6]^2 - 
    143*ex[2]^6*ex[3]^5*ex[4]^4*ex[6]^2 - 104*ex[2]^2*ex[3]^6*ex[4]^4*
     ex[6]^2 - 411*ex[2]^3*ex[3]^6*ex[4]^4*ex[6]^2 - 
    687*ex[2]^4*ex[3]^6*ex[4]^4*ex[6]^2 - 613*ex[2]^5*ex[3]^6*ex[4]^4*
     ex[6]^2 - 289*ex[2]^6*ex[3]^6*ex[4]^4*ex[6]^2 - 
    56*ex[2]^7*ex[3]^6*ex[4]^4*ex[6]^2 + 5*ex[2]*ex[3]^2*ex[4]^5*ex[6]^2 + 
    10*ex[2]^2*ex[3]^2*ex[4]^5*ex[6]^2 + 5*ex[2]^3*ex[3]^2*ex[4]^5*ex[6]^2 + 
    35*ex[2]*ex[3]^3*ex[4]^5*ex[6]^2 + 80*ex[2]^2*ex[3]^3*ex[4]^5*ex[6]^2 + 
    55*ex[2]^3*ex[3]^3*ex[4]^5*ex[6]^2 + 10*ex[2]^4*ex[3]^3*ex[4]^5*ex[6]^2 + 
    75*ex[2]*ex[3]^4*ex[4]^5*ex[6]^2 + 214*ex[2]^2*ex[3]^4*ex[4]^5*ex[6]^2 + 
    208*ex[2]^3*ex[3]^4*ex[4]^5*ex[6]^2 + 74*ex[2]^4*ex[3]^4*ex[4]^5*
     ex[6]^2 + 5*ex[2]^5*ex[3]^4*ex[4]^5*ex[6]^2 + 
    65*ex[2]*ex[3]^5*ex[4]^5*ex[6]^2 + 228*ex[2]^2*ex[3]^5*ex[4]^5*ex[6]^2 + 
    308*ex[2]^3*ex[3]^5*ex[4]^5*ex[6]^2 + 192*ex[2]^4*ex[3]^5*ex[4]^5*
     ex[6]^2 + 47*ex[2]^5*ex[3]^5*ex[4]^5*ex[6]^2 + 
    20*ex[2]*ex[3]^6*ex[4]^5*ex[6]^2 + 84*ex[2]^2*ex[3]^6*ex[4]^5*ex[6]^2 + 
    150*ex[2]^3*ex[3]^6*ex[4]^5*ex[6]^2 + 142*ex[2]^4*ex[3]^6*ex[4]^5*
     ex[6]^2 + 70*ex[2]^5*ex[3]^6*ex[4]^5*ex[6]^2 + 
    14*ex[2]^6*ex[3]^6*ex[4]^5*ex[6]^2 + 8*ex[2]^6*ex[3]^6*ex[6]^3 + 
    25*ex[2]^7*ex[3]^6*ex[6]^3 + 29*ex[2]^8*ex[3]^6*ex[6]^3 + 
    15*ex[2]^9*ex[3]^6*ex[6]^3 + 3*ex[2]^10*ex[3]^6*ex[6]^3 - 
    16*ex[2]^5*ex[3]^5*ex[4]*ex[6]^3 - 41*ex[2]^6*ex[3]^5*ex[4]*ex[6]^3 - 
    34*ex[2]^7*ex[3]^5*ex[4]*ex[6]^3 - 9*ex[2]^8*ex[3]^5*ex[4]*ex[6]^3 - 
    32*ex[2]^5*ex[3]^6*ex[4]*ex[6]^3 - 100*ex[2]^6*ex[3]^6*ex[4]*ex[6]^3 - 
    116*ex[2]^7*ex[3]^6*ex[4]*ex[6]^3 - 60*ex[2]^8*ex[3]^6*ex[4]*ex[6]^3 - 
    12*ex[2]^9*ex[3]^6*ex[4]*ex[6]^3 + 8*ex[2]^4*ex[3]^4*ex[4]^2*ex[6]^3 + 
    16*ex[2]^5*ex[3]^4*ex[4]^2*ex[6]^3 + 8*ex[2]^6*ex[3]^4*ex[4]^2*ex[6]^3 + 
    48*ex[2]^4*ex[3]^5*ex[4]^2*ex[6]^3 + 123*ex[2]^5*ex[3]^5*ex[4]^2*
     ex[6]^3 + 102*ex[2]^6*ex[3]^5*ex[4]^2*ex[6]^3 + 
    27*ex[2]^7*ex[3]^5*ex[4]^2*ex[6]^3 + 48*ex[2]^4*ex[3]^6*ex[4]^2*ex[6]^3 + 
    150*ex[2]^5*ex[3]^6*ex[4]^2*ex[6]^3 + 174*ex[2]^6*ex[3]^6*ex[4]^2*
     ex[6]^3 + 90*ex[2]^7*ex[3]^6*ex[4]^2*ex[6]^3 + 
    18*ex[2]^8*ex[3]^6*ex[4]^2*ex[6]^3 - 16*ex[2]^3*ex[3]^4*ex[4]^3*ex[6]^3 - 
    32*ex[2]^4*ex[3]^4*ex[4]^3*ex[6]^3 - 16*ex[2]^5*ex[3]^4*ex[4]^3*ex[6]^3 - 
    48*ex[2]^3*ex[3]^5*ex[4]^3*ex[6]^3 - 123*ex[2]^4*ex[3]^5*ex[4]^3*
     ex[6]^3 - 102*ex[2]^5*ex[3]^5*ex[4]^3*ex[6]^3 - 
    27*ex[2]^6*ex[3]^5*ex[4]^3*ex[6]^3 - 32*ex[2]^3*ex[3]^6*ex[4]^3*ex[6]^3 - 
    100*ex[2]^4*ex[3]^6*ex[4]^3*ex[6]^3 - 116*ex[2]^5*ex[3]^6*ex[4]^3*
     ex[6]^3 - 60*ex[2]^6*ex[3]^6*ex[4]^3*ex[6]^3 - 
    12*ex[2]^7*ex[3]^6*ex[4]^3*ex[6]^3 + 8*ex[2]^2*ex[3]^4*ex[4]^4*ex[6]^3 + 
    16*ex[2]^3*ex[3]^4*ex[4]^4*ex[6]^3 + 8*ex[2]^4*ex[3]^4*ex[4]^4*ex[6]^3 + 
    16*ex[2]^2*ex[3]^5*ex[4]^4*ex[6]^3 + 41*ex[2]^3*ex[3]^5*ex[4]^4*ex[6]^3 + 
    34*ex[2]^4*ex[3]^5*ex[4]^4*ex[6]^3 + 9*ex[2]^5*ex[3]^5*ex[4]^4*ex[6]^3 + 
    8*ex[2]^2*ex[3]^6*ex[4]^4*ex[6]^3 + 25*ex[2]^3*ex[3]^6*ex[4]^4*ex[6]^3 + 
    29*ex[2]^4*ex[3]^6*ex[4]^4*ex[6]^3 + 15*ex[2]^5*ex[3]^6*ex[4]^4*ex[6]^3 + 
    3*ex[2]^6*ex[3]^6*ex[4]^4*ex[6]^3, 
  y[193] -> -46*ex[2]^2 - 12*ex[2]^2*ex[3] - 12*ex[2]^3*ex[3] - 
    3*ex[2]^2*ex[3]^2 - 6*ex[2]^3*ex[3]^2 - 3*ex[2]^4*ex[3]^2 + 
    12*ex[2]*ex[4] + 18*ex[2]*ex[3]*ex[4] + 18*ex[2]^2*ex[3]*ex[4] + 
    6*ex[2]*ex[3]^2*ex[4] + 12*ex[2]^2*ex[3]^2*ex[4] + 
    6*ex[2]^3*ex[3]^2*ex[4] - 3*ex[4]^2 - 6*ex[3]*ex[4]^2 - 
    6*ex[2]*ex[3]*ex[4]^2 - 3*ex[3]^2*ex[4]^2 - 6*ex[2]*ex[3]^2*ex[4]^2 - 
    3*ex[2]^2*ex[3]^2*ex[4]^2, y[194] -> 4*ex[2]^2 + 5*ex[2]^2*ex[3] + 
    5*ex[2]^3*ex[3] + ex[2]^2*ex[3]^2 + 2*ex[2]^3*ex[3]^2 + ex[2]^4*ex[3]^2 - 
    5*ex[2]*ex[4] - 3*ex[2]^2*ex[4] - 7*ex[2]*ex[3]*ex[4] - 
    8*ex[2]^2*ex[3]*ex[4] - ex[2]^3*ex[3]*ex[4] - 2*ex[2]*ex[3]^2*ex[4] - 
    4*ex[2]^2*ex[3]^2*ex[4] - 2*ex[2]^3*ex[3]^2*ex[4] + ex[4]^2 + 
    ex[2]*ex[4]^2 + 2*ex[3]*ex[4]^2 + 3*ex[2]*ex[3]*ex[4]^2 + 
    ex[2]^2*ex[3]*ex[4]^2 + ex[3]^2*ex[4]^2 + 2*ex[2]*ex[3]^2*ex[4]^2 + 
    ex[2]^2*ex[3]^2*ex[4]^2, y[195] -> 46*ex[2]^2 + 92*ex[2]^2*ex[3] + 
    92*ex[2]^3*ex[3] + 46*ex[2]^2*ex[3]^2 + 92*ex[2]^3*ex[3]^2 + 
    46*ex[2]^4*ex[3]^2 - 92*ex[2]*ex[4] - 80*ex[2]^2*ex[4] - 
    184*ex[2]*ex[3]*ex[4] - 264*ex[2]^2*ex[3]*ex[4] - 
    80*ex[2]^3*ex[3]*ex[4] - 92*ex[2]*ex[3]^2*ex[4] - 
    184*ex[2]^2*ex[3]^2*ex[4] - 92*ex[2]^3*ex[3]^2*ex[4] + 46*ex[4]^2 + 
    80*ex[2]*ex[4]^2 + 37*ex[2]^2*ex[4]^2 + 92*ex[3]*ex[4]^2 + 
    172*ex[2]*ex[3]*ex[4]^2 + 80*ex[2]^2*ex[3]*ex[4]^2 + 46*ex[3]^2*ex[4]^2 + 
    92*ex[2]*ex[3]^2*ex[4]^2 + 46*ex[2]^2*ex[3]^2*ex[4]^2, 
  y[196] -> 11*ex[2]^2 - 12*ex[2]^2*ex[3] - 3*ex[2]^2*ex[3]^2 + 
    12*ex[2]*ex[4] + 18*ex[2]*ex[3]*ex[4] + 6*ex[2]*ex[3]^2*ex[4] - 
    3*ex[4]^2 - 6*ex[3]*ex[4]^2 - 3*ex[3]^2*ex[4]^2, 
  y[197] -> 4*ex[2] + ex[2]*ex[3] - ex[4] - ex[3]*ex[4], 
  y[198] -> ex[2] + 4*ex[2]^2 + 2*ex[2]*ex[3] + 6*ex[2]^2*ex[3] + 
    ex[2]*ex[3]^2 + 2*ex[2]^2*ex[3]^2 + ex[2]^3*ex[3]^2 - ex[4] - 
    4*ex[2]*ex[4] - 2*ex[3]*ex[4] - 6*ex[2]*ex[3]*ex[4] - ex[3]^2*ex[4] - 
    2*ex[2]*ex[3]^2*ex[4] - ex[2]^2*ex[3]^2*ex[4] - 4*ex[2]^2*ex[6] - 
    4*ex[2]^2*ex[3]*ex[6], y[199] -> -ex[2]^2 - 4*ex[2]^3 - 2*ex[2]^2*ex[3] - 
    6*ex[2]^3*ex[3] - ex[2]^2*ex[3]^2 - 2*ex[2]^3*ex[3]^2 - ex[2]^4*ex[3]^2 + 
    2*ex[2]*ex[4] + 6*ex[2]^2*ex[4] - 4*ex[2]^3*ex[4] + 4*ex[2]*ex[3]*ex[4] + 
    10*ex[2]^2*ex[3]*ex[4] - 2*ex[2]^3*ex[3]*ex[4] + 2*ex[2]*ex[3]^2*ex[4] + 
    4*ex[2]^2*ex[3]^2*ex[4] + 2*ex[2]^3*ex[3]^2*ex[4] - ex[4]^2 - 
    2*ex[2]*ex[4]^2 + 3*ex[2]^2*ex[4]^2 - 2*ex[3]*ex[4]^2 - 
    4*ex[2]*ex[3]*ex[4]^2 + 2*ex[2]^2*ex[3]*ex[4]^2 - ex[3]^2*ex[4]^2 - 
    2*ex[2]*ex[3]^2*ex[4]^2 - ex[2]^2*ex[3]^2*ex[4]^2 + 4*ex[2]^3*ex[6] + 
    4*ex[2]^3*ex[3]*ex[6] - 4*ex[2]^2*ex[4]*ex[6] - 
    4*ex[2]^2*ex[3]*ex[4]*ex[6], y[200] -> 4*ex[2]^2*ex[3] - 4*ex[2]*ex[4] - 
    8*ex[2]*ex[3]*ex[4] + 3*ex[4]^2 + 4*ex[3]*ex[4]^2 + 4*ex[2]*ex[3]*ex[6] - 
    2*ex[4]*ex[6] - 4*ex[3]*ex[4]*ex[6] - ex[6]^2, 
  y[201] -> -(ex[2]*ex[3]) + ex[3]*ex[4] + ex[6] + ex[3]*ex[6] + 
    2*ex[2]*ex[3]*ex[6], y[202] -> 4*ex[2]^3*ex[3] + ex[2]^2*ex[3]^2 + 
    2*ex[2]^3*ex[3]^2 + ex[2]^4*ex[3]^2 - 8*ex[2]^2*ex[3]*ex[4] - 
    2*ex[2]*ex[3]^2*ex[4] - 4*ex[2]^2*ex[3]^2*ex[4] - 
    2*ex[2]^3*ex[3]^2*ex[4] + 4*ex[2]*ex[3]*ex[4]^2 + ex[3]^2*ex[4]^2 + 
    2*ex[2]*ex[3]^2*ex[4]^2 + ex[2]^2*ex[3]^2*ex[4]^2 + 
    2*ex[2]^2*ex[3]*ex[6] - 2*ex[2]^3*ex[3]*ex[6] - 
    2*ex[2]*ex[3]*ex[4]*ex[6] + 2*ex[2]^2*ex[3]*ex[4]*ex[6] + 
    ex[2]^2*ex[6]^2, y[203] -> ex[2]^2*ex[3]^2 + 2*ex[2]^3*ex[3]^2 - 
    3*ex[2]*ex[3]^2*ex[4] - 4*ex[2]^2*ex[3]^2*ex[4] + 2*ex[3]^2*ex[4]^2 + 
    2*ex[2]*ex[3]^2*ex[4]^2 + 2*ex[2]*ex[3]*ex[6] + 4*ex[2]^2*ex[3]*ex[6] + 
    3*ex[2]*ex[3]^2*ex[6] + 4*ex[2]^2*ex[3]^2*ex[6] - ex[3]*ex[4]*ex[6] - 
    4*ex[2]*ex[3]*ex[4]*ex[6] - 2*ex[3]^2*ex[4]*ex[6] - 
    2*ex[2]*ex[3]^2*ex[4]*ex[6] + ex[6]^2 + 2*ex[2]*ex[6]^2 + ex[3]*ex[6]^2 + 
    4*ex[2]*ex[3]*ex[6]^2, y[204] -> ex[2]^4*ex[3]^2 - 
    4*ex[2]^3*ex[3]^2*ex[4] + 6*ex[2]^2*ex[3]^2*ex[4]^2 - 
    4*ex[2]*ex[3]^2*ex[4]^3 + ex[3]^2*ex[4]^4 + 2*ex[2]^3*ex[3]*ex[6] + 
    2*ex[2]^3*ex[3]^2*ex[6] - 4*ex[2]^2*ex[4]*ex[6] - 
    8*ex[2]^2*ex[3]*ex[4]*ex[6] - 6*ex[2]^2*ex[3]^2*ex[4]*ex[6] + 
    8*ex[2]*ex[4]^2*ex[6] + 10*ex[2]*ex[3]*ex[4]^2*ex[6] + 
    6*ex[2]*ex[3]^2*ex[4]^2*ex[6] - 4*ex[4]^3*ex[6] - 4*ex[3]*ex[4]^3*ex[6] - 
    2*ex[3]^2*ex[4]^3*ex[6] + ex[2]^2*ex[6]^2 + 2*ex[2]^2*ex[3]*ex[6]^2 + 
    ex[2]^2*ex[3]^2*ex[6]^2 - 4*ex[2]*ex[4]*ex[6]^2 - 
    6*ex[2]*ex[3]*ex[4]*ex[6]^2 - 2*ex[2]*ex[3]^2*ex[4]*ex[6]^2 + 
    4*ex[4]^2*ex[6]^2 + 4*ex[3]*ex[4]^2*ex[6]^2 + ex[3]^2*ex[4]^2*ex[6]^2, 
  y[205] -> ex[2]^4*ex[3]^2 - 2*ex[2]^3*ex[3]^2*ex[4] + 
    2*ex[2]^4*ex[3]^2*ex[4] + ex[2]^2*ex[3]^2*ex[4]^2 - 
    4*ex[2]^3*ex[3]^2*ex[4]^2 + ex[2]^4*ex[3]^2*ex[4]^2 + 
    2*ex[2]^2*ex[3]^2*ex[4]^3 - 2*ex[2]^3*ex[3]^2*ex[4]^3 + 
    ex[2]^2*ex[3]^2*ex[4]^4 + 2*ex[2]^3*ex[3]*ex[6] + 
    2*ex[2]^3*ex[3]^2*ex[6] - 4*ex[2]^2*ex[4]*ex[6] - 
    8*ex[2]^2*ex[3]*ex[4]*ex[6] - 4*ex[2]^2*ex[3]^2*ex[4]*ex[6] + 
    2*ex[2]^3*ex[3]^2*ex[4]*ex[6] + 4*ex[2]*ex[4]^2*ex[6] - 
    4*ex[2]^2*ex[4]^2*ex[6] + 6*ex[2]*ex[3]*ex[4]^2*ex[6] - 
    6*ex[2]^2*ex[3]*ex[4]^2*ex[6] - 2*ex[2]^3*ex[3]*ex[4]^2*ex[6] + 
    2*ex[2]*ex[3]^2*ex[4]^2*ex[6] - 4*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 
    4*ex[2]*ex[4]^3*ex[6] + 6*ex[2]*ex[3]*ex[4]^3*ex[6] + 
    2*ex[2]^2*ex[3]*ex[4]^3*ex[6] + 2*ex[2]*ex[3]^2*ex[4]^3*ex[6] + 
    ex[2]^2*ex[6]^2 + 2*ex[2]^2*ex[3]*ex[6]^2 + ex[2]^2*ex[3]^2*ex[6]^2 - 
    2*ex[2]*ex[4]*ex[6]^2 + 2*ex[2]^2*ex[4]*ex[6]^2 - 
    4*ex[2]*ex[3]*ex[4]*ex[6]^2 + 2*ex[2]^2*ex[3]*ex[4]*ex[6]^2 - 
    2*ex[2]*ex[3]^2*ex[4]*ex[6]^2 + ex[4]^2*ex[6]^2 - 
    2*ex[2]*ex[4]^2*ex[6]^2 + ex[2]^2*ex[4]^2*ex[6]^2 + 
    2*ex[3]*ex[4]^2*ex[6]^2 - 2*ex[2]*ex[3]*ex[4]^2*ex[6]^2 + 
    ex[3]^2*ex[4]^2*ex[6]^2, y[206] -> 4*ex[2]^3*ex[3] + ex[2]^2*ex[3]^2 + 
    2*ex[2]^3*ex[3]^2 + ex[2]^4*ex[3]^2 - 4*ex[2]^2*ex[4] - 
    2*ex[2]*ex[3]*ex[4] - 10*ex[2]^2*ex[3]*ex[4] - 2*ex[2]*ex[3]^2*ex[4] - 
    4*ex[2]^2*ex[3]^2*ex[4] - 2*ex[2]^3*ex[3]^2*ex[4] + ex[4]^2 + 
    4*ex[2]*ex[4]^2 + 2*ex[3]*ex[4]^2 + 6*ex[2]*ex[3]*ex[4]^2 + 
    ex[3]^2*ex[4]^2 + 2*ex[2]*ex[3]^2*ex[4]^2 + ex[2]^2*ex[3]^2*ex[4]^2 + 
    2*ex[2]^2*ex[3]*ex[6] - 2*ex[2]^3*ex[3]*ex[6] - 2*ex[2]*ex[4]*ex[6] - 
    2*ex[2]*ex[3]*ex[4]*ex[6] + 2*ex[2]^2*ex[3]*ex[4]*ex[6] + 
    ex[2]^2*ex[6]^2, y[207] -> -ex[2]^2 - ex[2]^2*ex[3] - ex[2]^3*ex[3] + 
    2*ex[2]*ex[4] + 2*ex[2]*ex[3]*ex[4] - 2*ex[2]^3*ex[3]*ex[4] - ex[4]^2 + 
    2*ex[2]*ex[4]^2 + 2*ex[2]^2*ex[4]^2 - ex[3]*ex[4]^2 + 
    3*ex[2]*ex[3]*ex[4]^2 + 4*ex[2]^2*ex[3]*ex[4]^2 - 2*ex[4]^3 - 
    2*ex[2]*ex[4]^3 - 2*ex[3]*ex[4]^3 - 2*ex[2]*ex[3]*ex[4]^3 + 
    3*ex[2]^2*ex[6] + 2*ex[2]^2*ex[3]*ex[6] + 2*ex[2]^3*ex[3]*ex[6] - 
    2*ex[2]*ex[4]*ex[6] + 2*ex[2]^2*ex[4]*ex[6] - 3*ex[2]*ex[3]*ex[4]*ex[6] - 
    ex[2]^2*ex[3]*ex[4]*ex[6] + 2*ex[2]^3*ex[3]*ex[4]*ex[6] + ex[4]^2*ex[6] + 
    ex[3]*ex[4]^2*ex[6] - ex[2]*ex[3]*ex[4]^2*ex[6] - 
    2*ex[2]^2*ex[3]*ex[4]^2*ex[6] - 3*ex[2]^2*ex[6]^2 - 
    ex[2]^2*ex[3]*ex[6]^2 - ex[2]^3*ex[3]*ex[6]^2 - 2*ex[2]^2*ex[4]*ex[6]^2 + 
    ex[2]*ex[3]*ex[4]*ex[6]^2 + ex[2]^2*ex[3]*ex[4]*ex[6]^2 + 
    ex[2]^2*ex[6]^3, y[208] -> -23*ex[2]^3*ex[3] - 46*ex[2]^3*ex[3]^2 + 
    3*ex[2]^4*ex[3]^2 - 23*ex[2]^3*ex[3]^3 + 3*ex[2]^4*ex[3]^3 + 
    6*ex[2]^5*ex[3]^3 + 46*ex[2]^2*ex[3]*ex[4] - 55*ex[2]^3*ex[3]*ex[4] + 
    92*ex[2]^2*ex[3]^2*ex[4] - 136*ex[2]^3*ex[3]^2*ex[4] - 
    18*ex[2]^4*ex[3]^2*ex[4] + 46*ex[2]^2*ex[3]^3*ex[4] - 
    81*ex[2]^3*ex[3]^3*ex[4] - 21*ex[2]^4*ex[3]^3*ex[4] + 
    6*ex[2]^5*ex[3]^3*ex[4] + 29*ex[2]^2*ex[4]^2 - 23*ex[2]*ex[3]*ex[4]^2 + 
    191*ex[2]^2*ex[3]*ex[4]^2 - 11*ex[2]^3*ex[3]*ex[4]^2 - 
    46*ex[2]*ex[3]^2*ex[4]^2 + 318*ex[2]^2*ex[3]^2*ex[4]^2 - 
    56*ex[2]^3*ex[3]^2*ex[4]^2 - 24*ex[2]^4*ex[3]^2*ex[4]^2 - 
    23*ex[2]*ex[3]^3*ex[4]^2 + 156*ex[2]^2*ex[3]^3*ex[4]^2 - 
    45*ex[2]^3*ex[3]^3*ex[4]^2 - 24*ex[2]^4*ex[3]^3*ex[4]^2 - 
    32*ex[2]*ex[4]^3 + 23*ex[2]^2*ex[4]^3 - 145*ex[2]*ex[3]*ex[4]^3 + 
    158*ex[2]^2*ex[3]*ex[4]^3 + 30*ex[2]^3*ex[3]*ex[4]^3 - 
    194*ex[2]*ex[3]^2*ex[4]^3 + 267*ex[2]^2*ex[3]^2*ex[4]^3 + 
    43*ex[2]^3*ex[3]^2*ex[4]^3 - 81*ex[2]*ex[3]^3*ex[4]^3 + 
    132*ex[2]^2*ex[3]^3*ex[4]^3 + 13*ex[2]^3*ex[3]^3*ex[4]^3 + 3*ex[4]^4 - 
    52*ex[2]*ex[4]^4 - 12*ex[2]^2*ex[4]^4 + 9*ex[3]*ex[4]^4 - 
    179*ex[2]*ex[3]*ex[4]^4 - 2*ex[2]^2*ex[3]*ex[4]^4 + 9*ex[3]^2*ex[4]^4 - 
    202*ex[2]*ex[3]^2*ex[4]^4 + 32*ex[2]^2*ex[3]^2*ex[4]^4 + 
    3*ex[3]^3*ex[4]^4 - 75*ex[2]*ex[3]^3*ex[4]^4 + 
    22*ex[2]^2*ex[3]^3*ex[4]^4 + 3*ex[4]^5 - 17*ex[2]*ex[4]^5 + 
    9*ex[3]*ex[4]^5 - 51*ex[2]*ex[3]*ex[4]^5 + 9*ex[3]^2*ex[4]^5 - 
    51*ex[2]*ex[3]^2*ex[4]^5 + 3*ex[3]^3*ex[4]^5 - 17*ex[2]*ex[3]^3*ex[4]^5 + 
    75*ex[2]^3*ex[3]*ex[6] + 150*ex[2]^3*ex[3]^2*ex[6] + 
    9*ex[2]^4*ex[3]^2*ex[6] + 75*ex[2]^3*ex[3]^3*ex[6] + 
    9*ex[2]^4*ex[3]^3*ex[6] - 6*ex[2]^5*ex[3]^3*ex[6] - 
    32*ex[2]^2*ex[4]*ex[6] - 220*ex[2]^2*ex[3]*ex[4]*ex[6] + 
    83*ex[2]^3*ex[3]*ex[4]*ex[6] - 344*ex[2]^2*ex[3]^2*ex[4]*ex[6] + 
    203*ex[2]^3*ex[3]^2*ex[4]*ex[6] + 36*ex[2]^4*ex[3]^2*ex[4]*ex[6] - 
    156*ex[2]^2*ex[3]^3*ex[4]*ex[6] + 120*ex[2]^3*ex[3]^3*ex[4]*ex[6] + 
    36*ex[2]^4*ex[3]^3*ex[4]*ex[6] + 38*ex[2]*ex[4]^2*ex[6] - 
    75*ex[2]^2*ex[4]^2*ex[6] + 163*ex[2]*ex[3]*ex[4]^2*ex[6] - 
    406*ex[2]^2*ex[3]*ex[4]^2*ex[6] - 37*ex[2]^3*ex[3]*ex[4]^2*ex[6] + 
    212*ex[2]*ex[3]^2*ex[4]^2*ex[6] - 607*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] - 
    40*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] + 87*ex[2]*ex[3]^3*ex[4]^2*ex[6] - 
    276*ex[2]^2*ex[3]^3*ex[4]^2*ex[6] - 3*ex[2]^3*ex[3]^3*ex[4]^2*ex[6] - 
    6*ex[4]^3*ex[6] + 110*ex[2]*ex[4]^3*ex[6] + 7*ex[2]^2*ex[4]^3*ex[6] - 
    18*ex[3]*ex[4]^3*ex[6] + 376*ex[2]*ex[3]*ex[4]^3*ex[6] - 
    64*ex[2]^2*ex[3]*ex[4]^3*ex[6] - 18*ex[3]^2*ex[4]^3*ex[6] + 
    422*ex[2]*ex[3]^2*ex[4]^3*ex[6] - 149*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] - 
    6*ex[3]^3*ex[4]^3*ex[6] + 156*ex[2]*ex[3]^3*ex[4]^3*ex[6] - 
    78*ex[2]^2*ex[3]^3*ex[4]^3*ex[6] - 9*ex[4]^4*ex[6] + 
    51*ex[2]*ex[4]^4*ex[6] - 27*ex[3]*ex[4]^4*ex[6] + 
    153*ex[2]*ex[3]*ex[4]^4*ex[6] - 27*ex[3]^2*ex[4]^4*ex[6] + 
    153*ex[2]*ex[3]^2*ex[4]^4*ex[6] - 9*ex[3]^3*ex[4]^4*ex[6] + 
    51*ex[2]*ex[3]^3*ex[4]^4*ex[6] + 3*ex[2]^2*ex[6]^2 + 
    9*ex[2]^2*ex[3]*ex[6]^2 - 69*ex[2]^3*ex[3]*ex[6]^2 + 
    9*ex[2]^2*ex[3]^2*ex[6]^2 - 138*ex[2]^3*ex[3]^2*ex[6]^2 - 
    12*ex[2]^4*ex[3]^2*ex[6]^2 + 3*ex[2]^2*ex[3]^3*ex[6]^2 - 
    69*ex[2]^3*ex[3]^3*ex[6]^2 - 12*ex[2]^4*ex[3]^3*ex[6]^2 - 
    6*ex[2]*ex[4]*ex[6]^2 + 55*ex[2]^2*ex[4]*ex[6]^2 - 
    18*ex[2]*ex[3]*ex[4]*ex[6]^2 + 257*ex[2]^2*ex[3]*ex[4]*ex[6]^2 - 
    10*ex[2]^3*ex[3]*ex[4]*ex[6]^2 - 18*ex[2]*ex[3]^2*ex[4]*ex[6]^2 + 
    349*ex[2]^2*ex[3]^2*ex[4]*ex[6]^2 - 37*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 - 
    6*ex[2]*ex[3]^3*ex[4]*ex[6]^2 + 147*ex[2]^2*ex[3]^3*ex[4]*ex[6]^2 - 
    27*ex[2]^3*ex[3]^3*ex[4]*ex[6]^2 + 3*ex[4]^2*ex[6]^2 - 
    64*ex[2]*ex[4]^2*ex[6]^2 + 22*ex[2]^2*ex[4]^2*ex[6]^2 + 
    9*ex[3]*ex[4]^2*ex[6]^2 - 215*ex[2]*ex[3]*ex[4]^2*ex[6]^2 + 
    134*ex[2]^2*ex[3]*ex[4]^2*ex[6]^2 + 9*ex[3]^2*ex[4]^2*ex[6]^2 - 
    238*ex[2]*ex[3]^2*ex[4]^2*ex[6]^2 + 202*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2 + 
    3*ex[3]^3*ex[4]^2*ex[6]^2 - 87*ex[2]*ex[3]^3*ex[4]^2*ex[6]^2 + 
    90*ex[2]^2*ex[3]^3*ex[4]^2*ex[6]^2 + 9*ex[4]^3*ex[6]^2 - 
    51*ex[2]*ex[4]^3*ex[6]^2 + 27*ex[3]*ex[4]^3*ex[6]^2 - 
    153*ex[2]*ex[3]*ex[4]^3*ex[6]^2 + 27*ex[3]^2*ex[4]^3*ex[6]^2 - 
    153*ex[2]*ex[3]^2*ex[4]^3*ex[6]^2 + 9*ex[3]^3*ex[4]^3*ex[6]^2 - 
    51*ex[2]*ex[3]^3*ex[4]^3*ex[6]^2 - 3*ex[2]^2*ex[6]^3 - 
    9*ex[2]^2*ex[3]*ex[6]^3 + 17*ex[2]^3*ex[3]*ex[6]^3 - 
    9*ex[2]^2*ex[3]^2*ex[6]^3 + 34*ex[2]^3*ex[3]^2*ex[6]^3 - 
    3*ex[2]^2*ex[3]^3*ex[6]^3 + 17*ex[2]^3*ex[3]^3*ex[6]^3 + 
    6*ex[2]*ex[4]*ex[6]^3 - 17*ex[2]^2*ex[4]*ex[6]^3 + 
    18*ex[2]*ex[3]*ex[4]*ex[6]^3 - 68*ex[2]^2*ex[3]*ex[4]*ex[6]^3 + 
    18*ex[2]*ex[3]^2*ex[4]*ex[6]^3 - 85*ex[2]^2*ex[3]^2*ex[4]*ex[6]^3 + 
    6*ex[2]*ex[3]^3*ex[4]*ex[6]^3 - 34*ex[2]^2*ex[3]^3*ex[4]*ex[6]^3 - 
    3*ex[4]^2*ex[6]^3 + 17*ex[2]*ex[4]^2*ex[6]^3 - 9*ex[3]*ex[4]^2*ex[6]^3 + 
    51*ex[2]*ex[3]*ex[4]^2*ex[6]^3 - 9*ex[3]^2*ex[4]^2*ex[6]^3 + 
    51*ex[2]*ex[3]^2*ex[4]^2*ex[6]^3 - 3*ex[3]^3*ex[4]^2*ex[6]^3 + 
    17*ex[2]*ex[3]^3*ex[4]^2*ex[6]^3, 
  y[209] -> -3*ex[2]^4*ex[3]^3*ex[4] + 3*ex[2]^4*ex[3]^4*ex[4] + 
    3*ex[2]^5*ex[3]^4*ex[4] + 12*ex[2]^3*ex[3]^3*ex[4]^2 - 
    12*ex[2]^3*ex[3]^4*ex[4]^2 - 12*ex[2]^4*ex[3]^4*ex[4]^2 - 
    18*ex[2]^2*ex[3]^3*ex[4]^3 + 18*ex[2]^2*ex[3]^4*ex[4]^3 + 
    18*ex[2]^3*ex[3]^4*ex[4]^3 + 12*ex[2]*ex[3]^3*ex[4]^4 - 
    12*ex[2]*ex[3]^4*ex[4]^4 - 12*ex[2]^2*ex[3]^4*ex[4]^4 - 
    3*ex[3]^3*ex[4]^5 + 3*ex[3]^4*ex[4]^5 + 3*ex[2]*ex[3]^4*ex[4]^5 + 
    39*ex[2]^4*ex[3]^3*ex[6] + 40*ex[2]^4*ex[3]^4*ex[6] + 
    20*ex[2]^5*ex[3]^4*ex[6] - 30*ex[2]^3*ex[3]^2*ex[4]*ex[6] - 
    208*ex[2]^3*ex[3]^3*ex[4]*ex[6] - 9*ex[2]^4*ex[3]^3*ex[4]*ex[6] - 
    160*ex[2]^3*ex[3]^4*ex[4]*ex[6] - 80*ex[2]^4*ex[3]^4*ex[4]*ex[6] + 
    90*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 390*ex[2]^2*ex[3]^3*ex[4]^2*ex[6] + 
    27*ex[2]^3*ex[3]^3*ex[4]^2*ex[6] + 240*ex[2]^2*ex[3]^4*ex[4]^2*ex[6] + 
    120*ex[2]^3*ex[3]^4*ex[4]^2*ex[6] - 90*ex[2]*ex[3]^2*ex[4]^3*ex[6] - 
    312*ex[2]*ex[3]^3*ex[4]^3*ex[6] - 27*ex[2]^2*ex[3]^3*ex[4]^3*ex[6] - 
    160*ex[2]*ex[3]^4*ex[4]^3*ex[6] - 80*ex[2]^2*ex[3]^4*ex[4]^3*ex[6] + 
    30*ex[3]^2*ex[4]^4*ex[6] + 91*ex[3]^3*ex[4]^4*ex[6] + 
    9*ex[2]*ex[3]^3*ex[4]^4*ex[6] + 40*ex[3]^4*ex[4]^4*ex[6] + 
    20*ex[2]*ex[3]^4*ex[4]^4*ex[6] - 8*ex[2]^3*ex[3]^2*ex[6]^2 - 
    28*ex[2]^3*ex[3]^3*ex[6]^2 - 37*ex[2]^4*ex[3]^3*ex[6]^2 - 
    ex[2]^2*ex[3]*ex[4]*ex[6]^2 + 70*ex[2]^2*ex[3]^2*ex[4]*ex[6]^2 + 
    9*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 + 84*ex[2]^2*ex[3]^3*ex[4]*ex[6]^2 + 
    111*ex[2]^3*ex[3]^3*ex[4]*ex[6]^2 + 2*ex[2]*ex[3]*ex[4]^2*ex[6]^2 - 
    116*ex[2]*ex[3]^2*ex[4]^2*ex[6]^2 - 18*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2 - 
    84*ex[2]*ex[3]^3*ex[4]^2*ex[6]^2 - 111*ex[2]^2*ex[3]^3*ex[4]^2*ex[6]^2 - 
    ex[3]*ex[4]^3*ex[6]^2 + 54*ex[3]^2*ex[4]^3*ex[6]^2 + 
    9*ex[2]*ex[3]^2*ex[4]^3*ex[6]^2 + 28*ex[3]^3*ex[4]^3*ex[6]^2 + 
    37*ex[2]*ex[3]^3*ex[4]^3*ex[6]^2 + 5*ex[2]^2*ex[3]*ex[6]^3 + 
    24*ex[2]^2*ex[3]^2*ex[6]^3 + 14*ex[2]^3*ex[3]^2*ex[6]^3 - 
    2*ex[2]*ex[4]*ex[6]^3 - 46*ex[2]*ex[3]*ex[4]*ex[6]^3 - 
    3*ex[2]^2*ex[3]*ex[4]*ex[6]^3 - 48*ex[2]*ex[3]^2*ex[4]*ex[6]^3 - 
    28*ex[2]^2*ex[3]^2*ex[4]*ex[6]^3 + 2*ex[4]^2*ex[6]^3 + 
    41*ex[3]*ex[4]^2*ex[6]^3 + 3*ex[2]*ex[3]*ex[4]^2*ex[6]^3 + 
    24*ex[3]^2*ex[4]^2*ex[6]^3 + 14*ex[2]*ex[3]^2*ex[4]^2*ex[6]^3 + 
    3*ex[2]^2*ex[3]*ex[6]^4 + 3*ex[4]*ex[6]^4 - 3*ex[2]*ex[3]*ex[4]*ex[6]^4, 
  y[210] -> -13*ex[2]^8 - 16*ex[2]^9 - 16*ex[2]^10 - 29*ex[2]^8*ex[3] + 
    7*ex[2]^9*ex[3] + 80*ex[2]^10*ex[3] + 44*ex[2]^11*ex[3] + 
    14*ex[2]^8*ex[3]^2 + 278*ex[2]^9*ex[3]^2 + 747*ex[2]^10*ex[3]^2 + 
    716*ex[2]^11*ex[3]^2 + 233*ex[2]^12*ex[3]^2 + 86*ex[2]^8*ex[3]^3 + 
    632*ex[2]^9*ex[3]^3 + 1673*ex[2]^10*ex[3]^3 + 2087*ex[2]^11*ex[3]^3 + 
    1253*ex[2]^12*ex[3]^3 + 293*ex[2]^13*ex[3]^3 + 79*ex[2]^8*ex[3]^4 + 
    538*ex[2]^9*ex[3]^4 + 1505*ex[2]^10*ex[3]^4 + 2220*ex[2]^11*ex[3]^4 + 
    1825*ex[2]^12*ex[3]^4 + 794*ex[2]^13*ex[3]^4 + 143*ex[2]^14*ex[3]^4 + 
    23*ex[2]^8*ex[3]^5 + 161*ex[2]^9*ex[3]^5 + 483*ex[2]^10*ex[3]^5 + 
    805*ex[2]^11*ex[3]^5 + 805*ex[2]^12*ex[3]^5 + 483*ex[2]^13*ex[3]^5 + 
    161*ex[2]^14*ex[3]^5 + 23*ex[2]^15*ex[3]^5 + 3*ex[2]^6*ex[4] + 
    79*ex[2]^7*ex[4] + 100*ex[2]^8*ex[4] + 126*ex[2]^9*ex[4] + 
    40*ex[2]^10*ex[4] + 15*ex[2]^6*ex[3]*ex[4] + 202*ex[2]^7*ex[3]*ex[4] - 
    28*ex[2]^8*ex[3]*ex[4] - 447*ex[2]^9*ex[3]*ex[4] - 
    202*ex[2]^10*ex[3]*ex[4] + 30*ex[2]^11*ex[3]*ex[4] + 
    30*ex[2]^6*ex[3]^2*ex[4] + 18*ex[2]^7*ex[3]^2*ex[4] - 
    1543*ex[2]^8*ex[3]^2*ex[4] - 4359*ex[2]^9*ex[3]^2*ex[4] - 
    4117*ex[2]^10*ex[3]^2*ex[4] - 1239*ex[2]^11*ex[3]^2*ex[4] + 
    50*ex[2]^12*ex[3]^2*ex[4] + 30*ex[2]^6*ex[3]^3*ex[4] - 
    368*ex[2]^7*ex[3]^3*ex[4] - 3461*ex[2]^8*ex[3]^3*ex[4] - 
    9442*ex[2]^9*ex[3]^3*ex[4] - 11533*ex[2]^10*ex[3]^3*ex[4] - 
    6407*ex[2]^11*ex[3]^3*ex[4] - 1096*ex[2]^12*ex[3]^3*ex[4] + 
    157*ex[2]^13*ex[3]^3*ex[4] + 15*ex[2]^6*ex[3]^4*ex[4] - 
    377*ex[2]^7*ex[3]^4*ex[4] - 2905*ex[2]^8*ex[3]^4*ex[4] - 
    8225*ex[2]^9*ex[3]^4*ex[4] - 11795*ex[2]^10*ex[3]^4*ex[4] - 
    8995*ex[2]^11*ex[3]^4*ex[4] - 3227*ex[2]^12*ex[3]^4*ex[4] - 
    195*ex[2]^13*ex[3]^4*ex[4] + 120*ex[2]^14*ex[3]^4*ex[4] + 
    3*ex[2]^6*ex[3]^5*ex[4] - 114*ex[2]^7*ex[3]^5*ex[4] - 
    859*ex[2]^8*ex[3]^5*ex[4] - 2569*ex[2]^9*ex[3]^5*ex[4] - 
    4137*ex[2]^10*ex[3]^5*ex[4] - 3857*ex[2]^11*ex[3]^5*ex[4] - 
    2009*ex[2]^12*ex[3]^5*ex[4] - 459*ex[2]^13*ex[3]^5*ex[4] + 
    26*ex[2]^14*ex[3]^5*ex[4] + 23*ex[2]^15*ex[3]^5*ex[4] - 
    12*ex[2]^5*ex[4]^2 - 173*ex[2]^6*ex[4]^2 - 131*ex[2]^7*ex[4]^2 - 
    96*ex[2]^8*ex[4]^2 + 124*ex[2]^9*ex[4]^2 + 132*ex[2]^10*ex[4]^2 - 
    60*ex[2]^5*ex[3]*ex[4]^2 - 434*ex[2]^6*ex[3]*ex[4]^2 + 
    647*ex[2]^7*ex[3]*ex[4]^2 + 2360*ex[2]^8*ex[3]*ex[4]^2 + 
    1853*ex[2]^9*ex[3]*ex[4]^2 + 694*ex[2]^10*ex[3]*ex[4]^2 + 
    180*ex[2]^11*ex[3]*ex[4]^2 - 120*ex[2]^5*ex[3]^2*ex[4]^2 - 
    6*ex[2]^6*ex[3]^2*ex[4]^2 + 4743*ex[2]^7*ex[3]^2*ex[4]^2 + 
    13031*ex[2]^8*ex[3]^2*ex[4]^2 + 12486*ex[2]^9*ex[3]^2*ex[4]^2 + 
    4167*ex[2]^10*ex[3]^2*ex[4]^2 + 89*ex[2]^11*ex[3]^2*ex[4]^2 + 
    6*ex[2]^12*ex[3]^2*ex[4]^2 - 120*ex[2]^5*ex[3]^3*ex[4]^2 + 
    856*ex[2]^6*ex[3]^3*ex[4]^2 + 9037*ex[2]^7*ex[3]^3*ex[4]^2 + 
    24481*ex[2]^8*ex[3]^3*ex[4]^2 + 28726*ex[2]^9*ex[3]^3*ex[4]^2 + 
    14259*ex[2]^10*ex[3]^3*ex[4]^2 + 1012*ex[2]^11*ex[3]^3*ex[4]^2 - 
    984*ex[2]^12*ex[3]^3*ex[4]^2 - 43*ex[2]^13*ex[3]^3*ex[4]^2 - 
    60*ex[2]^5*ex[3]^4*ex[4]^2 + 859*ex[2]^6*ex[3]^4*ex[4]^2 + 
    7088*ex[2]^7*ex[3]^4*ex[4]^2 + 19789*ex[2]^8*ex[3]^4*ex[4]^2 + 
    26894*ex[2]^9*ex[3]^4*ex[4]^2 + 18025*ex[2]^10*ex[3]^4*ex[4]^2 + 
    4004*ex[2]^11*ex[3]^4*ex[4]^2 - 1397*ex[2]^12*ex[3]^4*ex[4]^2 - 
    646*ex[2]^13*ex[3]^4*ex[4]^2 + 4*ex[2]^14*ex[3]^4*ex[4]^2 - 
    12*ex[2]^5*ex[3]^5*ex[4]^2 + 258*ex[2]^6*ex[3]^5*ex[4]^2 + 
    2016*ex[2]^7*ex[3]^5*ex[4]^2 + 5883*ex[2]^8*ex[3]^5*ex[4]^2 + 
    8925*ex[2]^9*ex[3]^5*ex[4]^2 + 7371*ex[2]^10*ex[3]^5*ex[4]^2 + 
    2793*ex[2]^11*ex[3]^5*ex[4]^2 - 159*ex[2]^12*ex[3]^5*ex[4]^2 - 
    477*ex[2]^13*ex[3]^5*ex[4]^2 - 105*ex[2]^14*ex[3]^5*ex[4]^2 + 
    3*ex[2]^15*ex[3]^5*ex[4]^2 + 15*ex[2]^4*ex[4]^3 + 129*ex[2]^5*ex[4]^3 - 
    296*ex[2]^6*ex[4]^3 - 831*ex[2]^7*ex[4]^3 - 1159*ex[2]^8*ex[4]^3 - 
    622*ex[2]^9*ex[4]^3 + 4*ex[2]^10*ex[4]^3 + 75*ex[2]^4*ex[3]*ex[4]^3 + 
    131*ex[2]^5*ex[3]*ex[4]^3 - 3144*ex[2]^6*ex[3]*ex[4]^3 - 
    7977*ex[2]^7*ex[3]*ex[4]^3 - 7755*ex[2]^8*ex[3]*ex[4]^3 - 
    3860*ex[2]^9*ex[3]*ex[4]^3 - 892*ex[2]^10*ex[3]*ex[4]^3 - 
    10*ex[2]^11*ex[3]*ex[4]^3 + 150*ex[2]^4*ex[3]^2*ex[4]^3 - 
    766*ex[2]^5*ex[3]^2*ex[4]^3 - 10486*ex[2]^6*ex[3]^2*ex[4]^3 - 
    26328*ex[2]^7*ex[3]^2*ex[4]^3 - 26280*ex[2]^8*ex[3]^2*ex[4]^3 - 
    10915*ex[2]^9*ex[3]^2*ex[4]^3 - 1551*ex[2]^10*ex[3]^2*ex[4]^3 - 
    191*ex[2]^11*ex[3]^2*ex[4]^3 - 33*ex[2]^12*ex[3]^2*ex[4]^3 + 
    150*ex[2]^4*ex[3]^3*ex[4]^3 - 1794*ex[2]^5*ex[3]^3*ex[4]^3 - 
    15554*ex[2]^6*ex[3]^3*ex[4]^3 - 39834*ex[2]^7*ex[3]^3*ex[4]^3 - 
    44604*ex[2]^8*ex[3]^3*ex[4]^3 - 20165*ex[2]^9*ex[3]^3*ex[4]^3 + 
    201*ex[2]^10*ex[3]^3*ex[4]^3 + 2061*ex[2]^11*ex[3]^3*ex[4]^3 + 
    51*ex[2]^12*ex[3]^3*ex[4]^3 - 24*ex[2]^13*ex[3]^3*ex[4]^3 + 
    75*ex[2]^4*ex[3]^4*ex[4]^3 - 1411*ex[2]^5*ex[3]^4*ex[4]^3 - 
    10746*ex[2]^6*ex[3]^4*ex[4]^3 - 28437*ex[2]^7*ex[3]^4*ex[4]^3 - 
    35665*ex[2]^8*ex[3]^4*ex[4]^3 - 19663*ex[2]^9*ex[3]^4*ex[4]^3 + 
    49*ex[2]^10*ex[3]^4*ex[4]^3 + 4569*ex[2]^11*ex[3]^4*ex[4]^3 + 
    1298*ex[2]^12*ex[3]^4*ex[4]^3 - 50*ex[2]^13*ex[3]^4*ex[4]^3 - 
    3*ex[2]^14*ex[3]^4*ex[4]^3 + 15*ex[2]^4*ex[3]^5*ex[4]^3 - 
    385*ex[2]^5*ex[3]^5*ex[4]^3 - 2830*ex[2]^6*ex[3]^5*ex[4]^3 - 
    7785*ex[2]^7*ex[3]^5*ex[4]^3 - 10745*ex[2]^8*ex[3]^5*ex[4]^3 - 
    7175*ex[2]^9*ex[3]^5*ex[4]^3 - 735*ex[2]^10*ex[3]^5*ex[4]^3 + 
    2045*ex[2]^11*ex[3]^5*ex[4]^3 + 1190*ex[2]^12*ex[3]^5*ex[4]^3 + 
    180*ex[2]^13*ex[3]^5*ex[4]^3 - 15*ex[2]^14*ex[3]^5*ex[4]^3 + 
    89*ex[2]^4*ex[4]^4 + 1054*ex[2]^5*ex[4]^4 + 2324*ex[2]^6*ex[4]^4 + 
    2596*ex[2]^7*ex[4]^4 + 1168*ex[2]^8*ex[4]^4 - 16*ex[2]^9*ex[4]^4 + 
    791*ex[2]^4*ex[3]*ex[4]^4 + 6421*ex[2]^5*ex[3]*ex[4]^4 + 
    14448*ex[2]^6*ex[3]*ex[4]^4 + 14990*ex[2]^7*ex[3]*ex[4]^4 + 
    7900*ex[2]^8*ex[3]*ex[4]^4 + 1768*ex[2]^9*ex[3]*ex[4]^4 + 
    40*ex[2]^10*ex[3]*ex[4]^4 + 2274*ex[2]^4*ex[3]^2*ex[4]^4 + 
    15644*ex[2]^5*ex[3]^2*ex[4]^4 + 36037*ex[2]^6*ex[3]^2*ex[4]^4 + 
    37540*ex[2]^7*ex[3]^2*ex[4]^4 + 18615*ex[2]^8*ex[3]^2*ex[4]^4 + 
    4314*ex[2]^9*ex[3]^2*ex[4]^4 + 704*ex[2]^10*ex[3]^2*ex[4]^4 + 
    132*ex[2]^11*ex[3]^2*ex[4]^4 + 2966*ex[2]^4*ex[3]^3*ex[4]^4 + 
    18946*ex[2]^5*ex[3]^3*ex[4]^4 + 44811*ex[2]^6*ex[3]^3*ex[4]^4 + 
    48771*ex[2]^7*ex[3]^3*ex[4]^4 + 22355*ex[2]^8*ex[3]^3*ex[4]^4 + 
    741*ex[2]^9*ex[3]^3*ex[4]^4 - 1544*ex[2]^10*ex[3]^3*ex[4]^4 + 
    226*ex[2]^11*ex[3]^3*ex[4]^4 + 96*ex[2]^12*ex[3]^3*ex[4]^4 + 
    1829*ex[2]^4*ex[3]^4*ex[4]^4 + 11374*ex[2]^5*ex[3]^4*ex[4]^4 + 
    27683*ex[2]^6*ex[3]^4*ex[4]^4 + 31920*ex[2]^7*ex[3]^4*ex[4]^4 + 
    14427*ex[2]^8*ex[3]^4*ex[4]^4 - 3486*ex[2]^9*ex[3]^4*ex[4]^4 - 
    5411*ex[2]^10*ex[3]^4*ex[4]^4 - 1132*ex[2]^11*ex[3]^4*ex[4]^4 + 
    160*ex[2]^12*ex[3]^4*ex[4]^4 + 12*ex[2]^13*ex[3]^4*ex[4]^4 + 
    435*ex[2]^4*ex[3]^5*ex[4]^4 + 2705*ex[2]^5*ex[3]^5*ex[4]^4 + 
    6785*ex[2]^6*ex[3]^5*ex[4]^4 + 8295*ex[2]^7*ex[3]^5*ex[4]^4 + 
    3955*ex[2]^8*ex[3]^5*ex[4]^4 - 1715*ex[2]^9*ex[3]^5*ex[4]^4 - 
    3045*ex[2]^10*ex[3]^5*ex[4]^4 - 1315*ex[2]^11*ex[3]^5*ex[4]^4 - 
    130*ex[2]^12*ex[3]^5*ex[4]^4 + 30*ex[2]^13*ex[3]^5*ex[4]^4 - 
    15*ex[2]^2*ex[4]^5 - 223*ex[2]^3*ex[4]^5 - 1240*ex[2]^4*ex[4]^5 - 
    2580*ex[2]^5*ex[4]^5 - 2674*ex[2]^6*ex[4]^5 - 1092*ex[2]^7*ex[4]^5 + 
    24*ex[2]^8*ex[4]^5 - 75*ex[2]^2*ex[3]*ex[4]^5 - 
    1240*ex[2]^3*ex[3]*ex[4]^5 - 6596*ex[2]^4*ex[3]*ex[4]^5 - 
    14057*ex[2]^5*ex[3]*ex[4]^5 - 14864*ex[2]^6*ex[3]*ex[4]^5 - 
    7930*ex[2]^7*ex[3]*ex[4]^5 - 1752*ex[2]^8*ex[3]*ex[4]^5 - 
    60*ex[2]^9*ex[3]*ex[4]^5 - 150*ex[2]^2*ex[3]^2*ex[4]^5 - 
    2730*ex[2]^3*ex[3]^2*ex[4]^5 - 14139*ex[2]^4*ex[3]^2*ex[4]^5 - 
    30755*ex[2]^5*ex[3]^2*ex[4]^5 - 33081*ex[2]^6*ex[3]^2*ex[4]^5 - 
    18333*ex[2]^7*ex[3]^2*ex[4]^5 - 5276*ex[2]^8*ex[3]^2*ex[4]^5 - 
    1026*ex[2]^9*ex[3]^2*ex[4]^5 - 198*ex[2]^10*ex[3]^2*ex[4]^5 - 
    150*ex[2]^2*ex[3]^3*ex[4]^5 - 2980*ex[2]^3*ex[3]^3*ex[4]^5 - 
    15241*ex[2]^4*ex[3]^3*ex[4]^5 - 33742*ex[2]^5*ex[3]^3*ex[4]^5 - 
    36781*ex[2]^6*ex[3]^3*ex[4]^5 - 18873*ex[2]^7*ex[3]^3*ex[4]^5 - 
    3262*ex[2]^8*ex[3]^3*ex[4]^5 - 249*ex[2]^9*ex[3]^3*ex[4]^5 - 
    554*ex[2]^10*ex[3]^3*ex[4]^5 - 144*ex[2]^11*ex[3]^3*ex[4]^5 - 
    75*ex[2]^2*ex[3]^4*ex[4]^5 - 1615*ex[2]^3*ex[3]^4*ex[4]^5 - 
    8249*ex[2]^4*ex[3]^4*ex[4]^5 - 18547*ex[2]^5*ex[3]^4*ex[4]^5 - 
    20405*ex[2]^6*ex[3]^4*ex[4]^5 - 8953*ex[2]^7*ex[3]^4*ex[4]^5 + 
    1855*ex[2]^8*ex[3]^4*ex[4]^5 + 2711*ex[2]^9*ex[3]^4*ex[4]^5 + 
    268*ex[2]^10*ex[3]^4*ex[4]^5 - 220*ex[2]^11*ex[3]^4*ex[4]^5 - 
    18*ex[2]^12*ex[3]^4*ex[4]^5 - 15*ex[2]^2*ex[3]^5*ex[4]^5 - 
    348*ex[2]^3*ex[3]^5*ex[4]^5 - 1791*ex[2]^4*ex[3]^5*ex[4]^5 - 
    4083*ex[2]^5*ex[3]^5*ex[4]^5 - 4515*ex[2]^6*ex[3]^5*ex[4]^5 - 
    1575*ex[2]^7*ex[3]^5*ex[4]^5 + 1617*ex[2]^8*ex[3]^5*ex[4]^5 + 
    1959*ex[2]^9*ex[3]^5*ex[4]^5 + 702*ex[2]^10*ex[3]^5*ex[4]^5 + 
    15*ex[2]^11*ex[3]^5*ex[4]^5 - 30*ex[2]^12*ex[3]^5*ex[4]^5 + 
    12*ex[2]*ex[4]^6 + 145*ex[2]^2*ex[4]^6 + 669*ex[2]^3*ex[4]^6 + 
    1348*ex[2]^4*ex[4]^6 + 1336*ex[2]^5*ex[4]^6 + 508*ex[2]^6*ex[4]^6 - 
    16*ex[2]^7*ex[4]^6 + 60*ex[2]*ex[3]*ex[4]^6 + 744*ex[2]^2*ex[3]*ex[4]^6 + 
    3389*ex[2]^3*ex[3]*ex[4]^6 + 7000*ex[2]^4*ex[3]*ex[4]^6 + 
    7417*ex[2]^5*ex[3]*ex[4]^6 + 3950*ex[2]^6*ex[3]*ex[4]^6 + 
    868*ex[2]^7*ex[3]*ex[4]^6 + 40*ex[2]^8*ex[3]*ex[4]^6 + 
    120*ex[2]*ex[3]^2*ex[4]^6 + 1526*ex[2]^2*ex[3]^2*ex[4]^6 + 
    6887*ex[2]^3*ex[3]^2*ex[4]^6 + 14481*ex[2]^4*ex[3]^2*ex[4]^6 + 
    15922*ex[2]^5*ex[3]^2*ex[4]^6 + 9449*ex[2]^6*ex[3]^2*ex[4]^6 + 
    3069*ex[2]^7*ex[3]^2*ex[4]^6 + 674*ex[2]^8*ex[3]^2*ex[4]^6 + 
    132*ex[2]^9*ex[3]^2*ex[4]^6 + 120*ex[2]*ex[3]^3*ex[4]^6 + 
    1564*ex[2]^2*ex[3]^3*ex[4]^6 + 7017*ex[2]^3*ex[3]^3*ex[4]^6 + 
    14923*ex[2]^4*ex[3]^3*ex[4]^6 + 16624*ex[2]^5*ex[3]^3*ex[4]^6 + 
    9717*ex[2]^6*ex[3]^3*ex[4]^6 + 2962*ex[2]^7*ex[3]^3*ex[4]^6 + 
    864*ex[2]^8*ex[3]^3*ex[4]^6 + 441*ex[2]^9*ex[3]^3*ex[4]^6 + 
    96*ex[2]^10*ex[3]^3*ex[4]^6 + 60*ex[2]*ex[3]^4*ex[4]^6 + 
    801*ex[2]^2*ex[3]^4*ex[4]^6 + 3584*ex[2]^3*ex[3]^4*ex[4]^6 + 
    7663*ex[2]^4*ex[3]^4*ex[4]^6 + 8470*ex[2]^5*ex[3]^4*ex[4]^6 + 
    4347*ex[2]^6*ex[3]^4*ex[4]^6 + 336*ex[2]^7*ex[3]^4*ex[4]^6 - 
    311*ex[2]^8*ex[3]^4*ex[4]^6 + 178*ex[2]^9*ex[3]^4*ex[4]^6 + 
    140*ex[2]^10*ex[3]^4*ex[4]^6 + 12*ex[2]^11*ex[3]^4*ex[4]^6 + 
    12*ex[2]*ex[3]^5*ex[4]^6 + 164*ex[2]^2*ex[3]^5*ex[4]^6 + 
    734*ex[2]^3*ex[3]^5*ex[4]^6 + 1569*ex[2]^4*ex[3]^5*ex[4]^6 + 
    1687*ex[2]^5*ex[3]^5*ex[4]^6 + 637*ex[2]^6*ex[3]^5*ex[4]^6 - 
    441*ex[2]^7*ex[3]^5*ex[4]^6 - 541*ex[2]^8*ex[3]^5*ex[4]^6 - 
    151*ex[2]^9*ex[3]^5*ex[4]^6 + 27*ex[2]^10*ex[3]^5*ex[4]^6 + 
    15*ex[2]^11*ex[3]^5*ex[4]^6 - 3*ex[4]^7 - 33*ex[2]*ex[4]^7 - 
    140*ex[2]^2*ex[4]^7 - 275*ex[2]^3*ex[4]^7 - 263*ex[2]^4*ex[4]^7 - 
    94*ex[2]^5*ex[4]^7 + 4*ex[2]^6*ex[4]^7 - 15*ex[3]*ex[4]^7 - 
    165*ex[2]*ex[3]*ex[4]^7 - 696*ex[2]^2*ex[3]*ex[4]^7 - 
    1407*ex[2]^3*ex[3]*ex[4]^7 - 1483*ex[2]^4*ex[3]*ex[4]^7 - 
    784*ex[2]^5*ex[3]*ex[4]^7 - 172*ex[2]^6*ex[3]*ex[4]^7 - 
    10*ex[2]^7*ex[3]*ex[4]^7 - 30*ex[3]^2*ex[4]^7 - 
    330*ex[2]*ex[3]^2*ex[4]^7 - 1384*ex[2]^2*ex[3]^2*ex[4]^7 - 
    2854*ex[2]^3*ex[3]^2*ex[4]^7 - 3186*ex[2]^4*ex[3]^2*ex[4]^7 - 
    1977*ex[2]^5*ex[3]^2*ex[4]^7 - 695*ex[2]^6*ex[3]^2*ex[4]^7 - 
    167*ex[2]^7*ex[3]^2*ex[4]^7 - 33*ex[2]^8*ex[3]^2*ex[4]^7 - 
    30*ex[3]^3*ex[4]^7 - 330*ex[2]*ex[3]^3*ex[4]^7 - 
    1376*ex[2]^2*ex[3]^3*ex[4]^7 - 2870*ex[2]^3*ex[3]^3*ex[4]^7 - 
    3290*ex[2]^4*ex[3]^3*ex[4]^7 - 2139*ex[2]^5*ex[3]^3*ex[4]^7 - 
    851*ex[2]^6*ex[3]^3*ex[4]^7 - 305*ex[2]^7*ex[3]^3*ex[4]^7 - 
    121*ex[2]^8*ex[3]^3*ex[4]^7 - 24*ex[2]^9*ex[3]^3*ex[4]^7 - 
    15*ex[3]^4*ex[4]^7 - 165*ex[2]*ex[3]^4*ex[4]^7 - 
    684*ex[2]^2*ex[3]^4*ex[4]^7 - 1431*ex[2]^3*ex[3]^4*ex[4]^7 - 
    1639*ex[2]^4*ex[3]^4*ex[4]^7 - 1013*ex[2]^5*ex[3]^4*ex[4]^7 - 
    325*ex[2]^6*ex[3]^4*ex[4]^7 - 109*ex[2]^7*ex[3]^4*ex[4]^7 - 
    86*ex[2]^8*ex[3]^4*ex[4]^7 - 34*ex[2]^9*ex[3]^4*ex[4]^7 - 
    3*ex[2]^10*ex[3]^4*ex[4]^7 - 3*ex[3]^5*ex[4]^7 - 
    33*ex[2]*ex[3]^5*ex[4]^7 - 136*ex[2]^2*ex[3]^5*ex[4]^7 - 
    283*ex[2]^3*ex[3]^5*ex[4]^7 - 315*ex[2]^4*ex[3]^5*ex[4]^7 - 
    161*ex[2]^5*ex[3]^5*ex[4]^7 + 7*ex[2]^6*ex[3]^5*ex[4]^7 + 
    39*ex[2]^7*ex[3]^5*ex[4]^7 + 2*ex[2]^8*ex[3]^5*ex[4]^7 - 
    10*ex[2]^9*ex[3]^5*ex[4]^7 - 3*ex[2]^10*ex[3]^5*ex[4]^7 + 
    44*ex[2]^8*ex[6] + 40*ex[2]^9*ex[6] + 48*ex[2]^10*ex[6] + 
    130*ex[2]^8*ex[3]*ex[6] + 54*ex[2]^9*ex[3]*ex[6] - 
    198*ex[2]^10*ex[3]*ex[6] - 122*ex[2]^11*ex[3]*ex[6] + 
    80*ex[2]^8*ex[3]^2*ex[6] - 400*ex[2]^9*ex[3]^2*ex[6] - 
    1668*ex[2]^10*ex[3]^2*ex[6] - 1816*ex[2]^11*ex[3]^2*ex[6] - 
    628*ex[2]^12*ex[3]^2*ex[6] - 100*ex[2]^8*ex[3]^3*ex[6] - 
    1124*ex[2]^9*ex[3]^3*ex[6] - 3516*ex[2]^10*ex[3]^3*ex[6] - 
    4804*ex[2]^11*ex[3]^3*ex[6] - 3056*ex[2]^12*ex[3]^3*ex[6] - 
    744*ex[2]^13*ex[3]^3*ex[6] - 140*ex[2]^8*ex[3]^4*ex[6] - 
    1032*ex[2]^9*ex[3]^4*ex[6] - 3060*ex[2]^10*ex[3]^4*ex[6] - 
    4720*ex[2]^11*ex[3]^4*ex[6] - 4020*ex[2]^12*ex[3]^4*ex[6] - 
    1800*ex[2]^13*ex[3]^4*ex[6] - 332*ex[2]^14*ex[3]^4*ex[6] - 
    46*ex[2]^8*ex[3]^5*ex[6] - 322*ex[2]^9*ex[3]^5*ex[6] - 
    966*ex[2]^10*ex[3]^5*ex[6] - 1610*ex[2]^11*ex[3]^5*ex[6] - 
    1610*ex[2]^12*ex[3]^5*ex[6] - 966*ex[2]^13*ex[3]^5*ex[6] - 
    322*ex[2]^14*ex[3]^5*ex[6] - 46*ex[2]^15*ex[3]^5*ex[6] - 
    3*ex[2]^6*ex[4]*ex[6] - 226*ex[2]^7*ex[4]*ex[6] - 
    255*ex[2]^8*ex[4]*ex[6] - 398*ex[2]^9*ex[4]*ex[6] - 
    170*ex[2]^10*ex[4]*ex[6] - 15*ex[2]^6*ex[3]*ex[4]*ex[6] - 
    675*ex[2]^7*ex[3]*ex[4]*ex[6] - 293*ex[2]^8*ex[3]*ex[4]*ex[6] + 
    851*ex[2]^9*ex[3]*ex[4]*ex[6] + 372*ex[2]^10*ex[3]*ex[4]*ex[6] - 
    112*ex[2]^11*ex[3]*ex[4]*ex[6] - 30*ex[2]^6*ex[3]^2*ex[4]*ex[6] - 
    440*ex[2]^7*ex[3]^2*ex[4]*ex[6] + 2315*ex[2]^8*ex[3]^2*ex[4]*ex[6] + 
    9230*ex[2]^9*ex[3]^2*ex[4]*ex[6] + 9950*ex[2]^10*ex[3]^2*ex[4]*ex[6] + 
    3490*ex[2]^11*ex[3]^2*ex[4]*ex[6] + 45*ex[2]^12*ex[3]^2*ex[4]*ex[6] - 
    30*ex[2]^6*ex[3]^3*ex[4]*ex[6] + 470*ex[2]^7*ex[3]^3*ex[4]*ex[6] + 
    6153*ex[2]^8*ex[3]^3*ex[4]*ex[6] + 19299*ex[2]^9*ex[3]^3*ex[4]*ex[6] + 
    25996*ex[2]^10*ex[3]^3*ex[4]*ex[6] + 16044*ex[2]^11*ex[3]^3*ex[4]*ex[6] + 
    3561*ex[2]^12*ex[3]^3*ex[4]*ex[6] - 133*ex[2]^13*ex[3]^3*ex[4]*ex[6] - 
    15*ex[2]^6*ex[3]^4*ex[4]*ex[6] + 690*ex[2]^7*ex[3]^4*ex[4]*ex[6] + 
    5464*ex[2]^8*ex[3]^4*ex[4]*ex[6] + 16302*ex[2]^9*ex[3]^4*ex[4]*ex[6] + 
    24750*ex[2]^10*ex[3]^4*ex[4]*ex[6] + 20270*ex[2]^11*ex[3]^4*ex[4]*ex[6] + 
    8280*ex[2]^12*ex[3]^4*ex[4]*ex[6] + 1074*ex[2]^13*ex[3]^4*ex[4]*ex[6] - 
    143*ex[2]^14*ex[3]^4*ex[4]*ex[6] - 3*ex[2]^6*ex[3]^5*ex[4]*ex[6] + 
    229*ex[2]^7*ex[3]^5*ex[4]*ex[6] + 1664*ex[2]^8*ex[3]^5*ex[4]*ex[6] + 
    4984*ex[2]^9*ex[3]^5*ex[4]*ex[6] + 8162*ex[2]^10*ex[3]^5*ex[4]*ex[6] + 
    7882*ex[2]^11*ex[3]^5*ex[4]*ex[6] + 4424*ex[2]^12*ex[3]^5*ex[4]*ex[6] + 
    1264*ex[2]^13*ex[3]^5*ex[4]*ex[6] + 89*ex[2]^14*ex[3]^5*ex[4]*ex[6] - 
    23*ex[2]^15*ex[3]^5*ex[4]*ex[6] + 15*ex[2]^5*ex[4]^2*ex[6] + 
    472*ex[2]^6*ex[4]^2*ex[6] + 517*ex[2]^7*ex[4]^2*ex[6] + 
    712*ex[2]^8*ex[4]^2*ex[6] + 96*ex[2]^9*ex[4]^2*ex[6] - 
    280*ex[2]^10*ex[4]^2*ex[6] + 75*ex[2]^5*ex[3]*ex[4]^2*ex[6] + 
    1433*ex[2]^6*ex[3]*ex[4]^2*ex[6] + 209*ex[2]^7*ex[3]*ex[4]^2*ex[6] - 
    3049*ex[2]^8*ex[3]*ex[4]^2*ex[6] - 2608*ex[2]^9*ex[3]*ex[4]^2*ex[6] - 
    1044*ex[2]^10*ex[3]*ex[4]^2*ex[6] - 336*ex[2]^11*ex[3]*ex[4]^2*ex[6] + 
    150*ex[2]^5*ex[3]^2*ex[4]^2*ex[6] + 1012*ex[2]^6*ex[3]^2*ex[4]^2*ex[6] - 
    5965*ex[2]^7*ex[3]^2*ex[4]^2*ex[6] - 22844*ex[2]^8*ex[3]^2*ex[4]^2*
     ex[6] - 25148*ex[2]^9*ex[3]^2*ex[4]^2*ex[6] - 
    9740*ex[2]^10*ex[3]^2*ex[4]^2*ex[6] - 565*ex[2]^11*ex[3]^2*ex[4]^2*
     ex[6] + 44*ex[2]^12*ex[3]^2*ex[4]^2*ex[6] + 150*ex[2]^5*ex[3]^3*ex[4]^2*
     ex[6] - 842*ex[2]^6*ex[3]^3*ex[4]^2*ex[6] - 13979*ex[2]^7*ex[3]^3*
     ex[4]^2*ex[6] - 44123*ex[2]^8*ex[3]^3*ex[4]^2*ex[6] - 
    58370*ex[2]^9*ex[3]^3*ex[4]^2*ex[6] - 34260*ex[2]^10*ex[3]^3*ex[4]^2*
     ex[6] - 5987*ex[2]^11*ex[3]^3*ex[4]^2*ex[6] + 
    1161*ex[2]^12*ex[3]^3*ex[4]^2*ex[6] + 122*ex[2]^13*ex[3]^3*ex[4]^2*
     ex[6] + 75*ex[2]^5*ex[3]^4*ex[4]^2*ex[6] - 1348*ex[2]^6*ex[3]^4*ex[4]^2*
     ex[6] - 11812*ex[2]^7*ex[3]^4*ex[4]^2*ex[6] - 
    35470*ex[2]^8*ex[3]^4*ex[4]^2*ex[6] - 52586*ex[2]^9*ex[3]^4*ex[4]^2*
     ex[6] - 40490*ex[2]^10*ex[3]^4*ex[4]^2*ex[6] - 
    13868*ex[2]^11*ex[3]^4*ex[4]^2*ex[6] - 82*ex[2]^12*ex[3]^4*ex[4]^2*
     ex[6] + 815*ex[2]^13*ex[3]^4*ex[4]^2*ex[6] + 14*ex[2]^14*ex[3]^4*ex[4]^2*
     ex[6] + 15*ex[2]^5*ex[3]^5*ex[4]^2*ex[6] - 455*ex[2]^6*ex[3]^5*ex[4]^2*
     ex[6] - 3490*ex[2]^7*ex[3]^5*ex[4]^2*ex[6] - 
    10430*ex[2]^8*ex[3]^5*ex[4]^2*ex[6] - 16660*ex[2]^9*ex[3]^5*ex[4]^2*
     ex[6] - 15260*ex[2]^10*ex[3]^5*ex[4]^2*ex[6] - 
    7630*ex[2]^11*ex[3]^5*ex[4]^2*ex[6] - 1490*ex[2]^12*ex[3]^5*ex[4]^2*
     ex[6] + 245*ex[2]^13*ex[3]^5*ex[4]^2*ex[6] + 
    115*ex[2]^14*ex[3]^5*ex[4]^2*ex[6] - 30*ex[2]^4*ex[4]^3*ex[6] - 
    508*ex[2]^5*ex[4]^3*ex[6] - 337*ex[2]^6*ex[4]^3*ex[6] + 
    92*ex[2]^7*ex[4]^3*ex[6] + 1185*ex[2]^8*ex[4]^3*ex[6] + 
    1064*ex[2]^9*ex[4]^3*ex[6] + 2*ex[2]^10*ex[4]^3*ex[6] - 
    150*ex[2]^4*ex[3]*ex[4]^3*ex[6] - 1582*ex[2]^5*ex[3]*ex[4]^3*ex[6] + 
    957*ex[2]^6*ex[3]*ex[4]^3*ex[6] + 7381*ex[2]^7*ex[3]*ex[4]^3*ex[6] + 
    8677*ex[2]^8*ex[3]*ex[4]^3*ex[6] + 4927*ex[2]^9*ex[3]*ex[4]^3*ex[6] + 
    1256*ex[2]^10*ex[3]*ex[4]^3*ex[6] + 14*ex[2]^11*ex[3]*ex[4]^3*ex[6] - 
    300*ex[2]^4*ex[3]^2*ex[4]^3*ex[6] - 1248*ex[2]^5*ex[3]^2*ex[4]^3*ex[6] + 
    8653*ex[2]^6*ex[3]^2*ex[4]^3*ex[6] + 32146*ex[2]^7*ex[3]^2*ex[4]^3*
     ex[6] + 36837*ex[2]^8*ex[3]^2*ex[4]^3*ex[6] + 
    16080*ex[2]^9*ex[3]^2*ex[4]^3*ex[6] + 1595*ex[2]^10*ex[3]^2*ex[4]^3*
     ex[6] - 178*ex[2]^11*ex[3]^2*ex[4]^3*ex[6] + 15*ex[2]^12*ex[3]^2*ex[4]^3*
     ex[6] - 300*ex[2]^4*ex[3]^3*ex[4]^3*ex[6] + 668*ex[2]^5*ex[3]^3*ex[4]^3*
     ex[6] + 16847*ex[2]^6*ex[3]^3*ex[4]^3*ex[6] + 
    53717*ex[2]^7*ex[3]^3*ex[4]^3*ex[6] + 69369*ex[2]^8*ex[3]^3*ex[4]^3*
     ex[6] + 37475*ex[2]^9*ex[3]^3*ex[4]^3*ex[6] + 
    3113*ex[2]^10*ex[3]^3*ex[4]^3*ex[6] - 3293*ex[2]^11*ex[3]^3*ex[4]^3*
     ex[6] - 453*ex[2]^12*ex[3]^3*ex[4]^3*ex[6] + 9*ex[2]^13*ex[3]^3*ex[4]^3*
     ex[6] - 150*ex[2]^4*ex[3]^4*ex[4]^3*ex[6] + 1292*ex[2]^5*ex[3]^4*ex[4]^3*
     ex[6] + 13248*ex[2]^6*ex[3]^4*ex[4]^3*ex[6] + 
    40060*ex[2]^7*ex[3]^4*ex[4]^3*ex[6] + 57244*ex[2]^8*ex[3]^4*ex[4]^3*
     ex[6] + 39660*ex[2]^9*ex[3]^4*ex[4]^3*ex[6] + 
    8672*ex[2]^10*ex[3]^4*ex[4]^3*ex[6] - 3772*ex[2]^11*ex[3]^4*ex[4]^3*
     ex[6] - 1830*ex[2]^12*ex[3]^4*ex[4]^3*ex[6] - 
    56*ex[2]^13*ex[3]^4*ex[4]^3*ex[6] - 30*ex[2]^4*ex[3]^5*ex[4]^3*ex[6] + 
    450*ex[2]^5*ex[3]^5*ex[4]^3*ex[6] + 3760*ex[2]^6*ex[3]^5*ex[4]^3*ex[6] + 
    11200*ex[2]^7*ex[3]^5*ex[4]^3*ex[6] + 17220*ex[2]^8*ex[3]^5*ex[4]^3*
     ex[6] + 14420*ex[2]^9*ex[3]^5*ex[4]^3*ex[6] + 
    5600*ex[2]^10*ex[3]^5*ex[4]^3*ex[6] - 240*ex[2]^11*ex[3]^5*ex[4]^3*
     ex[6] - 950*ex[2]^12*ex[3]^5*ex[4]^3*ex[6] - 
    230*ex[2]^13*ex[3]^5*ex[4]^3*ex[6] + 30*ex[2]^3*ex[4]^4*ex[6] + 
    292*ex[2]^4*ex[4]^4*ex[6] - 141*ex[2]^5*ex[4]^4*ex[6] - 
    1288*ex[2]^6*ex[4]^4*ex[6] - 2431*ex[2]^7*ex[4]^4*ex[6] - 
    1512*ex[2]^8*ex[4]^4*ex[6] - 6*ex[2]^9*ex[4]^4*ex[6] + 
    150*ex[2]^3*ex[3]*ex[4]^4*ex[6] + 948*ex[2]^4*ex[3]*ex[4]^4*ex[6] - 
    2005*ex[2]^5*ex[3]*ex[4]^4*ex[6] - 9389*ex[2]^6*ex[3]*ex[4]^4*ex[6] - 
    12273*ex[2]^7*ex[3]*ex[4]^4*ex[6] - 7397*ex[2]^8*ex[3]*ex[4]^4*ex[6] - 
    1752*ex[2]^9*ex[3]*ex[4]^4*ex[6] - 42*ex[2]^10*ex[3]*ex[4]^4*ex[6] + 
    300*ex[2]^3*ex[3]^2*ex[4]^4*ex[6] + 872*ex[2]^4*ex[3]^2*ex[4]^4*ex[6] - 
    7319*ex[2]^5*ex[3]^2*ex[4]^4*ex[6] - 26654*ex[2]^6*ex[3]^2*ex[4]^4*
     ex[6] - 31883*ex[2]^7*ex[3]^2*ex[4]^4*ex[6] - 
    15280*ex[2]^8*ex[3]^2*ex[4]^4*ex[6] - 1845*ex[2]^9*ex[3]^2*ex[4]^4*
     ex[6] + 270*ex[2]^10*ex[3]^2*ex[4]^4*ex[6] - 45*ex[2]^11*ex[3]^2*ex[4]^4*
     ex[6] + 300*ex[2]^3*ex[3]^3*ex[4]^4*ex[6] - 152*ex[2]^4*ex[3]^3*ex[4]^4*
     ex[6] - 11337*ex[2]^5*ex[3]^3*ex[4]^4*ex[6] - 
    36663*ex[2]^6*ex[3]^3*ex[4]^4*ex[6] - 45787*ex[2]^7*ex[3]^3*ex[4]^4*
     ex[6] - 21465*ex[2]^8*ex[3]^3*ex[4]^4*ex[6] + 
    2133*ex[2]^9*ex[3]^3*ex[4]^4*ex[6] + 4243*ex[2]^10*ex[3]^3*ex[4]^4*
     ex[6] + 627*ex[2]^11*ex[3]^3*ex[4]^4*ex[6] - 27*ex[2]^12*ex[3]^3*ex[4]^4*
     ex[6] + 150*ex[2]^3*ex[3]^4*ex[4]^4*ex[6] - 588*ex[2]^4*ex[3]^4*ex[4]^4*
     ex[6] - 8032*ex[2]^5*ex[3]^4*ex[4]^4*ex[6] - 
    24480*ex[2]^6*ex[3]^4*ex[4]^4*ex[6] - 32916*ex[2]^7*ex[3]^4*ex[4]^4*
     ex[6] - 18440*ex[2]^8*ex[3]^4*ex[4]^4*ex[6] + 
    1392*ex[2]^9*ex[3]^4*ex[4]^4*ex[6] + 6048*ex[2]^10*ex[3]^4*ex[4]^4*
     ex[6] + 2030*ex[2]^11*ex[3]^4*ex[4]^4*ex[6] + 
    84*ex[2]^12*ex[3]^4*ex[4]^4*ex[6] + 30*ex[2]^3*ex[3]^5*ex[4]^4*ex[6] - 
    220*ex[2]^4*ex[3]^5*ex[4]^4*ex[6] - 2150*ex[2]^5*ex[3]^5*ex[4]^4*ex[6] - 
    6370*ex[2]^6*ex[3]^5*ex[4]^4*ex[6] - 9170*ex[2]^7*ex[3]^5*ex[4]^4*ex[6] - 
    6370*ex[2]^8*ex[3]^5*ex[4]^4*ex[6] - 770*ex[2]^9*ex[3]^5*ex[4]^4*ex[6] + 
    1850*ex[2]^10*ex[3]^5*ex[4]^4*ex[6] + 1180*ex[2]^11*ex[3]^5*ex[4]^4*
     ex[6] + 230*ex[2]^12*ex[3]^5*ex[4]^4*ex[6] - 15*ex[2]^2*ex[4]^5*ex[6] - 
    82*ex[2]^3*ex[4]^5*ex[6] + 260*ex[2]^4*ex[4]^5*ex[6] + 
    1154*ex[2]^5*ex[4]^5*ex[6] + 1773*ex[2]^6*ex[4]^5*ex[6] + 
    952*ex[2]^7*ex[4]^5*ex[6] + 6*ex[2]^8*ex[4]^5*ex[6] - 
    75*ex[2]^2*ex[3]*ex[4]^5*ex[6] - 287*ex[2]^3*ex[3]*ex[4]^5*ex[6] + 
    1444*ex[2]^4*ex[3]*ex[4]^5*ex[6] + 5764*ex[2]^5*ex[3]*ex[4]^5*ex[6] + 
    7819*ex[2]^6*ex[3]*ex[4]^5*ex[6] + 4749*ex[2]^7*ex[3]*ex[4]^5*ex[6] + 
    1080*ex[2]^8*ex[3]*ex[4]^5*ex[6] + 42*ex[2]^9*ex[3]*ex[4]^5*ex[6] - 
    150*ex[2]^2*ex[3]^2*ex[4]^5*ex[6] - 328*ex[2]^3*ex[3]^2*ex[4]^5*ex[6] + 
    3364*ex[2]^4*ex[3]^2*ex[4]^5*ex[6] + 12104*ex[2]^5*ex[3]^2*ex[4]^5*
     ex[6] + 14993*ex[2]^6*ex[3]^2*ex[4]^5*ex[6] + 
    7598*ex[2]^7*ex[3]^2*ex[4]^5*ex[6] + 940*ex[2]^8*ex[3]^2*ex[4]^5*ex[6] - 
    182*ex[2]^9*ex[3]^2*ex[4]^5*ex[6] + 45*ex[2]^10*ex[3]^2*ex[4]^5*ex[6] - 
    150*ex[2]^2*ex[3]^3*ex[4]^5*ex[6] - 82*ex[2]^3*ex[3]^3*ex[4]^5*ex[6] + 
    4028*ex[2]^4*ex[3]^3*ex[4]^5*ex[6] + 13268*ex[2]^5*ex[3]^3*ex[4]^5*
     ex[6] + 15791*ex[2]^6*ex[3]^3*ex[4]^5*ex[6] + 
    5661*ex[2]^7*ex[3]^3*ex[4]^5*ex[6] - 2998*ex[2]^8*ex[3]^3*ex[4]^5*ex[6] - 
    2586*ex[2]^9*ex[3]^3*ex[4]^5*ex[6] - 383*ex[2]^10*ex[3]^3*ex[4]^5*ex[6] + 
    27*ex[2]^11*ex[3]^3*ex[4]^5*ex[6] - 75*ex[2]^2*ex[3]^4*ex[4]^5*ex[6] + 
    82*ex[2]^3*ex[3]^4*ex[4]^5*ex[6] + 2440*ex[2]^4*ex[3]^4*ex[4]^5*ex[6] + 
    7510*ex[2]^5*ex[3]^4*ex[4]^5*ex[6] + 9014*ex[2]^6*ex[3]^4*ex[4]^5*ex[6] + 
    2630*ex[2]^7*ex[3]^4*ex[4]^5*ex[6] - 3928*ex[2]^8*ex[3]^4*ex[4]^5*ex[6] - 
    3830*ex[2]^9*ex[3]^4*ex[4]^5*ex[6] - 1115*ex[2]^10*ex[3]^4*ex[4]^5*
     ex[6] - 56*ex[2]^11*ex[3]^4*ex[4]^5*ex[6] - 15*ex[2]^2*ex[3]^5*ex[4]^5*
     ex[6] + 41*ex[2]^3*ex[3]^5*ex[4]^5*ex[6] + 592*ex[2]^4*ex[3]^5*ex[4]^5*
     ex[6] + 1736*ex[2]^5*ex[3]^5*ex[4]^5*ex[6] + 
    2170*ex[2]^6*ex[3]^5*ex[4]^5*ex[6] + 770*ex[2]^7*ex[3]^5*ex[4]^5*ex[6] - 
    1064*ex[2]^8*ex[3]^5*ex[4]^5*ex[6] - 1408*ex[2]^9*ex[3]^5*ex[4]^5*ex[6] - 
    659*ex[2]^10*ex[3]^5*ex[4]^5*ex[6] - 115*ex[2]^11*ex[3]^5*ex[4]^5*ex[6] + 
    3*ex[2]*ex[4]^6*ex[6] + 8*ex[2]^2*ex[4]^6*ex[6] - 
    84*ex[2]^3*ex[4]^6*ex[6] - 320*ex[2]^4*ex[4]^6*ex[6] - 
    453*ex[2]^5*ex[4]^6*ex[6] - 224*ex[2]^6*ex[4]^6*ex[6] - 
    2*ex[2]^7*ex[4]^6*ex[6] + 15*ex[2]*ex[3]*ex[4]^6*ex[6] + 
    33*ex[2]^2*ex[3]*ex[4]^6*ex[6] - 366*ex[2]^3*ex[3]*ex[4]^6*ex[6] - 
    1360*ex[2]^4*ex[3]*ex[4]^6*ex[6] - 1865*ex[2]^5*ex[3]*ex[4]^6*ex[6] - 
    1123*ex[2]^6*ex[3]*ex[4]^6*ex[6] - 248*ex[2]^7*ex[3]*ex[4]^6*ex[6] - 
    14*ex[2]^8*ex[3]*ex[4]^6*ex[6] + 30*ex[2]*ex[3]^2*ex[4]^6*ex[6] + 
    52*ex[2]^2*ex[3]^2*ex[4]^6*ex[6] - 648*ex[2]^3*ex[3]^2*ex[4]^6*ex[6] - 
    2314*ex[2]^4*ex[3]^2*ex[4]^6*ex[6] - 2933*ex[2]^5*ex[3]^2*ex[4]^6*ex[6] - 
    1520*ex[2]^6*ex[3]^2*ex[4]^6*ex[6] - 170*ex[2]^7*ex[3]^2*ex[4]^6*ex[6] + 
    46*ex[2]^8*ex[3]^2*ex[4]^6*ex[6] - 15*ex[2]^9*ex[3]^2*ex[4]^6*ex[6] + 
    30*ex[2]*ex[3]^3*ex[4]^6*ex[6] + 38*ex[2]^2*ex[3]^3*ex[4]^6*ex[6] - 
    588*ex[2]^3*ex[3]^3*ex[4]^6*ex[6] - 1982*ex[2]^4*ex[3]^3*ex[4]^6*ex[6] - 
    2195*ex[2]^5*ex[3]^3*ex[4]^6*ex[6] - 399*ex[2]^6*ex[3]^3*ex[4]^6*ex[6] + 
    922*ex[2]^7*ex[3]^3*ex[4]^6*ex[6] + 608*ex[2]^8*ex[3]^3*ex[4]^6*ex[6] + 
    87*ex[2]^9*ex[3]^3*ex[4]^6*ex[6] - 9*ex[2]^10*ex[3]^3*ex[4]^6*ex[6] + 
    15*ex[2]*ex[3]^4*ex[4]^6*ex[6] + 12*ex[2]^2*ex[3]^4*ex[4]^6*ex[6] - 
    276*ex[2]^3*ex[3]^4*ex[4]^6*ex[6] - 862*ex[2]^4*ex[3]^4*ex[4]^6*ex[6] - 
    786*ex[2]^5*ex[3]^4*ex[4]^6*ex[6] + 390*ex[2]^6*ex[3]^4*ex[4]^6*ex[6] + 
    1252*ex[2]^7*ex[3]^4*ex[4]^6*ex[6] + 894*ex[2]^8*ex[3]^4*ex[4]^6*ex[6] + 
    243*ex[2]^9*ex[3]^4*ex[4]^6*ex[6] + 14*ex[2]^10*ex[3]^4*ex[4]^6*ex[6] + 
    3*ex[2]*ex[3]^5*ex[4]^6*ex[6] + ex[2]^2*ex[3]^5*ex[4]^6*ex[6] - 
    54*ex[2]^3*ex[3]^5*ex[4]^6*ex[6] - 154*ex[2]^4*ex[3]^5*ex[4]^6*ex[6] - 
    112*ex[2]^5*ex[3]^5*ex[4]^6*ex[6] + 168*ex[2]^6*ex[3]^5*ex[4]^6*ex[6] + 
    406*ex[2]^7*ex[3]^5*ex[4]^6*ex[6] + 346*ex[2]^8*ex[3]^5*ex[4]^6*ex[6] + 
    141*ex[2]^9*ex[3]^5*ex[4]^6*ex[6] + 23*ex[2]^10*ex[3]^5*ex[4]^6*ex[6] - 
    49*ex[2]^8*ex[6]^2 - 14*ex[2]^9*ex[6]^2 - 43*ex[2]^10*ex[6]^2 - 
    173*ex[2]^8*ex[3]*ex[6]^2 - 75*ex[2]^9*ex[3]*ex[6]^2 + 
    243*ex[2]^10*ex[3]*ex[6]^2 + 145*ex[2]^11*ex[3]*ex[6]^2 - 
    202*ex[2]^8*ex[3]^2*ex[6]^2 + 20*ex[2]^9*ex[3]^2*ex[6]^2 + 
    1254*ex[2]^10*ex[3]^2*ex[6]^2 + 1640*ex[2]^11*ex[3]^2*ex[6]^2 + 
    608*ex[2]^12*ex[3]^2*ex[6]^2 - 58*ex[2]^8*ex[3]^3*ex[6]^2 + 
    370*ex[2]^9*ex[3]^3*ex[6]^2 + 2090*ex[2]^10*ex[3]^3*ex[6]^2 + 
    3470*ex[2]^11*ex[3]^3*ex[6]^2 + 2440*ex[2]^12*ex[3]^3*ex[6]^2 + 
    632*ex[2]^13*ex[3]^3*ex[6]^2 + 43*ex[2]^8*ex[3]^4*ex[6]^2 + 
    450*ex[2]^9*ex[3]^4*ex[6]^2 + 1605*ex[2]^10*ex[3]^4*ex[6]^2 + 
    2780*ex[2]^11*ex[3]^4*ex[6]^2 + 2565*ex[2]^12*ex[3]^4*ex[6]^2 + 
    1218*ex[2]^13*ex[3]^4*ex[6]^2 + 235*ex[2]^14*ex[3]^4*ex[6]^2 + 
    23*ex[2]^8*ex[3]^5*ex[6]^2 + 161*ex[2]^9*ex[3]^5*ex[6]^2 + 
    483*ex[2]^10*ex[3]^5*ex[6]^2 + 805*ex[2]^11*ex[3]^5*ex[6]^2 + 
    805*ex[2]^12*ex[3]^5*ex[6]^2 + 483*ex[2]^13*ex[3]^5*ex[6]^2 + 
    161*ex[2]^14*ex[3]^5*ex[6]^2 + 23*ex[2]^15*ex[3]^5*ex[6]^2 + 
    219*ex[2]^7*ex[4]*ex[6]^2 + 160*ex[2]^8*ex[4]*ex[6]^2 + 
    395*ex[2]^9*ex[4]*ex[6]^2 + 238*ex[2]^10*ex[4]*ex[6]^2 + 
    761*ex[2]^7*ex[3]*ex[4]*ex[6]^2 + 512*ex[2]^8*ex[3]*ex[4]*ex[6]^2 - 
    594*ex[2]^9*ex[3]*ex[4]*ex[6]^2 - 178*ex[2]^10*ex[3]*ex[4]*ex[6]^2 + 
    167*ex[2]^11*ex[3]*ex[4]*ex[6]^2 + 854*ex[2]^7*ex[3]^2*ex[4]*ex[6]^2 - 
    229*ex[2]^8*ex[3]^2*ex[4]*ex[6]^2 - 5820*ex[2]^9*ex[3]^2*ex[4]*ex[6]^2 - 
    7678*ex[2]^10*ex[3]^2*ex[4]*ex[6]^2 - 3082*ex[2]^11*ex[3]^2*ex[4]*
     ex[6]^2 - 141*ex[2]^12*ex[3]^2*ex[4]*ex[6]^2 + 
    186*ex[2]^7*ex[3]^3*ex[4]*ex[6]^2 - 2159*ex[2]^8*ex[3]^3*ex[4]*ex[6]^2 - 
    10693*ex[2]^9*ex[3]^3*ex[4]*ex[6]^2 - 17312*ex[2]^10*ex[3]^3*ex[4]*
     ex[6]^2 - 12158*ex[2]^11*ex[3]^3*ex[4]*ex[6]^2 - 
    3241*ex[2]^12*ex[3]^3*ex[4]*ex[6]^2 - 47*ex[2]^13*ex[3]^3*ex[4]*ex[6]^2 - 
    241*ex[2]^7*ex[3]^4*ex[4]*ex[6]^2 - 2383*ex[2]^8*ex[3]^4*ex[4]*ex[6]^2 - 
    8277*ex[2]^9*ex[3]^4*ex[4]*ex[6]^2 - 14075*ex[2]^10*ex[3]^4*ex[4]*
     ex[6]^2 - 12755*ex[2]^11*ex[3]^4*ex[4]*ex[6]^2 - 
    5901*ex[2]^12*ex[3]^4*ex[4]*ex[6]^2 - 1063*ex[2]^13*ex[3]^4*ex[4]*
     ex[6]^2 + 23*ex[2]^14*ex[3]^4*ex[4]*ex[6]^2 - 
    115*ex[2]^7*ex[3]^5*ex[4]*ex[6]^2 - 805*ex[2]^8*ex[3]^5*ex[4]*ex[6]^2 - 
    2415*ex[2]^9*ex[3]^5*ex[4]*ex[6]^2 - 4025*ex[2]^10*ex[3]^5*ex[4]*
     ex[6]^2 - 4025*ex[2]^11*ex[3]^5*ex[4]*ex[6]^2 - 
    2415*ex[2]^12*ex[3]^5*ex[4]*ex[6]^2 - 805*ex[2]^13*ex[3]^5*ex[4]*
     ex[6]^2 - 115*ex[2]^14*ex[3]^5*ex[4]*ex[6]^2 - 
    386*ex[2]^6*ex[4]^2*ex[6]^2 - 415*ex[2]^7*ex[4]^2*ex[6]^2 - 
    850*ex[2]^8*ex[4]^2*ex[6]^2 - 445*ex[2]^9*ex[4]^2*ex[6]^2 + 
    178*ex[2]^10*ex[4]^2*ex[6]^2 - 1314*ex[2]^6*ex[3]*ex[4]^2*ex[6]^2 - 
    1043*ex[2]^7*ex[3]*ex[4]^2*ex[6]^2 + 934*ex[2]^8*ex[3]*ex[4]^2*ex[6]^2 + 
    780*ex[2]^9*ex[3]*ex[4]^2*ex[6]^2 + 298*ex[2]^10*ex[3]*ex[4]^2*ex[6]^2 + 
    181*ex[2]^11*ex[3]*ex[4]^2*ex[6]^2 - 1396*ex[2]^6*ex[3]^2*ex[4]^2*
     ex[6]^2 + 971*ex[2]^7*ex[3]^2*ex[4]^2*ex[6]^2 + 
    11816*ex[2]^8*ex[3]^2*ex[4]^2*ex[6]^2 + 15988*ex[2]^9*ex[3]^2*ex[4]^2*
     ex[6]^2 + 7370*ex[2]^10*ex[3]^2*ex[4]^2*ex[6]^2 + 
    809*ex[2]^11*ex[3]^2*ex[4]^2*ex[6]^2 - 22*ex[2]^12*ex[3]^2*ex[4]^2*
     ex[6]^2 - 164*ex[2]^6*ex[3]^3*ex[4]^2*ex[6]^2 + 
    5021*ex[2]^7*ex[3]^3*ex[4]^2*ex[6]^2 + 22260*ex[2]^8*ex[3]^3*ex[4]^2*
     ex[6]^2 + 35213*ex[2]^9*ex[3]^3*ex[4]^2*ex[6]^2 + 
    24712*ex[2]^10*ex[3]^3*ex[4]^2*ex[6]^2 + 6699*ex[2]^11*ex[3]^3*ex[4]^2*
     ex[6]^2 + 88*ex[2]^12*ex[3]^3*ex[4]^2*ex[6]^2 - 
    37*ex[2]^13*ex[3]^3*ex[4]^2*ex[6]^2 + 534*ex[2]^6*ex[3]^4*ex[4]^2*
     ex[6]^2 + 5032*ex[2]^7*ex[3]^4*ex[4]^2*ex[6]^2 + 
    17058*ex[2]^8*ex[3]^4*ex[4]^2*ex[6]^2 + 28500*ex[2]^9*ex[3]^4*ex[4]^2*
     ex[6]^2 + 25370*ex[2]^10*ex[3]^4*ex[4]^2*ex[6]^2 + 
    11424*ex[2]^11*ex[3]^4*ex[4]^2*ex[6]^2 + 1902*ex[2]^12*ex[3]^4*ex[4]^2*
     ex[6]^2 - 92*ex[2]^13*ex[3]^4*ex[4]^2*ex[6]^2 + 
    230*ex[2]^6*ex[3]^5*ex[4]^2*ex[6]^2 + 1610*ex[2]^7*ex[3]^5*ex[4]^2*
     ex[6]^2 + 4830*ex[2]^8*ex[3]^5*ex[4]^2*ex[6]^2 + 
    8050*ex[2]^9*ex[3]^5*ex[4]^2*ex[6]^2 + 8050*ex[2]^10*ex[3]^5*ex[4]^2*
     ex[6]^2 + 4830*ex[2]^11*ex[3]^5*ex[4]^2*ex[6]^2 + 
    1610*ex[2]^12*ex[3]^5*ex[4]^2*ex[6]^2 + 230*ex[2]^13*ex[3]^5*ex[4]^2*
     ex[6]^2 + 334*ex[2]^5*ex[4]^3*ex[6]^2 + 425*ex[2]^6*ex[4]^3*ex[6]^2 + 
    611*ex[2]^7*ex[4]^3*ex[6]^2 - 74*ex[2]^8*ex[4]^3*ex[6]^2 - 
    547*ex[2]^9*ex[4]^3*ex[6]^2 - 13*ex[2]^10*ex[4]^3*ex[6]^2 + 
    1106*ex[2]^5*ex[3]*ex[4]^3*ex[6]^2 + 807*ex[2]^6*ex[3]*ex[4]^3*ex[6]^2 - 
    1666*ex[2]^7*ex[3]*ex[4]^3*ex[6]^2 - 2708*ex[2]^8*ex[3]*ex[4]^3*ex[6]^2 - 
    1902*ex[2]^9*ex[3]*ex[4]^3*ex[6]^2 - 589*ex[2]^10*ex[3]*ex[4]^3*ex[6]^2 - 
    28*ex[2]^11*ex[3]*ex[4]^3*ex[6]^2 + 1084*ex[2]^5*ex[3]^2*ex[4]^3*
     ex[6]^2 - 1739*ex[2]^6*ex[3]^2*ex[4]^3*ex[6]^2 - 
    13067*ex[2]^7*ex[3]^2*ex[4]^3*ex[6]^2 - 18301*ex[2]^8*ex[3]^2*ex[4]^3*
     ex[6]^2 - 9728*ex[2]^9*ex[3]^2*ex[4]^3*ex[6]^2 - 
    1631*ex[2]^10*ex[3]^2*ex[4]^3*ex[6]^2 + 31*ex[2]^11*ex[3]^2*ex[4]^3*
     ex[6]^2 - 9*ex[2]^12*ex[3]^2*ex[4]^3*ex[6]^2 - 
    44*ex[2]^5*ex[3]^3*ex[4]^3*ex[6]^2 - 5809*ex[2]^6*ex[3]^3*ex[4]^3*
     ex[6]^2 - 23522*ex[2]^7*ex[3]^3*ex[4]^3*ex[6]^2 - 
    36467*ex[2]^8*ex[3]^3*ex[4]^3*ex[6]^2 - 25588*ex[2]^9*ex[3]^3*ex[4]^3*
     ex[6]^2 - 6971*ex[2]^10*ex[3]^3*ex[4]^3*ex[6]^2 + 
    18*ex[2]^11*ex[3]^3*ex[4]^3*ex[6]^2 + 111*ex[2]^12*ex[3]^3*ex[4]^3*
     ex[6]^2 - 586*ex[2]^5*ex[3]^4*ex[4]^3*ex[6]^2 - 
    5298*ex[2]^6*ex[3]^4*ex[4]^3*ex[6]^2 - 17562*ex[2]^7*ex[3]^4*ex[4]^3*
     ex[6]^2 - 28850*ex[2]^8*ex[3]^4*ex[4]^3*ex[6]^2 - 
    25230*ex[2]^9*ex[3]^4*ex[4]^3*ex[6]^2 - 11046*ex[2]^10*ex[3]^4*ex[4]^3*
     ex[6]^2 - 1678*ex[2]^11*ex[3]^4*ex[4]^3*ex[6]^2 + 
    138*ex[2]^12*ex[3]^4*ex[4]^3*ex[6]^2 - 230*ex[2]^5*ex[3]^5*ex[4]^3*
     ex[6]^2 - 1610*ex[2]^6*ex[3]^5*ex[4]^3*ex[6]^2 - 
    4830*ex[2]^7*ex[3]^5*ex[4]^3*ex[6]^2 - 8050*ex[2]^8*ex[3]^5*ex[4]^3*
     ex[6]^2 - 8050*ex[2]^9*ex[3]^5*ex[4]^3*ex[6]^2 - 
    4830*ex[2]^10*ex[3]^5*ex[4]^3*ex[6]^2 - 1610*ex[2]^11*ex[3]^5*ex[4]^3*
     ex[6]^2 - 230*ex[2]^12*ex[3]^5*ex[4]^3*ex[6]^2 - 
    141*ex[2]^4*ex[4]^4*ex[6]^2 - 175*ex[2]^5*ex[4]^4*ex[6]^2 - 
    37*ex[2]^6*ex[4]^4*ex[6]^2 + 531*ex[2]^7*ex[4]^4*ex[6]^2 + 
    560*ex[2]^8*ex[4]^4*ex[6]^2 + 26*ex[2]^9*ex[4]^4*ex[6]^2 - 
    449*ex[2]^4*ex[3]*ex[4]^4*ex[6]^2 - 158*ex[2]^5*ex[3]*ex[4]^4*ex[6]^2 + 
    1691*ex[2]^6*ex[3]*ex[4]^4*ex[6]^2 + 3063*ex[2]^7*ex[3]*ex[4]^4*ex[6]^2 + 
    2242*ex[2]^8*ex[3]*ex[4]^4*ex[6]^2 + 635*ex[2]^9*ex[3]*ex[4]^4*ex[6]^2 + 
    56*ex[2]^10*ex[3]*ex[4]^4*ex[6]^2 - 386*ex[2]^4*ex[3]^2*ex[4]^4*ex[6]^2 + 
    1381*ex[2]^5*ex[3]^2*ex[4]^4*ex[6]^2 + 7696*ex[2]^6*ex[3]^2*ex[4]^4*
     ex[6]^2 + 11150*ex[2]^7*ex[3]^2*ex[4]^4*ex[6]^2 + 
    6634*ex[2]^8*ex[3]^2*ex[4]^4*ex[6]^2 + 1399*ex[2]^9*ex[3]^2*ex[4]^4*
     ex[6]^2 + 4*ex[2]^10*ex[3]^2*ex[4]^4*ex[6]^2 + 
    18*ex[2]^11*ex[3]^2*ex[4]^4*ex[6]^2 + 126*ex[2]^4*ex[3]^3*ex[4]^4*
     ex[6]^2 + 3341*ex[2]^5*ex[3]^3*ex[4]^4*ex[6]^2 + 
    12586*ex[2]^6*ex[3]^3*ex[4]^4*ex[6]^2 + 19193*ex[2]^7*ex[3]^3*ex[4]^4*
     ex[6]^2 + 13472*ex[2]^8*ex[3]^3*ex[4]^4*ex[6]^2 + 
    3649*ex[2]^9*ex[3]^3*ex[4]^4*ex[6]^2 - 112*ex[2]^10*ex[3]^3*ex[4]^4*
     ex[6]^2 - 111*ex[2]^11*ex[3]^3*ex[4]^4*ex[6]^2 + 
    319*ex[2]^4*ex[3]^4*ex[4]^4*ex[6]^2 + 2782*ex[2]^5*ex[3]^4*ex[4]^4*
     ex[6]^2 + 9033*ex[2]^6*ex[3]^4*ex[4]^4*ex[6]^2 + 
    14600*ex[2]^7*ex[3]^4*ex[4]^4*ex[6]^2 + 12545*ex[2]^8*ex[3]^4*ex[4]^4*
     ex[6]^2 + 5334*ex[2]^9*ex[3]^4*ex[4]^4*ex[6]^2 + 
    727*ex[2]^10*ex[3]^4*ex[4]^4*ex[6]^2 - 92*ex[2]^11*ex[3]^4*ex[4]^4*
     ex[6]^2 + 115*ex[2]^4*ex[3]^5*ex[4]^4*ex[6]^2 + 
    805*ex[2]^5*ex[3]^5*ex[4]^4*ex[6]^2 + 2415*ex[2]^6*ex[3]^5*ex[4]^4*
     ex[6]^2 + 4025*ex[2]^7*ex[3]^5*ex[4]^4*ex[6]^2 + 
    4025*ex[2]^8*ex[3]^5*ex[4]^4*ex[6]^2 + 2415*ex[2]^9*ex[3]^5*ex[4]^4*
     ex[6]^2 + 805*ex[2]^10*ex[3]^5*ex[4]^4*ex[6]^2 + 
    115*ex[2]^11*ex[3]^5*ex[4]^4*ex[6]^2 + 23*ex[2]^3*ex[4]^5*ex[6]^2 + 
    19*ex[2]^4*ex[4]^5*ex[6]^2 - 76*ex[2]^5*ex[4]^5*ex[6]^2 - 
    250*ex[2]^6*ex[4]^5*ex[6]^2 - 191*ex[2]^7*ex[4]^5*ex[6]^2 - 
    13*ex[2]^8*ex[4]^5*ex[6]^2 + 69*ex[2]^3*ex[3]*ex[4]^5*ex[6]^2 - 
    43*ex[2]^4*ex[3]*ex[4]^5*ex[6]^2 - 608*ex[2]^5*ex[3]*ex[4]^5*ex[6]^2 - 
    1102*ex[2]^6*ex[3]*ex[4]^5*ex[6]^2 - 805*ex[2]^7*ex[3]*ex[4]^5*ex[6]^2 - 
    227*ex[2]^8*ex[3]*ex[4]^5*ex[6]^2 - 28*ex[2]^9*ex[3]*ex[4]^5*ex[6]^2 + 
    46*ex[2]^3*ex[3]^2*ex[4]^5*ex[6]^2 - 404*ex[2]^4*ex[3]^2*ex[4]^5*
     ex[6]^2 - 1879*ex[2]^5*ex[3]^2*ex[4]^5*ex[6]^2 - 
    2799*ex[2]^6*ex[3]^2*ex[4]^5*ex[6]^2 - 1802*ex[2]^7*ex[3]^2*ex[4]^5*
     ex[6]^2 - 436*ex[2]^8*ex[3]^2*ex[4]^5*ex[6]^2 - 
    13*ex[2]^9*ex[3]^2*ex[4]^5*ex[6]^2 - 9*ex[2]^10*ex[3]^2*ex[4]^5*ex[6]^2 - 
    46*ex[2]^3*ex[3]^3*ex[4]^5*ex[6]^2 - 764*ex[2]^4*ex[3]^3*ex[4]^5*
     ex[6]^2 - 2721*ex[2]^5*ex[3]^3*ex[4]^5*ex[6]^2 - 
    4097*ex[2]^6*ex[3]^3*ex[4]^5*ex[6]^2 - 2878*ex[2]^7*ex[3]^3*ex[4]^5*
     ex[6]^2 - 768*ex[2]^8*ex[3]^3*ex[4]^5*ex[6]^2 + 
    53*ex[2]^9*ex[3]^3*ex[4]^5*ex[6]^2 + 37*ex[2]^10*ex[3]^3*ex[4]^5*
     ex[6]^2 - 69*ex[2]^3*ex[3]^4*ex[4]^5*ex[6]^2 - 
    583*ex[2]^4*ex[3]^4*ex[4]^5*ex[6]^2 - 1857*ex[2]^5*ex[3]^4*ex[4]^5*
     ex[6]^2 - 2955*ex[2]^6*ex[3]^4*ex[4]^5*ex[6]^2 - 
    2495*ex[2]^7*ex[3]^4*ex[4]^5*ex[6]^2 - 1029*ex[2]^8*ex[3]^4*ex[4]^5*
     ex[6]^2 - 123*ex[2]^9*ex[3]^4*ex[4]^5*ex[6]^2 + 
    23*ex[2]^10*ex[3]^4*ex[4]^5*ex[6]^2 - 23*ex[2]^3*ex[3]^5*ex[4]^5*
     ex[6]^2 - 161*ex[2]^4*ex[3]^5*ex[4]^5*ex[6]^2 - 
    483*ex[2]^5*ex[3]^5*ex[4]^5*ex[6]^2 - 805*ex[2]^6*ex[3]^5*ex[4]^5*
     ex[6]^2 - 805*ex[2]^7*ex[3]^5*ex[4]^5*ex[6]^2 - 
    483*ex[2]^8*ex[3]^5*ex[4]^5*ex[6]^2 - 161*ex[2]^9*ex[3]^5*ex[4]^5*
     ex[6]^2 - 23*ex[2]^10*ex[3]^5*ex[4]^5*ex[6]^2 + 18*ex[2]^8*ex[6]^3 - 
    28*ex[2]^9*ex[6]^3 + 6*ex[2]^10*ex[6]^3 + 72*ex[2]^8*ex[3]*ex[6]^3 - 
    40*ex[2]^9*ex[3]*ex[6]^3 - 212*ex[2]^10*ex[3]*ex[6]^3 - 
    100*ex[2]^11*ex[3]*ex[6]^3 + 108*ex[2]^8*ex[3]^2*ex[6]^3 + 
    48*ex[2]^9*ex[3]^2*ex[6]^3 - 492*ex[2]^10*ex[3]^2*ex[6]^3 - 
    696*ex[2]^11*ex[3]^2*ex[6]^3 - 264*ex[2]^12*ex[3]^2*ex[6]^3 + 
    72*ex[2]^8*ex[3]^3*ex[6]^3 + 104*ex[2]^9*ex[3]^3*ex[6]^3 - 
    324*ex[2]^10*ex[3]^3*ex[6]^3 - 876*ex[2]^11*ex[3]^3*ex[6]^3 - 
    724*ex[2]^12*ex[3]^3*ex[6]^3 - 204*ex[2]^13*ex[3]^3*ex[6]^3 + 
    18*ex[2]^8*ex[3]^4*ex[6]^3 + 44*ex[2]^9*ex[3]^4*ex[6]^3 - 
    50*ex[2]^10*ex[3]^4*ex[6]^3 - 280*ex[2]^11*ex[3]^4*ex[6]^3 - 
    370*ex[2]^12*ex[3]^4*ex[6]^3 - 212*ex[2]^13*ex[3]^4*ex[6]^3 - 
    46*ex[2]^14*ex[3]^4*ex[6]^3 - 72*ex[2]^7*ex[4]*ex[6]^3 + 
    49*ex[2]^8*ex[4]*ex[6]^3 - 92*ex[2]^9*ex[4]*ex[6]^3 - 
    121*ex[2]^10*ex[4]*ex[6]^3 - 288*ex[2]^7*ex[3]*ex[4]*ex[6]^3 - 
    29*ex[2]^8*ex[3]*ex[4]*ex[6]^3 + 483*ex[2]^9*ex[3]*ex[4]*ex[6]^3 + 
    149*ex[2]^10*ex[3]*ex[4]*ex[6]^3 - 75*ex[2]^11*ex[3]*ex[4]*ex[6]^3 - 
    432*ex[2]^7*ex[3]^2*ex[4]*ex[6]^3 - 381*ex[2]^8*ex[3]^2*ex[4]*ex[6]^3 + 
    1442*ex[2]^9*ex[3]^2*ex[4]*ex[6]^3 + 2368*ex[2]^10*ex[3]^2*ex[4]*
     ex[6]^3 + 1046*ex[2]^11*ex[3]^2*ex[4]*ex[6]^3 + 
    69*ex[2]^12*ex[3]^2*ex[4]*ex[6]^3 - 288*ex[2]^7*ex[3]^3*ex[4]*ex[6]^3 - 
    479*ex[2]^8*ex[3]^3*ex[4]*ex[6]^3 + 1067*ex[2]^9*ex[3]^3*ex[4]*ex[6]^3 + 
    3218*ex[2]^10*ex[3]^3*ex[4]*ex[6]^3 + 2782*ex[2]^11*ex[3]^3*ex[4]*
     ex[6]^3 + 845*ex[2]^12*ex[3]^3*ex[4]*ex[6]^3 + 
    23*ex[2]^13*ex[3]^3*ex[4]*ex[6]^3 - 72*ex[2]^7*ex[3]^4*ex[4]*ex[6]^3 - 
    176*ex[2]^8*ex[3]^4*ex[4]*ex[6]^3 + 200*ex[2]^9*ex[3]^4*ex[4]*ex[6]^3 + 
    1120*ex[2]^10*ex[3]^4*ex[4]*ex[6]^3 + 1480*ex[2]^11*ex[3]^4*ex[4]*
     ex[6]^3 + 848*ex[2]^12*ex[3]^4*ex[4]*ex[6]^3 + 
    184*ex[2]^13*ex[3]^4*ex[4]*ex[6]^3 + 108*ex[2]^6*ex[4]^2*ex[6]^3 + 
    21*ex[2]^7*ex[4]^2*ex[6]^3 + 234*ex[2]^8*ex[4]^2*ex[6]^3 + 
    255*ex[2]^9*ex[4]^2*ex[6]^3 - 26*ex[2]^10*ex[4]^2*ex[6]^3 + 
    432*ex[2]^6*ex[3]*ex[4]^2*ex[6]^3 + 327*ex[2]^7*ex[3]*ex[4]^2*ex[6]^3 - 
    189*ex[2]^8*ex[3]*ex[4]^2*ex[6]^3 + 47*ex[2]^9*ex[3]*ex[4]^2*ex[6]^3 + 
    133*ex[2]^10*ex[3]*ex[4]^2*ex[6]^3 + 2*ex[2]^11*ex[3]*ex[4]^2*ex[6]^3 + 
    648*ex[2]^6*ex[3]^2*ex[4]^2*ex[6]^3 + 855*ex[2]^7*ex[3]^2*ex[4]^2*
     ex[6]^3 - 1380*ex[2]^8*ex[3]^2*ex[4]^2*ex[6]^3 - 
    2926*ex[2]^9*ex[3]^2*ex[4]^2*ex[6]^3 - 1512*ex[2]^10*ex[3]^2*ex[4]^2*
     ex[6]^3 - 153*ex[2]^11*ex[3]^2*ex[4]^2*ex[6]^3 + 
    20*ex[2]^12*ex[3]^2*ex[4]^2*ex[6]^3 + 432*ex[2]^6*ex[3]^3*ex[4]^2*
     ex[6]^3 + 813*ex[2]^7*ex[3]^3*ex[4]^2*ex[6]^3 - 
    1257*ex[2]^8*ex[3]^3*ex[4]^2*ex[6]^3 - 4398*ex[2]^9*ex[3]^3*ex[4]^2*
     ex[6]^3 - 4002*ex[2]^10*ex[3]^3*ex[4]^2*ex[6]^3 - 
    1311*ex[2]^11*ex[3]^3*ex[4]^2*ex[6]^3 - 69*ex[2]^12*ex[3]^3*ex[4]^2*
     ex[6]^3 + 108*ex[2]^6*ex[3]^4*ex[4]^2*ex[6]^3 + 
    264*ex[2]^7*ex[3]^4*ex[4]^2*ex[6]^3 - 300*ex[2]^8*ex[3]^4*ex[4]^2*
     ex[6]^3 - 1680*ex[2]^9*ex[3]^4*ex[4]^2*ex[6]^3 - 
    2220*ex[2]^10*ex[3]^4*ex[4]^2*ex[6]^3 - 1272*ex[2]^11*ex[3]^4*ex[4]^2*
     ex[6]^3 - 276*ex[2]^12*ex[3]^4*ex[4]^2*ex[6]^3 - 
    72*ex[2]^5*ex[4]^3*ex[6]^3 - 77*ex[2]^6*ex[4]^3*ex[6]^3 - 
    216*ex[2]^7*ex[4]^3*ex[6]^3 - 156*ex[2]^8*ex[4]^3*ex[6]^3 + 
    56*ex[2]^9*ex[4]^3*ex[6]^3 + ex[2]^10*ex[4]^3*ex[6]^3 - 
    288*ex[2]^5*ex[3]*ex[4]^3*ex[6]^3 - 407*ex[2]^6*ex[3]*ex[4]^3*ex[6]^3 - 
    223*ex[2]^7*ex[3]*ex[4]^3*ex[6]^3 - 150*ex[2]^8*ex[3]*ex[4]^3*ex[6]^3 - 
    56*ex[2]^9*ex[3]*ex[4]^3*ex[6]^3 - 7*ex[2]^10*ex[3]*ex[4]^3*ex[6]^3 + 
    3*ex[2]^11*ex[3]*ex[4]^3*ex[6]^3 - 432*ex[2]^5*ex[3]^2*ex[4]^3*ex[6]^3 - 
    759*ex[2]^6*ex[3]^2*ex[4]^3*ex[6]^3 + 402*ex[2]^7*ex[3]^2*ex[4]^3*
     ex[6]^3 + 1532*ex[2]^8*ex[3]^2*ex[4]^3*ex[6]^3 + 
    942*ex[2]^9*ex[3]^2*ex[4]^3*ex[6]^3 + 99*ex[2]^10*ex[3]^2*ex[4]^3*
     ex[6]^3 - 40*ex[2]^11*ex[3]^2*ex[4]^3*ex[6]^3 - 
    288*ex[2]^5*ex[3]^3*ex[4]^3*ex[6]^3 - 605*ex[2]^6*ex[3]^3*ex[4]^3*
     ex[6]^3 + 609*ex[2]^7*ex[3]^3*ex[4]^3*ex[6]^3 + 
    2646*ex[2]^8*ex[3]^3*ex[4]^3*ex[6]^3 + 2554*ex[2]^9*ex[3]^3*ex[4]^3*
     ex[6]^3 + 903*ex[2]^10*ex[3]^3*ex[4]^3*ex[6]^3 + 
    69*ex[2]^11*ex[3]^3*ex[4]^3*ex[6]^3 - 72*ex[2]^5*ex[3]^4*ex[4]^3*
     ex[6]^3 - 176*ex[2]^6*ex[3]^4*ex[4]^3*ex[6]^3 + 
    200*ex[2]^7*ex[3]^4*ex[4]^3*ex[6]^3 + 1120*ex[2]^8*ex[3]^4*ex[4]^3*
     ex[6]^3 + 1480*ex[2]^9*ex[3]^4*ex[4]^3*ex[6]^3 + 
    848*ex[2]^10*ex[3]^4*ex[4]^3*ex[6]^3 + 184*ex[2]^11*ex[3]^4*ex[4]^3*
     ex[6]^3 + 18*ex[2]^4*ex[4]^4*ex[6]^3 + 35*ex[2]^5*ex[4]^4*ex[6]^3 + 
    68*ex[2]^6*ex[4]^4*ex[6]^3 + 22*ex[2]^7*ex[4]^4*ex[6]^3 - 
    30*ex[2]^8*ex[4]^4*ex[6]^3 - ex[2]^9*ex[4]^4*ex[6]^3 + 
    72*ex[2]^4*ex[3]*ex[4]^4*ex[6]^3 + 149*ex[2]^5*ex[3]*ex[4]^4*ex[6]^3 + 
    141*ex[2]^6*ex[3]*ex[4]^4*ex[6]^3 + 54*ex[2]^7*ex[3]*ex[4]^4*ex[6]^3 - 
    2*ex[2]^8*ex[3]*ex[4]^4*ex[6]^3 + 5*ex[2]^9*ex[3]*ex[4]^4*ex[6]^3 - 
    3*ex[2]^10*ex[3]*ex[4]^4*ex[6]^3 + 108*ex[2]^4*ex[3]^2*ex[4]^4*ex[6]^3 + 
    237*ex[2]^5*ex[3]^2*ex[4]^4*ex[6]^3 + 28*ex[2]^6*ex[3]^2*ex[4]^4*
     ex[6]^3 - 278*ex[2]^7*ex[3]^2*ex[4]^4*ex[6]^3 - 
    212*ex[2]^8*ex[3]^2*ex[4]^4*ex[6]^3 - 15*ex[2]^9*ex[3]^2*ex[4]^4*
     ex[6]^3 + 20*ex[2]^10*ex[3]^2*ex[4]^4*ex[6]^3 + 
    72*ex[2]^4*ex[3]^3*ex[4]^4*ex[6]^3 + 167*ex[2]^5*ex[3]^3*ex[4]^4*
     ex[6]^3 - 95*ex[2]^6*ex[3]^3*ex[4]^4*ex[6]^3 - 
    590*ex[2]^7*ex[3]^3*ex[4]^4*ex[6]^3 - 610*ex[2]^8*ex[3]^3*ex[4]^4*
     ex[6]^3 - 233*ex[2]^9*ex[3]^3*ex[4]^4*ex[6]^3 - 
    23*ex[2]^10*ex[3]^3*ex[4]^4*ex[6]^3 + 18*ex[2]^4*ex[3]^4*ex[4]^4*
     ex[6]^3 + 44*ex[2]^5*ex[3]^4*ex[4]^4*ex[6]^3 - 
    50*ex[2]^6*ex[3]^4*ex[4]^4*ex[6]^3 - 280*ex[2]^7*ex[3]^4*ex[4]^4*
     ex[6]^3 - 370*ex[2]^8*ex[3]^4*ex[4]^4*ex[6]^3 - 
    212*ex[2]^9*ex[3]^4*ex[4]^4*ex[6]^3 - 46*ex[2]^10*ex[3]^4*ex[4]^4*
     ex[6]^3 + 18*ex[2]^9*ex[6]^4 + 5*ex[2]^10*ex[6]^4 + 
    54*ex[2]^9*ex[3]*ex[6]^4 + 87*ex[2]^10*ex[3]*ex[6]^4 + 
    33*ex[2]^11*ex[3]*ex[6]^4 + 54*ex[2]^9*ex[3]^2*ex[6]^4 + 
    159*ex[2]^10*ex[3]^2*ex[6]^4 + 156*ex[2]^11*ex[3]^2*ex[6]^4 + 
    51*ex[2]^12*ex[3]^2*ex[6]^4 + 18*ex[2]^9*ex[3]^3*ex[6]^4 + 
    77*ex[2]^10*ex[3]^3*ex[6]^4 + 123*ex[2]^11*ex[3]^3*ex[6]^4 + 
    87*ex[2]^12*ex[3]^3*ex[6]^4 + 23*ex[2]^13*ex[3]^3*ex[6]^4 - 
    54*ex[2]^8*ex[4]*ex[6]^4 - 31*ex[2]^9*ex[4]*ex[6]^4 + 
    13*ex[2]^10*ex[4]*ex[6]^4 - 162*ex[2]^8*ex[3]*ex[4]*ex[6]^4 - 
    293*ex[2]^9*ex[3]*ex[4]*ex[6]^4 - 141*ex[2]^10*ex[3]*ex[4]*ex[6]^4 - 
    10*ex[2]^11*ex[3]*ex[4]*ex[6]^4 - 162*ex[2]^8*ex[3]^2*ex[4]*ex[6]^4 - 
    493*ex[2]^9*ex[3]^2*ex[4]*ex[6]^4 - 523*ex[2]^10*ex[3]^2*ex[4]*ex[6]^4 - 
    215*ex[2]^11*ex[3]^2*ex[4]*ex[6]^4 - 23*ex[2]^12*ex[3]^2*ex[4]*ex[6]^4 - 
    54*ex[2]^8*ex[3]^3*ex[4]*ex[6]^4 - 231*ex[2]^9*ex[3]^3*ex[4]*ex[6]^4 - 
    369*ex[2]^10*ex[3]^3*ex[4]*ex[6]^4 - 261*ex[2]^11*ex[3]^3*ex[4]*ex[6]^4 - 
    69*ex[2]^12*ex[3]^3*ex[4]*ex[6]^4 + 54*ex[2]^7*ex[4]^2*ex[6]^4 + 
    47*ex[2]^8*ex[4]^2*ex[6]^4 - 5*ex[2]^9*ex[4]^2*ex[6]^4 + 
    2*ex[2]^10*ex[4]^2*ex[6]^4 + 162*ex[2]^7*ex[3]*ex[4]^2*ex[6]^4 + 
    325*ex[2]^8*ex[3]*ex[4]^2*ex[6]^4 + 204*ex[2]^9*ex[3]*ex[4]^2*ex[6]^4 + 
    41*ex[2]^10*ex[3]*ex[4]^2*ex[6]^4 + 162*ex[2]^7*ex[3]^2*ex[4]^2*ex[6]^4 + 
    509*ex[2]^8*ex[3]^2*ex[4]^2*ex[6]^4 + 578*ex[2]^9*ex[3]^2*ex[4]^2*
     ex[6]^4 + 277*ex[2]^10*ex[3]^2*ex[4]^2*ex[6]^4 + 
    46*ex[2]^11*ex[3]^2*ex[4]^2*ex[6]^4 + 54*ex[2]^7*ex[3]^3*ex[4]^2*
     ex[6]^4 + 231*ex[2]^8*ex[3]^3*ex[4]^2*ex[6]^4 + 
    369*ex[2]^9*ex[3]^3*ex[4]^2*ex[6]^4 + 261*ex[2]^10*ex[3]^3*ex[4]^2*
     ex[6]^4 + 69*ex[2]^11*ex[3]^3*ex[4]^2*ex[6]^4 - 
    18*ex[2]^6*ex[4]^3*ex[6]^4 - 21*ex[2]^7*ex[4]^3*ex[6]^4 - 
    8*ex[2]^8*ex[4]^3*ex[6]^4 - 5*ex[2]^9*ex[4]^3*ex[6]^4 - 
    54*ex[2]^6*ex[3]*ex[4]^3*ex[6]^4 - 119*ex[2]^7*ex[3]*ex[4]^3*ex[6]^4 - 
    96*ex[2]^8*ex[3]*ex[4]^3*ex[6]^4 - 31*ex[2]^9*ex[3]*ex[4]^3*ex[6]^4 - 
    54*ex[2]^6*ex[3]^2*ex[4]^3*ex[6]^4 - 175*ex[2]^7*ex[3]^2*ex[4]^3*
     ex[6]^4 - 211*ex[2]^8*ex[3]^2*ex[4]^3*ex[6]^4 - 
    113*ex[2]^9*ex[3]^2*ex[4]^3*ex[6]^4 - 23*ex[2]^10*ex[3]^2*ex[4]^3*
     ex[6]^4 - 18*ex[2]^6*ex[3]^3*ex[4]^3*ex[6]^4 - 
    77*ex[2]^7*ex[3]^3*ex[4]^3*ex[6]^4 - 123*ex[2]^8*ex[3]^3*ex[4]^3*
     ex[6]^4 - 87*ex[2]^9*ex[3]^3*ex[4]^3*ex[6]^4 - 
    23*ex[2]^10*ex[3]^3*ex[4]^3*ex[6]^4, 
  y[211] -> -3*ex[2] - 3*ex[2]*ex[3] + 3*ex[4] + ex[2]*ex[4] + 
    3*ex[3]*ex[4] + 4*ex[2]*ex[3]*ex[4] + 3*ex[2]*ex[6] + 
    3*ex[2]*ex[3]*ex[6], y[212] -> -2*ex[2]^4*ex[3] - 6*ex[2]^4*ex[3]^2 - 
    2*ex[2]^5*ex[3]^2 - 6*ex[2]^4*ex[3]^3 - 4*ex[2]^5*ex[3]^3 - 
    2*ex[2]^4*ex[3]^4 - 2*ex[2]^5*ex[3]^4 + 8*ex[2]^3*ex[3]*ex[4] + 
    24*ex[2]^3*ex[3]^2*ex[4] + 4*ex[2]^4*ex[3]^2*ex[4] + 
    24*ex[2]^3*ex[3]^3*ex[4] + 8*ex[2]^4*ex[3]^3*ex[4] - 
    6*ex[2]^5*ex[3]^3*ex[4] + 8*ex[2]^3*ex[3]^4*ex[4] + 
    4*ex[2]^4*ex[3]^4*ex[4] - 4*ex[2]^5*ex[3]^4*ex[4] + ex[2]^3*ex[4]^2 - 
    12*ex[2]^2*ex[3]*ex[4]^2 + 8*ex[2]^3*ex[3]*ex[4]^2 + 
    ex[2]^4*ex[3]*ex[4]^2 - 36*ex[2]^2*ex[3]^2*ex[4]^2 + 
    17*ex[2]^3*ex[3]^2*ex[4]^2 + 11*ex[2]^4*ex[3]^2*ex[4]^2 + 
    2*ex[2]^5*ex[3]^2*ex[4]^2 - 36*ex[2]^2*ex[3]^3*ex[4]^2 + 
    14*ex[2]^3*ex[3]^3*ex[4]^2 + 28*ex[2]^4*ex[3]^3*ex[4]^2 - 
    2*ex[2]^5*ex[3]^3*ex[4]^2 - 12*ex[2]^2*ex[3]^4*ex[4]^2 + 
    4*ex[2]^3*ex[3]^4*ex[4]^2 + 14*ex[2]^4*ex[3]^4*ex[4]^2 - 
    2*ex[2]^5*ex[3]^4*ex[4]^2 - 4*ex[2]^2*ex[4]^3 - ex[2]^3*ex[4]^3 + 
    8*ex[2]*ex[3]*ex[4]^3 - 26*ex[2]^2*ex[3]*ex[4]^3 - 
    8*ex[2]^3*ex[3]*ex[4]^3 - 4*ex[2]^4*ex[3]*ex[4]^3 + 
    24*ex[2]*ex[3]^2*ex[4]^3 - 56*ex[2]^2*ex[3]^2*ex[4]^3 - 
    29*ex[2]^3*ex[3]^2*ex[4]^3 - ex[2]^4*ex[3]^2*ex[4]^3 + 
    24*ex[2]*ex[3]^3*ex[4]^3 - 50*ex[2]^2*ex[3]^3*ex[4]^3 - 
    40*ex[2]^3*ex[3]^3*ex[4]^3 + 14*ex[2]^4*ex[3]^3*ex[4]^3 + 
    8*ex[2]*ex[3]^4*ex[4]^3 - 16*ex[2]^2*ex[3]^4*ex[4]^3 - 
    16*ex[2]^3*ex[3]^4*ex[4]^3 + 8*ex[2]^4*ex[3]^4*ex[4]^3 + 
    5*ex[2]*ex[4]^4 + 2*ex[2]^2*ex[4]^4 + 2*ex[2]^3*ex[4]^4 - 
    2*ex[3]*ex[4]^4 + 28*ex[2]*ex[3]*ex[4]^4 + 7*ex[2]^2*ex[3]*ex[4]^4 + 
    4*ex[2]^3*ex[3]*ex[4]^4 - 6*ex[3]^2*ex[4]^4 + 55*ex[2]*ex[3]^2*ex[4]^4 + 
    13*ex[2]^2*ex[3]^2*ex[4]^4 - 16*ex[2]^3*ex[3]^2*ex[4]^4 - 
    6*ex[3]^3*ex[4]^4 + 46*ex[2]*ex[3]^3*ex[4]^4 + 
    12*ex[2]^2*ex[3]^3*ex[4]^4 - 30*ex[2]^3*ex[3]^3*ex[4]^4 - 
    2*ex[3]^4*ex[4]^4 + 14*ex[2]*ex[3]^4*ex[4]^4 + 
    4*ex[2]^2*ex[3]^4*ex[4]^4 - 12*ex[2]^3*ex[3]^4*ex[4]^4 - 2*ex[4]^5 + 
    ex[2]*ex[4]^5 - ex[2]^2*ex[4]^5 - 10*ex[3]*ex[4]^5 + 
    8*ex[2]*ex[3]*ex[4]^5 + 8*ex[2]^2*ex[3]*ex[4]^5 - 18*ex[3]^2*ex[4]^5 + 
    17*ex[2]*ex[3]^2*ex[4]^5 + 27*ex[2]^2*ex[3]^2*ex[4]^5 - 
    14*ex[3]^3*ex[4]^5 + 14*ex[2]*ex[3]^3*ex[4]^5 + 
    26*ex[2]^2*ex[3]^3*ex[4]^5 - 4*ex[3]^4*ex[4]^5 + 
    4*ex[2]*ex[3]^4*ex[4]^5 + 8*ex[2]^2*ex[3]^4*ex[4]^5 - 2*ex[4]^6 - 
    2*ex[2]*ex[4]^6 - 8*ex[3]*ex[4]^6 - 8*ex[2]*ex[3]*ex[4]^6 - 
    12*ex[3]^2*ex[4]^6 - 12*ex[2]*ex[3]^2*ex[4]^6 - 8*ex[3]^3*ex[4]^6 - 
    8*ex[2]*ex[3]^3*ex[4]^6 - 2*ex[3]^4*ex[4]^6 - 2*ex[2]*ex[3]^4*ex[4]^6 + 
    4*ex[2]^4*ex[3]*ex[6] + 12*ex[2]^4*ex[3]^2*ex[6] + 
    4*ex[2]^5*ex[3]^2*ex[6] + 12*ex[2]^4*ex[3]^3*ex[6] + 
    8*ex[2]^5*ex[3]^3*ex[6] + 4*ex[2]^4*ex[3]^4*ex[6] + 
    4*ex[2]^5*ex[3]^4*ex[6] - ex[2]^3*ex[4]*ex[6] - 
    20*ex[2]^3*ex[3]*ex[4]*ex[6] - ex[2]^4*ex[3]*ex[4]*ex[6] - 
    53*ex[2]^3*ex[3]^2*ex[4]*ex[6] - 17*ex[2]^4*ex[3]^2*ex[4]*ex[6] - 
    50*ex[2]^3*ex[3]^3*ex[4]*ex[6] - 28*ex[2]^4*ex[3]^3*ex[4]*ex[6] + 
    6*ex[2]^5*ex[3]^3*ex[4]*ex[6] - 16*ex[2]^3*ex[3]^4*ex[4]*ex[6] - 
    12*ex[2]^4*ex[3]^4*ex[4]*ex[6] + 4*ex[2]^5*ex[3]^4*ex[4]*ex[6] + 
    4*ex[2]^2*ex[4]^2*ex[6] + 38*ex[2]^2*ex[3]*ex[4]^2*ex[6] + 
    3*ex[2]^4*ex[3]*ex[4]^2*ex[6] + 88*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 
    12*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] - 12*ex[2]^4*ex[3]^2*ex[4]^2*ex[6] + 
    78*ex[2]^2*ex[3]^3*ex[4]^2*ex[6] + 20*ex[2]^3*ex[3]^3*ex[4]^2*ex[6] - 
    34*ex[2]^4*ex[3]^3*ex[4]^2*ex[6] + 24*ex[2]^2*ex[3]^4*ex[4]^2*ex[6] + 
    8*ex[2]^3*ex[3]^4*ex[4]^2*ex[6] - 16*ex[2]^4*ex[3]^4*ex[4]^2*ex[6] - 
    5*ex[2]*ex[4]^3*ex[6] + 2*ex[2]^2*ex[4]^3*ex[6] - 
    3*ex[2]^3*ex[4]^3*ex[6] - 32*ex[2]*ex[3]*ex[4]^3*ex[6] + 
    17*ex[2]^2*ex[3]*ex[4]^3*ex[6] + 3*ex[2]^3*ex[3]*ex[4]^3*ex[6] - 
    65*ex[2]*ex[3]^2*ex[4]^3*ex[6] + 35*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] + 
    48*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] - 54*ex[2]*ex[3]^3*ex[4]^3*ex[6] + 
    28*ex[2]^2*ex[3]^3*ex[4]^3*ex[6] + 66*ex[2]^3*ex[3]^3*ex[4]^3*ex[6] - 
    16*ex[2]*ex[3]^4*ex[4]^3*ex[6] + 8*ex[2]^2*ex[3]^4*ex[4]^3*ex[6] + 
    24*ex[2]^3*ex[3]^4*ex[4]^3*ex[6] + 2*ex[4]^4*ex[6] - 
    6*ex[2]*ex[4]^4*ex[6] + 10*ex[3]*ex[4]^4*ex[6] - 
    32*ex[2]*ex[3]*ex[4]^4*ex[6] - 22*ex[2]^2*ex[3]*ex[4]^4*ex[6] + 
    18*ex[3]^2*ex[4]^4*ex[6] - 58*ex[2]*ex[3]^2*ex[4]^4*ex[6] - 
    60*ex[2]^2*ex[3]^2*ex[4]^4*ex[6] + 14*ex[3]^3*ex[4]^4*ex[6] - 
    44*ex[2]*ex[3]^3*ex[4]^4*ex[6] - 54*ex[2]^2*ex[3]^3*ex[4]^4*ex[6] + 
    4*ex[3]^4*ex[4]^4*ex[6] - 12*ex[2]*ex[3]^4*ex[4]^4*ex[6] - 
    16*ex[2]^2*ex[3]^4*ex[4]^4*ex[6] + 4*ex[4]^5*ex[6] + 
    4*ex[2]*ex[4]^5*ex[6] + 16*ex[3]*ex[4]^5*ex[6] + 
    16*ex[2]*ex[3]*ex[4]^5*ex[6] + 24*ex[3]^2*ex[4]^5*ex[6] + 
    24*ex[2]*ex[3]^2*ex[4]^5*ex[6] + 16*ex[3]^3*ex[4]^5*ex[6] + 
    16*ex[2]*ex[3]^3*ex[4]^5*ex[6] + 4*ex[3]^4*ex[4]^5*ex[6] + 
    4*ex[2]*ex[3]^4*ex[4]^5*ex[6] - 2*ex[2]^4*ex[3]*ex[6]^2 - 
    6*ex[2]^4*ex[3]^2*ex[6]^2 - 2*ex[2]^5*ex[3]^2*ex[6]^2 - 
    6*ex[2]^4*ex[3]^3*ex[6]^2 - 4*ex[2]^5*ex[3]^3*ex[6]^2 - 
    2*ex[2]^4*ex[3]^4*ex[6]^2 - 2*ex[2]^5*ex[3]^4*ex[6]^2 + 
    ex[2]^3*ex[4]*ex[6]^2 + 12*ex[2]^3*ex[3]*ex[4]*ex[6]^2 + 
    ex[2]^4*ex[3]*ex[4]*ex[6]^2 + 29*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 + 
    13*ex[2]^4*ex[3]^2*ex[4]*ex[6]^2 + 26*ex[2]^3*ex[3]^3*ex[4]*ex[6]^2 + 
    20*ex[2]^4*ex[3]^3*ex[4]*ex[6]^2 + 8*ex[2]^3*ex[3]^4*ex[4]*ex[6]^2 + 
    8*ex[2]^4*ex[3]^4*ex[4]*ex[6]^2 - 4*ex[2]^2*ex[4]^2*ex[6]^2 + 
    ex[2]^3*ex[4]^2*ex[6]^2 - 26*ex[2]^2*ex[3]*ex[4]^2*ex[6]^2 - 
    7*ex[2]^3*ex[3]*ex[4]^2*ex[6]^2 - 52*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2 - 
    32*ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^2 - 42*ex[2]^2*ex[3]^3*ex[4]^2*ex[6]^2 - 
    36*ex[2]^3*ex[3]^3*ex[4]^2*ex[6]^2 - 12*ex[2]^2*ex[3]^4*ex[4]^2*ex[6]^2 - 
    12*ex[2]^3*ex[3]^4*ex[4]^2*ex[6]^2 + 5*ex[2]*ex[4]^3*ex[6]^2 + 
    ex[2]^2*ex[4]^3*ex[6]^2 + 24*ex[2]*ex[3]*ex[4]^3*ex[6]^2 + 
    14*ex[2]^2*ex[3]*ex[4]^3*ex[6]^2 + 41*ex[2]*ex[3]^2*ex[4]^3*ex[6]^2 + 
    33*ex[2]^2*ex[3]^2*ex[4]^3*ex[6]^2 + 30*ex[2]*ex[3]^3*ex[4]^3*ex[6]^2 + 
    28*ex[2]^2*ex[3]^3*ex[4]^3*ex[6]^2 + 8*ex[2]*ex[3]^4*ex[4]^3*ex[6]^2 + 
    8*ex[2]^2*ex[3]^4*ex[4]^3*ex[6]^2 - 2*ex[4]^4*ex[6]^2 - 
    2*ex[2]*ex[4]^4*ex[6]^2 - 8*ex[3]*ex[4]^4*ex[6]^2 - 
    8*ex[2]*ex[3]*ex[4]^4*ex[6]^2 - 12*ex[3]^2*ex[4]^4*ex[6]^2 - 
    12*ex[2]*ex[3]^2*ex[4]^4*ex[6]^2 - 8*ex[3]^3*ex[4]^4*ex[6]^2 - 
    8*ex[2]*ex[3]^3*ex[4]^4*ex[6]^2 - 2*ex[3]^4*ex[4]^4*ex[6]^2 - 
    2*ex[2]*ex[3]^4*ex[4]^4*ex[6]^2, 
  y[213] -> -5*ex[2]^6*ex[3]^6 - 13*ex[2]^7*ex[3]^6 - 11*ex[2]^8*ex[3]^6 - 
    3*ex[2]^9*ex[3]^6 + 12*ex[2]^5*ex[3]^5*ex[4] + 22*ex[2]^6*ex[3]^5*ex[4] + 
    5*ex[2]^7*ex[3]^5*ex[4] - 8*ex[2]^8*ex[3]^5*ex[4] - 
    3*ex[2]^9*ex[3]^5*ex[4] + 20*ex[2]^5*ex[3]^6*ex[4] + 
    42*ex[2]^6*ex[3]^6*ex[4] + 18*ex[2]^7*ex[3]^6*ex[4] - 
    10*ex[2]^8*ex[3]^6*ex[4] - 6*ex[2]^9*ex[3]^6*ex[4] - 
    6*ex[2]^4*ex[3]^4*ex[4]^2 + ex[2]^5*ex[3]^4*ex[4]^2 + 
    23*ex[2]^6*ex[3]^4*ex[4]^2 + 19*ex[2]^7*ex[3]^4*ex[4]^2 + 
    3*ex[2]^8*ex[3]^4*ex[4]^2 - 28*ex[2]^4*ex[3]^5*ex[4]^2 - 
    12*ex[2]^5*ex[3]^5*ex[4]^2 + 78*ex[2]^6*ex[3]^5*ex[4]^2 + 
    77*ex[2]^7*ex[3]^5*ex[4]^2 + 12*ex[2]^8*ex[3]^5*ex[4]^2 - 
    3*ex[2]^9*ex[3]^5*ex[4]^2 - 22*ex[2]^4*ex[3]^6*ex[4]^2 - 
    12*ex[2]^5*ex[3]^6*ex[4]^2 + 57*ex[2]^6*ex[3]^6*ex[4]^2 + 
    53*ex[2]^7*ex[3]^6*ex[4]^2 - 3*ex[2]^8*ex[3]^6*ex[4]^2 - 
    9*ex[2]^9*ex[3]^6*ex[4]^2 - 4*ex[2]^4*ex[3]^3*ex[4]^3 - 
    8*ex[2]^5*ex[3]^3*ex[4]^3 - 4*ex[2]^6*ex[3]^3*ex[4]^3 + 
    46*ex[2]^3*ex[3]^4*ex[4]^3 + 142*ex[2]^4*ex[3]^4*ex[4]^3 + 
    207*ex[2]^5*ex[3]^4*ex[4]^3 + 178*ex[2]^6*ex[3]^4*ex[4]^3 + 
    73*ex[2]^7*ex[3]^4*ex[4]^3 + 6*ex[2]^8*ex[3]^4*ex[4]^3 - 
    26*ex[2]^3*ex[3]^5*ex[4]^3 - 208*ex[2]^4*ex[3]^5*ex[4]^3 - 
    350*ex[2]^5*ex[3]^5*ex[4]^3 - 156*ex[2]^6*ex[3]^5*ex[4]^3 + 
    36*ex[2]^7*ex[3]^5*ex[4]^3 + 24*ex[2]^8*ex[3]^5*ex[4]^3 - 
    12*ex[2]^3*ex[3]^6*ex[4]^3 - 106*ex[2]^4*ex[3]^6*ex[4]^3 - 
    164*ex[2]^5*ex[3]^6*ex[4]^3 - 16*ex[2]^6*ex[3]^6*ex[4]^3 + 
    96*ex[2]^7*ex[3]^6*ex[4]^3 + 42*ex[2]^8*ex[3]^6*ex[4]^3 - 
    9*ex[2]^2*ex[3]^2*ex[4]^4 - 18*ex[2]^3*ex[3]^2*ex[4]^4 - 
    9*ex[2]^4*ex[3]^2*ex[4]^4 - 98*ex[2]^2*ex[3]^3*ex[4]^4 - 
    308*ex[2]^3*ex[3]^3*ex[4]^4 - 334*ex[2]^4*ex[3]^3*ex[4]^4 - 
    136*ex[2]^5*ex[3]^3*ex[4]^4 - 12*ex[2]^6*ex[3]^3*ex[4]^4 - 
    126*ex[2]^2*ex[3]^4*ex[4]^4 - 597*ex[2]^3*ex[3]^4*ex[4]^4 - 
    1104*ex[2]^4*ex[3]^4*ex[4]^4 - 945*ex[2]^5*ex[3]^4*ex[4]^4 - 
    336*ex[2]^6*ex[3]^4*ex[4]^4 - 24*ex[2]^7*ex[3]^4*ex[4]^4 + 
    126*ex[2]^2*ex[3]^5*ex[4]^4 + 452*ex[2]^3*ex[3]^5*ex[4]^4 + 
    448*ex[2]^4*ex[3]^5*ex[4]^4 - 22*ex[2]^5*ex[3]^5*ex[4]^4 - 
    210*ex[2]^6*ex[3]^5*ex[4]^4 - 66*ex[2]^7*ex[3]^5*ex[4]^4 + 
    43*ex[2]^2*ex[3]^6*ex[4]^4 + 159*ex[2]^3*ex[3]^6*ex[4]^4 + 
    111*ex[2]^4*ex[3]^6*ex[4]^4 - 161*ex[2]^5*ex[3]^6*ex[4]^4 - 
    234*ex[2]^6*ex[3]^6*ex[4]^4 - 78*ex[2]^7*ex[3]^6*ex[4]^4 + 
    12*ex[2]*ex[3]*ex[4]^5 + 12*ex[2]^2*ex[3]*ex[4]^5 + 
    70*ex[2]*ex[3]^2*ex[4]^5 + 146*ex[2]^2*ex[3]^2*ex[4]^5 + 
    82*ex[2]^3*ex[3]^2*ex[4]^5 + 6*ex[2]^4*ex[3]^2*ex[4]^5 + 
    286*ex[2]*ex[3]^3*ex[4]^5 + 934*ex[2]^2*ex[3]^3*ex[4]^5 + 
    1046*ex[2]^3*ex[3]^3*ex[4]^5 + 434*ex[2]^4*ex[3]^3*ex[4]^5 + 
    36*ex[2]^5*ex[3]^3*ex[4]^5 + 138*ex[2]*ex[3]^4*ex[4]^5 + 
    800*ex[2]^2*ex[3]^4*ex[4]^5 + 1603*ex[2]^3*ex[3]^4*ex[4]^5 + 
    1394*ex[2]^4*ex[3]^4*ex[4]^5 + 489*ex[2]^5*ex[3]^4*ex[4]^5 + 
    36*ex[2]^6*ex[3]^4*ex[4]^5 - 122*ex[2]*ex[3]^5*ex[4]^5 - 
    318*ex[2]^2*ex[3]^5*ex[4]^5 - 99*ex[2]^3*ex[3]^5*ex[4]^5 + 
    352*ex[2]^4*ex[3]^5*ex[4]^5 + 339*ex[2]^5*ex[3]^5*ex[4]^5 + 
    84*ex[2]^6*ex[3]^5*ex[4]^5 - 32*ex[2]*ex[3]^6*ex[4]^5 - 
    78*ex[2]^2*ex[3]^6*ex[4]^5 + 42*ex[2]^3*ex[3]^6*ex[4]^5 + 
    262*ex[2]^4*ex[3]^6*ex[4]^5 + 246*ex[2]^5*ex[3]^6*ex[4]^5 + 
    72*ex[2]^6*ex[3]^6*ex[4]^5 - 4*ex[4]^6 - 10*ex[3]*ex[4]^6 - 
    10*ex[2]*ex[3]*ex[4]^6 - 112*ex[3]^2*ex[4]^6 - 
    236*ex[2]*ex[3]^2*ex[4]^6 - 136*ex[2]^2*ex[3]^2*ex[4]^6 - 
    12*ex[2]^3*ex[3]^2*ex[4]^6 - 188*ex[3]^3*ex[4]^6 - 
    646*ex[2]*ex[3]^3*ex[4]^6 - 764*ex[2]^2*ex[3]^3*ex[4]^6 - 
    342*ex[2]^3*ex[3]^3*ex[4]^6 - 36*ex[2]^4*ex[3]^3*ex[4]^6 - 
    52*ex[3]^4*ex[4]^6 - 382*ex[2]*ex[3]^4*ex[4]^6 - 
    837*ex[2]^2*ex[3]^4*ex[4]^6 - 760*ex[2]^3*ex[3]^4*ex[4]^6 - 
    277*ex[2]^4*ex[3]^4*ex[4]^6 - 24*ex[2]^5*ex[3]^4*ex[4]^6 + 
    38*ex[3]^5*ex[4]^6 + 40*ex[2]*ex[3]^5*ex[4]^6 - 
    166*ex[2]^2*ex[3]^5*ex[4]^6 - 351*ex[2]^3*ex[3]^5*ex[4]^6 - 
    234*ex[2]^4*ex[3]^5*ex[4]^6 - 51*ex[2]^5*ex[3]^5*ex[4]^6 + 
    8*ex[3]^6*ex[4]^6 + 2*ex[2]*ex[3]^6*ex[4]^6 - 
    77*ex[2]^2*ex[3]^6*ex[4]^6 - 161*ex[2]^3*ex[3]^6*ex[4]^6 - 
    123*ex[2]^4*ex[3]^6*ex[4]^6 - 33*ex[2]^5*ex[3]^6*ex[4]^6 + 
    6*ex[3]^2*ex[4]^7 + 12*ex[2]*ex[3]^2*ex[4]^7 + 
    6*ex[2]^2*ex[3]^2*ex[4]^7 + 24*ex[3]^3*ex[4]^7 + 
    60*ex[2]*ex[3]^3*ex[4]^7 + 48*ex[2]^2*ex[3]^3*ex[4]^7 + 
    12*ex[2]^3*ex[3]^3*ex[4]^7 + 36*ex[3]^4*ex[4]^7 + 
    108*ex[2]*ex[3]^4*ex[4]^7 + 114*ex[2]^2*ex[3]^4*ex[4]^7 + 
    48*ex[2]^3*ex[3]^4*ex[4]^7 + 6*ex[2]^4*ex[3]^4*ex[4]^7 + 
    24*ex[3]^5*ex[4]^7 + 84*ex[2]*ex[3]^5*ex[4]^7 + 
    108*ex[2]^2*ex[3]^5*ex[4]^7 + 60*ex[2]^3*ex[3]^5*ex[4]^7 + 
    12*ex[2]^4*ex[3]^5*ex[4]^7 + 6*ex[3]^6*ex[4]^7 + 
    24*ex[2]*ex[3]^6*ex[4]^7 + 36*ex[2]^2*ex[3]^6*ex[4]^7 + 
    24*ex[2]^3*ex[3]^6*ex[4]^7 + 6*ex[2]^4*ex[3]^6*ex[4]^7 + 
    15*ex[2]^6*ex[3]^6*ex[6] + 39*ex[2]^7*ex[3]^6*ex[6] + 
    33*ex[2]^8*ex[3]^6*ex[6] + 9*ex[2]^9*ex[3]^6*ex[6] - 
    34*ex[2]^5*ex[3]^5*ex[4]*ex[6] - 67*ex[2]^6*ex[3]^5*ex[4]*ex[6] - 
    26*ex[2]^7*ex[3]^5*ex[4]*ex[6] + 13*ex[2]^8*ex[3]^5*ex[4]*ex[6] + 
    6*ex[2]^9*ex[3]^5*ex[4]*ex[6] - 60*ex[2]^5*ex[3]^6*ex[4]*ex[6] - 
    136*ex[2]^6*ex[3]^6*ex[4]*ex[6] - 80*ex[2]^7*ex[3]^6*ex[4]*ex[6] + 
    8*ex[2]^8*ex[3]^6*ex[4]*ex[6] + 12*ex[2]^9*ex[3]^6*ex[4]*ex[6] + 
    20*ex[2]^4*ex[3]^4*ex[4]^2*ex[6] + 22*ex[2]^5*ex[3]^4*ex[4]^2*ex[6] - 
    19*ex[2]^6*ex[3]^4*ex[4]^2*ex[6] - 24*ex[2]^7*ex[3]^4*ex[4]^2*ex[6] - 
    3*ex[2]^8*ex[3]^4*ex[4]^2*ex[6] + 94*ex[2]^4*ex[3]^5*ex[4]^2*ex[6] + 
    127*ex[2]^5*ex[3]^5*ex[4]^2*ex[6] - 61*ex[2]^6*ex[3]^5*ex[4]^2*ex[6] - 
    124*ex[2]^7*ex[3]^5*ex[4]^2*ex[6] - 27*ex[2]^8*ex[3]^5*ex[4]^2*ex[6] + 
    3*ex[2]^9*ex[3]^5*ex[4]^2*ex[6] + 82*ex[2]^4*ex[3]^6*ex[4]^2*ex[6] + 
    128*ex[2]^5*ex[3]^6*ex[4]^2*ex[6] - 29*ex[2]^6*ex[3]^6*ex[4]^2*ex[6] - 
    105*ex[2]^7*ex[3]^6*ex[4]^2*ex[6] - 21*ex[2]^8*ex[3]^6*ex[4]^2*ex[6] + 
    9*ex[2]^9*ex[3]^6*ex[4]^2*ex[6] - 2*ex[2]^3*ex[3]^3*ex[4]^3*ex[6] + 
    6*ex[2]^5*ex[3]^3*ex[4]^3*ex[6] + 4*ex[2]^6*ex[3]^3*ex[4]^3*ex[6] - 
    74*ex[2]^3*ex[3]^4*ex[4]^3*ex[6] - 172*ex[2]^4*ex[3]^4*ex[4]^3*ex[6] - 
    171*ex[2]^5*ex[3]^4*ex[4]^3*ex[6] - 122*ex[2]^6*ex[3]^4*ex[4]^3*ex[6] - 
    49*ex[2]^7*ex[3]^4*ex[4]^3*ex[6] - 40*ex[2]^3*ex[3]^5*ex[4]^3*ex[6] + 
    145*ex[2]^4*ex[3]^5*ex[4]^3*ex[6] + 473*ex[2]^5*ex[3]^5*ex[4]^3*ex[6] + 
    339*ex[2]^6*ex[3]^5*ex[4]^3*ex[6] + 39*ex[2]^7*ex[3]^5*ex[4]^3*ex[6] - 
    12*ex[2]^8*ex[3]^5*ex[4]^3*ex[6] - 28*ex[2]^3*ex[3]^6*ex[4]^3*ex[6] + 
    68*ex[2]^4*ex[3]^6*ex[4]^3*ex[6] + 256*ex[2]^5*ex[3]^6*ex[4]^3*ex[6] + 
    160*ex[2]^6*ex[3]^6*ex[4]^3*ex[6] - 36*ex[2]^7*ex[3]^6*ex[4]^3*ex[6] - 
    36*ex[2]^8*ex[3]^6*ex[4]^3*ex[6] + 9*ex[2]^2*ex[3]^2*ex[4]^4*ex[6] + 
    18*ex[2]^3*ex[3]^2*ex[4]^4*ex[6] + 9*ex[2]^4*ex[3]^2*ex[4]^4*ex[6] + 
    100*ex[2]^2*ex[3]^3*ex[4]^4*ex[6] + 300*ex[2]^3*ex[3]^3*ex[4]^4*ex[6] + 
    300*ex[2]^4*ex[3]^3*ex[4]^4*ex[6] + 100*ex[2]^5*ex[3]^3*ex[4]^4*ex[6] + 
    140*ex[2]^2*ex[3]^4*ex[4]^4*ex[6] + 552*ex[2]^3*ex[3]^4*ex[4]^4*ex[6] + 
    900*ex[2]^4*ex[3]^4*ex[4]^4*ex[6] + 704*ex[2]^5*ex[3]^4*ex[4]^4*ex[6] + 
    216*ex[2]^6*ex[3]^4*ex[4]^4*ex[6] - 104*ex[2]^2*ex[3]^5*ex[4]^4*ex[6] - 
    527*ex[2]^3*ex[3]^5*ex[4]^4*ex[6] - 793*ex[2]^4*ex[3]^5*ex[4]^4*ex[6] - 
    403*ex[2]^5*ex[3]^5*ex[4]^4*ex[6] - 15*ex[2]^6*ex[3]^5*ex[4]^4*ex[6] + 
    18*ex[2]^7*ex[3]^5*ex[4]^4*ex[6] - 33*ex[2]^2*ex[3]^6*ex[4]^4*ex[6] - 
    197*ex[2]^3*ex[3]^6*ex[4]^4*ex[6] - 289*ex[2]^4*ex[3]^6*ex[4]^4*ex[6] - 
    65*ex[2]^5*ex[3]^6*ex[4]^4*ex[6] + 114*ex[2]^6*ex[3]^6*ex[4]^4*ex[6] + 
    54*ex[2]^7*ex[3]^6*ex[4]^4*ex[6] - 12*ex[2]*ex[3]*ex[4]^5*ex[6] - 
    12*ex[2]^2*ex[3]*ex[4]^5*ex[6] - 70*ex[2]*ex[3]^2*ex[4]^5*ex[6] - 
    140*ex[2]^2*ex[3]^2*ex[4]^5*ex[6] - 70*ex[2]^3*ex[3]^2*ex[4]^5*ex[6] - 
    286*ex[2]*ex[3]^3*ex[4]^5*ex[6] - 886*ex[2]^2*ex[3]^3*ex[4]^5*ex[6] - 
    914*ex[2]^3*ex[3]^3*ex[4]^5*ex[6] - 314*ex[2]^4*ex[3]^3*ex[4]^5*ex[6] - 
    138*ex[2]*ex[3]^4*ex[4]^5*ex[6] - 676*ex[2]^2*ex[3]^4*ex[4]^5*ex[6] - 
    1211*ex[2]^3*ex[3]^4*ex[4]^5*ex[6] - 946*ex[2]^4*ex[3]^4*ex[4]^5*ex[6] - 
    273*ex[2]^5*ex[3]^4*ex[4]^5*ex[6] + 122*ex[2]*ex[3]^5*ex[4]^5*ex[6] + 
    446*ex[2]^2*ex[3]^5*ex[4]^5*ex[6] + 541*ex[2]^3*ex[3]^5*ex[4]^5*ex[6] + 
    220*ex[2]^4*ex[3]^5*ex[4]^5*ex[6] - 9*ex[2]^5*ex[3]^5*ex[4]^5*ex[6] - 
    12*ex[2]^6*ex[3]^5*ex[4]^5*ex[6] + 32*ex[2]*ex[3]^6*ex[4]^5*ex[6] + 
    124*ex[2]^2*ex[3]^6*ex[4]^5*ex[6] + 128*ex[2]^3*ex[3]^6*ex[4]^5*ex[6] - 
    24*ex[2]^4*ex[3]^6*ex[4]^5*ex[6] - 96*ex[2]^5*ex[3]^6*ex[4]^5*ex[6] - 
    36*ex[2]^6*ex[3]^6*ex[4]^5*ex[6] + 4*ex[4]^6*ex[6] + 
    10*ex[3]*ex[4]^6*ex[6] + 10*ex[2]*ex[3]*ex[4]^6*ex[6] + 
    112*ex[3]^2*ex[4]^6*ex[6] + 224*ex[2]*ex[3]^2*ex[4]^6*ex[6] + 
    112*ex[2]^2*ex[3]^2*ex[4]^6*ex[6] + 188*ex[3]^3*ex[4]^6*ex[6] + 
    586*ex[2]*ex[3]^3*ex[4]^6*ex[6] + 608*ex[2]^2*ex[3]^3*ex[4]^6*ex[6] + 
    210*ex[2]^3*ex[3]^3*ex[4]^6*ex[6] + 52*ex[3]^4*ex[4]^6*ex[6] + 
    274*ex[2]*ex[3]^4*ex[4]^6*ex[6] + 501*ex[2]^2*ex[3]^4*ex[4]^6*ex[6] + 
    388*ex[2]^3*ex[3]^4*ex[4]^6*ex[6] + 109*ex[2]^4*ex[3]^4*ex[4]^6*ex[6] - 
    38*ex[3]^5*ex[4]^6*ex[6] - 124*ex[2]*ex[3]^5*ex[4]^6*ex[6] - 
    134*ex[2]^2*ex[3]^5*ex[4]^6*ex[6] - 45*ex[2]^3*ex[3]^5*ex[4]^6*ex[6] + 
    6*ex[2]^4*ex[3]^5*ex[4]^6*ex[6] + 3*ex[2]^5*ex[3]^5*ex[4]^6*ex[6] - 
    8*ex[3]^6*ex[4]^6*ex[6] - 26*ex[2]*ex[3]^6*ex[4]^6*ex[6] - 
    19*ex[2]^2*ex[3]^6*ex[4]^6*ex[6] + 17*ex[2]^3*ex[3]^6*ex[4]^6*ex[6] + 
    27*ex[2]^4*ex[3]^6*ex[4]^6*ex[6] + 9*ex[2]^5*ex[3]^6*ex[4]^6*ex[6] - 
    15*ex[2]^6*ex[3]^6*ex[6]^2 - 39*ex[2]^7*ex[3]^6*ex[6]^2 - 
    33*ex[2]^8*ex[3]^6*ex[6]^2 - 9*ex[2]^9*ex[3]^6*ex[6]^2 + 
    32*ex[2]^5*ex[3]^5*ex[4]*ex[6]^2 + 68*ex[2]^6*ex[3]^5*ex[4]*ex[6]^2 + 
    37*ex[2]^7*ex[3]^5*ex[4]*ex[6]^2 - 2*ex[2]^8*ex[3]^5*ex[4]*ex[6]^2 - 
    3*ex[2]^9*ex[3]^5*ex[4]*ex[6]^2 + 60*ex[2]^5*ex[3]^6*ex[4]*ex[6]^2 + 
    146*ex[2]^6*ex[3]^6*ex[4]*ex[6]^2 + 106*ex[2]^7*ex[3]^6*ex[4]*ex[6]^2 + 
    14*ex[2]^8*ex[3]^6*ex[4]*ex[6]^2 - 6*ex[2]^9*ex[3]^6*ex[4]*ex[6]^2 - 
    19*ex[2]^4*ex[3]^4*ex[4]^2*ex[6]^2 - 33*ex[2]^5*ex[3]^4*ex[4]^2*ex[6]^2 - 
    9*ex[2]^6*ex[3]^4*ex[4]^2*ex[6]^2 + 5*ex[2]^7*ex[3]^4*ex[4]^2*ex[6]^2 - 
    96*ex[2]^4*ex[3]^5*ex[4]^2*ex[6]^2 - 184*ex[2]^5*ex[3]^5*ex[4]^2*
     ex[6]^2 - 65*ex[2]^6*ex[3]^5*ex[4]^2*ex[6]^2 + 
    38*ex[2]^7*ex[3]^5*ex[4]^2*ex[6]^2 + 15*ex[2]^8*ex[3]^5*ex[4]^2*ex[6]^2 - 
    90*ex[2]^4*ex[3]^6*ex[4]^2*ex[6]^2 - 194*ex[2]^5*ex[3]^6*ex[4]^2*
     ex[6]^2 - 94*ex[2]^6*ex[3]^6*ex[4]^2*ex[6]^2 + 
    34*ex[2]^7*ex[3]^6*ex[4]^2*ex[6]^2 + 24*ex[2]^8*ex[3]^6*ex[4]^2*ex[6]^2 + 
    2*ex[2]^3*ex[3]^3*ex[4]^3*ex[6]^2 + 4*ex[2]^4*ex[3]^3*ex[4]^3*ex[6]^2 + 
    2*ex[2]^5*ex[3]^3*ex[4]^3*ex[6]^2 + 38*ex[2]^3*ex[3]^4*ex[4]^3*ex[6]^2 + 
    56*ex[2]^4*ex[3]^4*ex[4]^3*ex[6]^2 - 2*ex[2]^5*ex[3]^4*ex[4]^3*ex[6]^2 - 
    20*ex[2]^6*ex[3]^4*ex[4]^3*ex[6]^2 + 96*ex[2]^3*ex[3]^5*ex[4]^3*ex[6]^2 + 
    144*ex[2]^4*ex[3]^5*ex[4]^3*ex[6]^2 - 27*ex[2]^5*ex[3]^5*ex[4]^3*
     ex[6]^2 - 102*ex[2]^6*ex[3]^5*ex[4]^3*ex[6]^2 - 
    27*ex[2]^7*ex[3]^5*ex[4]^3*ex[6]^2 + 60*ex[2]^3*ex[3]^6*ex[4]^3*ex[6]^2 + 
    96*ex[2]^4*ex[3]^6*ex[4]^3*ex[6]^2 - 24*ex[2]^5*ex[3]^6*ex[4]^3*ex[6]^2 - 
    96*ex[2]^6*ex[3]^6*ex[4]^3*ex[6]^2 - 36*ex[2]^7*ex[3]^6*ex[4]^3*ex[6]^2 - 
    2*ex[2]^2*ex[3]^3*ex[4]^4*ex[6]^2 - 4*ex[2]^3*ex[3]^3*ex[4]^4*ex[6]^2 - 
    2*ex[2]^4*ex[3]^3*ex[4]^4*ex[6]^2 - 19*ex[2]^2*ex[3]^4*ex[4]^4*ex[6]^2 - 
    13*ex[2]^3*ex[3]^4*ex[4]^4*ex[6]^2 + 31*ex[2]^4*ex[3]^4*ex[4]^4*ex[6]^2 + 
    25*ex[2]^5*ex[3]^4*ex[4]^4*ex[6]^2 - 32*ex[2]^2*ex[3]^5*ex[4]^4*ex[6]^2 - 
    8*ex[2]^3*ex[3]^5*ex[4]^4*ex[6]^2 + 101*ex[2]^4*ex[3]^5*ex[4]^4*ex[6]^2 + 
    98*ex[2]^5*ex[3]^5*ex[4]^4*ex[6]^2 + 21*ex[2]^6*ex[3]^5*ex[4]^4*ex[6]^2 - 
    15*ex[2]^2*ex[3]^6*ex[4]^4*ex[6]^2 + ex[2]^3*ex[3]^6*ex[4]^4*ex[6]^2 + 
    71*ex[2]^4*ex[3]^6*ex[4]^4*ex[6]^2 + 79*ex[2]^5*ex[3]^6*ex[4]^4*ex[6]^2 + 
    24*ex[2]^6*ex[3]^6*ex[4]^4*ex[6]^2 - 10*ex[2]^2*ex[3]^4*ex[4]^5*ex[6]^2 - 
    20*ex[2]^3*ex[3]^4*ex[4]^5*ex[6]^2 - 10*ex[2]^4*ex[3]^4*ex[4]^5*ex[6]^2 - 
    20*ex[2]^2*ex[3]^5*ex[4]^5*ex[6]^2 - 46*ex[2]^3*ex[3]^5*ex[4]^5*ex[6]^2 - 
    32*ex[2]^4*ex[3]^5*ex[4]^5*ex[6]^2 - 6*ex[2]^5*ex[3]^5*ex[4]^5*ex[6]^2 - 
    10*ex[2]^2*ex[3]^6*ex[4]^5*ex[6]^2 - 26*ex[2]^3*ex[3]^6*ex[4]^5*ex[6]^2 - 
    22*ex[2]^4*ex[3]^6*ex[4]^5*ex[6]^2 - 6*ex[2]^5*ex[3]^6*ex[4]^5*ex[6]^2 + 
    5*ex[2]^6*ex[3]^6*ex[6]^3 + 13*ex[2]^7*ex[3]^6*ex[6]^3 + 
    11*ex[2]^8*ex[3]^6*ex[6]^3 + 3*ex[2]^9*ex[3]^6*ex[6]^3 - 
    10*ex[2]^5*ex[3]^5*ex[4]*ex[6]^3 - 23*ex[2]^6*ex[3]^5*ex[4]*ex[6]^3 - 
    16*ex[2]^7*ex[3]^5*ex[4]*ex[6]^3 - 3*ex[2]^8*ex[3]^5*ex[4]*ex[6]^3 - 
    20*ex[2]^5*ex[3]^6*ex[4]*ex[6]^3 - 52*ex[2]^6*ex[3]^6*ex[4]*ex[6]^3 - 
    44*ex[2]^7*ex[3]^6*ex[4]*ex[6]^3 - 12*ex[2]^8*ex[3]^6*ex[4]*ex[6]^3 + 
    5*ex[2]^4*ex[3]^4*ex[4]^2*ex[6]^3 + 10*ex[2]^5*ex[3]^4*ex[4]^2*ex[6]^3 + 
    5*ex[2]^6*ex[3]^4*ex[4]^2*ex[6]^3 + 30*ex[2]^4*ex[3]^5*ex[4]^2*ex[6]^3 + 
    69*ex[2]^5*ex[3]^5*ex[4]^2*ex[6]^3 + 48*ex[2]^6*ex[3]^5*ex[4]^2*ex[6]^3 + 
    9*ex[2]^7*ex[3]^5*ex[4]^2*ex[6]^3 + 30*ex[2]^4*ex[3]^6*ex[4]^2*ex[6]^3 + 
    78*ex[2]^5*ex[3]^6*ex[4]^2*ex[6]^3 + 66*ex[2]^6*ex[3]^6*ex[4]^2*ex[6]^3 + 
    18*ex[2]^7*ex[3]^6*ex[4]^2*ex[6]^3 - 10*ex[2]^3*ex[3]^4*ex[4]^3*ex[6]^3 - 
    20*ex[2]^4*ex[3]^4*ex[4]^3*ex[6]^3 - 10*ex[2]^5*ex[3]^4*ex[4]^3*ex[6]^3 - 
    30*ex[2]^3*ex[3]^5*ex[4]^3*ex[6]^3 - 69*ex[2]^4*ex[3]^5*ex[4]^3*ex[6]^3 - 
    48*ex[2]^5*ex[3]^5*ex[4]^3*ex[6]^3 - 9*ex[2]^6*ex[3]^5*ex[4]^3*ex[6]^3 - 
    20*ex[2]^3*ex[3]^6*ex[4]^3*ex[6]^3 - 52*ex[2]^4*ex[3]^6*ex[4]^3*ex[6]^3 - 
    44*ex[2]^5*ex[3]^6*ex[4]^3*ex[6]^3 - 12*ex[2]^6*ex[3]^6*ex[4]^3*ex[6]^3 + 
    5*ex[2]^2*ex[3]^4*ex[4]^4*ex[6]^3 + 10*ex[2]^3*ex[3]^4*ex[4]^4*ex[6]^3 + 
    5*ex[2]^4*ex[3]^4*ex[4]^4*ex[6]^3 + 10*ex[2]^2*ex[3]^5*ex[4]^4*ex[6]^3 + 
    23*ex[2]^3*ex[3]^5*ex[4]^4*ex[6]^3 + 16*ex[2]^4*ex[3]^5*ex[4]^4*ex[6]^3 + 
    3*ex[2]^5*ex[3]^5*ex[4]^4*ex[6]^3 + 5*ex[2]^2*ex[3]^6*ex[4]^4*ex[6]^3 + 
    13*ex[2]^3*ex[3]^6*ex[4]^4*ex[6]^3 + 11*ex[2]^4*ex[3]^6*ex[4]^4*ex[6]^3 + 
    3*ex[2]^5*ex[3]^6*ex[4]^4*ex[6]^3, 
  y[214] -> ex[2]^2 + 2*ex[2]^2*ex[3] + ex[2]^2*ex[3]^2 - 2*ex[2]*ex[4] + 
    2*ex[2]^2*ex[4] - 4*ex[2]*ex[3]*ex[4] + 3*ex[2]^2*ex[3]*ex[4] - 
    2*ex[2]*ex[3]^2*ex[4] + 2*ex[2]^2*ex[3]^2*ex[4] + ex[4]^2 - 
    3*ex[2]*ex[4]^2 + 2*ex[3]*ex[4]^2 - 7*ex[2]*ex[3]*ex[4]^2 + 
    ex[2]^2*ex[3]*ex[4]^2 + ex[3]^2*ex[4]^2 - 4*ex[2]*ex[3]^2*ex[4]^2 + 
    ex[2]^2*ex[3]^2*ex[4]^2 + 2*ex[4]^3 - ex[2]*ex[4]^3 + 4*ex[3]*ex[4]^3 - 
    3*ex[2]*ex[3]*ex[4]^3 + 2*ex[3]^2*ex[4]^3 - 2*ex[2]*ex[3]^2*ex[4]^3 + 
    ex[4]^4 + 2*ex[3]*ex[4]^4 + ex[3]^2*ex[4]^4 - 2*ex[2]^2*ex[6] - 
    4*ex[2]^2*ex[3]*ex[6] - 2*ex[2]^2*ex[3]^2*ex[6] + 4*ex[2]*ex[4]*ex[6] - 
    2*ex[2]^2*ex[4]*ex[6] + 8*ex[2]*ex[3]*ex[4]*ex[6] - 
    3*ex[2]^2*ex[3]*ex[4]*ex[6] + 4*ex[2]*ex[3]^2*ex[4]*ex[6] - 
    2*ex[2]^2*ex[3]^2*ex[4]*ex[6] - 2*ex[4]^2*ex[6] + 3*ex[2]*ex[4]^2*ex[6] - 
    4*ex[3]*ex[4]^2*ex[6] + 7*ex[2]*ex[3]*ex[4]^2*ex[6] - 
    2*ex[3]^2*ex[4]^2*ex[6] + 4*ex[2]*ex[3]^2*ex[4]^2*ex[6] - 
    2*ex[4]^3*ex[6] - 4*ex[3]*ex[4]^3*ex[6] - 2*ex[3]^2*ex[4]^3*ex[6] + 
    ex[2]^2*ex[6]^2 + 2*ex[2]^2*ex[3]*ex[6]^2 + ex[2]^2*ex[3]^2*ex[6]^2 - 
    2*ex[2]*ex[4]*ex[6]^2 - 4*ex[2]*ex[3]*ex[4]*ex[6]^2 - 
    2*ex[2]*ex[3]^2*ex[4]*ex[6]^2 + ex[4]^2*ex[6]^2 + 
    2*ex[3]*ex[4]^2*ex[6]^2 + ex[3]^2*ex[4]^2*ex[6]^2, 
  y[215] -> 3*ex[2]^4*ex[3]^2 - 12*ex[2]^3*ex[3]*ex[4] - 
    6*ex[2]^3*ex[3]^2*ex[4] + 6*ex[2]^4*ex[3]^2*ex[4] - 118*ex[2]^2*ex[4]^2 - 
    12*ex[2]^3*ex[3]*ex[4]^2 - 9*ex[2]^2*ex[3]^2*ex[4]^2 - 
    12*ex[2]^3*ex[3]^2*ex[4]^2 + 3*ex[2]^4*ex[3]^2*ex[4]^2 + 
    12*ex[2]*ex[4]^3 - 12*ex[2]^2*ex[4]^3 + 36*ex[2]*ex[3]*ex[4]^3 - 
    24*ex[2]^2*ex[3]*ex[4]^3 + 24*ex[2]*ex[3]^2*ex[4]^3 - 
    18*ex[2]^2*ex[3]^2*ex[4]^3 - 6*ex[2]^3*ex[3]^2*ex[4]^3 - 12*ex[4]^4 + 
    36*ex[2]*ex[4]^4 - 12*ex[2]^2*ex[4]^4 - 24*ex[3]*ex[4]^4 + 
    84*ex[2]*ex[3]*ex[4]^4 - 24*ex[2]^2*ex[3]*ex[4]^4 - 12*ex[3]^2*ex[4]^4 + 
    48*ex[2]*ex[3]^2*ex[4]^4 - 9*ex[2]^2*ex[3]^2*ex[4]^4 - 24*ex[4]^5 + 
    24*ex[2]*ex[4]^5 - 48*ex[3]*ex[4]^5 + 48*ex[2]*ex[3]*ex[4]^5 - 
    24*ex[3]^2*ex[4]^5 + 24*ex[2]*ex[3]^2*ex[4]^5 - 12*ex[4]^6 - 
    24*ex[3]*ex[4]^6 - 12*ex[3]^2*ex[4]^6 - 12*ex[2]^4*ex[3]^2*ex[6] + 
    36*ex[2]^3*ex[3]*ex[4]*ex[6] + 24*ex[2]^3*ex[3]^2*ex[4]*ex[6] - 
    18*ex[2]^4*ex[3]^2*ex[4]*ex[6] + 236*ex[2]^2*ex[4]^2*ex[6] - 
    12*ex[2]^2*ex[3]*ex[4]^2*ex[6] + 24*ex[2]^3*ex[3]*ex[4]^2*ex[6] + 
    12*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 36*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] - 
    6*ex[2]^4*ex[3]^2*ex[4]^2*ex[6] - 24*ex[2]*ex[4]^3*ex[6] + 
    12*ex[2]^2*ex[4]^3*ex[6] - 72*ex[2]*ex[3]*ex[4]^3*ex[6] + 
    12*ex[2]^2*ex[3]*ex[4]^3*ex[6] - 48*ex[2]*ex[3]^2*ex[4]^3*ex[6] + 
    6*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] + 12*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] + 
    24*ex[4]^4*ex[6] - 36*ex[2]*ex[4]^4*ex[6] + 48*ex[3]*ex[4]^4*ex[6] - 
    84*ex[2]*ex[3]*ex[4]^4*ex[6] + 24*ex[3]^2*ex[4]^4*ex[6] - 
    48*ex[2]*ex[3]^2*ex[4]^4*ex[6] - 6*ex[2]^2*ex[3]^2*ex[4]^4*ex[6] + 
    24*ex[4]^5*ex[6] + 48*ex[3]*ex[4]^5*ex[6] + 24*ex[3]^2*ex[4]^5*ex[6] + 
    18*ex[2]^4*ex[3]^2*ex[6]^2 - 36*ex[2]^3*ex[3]*ex[4]*ex[6]^2 - 
    36*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 + 18*ex[2]^4*ex[3]^2*ex[4]*ex[6]^2 - 
    118*ex[2]^2*ex[4]^2*ex[6]^2 + 24*ex[2]^2*ex[3]*ex[4]^2*ex[6]^2 - 
    12*ex[2]^3*ex[3]*ex[4]^2*ex[6]^2 + 6*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2 - 
    36*ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^2 + 3*ex[2]^4*ex[3]^2*ex[4]^2*ex[6]^2 + 
    12*ex[2]*ex[4]^3*ex[6]^2 + 36*ex[2]*ex[3]*ex[4]^3*ex[6]^2 + 
    12*ex[2]^2*ex[3]*ex[4]^3*ex[6]^2 + 24*ex[2]*ex[3]^2*ex[4]^3*ex[6]^2 + 
    18*ex[2]^2*ex[3]^2*ex[4]^3*ex[6]^2 - 6*ex[2]^3*ex[3]^2*ex[4]^3*ex[6]^2 - 
    12*ex[4]^4*ex[6]^2 - 24*ex[3]*ex[4]^4*ex[6]^2 - 
    12*ex[3]^2*ex[4]^4*ex[6]^2 + 3*ex[2]^2*ex[3]^2*ex[4]^4*ex[6]^2 - 
    12*ex[2]^4*ex[3]^2*ex[6]^3 + 12*ex[2]^3*ex[3]*ex[4]*ex[6]^3 + 
    24*ex[2]^3*ex[3]^2*ex[4]*ex[6]^3 - 6*ex[2]^4*ex[3]^2*ex[4]*ex[6]^3 - 
    12*ex[2]^2*ex[3]*ex[4]^2*ex[6]^3 - 12*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^3 + 
    12*ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^3 - 6*ex[2]^2*ex[3]^2*ex[4]^3*ex[6]^3 + 
    3*ex[2]^4*ex[3]^2*ex[6]^4 - 6*ex[2]^3*ex[3]^2*ex[4]*ex[6]^4 + 
    3*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^4, 
  y[216] -> 127*ex[2]^4*ex[3]^2 + 254*ex[2]^4*ex[3]^3 + 127*ex[2]^4*ex[3]^4 - 
    508*ex[2]^3*ex[3]^2*ex[4] + 266*ex[2]^4*ex[3]^2*ex[4] - 
    1016*ex[2]^3*ex[3]^3*ex[4] + 774*ex[2]^4*ex[3]^3*ex[4] - 
    508*ex[2]^3*ex[3]^4*ex[4] + 508*ex[2]^4*ex[3]^4*ex[4] - 
    248*ex[2]^3*ex[3]*ex[4]^2 + 762*ex[2]^2*ex[3]^2*ex[4]^2 - 
    1802*ex[2]^3*ex[3]^2*ex[4]^2 + 163*ex[2]^4*ex[3]^2*ex[4]^2 + 
    1524*ex[2]^2*ex[3]^3*ex[4]^2 - 3586*ex[2]^3*ex[3]^3*ex[4]^2 + 
    798*ex[2]^4*ex[3]^3*ex[4]^2 + 762*ex[2]^2*ex[3]^4*ex[4]^2 - 
    2032*ex[2]^3*ex[3]^4*ex[4]^2 + 762*ex[2]^4*ex[3]^4*ex[4]^2 + 
    744*ex[2]^2*ex[3]*ex[4]^3 - 272*ex[2]^3*ex[3]*ex[4]^3 - 
    508*ex[2]*ex[3]^2*ex[4]^3 + 3810*ex[2]^2*ex[3]^2*ex[4]^3 - 
    2140*ex[2]^3*ex[3]^2*ex[4]^3 + 36*ex[2]^4*ex[3]^2*ex[4]^3 - 
    1016*ex[2]*ex[3]^3*ex[4]^3 + 6114*ex[2]^2*ex[3]^3*ex[4]^3 - 
    4662*ex[2]^3*ex[3]^3*ex[4]^3 + 290*ex[2]^4*ex[3]^3*ex[4]^3 - 
    508*ex[2]*ex[3]^4*ex[4]^3 + 3048*ex[2]^2*ex[3]^4*ex[4]^3 - 
    3048*ex[2]^3*ex[3]^4*ex[4]^3 + 508*ex[2]^4*ex[3]^4*ex[4]^3 + 
    118*ex[2]^2*ex[4]^4 - 744*ex[2]*ex[3]*ex[4]^4 + 
    1524*ex[2]^2*ex[3]*ex[4]^4 - 48*ex[2]^3*ex[3]*ex[4]^4 + 
    127*ex[3]^2*ex[4]^4 - 3278*ex[2]*ex[3]^2*ex[4]^4 + 
    6159*ex[2]^2*ex[3]^2*ex[4]^4 - 906*ex[2]^3*ex[3]^2*ex[4]^4 + 
    12*ex[2]^4*ex[3]^2*ex[4]^4 + 254*ex[3]^3*ex[4]^4 - 
    4566*ex[2]*ex[3]^3*ex[4]^4 + 9198*ex[2]^2*ex[3]^3*ex[4]^4 - 
    2630*ex[2]^3*ex[3]^3*ex[4]^4 + 12*ex[2]^4*ex[3]^3*ex[4]^4 + 
    127*ex[3]^4*ex[4]^4 - 2032*ex[2]*ex[3]^4*ex[4]^4 + 
    4572*ex[2]^2*ex[3]^4*ex[4]^4 - 2032*ex[2]^3*ex[3]^4*ex[4]^4 + 
    127*ex[2]^4*ex[3]^4*ex[4]^4 - 236*ex[2]*ex[4]^5 + 12*ex[2]^2*ex[4]^5 + 
    248*ex[3]*ex[4]^5 - 2232*ex[2]*ex[3]*ex[4]^5 + 
    840*ex[2]^2*ex[3]*ex[4]^5 - 24*ex[2]^3*ex[3]*ex[4]^5 + 
    1004*ex[3]^2*ex[4]^5 - 6550*ex[2]*ex[3]^2*ex[4]^5 + 
    3936*ex[2]^2*ex[3]^2*ex[4]^5 - 60*ex[2]^3*ex[3]^2*ex[4]^5 + 
    1264*ex[3]^3*ex[4]^5 - 7602*ex[2]*ex[3]^3*ex[4]^5 + 
    6150*ex[2]^2*ex[3]^3*ex[4]^5 - 538*ex[2]^3*ex[3]^3*ex[4]^5 + 
    508*ex[3]^4*ex[4]^5 - 3048*ex[2]*ex[3]^4*ex[4]^5 + 
    3048*ex[2]^2*ex[3]^4*ex[4]^5 - 508*ex[2]^3*ex[3]^4*ex[4]^5 + 
    118*ex[4]^6 - 248*ex[2]*ex[4]^6 + 12*ex[2]^2*ex[4]^6 + 
    980*ex[3]*ex[4]^6 - 2008*ex[2]*ex[3]*ex[4]^6 + 60*ex[2]^2*ex[3]*ex[4]^6 + 
    2368*ex[3]^2*ex[4]^6 - 5298*ex[2]*ex[3]^2*ex[4]^6 + 
    825*ex[2]^2*ex[3]^2*ex[4]^6 + 2268*ex[3]^3*ex[4]^6 - 
    5570*ex[2]*ex[3]^3*ex[4]^6 + 1542*ex[2]^2*ex[3]^3*ex[4]^6 + 
    762*ex[3]^4*ex[4]^6 - 2032*ex[2]*ex[3]^4*ex[4]^6 + 
    762*ex[2]^2*ex[3]^4*ex[4]^6 + 236*ex[4]^7 - 12*ex[2]*ex[4]^7 + 
    1216*ex[3]*ex[4]^7 - 520*ex[2]*ex[3]*ex[4]^7 + 2232*ex[3]^2*ex[4]^7 - 
    1518*ex[2]*ex[3]^2*ex[4]^7 + 1760*ex[3]^3*ex[4]^7 - 
    1518*ex[2]*ex[3]^3*ex[4]^7 + 508*ex[3]^4*ex[4]^7 - 
    508*ex[2]*ex[3]^4*ex[4]^7 + 118*ex[4]^8 + 484*ex[3]*ex[4]^8 + 
    741*ex[3]^2*ex[4]^8 + 502*ex[3]^3*ex[4]^8 + 127*ex[3]^4*ex[4]^8 - 
    508*ex[2]^4*ex[3]^2*ex[6] - 1016*ex[2]^4*ex[3]^3*ex[6] - 
    508*ex[2]^4*ex[3]^4*ex[6] + 248*ex[2]^3*ex[3]*ex[4]*ex[6] + 
    2528*ex[2]^3*ex[3]^2*ex[4]*ex[6] - 798*ex[2]^4*ex[3]^2*ex[4]*ex[6] + 
    4312*ex[2]^3*ex[3]^3*ex[4]*ex[6] - 2322*ex[2]^4*ex[3]^3*ex[4]*ex[6] + 
    2032*ex[2]^3*ex[3]^4*ex[4]*ex[6] - 1524*ex[2]^4*ex[3]^4*ex[4]*ex[6] - 
    744*ex[2]^2*ex[3]*ex[4]^2*ex[6] + 1016*ex[2]^3*ex[3]*ex[4]^2*ex[6] - 
    4536*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 6422*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] - 
    326*ex[2]^4*ex[3]^2*ex[4]^2*ex[6] - 6840*ex[2]^2*ex[3]^3*ex[4]^2*ex[6] + 
    11502*ex[2]^3*ex[3]^3*ex[4]^2*ex[6] - 1596*ex[2]^4*ex[3]^3*ex[4]^2*
     ex[6] - 3048*ex[2]^2*ex[3]^4*ex[4]^2*ex[6] + 
    6096*ex[2]^3*ex[3]^4*ex[4]^2*ex[6] - 1524*ex[2]^4*ex[3]^4*ex[4]^2*ex[6] - 
    236*ex[2]^2*ex[4]^3*ex[6] + 744*ex[2]*ex[3]*ex[4]^3*ex[6] - 
    3992*ex[2]^2*ex[3]*ex[4]^3*ex[6] + 592*ex[2]^3*ex[3]*ex[4]^3*ex[6] + 
    3520*ex[2]*ex[3]^2*ex[4]^3*ex[6] - 15186*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] + 
    4824*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] - 36*ex[2]^4*ex[3]^2*ex[4]^3*ex[6] + 
    4808*ex[2]*ex[3]^3*ex[4]^3*ex[6] - 20574*ex[2]^2*ex[3]^3*ex[4]^3*ex[6] + 
    10068*ex[2]^3*ex[3]^3*ex[4]^3*ex[6] - 290*ex[2]^4*ex[3]^3*ex[4]^3*ex[6] + 
    2032*ex[2]*ex[3]^4*ex[4]^3*ex[6] - 9144*ex[2]^2*ex[3]^4*ex[4]^3*ex[6] + 
    6096*ex[2]^3*ex[3]^4*ex[4]^3*ex[6] - 508*ex[2]^4*ex[3]^4*ex[4]^3*ex[6] + 
    472*ex[2]*ex[4]^4*ex[6] - 260*ex[2]^2*ex[4]^4*ex[6] - 
    248*ex[3]*ex[4]^4*ex[6] + 4936*ex[2]*ex[3]*ex[4]^4*ex[6] - 
    4136*ex[2]^2*ex[3]*ex[4]^4*ex[6] + 72*ex[2]^3*ex[3]*ex[4]^4*ex[6] - 
    1004*ex[3]^2*ex[4]^4*ex[6] + 14298*ex[2]*ex[3]^2*ex[4]^4*ex[6] - 
    15366*ex[2]^2*ex[3]^2*ex[4]^4*ex[6] + 930*ex[2]^3*ex[3]^2*ex[4]^4*ex[6] - 
    1264*ex[3]^3*ex[4]^4*ex[6] + 15930*ex[2]*ex[3]^3*ex[4]^4*ex[6] - 
    20628*ex[2]^2*ex[3]^3*ex[4]^4*ex[6] + 2878*ex[2]^3*ex[3]^3*ex[4]^4*
     ex[6] - 508*ex[3]^4*ex[4]^4*ex[6] + 6096*ex[2]*ex[3]^4*ex[4]^4*ex[6] - 
    9144*ex[2]^2*ex[3]^4*ex[4]^4*ex[6] + 2032*ex[2]^3*ex[3]^4*ex[4]^4*ex[6] - 
    236*ex[4]^5*ex[6] + 968*ex[2]*ex[4]^5*ex[6] - 36*ex[2]^2*ex[4]^5*ex[6] - 
    1960*ex[3]*ex[4]^5*ex[6] + 7192*ex[2]*ex[3]*ex[4]^5*ex[6] - 
    912*ex[2]^2*ex[3]*ex[4]^5*ex[6] - 4736*ex[3]^2*ex[4]^5*ex[6] + 
    17564*ex[2]*ex[3]^2*ex[4]^5*ex[6] - 4716*ex[2]^2*ex[3]^2*ex[4]^5*ex[6] - 
    4536*ex[3]^3*ex[4]^5*ex[6] + 17436*ex[2]*ex[3]^3*ex[4]^5*ex[6] - 
    6894*ex[2]^2*ex[3]^3*ex[4]^5*ex[6] - 1524*ex[3]^4*ex[4]^5*ex[6] + 
    6096*ex[2]*ex[3]^4*ex[4]^5*ex[6] - 3048*ex[2]^2*ex[3]^4*ex[4]^5*ex[6] - 
    708*ex[4]^6*ex[6] + 272*ex[2]*ex[4]^6*ex[6] - 3648*ex[3]*ex[4]^6*ex[6] + 
    2776*ex[2]*ex[3]*ex[4]^6*ex[6] - 6696*ex[3]^2*ex[4]^6*ex[6] + 
    6786*ex[2]*ex[3]^2*ex[4]^6*ex[6] - 5280*ex[3]^3*ex[4]^6*ex[6] + 
    6314*ex[2]*ex[3]^3*ex[4]^6*ex[6] - 1524*ex[3]^4*ex[4]^6*ex[6] + 
    2032*ex[2]*ex[3]^4*ex[4]^6*ex[6] - 472*ex[4]^7*ex[6] - 
    1936*ex[3]*ex[4]^7*ex[6] - 2964*ex[3]^2*ex[4]^7*ex[6] - 
    2008*ex[3]^3*ex[4]^7*ex[6] - 508*ex[3]^4*ex[4]^7*ex[6] + 
    762*ex[2]^4*ex[3]^2*ex[6]^2 + 1524*ex[2]^4*ex[3]^3*ex[6]^2 + 
    762*ex[2]^4*ex[3]^4*ex[6]^2 - 744*ex[2]^3*ex[3]*ex[4]*ex[6]^2 - 
    4536*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 + 798*ex[2]^4*ex[3]^2*ex[4]*ex[6]^2 - 
    6840*ex[2]^3*ex[3]^3*ex[4]*ex[6]^2 + 2322*ex[2]^4*ex[3]^3*ex[4]*ex[6]^2 - 
    3048*ex[2]^3*ex[3]^4*ex[4]*ex[6]^2 + 1524*ex[2]^4*ex[3]^4*ex[4]*ex[6]^2 + 
    118*ex[2]^2*ex[4]^2*ex[6]^2 + 2468*ex[2]^2*ex[3]*ex[4]^2*ex[6]^2 - 
    1288*ex[2]^3*ex[3]*ex[4]^2*ex[6]^2 + 9154*ex[2]^2*ex[3]^2*ex[4]^2*
     ex[6]^2 - 7438*ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^2 + 
    163*ex[2]^4*ex[3]^2*ex[4]^2*ex[6]^2 + 11376*ex[2]^2*ex[3]^3*ex[4]^2*
     ex[6]^2 - 12246*ex[2]^3*ex[3]^3*ex[4]^2*ex[6]^2 + 
    798*ex[2]^4*ex[3]^3*ex[4]^2*ex[6]^2 + 4572*ex[2]^2*ex[3]^4*ex[4]^2*
     ex[6]^2 - 6096*ex[2]^3*ex[3]^4*ex[4]^2*ex[6]^2 + 
    762*ex[2]^4*ex[3]^4*ex[4]^2*ex[6]^2 - 236*ex[2]*ex[4]^3*ex[6]^2 + 
    484*ex[2]^2*ex[4]^3*ex[6]^2 - 2704*ex[2]*ex[3]*ex[4]^3*ex[6]^2 + 
    6000*ex[2]^2*ex[3]*ex[4]^3*ex[6]^2 - 320*ex[2]^3*ex[3]*ex[4]^3*ex[6]^2 - 
    7748*ex[2]*ex[3]^2*ex[4]^3*ex[6]^2 + 19178*ex[2]^2*ex[3]^2*ex[4]^3*
     ex[6]^2 - 2684*ex[2]^3*ex[3]^2*ex[4]^3*ex[6]^2 - 
    8328*ex[2]*ex[3]^3*ex[4]^3*ex[6]^2 + 22806*ex[2]^2*ex[3]^3*ex[4]^3*
     ex[6]^2 - 5406*ex[2]^3*ex[3]^3*ex[4]^3*ex[6]^2 - 
    3048*ex[2]*ex[3]^4*ex[4]^3*ex[6]^2 + 9144*ex[2]^2*ex[3]^4*ex[4]^3*
     ex[6]^2 - 3048*ex[2]^3*ex[3]^4*ex[4]^3*ex[6]^2 + 118*ex[4]^4*ex[6]^2 - 
    1192*ex[2]*ex[4]^4*ex[6]^2 + 154*ex[2]^2*ex[4]^4*ex[6]^2 + 
    980*ex[3]*ex[4]^4*ex[6]^2 - 8360*ex[2]*ex[3]*ex[4]^4*ex[6]^2 + 
    2624*ex[2]^2*ex[3]*ex[4]^4*ex[6]^2 + 2368*ex[3]^2*ex[4]^4*ex[6]^2 - 
    19234*ex[2]*ex[3]^2*ex[4]^4*ex[6]^2 + 9325*ex[2]^2*ex[3]^2*ex[4]^4*
     ex[6]^2 + 2268*ex[3]^3*ex[4]^4*ex[6]^2 - 18162*ex[2]*ex[3]^3*ex[4]^4*
     ex[6]^2 + 11430*ex[2]^2*ex[3]^3*ex[4]^4*ex[6]^2 + 
    762*ex[3]^4*ex[4]^4*ex[6]^2 - 6096*ex[2]*ex[3]^4*ex[4]^4*ex[6]^2 + 
    4572*ex[2]^2*ex[3]^4*ex[4]^4*ex[6]^2 + 708*ex[4]^5*ex[6]^2 - 
    744*ex[2]*ex[4]^5*ex[6]^2 + 3648*ex[3]*ex[4]^5*ex[6]^2 - 
    5208*ex[2]*ex[3]*ex[4]^5*ex[6]^2 + 6696*ex[3]^2*ex[4]^5*ex[6]^2 - 
    11250*ex[2]*ex[3]^2*ex[4]^5*ex[6]^2 + 5280*ex[3]^3*ex[4]^5*ex[6]^2 - 
    9834*ex[2]*ex[3]^3*ex[4]^5*ex[6]^2 + 1524*ex[3]^4*ex[4]^5*ex[6]^2 - 
    3048*ex[2]*ex[3]^4*ex[4]^5*ex[6]^2 + 708*ex[4]^6*ex[6]^2 + 
    2904*ex[3]*ex[4]^6*ex[6]^2 + 4446*ex[3]^2*ex[4]^6*ex[6]^2 + 
    3012*ex[3]^3*ex[4]^6*ex[6]^2 + 762*ex[3]^4*ex[4]^6*ex[6]^2 - 
    508*ex[2]^4*ex[3]^2*ex[6]^3 - 1016*ex[2]^4*ex[3]^3*ex[6]^3 - 
    508*ex[2]^4*ex[3]^4*ex[6]^3 + 744*ex[2]^3*ex[3]*ex[4]*ex[6]^3 + 
    3520*ex[2]^3*ex[3]^2*ex[4]*ex[6]^3 - 266*ex[2]^4*ex[3]^2*ex[4]*ex[6]^3 + 
    4808*ex[2]^3*ex[3]^3*ex[4]*ex[6]^3 - 774*ex[2]^4*ex[3]^3*ex[4]*ex[6]^3 + 
    2032*ex[2]^3*ex[3]^4*ex[4]*ex[6]^3 - 508*ex[2]^4*ex[3]^4*ex[4]*ex[6]^3 - 
    236*ex[2]^2*ex[4]^2*ex[6]^3 - 2704*ex[2]^2*ex[3]*ex[4]^2*ex[6]^3 + 
    520*ex[2]^3*ex[3]*ex[4]^2*ex[6]^3 - 7748*ex[2]^2*ex[3]^2*ex[4]^2*
     ex[6]^3 + 2818*ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^3 - 
    8328*ex[2]^2*ex[3]^3*ex[4]^2*ex[6]^3 + 4330*ex[2]^3*ex[3]^3*ex[4]^2*
     ex[6]^3 - 3048*ex[2]^2*ex[3]^4*ex[4]^2*ex[6]^3 + 
    2032*ex[2]^3*ex[3]^4*ex[4]^2*ex[6]^3 + 472*ex[2]*ex[4]^3*ex[6]^3 - 
    248*ex[2]^2*ex[4]^3*ex[6]^3 + 3176*ex[2]*ex[3]*ex[4]^3*ex[6]^3 - 
    2752*ex[2]^2*ex[3]*ex[4]^3*ex[6]^3 + 6968*ex[2]*ex[3]^2*ex[4]^3*ex[6]^3 - 
    7802*ex[2]^2*ex[3]^2*ex[4]^3*ex[6]^3 + 6296*ex[2]*ex[3]^3*ex[4]^3*
     ex[6]^3 - 8346*ex[2]^2*ex[3]^3*ex[4]^3*ex[6]^3 + 
    2032*ex[2]*ex[3]^4*ex[4]^3*ex[6]^3 - 3048*ex[2]^2*ex[3]^4*ex[4]^3*
     ex[6]^3 - 236*ex[4]^4*ex[6]^3 + 720*ex[2]*ex[4]^4*ex[6]^3 - 
    1216*ex[3]*ex[4]^4*ex[6]^3 + 4168*ex[2]*ex[3]*ex[4]^4*ex[6]^3 - 
    2232*ex[3]^2*ex[4]^4*ex[6]^3 + 8214*ex[2]*ex[3]^2*ex[4]^4*ex[6]^3 - 
    1760*ex[3]^3*ex[4]^4*ex[6]^3 + 6798*ex[2]*ex[3]^3*ex[4]^4*ex[6]^3 - 
    508*ex[3]^4*ex[4]^4*ex[6]^3 + 2032*ex[2]*ex[3]^4*ex[4]^4*ex[6]^3 - 
    472*ex[4]^5*ex[6]^3 - 1936*ex[3]*ex[4]^5*ex[6]^3 - 
    2964*ex[3]^2*ex[4]^5*ex[6]^3 - 2008*ex[3]^3*ex[4]^5*ex[6]^3 - 
    508*ex[3]^4*ex[4]^5*ex[6]^3 + 127*ex[2]^4*ex[3]^2*ex[6]^4 + 
    254*ex[2]^4*ex[3]^3*ex[6]^4 + 127*ex[2]^4*ex[3]^4*ex[6]^4 - 
    248*ex[2]^3*ex[3]*ex[4]*ex[6]^4 - 1004*ex[2]^3*ex[3]^2*ex[4]*ex[6]^4 - 
    1264*ex[2]^3*ex[3]^3*ex[4]*ex[6]^4 - 508*ex[2]^3*ex[3]^4*ex[4]*ex[6]^4 + 
    118*ex[2]^2*ex[4]^2*ex[6]^4 + 980*ex[2]^2*ex[3]*ex[4]^2*ex[6]^4 + 
    2368*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^4 + 2268*ex[2]^2*ex[3]^3*ex[4]^2*
     ex[6]^4 + 762*ex[2]^2*ex[3]^4*ex[4]^2*ex[6]^4 - 
    236*ex[2]*ex[4]^3*ex[6]^4 - 1216*ex[2]*ex[3]*ex[4]^3*ex[6]^4 - 
    2232*ex[2]*ex[3]^2*ex[4]^3*ex[6]^4 - 1760*ex[2]*ex[3]^3*ex[4]^3*ex[6]^4 - 
    508*ex[2]*ex[3]^4*ex[4]^3*ex[6]^4 + 118*ex[4]^4*ex[6]^4 + 
    484*ex[3]*ex[4]^4*ex[6]^4 + 741*ex[3]^2*ex[4]^4*ex[6]^4 + 
    502*ex[3]^3*ex[4]^4*ex[6]^4 + 127*ex[3]^4*ex[4]^4*ex[6]^4, 
  y[217] -> 3*ex[2]^2*ex[3]^2 - 6*ex[2]*ex[3]^2*ex[4] + 
    6*ex[2]^2*ex[3]^2*ex[4] - 8*ex[2]*ex[3]*ex[4]^2 + 3*ex[3]^2*ex[4]^2 - 
    12*ex[2]*ex[3]^2*ex[4]^2 + 3*ex[2]^2*ex[3]^2*ex[4]^2 + 8*ex[3]*ex[4]^3 - 
    8*ex[2]*ex[3]*ex[4]^3 + 6*ex[3]^2*ex[4]^3 - 6*ex[2]*ex[3]^2*ex[4]^3 + 
    6*ex[4]^4 + 8*ex[3]*ex[4]^4 + 3*ex[3]^2*ex[4]^4 - 
    6*ex[2]^2*ex[3]^2*ex[6] + 8*ex[2]*ex[3]*ex[4]*ex[6] + 
    12*ex[2]*ex[3]^2*ex[4]*ex[6] - 6*ex[2]^2*ex[3]^2*ex[4]*ex[6] - 
    8*ex[3]*ex[4]^2*ex[6] + 16*ex[2]*ex[3]*ex[4]^2*ex[6] - 
    6*ex[3]^2*ex[4]^2*ex[6] + 12*ex[2]*ex[3]^2*ex[4]^2*ex[6] - 
    12*ex[4]^3*ex[6] - 16*ex[3]*ex[4]^3*ex[6] - 6*ex[3]^2*ex[4]^3*ex[6] + 
    3*ex[2]^2*ex[3]^2*ex[6]^2 - 8*ex[2]*ex[3]*ex[4]*ex[6]^2 - 
    6*ex[2]*ex[3]^2*ex[4]*ex[6]^2 + 6*ex[4]^2*ex[6]^2 + 
    8*ex[3]*ex[4]^2*ex[6]^2 + 3*ex[3]^2*ex[4]^2*ex[6]^2, 
  y[218] -> -5*ex[2]^6*ex[3]^2 - 10*ex[2]^7*ex[3]^2 - 5*ex[2]^8*ex[3]^2 + 
    20*ex[2]^5*ex[3]*ex[4] + 40*ex[2]^6*ex[3]*ex[4] + 
    20*ex[2]^7*ex[3]*ex[4] + 20*ex[2]^5*ex[3]^2*ex[4] + 
    30*ex[2]^6*ex[3]^2*ex[4] - 10*ex[2]^8*ex[3]^2*ex[4] - 6*ex[2]^4*ex[4]^2 - 
    16*ex[2]^5*ex[4]^2 - 12*ex[2]^6*ex[4]^2 - 68*ex[2]^4*ex[3]*ex[4]^2 - 
    124*ex[2]^5*ex[3]*ex[4]^2 - 44*ex[2]^6*ex[3]*ex[4]^2 + 
    12*ex[2]^7*ex[3]*ex[4]^2 - 32*ex[2]^4*ex[3]^2*ex[4]^2 - 
    28*ex[2]^5*ex[3]^2*ex[4]^2 + 33*ex[2]^6*ex[3]^2*ex[4]^2 + 
    22*ex[2]^7*ex[3]^2*ex[4]^2 - 7*ex[2]^8*ex[3]^2*ex[4]^2 + 
    20*ex[2]^3*ex[4]^3 + 60*ex[2]^4*ex[4]^3 + 56*ex[2]^5*ex[4]^3 + 
    8*ex[2]^6*ex[4]^3 + 88*ex[2]^3*ex[3]*ex[4]^3 + 
    144*ex[2]^4*ex[3]*ex[4]^3 + 24*ex[2]^5*ex[3]*ex[4]^3 - 
    32*ex[2]^6*ex[3]*ex[4]^3 + 28*ex[2]^3*ex[3]^2*ex[4]^3 + 
    12*ex[2]^4*ex[3]^2*ex[4]^3 - 32*ex[2]^5*ex[3]^2*ex[4]^3 + 
    12*ex[2]^6*ex[3]^2*ex[4]^3 + 28*ex[2]^7*ex[3]^2*ex[4]^3 - 
    24*ex[2]^2*ex[4]^4 - 76*ex[2]^3*ex[4]^4 - 72*ex[2]^4*ex[4]^4 + 
    8*ex[2]^6*ex[4]^4 - 56*ex[2]^2*ex[3]*ex[4]^4 - 88*ex[2]^3*ex[3]*ex[4]^4 - 
    8*ex[2]^4*ex[3]*ex[4]^4 + 24*ex[2]^5*ex[3]*ex[4]^4 - 
    17*ex[2]^2*ex[3]^2*ex[4]^4 - 18*ex[2]^3*ex[3]^2*ex[4]^4 - 
    27*ex[2]^4*ex[3]^2*ex[4]^4 - 68*ex[2]^5*ex[3]^2*ex[4]^4 - 
    42*ex[2]^6*ex[3]^2*ex[4]^4 + 12*ex[2]*ex[4]^5 + 36*ex[2]^2*ex[4]^5 + 
    24*ex[2]^3*ex[4]^5 - 24*ex[2]^4*ex[4]^5 - 16*ex[2]^5*ex[4]^5 + 
    20*ex[2]*ex[3]*ex[4]^5 + 40*ex[2]^2*ex[3]*ex[4]^5 + 
    20*ex[2]^3*ex[3]*ex[4]^5 + 8*ex[2]*ex[3]^2*ex[4]^5 + 
    22*ex[2]^2*ex[3]^2*ex[4]^5 + 48*ex[2]^3*ex[3]^2*ex[4]^5 + 
    62*ex[2]^4*ex[3]^2*ex[4]^5 + 28*ex[2]^5*ex[3]^2*ex[4]^5 - 2*ex[4]^6 - 
    4*ex[2]*ex[4]^6 + 4*ex[2]^2*ex[4]^6 + 16*ex[2]^3*ex[4]^6 + 
    8*ex[2]^4*ex[4]^6 - 4*ex[3]*ex[4]^6 - 12*ex[2]*ex[3]*ex[4]^6 - 
    12*ex[2]^2*ex[3]*ex[4]^6 - 4*ex[2]^3*ex[3]*ex[4]^6 - 2*ex[3]^2*ex[4]^6 - 
    8*ex[2]*ex[3]^2*ex[4]^6 - 17*ex[2]^2*ex[3]^2*ex[4]^6 - 
    18*ex[2]^3*ex[3]^2*ex[4]^6 - 7*ex[2]^4*ex[3]^2*ex[4]^6 + 
    20*ex[2]^6*ex[3]^2*ex[6] + 40*ex[2]^7*ex[3]^2*ex[6] + 
    20*ex[2]^8*ex[3]^2*ex[6] - 60*ex[2]^5*ex[3]*ex[4]*ex[6] - 
    120*ex[2]^6*ex[3]*ex[4]*ex[6] - 60*ex[2]^7*ex[3]*ex[4]*ex[6] - 
    70*ex[2]^5*ex[3]^2*ex[4]*ex[6] - 110*ex[2]^6*ex[3]^2*ex[4]*ex[6] - 
    10*ex[2]^7*ex[3]^2*ex[4]*ex[6] + 30*ex[2]^8*ex[3]^2*ex[4]*ex[6] + 
    8*ex[2]^4*ex[4]^2*ex[6] + 24*ex[2]^5*ex[4]^2*ex[6] + 
    24*ex[2]^6*ex[4]^2*ex[6] + 156*ex[2]^4*ex[3]*ex[4]^2*ex[6] + 
    288*ex[2]^5*ex[3]*ex[4]^2*ex[6] + 108*ex[2]^6*ex[3]*ex[4]^2*ex[6] - 
    24*ex[2]^7*ex[3]*ex[4]^2*ex[6] + 94*ex[2]^4*ex[3]^2*ex[4]^2*ex[6] + 
    96*ex[2]^5*ex[3]^2*ex[4]^2*ex[6] - 76*ex[2]^6*ex[3]^2*ex[4]^2*ex[6] - 
    64*ex[2]^7*ex[3]^2*ex[4]^2*ex[6] + 14*ex[2]^8*ex[3]^2*ex[4]^2*ex[6] - 
    12*ex[2]^3*ex[4]^3*ex[6] - 44*ex[2]^4*ex[4]^3*ex[6] - 
    64*ex[2]^5*ex[4]^3*ex[6] - 8*ex[2]^6*ex[4]^3*ex[6] - 
    140*ex[2]^3*ex[3]*ex[4]^3*ex[6] - 240*ex[2]^4*ex[3]*ex[4]^3*ex[6] - 
    60*ex[2]^5*ex[3]*ex[4]^3*ex[6] + 40*ex[2]^6*ex[3]*ex[4]^3*ex[6] - 
    62*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] - 28*ex[2]^4*ex[3]^2*ex[4]^3*ex[6] + 
    88*ex[2]^5*ex[3]^2*ex[4]^3*ex[6] + 12*ex[2]^6*ex[3]^2*ex[4]^3*ex[6] - 
    42*ex[2]^7*ex[3]^2*ex[4]^3*ex[6] + 8*ex[2]^2*ex[4]^4*ex[6] + 
    40*ex[2]^3*ex[4]^4*ex[6] + 80*ex[2]^4*ex[4]^4*ex[6] + 
    24*ex[2]^5*ex[4]^4*ex[6] + 52*ex[2]^2*ex[3]*ex[4]^4*ex[6] + 
    96*ex[2]^3*ex[3]*ex[4]^4*ex[6] + 36*ex[2]^4*ex[3]*ex[4]^4*ex[6] - 
    8*ex[2]^5*ex[3]*ex[4]^4*ex[6] + 22*ex[2]^2*ex[3]^2*ex[4]^4*ex[6] + 
    8*ex[2]^3*ex[3]^2*ex[4]^4*ex[6] - 8*ex[2]^4*ex[3]^2*ex[4]^4*ex[6] + 
    48*ex[2]^5*ex[3]^2*ex[4]^4*ex[6] + 42*ex[2]^6*ex[3]^2*ex[4]^4*ex[6] - 
    4*ex[2]*ex[4]^5*ex[6] - 20*ex[2]^2*ex[4]^5*ex[6] - 
    40*ex[2]^3*ex[4]^5*ex[6] - 16*ex[2]^4*ex[4]^5*ex[6] - 
    8*ex[2]*ex[3]*ex[4]^5*ex[6] - 24*ex[2]^2*ex[3]*ex[4]^5*ex[6] - 
    24*ex[2]^3*ex[3]*ex[4]^5*ex[6] - 8*ex[2]^4*ex[3]*ex[4]^5*ex[6] - 
    4*ex[2]*ex[3]^2*ex[4]^5*ex[6] - 6*ex[2]^2*ex[3]^2*ex[4]^5*ex[6] - 
    14*ex[2]^3*ex[3]^2*ex[4]^5*ex[6] - 26*ex[2]^4*ex[3]^2*ex[4]^5*ex[6] - 
    14*ex[2]^5*ex[3]^2*ex[4]^5*ex[6] - 30*ex[2]^6*ex[3]^2*ex[6]^2 - 
    60*ex[2]^7*ex[3]^2*ex[6]^2 - 30*ex[2]^8*ex[3]^2*ex[6]^2 + 
    60*ex[2]^5*ex[3]*ex[4]*ex[6]^2 + 120*ex[2]^6*ex[3]*ex[4]*ex[6]^2 + 
    60*ex[2]^7*ex[3]*ex[4]*ex[6]^2 + 90*ex[2]^5*ex[3]^2*ex[4]*ex[6]^2 + 
    150*ex[2]^6*ex[3]^2*ex[4]*ex[6]^2 + 30*ex[2]^7*ex[3]^2*ex[4]*ex[6]^2 - 
    30*ex[2]^8*ex[3]^2*ex[4]*ex[6]^2 - 12*ex[2]^6*ex[4]^2*ex[6]^2 - 
    108*ex[2]^4*ex[3]*ex[4]^2*ex[6]^2 - 204*ex[2]^5*ex[3]*ex[4]^2*ex[6]^2 - 
    84*ex[2]^6*ex[3]*ex[4]^2*ex[6]^2 + 12*ex[2]^7*ex[3]*ex[4]^2*ex[6]^2 - 
    97*ex[2]^4*ex[3]^2*ex[4]^2*ex[6]^2 - 118*ex[2]^5*ex[3]^2*ex[4]^2*
     ex[6]^2 + 48*ex[2]^6*ex[3]^2*ex[4]^2*ex[6]^2 + 
    62*ex[2]^7*ex[3]^2*ex[4]^2*ex[6]^2 - 7*ex[2]^8*ex[3]^2*ex[4]^2*ex[6]^2 - 
    4*ex[2]^3*ex[4]^3*ex[6]^2 - 20*ex[2]^4*ex[4]^3*ex[6]^2 + 
    8*ex[2]^5*ex[4]^3*ex[6]^2 + 52*ex[2]^3*ex[3]*ex[4]^3*ex[6]^2 + 
    96*ex[2]^4*ex[3]*ex[4]^3*ex[6]^2 + 36*ex[2]^5*ex[3]*ex[4]^3*ex[6]^2 - 
    8*ex[2]^6*ex[3]*ex[4]^3*ex[6]^2 + 44*ex[2]^3*ex[3]^2*ex[4]^3*ex[6]^2 + 
    26*ex[2]^4*ex[3]^2*ex[4]^3*ex[6]^2 - 66*ex[2]^5*ex[3]^2*ex[4]^3*ex[6]^2 - 
    34*ex[2]^6*ex[3]^2*ex[4]^3*ex[6]^2 + 14*ex[2]^7*ex[3]^2*ex[4]^3*ex[6]^2 + 
    4*ex[2]^2*ex[4]^4*ex[6]^2 + 20*ex[2]^3*ex[4]^4*ex[6]^2 + 
    4*ex[2]^4*ex[4]^4*ex[6]^2 - 4*ex[2]^2*ex[3]*ex[4]^4*ex[6]^2 - 
    12*ex[2]^3*ex[3]*ex[4]^4*ex[6]^2 - 12*ex[2]^4*ex[3]*ex[4]^4*ex[6]^2 - 
    4*ex[2]^5*ex[3]*ex[4]^4*ex[6]^2 - 7*ex[2]^2*ex[3]^2*ex[4]^4*ex[6]^2 + 
    2*ex[2]^3*ex[3]^2*ex[4]^4*ex[6]^2 + 18*ex[2]^4*ex[3]^2*ex[4]^4*ex[6]^2 + 
    2*ex[2]^5*ex[3]^2*ex[4]^4*ex[6]^2 - 7*ex[2]^6*ex[3]^2*ex[4]^4*ex[6]^2 + 
    20*ex[2]^6*ex[3]^2*ex[6]^3 + 40*ex[2]^7*ex[3]^2*ex[6]^3 + 
    20*ex[2]^8*ex[3]^2*ex[6]^3 - 20*ex[2]^5*ex[3]*ex[4]*ex[6]^3 - 
    40*ex[2]^6*ex[3]*ex[4]*ex[6]^3 - 20*ex[2]^7*ex[3]*ex[4]*ex[6]^3 - 
    50*ex[2]^5*ex[3]^2*ex[4]*ex[6]^3 - 90*ex[2]^6*ex[3]^2*ex[4]*ex[6]^3 - 
    30*ex[2]^7*ex[3]^2*ex[4]*ex[6]^3 + 10*ex[2]^8*ex[3]^2*ex[4]*ex[6]^3 - 
    8*ex[2]^5*ex[4]^2*ex[6]^3 + 20*ex[2]^4*ex[3]*ex[4]^2*ex[6]^3 + 
    40*ex[2]^5*ex[3]*ex[4]^2*ex[6]^3 + 20*ex[2]^6*ex[3]*ex[4]^2*ex[6]^3 + 
    40*ex[2]^4*ex[3]^2*ex[4]^2*ex[6]^3 + 60*ex[2]^5*ex[3]^2*ex[4]^2*ex[6]^3 - 
    20*ex[2]^7*ex[3]^2*ex[4]^2*ex[6]^3 - 4*ex[2]^3*ex[4]^3*ex[6]^3 + 
    4*ex[2]^4*ex[4]^3*ex[6]^3 - 10*ex[2]^3*ex[3]^2*ex[4]^3*ex[6]^3 - 
    10*ex[2]^4*ex[3]^2*ex[4]^3*ex[6]^3 + 10*ex[2]^5*ex[3]^2*ex[4]^3*ex[6]^3 + 
    10*ex[2]^6*ex[3]^2*ex[4]^3*ex[6]^3 - 5*ex[2]^6*ex[3]^2*ex[6]^4 - 
    10*ex[2]^7*ex[3]^2*ex[6]^4 - 5*ex[2]^8*ex[3]^2*ex[6]^4 + 
    10*ex[2]^5*ex[3]^2*ex[4]*ex[6]^4 + 20*ex[2]^6*ex[3]^2*ex[4]*ex[6]^4 + 
    10*ex[2]^7*ex[3]^2*ex[4]*ex[6]^4 - 2*ex[2]^4*ex[4]^2*ex[6]^4 - 
    5*ex[2]^4*ex[3]^2*ex[4]^2*ex[6]^4 - 10*ex[2]^5*ex[3]^2*ex[4]^2*ex[6]^4 - 
    5*ex[2]^6*ex[3]^2*ex[4]^2*ex[6]^4, 
  y[219] -> -(ex[2]*ex[3]) - ex[2]*ex[4] + ex[3]*ex[4] - ex[2]*ex[3]*ex[4] + 
    ex[4]^2 + ex[3]*ex[4]^2 + ex[2]*ex[3]*ex[6] - ex[4]*ex[6] - 
    ex[3]*ex[4]*ex[6], y[220] -> 3*ex[2] + ex[2]*ex[3] + ex[2]^2*ex[3] + 
    4*ex[2]*ex[4] + 2*ex[2]*ex[3]*ex[4] + 2*ex[2]^2*ex[3]*ex[4] - ex[4]^2 - 
    ex[3]*ex[4]^2 - ex[2]*ex[3]*ex[4]^2, 
  y[221] -> 40*ex[2]^2*ex[3]^2 - 80*ex[2]*ex[3]^2*ex[4] + 
    80*ex[2]^2*ex[3]^2*ex[4] - 74*ex[2]*ex[3]*ex[4]^2 + 40*ex[3]^2*ex[4]^2 - 
    160*ex[2]*ex[3]^2*ex[4]^2 + 40*ex[2]^2*ex[3]^2*ex[4]^2 + 
    74*ex[3]*ex[4]^3 - 74*ex[2]*ex[3]*ex[4]^3 + 80*ex[3]^2*ex[4]^3 - 
    80*ex[2]*ex[3]^2*ex[4]^3 + 31*ex[4]^4 + 74*ex[3]*ex[4]^4 + 
    40*ex[3]^2*ex[4]^4 - 80*ex[2]^2*ex[3]^2*ex[6] + 
    74*ex[2]*ex[3]*ex[4]*ex[6] + 160*ex[2]*ex[3]^2*ex[4]*ex[6] - 
    80*ex[2]^2*ex[3]^2*ex[4]*ex[6] - 74*ex[3]*ex[4]^2*ex[6] + 
    148*ex[2]*ex[3]*ex[4]^2*ex[6] - 80*ex[3]^2*ex[4]^2*ex[6] + 
    160*ex[2]*ex[3]^2*ex[4]^2*ex[6] - 62*ex[4]^3*ex[6] - 
    148*ex[3]*ex[4]^3*ex[6] - 80*ex[3]^2*ex[4]^3*ex[6] + 
    40*ex[2]^2*ex[3]^2*ex[6]^2 - 74*ex[2]*ex[3]*ex[4]*ex[6]^2 - 
    80*ex[2]*ex[3]^2*ex[4]*ex[6]^2 + 31*ex[4]^2*ex[6]^2 + 
    74*ex[3]*ex[4]^2*ex[6]^2 + 40*ex[3]^2*ex[4]^2*ex[6]^2, 
  y[222] -> 3*ex[2]^4*ex[3]^2 - 12*ex[2]^3*ex[3]*ex[4] - 
    6*ex[2]^3*ex[3]^2*ex[4] + 6*ex[2]^4*ex[3]^2*ex[4] - 22*ex[2]^2*ex[4]^2 + 
    24*ex[2]^2*ex[3]*ex[4]^2 + 6*ex[2]^2*ex[3]^2*ex[4]^2 - 
    6*ex[2]^3*ex[3]^2*ex[4]^2 + 6*ex[2]^4*ex[3]^2*ex[4]^2 - 
    12*ex[2]*ex[4]^3 - 18*ex[2]*ex[3]*ex[4]^3 - 6*ex[2]^2*ex[3]*ex[4]^3 - 
    6*ex[2]*ex[3]^2*ex[4]^3 - 6*ex[2]^2*ex[3]^2*ex[4]^3 - 
    12*ex[2]^3*ex[3]^2*ex[4]^3 + 3*ex[4]^4 + 6*ex[3]*ex[4]^4 + 
    6*ex[2]*ex[3]*ex[4]^4 + 3*ex[3]^2*ex[4]^4 + 6*ex[2]*ex[3]^2*ex[4]^4 + 
    6*ex[2]^2*ex[3]^2*ex[4]^4 - 6*ex[2]^4*ex[3]^2*ex[6] + 
    12*ex[2]^3*ex[3]*ex[4]*ex[6] + 12*ex[2]^3*ex[3]^2*ex[4]*ex[6] - 
    6*ex[2]^4*ex[3]^2*ex[4]*ex[6] - 12*ex[2]^2*ex[3]*ex[4]^2*ex[6] - 
    6*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 12*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] - 
    6*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] + 3*ex[2]^4*ex[3]^2*ex[6]^2 - 
    6*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 + 3*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2, 
  y[223] -> ex[2]^2*ex[3] - ex[2]*ex[4] - 3*ex[2]*ex[3]*ex[4] - 
    ex[2]^2*ex[3]*ex[4] + ex[4]^2 + ex[3]*ex[4]^2 + ex[2]*ex[3]*ex[4]*ex[5] + 
    ex[2]^2*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6] - ex[4]*ex[6] - 
    ex[3]*ex[4]*ex[6], y[224] -> -31*ex[2]^2*ex[3]^2 - 6*ex[2]^3*ex[3]^2 + 
    3*ex[2]^4*ex[3]^2 + 12*ex[2]^2*ex[3]^3 + 12*ex[2]^3*ex[3]^3 + 
    3*ex[2]^2*ex[3]^4 + 6*ex[2]^3*ex[3]^4 + 3*ex[2]^4*ex[3]^4 - 
    56*ex[2]^2*ex[3]*ex[4] - 12*ex[2]^3*ex[3]*ex[4] + 
    62*ex[2]*ex[3]^2*ex[4] - 26*ex[2]^2*ex[3]^2*ex[4] + 
    6*ex[2]^3*ex[3]^2*ex[4] + 6*ex[2]^4*ex[3]^2*ex[4] - 
    24*ex[2]*ex[3]^3*ex[4] + 6*ex[2]^2*ex[3]^3*ex[4] + 
    36*ex[2]^3*ex[3]^3*ex[4] + 6*ex[2]^4*ex[3]^3*ex[4] - 
    6*ex[2]*ex[3]^4*ex[4] - 6*ex[2]^2*ex[3]^4*ex[4] + 
    6*ex[2]^3*ex[3]^4*ex[4] + 6*ex[2]^4*ex[3]^4*ex[4] - 22*ex[2]^2*ex[4]^2 + 
    112*ex[2]*ex[3]*ex[4]^2 - 20*ex[2]^2*ex[3]*ex[4]^2 - 31*ex[3]^2*ex[4]^2 + 
    70*ex[2]*ex[3]^2*ex[4]^2 - 25*ex[2]^2*ex[3]^2*ex[4]^2 + 
    12*ex[2]^3*ex[3]^2*ex[4]^2 + 6*ex[2]^4*ex[3]^2*ex[4]^2 + 
    12*ex[3]^3*ex[4]^2 - 48*ex[2]*ex[3]^3*ex[4]^2 - 
    54*ex[2]^2*ex[3]^3*ex[4]^2 + 12*ex[2]^3*ex[3]^3*ex[4]^2 + 
    6*ex[2]^4*ex[3]^3*ex[4]^2 + 3*ex[3]^4*ex[4]^2 - 6*ex[2]*ex[3]^4*ex[4]^2 - 
    18*ex[2]^2*ex[3]^4*ex[4]^2 - 6*ex[2]^3*ex[3]^4*ex[4]^2 + 
    3*ex[2]^4*ex[3]^4*ex[4]^2 + 44*ex[2]*ex[4]^3 - 56*ex[3]*ex[4]^3 + 
    76*ex[2]*ex[3]*ex[4]^3 - 38*ex[3]^2*ex[4]^3 + 20*ex[2]*ex[3]^2*ex[4]^3 - 
    42*ex[2]^2*ex[3]^2*ex[4]^3 - 12*ex[2]^3*ex[3]^2*ex[4]^3 + 
    30*ex[3]^3*ex[4]^3 - 42*ex[2]^2*ex[3]^3*ex[4]^3 - 
    12*ex[2]^3*ex[3]^3*ex[4]^3 + 6*ex[3]^4*ex[4]^3 + 
    6*ex[2]*ex[3]^4*ex[4]^3 - 6*ex[2]^2*ex[3]^4*ex[4]^3 - 
    6*ex[2]^3*ex[3]^4*ex[4]^3 - 22*ex[4]^4 - 44*ex[3]*ex[4]^4 - 
    4*ex[3]^2*ex[4]^4 + 24*ex[2]*ex[3]^2*ex[4]^4 + 
    6*ex[2]^2*ex[3]^2*ex[4]^4 + 18*ex[3]^3*ex[4]^4 + 
    24*ex[2]*ex[3]^3*ex[4]^4 + 6*ex[2]^2*ex[3]^3*ex[4]^4 + 
    3*ex[3]^4*ex[4]^4 + 6*ex[2]*ex[3]^4*ex[4]^4 + 3*ex[2]^2*ex[3]^4*ex[4]^4 + 
    62*ex[2]^2*ex[3]^2*ex[6] + 12*ex[2]^3*ex[3]^2*ex[6] - 
    6*ex[2]^4*ex[3]^2*ex[6] - 24*ex[2]^2*ex[3]^3*ex[6] - 
    24*ex[2]^3*ex[3]^3*ex[6] - 6*ex[2]^2*ex[3]^4*ex[6] - 
    12*ex[2]^3*ex[3]^4*ex[6] - 6*ex[2]^4*ex[3]^4*ex[6] - 
    56*ex[2]*ex[3]*ex[4]*ex[6] + 44*ex[2]^2*ex[3]*ex[4]*ex[6] + 
    12*ex[2]^3*ex[3]*ex[4]*ex[6] - 100*ex[2]*ex[3]^2*ex[4]*ex[6] + 
    38*ex[2]^2*ex[3]^2*ex[4]*ex[6] - 6*ex[2]^4*ex[3]^2*ex[4]*ex[6] + 
    54*ex[2]*ex[3]^3*ex[4]*ex[6] + 30*ex[2]^2*ex[3]^3*ex[4]*ex[6] - 
    30*ex[2]^3*ex[3]^3*ex[4]*ex[6] - 6*ex[2]^4*ex[3]^3*ex[4]*ex[6] + 
    12*ex[2]*ex[3]^4*ex[4]*ex[6] + 18*ex[2]^2*ex[3]^4*ex[4]*ex[6] - 
    6*ex[2]^4*ex[3]^4*ex[4]*ex[6] - 44*ex[2]*ex[4]^2*ex[6] + 
    56*ex[3]*ex[4]^2*ex[6] - 132*ex[2]*ex[3]*ex[4]^2*ex[6] - 
    12*ex[2]^2*ex[3]*ex[4]^2*ex[6] + 38*ex[3]^2*ex[4]^2*ex[6] - 
    58*ex[2]*ex[3]^2*ex[4]^2*ex[6] + 54*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 
    18*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] - 30*ex[3]^3*ex[4]^2*ex[6] + 
    30*ex[2]*ex[3]^3*ex[4]^2*ex[6] + 78*ex[2]^2*ex[3]^3*ex[4]^2*ex[6] + 
    18*ex[2]^3*ex[3]^3*ex[4]^2*ex[6] - 6*ex[3]^4*ex[4]^2*ex[6] + 
    18*ex[2]^2*ex[3]^4*ex[4]^2*ex[6] + 12*ex[2]^3*ex[3]^4*ex[4]^2*ex[6] + 
    44*ex[4]^3*ex[6] + 88*ex[3]*ex[4]^3*ex[6] + 8*ex[3]^2*ex[4]^3*ex[6] - 
    48*ex[2]*ex[3]^2*ex[4]^3*ex[6] - 12*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] - 
    36*ex[3]^3*ex[4]^3*ex[6] - 48*ex[2]*ex[3]^3*ex[4]^3*ex[6] - 
    12*ex[2]^2*ex[3]^3*ex[4]^3*ex[6] - 6*ex[3]^4*ex[4]^3*ex[6] - 
    12*ex[2]*ex[3]^4*ex[4]^3*ex[6] - 6*ex[2]^2*ex[3]^4*ex[4]^3*ex[6] - 
    31*ex[2]^2*ex[3]^2*ex[6]^2 - 6*ex[2]^3*ex[3]^2*ex[6]^2 + 
    3*ex[2]^4*ex[3]^2*ex[6]^2 + 12*ex[2]^2*ex[3]^3*ex[6]^2 + 
    12*ex[2]^3*ex[3]^3*ex[6]^2 + 3*ex[2]^2*ex[3]^4*ex[6]^2 + 
    6*ex[2]^3*ex[3]^4*ex[6]^2 + 3*ex[2]^4*ex[3]^4*ex[6]^2 + 
    56*ex[2]*ex[3]*ex[4]*ex[6]^2 + 12*ex[2]^2*ex[3]*ex[4]*ex[6]^2 + 
    38*ex[2]*ex[3]^2*ex[4]*ex[6]^2 - 12*ex[2]^2*ex[3]^2*ex[4]*ex[6]^2 - 
    6*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 - 30*ex[2]*ex[3]^3*ex[4]*ex[6]^2 - 
    36*ex[2]^2*ex[3]^3*ex[4]*ex[6]^2 - 6*ex[2]^3*ex[3]^3*ex[4]*ex[6]^2 - 
    6*ex[2]*ex[3]^4*ex[4]*ex[6]^2 - 12*ex[2]^2*ex[3]^4*ex[4]*ex[6]^2 - 
    6*ex[2]^3*ex[3]^4*ex[4]*ex[6]^2 - 22*ex[4]^2*ex[6]^2 - 
    44*ex[3]*ex[4]^2*ex[6]^2 - 4*ex[3]^2*ex[4]^2*ex[6]^2 + 
    24*ex[2]*ex[3]^2*ex[4]^2*ex[6]^2 + 6*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2 + 
    18*ex[3]^3*ex[4]^2*ex[6]^2 + 24*ex[2]*ex[3]^3*ex[4]^2*ex[6]^2 + 
    6*ex[2]^2*ex[3]^3*ex[4]^2*ex[6]^2 + 3*ex[3]^4*ex[4]^2*ex[6]^2 + 
    6*ex[2]*ex[3]^4*ex[4]^2*ex[6]^2 + 3*ex[2]^2*ex[3]^4*ex[4]^2*ex[6]^2, 
  y[225] -> ex[2]^3*ex[3]^3 - 2*ex[2]^2*ex[3]^2*ex[4] + 
    2*ex[2]^3*ex[3]^2*ex[4] - 3*ex[2]^2*ex[3]^3*ex[4] + 
    3*ex[2]^3*ex[3]^3*ex[4] - 3*ex[2]^2*ex[3]*ex[4]^2 + 
    4*ex[2]*ex[3]^2*ex[4]^2 - 10*ex[2]^2*ex[3]^2*ex[4]^2 + 
    4*ex[2]^3*ex[3]^2*ex[4]^2 + 3*ex[2]*ex[3]^3*ex[4]^2 - 
    9*ex[2]^2*ex[3]^3*ex[4]^2 + 3*ex[2]^3*ex[3]^3*ex[4]^2 + 
    9*ex[2]*ex[3]*ex[4]^3 - 5*ex[2]^2*ex[3]*ex[4]^3 - 2*ex[3]^2*ex[4]^3 + 
    14*ex[2]*ex[3]^2*ex[4]^3 - 14*ex[2]^2*ex[3]^2*ex[4]^3 + 
    2*ex[2]^3*ex[3]^2*ex[4]^3 - ex[3]^3*ex[4]^3 + 9*ex[2]*ex[3]^3*ex[4]^3 - 
    9*ex[2]^2*ex[3]^3*ex[4]^3 + ex[2]^3*ex[3]^3*ex[4]^3 + 4*ex[2]*ex[4]^4 - 
    6*ex[3]*ex[4]^4 + 12*ex[2]*ex[3]*ex[4]^4 - 2*ex[2]^2*ex[3]*ex[4]^4 - 
    6*ex[3]^2*ex[4]^4 + 16*ex[2]*ex[3]^2*ex[4]^4 - 
    6*ex[2]^2*ex[3]^2*ex[4]^4 - 3*ex[3]^3*ex[4]^4 + 9*ex[2]*ex[3]^3*ex[4]^4 - 
    3*ex[2]^2*ex[3]^3*ex[4]^4 - 4*ex[4]^5 - 7*ex[3]*ex[4]^5 + 
    3*ex[2]*ex[3]*ex[4]^5 - 6*ex[3]^2*ex[4]^5 + 6*ex[2]*ex[3]^2*ex[4]^5 - 
    3*ex[3]^3*ex[4]^5 + 3*ex[2]*ex[3]^3*ex[4]^5 - ex[3]*ex[4]^6 - 
    2*ex[3]^2*ex[4]^6 - ex[3]^3*ex[4]^6 - 3*ex[2]^3*ex[3]^3*ex[6] + 
    6*ex[2]^2*ex[3]^2*ex[4]*ex[6] - 4*ex[2]^3*ex[3]^2*ex[4]*ex[6] + 
    9*ex[2]^2*ex[3]^3*ex[4]*ex[6] - 6*ex[2]^3*ex[3]^3*ex[4]*ex[6] - 
    6*ex[2]*ex[3]*ex[4]^2*ex[6] + 5*ex[2]^2*ex[3]*ex[4]^2*ex[6] - 
    12*ex[2]*ex[3]^2*ex[4]^2*ex[6] + 20*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] - 
    4*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] - 9*ex[2]*ex[3]^3*ex[4]^2*ex[6] + 
    18*ex[2]^2*ex[3]^3*ex[4]^2*ex[6] - 3*ex[2]^3*ex[3]^3*ex[4]^2*ex[6] - 
    4*ex[2]*ex[4]^3*ex[6] + 6*ex[3]*ex[4]^3*ex[6] - 
    19*ex[2]*ex[3]*ex[4]^3*ex[6] + 4*ex[2]^2*ex[3]*ex[4]^3*ex[6] + 
    6*ex[3]^2*ex[4]^3*ex[6] - 28*ex[2]*ex[3]^2*ex[4]^3*ex[6] + 
    14*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] + 3*ex[3]^3*ex[4]^3*ex[6] - 
    18*ex[2]*ex[3]^3*ex[4]^3*ex[6] + 9*ex[2]^2*ex[3]^3*ex[4]^3*ex[6] + 
    8*ex[4]^4*ex[6] + 14*ex[3]*ex[4]^4*ex[6] - 7*ex[2]*ex[3]*ex[4]^4*ex[6] + 
    12*ex[3]^2*ex[4]^4*ex[6] - 16*ex[2]*ex[3]^2*ex[4]^4*ex[6] + 
    6*ex[3]^3*ex[4]^4*ex[6] - 9*ex[2]*ex[3]^3*ex[4]^4*ex[6] + 
    3*ex[3]*ex[4]^5*ex[6] + 6*ex[3]^2*ex[4]^5*ex[6] + 
    3*ex[3]^3*ex[4]^5*ex[6] + 3*ex[2]^3*ex[3]^3*ex[6]^2 - 
    6*ex[2]^2*ex[3]^2*ex[4]*ex[6]^2 + 2*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 - 
    9*ex[2]^2*ex[3]^3*ex[4]*ex[6]^2 + 3*ex[2]^3*ex[3]^3*ex[4]*ex[6]^2 + 
    7*ex[2]*ex[3]*ex[4]^2*ex[6]^2 - 2*ex[2]^2*ex[3]*ex[4]^2*ex[6]^2 + 
    12*ex[2]*ex[3]^2*ex[4]^2*ex[6]^2 - 10*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2 + 
    9*ex[2]*ex[3]^3*ex[4]^2*ex[6]^2 - 9*ex[2]^2*ex[3]^3*ex[4]^2*ex[6]^2 - 
    4*ex[4]^3*ex[6]^2 - 7*ex[3]*ex[4]^3*ex[6]^2 + 
    5*ex[2]*ex[3]*ex[4]^3*ex[6]^2 - 6*ex[3]^2*ex[4]^3*ex[6]^2 + 
    14*ex[2]*ex[3]^2*ex[4]^3*ex[6]^2 - 3*ex[3]^3*ex[4]^3*ex[6]^2 + 
    9*ex[2]*ex[3]^3*ex[4]^3*ex[6]^2 - 3*ex[3]*ex[4]^4*ex[6]^2 - 
    6*ex[3]^2*ex[4]^4*ex[6]^2 - 3*ex[3]^3*ex[4]^4*ex[6]^2 - 
    ex[2]^3*ex[3]^3*ex[6]^3 + 2*ex[2]^2*ex[3]^2*ex[4]*ex[6]^3 + 
    3*ex[2]^2*ex[3]^3*ex[4]*ex[6]^3 - ex[2]*ex[3]*ex[4]^2*ex[6]^3 - 
    4*ex[2]*ex[3]^2*ex[4]^2*ex[6]^3 - 3*ex[2]*ex[3]^3*ex[4]^2*ex[6]^3 + 
    ex[3]*ex[4]^3*ex[6]^3 + 2*ex[3]^2*ex[4]^3*ex[6]^3 + 
    ex[3]^3*ex[4]^3*ex[6]^3, y[226] -> -6*ex[2]^2 + 4*ex[2]^2*ex[3] + 
    4*ex[2]^3*ex[3] + ex[2]^2*ex[3]^2 + 2*ex[2]^3*ex[3]^2 + ex[2]^4*ex[3]^2 - 
    4*ex[2]*ex[4] - 6*ex[2]*ex[3]*ex[4] - 6*ex[2]^2*ex[3]*ex[4] - 
    2*ex[2]*ex[3]^2*ex[4] - 4*ex[2]^2*ex[3]^2*ex[4] - 
    2*ex[2]^3*ex[3]^2*ex[4] + ex[4]^2 + 2*ex[3]*ex[4]^2 + 
    2*ex[2]*ex[3]*ex[4]^2 + ex[3]^2*ex[4]^2 + 2*ex[2]*ex[3]^2*ex[4]^2 + 
    ex[2]^2*ex[3]^2*ex[4]^2, y[227] -> -83*ex[2]^2*ex[3]^2 + 
    166*ex[2]*ex[3]^2*ex[4] - 166*ex[2]^2*ex[3]^2*ex[4] + 
    172*ex[2]*ex[3]*ex[4]^2 - 83*ex[3]^2*ex[4]^2 + 
    332*ex[2]*ex[3]^2*ex[4]^2 - 83*ex[2]^2*ex[3]^2*ex[4]^2 - 
    172*ex[3]*ex[4]^3 + 172*ex[2]*ex[3]*ex[4]^3 - 166*ex[3]^2*ex[4]^3 + 
    166*ex[2]*ex[3]^2*ex[4]^3 - 92*ex[4]^4 - 172*ex[3]*ex[4]^4 - 
    83*ex[3]^2*ex[4]^4 + 166*ex[2]^2*ex[3]^2*ex[6] - 
    172*ex[2]*ex[3]*ex[4]*ex[6] - 332*ex[2]*ex[3]^2*ex[4]*ex[6] + 
    166*ex[2]^2*ex[3]^2*ex[4]*ex[6] + 172*ex[3]*ex[4]^2*ex[6] - 
    344*ex[2]*ex[3]*ex[4]^2*ex[6] + 166*ex[3]^2*ex[4]^2*ex[6] - 
    332*ex[2]*ex[3]^2*ex[4]^2*ex[6] + 184*ex[4]^3*ex[6] + 
    344*ex[3]*ex[4]^3*ex[6] + 166*ex[3]^2*ex[4]^3*ex[6] - 
    83*ex[2]^2*ex[3]^2*ex[6]^2 + 172*ex[2]*ex[3]*ex[4]*ex[6]^2 + 
    166*ex[2]*ex[3]^2*ex[4]*ex[6]^2 - 92*ex[4]^2*ex[6]^2 - 
    172*ex[3]*ex[4]^2*ex[6]^2 - 83*ex[3]^2*ex[4]^2*ex[6]^2, 
  y[228] -> -3*ex[2]^2*ex[3]^2 + 12*ex[2]*ex[3]*ex[4] + 
    6*ex[2]*ex[3]^2*ex[4] - 6*ex[2]^2*ex[3]^2*ex[4] - 92*ex[4]^2 - 
    12*ex[3]*ex[4]^2 + 12*ex[2]*ex[3]*ex[4]^2 - 3*ex[3]^2*ex[4]^2 + 
    12*ex[2]*ex[3]^2*ex[4]^2 - 3*ex[2]^2*ex[3]^2*ex[4]^2 - 12*ex[3]*ex[4]^3 - 
    6*ex[3]^2*ex[4]^3 + 6*ex[2]*ex[3]^2*ex[4]^3 - 3*ex[3]^2*ex[4]^4 + 
    6*ex[2]^2*ex[3]^2*ex[6] - 12*ex[2]*ex[3]*ex[4]*ex[6] - 
    12*ex[2]*ex[3]^2*ex[4]*ex[6] + 6*ex[2]^2*ex[3]^2*ex[4]*ex[6] + 
    12*ex[3]*ex[4]^2*ex[6] + 6*ex[3]^2*ex[4]^2*ex[6] - 
    12*ex[2]*ex[3]^2*ex[4]^2*ex[6] + 6*ex[3]^2*ex[4]^3*ex[6] - 
    3*ex[2]^2*ex[3]^2*ex[6]^2 + 6*ex[2]*ex[3]^2*ex[4]*ex[6]^2 - 
    3*ex[3]^2*ex[4]^2*ex[6]^2}, 
 {f[1] -> (5*y[5]*y[6]*y[9])/(216*y[1]^3*y[2]^2*y[3]*y[4]*y[7]^2*y[8]) - 
    (565*y[9])/(72*y[1]^3*y[2]^2*y[4]*y[10]*y[11]) - 
    (565*y[4])/(72*y[1]^3*y[2]^2*y[12]*y[13]) - 
    (5*y[4]*y[14])/(216*y[1]^3*y[2]^2*y[3]^2*y[12]*y[15]) - 
    y[4]/(6*y[1]^3*y[3]^2*y[12]*y[16]^2*y[17]) - 
    418/(27*y[1]^3*y[5]*y[12]*y[18]) - (y[5]*y[20])/
     (54*y[1]^3*y[2]*y[3]*y[7]*y[16]*y[19]^2) + 
    y[21]/(216*y[1]^3*y[2]^2*y[3]^2*y[5]*y[7]^2*y[10]*y[12]*y[16]^2*y[19]), 
  f[2] -> -y[4]/(3*y[1]^3*y[2]^2*y[12]*y[13]) + 
    y[22]/(3*y[1]^3*y[2]^2*y[4]*y[10]*y[11]) + (y[9]*y[25]*y[27])/
     (3*y[1]^3*y[2]^2*y[3]*y[4]^2*y[23]*y[24]*y[26]) - 
    (3*y[9]*y[16])/(y[1]^3*y[2]*y[24]*y[28]*y[29]) - 
    (y[3]*y[9]*y[10]^2*y[16])/(3*y[1]^3*y[7]^2*y[12]*y[30]) + 
    (y[10]^2*y[16]*y[31]*y[34]*y[36])/(3*y[1]^3*y[2]^2*y[4]*y[12]*y[32]*y[33]*
      y[35]) - (y[4]*y[37]*y[38])/(3*y[1]^3*y[2]^2*y[3]^2*y[10]*y[12]*
      y[39]) + (3*y[3]*y[9]*y[16]^2*y[31]*y[40]*y[43])/
     (y[1]^3*y[2]^2*y[26]*y[35]*y[41]*y[42]) + (y[2]*y[40]*y[45])/
     (3*y[1]^3*y[7]^2*y[12]*y[44]) - (y[46]*y[47])/(3*y[1]^3*y[2]*y[3]*y[5]*
      y[12]*y[18]*y[24]*y[32]*y[37]*y[41]) - 
    (y[48]*y[49])/(3*y[1]^3*y[2]^2*y[3]^2*y[4]*y[5]*y[7]^2*y[10]*y[12]*y[19]*
      y[29]*y[37]) - (3*y[9]*y[16]^2*y[31]*y[50])/(y[1]^3*y[2]^2*y[4]*y[26]*
      y[35]*y[41]*y[42]) + y[52]/(3*y[1]^3*y[4]*y[12]*y[44]*y[51]^2), 
  f[5] -> -191/(612*y[1]^3*y[5]*y[12]*y[18]) + 
    191/(612*y[1]^3*y[5]*y[12]*y[19]), 
  f[6] -> (11*y[9])/(12*y[1]^3*y[2]^2*y[4]*y[10]*y[11]) + 
    (11*y[4])/(12*y[1]^3*y[2]^2*y[12]*y[13]) + 
    y[4]^2/(6*y[1]^3*y[2]*y[3]*y[16]*y[17]^2) - (y[3]*y[9]*y[10]^2*y[16])/
     (3*y[1]^3*y[7]^2*y[12]*y[30]) - (y[4]*y[37]*y[38])/
     (3*y[1]^3*y[2]^2*y[3]^2*y[10]*y[12]*y[39]) + 
    (y[2]*y[40]*y[45])/(3*y[1]^3*y[7]^2*y[12]*y[44]) + 
    (11*y[5]*y[48])/(6*y[1]^3*y[2]*y[3]*y[7]*y[19]^2) + 
    y[52]/(3*y[1]^3*y[4]*y[12]*y[44]*y[51]^2) - 
    (5*y[12])/(y[1]^3*y[2]*y[4]*y[10]*y[53]) - 
    (y[9]*y[54])/(12*y[1]^3*y[2]^2*y[3]*y[4]*y[7]^2*y[8]*y[10]) + 
    (y[4]*y[55])/(12*y[1]^3*y[2]^2*y[3]^2*y[12]*y[15]) - 
    (y[4]*y[56])/(6*y[1]^3*y[2]*y[3]^2*y[12]*y[16]^2*y[17]) + 
    y[57]/(3*y[1]^3*y[2]*y[3]*y[5]*y[12]*y[18]) - 
    (5*y[4]*y[16])/(y[1]^3*y[2]^2*y[12]*y[58]) + 
    y[59]/(12*y[1]^3*y[2]^2*y[3]^2*y[4]*y[5]*y[7]^2*y[10]*y[12]*y[16]^2*
      y[19]), f[13] -> -y[4]^2/(6*y[1]^3*y[2]*y[3]*y[16]*y[17]^2) + 
    (y[3]*y[9]*y[10]^2*y[16])/(3*y[1]^3*y[7]^2*y[12]*y[30]) + 
    (541*y[16]*y[31])/(72*y[1]^3*y[2]*y[13]^2) + (y[10]^2*y[16]*y[31]*y[36])/
     (3*y[1]^3*y[2]^3*y[4]*y[12]*y[32]*y[33]) + (y[4]*y[37]*y[38])/
     (3*y[1]^3*y[2]^2*y[3]^2*y[10]*y[12]*y[39]) + 
    (y[5]*y[16]*y[48])/(3*y[1]^3*y[2]*y[4]*y[7]*y[19]^2) + 
    (y[4]*y[56])/(6*y[1]^3*y[2]*y[3]^2*y[12]*y[16]^2*y[17]) + 
    (y[4]*y[60])/(4*y[1]^3*y[2]^2*y[3]^2*y[12]*y[15]) + 
    y[61]/(3*y[1]^3*y[2]*y[3]*y[5]*y[12]*y[18]*y[32]*y[37]) + 
    y[63]/(72*y[1]^3*y[2]^3*y[4]*y[12]*y[13]*y[62]) + 
    y[64]/(72*y[1]^3*y[2]^2*y[3]^2*y[4]^2*y[5]*y[7]^2*y[10]*y[12]*y[16]^2*
      y[19]*y[37]) - (y[2]*y[40]*y[65])/(3*y[1]^3*y[4]*y[12]*y[44]*y[51]^2*
      y[62]) + y[67]/(3*y[1]^3*y[4]^2*y[12]*y[44]*y[51]^2*y[66]), 
  f[14] -> (y[16]*y[31])/(3*y[1]^3*y[2]*y[13]^2) - 
    (y[10]^3*y[16]^2*y[31]*y[37])/(2*y[1]^3*y[2]^3*y[12]*y[32]*y[33]) - 
    (y[16]*y[68])/(6*y[1]^3*y[2]^3*y[4]*y[12]*y[13]) - 
    (y[12]*y[16]*y[71])/(2*y[1]^3*y[2]*y[4]^2*y[69]*y[70]) - 
    (y[12]^2*y[16]^2*y[31]^2)/(y[1]^3*y[2]^2*y[4]*y[72]*y[73]*y[74]) + 
    (y[4]*y[16]*y[46]*y[79])/(2*y[1]^3*y[12]*y[18]*y[75]*y[76]*y[77]*y[78]) + 
    (y[3]*y[16]*y[40]*y[80]*y[81])/(6*y[1]^3*y[4]*y[12]*y[44]*y[51]^2) - 
    (y[2]*y[16]*y[40]*y[82])/(3*y[1]^3*y[44]^2*y[51]) + 
    (y[16]*y[48]*y[83])/(6*y[1]^3*y[2]^2*y[4]^2*y[5]*y[7]^2*y[12]*y[19]*
      y[72]) + (y[16]*y[84])/(3*y[1]^3*y[4]*y[44]^2*y[51]) - 
    (y[16]*y[85])/(6*y[1]^3*y[2]*y[4]^2*y[7]^2*y[12]*y[44]), 
  f[17] -> (-11*y[16]*y[31])/(12*y[1]^3*y[2]*y[13]^2) + 
    (y[16]*y[31])/(2*y[1]^3*y[2]*y[5]*y[12]*y[18]) + 
    (y[4]^3*y[37]^2)/(3*y[1]^3*y[2]^2*y[3]*y[10]*y[39]^2) - 
    (10*y[4]^2*y[16])/(y[1]^3*y[2]*y[58]^2) + 
    y[86]/(12*y[1]^3*y[2]^2*y[3]^2*y[5]*y[10]^2*y[12]*y[19]) + 
    y[87]/(12*y[1]^3*y[2]^2*y[12]*y[13]) - (y[16]^2*y[37]*y[88])/
     (2*y[1]^3*y[2]^2*y[5]*y[12]*y[89]) - (5*y[4]*y[16]*y[90])/
     (y[1]^3*y[2]^2*y[5]*y[12]*y[58]) - (y[4]*y[37]*y[38]*y[91])/
     (6*y[1]^3*y[2]^2*y[3]^2*y[5]*y[10]^2*y[12]*y[39]), 
  f[29] -> (541*y[9])/(72*y[1]^3*y[2]^2*y[10]*y[11]^2) - 
    (y[9]*y[25])/(3*y[1]^3*y[2]^2*y[3]*y[4]*y[5]*y[23]*y[24]) + 
    (3*y[9]*y[16])/(y[1]^3*y[2]*y[24]*y[28]*y[29]) + 
    (y[3]*y[9]*y[10]^2*y[16])/(3*y[1]^3*y[7]^2*y[12]*y[30]) - 
    (y[2]*y[40]*y[45])/(3*y[1]^3*y[7]^2*y[12]*y[44]) + 
    y[46]/(3*y[1]^3*y[2]*y[3]*y[12]*y[18]*y[24]) + 
    y[48]/(3*y[1]^3*y[2]*y[3]*y[10]*y[19]^2) - (y[5]*y[9]*y[92])/
     (4*y[1]^3*y[2]^2*y[3]*y[4]*y[7]^2*y[8]) + (y[4]*y[37]*y[38]*y[94])/
     (3*y[1]^3*y[2]^2*y[3]^2*y[5]*y[10]^2*y[12]*y[39]*y[93]) + 
    y[95]/(72*y[1]^3*y[2]^2*y[4]*y[5]*y[10]^2*y[11]*y[93]) + 
    y[96]/(3*y[1]^3*y[4]*y[12]*y[44]*y[51]^2) + 
    y[97]/(72*y[1]^3*y[2]^2*y[3]^2*y[4]*y[5]*y[7]^2*y[10]^2*y[12]*y[19]*
      y[29]), f[30] -> (-2*y[9])/(y[1]^3*y[2]^2*y[10]*y[11]^2) - 
    (y[9]*y[16])/(2*y[1]^3*y[2]^2*y[4]^2*y[5]*y[23]) - 
    (20*y[5]*y[12])/(y[1]^3*y[2]*y[4]*y[53]^2) + (y[12]*y[16]*y[71])/
     (y[1]^3*y[2]*y[4]^2*y[69]*y[70]) - (y[3]*y[16]*y[40]*y[80]*y[81])/
     (3*y[1]^3*y[4]*y[12]*y[44]*y[51]^2) + (2*y[2]*y[16]*y[40]*y[82])/
     (3*y[1]^3*y[44]^2*y[51]) - (2*y[16]*y[84])/(3*y[1]^3*y[4]*y[44]^2*
      y[51]) + (y[16]*y[85])/(3*y[1]^3*y[2]*y[4]^2*y[7]^2*y[12]*y[44]) + 
    y[98]/(y[1]^3*y[5]*y[10]*y[18]*y[70]) + 
    (10*y[99])/(y[1]^3*y[2]^2*y[4]^2*y[53]) + 
    y[100]/(2*y[1]^3*y[2]^2*y[4]*y[5]*y[10]^2*y[11]) + 
    y[101]/(6*y[1]^3*y[2]^2*y[4]^2*y[5]*y[7]^2*y[10]^2*y[12]*y[19]), 
  f[33] -> (-11*y[9])/(12*y[1]^3*y[2]^2*y[10]*y[11]^2) - 
    (10*y[5]*y[12])/(y[1]^3*y[2]*y[4]*y[53]^2) + (y[12]*y[16]*y[71])/
     (2*y[1]^3*y[2]*y[4]^2*y[69]*y[70]) - (y[3]*y[16]*y[40]*y[80]*y[81])/
     (6*y[1]^3*y[4]*y[12]*y[44]*y[51]^2) + (y[2]*y[16]*y[40]*y[82])/
     (3*y[1]^3*y[44]^2*y[51]) - (y[16]*y[84])/(3*y[1]^3*y[4]*y[44]^2*y[51]) + 
    (y[16]*y[85])/(6*y[1]^3*y[2]*y[4]^2*y[7]^2*y[12]*y[44]) + 
    y[98]/(2*y[1]^3*y[5]*y[10]*y[18]*y[70]) + 
    (5*y[99])/(y[1]^3*y[2]^2*y[4]^2*y[53]) + 
    y[102]/(12*y[1]^3*y[2]*y[5]*y[10]^2*y[11]) + 
    y[103]/(12*y[1]^3*y[2]^2*y[4]^2*y[5]*y[7]^2*y[10]^2*y[12]*y[19]), 
  f[36] -> y[9]/(4*y[1]^3*y[2]^2*y[10]*y[11]^2) + 
    (5*y[5]*y[12])/(y[1]^3*y[53]^3) + (y[12]^2*y[16]^2)/
     (8*y[1]^3*y[4]*y[69]^2*y[77]) - (5*y[80])/(2*y[1]^3*y[2]*y[4]*y[53]^2) + 
    y[104]/(4*y[1]^3*y[2]*y[5]*y[10]^2*y[11]) + 
    y[105]/(2*y[1]^3*y[2]^2*y[4]^2*y[53]) - (y[12]*y[16]*y[106])/
     (8*y[1]^3*y[4]^2*y[69]*y[77]^2) + y[107]/(8*y[1]^3*y[2]^2*y[4]^2*y[5]*
      y[10]^2*y[12]*y[19]) + y[108]/(8*y[1]^3*y[5]*y[10]^2*y[12]*y[18]*
      y[70]^2), f[41] -> (3*y[9])/(8*y[1]^3*y[2]^2*y[10]*y[11]^2) + 
    (y[16]*y[25])/(6*y[1]^3*y[2]^2*y[3]*y[4]^3*y[23]^2) + 
    (y[3]*y[16]*y[40]*y[80]*y[81])/(4*y[1]^3*y[4]*y[12]*y[44]*y[51]^2) - 
    (y[2]*y[16]*y[40]*y[82])/(2*y[1]^3*y[44]^2*y[51]) + 
    (y[16]*y[84])/(2*y[1]^3*y[4]*y[44]^2*y[51]) - 
    (y[16]*y[85])/(4*y[1]^3*y[2]*y[4]^2*y[7]^2*y[12]*y[44]) + 
    (y[3]*y[16]^2*y[37]*y[88])/(4*y[1]^3*y[2]*y[5]*y[27]*y[89]) + 
    (5*y[12]*y[109])/(y[1]^3*y[2]*y[4]*y[10]*y[53]^2) + 
    (y[9]*y[110]*y[111])/(4*y[1]^3*y[2]^2*y[3]*y[4]*y[5]*y[7]*y[8]*y[10]^2) + 
    (y[16]^2*y[112])/(2*y[1]^3*y[2]^2*y[5]*y[27]*y[34]*y[113]) + 
    y[114]/(4*y[1]^3*y[5]*y[10]*y[18]*y[70]) + 
    y[115]/(8*y[1]^3*y[2]^2*y[4]*y[5]*y[10]^2*y[11]) - 
    (y[12]*y[16]*y[116])/(4*y[1]^3*y[2]*y[4]^2*y[10]*y[69]*y[70]) - 
    (5*y[117])/(2*y[1]^3*y[2]^2*y[4]^2*y[5]*y[10]^2*y[53]) + 
    y[118]/(12*y[1]^3*y[2]^2*y[3]*y[4]^2*y[5]*y[23]*y[27]) + 
    y[119]/(24*y[1]^3*y[2]^2*y[4]^2*y[5]*y[7]^2*y[10]^2*y[12]*y[19]*y[34]), 
  f[42] -> -145/(12*y[1]^3*y[5]*y[12]*y[18]) + 
    y[22]/(2*y[1]^3*y[2]^2*y[10]*y[11]^2) + (y[16]^2*y[24])/
     (4*y[1]^3*y[2]^2*y[4]^4*y[23]^2) + (10*y[5]*y[12])/(y[1]^3*y[53]^3) - 
    (5*y[80])/(y[1]^3*y[2]*y[4]*y[53]^2) + 
    y[105]/(y[1]^3*y[2]^2*y[4]^2*y[53]) + 
    y[120]/(2*y[1]^3*y[2]*y[5]*y[10]^2*y[11]) - 
    (y[16]*y[121])/(4*y[1]^3*y[2]*y[4]^3*y[5]*y[23]) + 
    y[122]/(12*y[1]^3*y[2]^2*y[4]^2*y[5]*y[10]^2*y[12]*y[19]), 
  f[52] -> (-541*y[9])/(72*y[1]^3*y[2]^2*y[10]*y[11]^2) + 
    (7*y[4])/(6*y[1]^3*y[2]^2*y[12]*y[13]) + 
    (y[9]*y[25])/(3*y[1]^3*y[2]^2*y[3]*y[4]*y[5]*y[23]*y[26]) - 
    (y[10]^3*y[16]*y[31]*y[36])/(3*y[1]^3*y[2]^2*y[12]*y[32]*y[33]*y[35]) + 
    (5*y[12])/(y[1]^3*y[2]*y[4]*y[10]*y[53]) + 
    (5*y[4]*y[60])/(18*y[1]^3*y[2]^2*y[3]^2*y[12]*y[15]) - 
    (y[4]^2*y[37]*y[38]^2)/(3*y[1]^3*y[2]*y[3]^2*y[5]*y[10]^2*y[12]*y[39]*
      y[93]) - (y[9]*y[123])/(36*y[1]^3*y[2]^2*y[3]*y[4]*y[7]^2*y[8]*y[10]) + 
    (y[48]*y[124])/(9*y[1]^3*y[2]*y[3]*y[7]*y[10]*y[19]^2) + 
    y[125]/(27*y[1]^3*y[5]*y[12]*y[18]*y[32]*y[41]) - 
    (3*y[3]*y[4]*y[9]*y[16]*y[31]*y[40]*y[126])/(y[1]^3*y[2]^2*y[26]*y[35]*
      y[41]*y[42]) + (3*y[9]*y[16]*y[31]*y[127])/(y[1]^3*y[2]^2*y[26]*y[35]*
      y[41]*y[42]) + y[128]/(72*y[1]^3*y[2]^2*y[4]*y[5]*y[10]^2*y[11]*
      y[93]) + y[129]/(216*y[1]^3*y[2]^2*y[3]^2*y[4]*y[5]*y[7]^2*y[10]^2*
      y[12]*y[19]), f[68] -> (-13*y[9])/(12*y[1]^3*y[2]^2*y[10]*y[11]^2) - 
    (10*y[5]*y[12])/(y[1]^3*y[2]*y[4]*y[53]^2) + (y[12]*y[16]*y[71])/
     (2*y[1]^3*y[2]*y[4]^2*y[69]*y[70]) - (y[3]*y[16]*y[40]*y[80]*y[81])/
     (6*y[1]^3*y[4]*y[12]*y[44]*y[51]^2) + (y[2]*y[16]*y[40]*y[82])/
     (3*y[1]^3*y[44]^2*y[51]) - (y[16]*y[84])/(3*y[1]^3*y[4]*y[44]^2*y[51]) + 
    (y[16]*y[85])/(6*y[1]^3*y[2]*y[4]^2*y[7]^2*y[12]*y[44]) + 
    y[98]/(2*y[1]^3*y[5]*y[10]*y[18]*y[70]) + 
    (5*y[99])/(y[1]^3*y[2]^2*y[4]^2*y[53]) + 
    y[130]/(12*y[1]^3*y[2]*y[5]*y[10]^2*y[11]) + 
    y[131]/(12*y[1]^3*y[2]^2*y[4]^2*y[5]*y[7]^2*y[10]^2*y[12]*y[19]), 
  f[97] -> (7*y[9])/(6*y[1]^3*y[2]^2*y[4]*y[10]*y[11]) - 
    97/(27*y[1]^3*y[5]*y[12]*y[18]) + (y[9]*y[25])/(3*y[1]^3*y[2]^2*y[3]*
      y[4]^2*y[23]*y[26]) - (541*y[16]*y[31])/(72*y[1]^3*y[2]*y[13]^2) - 
    (y[10]^3*y[16]*y[31]*y[36])/(3*y[1]^3*y[2]^3*y[4]*y[12]*y[33]*y[35]) + 
    (5*y[4]*y[16])/(y[1]^3*y[2]^2*y[12]*y[58]) - (5*y[5]*y[9]*y[92])/
     (18*y[1]^3*y[2]^2*y[3]*y[4]*y[7]^2*y[8]) - (y[5]*y[48]*y[132])/
     (9*y[1]^3*y[2]*y[3]*y[4]*y[7]*y[19]^2) - 
    (y[4]*y[133])/(36*y[1]^3*y[2]^2*y[3]^2*y[12]*y[15]) - 
    (3*y[3]*y[9]*y[16]*y[31]*y[40]*y[134])/(y[1]^3*y[2]^2*y[26]*y[35]*
      y[42]) + (3*y[9]*y[16]*y[31]*y[135])/(y[1]^3*y[2]^2*y[4]*y[26]*y[35]*
      y[42]) + y[136]/(72*y[1]^3*y[2]^3*y[4]*y[12]*y[13]*y[62]) + 
    y[137]/(216*y[1]^3*y[2]^2*y[3]^2*y[4]^2*y[5]*y[7]^2*y[10]*y[12]*y[19]) + 
    (y[2]^2*y[3]*y[40]*y[138])/(3*y[1]^3*y[4]*y[12]*y[44]*y[51]^2*y[62]) - 
    (y[2]*y[139])/(3*y[1]^3*y[4]^2*y[12]*y[44]*y[51]^2*y[62]), 
  f[107] -> (-13*y[16]*y[31])/(12*y[1]^3*y[2]*y[13]^2) + 
    (y[16]*y[31])/(2*y[1]^3*y[2]*y[5]*y[12]*y[18]) + 
    (y[4]^3*y[37]^2)/(3*y[1]^3*y[2]^2*y[3]*y[10]*y[39]^2) - 
    (10*y[4]^2*y[16])/(y[1]^3*y[2]*y[58]^2) - (y[16]^2*y[37]*y[88])/
     (2*y[1]^3*y[2]^2*y[5]*y[12]*y[89]) - (5*y[4]*y[16]*y[90])/
     (y[1]^3*y[2]^2*y[5]*y[12]*y[58]) - (y[4]*y[37]*y[38]*y[91])/
     (6*y[1]^3*y[2]^2*y[3]^2*y[5]*y[10]^2*y[12]*y[39]) + 
    y[140]/(12*y[1]^3*y[2]^2*y[3]^2*y[5]*y[10]^2*y[12]*y[19]) + 
    y[141]/(12*y[1]^3*y[2]^2*y[12]*y[13]), 
  f[110] -> (y[4]*y[16]^2*y[37]^2)/(2*y[1]^3*y[2]^2*y[89]^2) + 
    y[142]/(6*y[1]^3*y[2]^2*y[5]*y[12]*y[19]) + 
    y[143]/(6*y[1]^3*y[2]^2*y[5]*y[12]*y[18]) - (y[16]*y[37]*y[88]*y[144])/
     (2*y[1]^3*y[2]^2*y[5]*y[12]*y[89]) - (10*y[4]^2*y[145])/
     (y[1]^3*y[2]*y[58]^2) - (2*y[4]*y[16]*y[146])/(y[1]^3*y[2]^2*y[5]*y[12]*
      y[58]) - (20*y[4]^3*y[12]*y[75])/(y[1]^3*y[147]^3), 
  f[117] -> -11/(3*y[1]^3*y[5]*y[12]*y[18]) + 
    y[22]/(4*y[1]^3*y[2]^2*y[10]*y[11]^2) + (10*y[5]*y[12])/
     (y[1]^3*y[53]^3) - (5*y[80])/(y[1]^3*y[2]*y[4]*y[53]^2) + 
    y[105]/(y[1]^3*y[2]^2*y[4]^2*y[53]) + 
    y[120]/(4*y[1]^3*y[2]*y[5]*y[10]^2*y[11]) + 
    y[148]/(12*y[1]^3*y[2]^2*y[4]^2*y[5]*y[10]^2*y[12]*y[19]), 
  f[127] -> (7*y[16]*y[31])/(6*y[1]^3*y[2]*y[13]^2) - 
    (y[10]^3*y[16]^2*y[31]*y[37])/(2*y[1]^3*y[2]^3*y[12]*y[32]*y[33]) - 
    (y[4]^3*y[37]^2)/(6*y[1]^3*y[2]^2*y[3]*y[10]*y[39]^2) - 
    (10*y[5]*y[12])/(y[1]^3*y[2]*y[4]*y[53]^2) - (y[12]^2*y[16]^2*y[31]^2)/
     (y[1]^3*y[2]^2*y[4]*y[72]*y[73]*y[74]) + (y[16]^2*y[37]*y[88])/
     (4*y[1]^3*y[2]^2*y[5]*y[12]*y[89]) + (y[4]*y[37]*y[38]*y[91])/
     (12*y[1]^3*y[2]^2*y[3]^2*y[5]*y[10]^2*y[12]*y[39]) + 
    (5*y[99])/(y[1]^3*y[2]^2*y[4]^2*y[53]) + 
    y[16]^3/(2*y[1]^3*y[2]^2*y[5]*y[34]*y[113]) + 
    y[149]/(2*y[1]^3*y[2]^2*y[5]*y[10]^2*y[11]) + 
    y[150]/(6*y[1]^3*y[2]^3*y[4]*y[12]*y[13]) + 
    y[151]/(18*y[1]^3*y[5]*y[10]*y[12]*y[18]*y[32]*y[74]) + 
    y[152]/(36*y[1]^3*y[2]^2*y[3]^2*y[4]^2*y[5]*y[10]^2*y[12]*y[19]*y[34]*
      y[72]), f[156] -> (3*y[9])/(8*y[1]^3*y[2]^2*y[10]*y[11]^2) - 
    11/(6*y[1]^3*y[5]*y[12]*y[18]) - (5*y[5]*y[12])/(y[1]^3*y[53]^3) + 
    (5*y[80])/(2*y[1]^3*y[2]*y[4]*y[53]^2) + 
    (3*y[104])/(8*y[1]^3*y[2]*y[5]*y[10]^2*y[11]) + 
    y[153]/(2*y[1]^3*y[2]^2*y[4]^2*y[53]) + 
    y[154]/(24*y[1]^3*y[2]^2*y[4]^2*y[5]*y[10]^2*y[12]*y[19]), 
  f[173] -> (7*y[9])/(72*y[1]^3*y[2]^2*y[10]*y[11]^2) - 
    (y[16]*y[25])/(72*y[1]^3*y[2]^2*y[3]*y[4]^3*y[23]^2) + 
    (7*y[16]*y[31])/(36*y[1]^3*y[2]*y[13]^2) + (y[10]*y[16]*y[36]*y[37])/
     (72*y[1]^3*y[2]*y[4]*y[32]*y[33]^2) + (y[4]^3*y[37]^2)/
     (72*y[1]^3*y[2]^2*y[3]*y[10]*y[39]^2) - (y[3]*y[16]*y[40]*y[80]*y[81])/
     (72*y[1]^3*y[4]*y[12]*y[44]*y[51]^2) + (y[2]*y[16]*y[40]*y[82])/
     (36*y[1]^3*y[44]^2*y[51]) - (y[16]*y[84])/(36*y[1]^3*y[4]*y[44]^2*
      y[51]) + (y[16]*y[85])/(72*y[1]^3*y[2]*y[4]^2*y[7]^2*y[12]*y[44]) - 
    (y[4]*y[37]*y[38]*y[91])/(144*y[1]^3*y[2]^2*y[3]^2*y[5]*y[10]^2*y[12]*
      y[39]) - (5*y[12]*y[155])/(6*y[1]^3*y[2]*y[4]*y[10]*y[53]^2) - 
    (y[9]*y[156])/(24*y[1]^3*y[2]^2*y[3]*y[4]*y[5]*y[7]^2*y[8]*y[10]^2) - 
    (y[48]*y[157])/(36*y[1]^3*y[2]*y[3]*y[4]*y[7]*y[19]^2) - 
    (y[4]*y[158])/(24*y[1]^3*y[2]^2*y[3]^2*y[12]*y[15]) - 
    (y[16]^2*y[159])/(24*y[1]^3*y[2]^2*y[5]*y[27]*y[34]*y[113]) - 
    (y[12]^2*y[16]^2*y[31]*y[160])/(24*y[1]^3*y[2]^2*y[4]*y[34]*y[72]*y[73]*
      y[74]) - (y[16]*y[37]*y[88]*y[161])/(48*y[1]^3*y[2]^2*y[5]*y[12]*y[27]*
      y[89]) + y[162]/(144*y[1]^3*y[2]^2*y[4]*y[5]*y[10]^2*y[11]) + 
    y[163]/(144*y[1]^3*y[2]^3*y[4]*y[12]*y[13]) + 
    (5*y[4]^2*y[164])/(6*y[1]^3*y[2]*y[58]^2) + (5*y[4]*y[16]*y[165])/
     (12*y[1]^3*y[2]^2*y[5]*y[12]*y[58]) + 
    (5*y[166])/(12*y[1]^3*y[2]^2*y[4]^2*y[5]*y[10]^2*y[53]) + 
    y[167]/(144*y[1]^3*y[2]^2*y[3]*y[4]^2*y[5]*y[23]*y[27]) + 
    (y[12]*y[16]*y[168])/(48*y[1]^3*y[2]*y[4]^2*y[10]*y[34]*y[69]*y[70]) - 
    (y[10]*y[169])/(144*y[1]^3*y[2]^3*y[4]*y[12]*y[32]^2*y[33]*y[34]) + 
    y[170]/(432*y[1]^3*y[2]*y[5]*y[10]*y[12]*y[18]*y[32]^2*y[70]*y[74]) + 
    y[171]/(432*y[1]^3*y[2]^2*y[3]^2*y[4]^2*y[5]*y[7]^2*y[10]^2*y[12]*y[19]*
      y[34]*y[72]), f[200] -> (y[7]*y[9])/(4*y[1]^3*y[2]^2*y[4]*y[5]*y[10]^2*
      y[11]) + (y[4]^3*y[37]^2)/(6*y[1]^3*y[2]^2*y[3]*y[10]*y[39]^2) + 
    (y[5]*y[48])/(6*y[1]^3*y[2]*y[3]*y[7]*y[19]^2) - 
    (y[2]*y[4]*y[9]*y[10])/(6*y[1]^3*y[12]*y[30]*y[51]^2) - 
    (5*y[7]*y[12])/(y[1]^3*y[2]*y[4]*y[10]*y[53]^2) - 
    (y[3]*y[16]*y[40]*y[80]*y[81])/(12*y[1]^3*y[4]*y[12]*y[44]*y[51]^2) + 
    (y[2]*y[16]*y[40]*y[82])/(6*y[1]^3*y[44]^2*y[51]) - 
    (y[16]*y[84])/(6*y[1]^3*y[4]*y[44]^2*y[51]) + 
    (y[16]*y[85])/(12*y[1]^3*y[2]*y[4]^2*y[7]^2*y[12]*y[44]) + 
    (y[4]*y[16]*y[37]*y[88])/(4*y[1]^3*y[2]^2*y[5]*y[12]*y[89]) - 
    (y[4]*y[37]*y[38]*y[91])/(12*y[1]^3*y[2]^2*y[3]^2*y[5]*y[10]^2*y[12]*
      y[39]) - (y[9]*y[172])/(12*y[1]^3*y[2]^2*y[3]*y[4]*y[5]*y[7]^2*y[8]*
      y[10]^2) + (y[12]*y[16]*y[173])/(4*y[1]^3*y[2]*y[4]^2*y[10]*y[69]*
      y[70]) + (5*y[7]*y[174])/(2*y[1]^3*y[2]^2*y[4]^2*y[5]*y[10]^2*y[53]) + 
    y[175]/(36*y[1]^3*y[5]*y[10]*y[12]*y[18]*y[70]) + 
    y[176]/(36*y[1]^3*y[2]^2*y[3]^2*y[4]^2*y[5]*y[7]^2*y[10]^2*y[12]*y[19]), 
  f[222] -> (y[4]^3*y[37]^2)/(6*y[1]^3*y[2]^2*y[3]*y[10]*y[39]^2) + 
    (y[5]*y[48])/(6*y[1]^3*y[2]*y[3]*y[7]*y[19]^2) + 
    (y[2]*y[4]*y[9]*y[10])/(6*y[1]^3*y[12]*y[30]*y[51]^2) + 
    (y[12]*y[16])/(4*y[1]^3*y[2]*y[4]^2*y[69]) - 
    (y[3]*y[16]*y[40]*y[80]*y[81])/(12*y[1]^3*y[4]*y[12]*y[44]*y[51]^2) + 
    (y[2]*y[16]*y[40]*y[82])/(6*y[1]^3*y[44]^2*y[51]) - 
    (y[16]*y[84])/(6*y[1]^3*y[4]*y[44]^2*y[51]) + 
    (y[16]*y[85])/(12*y[1]^3*y[2]*y[4]^2*y[7]^2*y[12]*y[44]) - 
    (y[4]*y[37]*y[38]*y[91])/(12*y[1]^3*y[2]^2*y[3]^2*y[5]*y[10]^2*y[12]*
      y[39]) + (5*y[4]^2*y[164])/(y[1]^3*y[2]*y[58]^2) + 
    (y[16]*y[37]*y[88]*y[164])/(4*y[1]^3*y[2]^2*y[5]*y[12]*y[89]) + 
    (5*y[4]*y[16]*y[165])/(2*y[1]^3*y[2]^2*y[5]*y[12]*y[58]) + 
    y[177]/(4*y[1]^3*y[2]^2*y[12]*y[13]) - (y[4]*y[178])/
     (12*y[1]^3*y[2]^2*y[3]^2*y[12]*y[15]) + 
    y[179]/(36*y[1]^3*y[2]*y[5]*y[12]*y[18]) + 
    y[180]/(36*y[1]^3*y[2]^2*y[3]^2*y[4]^2*y[5]*y[7]^2*y[10]^2*y[12]*y[19]), 
  f[225] -> (y[4]*y[16]^2*y[37]^2)/(4*y[1]^3*y[2]^2*y[89]^2) - 
    (y[16]*y[37]*y[88]*y[144])/(4*y[1]^3*y[2]^2*y[5]*y[12]*y[89]) - 
    (5*y[4]^2*y[145])/(y[1]^3*y[2]*y[58]^2) - (y[4]*y[16]*y[146])/
     (y[1]^3*y[2]^2*y[5]*y[12]*y[58]) - (10*y[4]^3*y[12]*y[75])/
     (y[1]^3*y[147]^3) + y[181]/(4*y[1]^3*y[2]^2*y[5]*y[12]*y[19]) + 
    (y[16]*y[31]*y[182])/(4*y[1]^3*y[2]^2*y[5]*y[12]*y[18]), 
  f[263] -> (y[4]^3*y[37]^2)/(6*y[1]^3*y[2]^2*y[3]*y[10]*y[39]^2) + 
    (y[16]*y[48])/(6*y[1]^3*y[2]*y[4]*y[19]^2) - 
    (y[3]*y[16]*y[40]*y[80]*y[81])/(12*y[1]^3*y[4]*y[12]*y[44]*y[51]^2) + 
    (y[2]*y[16]*y[40]*y[82])/(6*y[1]^3*y[44]^2*y[51]) - 
    (y[16]*y[84])/(6*y[1]^3*y[4]*y[44]^2*y[51]) + 
    (y[16]*y[85])/(12*y[1]^3*y[2]*y[4]^2*y[7]^2*y[12]*y[44]) + 
    (y[3]*y[10]*y[16]^2*y[37]*y[88])/(4*y[1]^3*y[2]^2*y[5]*y[12]*y[89]) - 
    (y[4]*y[37]*y[38]*y[91])/(12*y[1]^3*y[2]^2*y[3]^2*y[5]*y[10]^2*y[12]*
      y[39]) + (y[12]*y[16]*y[183])/(4*y[1]^3*y[2]*y[4]^2*y[69]*y[70]) + 
    y[184]/(36*y[1]^3*y[5]*y[12]*y[18]*y[70]) + 
    y[185]/(36*y[1]^3*y[2]^2*y[3]^2*y[4]^2*y[5]*y[7]^2*y[10]^2*y[12]*y[19]), 
  f[275] -> (y[10]*y[16]*y[36]*y[37])/(6*y[1]^3*y[2]*y[4]*y[32]*y[33]^2) - 
    (y[4]^3*y[37]^2)/(6*y[1]^3*y[2]^2*y[3]*y[10]*y[39]^2) + 
    (y[2]*y[4]*y[9]*y[10])/(6*y[1]^3*y[12]*y[30]*y[51]^2) + 
    (y[4]*y[60])/(6*y[1]^3*y[2]^2*y[3]^2*y[12]*y[15]) + 
    (y[3]*y[16]*y[40]*y[80]*y[81])/(12*y[1]^3*y[4]*y[12]*y[44]*y[51]^2) - 
    (y[2]*y[16]*y[40]*y[82])/(6*y[1]^3*y[44]^2*y[51]) + 
    (y[16]*y[84])/(6*y[1]^3*y[4]*y[44]^2*y[51]) - 
    (y[16]*y[85])/(12*y[1]^3*y[2]*y[4]^2*y[7]^2*y[12]*y[44]) - 
    (y[4]*y[10]*y[16]*y[37]*y[88])/(4*y[1]^3*y[2]^2*y[5]*y[12]*y[89]) + 
    (y[4]*y[37]*y[38]*y[91])/(12*y[1]^3*y[2]^2*y[3]^2*y[5]*y[10]^2*y[12]*
      y[39]) + y[186]/(4*y[1]^3*y[2]^3*y[12]*y[13]) - 
    (y[48]*y[187])/(6*y[1]^3*y[2]*y[3]*y[4]*y[7]*y[19]^2) - 
    (y[12]^2*y[16]^2*y[31]*y[37])/(2*y[1]^3*y[2]^2*y[34]*y[72]*y[78]*
      y[188]) + (y[12]*y[16]*y[189])/(4*y[1]^3*y[2]*y[4]^2*y[34]*y[69]*
      y[70]) - (y[10]*y[190])/(12*y[1]^3*y[2]^3*y[4]*y[12]*y[32]^2*y[33]*
      y[34]) - (y[4]*y[16]*y[191])/(12*y[1]^3*y[12]*y[18]*y[75]*y[76]^2*y[77]*
      y[78]) + y[192]/(12*y[1]^3*y[2]^2*y[3]^2*y[4]^2*y[5]*y[7]^2*y[10]^2*
      y[12]*y[19]*y[72]), f[282] -> 
   (y[10]^2*y[16]^2*y[37]^2)/(4*y[1]^3*y[2]*y[32]*y[33]^2) + 
    y[193]/(12*y[1]^3*y[2]^2*y[5]*y[12]*y[19]) + (y[10]^2*y[16]*y[37]*y[194])/
     (4*y[1]^3*y[2]^2*y[12]*y[32]^2*y[33]) + 
    y[195]/(12*y[1]^3*y[5]*y[12]*y[18]*y[32]^2), 
  f[285] -> -11/(12*y[1]^3*y[5]*y[12]*y[18]) + 
    (y[16]*y[31])/(4*y[1]^3*y[2]*y[13]^2) + 
    y[196]/(12*y[1]^3*y[2]^2*y[5]*y[12]*y[19]) + 
    y[197]/(4*y[1]^3*y[2]^2*y[12]*y[13]), 
  f[291] -> -(y[16]*y[25]*y[26])/(6*y[1]^3*y[2]^2*y[3]*y[4]^3*y[23]^2) - 
    (y[16]*y[35]*y[36]*y[37])/(6*y[1]^3*y[2]^2*y[4]*y[32]*y[33]^2) + 
    (y[12]^2*y[16]^2*y[31]*y[198])/(2*y[1]^3*y[2]^3*y[34]*y[72]*y[78]*
      y[188]) + y[199]/(4*y[1]^3*y[2]^4*y[12]*y[13]) + 
    y[200]/(4*y[1]^3*y[2]^2*y[5]*y[10]*y[11]) - 
    (3*y[3]*y[9]*y[16]^2*y[31]*y[40]*y[201])/(y[1]^3*y[2]^2*y[26]*y[35]*
      y[42]) - (y[12]^2*y[16]*y[202])/(4*y[1]^3*y[2]*y[4]*y[34]*y[69]*
      y[70]) + (3*y[9]*y[16]^2*y[31]*y[203])/(y[1]^3*y[2]^2*y[4]*y[26]*y[35]*
      y[42]) - (y[16]*y[204])/(2*y[1]^3*y[2]^2*y[5]*y[27]*y[34]*y[113]) - 
    (y[16]*y[37]*y[205])/(4*y[1]^3*y[2]^3*y[5]*y[12]*y[27]*y[89]) - 
    (y[206]*y[207])/(4*y[1]^3*y[2]^3*y[5]*y[10]*y[12]*y[19]*y[34]*y[72]) - 
    (y[4]*y[16]*y[41]*y[208])/(12*y[1]^3*y[2]*y[5]*y[12]*y[18]*y[32]^2*y[70]*
      y[74]) + y[209]/(12*y[1]^3*y[2]^2*y[3]*y[4]^2*y[5]*y[23]*y[26]*y[27]) + 
    y[210]/(12*y[1]^3*y[2]^4*y[4]*y[12]*y[32]^2*y[33]*y[34]*y[35]), 
  f[319] -> (7*y[16]*y[31])/(3*y[1]^3*y[2]*y[13]^2) - 
    (y[10]^3*y[16]^2*y[31]*y[37])/(y[1]^3*y[2]^3*y[12]*y[32]*y[33]) - 
    (2*y[4]^3*y[37]^2)/(3*y[1]^3*y[2]^2*y[3]*y[10]*y[39]^2) + 
    (20*y[4]^2*y[16])/(y[1]^3*y[2]*y[58]^2) - (y[12]*y[16]*y[71])/
     (2*y[1]^3*y[2]*y[4]^2*y[69]*y[70]) - (y[12]^2*y[16]^2*y[31]^2)/
     (y[1]^3*y[2]^2*y[4]*y[72]*y[73]*y[74]) + (y[3]*y[16]*y[40]*y[80]*y[81])/
     (6*y[1]^3*y[4]*y[12]*y[44]*y[51]^2) - (y[2]*y[16]*y[40]*y[82])/
     (3*y[1]^3*y[44]^2*y[51]) + (y[16]*y[84])/(3*y[1]^3*y[4]*y[44]^2*y[51]) - 
    (y[16]*y[85])/(6*y[1]^3*y[2]*y[4]^2*y[7]^2*y[12]*y[44]) + 
    (y[16]^2*y[37]*y[88])/(y[1]^3*y[2]^2*y[5]*y[12]*y[89]) + 
    (10*y[4]*y[16]*y[90])/(y[1]^3*y[2]^2*y[5]*y[12]*y[58]) + 
    (y[4]*y[37]*y[38]*y[91])/(3*y[1]^3*y[2]^2*y[3]^2*y[5]*y[10]^2*y[12]*
      y[39]) + (y[16]*y[211])/(3*y[1]^3*y[2]^3*y[4]*y[12]*y[13]) + 
    y[212]/(2*y[1]^3*y[2]*y[5]*y[12]*y[18]*y[32]*y[70]*y[74]) + 
    y[213]/(6*y[1]^3*y[2]^2*y[3]^2*y[4]^2*y[5]*y[7]^2*y[10]^2*y[12]*y[19]*
      y[72]), f[329] -> (y[12]^2*y[16]^2)/(4*y[1]^3*y[4]*y[69]^2*y[77]) - 
    (y[12]*y[16]*y[106])/(4*y[1]^3*y[4]^2*y[69]*y[77]^2) + 
    (y[12]^2*y[16]^2*y[31]^2)/(y[1]^3*y[2]*y[72]*y[78]*y[188]^2) - 
    (y[12]*y[16]*y[31]*y[214])/(y[1]^3*y[2]^2*y[72]^2*y[78]^2*y[188]) + 
    y[215]/(12*y[1]^3*y[2]^2*y[4]^2*y[5]*y[12]*y[19]*y[72]^2) + 
    y[216]/(12*y[1]^3*y[5]*y[12]*y[18]*y[70]^2*y[74]^2), 
  f[343] -> y[9]/(2*y[1]^3*y[2]^2*y[10]*y[11]^2) - 
    (y[16]^2*y[24])/(y[1]^3*y[2]^2*y[4]^4*y[23]^2) - 
    (y[12]^2*y[16]^2)/(4*y[1]^3*y[4]*y[69]^2*y[77]) - 
    (y[4]*y[16]^2*y[37]^2)/(2*y[1]^3*y[2]^2*y[89]^2) + 
    y[104]/(2*y[1]^3*y[2]*y[5]*y[10]^2*y[11]) + (y[12]*y[16]*y[106])/
     (4*y[1]^3*y[4]^2*y[69]*y[77]^2) - (2*y[4]*y[9]*y[16]^2)/
     (y[1]^3*y[2]^2*y[34]*y[113]^2) - (2*y[4]*y[9]*y[16]^2)/
     (y[1]^3*y[2]*y[5]*y[34]^2*y[113]) + (y[16]*y[121])/
     (y[1]^3*y[2]*y[4]^3*y[5]*y[23]) + (y[16]*y[37]*y[88]*y[144])/
     (2*y[1]^3*y[2]^2*y[5]*y[12]*y[89]) + 
    y[217]/(4*y[1]^3*y[5]*y[12]*y[18]*y[70]^2) + 
    y[218]/(4*y[1]^3*y[2]^2*y[4]^2*y[5]*y[10]^2*y[12]*y[19]*y[34]^2), 
  f[360] -> (-4*y[4]*y[16]*y[37]^2*y[88])/(y[1]^3*y[2]*y[5]*y[12]*y[89]^2) - 
    (4*y[2]*y[12]^2*y[16]^2)/(y[1]^3*y[4]*y[69]^2*y[77]*y[219]) + 
    (4*y[37]*y[88]*y[220])/(y[1]^3*y[2]*y[5]^2*y[12]^2*y[89]) - 
    (4*y[221])/(3*y[1]^3*y[5]^2*y[12]^2*y[18]*y[70]^2) + 
    (4*y[222])/(3*y[1]^3*y[2]*y[4]^2*y[5]^2*y[12]^2*y[19]) - 
    (4*y[10]^2*y[224])/(3*y[1]^3*y[5]^2*y[12]^2*y[71]^2*y[223]) - 
    (4*y[2]*y[12]*y[16]*y[225])/(y[1]^3*y[4]^2*y[69]*y[77]^2*y[219]^2), 
  f[423] -> 9/(4*y[1]^3*y[5]*y[12]*y[18]) + (y[4]*y[16]^2*y[37]^2)/
     (4*y[1]^3*y[2]^2*y[89]^2) - (y[16]*y[37]*y[88]*y[144])/
     (4*y[1]^3*y[2]^2*y[5]*y[12]*y[89]) + 
    y[226]/(4*y[1]^3*y[2]^2*y[5]*y[12]*y[19]), 
  f[455] -> (y[12]^2*y[16]^2)/(4*y[1]^3*y[4]*y[69]^2*y[77]) - 
    (y[12]*y[16]*y[106])/(4*y[1]^3*y[4]^2*y[69]*y[77]^2) + 
    y[227]/(12*y[1]^3*y[5]*y[12]*y[18]*y[70]^2) + 
    y[228]/(12*y[1]^3*y[4]^2*y[12]*y[19]*y[75])}, 
 {{f[1], f[2], f[5], f[6], f[13], f[14], f[17], f[29], f[30], f[33], f[36], 
   f[41], f[42], f[52], f[68], f[97], f[107], f[110], f[117], f[127], f[156], 
   f[173], f[200], f[222], f[225], f[263], f[275], f[282], f[285], f[291], 
   f[319], f[329], f[343], f[360], f[423], f[455]}, 
  {1, H[1, 1], (45840*H[1, 1]^4 - 256530*H[1, 2]^4 + 964920*H[1, 3]^2 + 
     1448400*H[1, 3]^3 + 1995800*H[1, 3]^4 - 1077120*H[1, 3]^2*H[1, 4] - 
     538560*H[1, 3]*H[1, 4]^2 + 4006560*H[1, 4]^3 + 2714160*H[1, 4]^4 + 
     448800*H[1, 3]*H[1, 5] + 722160*H[1, 3]^2*H[1, 5] + 
     6120*H[1, 3]^3*H[1, 5] - 5642640*H[1, 4]^2*H[1, 5] + 
     1201320*H[1, 4]^3*H[1, 5] - 2582640*H[1, 5]^2 - 
     257040*H[1, 3]*H[1, 5]^2 + 12240*H[1, 3]^2*H[1, 5]^2 + 
     7099200*H[1, 4]*H[1, 5]^2 - 1105920*H[1, 4]^2*H[1, 5]^2 + 
     9503680*H[1, 5]^3 - 17000*H[1, 3]*H[1, 5]^3 - 156720*H[1, 4]*H[1, 5]^3 + 
     356430*H[1, 5]^4 + 2040*H[1, 2]^3*(272 + 1820*H[1, 3] + 201*H[1, 4] - 
       363*H[1, 5] - 2360*H[1, 6]) + 1750320*H[1, 3]^2*H[1, 6] + 
     1651720*H[1, 3]^3*H[1, 6] + 1795200*H[1, 4]*H[1, 6] - 
     1077120*H[1, 3]*H[1, 4]*H[1, 6] + 538560*H[1, 4]^2*H[1, 6] + 
     2767320*H[1, 4]^3*H[1, 6] + 244800*H[1, 3]*H[1, 5]*H[1, 6] - 
     208080*H[1, 3]^2*H[1, 5]*H[1, 6] - 7417440*H[1, 4]*H[1, 5]*H[1, 6] + 
     740160*H[1, 4]^2*H[1, 5]*H[1, 6] + 9516600*H[1, 5]^2*H[1, 6] - 
     22440*H[1, 3]*H[1, 5]^2*H[1, 6] - 131400*H[1, 4]*H[1, 5]^2*H[1, 6] + 
     998080*H[1, 5]^3*H[1, 6] - 3547560*H[1, 6]^2 + 
     122400*H[1, 3]*H[1, 6]^2 - 2122620*H[1, 3]^2*H[1, 6]^2 + 
     651420*H[1, 4]^2*H[1, 6]^2 + 2260320*H[1, 5]*H[1, 6]^2 - 
     22440*H[1, 3]*H[1, 5]*H[1, 6]^2 + 959040*H[1, 4]*H[1, 5]*H[1, 6]^2 + 
     660000*H[1, 5]^2*H[1, 6]^2 + 4490040*H[1, 6]^3 - 
     2218840*H[1, 3]*H[1, 6]^3 + 160200*H[1, 4]*H[1, 6]^3 + 
     732960*H[1, 5]*H[1, 6]^3 + 707210*H[1, 6]^4 - 
     40*H[1, 1]^3*(-32708 + 1122*H[1, 2] + 1530*H[1, 3] - 64881*H[1, 4] + 
       4032*H[1, 5] + 1272*H[1, 6]) + 69360*H[1, 3]*H[2, 1] + 
     543660*H[1, 3]^2*H[2, 1] - 1315800*H[1, 4]*H[2, 1] - 
     87150*H[1, 4]^2*H[2, 1] - 4815760*H[1, 5]*H[2, 1] - 
     372780*H[1, 4]*H[1, 5]*H[2, 1] - 322280*H[1, 5]^2*H[2, 1] - 
     3756660*H[1, 6]*H[2, 1] - 431800*H[1, 3]*H[1, 6]*H[2, 1] - 
     544500*H[1, 4]*H[1, 6]*H[2, 1] - 689620*H[1, 5]*H[1, 6]*H[2, 1] + 
     741320*H[1, 6]^2*H[2, 1] + 77267*H[2, 1]^2 + 269280*H[1, 3]*H[2, 2] + 
     856800*H[1, 4]*H[2, 2] + 214200*H[1, 4]^2*H[2, 2] + 
     281520*H[1, 5]*H[2, 2] + 91800*H[1, 4]*H[1, 5]*H[2, 2] + 
     206550*H[1, 5]^2*H[2, 2] - 257040*H[1, 6]*H[2, 2] + 
     165240*H[1, 4]*H[1, 6]*H[2, 2] - 82620*H[1, 5]*H[1, 6]*H[2, 2] + 
     78030*H[1, 6]^2*H[2, 2] + 20655*H[2, 1]*H[2, 2] - 41310*H[2, 2]^2 + 
     201960*H[1, 3]^2*H[2, 3] - 269280*H[1, 4]*H[2, 3] + 
     12240*H[1, 5]*H[2, 3] + 36720*H[1, 5]^2*H[2, 3] + 
     12240*H[1, 6]*H[2, 3] - 293760*H[1, 3]*H[1, 6]*H[2, 3] + 
     146880*H[1, 6]^2*H[2, 3] + 520200*H[2, 1]*H[2, 3] - 55080*H[2, 3]^2 + 
     3859680*H[2, 4] + 269280*H[1, 3]*H[2, 4] + 5752800*H[1, 4]*H[2, 4] - 
     238680*H[1, 4]^2*H[2, 4] + 5911920*H[1, 5]*H[2, 4] - 
     294480*H[1, 4]*H[1, 5]*H[2, 4] + 210060*H[1, 5]^2*H[2, 4] - 
     4944960*H[1, 6]*H[2, 4] - 50400*H[1, 4]*H[1, 6]*H[2, 4] - 
     109080*H[1, 5]*H[1, 6]*H[2, 4] - 126000*H[1, 6]^2*H[2, 4] - 
     89550*H[2, 1]*H[2, 4] - 82620*H[2, 2]*H[2, 4] + 9720*H[2, 4]^2 + 
     269280*H[1, 3]*H[2, 5] - 269280*H[1, 4]*H[2, 5] + 
     281520*H[1, 5]*H[2, 5] + 36720*H[1, 5]^2*H[2, 5] - 
     257040*H[1, 6]*H[2, 5] + 36720*H[1, 6]^2*H[2, 5] - 
     3060*H[2, 1]*H[2, 5] - 293760*H[1, 3]*H[2, 6] - 
     97920*H[1, 3]^2*H[2, 6] + 269280*H[1, 4]*H[2, 6] - 
     24480*H[1, 5]^2*H[2, 6] + 12240*H[1, 5]*H[1, 6]*H[2, 6] + 
     33660*H[1, 6]^2*H[2, 6] + 2040*H[2, 1]*H[2, 6] + 6120*H[2, 6]^2 - 
     377820*H[2, 7]^2 + 5304000*H[2, 18] - 1077120*H[1, 3]*H[2, 18] + 
     7907040*H[1, 4]*H[2, 18] + 2391120*H[1, 4]^2*H[2, 18] - 
     13439520*H[1, 5]*H[2, 18] + 2880720*H[1, 4]*H[1, 5]*H[2, 18] - 
     365040*H[1, 5]^2*H[2, 18] + 6022080*H[1, 6]*H[2, 18] + 
     2036160*H[1, 4]*H[1, 6]*H[2, 18] + 181440*H[1, 5]*H[1, 6]*H[2, 18] + 
     215280*H[1, 6]^2*H[2, 18] + 61740*H[2, 1]*H[2, 18] + 
     165240*H[2, 2]*H[2, 18] - 38880*H[2, 4]*H[2, 18] + 555120*H[2, 18]^2 + 
     765*H[1, 2]^2*(-968 + 12376*H[1, 3]^2 - 448*H[1, 4]^2 - 1312*H[1, 5] - 
       1490*H[1, 5]^2 + 8*H[1, 4]*(141*H[1, 5] - 217*H[1, 6]) + 336*H[1, 6] + 
       868*H[1, 5]*H[1, 6] - 4042*H[1, 6]^2 + 32*H[1, 3]*(-11 + 50*H[1, 6]) - 
       1277*H[2, 1] + 916*H[2, 2] + 1560*H[2, 3] + 868*H[2, 4] + 48*H[2, 5] - 
       1736*H[2, 18] - 10704*H[2, 19]) + 5*H[1, 1]^2*
      (-144432 + 206550*H[1, 2]^2 - 1836*H[1, 3]^2 - 1581408*H[1, 4] - 
       12600*H[1, 4]^2 + 2843760*H[1, 5] - 384336*H[1, 4]*H[1, 5] - 
       50190*H[1, 5]^2 - 408*H[1, 3]*(-114 + 15*H[1, 5] - 31*H[1, 6]) - 
       113832*H[1, 6] - 67032*H[1, 4]*H[1, 6] + 249108*H[1, 5]*H[1, 6] - 
       3462*H[1, 6]^2 - 612*H[1, 2]*(-1070 + 23*H[1, 4] - 649*H[1, 5] + 
         44*H[1, 6]) + 42775*H[2, 1] - 32130*H[2, 2] - 7344*H[2, 3] - 
       102636*H[2, 4] - 7344*H[2, 5] - 3060*H[2, 6] - 379008*H[2, 18] - 
       5712*H[2, 19]) - 1933920*H[1, 3]*H[2, 19] - 
     2598960*H[1, 3]^2*H[2, 19] + 1077120*H[1, 4]*H[2, 19] + 
     146880*H[1, 3]*H[1, 5]*H[2, 19] + 44880*H[1, 5]^2*H[2, 19] - 
     1346400*H[1, 6]*H[2, 19] - 1215840*H[1, 3]*H[1, 6]*H[2, 19] + 
     97920*H[1, 5]*H[1, 6]*H[2, 19] + 1073040*H[1, 6]^2*H[2, 19] - 
     414120*H[2, 1]*H[2, 19] + 220320*H[2, 3]*H[2, 19] + 
     24480*H[2, 6]*H[2, 19] - 269280*H[2, 19]^2 - 166320*H[1, 4]*H[3, 1] + 
     253800*H[1, 5]*H[3, 1] - 253800*H[1, 6]*H[3, 1] - 2607120*H[3, 2] + 
     85680*H[1, 3]*H[3, 2] - 30600*H[1, 5]*H[3, 2] - 79560*H[1, 6]*H[3, 2] + 
     390521280*H[3, 5] + 66391120*H[1, 3]*H[3, 5] + 
     38913840*H[1, 4]*H[3, 5] + 57149760*H[1, 5]*H[3, 5] - 
     17952880*H[1, 6]*H[3, 5] - 869040*H[3, 7] - 734400*H[1, 4]*H[3, 7] - 
     587520*H[1, 5]*H[3, 7] - 73440*H[1, 6]*H[3, 7] - 636480*H[3, 8] + 
     3268080*H[1, 3]*H[3, 8] - 73440*H[1, 5]*H[3, 8] - 
     73440*H[1, 6]*H[3, 8] - 771120*H[3, 9] - 73440*H[1, 5]*H[3, 9] - 
     73440*H[1, 6]*H[3, 9] + 8976000*H[3, 28] + 73440*H[1, 3]*H[3, 28] + 
     894240*H[1, 4]*H[3, 28] + 423600*H[1, 5]*H[3, 28] + 
     1022160*H[1, 6]*H[3, 28] + 9702240*H[3, 30] + 16320*H[1, 3]*H[3, 30] + 
     894240*H[1, 4]*H[3, 30] + 626280*H[1, 5]*H[3, 30] + 
     1122120*H[1, 6]*H[3, 30] + 6891120*H[3, 32] - 298080*H[1, 4]*H[3, 32] + 
     1599480*H[1, 5]*H[3, 32] + 514080*H[1, 6]*H[3, 32] - 1664640*H[3, 33] - 
     2529600*H[1, 3]*H[3, 33] + 114240*H[1, 5]*H[3, 33] - 
     1472880*H[1, 6]*H[3, 33] + 807840*H[3, 34] + 824160*H[1, 3]*H[3, 34] - 
     73440*H[1, 5]*H[3, 34] - 1607520*H[1, 6]*H[3, 34] + 807840*H[3, 35] - 
     1028160*H[1, 3]*H[3, 35] + 3402720*H[3, 36] - 2513520*H[1, 4]*H[3, 36] - 
     1600560*H[1, 5]*H[3, 36] - 73440*H[1, 6]*H[3, 36] + 905760*H[3, 37] + 
     48960*H[1, 3]*H[3, 37] - 73440*H[1, 5]*H[3, 37] + 
     36720*H[1, 6]*H[3, 37] + 1615680*H[3, 39] - 220320*H[1, 3]*H[3, 39] + 
     85680*H[1, 5]*H[3, 39] - 12240*H[1, 6]*H[3, 39] + 26340480*H[3, 40] + 
     2682720*H[1, 4]*H[3, 40] + 2019600*H[1, 5]*H[3, 40] + 
     2391120*H[1, 6]*H[3, 40] + 1126080*H[3, 43] - 3304800*H[1, 3]*H[3, 43] + 
     146880*H[1, 6]*H[3, 43] + 2350080*H[3, 45] + 954720*H[1, 4]*H[3, 45] + 
     660960*H[1, 5]*H[3, 45] + 10*H[1, 1]*(11016*H[1, 3]^3 - 
       388512*H[1, 4]^3 - 265200*H[1, 5] + 741744*H[1, 4]*H[1, 5] - 
       74016*H[1, 4]^2*H[1, 5] + 87312*H[1, 5]^2 + 185940*H[1, 4]*H[1, 5]^2 - 
       5430*H[1, 5]^3 - 265200*H[1, 6] - 297036*H[1, 4]^2*H[1, 6] + 
       507960*H[1, 5]*H[1, 6] - 102384*H[1, 4]*H[1, 5]*H[1, 6] + 
       77190*H[1, 5]^2*H[1, 6] + 278256*H[1, 6]^2 + 2700*H[1, 4]*H[1, 6]^2 - 
       8082*H[1, 5]*H[1, 6]^2 + 29490*H[1, 6]^3 + 66402*H[1, 2]^2*
        (2*H[1, 4] - H[1, 5] + H[1, 6]) + 612*H[1, 3]^2*
        (136 + 13*H[1, 5] + 16*H[1, 6]) - 404600*H[2, 1] - 
       34578*H[1, 4]*H[2, 1] - 19293*H[1, 5]*H[2, 1] - 
       12909*H[1, 6]*H[2, 1] - 13464*H[2, 2] - 16524*H[1, 4]*H[2, 2] + 
       8262*H[1, 5]*H[2, 2] - 8262*H[1, 6]*H[2, 2] + 13464*H[2, 3] + 
       467568*H[2, 4] + 88416*H[1, 4]*H[2, 4] + 52596*H[1, 5]*H[2, 4] + 
       66888*H[1, 6]*H[2, 4] - 13464*H[2, 5] - 42840*H[2, 6] + 
       612*H[1, 5]*H[2, 6] - 1224*H[1, 6]*H[2, 6] + 1285200*H[2, 18] - 
       259560*H[1, 4]*H[2, 18] + 127656*H[1, 5]*H[2, 18] + 
       67104*H[1, 6]*H[2, 18] + 204*H[1, 2]*(438*H[1, 4]^2 - 363*H[1, 5]^2 + 
         1026*H[1, 6] + 66*H[1, 6]^2 + 3*H[1, 4]*(684 + 235*H[1, 5] + 
           51*H[1, 6]) + 3*H[1, 5]*(-342 + 187*H[1, 6]) - 121*H[2, 1] + 
         132*H[2, 4] + 528*H[2, 18]) + 136*H[1, 3]*(792*H[1, 4] + 
         36*H[1, 5]^2 + 612*H[1, 6] - 42*H[1, 6]^2 - 
         6*H[1, 5]*(-69 + 5*H[1, 6]) + 8*H[2, 1] - 63*H[2, 6] - 
         126*H[2, 19]) - 139536*H[2, 19] - 6528*H[1, 5]*H[2, 19] - 
       2448*H[1, 6]*H[2, 19] - 116208*H[3, 1] + 6120*H[3, 2] - 
       1810872*H[3, 5] + 7344*H[3, 7] + 7344*H[3, 8] + 7344*H[3, 9] - 
       77664*H[3, 28] - 110376*H[3, 30] - 130140*H[3, 32] - 7752*H[3, 33] + 
       90720*H[3, 36] - 1224*H[3, 37] - 9792*H[3, 39] - 242784*H[3, 40] - 
       66780*H[3, 48]) + 4932720*H[3, 48] + 391680*H[1, 4]*H[3, 48] + 
     545400*H[1, 5]*H[3, 48] + 195840*H[1, 6]*H[3, 48] - 269280*H[3, 53] - 
     489600*H[3, 54] + 269280*H[3, 56] + 110160*H[1, 4]*H[3, 62] + 
     514080*H[1, 5]*H[3, 62] + 510*H[1, 2]*(14344*H[1, 3]^3 + 544*H[1, 4]^3 - 
       880*H[1, 5] - 3684*H[1, 5]^2 + 366*H[1, 5]^3 - 880*H[1, 6] + 
       4104*H[1, 5]*H[1, 6] + 2508*H[1, 5]^2*H[1, 6] - 2316*H[1, 6]^2 - 
       594*H[1, 5]*H[1, 6]^2 - 2872*H[1, 6]^3 - 24*H[1, 4]^2*
        (259 + 15*H[1, 5] + 73*H[1, 6]) + 24*H[1, 3]^2*(33 + 791*H[1, 6]) - 
       1222*H[2, 1] - 757*H[1, 5]*H[2, 1] - 4544*H[1, 6]*H[2, 1] + 
       1944*H[2, 2] + 1044*H[1, 5]*H[2, 2] + 4632*H[2, 4] + 
       2244*H[1, 5]*H[2, 4] - 528*H[1, 6]*H[2, 4] - 264*H[2, 5] + 
       H[1, 4]*(1974*H[1, 5]^2 + H[1, 5]*(7584 - 2820*H[1, 6]) - 
         8208*H[1, 6] - 306*H[1, 6]^2 - 473*H[2, 1] + 1140*H[2, 2] + 
         1668*H[2, 4] - 168*H[2, 18]) - 8208*H[2, 18] - 
       4488*H[1, 5]*H[2, 18] + 1056*H[1, 6]*H[2, 18] + 
       4*H[1, 3]*(138*H[1, 6]^2 + 199*H[2, 1] + 1080*H[2, 3] - 
         5100*H[2, 19]) - 528*H[2, 19] - 10560*H[1, 6]*H[2, 19] + 
       25760*H[3, 5] - 1584*H[3, 7] + 9144*H[3, 8] - 144*H[3, 9] + 
       1056*H[3, 28] + 1056*H[3, 30] + 1584*H[3, 32] - 5280*H[3, 33] + 
       6096*H[3, 34] - 1440*H[3, 35] - 1056*H[3, 36] + 3168*H[3, 40] - 
       11664*H[3, 43] + 2880*H[3, 45] + 528*H[3, 48] + 1368*H[3, 62]) - 
     538560*H[3, 76] + 856800*H[3, 81] + 45840*H[4, 23])/45840, H[1, 2], 
   H[1, 3], H[1, 1]^2 - H[1, 3]*H[1, 5] + H[1, 1]*(H[1, 3] + H[1, 5]) - 
    2*H[2, 18], ((2*H[1, 2] - H[1, 3] - H[1, 6])*(H[1, 3] - H[1, 6]))/2, 
   H[1, 4], H[1, 1]^2 - H[1, 4]*H[1, 6] + H[1, 1]*(H[1, 4] + H[1, 6]) - 
    2*H[2, 18], (-H[1, 1]^2 + 4*H[1, 2]*(H[1, 4] - H[1, 5]) + H[1, 5]^2 + 
     H[1, 6]^2 - 2*H[2, 4])/4, (-6*H[1, 2]^3 + 6*H[1, 2]^2*H[1, 4] - 
     10*H[1, 4]^3 + 4*H[1, 5]^3 - 2*H[1, 5]*H[2, 1] + 
     H[1, 4]*(6*H[1, 5]^2 + H[2, 1] - 6*H[2, 2]) + 
     H[1, 2]*(-6*H[1, 4]^2 + 6*H[1, 5]^2 + H[2, 1] - 6*H[2, 2]) - 
     72*H[3, 5] + 12*H[3, 7] + 24*H[3, 36] - 24*H[3, 45])/6, 
   (-H[1, 1]^2 + 2*H[1, 4]^2 - H[1, 5]^2 + H[1, 6]^2 - 2*H[2, 4])/2, 
   (-14*H[1, 1]^3 - 16*H[1, 4]^3 - 16*H[1, 5]^3 - 12*H[1, 4]^2*H[1, 6] - 
     6*H[1, 5]^2*H[1, 6] - 12*H[1, 5]*H[1, 6]^2 - 6*H[1, 6]^3 - 
     6*H[1, 1]^2*(2*H[1, 5] + H[1, 6]) + 4*H[1, 4]*H[2, 1] + 
     10*H[1, 5]*H[2, 1] + 7*H[1, 6]*H[2, 1] + 
     H[1, 1]*(12*H[1, 4]^2 - 18*H[1, 5]^2 - 6*H[1, 6]^2 + 7*H[2, 1] - 
       12*H[2, 4]) + 12*H[1, 6]*H[2, 4] - 608*H[3, 5] - 24*H[3, 28] - 
     24*H[3, 30] + 12*H[3, 32] - 48*H[3, 40] - 12*H[3, 48])/12, H[1, 5], 
   (-H[1, 1]^2 + 4*H[1, 4]*H[1, 5] - 3*H[1, 5]^2 + H[1, 6]^2 - 2*H[2, 4])/4, 
   H[1, 6], -(H[1, 3] - H[1, 6])^2/2, 
   (20*H[1, 3]^3 + 12*H[1, 2]^2*(H[1, 3] - H[1, 6]) + 60*H[1, 3]^2*H[1, 6] - 
     4*H[1, 6]^3 - 7*H[1, 6]*H[2, 1] + 
     H[1, 2]*(24*H[1, 3]^2 + 24*H[1, 3]*H[1, 6] - 12*H[1, 6]^2 - 5*H[2, 1] - 
       36*H[2, 19]) + 2*H[1, 3]*(12*H[1, 6]^2 + H[2, 1] - 24*H[2, 19]) - 
     60*H[1, 6]*H[2, 19] - 28*H[3, 5] - 36*H[3, 33] + 24*H[3, 34] - 
     12*H[3, 43])/24, (184*H[1, 1]^3 - 24*H[1, 2]^3 - 216*H[1, 4]^3 + 
     648*H[1, 4]^2*H[1, 5] + 258*H[1, 5]^2 - 792*H[1, 4]*H[1, 5]^2 - 
     814*H[1, 5]^3 - 6*H[1, 1]^2*(3 + 45*H[1, 2] - 192*H[1, 4] + 
       217*H[1, 5] - 36*H[1, 6]) - 240*H[1, 4]*H[1, 6] + 
     792*H[1, 4]*H[1, 5]*H[1, 6] - 828*H[1, 5]^2*H[1, 6] + 258*H[1, 6]^2 - 
     78*H[1, 5]*H[1, 6]^2 - 264*H[1, 6]^3 + 84*H[1, 4]*H[2, 1] + 
     385*H[1, 5]*H[2, 1] + 246*H[1, 6]*H[2, 1] - 516*H[2, 4] - 
     576*H[1, 4]*H[2, 4] - 612*H[1, 5]*H[2, 4] + 288*H[1, 6]*H[2, 4] - 
     480*H[2, 18] - 1296*H[1, 4]*H[2, 18] + 1368*H[1, 5]*H[2, 18] - 
     720*H[1, 6]*H[2, 18] + 3*H[1, 2]*(120*H[1, 4]^2 + 30*H[1, 5]^2 - 
       120*H[1, 4]*(H[1, 5] - H[1, 6]) - 60*H[1, 5]*H[1, 6] + 30*H[1, 6]^2 + 
       17*H[2, 1] - 60*H[2, 4] + 120*H[2, 18]) - 
     4*H[1, 1]*(-51*H[1, 5]^2 - 60*H[1, 6] - 36*H[1, 4]*H[1, 6] + 
       48*H[1, 6]^2 + 45*H[1, 2]*(2*H[1, 4] - H[1, 5] + H[1, 6]) + 
       3*H[1, 5]*(-20 + 66*H[1, 4] + 51*H[1, 6]) - 77*H[2, 1] + 72*H[2, 4] + 
       396*H[2, 18]) - 31608*H[3, 5] + 72*H[3, 7] - 624*H[3, 28] - 
     600*H[3, 30] - 1260*H[3, 32] - 576*H[3, 36] - 2016*H[3, 40] - 
     72*H[3, 45] - 324*H[3, 48])/144, -H[1, 1]^2 + H[1, 5]*H[1, 6] - 
    H[1, 1]*(H[1, 5] + H[1, 6]) + 2*H[2, 18], -H[1, 1]^3/9 + H[1, 2]^3/3 - 
    (5*H[1, 4]^3)/3 + 5*H[1, 4]^2*H[1, 5] + (43*H[1, 5]^2)/12 - 
    8*H[1, 4]*H[1, 5]^2 - (365*H[1, 5]^3)/36 - (10*H[1, 4]*H[1, 6])/3 + 
    7*H[1, 4]*H[1, 5]*H[1, 6] - (17*H[1, 5]^2*H[1, 6])/2 + 
    (43*H[1, 6]^2)/12 + H[1, 4]*H[1, 6]^2 - (31*H[1, 5]*H[1, 6]^2)/12 - 
    3*H[1, 6]^3 + H[1, 1]^2*(-1/4 - (9*H[1, 2])/4 + 9*H[1, 4] - 
      (163*H[1, 5])/12 + H[1, 6]) + H[1, 4]*H[2, 1] + 
    (391*H[1, 5]*H[2, 1])/72 + (37*H[1, 6]*H[2, 1])/12 - (43*H[2, 4])/6 - 
    6*H[1, 4]*H[2, 4] - (11*H[1, 5]*H[2, 4])/2 + 4*H[1, 6]*H[2, 4] - 
    (20*H[2, 18])/3 - 10*H[1, 4]*H[2, 18] + 13*H[1, 5]*H[2, 18] - 
    6*H[1, 6]*H[2, 18] + (H[1, 2]*(72*H[1, 4]^2 + 18*H[1, 5]^2 - 
       72*H[1, 4]*(H[1, 5] - H[1, 6]) - 36*H[1, 5]*H[1, 6] + 18*H[1, 6]^2 + 
       7*H[2, 1] - 36*H[2, 4] + 72*H[2, 18]))/24 - 
    (H[1, 1]*(3*H[1, 5]^2 - 60*H[1, 6] + 48*H[1, 6]^2 + 
       27*H[1, 2]*(2*H[1, 4] - H[1, 5] + H[1, 6]) + 
       3*H[1, 5]*(-20 + 42*H[1, 4] + 33*H[1, 6]) - 65*H[2, 1] + 72*H[2, 4] + 
       252*H[2, 18]))/18 - (1079*H[3, 5])/3 - H[3, 7] - (26*H[3, 28])/3 - 
    (25*H[3, 30])/3 - (19*H[3, 32])/2 - 8*H[3, 36] - 24*H[3, 40] + H[3, 45] - 
    (9*H[3, 48])/2, H[2, 1], (H[1, 1]^2 - 2*H[1, 2]^2 - H[1, 5]^2 - 
     H[1, 6]^2 + 2*H[2, 2] + 2*H[2, 4])/2, -H[1, 2]^2 + H[1, 3]^2 - 
    H[1, 6]^2 + H[2, 3], -H[1, 2]^3/3 + H[1, 3]^3 + 
    H[1, 2]^2*(H[1, 3] - 2*H[1, 6]) - (2*H[1, 6]^3)/3 - (H[1, 6]*H[2, 1])/2 + 
    H[1, 3]*(-H[1, 6]^2 + H[2, 1]/6 + H[2, 3]) + 
    H[1, 2]*(3*H[1, 3]^2 - H[1, 6]^2 + H[2, 3] - 2*H[2, 19]) + 
    2*H[1, 6]*H[2, 19] + 14*H[3, 5] + 2*H[3, 8] + 2*H[3, 33] - 2*H[3, 43], 
   (H[1, 1]^2 + 2*H[1, 2]^2 - 2*H[1, 3]^2 - H[1, 5]^2 + H[1, 6]^2 - 
     2*H[2, 4] + 2*H[2, 5])/2, (H[1, 1]^2 - 2*H[1, 3]^2 - H[1, 5]^2 + 
     H[1, 6]^2 + 2*H[2, 6])/2, (-6*H[1, 1]^3 - 32*H[1, 3]^3 + 
     6*H[1, 1]^2*H[1, 5] - 12*H[1, 3]^2*H[1, 5] - 6*H[1, 5]^3 + 
     6*H[1, 5]*H[1, 6]^2 + 8*H[1, 3]*H[2, 1] + H[1, 5]*H[2, 1] + 
     H[1, 1]*(12*H[1, 3]^2 + 6*H[1, 5]^2 - 6*H[1, 6]^2 - H[2, 1] - 
       12*H[2, 6]) + 12*H[1, 5]*H[2, 6] - 256*H[3, 5] + 24*H[3, 28] + 
     24*H[3, 30] - 48*H[3, 33] + 48*H[3, 37] - 48*H[3, 39])/12, 
   (-4*H[1, 1]^3 - 258*H[1, 3]^2 - 36*H[1, 3]^3 - 120*H[1, 3]*H[1, 5] + 
     54*H[1, 3]*H[1, 5]^2 + 16*H[1, 5]^3 - 6*H[1, 1]^2*
      (-20 + 3*H[1, 3] - 4*H[1, 5] - 3*H[1, 6]) + 
     72*H[1, 2]^2*(H[1, 3] - H[1, 6]) - 252*H[1, 3]^2*H[1, 6] - 
     36*H[1, 3]*H[1, 5]*H[1, 6] - 54*H[1, 5]^2*H[1, 6] + 258*H[1, 6]^2 - 
     90*H[1, 3]*H[1, 6]^2 + 24*H[1, 5]*H[1, 6]^2 - 66*H[1, 6]^3 + 
     2*H[1, 1]*(6*H[1, 5]^2 + 6*(10 + 3*H[1, 3])*H[1, 6] - 12*H[1, 6]^2 + 
       H[1, 5]*(60 - 18*H[1, 3] + 18*H[1, 6]) - H[2, 1]) - 
     3*H[1, 3]*H[2, 1] - 10*H[1, 5]*H[2, 1] + 51*H[1, 6]*H[2, 1] - 
     36*H[1, 3]*H[2, 6] + 36*H[1, 6]*H[2, 6] - 240*H[2, 18] + 
     144*H[1, 3]*H[2, 19] + 216*H[1, 6]*H[2, 19] + 
     H[1, 2]*(72*H[1, 3]^2 - 6*(H[2, 1] + 12*H[2, 19])) + 72*H[3, 2] - 
     360*H[3, 5] + 48*H[3, 28] + 24*H[3, 30] + 72*H[3, 33] - 144*H[3, 34] - 
     72*H[3, 39] - 72*H[3, 43])/36, H[2, 7]/SQRT1, -H[1, 3]^2 + H[2, 19], 
   (34*H[1, 1]^3 + 36*H[1, 3]^3 + 6*H[1, 1]^2*(3*H[1, 3] - 4*H[1, 5]) - 
     72*H[1, 3]^2*H[1, 5] - 28*H[1, 5]^3 + 36*H[1, 5]^2*H[1, 6] + 
     24*H[1, 6]^3 - 12*H[1, 6]*H[2, 1] - 
     H[1, 1]*(36*H[1, 3]^2 + 30*H[1, 5]^2 - 36*H[1, 3]*(H[1, 5] - H[1, 6]) + 
       36*H[1, 5]*H[1, 6] - 42*H[1, 6]^2 + H[2, 1] - 36*H[2, 6]) + 
     2*H[1, 5]*(-12*H[1, 6]^2 + 11*H[2, 1] + 36*H[2, 19]) + 
     H[1, 3]*(-54*H[1, 5]^2 + 36*H[1, 5]*H[1, 6] + 18*H[1, 6]^2 - 
       15*H[2, 1] + 36*H[2, 6] + 72*H[2, 19]) - 
     24*(6*H[3, 2] - 40*H[3, 5] + 5*H[3, 28] + H[3, 30] - 3*H[3, 33] - 
       9*H[3, 39]))/72, (-40*H[1, 1]^3 - 8*H[1, 5]^3 - 
     12*H[1, 1]^2*(6*H[1, 4] + H[1, 5]) + 
     H[1, 5]*(-12*H[1, 6]^2 + 11*H[2, 1]) + 
     4*H[1, 1]*(-6*H[1, 5]^2 + 3*H[1, 6]^2 + H[2, 1] + 18*H[2, 18]) + 
     3*(-(H[1, 6]*H[2, 1]) + 24*H[1, 4]*H[2, 18] + 24*H[3, 1] - 8*H[3, 5] - 
       8*H[3, 28] - 4*H[3, 30] + 18*H[3, 32] + 6*H[3, 48]))/72, 
   SQRT2*H[3, 6], (2*H[1, 2]^3 - 2*H[1, 4]^3 + 2*H[1, 5]^3 - 
     H[1, 2]*H[2, 1] + H[1, 4]*H[2, 1] - H[1, 5]*H[2, 1] + 28*H[3, 5] + 
     6*H[3, 7] - 6*H[3, 37] + 6*H[3, 38] - 6*H[3, 54])/6, 
   -H[1, 1]^3/2 - H[1, 3]^3/3 + H[1, 2]*H[1, 4]^2 - H[1, 4]^3 + 
    H[1, 1]^2*((-3*H[1, 2])/4 + H[1, 4] - (13*H[1, 5])/4) - 
    H[1, 2]*H[1, 4]*H[1, 5] + 2*H[1, 4]^2*H[1, 5] + (H[1, 2]*H[1, 5]^2)/4 - 
    (3*H[1, 4]*H[1, 5]^2)/2 - (7*H[1, 5]^3)/4 + H[1, 2]*H[1, 4]*H[1, 6] - 
    (H[1, 2]*H[1, 5]*H[1, 6])/2 + 2*H[1, 4]*H[1, 5]*H[1, 6] - 
    2*H[1, 5]^2*H[1, 6] + (H[1, 2]*H[1, 6]^2)/4 - (H[1, 5]*H[1, 6]^2)/4 - 
    H[1, 6]^3/2 + (H[1, 2]*H[2, 1])/24 + (H[1, 3]*H[2, 1])/6 + 
    (5*H[1, 4]*H[2, 1])/12 + (3*H[1, 5]*H[2, 1])/4 + 
    (13*H[1, 6]*H[2, 1])/24 - (H[1, 2]*H[2, 4])/2 - H[1, 4]*H[2, 4] - 
    (3*H[1, 5]*H[2, 4])/2 + H[1, 6]*H[2, 4] + H[1, 2]*H[2, 18] - 
    H[1, 4]*H[2, 18] + 3*H[1, 5]*H[2, 18] - H[1, 6]*H[2, 18] - 
    (H[1, 1]*(8*H[1, 4]*H[1, 5] + 6*H[1, 5]*H[1, 6] + 2*H[1, 6]^2 + 
       2*H[1, 2]*(2*H[1, 4] - H[1, 5] + H[1, 6]) - 3*H[2, 1] + 4*H[2, 4] + 
       8*H[2, 18]))/4 - (203*H[3, 5])/3 + H[3, 7] + H[3, 8] - 2*H[3, 28] - 
    (3*H[3, 30])/2 - (5*H[3, 32])/4 - 5*H[3, 40] - H[3, 45] - 
    (3*H[3, 48])/4 + H[3, 66] - H[3, 81]}}}


==> anc/bbggH/FiniteRemainder_bbggH_2L_nf1_++++.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{y[1] -> ex[1], y[2] -> ex[2], y[3] -> ex[3], y[4] -> ex[2] - ex[4], 
  y[5] -> ex[5], y[6] -> ex[4], y[7] -> -(ex[2]*ex[3]) + ex[4] + ex[3]*ex[4], 
  y[8] -> -111*ex[2]*ex[3] - 111*ex[2]^2*ex[3] + 111*ex[4] + 
    442*ex[2]*ex[4] + 111*ex[3]*ex[4] + 111*ex[2]*ex[3]*ex[4], 
  y[9] -> -ex[2] + ex[4]*ex[5], y[10] -> -ex[2] + ex[4] - ex[6], 
  y[11] -> 442 + 331*ex[3], y[12] -> 1 + ex[4] - ex[6], 
  y[13] -> -ex[4] - ex[3]*ex[4] - 2*ex[2]*ex[3]*ex[4] + 
    ex[2]*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6], 
  y[14] -> -ex[4] - 2*ex[2]*ex[3]*ex[4] + ex[3]*ex[4]^2 + 
    ex[2]*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6] - ex[3]*ex[4]*ex[6], 
  y[15] -> -(ex[2]*ex[3]) - ex[2]^2*ex[3] + ex[4] + ex[3]*ex[4] + 
    ex[2]*ex[3]*ex[4], y[16] -> -111*ex[2]^3*ex[3]^2 - 222*ex[2]^4*ex[3]^2 - 
    111*ex[2]^5*ex[3]^2 + 333*ex[2]^2*ex[3]*ex[4] + 886*ex[2]^3*ex[3]*ex[4] + 
    553*ex[2]^4*ex[3]*ex[4] + 333*ex[2]^2*ex[3]^2*ex[4] + 
    778*ex[2]^3*ex[3]^2*ex[4] + 445*ex[2]^4*ex[3]^2*ex[4] - 
    222*ex[2]*ex[4]^2 - 553*ex[2]^2*ex[4]^2 - 9*ex[2]^3*ex[4]^2 - 
    555*ex[2]*ex[3]*ex[4]^2 - 1442*ex[2]^2*ex[3]*ex[4]^2 - 
    775*ex[2]^3*ex[3]*ex[4]^2 - 333*ex[2]*ex[3]^2*ex[4]^2 - 
    890*ex[2]^2*ex[3]^2*ex[4]^2 - 557*ex[2]^3*ex[3]^2*ex[4]^2 + 111*ex[4]^3 + 
    222*ex[2]*ex[4]^3 + 222*ex[3]*ex[4]^3 + 556*ex[2]*ex[3]*ex[4]^3 + 
    222*ex[2]^2*ex[3]*ex[4]^3 + 111*ex[3]^2*ex[4]^3 + 
    334*ex[2]*ex[3]^2*ex[4]^3 + 223*ex[2]^2*ex[3]^2*ex[4]^3 - 
    112*ex[2]^3*ex[3]^2*ex[6] - 112*ex[2]^4*ex[3]^2*ex[6] + 
    223*ex[2]^2*ex[3]*ex[4]*ex[6] + 111*ex[2]^3*ex[3]*ex[4]*ex[6] + 
    224*ex[2]^2*ex[3]^2*ex[4]*ex[6] + 224*ex[2]^3*ex[3]^2*ex[4]*ex[6] - 
    111*ex[2]*ex[4]^2*ex[6] - 223*ex[2]*ex[3]*ex[4]^2*ex[6] - 
    111*ex[2]^2*ex[3]*ex[4]^2*ex[6] - 112*ex[2]*ex[3]^2*ex[4]^2*ex[6] - 
    112*ex[2]^2*ex[3]^2*ex[4]^2*ex[6], y[17] -> 1 + ex[2], 
  y[18] -> ex[3] + ex[2]*ex[3] - ex[4], y[19] -> ex[2] - ex[4] + ex[6], 
  y[20] -> -(ex[2]*ex[4]) - 2*ex[2]*ex[3]*ex[4] - 2*ex[2]^2*ex[3]*ex[4] + 
    ex[4]^2 + ex[3]*ex[4]^2 + ex[2]*ex[3]*ex[4]^2 + ex[2]*ex[3]*ex[4]*ex[5] + 
    ex[2]^2*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6] + ex[2]^2*ex[3]*ex[6] - 
    ex[4]*ex[6] - ex[3]*ex[4]*ex[6] - ex[2]*ex[3]*ex[4]*ex[6], 
  y[21] -> ex[2]*ex[3] - ex[4] - ex[3]*ex[4], 
  y[22] -> ex[2]*ex[3] - ex[4] - ex[3]*ex[4] + ex[3]*ex[6], 
  y[23] -> -(ex[2]*ex[3]*ex[4]) - 2*ex[2]*ex[3]^2*ex[4] - 
    2*ex[2]^2*ex[3]^2*ex[4] + ex[4]^2 + 2*ex[3]*ex[4]^2 + 
    2*ex[2]*ex[3]*ex[4]^2 + ex[3]^2*ex[4]^2 + ex[2]*ex[3]^2*ex[4]^2 + 
    ex[2]*ex[3]^2*ex[4]*ex[5] + ex[2]^2*ex[3]^2*ex[4]*ex[5] - 
    ex[2]*ex[3]*ex[4]^2*ex[5] + ex[2]*ex[3]^2*ex[6] + ex[2]^2*ex[3]^2*ex[6] - 
    ex[3]*ex[4]*ex[6] - ex[2]*ex[3]*ex[4]*ex[6] - ex[3]^2*ex[4]*ex[6] - 
    ex[2]*ex[3]^2*ex[4]*ex[6], y[24] -> -2*ex[2]^2*ex[3]^3*ex[4] - 
    2*ex[2]^3*ex[3]^3*ex[4] + ex[2]^2*ex[3]^4*ex[4] + 
    2*ex[2]^3*ex[3]^4*ex[4] + ex[2]^4*ex[3]^4*ex[4] - ex[3]^2*ex[4]^2 - 
    2*ex[2]*ex[3]^2*ex[4]^2 - ex[2]^2*ex[3]^2*ex[4]^2 - 
    ex[2]^3*ex[3]^2*ex[4]^2 + 3*ex[2]*ex[3]^3*ex[4]^2 - 
    3*ex[2]^3*ex[3]^3*ex[4]^2 - ex[2]*ex[3]^4*ex[4]^2 - 
    2*ex[2]^2*ex[3]^4*ex[4]^2 - ex[2]^3*ex[3]^4*ex[4]^2 + 2*ex[3]*ex[4]^3 + 
    4*ex[2]*ex[3]*ex[4]^3 + 2*ex[2]^2*ex[3]*ex[4]^3 - ex[3]^2*ex[4]^3 - 
    ex[2]*ex[3]^2*ex[4]^3 + 2*ex[2]^2*ex[3]^2*ex[4]^3 - ex[3]^3*ex[4]^3 + 
    3*ex[2]*ex[3]^3*ex[4]^3 + 4*ex[2]^2*ex[3]^3*ex[4]^3 - ex[4]^4 - 
    ex[2]*ex[4]^4 - ex[3]^2*ex[4]^4 - 2*ex[2]*ex[3]^2*ex[4]^4 - 
    ex[3]^3*ex[4]^4 - ex[2]*ex[3]^3*ex[4]^4 - ex[2]^2*ex[3]^4*ex[6] - 
    2*ex[2]^3*ex[3]^4*ex[6] - ex[2]^4*ex[3]^4*ex[6] + 
    3*ex[2]^2*ex[3]^3*ex[4]*ex[6] + 3*ex[2]^3*ex[3]^3*ex[4]*ex[6] + 
    ex[2]*ex[3]^4*ex[4]*ex[6] + 2*ex[2]^2*ex[3]^4*ex[4]*ex[6] + 
    ex[2]^3*ex[3]^4*ex[4]*ex[6] - ex[2]*ex[3]^2*ex[4]^2*ex[6] - 
    2*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] - 4*ex[2]*ex[3]^3*ex[4]^2*ex[6] - 
    4*ex[2]^2*ex[3]^3*ex[4]^2*ex[6] + ex[3]^2*ex[4]^3*ex[6] + 
    2*ex[2]*ex[3]^2*ex[4]^3*ex[6] + ex[3]^3*ex[4]^3*ex[6] + 
    ex[2]*ex[3]^3*ex[4]^3*ex[6], y[25] -> -(ex[2]*ex[3]) - ex[2]^2*ex[3] - 
    ex[2]*ex[4] + ex[3]*ex[4] + ex[2]*ex[3]*ex[4] - ex[2]*ex[4]^2 + 
    ex[2]*ex[3]*ex[6] + ex[2]^2*ex[3]*ex[6] + ex[2]*ex[4]*ex[6], 
  y[26] -> -(ex[2]^2*ex[4]) - 2*ex[2]^2*ex[3]*ex[4] + 2*ex[2]*ex[4]^2 - 
    ex[2]^2*ex[4]^2 + 3*ex[2]*ex[3]*ex[4]^2 + 2*ex[2]^2*ex[3]*ex[4]^2 - 
    ex[4]^3 - ex[3]*ex[4]^3 - ex[2]*ex[3]*ex[4]^3 + 
    ex[2]^2*ex[3]*ex[4]*ex[5] - ex[2]*ex[3]*ex[4]^2*ex[5] - 
    3*ex[2]^2*ex[3]*ex[4]^2*ex[5] + ex[2]*ex[4]^3*ex[5] + 
    ex[2]*ex[3]*ex[4]^3*ex[5] + ex[2]^2*ex[3]*ex[4]^2*ex[5]^2 + 
    ex[2]^2*ex[3]*ex[6] - ex[2]*ex[4]*ex[6] + ex[2]^2*ex[4]*ex[6] - 
    2*ex[2]*ex[3]*ex[4]*ex[6] - ex[2]^2*ex[3]*ex[4]*ex[6] + ex[4]^2*ex[6] + 
    ex[3]*ex[4]^2*ex[6] + ex[2]*ex[3]*ex[4]^2*ex[6] + 
    ex[2]^2*ex[3]*ex[4]*ex[5]*ex[6] - ex[2]*ex[4]^2*ex[5]*ex[6] - 
    ex[2]*ex[3]*ex[4]^2*ex[5]*ex[6], 
  y[27] -> ex[2]^2*ex[4] + ex[2]^3*ex[4] + 2*ex[2]^2*ex[3]*ex[4] + 
    2*ex[2]^3*ex[3]*ex[4] - 2*ex[2]*ex[4]^2 + ex[2]^3*ex[4]^2 - 
    3*ex[2]*ex[3]*ex[4]^2 - 3*ex[2]^2*ex[3]*ex[4]^2 + ex[4]^3 + 
    ex[3]*ex[4]^3 + ex[2]*ex[3]*ex[4]^3 - ex[2]^2*ex[3]*ex[6] - 
    ex[2]^3*ex[3]*ex[6] + ex[2]*ex[4]*ex[6] - ex[2]^2*ex[4]*ex[6] - 
    ex[2]^3*ex[4]*ex[6] + 2*ex[2]*ex[3]*ex[4]*ex[6] - 
    2*ex[2]^3*ex[3]*ex[4]*ex[6] - ex[4]^2*ex[6] + ex[2]*ex[4]^2*ex[6] - 
    ex[3]*ex[4]^2*ex[6] + ex[2]^2*ex[3]*ex[4]^2*ex[6] + 
    ex[2]^2*ex[3]*ex[6]^2 + ex[2]^3*ex[3]*ex[6]^2 - ex[2]*ex[4]*ex[6]^2 - 
    ex[2]*ex[3]*ex[4]*ex[6]^2 - ex[2]^2*ex[3]*ex[4]*ex[6]^2, 
  y[28] -> ex[4] - ex[6], y[29] -> ex[2]*ex[3] + ex[2]^2*ex[3] - ex[4] - 
    ex[3]*ex[4] - ex[2]*ex[3]*ex[4], 
  y[30] -> 206*ex[2]^3*ex[3]^3 + 618*ex[2]^4*ex[3]^3 + 618*ex[2]^5*ex[3]^3 + 
    206*ex[2]^6*ex[3]^3 - 412*ex[2]^2*ex[3]^2*ex[4] - 
    1066*ex[2]^3*ex[3]^2*ex[4] - 896*ex[2]^4*ex[3]^2*ex[4] - 
    242*ex[2]^5*ex[3]^2*ex[4] - 618*ex[2]^2*ex[3]^3*ex[4] - 
    1854*ex[2]^3*ex[3]^3*ex[4] - 1854*ex[2]^4*ex[3]^3*ex[4] - 
    618*ex[2]^5*ex[3]^3*ex[4] + 206*ex[2]*ex[3]*ex[4]^2 + 
    672*ex[2]^2*ex[3]*ex[4]^2 + 493*ex[2]^3*ex[3]*ex[4]^2 + 
    27*ex[2]^4*ex[3]*ex[4]^2 + 824*ex[2]*ex[3]^2*ex[4]^2 + 
    2338*ex[2]^2*ex[3]^2*ex[4]^2 + 2204*ex[2]^3*ex[3]^2*ex[4]^2 + 
    690*ex[2]^4*ex[3]^2*ex[4]^2 + 618*ex[2]*ex[3]^3*ex[4]^2 + 
    1854*ex[2]^2*ex[3]^3*ex[4]^2 + 1854*ex[2]^3*ex[3]^3*ex[4]^2 + 
    618*ex[2]^4*ex[3]^3*ex[4]^2 - 224*ex[2]*ex[4]^3 - 18*ex[2]^2*ex[4]^3 - 
    9*ex[2]^3*ex[4]^3 - 206*ex[3]*ex[4]^3 - 1102*ex[2]*ex[3]*ex[4]^3 - 
    914*ex[2]^2*ex[3]*ex[4]^3 - 18*ex[2]^3*ex[3]*ex[4]^3 - 
    412*ex[3]^2*ex[4]^3 - 1496*ex[2]*ex[3]^2*ex[4]^3 - 
    1756*ex[2]^2*ex[3]^2*ex[4]^3 - 672*ex[2]^3*ex[3]^2*ex[4]^3 - 
    206*ex[3]^3*ex[4]^3 - 618*ex[2]*ex[3]^3*ex[4]^3 - 
    618*ex[2]^2*ex[3]^3*ex[4]^3 - 206*ex[2]^3*ex[3]^3*ex[4]^3 + 224*ex[4]^4 + 
    448*ex[3]*ex[4]^4 + 448*ex[2]*ex[3]*ex[4]^4 + 224*ex[3]^2*ex[4]^4 + 
    448*ex[2]*ex[3]^2*ex[4]^4 + 224*ex[2]^2*ex[3]^2*ex[4]^4, 
  y[31] -> ex[2]^2*ex[3]^2 + 2*ex[2]^3*ex[3]^2 + ex[2]^4*ex[3]^2 - 
    2*ex[2]*ex[3]*ex[4] - 25*ex[2]^2*ex[3]*ex[4] - 23*ex[2]^3*ex[3]*ex[4] - 
    2*ex[2]*ex[3]^2*ex[4] - 4*ex[2]^2*ex[3]^2*ex[4] - 
    2*ex[2]^3*ex[3]^2*ex[4] + ex[4]^2 + 23*ex[2]*ex[4]^2 + 
    10*ex[2]^2*ex[4]^2 + 2*ex[3]*ex[4]^2 + 25*ex[2]*ex[3]*ex[4]^2 + 
    23*ex[2]^2*ex[3]*ex[4]^2 + ex[3]^2*ex[4]^2 + 2*ex[2]*ex[3]^2*ex[4]^2 + 
    ex[2]^2*ex[3]^2*ex[4]^2, y[32] -> ex[2] - ex[4]*ex[5], 
  y[33] -> -10 + 3*ex[3] + 12*ex[3]^2, 
  y[34] -> 3*ex[2] + 4*ex[2]*ex[3] - 4*ex[4] - 4*ex[3]*ex[4], 
  y[35] -> 9*ex[2]^4*ex[3]^6 + 54*ex[2]^5*ex[3]^6 + 135*ex[2]^6*ex[3]^6 + 
    180*ex[2]^7*ex[3]^6 + 135*ex[2]^8*ex[3]^6 + 54*ex[2]^9*ex[3]^6 + 
    9*ex[2]^10*ex[3]^6 - 36*ex[2]^3*ex[3]^5*ex[4] - 
    378*ex[2]^4*ex[3]^5*ex[4] - 1377*ex[2]^5*ex[3]^5*ex[4] - 
    2448*ex[2]^6*ex[3]^5*ex[4] - 2322*ex[2]^7*ex[3]^5*ex[4] - 
    1134*ex[2]^8*ex[3]^5*ex[4] - 225*ex[2]^9*ex[3]^5*ex[4] - 
    36*ex[2]^3*ex[3]^6*ex[4] - 422*ex[2]^4*ex[3]^6*ex[4] - 
    1570*ex[2]^5*ex[3]^6*ex[4] - 2780*ex[2]^6*ex[3]^6*ex[4] - 
    2600*ex[2]^7*ex[3]^6*ex[4] - 1246*ex[2]^8*ex[3]^6*ex[4] - 
    242*ex[2]^9*ex[3]^6*ex[4] + 27*ex[2]^2*ex[3]^4*ex[4]^2 + 
    522*ex[2]^3*ex[3]^4*ex[4]^2 + 2196*ex[2]^4*ex[3]^4*ex[4]^2 + 
    4104*ex[2]^5*ex[3]^4*ex[4]^2 + 3951*ex[2]^6*ex[3]^4*ex[4]^2 + 
    1926*ex[2]^7*ex[3]^4*ex[4]^2 + 378*ex[2]^8*ex[3]^4*ex[4]^2 + 
    99*ex[2]^2*ex[3]^5*ex[4]^2 + 1510*ex[2]^3*ex[3]^5*ex[4]^2 + 
    6146*ex[2]^4*ex[3]^5*ex[4]^2 + 11464*ex[2]^5*ex[3]^5*ex[4]^2 + 
    11131*ex[2]^6*ex[3]^5*ex[4]^2 + 5498*ex[2]^7*ex[3]^5*ex[4]^2 + 
    1096*ex[2]^8*ex[3]^5*ex[4]^2 + 54*ex[2]^2*ex[3]^6*ex[4]^2 + 
    1050*ex[2]^3*ex[3]^6*ex[4]^2 + 4440*ex[2]^4*ex[3]^6*ex[4]^2 + 
    8340*ex[2]^5*ex[3]^6*ex[4]^2 + 8070*ex[2]^6*ex[3]^6*ex[4]^2 + 
    3954*ex[2]^7*ex[3]^6*ex[4]^2 + 780*ex[2]^8*ex[3]^6*ex[4]^2 + 
    18*ex[2]*ex[3]^3*ex[4]^3 - 144*ex[2]^2*ex[3]^3*ex[4]^3 - 
    1134*ex[2]^3*ex[3]^3*ex[4]^3 - 2664*ex[2]^4*ex[3]^3*ex[4]^3 - 
    2709*ex[2]^5*ex[3]^3*ex[4]^3 - 1134*ex[2]^6*ex[3]^3*ex[4]^3 - 
    117*ex[2]^7*ex[3]^3*ex[4]^3 - 36*ex[2]*ex[3]^4*ex[4]^3 - 
    1232*ex[2]^2*ex[3]^4*ex[4]^3 - 6149*ex[2]^3*ex[3]^4*ex[4]^3 - 
    12818*ex[2]^4*ex[3]^4*ex[4]^3 - 13340*ex[2]^5*ex[3]^4*ex[4]^3 - 
    6878*ex[2]^6*ex[3]^4*ex[4]^3 - 1403*ex[2]^7*ex[3]^4*ex[4]^3 - 
    90*ex[2]*ex[3]^5*ex[4]^3 - 2138*ex[2]^2*ex[3]^5*ex[4]^3 - 
    9761*ex[2]^3*ex[3]^5*ex[4]^3 - 19464*ex[2]^4*ex[3]^5*ex[4]^3 - 
    19856*ex[2]^5*ex[3]^5*ex[4]^3 - 10214*ex[2]^6*ex[3]^5*ex[4]^3 - 
    2109*ex[2]^7*ex[3]^5*ex[4]^3 - 36*ex[2]*ex[3]^6*ex[4]^3 - 
    1050*ex[2]^2*ex[3]^6*ex[4]^3 - 4710*ex[2]^3*ex[3]^6*ex[4]^3 - 
    9060*ex[2]^4*ex[3]^6*ex[4]^3 - 8880*ex[2]^5*ex[3]^6*ex[4]^3 - 
    4386*ex[2]^6*ex[3]^6*ex[4]^3 - 870*ex[2]^7*ex[3]^6*ex[4]^3 - 
    18*ex[3]^2*ex[4]^4 - 90*ex[2]*ex[3]^2*ex[4]^4 + 
    45*ex[2]^2*ex[3]^2*ex[4]^4 + 630*ex[2]^3*ex[3]^2*ex[4]^4 + 
    792*ex[2]^4*ex[3]^2*ex[4]^4 + 234*ex[2]^5*ex[3]^2*ex[4]^4 - 
    45*ex[2]^6*ex[3]^2*ex[4]^4 - 27*ex[3]^3*ex[4]^4 + 
    162*ex[2]*ex[3]^3*ex[4]^4 + 2068*ex[2]^2*ex[3]^3*ex[4]^4 + 
    5853*ex[2]^3*ex[3]^3*ex[4]^4 + 6753*ex[2]^4*ex[3]^3*ex[4]^4 + 
    3247*ex[2]^5*ex[3]^3*ex[4]^4 + 468*ex[2]^6*ex[3]^3*ex[4]^4 + 
    9*ex[3]^4*ex[4]^4 + 926*ex[2]*ex[3]^4*ex[4]^4 + 
    6082*ex[2]^2*ex[3]^4*ex[4]^4 + 14703*ex[2]^3*ex[3]^4*ex[4]^4 + 
    16742*ex[2]^4*ex[3]^4*ex[4]^4 + 9127*ex[2]^5*ex[3]^4*ex[4]^4 + 
    1923*ex[2]^6*ex[3]^4*ex[4]^4 + 27*ex[3]^5*ex[4]^4 + 
    1042*ex[2]*ex[3]^5*ex[4]^4 + 5728*ex[2]^2*ex[3]^5*ex[4]^4 + 
    13032*ex[2]^3*ex[3]^5*ex[4]^4 + 14743*ex[2]^4*ex[3]^5*ex[4]^4 + 
    8254*ex[2]^5*ex[3]^5*ex[4]^4 + 1830*ex[2]^6*ex[3]^5*ex[4]^4 + 
    9*ex[3]^6*ex[4]^4 + 368*ex[2]*ex[3]^6*ex[4]^4 + 
    1705*ex[2]^2*ex[3]^6*ex[4]^4 + 3320*ex[2]^3*ex[3]^6*ex[4]^4 + 
    3275*ex[2]^4*ex[3]^6*ex[4]^4 + 1624*ex[2]^5*ex[3]^6*ex[4]^4 + 
    323*ex[2]^6*ex[3]^6*ex[4]^4 + 36*ex[3]*ex[4]^5 + 
    126*ex[2]*ex[3]*ex[4]^5 + 54*ex[2]^2*ex[3]*ex[4]^5 - 
    90*ex[2]^3*ex[3]*ex[4]^5 + 54*ex[2]^4*ex[3]*ex[4]^5 + 
    36*ex[3]^2*ex[4]^5 - 54*ex[2]*ex[3]^2*ex[4]^5 - 
    944*ex[2]^2*ex[3]^2*ex[4]^5 - 1475*ex[2]^3*ex[3]^2*ex[4]^5 - 
    540*ex[2]^4*ex[3]^2*ex[4]^5 + 81*ex[2]^5*ex[3]^2*ex[4]^5 - 
    72*ex[3]^3*ex[4]^5 - 1240*ex[2]*ex[3]^3*ex[4]^5 - 
    4384*ex[2]^2*ex[3]^3*ex[4]^5 - 5867*ex[2]^3*ex[3]^3*ex[4]^5 - 
    3182*ex[2]^4*ex[3]^3*ex[4]^5 - 531*ex[2]^5*ex[3]^3*ex[4]^5 - 
    108*ex[3]^4*ex[4]^5 - 1778*ex[2]*ex[3]^4*ex[4]^5 - 
    5898*ex[2]^2*ex[3]^4*ex[4]^5 - 8106*ex[2]^3*ex[3]^4*ex[4]^5 - 
    5090*ex[2]^4*ex[3]^4*ex[4]^5 - 1212*ex[2]^5*ex[3]^4*ex[4]^5 - 
    36*ex[3]^5*ex[4]^5 - 718*ex[2]*ex[3]^5*ex[4]^5 - 
    2512*ex[2]^2*ex[3]^5*ex[4]^5 - 3588*ex[2]^3*ex[3]^5*ex[4]^5 - 
    2332*ex[2]^4*ex[3]^5*ex[4]^5 - 574*ex[2]^5*ex[3]^5*ex[4]^5 - 18*ex[4]^6 - 
    36*ex[2]*ex[4]^6 - 18*ex[2]^2*ex[4]^6 - 27*ex[3]*ex[4]^6 + 
    18*ex[2]*ex[3]*ex[4]^6 + 90*ex[2]^2*ex[3]*ex[4]^6 - 
    63*ex[2]^3*ex[3]*ex[4]^6 - 9*ex[3]^2*ex[4]^6 + 
    494*ex[2]*ex[3]^2*ex[4]^6 + 845*ex[2]^2*ex[3]^2*ex[4]^6 + 
    297*ex[2]^3*ex[3]^2*ex[4]^6 - 45*ex[2]^4*ex[3]^2*ex[4]^6 - 
    27*ex[3]^3*ex[4]^6 + 682*ex[2]*ex[3]^3*ex[4]^6 + 
    1643*ex[2]^2*ex[3]^3*ex[4]^6 + 1132*ex[2]^3*ex[3]^3*ex[4]^6 + 
    198*ex[2]^4*ex[3]^3*ex[4]^6 - 45*ex[3]^4*ex[4]^6 + 
    170*ex[2]*ex[3]^4*ex[4]^6 + 780*ex[2]^2*ex[3]^4*ex[4]^6 + 
    870*ex[2]^3*ex[3]^4*ex[4]^6 + 305*ex[2]^4*ex[3]^4*ex[4]^6 - 
    18*ex[3]^5*ex[4]^6 - 72*ex[2]*ex[3]^5*ex[4]^6 - 
    108*ex[2]^2*ex[3]^5*ex[4]^6 - 72*ex[2]^3*ex[3]^5*ex[4]^6 - 
    18*ex[2]^4*ex[3]^5*ex[4]^6 + 206*ex[2]^4*ex[3]^6*ex[6] + 
    1030*ex[2]^5*ex[3]^6*ex[6] + 2060*ex[2]^6*ex[3]^6*ex[6] + 
    2060*ex[2]^7*ex[3]^6*ex[6] + 1030*ex[2]^8*ex[3]^6*ex[6] + 
    206*ex[2]^9*ex[3]^6*ex[6] - 421*ex[2]^3*ex[3]^5*ex[4]*ex[6] - 
    2168*ex[2]^4*ex[3]^5*ex[4]*ex[6] - 4462*ex[2]^5*ex[3]^5*ex[4]*ex[6] - 
    4588*ex[2]^6*ex[3]^5*ex[4]*ex[6] - 2357*ex[2]^7*ex[3]^5*ex[4]*ex[6] - 
    484*ex[2]^8*ex[3]^5*ex[4]*ex[6] - 618*ex[2]^3*ex[3]^6*ex[4]*ex[6] - 
    3090*ex[2]^4*ex[3]^6*ex[4]*ex[6] - 6180*ex[2]^5*ex[3]^6*ex[4]*ex[6] - 
    6180*ex[2]^6*ex[3]^6*ex[4]*ex[6] - 3090*ex[2]^7*ex[3]^6*ex[4]*ex[6] - 
    618*ex[2]^8*ex[3]^6*ex[4]*ex[6] + 224*ex[2]^2*ex[3]^4*ex[4]^2*ex[6] + 
    1640*ex[2]^3*ex[3]^4*ex[4]^2*ex[6] + 3917*ex[2]^4*ex[3]^4*ex[4]^2*ex[6] + 
    4151*ex[2]^5*ex[3]^4*ex[4]^2*ex[6] + 1991*ex[2]^6*ex[3]^4*ex[4]^2*ex[6] + 
    341*ex[2]^7*ex[3]^4*ex[4]^2*ex[6] + 842*ex[2]^2*ex[3]^5*ex[4]^2*ex[6] + 
    4712*ex[2]^3*ex[3]^5*ex[4]^2*ex[6] + 10428*ex[2]^4*ex[3]^5*ex[4]^2*
     ex[6] + 11432*ex[2]^5*ex[3]^5*ex[4]^2*ex[6] + 
    6218*ex[2]^6*ex[3]^5*ex[4]^2*ex[6] + 1344*ex[2]^7*ex[3]^5*ex[4]^2*ex[6] + 
    618*ex[2]^2*ex[3]^6*ex[4]^2*ex[6] + 3090*ex[2]^3*ex[3]^6*ex[4]^2*ex[6] + 
    6180*ex[2]^4*ex[3]^6*ex[4]^2*ex[6] + 6180*ex[2]^5*ex[3]^6*ex[4]^2*ex[6] + 
    3090*ex[2]^6*ex[3]^6*ex[4]^2*ex[6] + 618*ex[2]^7*ex[3]^6*ex[4]^2*ex[6] - 
    9*ex[2]*ex[3]^3*ex[4]^3*ex[6] - 502*ex[2]^2*ex[3]^3*ex[4]^3*ex[6] - 
    1695*ex[2]^3*ex[3]^3*ex[4]^3*ex[6] - 1956*ex[2]^4*ex[3]^3*ex[4]^3*ex[6] - 
    790*ex[2]^5*ex[3]^3*ex[4]^3*ex[6] - 36*ex[2]^6*ex[3]^3*ex[4]^3*ex[6] - 
    224*ex[2]*ex[3]^4*ex[4]^3*ex[6] - 2374*ex[2]^2*ex[3]^4*ex[4]^3*ex[6] - 
    6675*ex[2]^3*ex[3]^4*ex[4]^3*ex[6] - 8021*ex[2]^4*ex[3]^4*ex[4]^3*ex[6] - 
    4393*ex[2]^5*ex[3]^4*ex[4]^3*ex[6] - 897*ex[2]^6*ex[3]^4*ex[4]^3*ex[6] - 
    421*ex[2]*ex[3]^5*ex[4]^3*ex[6] - 2902*ex[2]^2*ex[3]^5*ex[4]^3*ex[6] - 
    7398*ex[2]^3*ex[3]^5*ex[4]^3*ex[6] - 8992*ex[2]^4*ex[3]^5*ex[4]^3*ex[6] - 
    5293*ex[2]^5*ex[3]^5*ex[4]^3*ex[6] - 1218*ex[2]^6*ex[3]^5*ex[4]^3*ex[6] - 
    206*ex[2]*ex[3]^6*ex[4]^3*ex[6] - 1030*ex[2]^2*ex[3]^6*ex[4]^3*ex[6] - 
    2060*ex[2]^3*ex[3]^6*ex[4]^3*ex[6] - 2060*ex[2]^4*ex[3]^6*ex[4]^3*ex[6] - 
    1030*ex[2]^5*ex[3]^6*ex[4]^3*ex[6] - 206*ex[2]^6*ex[3]^6*ex[4]^3*ex[6] + 
    386*ex[2]^2*ex[3]^2*ex[4]^4*ex[6] + 512*ex[2]^3*ex[3]^2*ex[4]^4*ex[6] + 
    99*ex[2]^4*ex[3]^2*ex[4]^4*ex[6] - 27*ex[2]^5*ex[3]^2*ex[4]^4*ex[6] + 
    340*ex[2]*ex[3]^3*ex[4]^4*ex[6] + 1810*ex[2]^2*ex[3]^3*ex[4]^4*ex[6] + 
    2726*ex[2]^3*ex[3]^3*ex[4]^4*ex[6] + 1382*ex[2]^4*ex[3]^3*ex[4]^4*ex[6] + 
    126*ex[2]^5*ex[3]^3*ex[4]^4*ex[6] + 680*ex[2]*ex[3]^4*ex[4]^4*ex[6] + 
    2784*ex[2]^2*ex[3]^4*ex[4]^4*ex[6] + 4272*ex[2]^3*ex[3]^4*ex[4]^4*ex[6] + 
    2912*ex[2]^4*ex[3]^4*ex[4]^4*ex[6] + 744*ex[2]^5*ex[3]^4*ex[4]^4*ex[6] + 
    340*ex[2]*ex[3]^5*ex[4]^4*ex[6] + 1360*ex[2]^2*ex[3]^5*ex[4]^4*ex[6] + 
    2040*ex[2]^3*ex[3]^5*ex[4]^4*ex[6] + 1360*ex[2]^4*ex[3]^5*ex[4]^4*ex[6] + 
    340*ex[2]^5*ex[3]^5*ex[4]^4*ex[6] - 9*ex[2]*ex[3]*ex[4]^5*ex[6] - 
    90*ex[2]^2*ex[3]*ex[4]^5*ex[6] + 27*ex[2]^3*ex[3]*ex[4]^5*ex[6] + 
    18*ex[3]^2*ex[4]^5*ex[6] - 188*ex[2]*ex[3]^2*ex[4]^5*ex[6] - 
    386*ex[2]^2*ex[3]^2*ex[4]^5*ex[6] - 153*ex[2]^3*ex[3]^2*ex[4]^5*ex[6] + 
    27*ex[2]^4*ex[3]^2*ex[4]^5*ex[6] + 54*ex[3]^3*ex[4]^5*ex[6] - 
    277*ex[2]*ex[3]^3*ex[4]^5*ex[6] - 806*ex[2]^2*ex[3]^3*ex[4]^5*ex[6] - 
    565*ex[2]^3*ex[3]^3*ex[4]^5*ex[6] - 90*ex[2]^4*ex[3]^3*ex[4]^5*ex[6] + 
    54*ex[3]^4*ex[4]^5*ex[6] - 26*ex[2]*ex[3]^4*ex[4]^5*ex[6] - 
    402*ex[2]^2*ex[3]^4*ex[4]^5*ex[6] - 510*ex[2]^3*ex[3]^4*ex[4]^5*ex[6] - 
    188*ex[2]^4*ex[3]^4*ex[4]^5*ex[6] + 18*ex[3]^5*ex[4]^5*ex[6] + 
    72*ex[2]*ex[3]^5*ex[4]^5*ex[6] + 108*ex[2]^2*ex[3]^5*ex[4]^5*ex[6] + 
    72*ex[2]^3*ex[3]^5*ex[4]^5*ex[6] + 18*ex[2]^4*ex[3]^5*ex[4]^5*ex[6], 
  y[36] -> 1 + ex[3], y[37] -> ex[2] + ex[2]*ex[3] - ex[4] + ex[2]*ex[4] - 
    ex[3]*ex[4] - ex[2]*ex[3]*ex[4] + ex[2]*ex[3]*ex[4]*ex[5] - ex[2]*ex[6], 
  y[38] -> 2*ex[2]*ex[3]^3 + 20*ex[2]^2*ex[3]^3 + 30*ex[2]^3*ex[3]^3 + 
    12*ex[2]^4*ex[3]^3 + 12*ex[2]^2*ex[3]^4 + 24*ex[2]^3*ex[3]^4 + 
    12*ex[2]^4*ex[3]^4 + 2*ex[3]^2*ex[4] - 26*ex[2]^2*ex[3]^2*ex[4] - 
    22*ex[2]^3*ex[3]^2*ex[4] - 15*ex[2]*ex[3]^3*ex[4] - 
    46*ex[2]^2*ex[3]^3*ex[4] - 31*ex[2]^3*ex[3]^3*ex[4] - 
    12*ex[2]*ex[3]^4*ex[4] - 24*ex[2]^2*ex[3]^4*ex[4] - 
    12*ex[2]^3*ex[3]^4*ex[4] - 4*ex[3]*ex[4]^2 - 6*ex[2]*ex[3]*ex[4]^2 + 
    8*ex[2]^2*ex[3]*ex[4]^2 + 2*ex[3]^2*ex[4]^2 + 20*ex[2]*ex[3]^2*ex[4]^2 + 
    28*ex[2]^2*ex[3]^2*ex[4]^2 + 2*ex[3]^3*ex[4]^2 + 
    22*ex[2]*ex[3]^3*ex[4]^2 + 20*ex[2]^2*ex[3]^3*ex[4]^2 + 2*ex[4]^3 + 
    2*ex[2]*ex[4]^3 - 9*ex[2]*ex[3]*ex[4]^3 + 2*ex[3]^2*ex[4]^3 - 
    10*ex[2]*ex[3]^2*ex[4]^3 + 2*ex[3]^3*ex[4]^3 + 2*ex[2]*ex[3]^3*ex[4]^3 - 
    2*ex[2]^2*ex[3]^3*ex[6] - 2*ex[2]^3*ex[3]^3*ex[6] + 
    2*ex[2]*ex[3]^2*ex[4]*ex[6] + 2*ex[2]^2*ex[3]^2*ex[4]*ex[6] + 
    4*ex[2]*ex[3]^3*ex[4]*ex[6] + 4*ex[2]^2*ex[3]^3*ex[4]*ex[6] - 
    2*ex[3]^2*ex[4]^2*ex[6] - 2*ex[2]*ex[3]^2*ex[4]^2*ex[6] - 
    2*ex[3]^3*ex[4]^2*ex[6] - 2*ex[2]*ex[3]^3*ex[4]^2*ex[6], 
  y[39] -> ex[2]^2*ex[3]^2 + ex[2]^3*ex[3]^2 + ex[2]*ex[3]*ex[4] + 
    3*ex[2]^2*ex[3]*ex[4] + ex[2]^3*ex[3]*ex[4] - ex[2]*ex[3]^2*ex[4] + 
    ex[2]^3*ex[3]^2*ex[4] + ex[2]*ex[4]^2 - ex[3]*ex[4]^2 - 
    2*ex[2]*ex[3]*ex[4]^2 - ex[2]*ex[3]^2*ex[4]^2 - ex[2]^2*ex[3]^2*ex[4]^2 + 
    ex[2]*ex[4]^3 - ex[2]^2*ex[3]^2*ex[6] - ex[2]^3*ex[3]^2*ex[6] - 
    ex[2]^2*ex[3]*ex[4]*ex[6] + ex[2]*ex[3]^2*ex[4]*ex[6] + 
    ex[2]^2*ex[3]^2*ex[4]*ex[6] - ex[2]*ex[4]^2*ex[6], 
  y[40] -> ex[2]^3*ex[3]*ex[4] + ex[2]^4*ex[3]*ex[4] + 
    2*ex[2]^3*ex[3]^2*ex[4] + 2*ex[2]^4*ex[3]^2*ex[4] + ex[2]^2*ex[4]^2 + 
    2*ex[2]^3*ex[4]^2 + 5*ex[2]^3*ex[3]*ex[4]^2 + 3*ex[2]^4*ex[3]*ex[4]^2 - 
    3*ex[2]^2*ex[3]^2*ex[4]^2 - ex[2]^3*ex[3]^2*ex[4]^2 + 
    2*ex[2]^4*ex[3]^2*ex[4]^2 - 2*ex[2]*ex[4]^3 - 2*ex[2]^2*ex[4]^3 + 
    ex[2]^3*ex[4]^3 - 2*ex[2]*ex[3]*ex[4]^3 - 8*ex[2]^2*ex[3]*ex[4]^3 - 
    3*ex[2]^3*ex[3]*ex[4]^3 + ex[2]*ex[3]^2*ex[4]^3 - 
    2*ex[2]^2*ex[3]^2*ex[4]^3 - 3*ex[2]^3*ex[3]^2*ex[4]^3 + ex[4]^4 + 
    ex[2]*ex[4]^4 + ex[3]*ex[4]^4 + 3*ex[2]*ex[3]*ex[4]^4 + 
    ex[2]^2*ex[3]*ex[4]^4 + ex[2]*ex[3]^2*ex[4]^4 + ex[2]^2*ex[3]^2*ex[4]^4 - 
    ex[2]^3*ex[3]^2*ex[6] - ex[2]^4*ex[3]^2*ex[6] - 
    3*ex[2]^3*ex[3]*ex[4]*ex[6] - 2*ex[2]^4*ex[3]*ex[4]*ex[6] + 
    2*ex[2]^2*ex[3]^2*ex[4]*ex[6] - ex[2]^3*ex[3]^2*ex[4]*ex[6] - 
    3*ex[2]^4*ex[3]^2*ex[4]*ex[6] + ex[2]*ex[4]^2*ex[6] + 
    ex[2]^2*ex[4]^2*ex[6] - ex[2]^3*ex[4]^2*ex[6] + 
    ex[2]*ex[3]*ex[4]^2*ex[6] + 7*ex[2]^2*ex[3]*ex[4]^2*ex[6] + 
    2*ex[2]^3*ex[3]*ex[4]^2*ex[6] - ex[2]*ex[3]^2*ex[4]^2*ex[6] + 
    4*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 5*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] - 
    ex[4]^3*ex[6] - ex[2]*ex[4]^3*ex[6] - ex[3]*ex[4]^3*ex[6] - 
    4*ex[2]*ex[3]*ex[4]^3*ex[6] - ex[2]^2*ex[3]*ex[4]^3*ex[6] - 
    2*ex[2]*ex[3]^2*ex[4]^3*ex[6] - 2*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] + 
    ex[2]^3*ex[3]^2*ex[6]^2 + ex[2]^4*ex[3]^2*ex[6]^2 - 
    ex[2]^2*ex[3]*ex[4]*ex[6]^2 - 2*ex[2]^2*ex[3]^2*ex[4]*ex[6]^2 - 
    2*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 + ex[2]*ex[3]*ex[4]^2*ex[6]^2 + 
    ex[2]*ex[3]^2*ex[4]^2*ex[6]^2 + ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2, 
  y[41] -> ex[2]*ex[3] + ex[2]^2*ex[3] + ex[4] + 3*ex[2]*ex[4] + 
    ex[2]^2*ex[4] - ex[3]*ex[4] - ex[2]*ex[3]*ex[4] + ex[2]*ex[4]^2 - 
    ex[2]*ex[3]*ex[6] - ex[2]^2*ex[3]*ex[6] - ex[2]*ex[4]*ex[6], 
  y[42] -> -(ex[2]*ex[3]*ex[4]) - 3*ex[2]^2*ex[3]*ex[4] - 
    2*ex[2]^3*ex[3]*ex[4] - 2*ex[2]^2*ex[3]^2*ex[4] - 
    2*ex[2]^3*ex[3]^2*ex[4] - 2*ex[2]*ex[4]^2 - 2*ex[2]^2*ex[4]^2 + 
    ex[3]*ex[4]^2 + 2*ex[2]*ex[3]*ex[4]^2 - 3*ex[2]^2*ex[3]*ex[4]^2 - 
    3*ex[2]^3*ex[3]*ex[4]^2 + 3*ex[2]*ex[3]^2*ex[4]^2 + 
    3*ex[2]^2*ex[3]^2*ex[4]^2 + ex[4]^3 - ex[2]^2*ex[4]^3 + 
    2*ex[2]*ex[3]*ex[4]^3 + ex[2]^2*ex[3]*ex[4]^3 - ex[3]^2*ex[4]^3 - 
    ex[2]*ex[3]^2*ex[4]^3 + ex[2]^2*ex[3]^2*ex[6] + ex[2]^3*ex[3]^2*ex[6] + 
    ex[2]*ex[3]*ex[4]*ex[6] + 5*ex[2]^2*ex[3]*ex[4]*ex[6] + 
    3*ex[2]^3*ex[3]*ex[4]*ex[6] - 2*ex[2]*ex[3]^2*ex[4]*ex[6] + 
    2*ex[2]^3*ex[3]^2*ex[4]*ex[6] - ex[4]^2*ex[6] + ex[2]^2*ex[4]^2*ex[6] - 
    3*ex[2]*ex[3]*ex[4]^2*ex[6] - ex[2]^2*ex[3]*ex[4]^2*ex[6] + 
    ex[3]^2*ex[4]^2*ex[6] - ex[2]^2*ex[3]^2*ex[4]^2*ex[6] - 
    ex[2]^2*ex[3]^2*ex[6]^2 - ex[2]^3*ex[3]^2*ex[6]^2 + 
    ex[2]*ex[3]*ex[4]*ex[6]^2 + ex[2]*ex[3]^2*ex[4]*ex[6]^2 + 
    ex[2]^2*ex[3]^2*ex[4]*ex[6]^2, 
  y[43] -> -(ex[2]^2*ex[3]^2) - 2*ex[2]^3*ex[3]^2 - ex[2]^4*ex[3]^2 - 
    3*ex[2]^2*ex[3]*ex[4] - 4*ex[2]^3*ex[3]*ex[4] - ex[2]^4*ex[3]*ex[4] + 
    2*ex[2]*ex[3]^2*ex[4] + 3*ex[2]^2*ex[3]^2*ex[4] - ex[2]^4*ex[3]^2*ex[4] - 
    ex[2]^2*ex[4]^2 + 4*ex[2]*ex[3]*ex[4]^2 + 3*ex[2]^2*ex[3]*ex[4]^2 - 
    2*ex[2]^3*ex[3]*ex[4]^2 - ex[2]^4*ex[3]*ex[4]^2 - ex[3]^2*ex[4]^2 + 
    3*ex[2]^2*ex[3]^2*ex[4]^2 + 2*ex[2]^3*ex[3]^2*ex[4]^2 - 
    2*ex[2]^2*ex[4]^3 - ex[3]*ex[4]^3 + ex[2]*ex[3]*ex[4]^3 + 
    3*ex[2]^2*ex[3]*ex[4]^3 + ex[2]^3*ex[3]*ex[4]^3 - ex[3]^2*ex[4]^3 - 
    2*ex[2]*ex[3]^2*ex[4]^3 - ex[2]^2*ex[3]^2*ex[4]^3 - ex[2]^2*ex[4]^4 + 
    2*ex[2]^2*ex[3]^2*ex[6] + 4*ex[2]^3*ex[3]^2*ex[6] + 
    2*ex[2]^4*ex[3]^2*ex[6] - ex[2]*ex[3]*ex[4]*ex[6] + 
    3*ex[2]^2*ex[3]*ex[4]*ex[6] + 5*ex[2]^3*ex[3]*ex[4]*ex[6] + 
    ex[2]^4*ex[3]*ex[4]*ex[6] - 3*ex[2]*ex[3]^2*ex[4]*ex[6] - 
    5*ex[2]^2*ex[3]^2*ex[4]*ex[6] - ex[2]^3*ex[3]^2*ex[4]*ex[6] + 
    ex[2]^4*ex[3]^2*ex[4]*ex[6] + 2*ex[2]^2*ex[4]^2*ex[6] + 
    ex[3]*ex[4]^2*ex[6] - 2*ex[2]*ex[3]*ex[4]^2*ex[6] - 
    3*ex[2]^2*ex[3]*ex[4]^2*ex[6] + ex[3]^2*ex[4]^2*ex[6] + 
    ex[2]*ex[3]^2*ex[4]^2*ex[6] - ex[2]^2*ex[3]^2*ex[4]^2*ex[6] - 
    ex[2]^3*ex[3]^2*ex[4]^2*ex[6] + 2*ex[2]^2*ex[4]^3*ex[6] - 
    ex[2]^2*ex[3]^2*ex[6]^2 - 2*ex[2]^3*ex[3]^2*ex[6]^2 - 
    ex[2]^4*ex[3]^2*ex[6]^2 + ex[2]*ex[3]*ex[4]*ex[6]^2 - 
    ex[2]^3*ex[3]*ex[4]*ex[6]^2 + ex[2]*ex[3]^2*ex[4]*ex[6]^2 + 
    2*ex[2]^2*ex[3]^2*ex[4]*ex[6]^2 + ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 - 
    ex[2]^2*ex[4]^2*ex[6]^2, y[44] -> -(ex[2]^3*ex[3]*ex[4]) - 
    2*ex[2]^4*ex[3]*ex[4] - ex[2]^5*ex[3]*ex[4] - 2*ex[2]^3*ex[3]^2*ex[4] - 
    4*ex[2]^4*ex[3]^2*ex[4] - 2*ex[2]^5*ex[3]^2*ex[4] - 2*ex[2]^3*ex[4]^2 - 
    2*ex[2]^4*ex[4]^2 + 3*ex[2]^2*ex[3]*ex[4]^2 - ex[2]^3*ex[3]*ex[4]^2 - 
    7*ex[2]^4*ex[3]*ex[4]^2 - 3*ex[2]^5*ex[3]*ex[4]^2 + 
    5*ex[2]^2*ex[3]^2*ex[4]^2 + 8*ex[2]^3*ex[3]^2*ex[4]^2 + 
    ex[2]^4*ex[3]^2*ex[4]^2 - 2*ex[2]^5*ex[3]^2*ex[4]^2 + 5*ex[2]^2*ex[4]^3 + 
    ex[2]^3*ex[4]^3 - 3*ex[2]^4*ex[4]^3 - 3*ex[2]*ex[3]*ex[4]^3 + 
    8*ex[2]^2*ex[3]*ex[4]^3 + 13*ex[2]^3*ex[3]*ex[4]^3 - 
    2*ex[2]^5*ex[3]*ex[4]^3 - 4*ex[2]*ex[3]^2*ex[4]^3 - 
    3*ex[2]^2*ex[3]^2*ex[4]^3 + 6*ex[2]^3*ex[3]^2*ex[4]^3 + 
    5*ex[2]^4*ex[3]^2*ex[4]^3 - 4*ex[2]*ex[4]^4 + ex[2]^2*ex[4]^4 + 
    2*ex[2]^3*ex[4]^4 - ex[2]^4*ex[4]^4 + ex[3]*ex[4]^4 - 
    7*ex[2]*ex[3]*ex[4]^4 - 6*ex[2]^2*ex[3]*ex[4]^4 + 
    5*ex[2]^3*ex[3]*ex[4]^4 + 3*ex[2]^4*ex[3]*ex[4]^4 + ex[3]^2*ex[4]^4 - 
    2*ex[2]*ex[3]^2*ex[4]^4 - 7*ex[2]^2*ex[3]^2*ex[4]^4 - 
    4*ex[2]^3*ex[3]^2*ex[4]^4 + ex[4]^5 - ex[2]*ex[4]^5 - ex[2]^2*ex[4]^5 + 
    2*ex[3]*ex[4]^5 + ex[2]*ex[3]*ex[4]^5 - 2*ex[2]^2*ex[3]*ex[4]^5 - 
    ex[2]^3*ex[3]*ex[4]^5 + ex[3]^2*ex[4]^5 + 2*ex[2]*ex[3]^2*ex[4]^5 + 
    ex[2]^2*ex[3]^2*ex[4]^5 + ex[2]^3*ex[3]^2*ex[6] + 
    2*ex[2]^4*ex[3]^2*ex[6] + ex[2]^5*ex[3]^2*ex[6] - 
    ex[2]^2*ex[3]*ex[4]*ex[6] + 3*ex[2]^3*ex[3]*ex[4]*ex[6] + 
    7*ex[2]^4*ex[3]*ex[4]*ex[6] + 3*ex[2]^5*ex[3]*ex[4]*ex[6] - 
    3*ex[2]^2*ex[3]^2*ex[4]*ex[6] - ex[2]^3*ex[3]^2*ex[4]*ex[6] + 
    7*ex[2]^4*ex[3]^2*ex[4]*ex[6] + 5*ex[2]^5*ex[3]^2*ex[4]*ex[6] - 
    3*ex[2]^2*ex[4]^2*ex[6] + ex[2]^3*ex[4]^2*ex[6] + 
    3*ex[2]^4*ex[4]^2*ex[6] + 2*ex[2]*ex[3]*ex[4]^2*ex[6] - 
    11*ex[2]^2*ex[3]*ex[4]^2*ex[6] - 10*ex[2]^3*ex[3]*ex[4]^2*ex[6] + 
    7*ex[2]^4*ex[3]*ex[4]^2*ex[6] + 4*ex[2]^5*ex[3]*ex[4]^2*ex[6] + 
    3*ex[2]*ex[3]^2*ex[4]^2*ex[6] - 5*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] - 
    17*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] - 7*ex[2]^4*ex[3]^2*ex[4]^2*ex[6] + 
    2*ex[2]^5*ex[3]^2*ex[4]^2*ex[6] + 5*ex[2]*ex[4]^3*ex[6] - 
    4*ex[2]^2*ex[4]^3*ex[6] - 3*ex[2]^3*ex[4]^3*ex[6] + 
    2*ex[2]^4*ex[4]^3*ex[6] - ex[3]*ex[4]^3*ex[6] + 
    12*ex[2]*ex[3]*ex[4]^3*ex[6] + 4*ex[2]^2*ex[3]*ex[4]^3*ex[6] - 
    14*ex[2]^3*ex[3]*ex[4]^3*ex[6] - 5*ex[2]^4*ex[3]*ex[4]^3*ex[6] - 
    ex[3]^2*ex[4]^3*ex[6] + 6*ex[2]*ex[3]^2*ex[4]^3*ex[6] + 
    12*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] + 2*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] - 
    3*ex[2]^4*ex[3]^2*ex[4]^3*ex[6] - 2*ex[4]^4*ex[6] + 
    3*ex[2]*ex[4]^4*ex[6] + 2*ex[2]^2*ex[4]^4*ex[6] - 4*ex[3]*ex[4]^4*ex[6] + 
    6*ex[2]^2*ex[3]*ex[4]^4*ex[6] + 2*ex[2]^3*ex[3]*ex[4]^4*ex[6] - 
    2*ex[3]^2*ex[4]^4*ex[6] - 3*ex[2]*ex[3]^2*ex[4]^4*ex[6] + 
    ex[2]^3*ex[3]^2*ex[4]^4*ex[6] - 2*ex[2]^3*ex[3]^2*ex[6]^2 - 
    4*ex[2]^4*ex[3]^2*ex[6]^2 - 2*ex[2]^5*ex[3]^2*ex[6]^2 + 
    3*ex[2]^2*ex[3]*ex[4]*ex[6]^2 - 5*ex[2]^4*ex[3]*ex[4]*ex[6]^2 - 
    2*ex[2]^5*ex[3]*ex[4]*ex[6]^2 + 5*ex[2]^2*ex[3]^2*ex[4]*ex[6]^2 + 
    7*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 - ex[2]^4*ex[3]^2*ex[4]*ex[6]^2 - 
    3*ex[2]^5*ex[3]^2*ex[4]*ex[6]^2 - ex[2]*ex[4]^2*ex[6]^2 + 
    3*ex[2]^2*ex[4]^2*ex[6]^2 + ex[2]^3*ex[4]^2*ex[6]^2 - 
    ex[2]^4*ex[4]^2*ex[6]^2 - 5*ex[2]*ex[3]*ex[4]^2*ex[6]^2 + 
    4*ex[2]^2*ex[3]*ex[4]^2*ex[6]^2 + 11*ex[2]^3*ex[3]*ex[4]^2*ex[6]^2 + 
    2*ex[2]^4*ex[3]*ex[4]^2*ex[6]^2 - 4*ex[2]*ex[3]^2*ex[4]^2*ex[6]^2 - 
    3*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2 + 6*ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^2 + 
    5*ex[2]^4*ex[3]^2*ex[4]^2*ex[6]^2 + ex[4]^3*ex[6]^2 - 
    3*ex[2]*ex[4]^3*ex[6]^2 - ex[2]^2*ex[4]^3*ex[6]^2 + 
    2*ex[3]*ex[4]^3*ex[6]^2 - 3*ex[2]*ex[3]*ex[4]^3*ex[6]^2 - 
    6*ex[2]^2*ex[3]*ex[4]^3*ex[6]^2 - ex[2]^3*ex[3]*ex[4]^3*ex[6]^2 + 
    ex[3]^2*ex[4]^3*ex[6]^2 - 3*ex[2]^2*ex[3]^2*ex[4]^3*ex[6]^2 - 
    2*ex[2]^3*ex[3]^2*ex[4]^3*ex[6]^2 + ex[2]^3*ex[3]^2*ex[6]^3 + 
    2*ex[2]^4*ex[3]^2*ex[6]^3 + ex[2]^5*ex[3]^2*ex[6]^3 - 
    2*ex[2]^2*ex[3]*ex[4]*ex[6]^3 - 2*ex[2]^3*ex[3]*ex[4]*ex[6]^3 - 
    2*ex[2]^2*ex[3]^2*ex[4]*ex[6]^3 - 4*ex[2]^3*ex[3]^2*ex[4]*ex[6]^3 - 
    2*ex[2]^4*ex[3]^2*ex[4]*ex[6]^3 + ex[2]*ex[4]^2*ex[6]^3 + 
    2*ex[2]*ex[3]*ex[4]^2*ex[6]^3 + 2*ex[2]^2*ex[3]*ex[4]^2*ex[6]^3 + 
    ex[2]*ex[3]^2*ex[4]^2*ex[6]^3 + 2*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^3 + 
    ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^3, y[45] -> 1 + ex[3] + ex[2]*ex[3], 
  y[46] -> 2*ex[2]*ex[3]^2 + 2*ex[2]^2*ex[3]^2 + ex[2]*ex[3]^3 + 
    2*ex[2]^2*ex[3]^3 + ex[2]^3*ex[3]^3 - 2*ex[3]*ex[4] - ex[2]*ex[3]*ex[4] - 
    3*ex[3]^2*ex[4] - 2*ex[2]*ex[3]^2*ex[4] + ex[2]^2*ex[3]^2*ex[4] - 
    ex[3]^3*ex[4] - 2*ex[2]*ex[3]^3*ex[4] - ex[2]^2*ex[3]^3*ex[4] - ex[4]^2 - 
    3*ex[3]*ex[4]^2 - 2*ex[2]*ex[3]*ex[4]^2 - 2*ex[3]^2*ex[4]^2 - 
    2*ex[2]*ex[3]^2*ex[4]^2 + ex[3]^2*ex[6] - ex[2]^2*ex[3]^2*ex[6] + 
    ex[3]^3*ex[6] + 2*ex[2]*ex[3]^3*ex[6] + ex[2]^2*ex[3]^3*ex[6] + 
    2*ex[3]*ex[4]*ex[6] + ex[2]*ex[3]*ex[4]*ex[6] + 2*ex[3]^2*ex[4]*ex[6] + 
    2*ex[2]*ex[3]^2*ex[4]*ex[6], y[47] -> ex[2]*ex[3]^2 + ex[2]^2*ex[3]^2 - 
    ex[3]*ex[4] - ex[3]^2*ex[4] - ex[2]*ex[3]^2*ex[4] - ex[4]^2 - 
    2*ex[3]*ex[4]^2 + ex[2]*ex[3]*ex[4]^2 - ex[3]^2*ex[4]^2 - 
    ex[2]*ex[3]^2*ex[4]^2 - ex[4]^3 - ex[3]*ex[4]^3 + ex[3]*ex[4]*ex[6] - 
    ex[2]*ex[3]*ex[4]*ex[6] + ex[3]^2*ex[4]*ex[6] + 
    ex[2]*ex[3]^2*ex[4]*ex[6] + ex[4]^2*ex[6] + ex[3]*ex[4]^2*ex[6], 
  y[48] -> 1 + 2*ex[3], y[49] -> ex[2]*ex[3] + ex[2]^2*ex[3] + 
    ex[2]*ex[3]^2 + 2*ex[2]^2*ex[3]^2 + ex[2]^3*ex[3]^2 + 2*ex[2]*ex[3]^3 + 
    4*ex[2]^2*ex[3]^3 + 2*ex[2]^3*ex[3]^3 - ex[3]*ex[4] - 
    2*ex[2]*ex[3]*ex[4] - ex[2]^2*ex[3]*ex[4] - 4*ex[2]*ex[3]^2*ex[4] - 
    4*ex[2]^2*ex[3]^2*ex[4] + ex[2]*ex[4]^2 - ex[3]*ex[4]^2 + 
    ex[2]*ex[3]*ex[4]^2 - ex[2]*ex[3]*ex[6] - ex[2]^2*ex[3]*ex[6] + 
    ex[3]*ex[4]*ex[6] + ex[2]*ex[3]*ex[4]*ex[6], 
  y[50] -> ex[2]*ex[3]^3 + 3*ex[2]^2*ex[3]^3 + 4*ex[2]^3*ex[3]^3 + 
    3*ex[2]^4*ex[3]^3 + ex[2]^5*ex[3]^3 - ex[2]^2*ex[3]^4 - 
    3*ex[2]^3*ex[3]^4 - 3*ex[2]^4*ex[3]^4 - ex[2]^5*ex[3]^4 - 
    2*ex[2]^2*ex[3]^5 - 6*ex[2]^3*ex[3]^5 - 6*ex[2]^4*ex[3]^5 - 
    2*ex[2]^5*ex[3]^5 - 2*ex[2]*ex[3]^2*ex[4] - 8*ex[2]^2*ex[3]^2*ex[4] - 
    9*ex[2]^3*ex[3]^2*ex[4] - 3*ex[2]^4*ex[3]^2*ex[4] - ex[3]^3*ex[4] - 
    ex[2]*ex[3]^3*ex[4] + 4*ex[2]^2*ex[3]^3*ex[4] + 8*ex[2]^3*ex[3]^3*ex[4] + 
    5*ex[2]^4*ex[3]^3*ex[4] + ex[2]^5*ex[3]^3*ex[4] + 
    7*ex[2]^2*ex[3]^4*ex[4] + 15*ex[2]^3*ex[3]^4*ex[4] + 
    9*ex[2]^4*ex[3]^4*ex[4] + ex[2]^5*ex[3]^4*ex[4] + 
    2*ex[2]^2*ex[3]^5*ex[4] + 6*ex[2]^3*ex[3]^5*ex[4] + 
    6*ex[2]^4*ex[3]^5*ex[4] + 2*ex[2]^5*ex[3]^5*ex[4] + 
    4*ex[2]*ex[3]*ex[4]^2 + 7*ex[2]^2*ex[3]*ex[4]^2 + 
    3*ex[2]^3*ex[3]*ex[4]^2 + 2*ex[3]^2*ex[4]^2 + 8*ex[2]*ex[3]^2*ex[4]^2 - 
    ex[2]^2*ex[3]^2*ex[4]^2 - 10*ex[2]^3*ex[3]^2*ex[4]^2 - 
    3*ex[2]^4*ex[3]^2*ex[4]^2 - 2*ex[3]^3*ex[4]^2 - 4*ex[2]*ex[3]^3*ex[4]^2 - 
    13*ex[2]^2*ex[3]^3*ex[4]^2 - 16*ex[2]^3*ex[3]^3*ex[4]^2 - 
    5*ex[2]^4*ex[3]^3*ex[4]^2 - 3*ex[2]*ex[3]^4*ex[4]^2 - 
    15*ex[2]^2*ex[3]^4*ex[4]^2 - 21*ex[2]^3*ex[3]^4*ex[4]^2 - 
    9*ex[2]^4*ex[3]^4*ex[4]^2 - 2*ex[2]*ex[3]^5*ex[4]^2 - 
    6*ex[2]^2*ex[3]^5*ex[4]^2 - 6*ex[2]^3*ex[3]^5*ex[4]^2 - 
    2*ex[2]^4*ex[3]^5*ex[4]^2 - ex[2]*ex[4]^3 - ex[2]^2*ex[4]^3 - 
    4*ex[3]*ex[4]^3 - 2*ex[2]*ex[3]*ex[4]^3 + 6*ex[2]^2*ex[3]*ex[4]^3 + 
    3*ex[2]^3*ex[3]*ex[4]^3 + 13*ex[2]*ex[3]^2*ex[4]^3 + 
    23*ex[2]^2*ex[3]^2*ex[4]^3 + 8*ex[2]^3*ex[3]^2*ex[4]^3 - 
    2*ex[3]^3*ex[4]^3 + 6*ex[2]*ex[3]^3*ex[4]^3 + 
    24*ex[2]^2*ex[3]^3*ex[4]^3 + 16*ex[2]^3*ex[3]^3*ex[4]^3 + 
    6*ex[2]*ex[3]^4*ex[4]^3 + 12*ex[2]^2*ex[3]^4*ex[4]^3 + 
    6*ex[2]^3*ex[3]^4*ex[4]^3 + ex[4]^4 - ex[2]^2*ex[4]^4 - 5*ex[3]*ex[4]^4 - 
    10*ex[2]*ex[3]*ex[4]^4 - 6*ex[2]^2*ex[3]*ex[4]^4 - 3*ex[3]^2*ex[4]^4 - 
    10*ex[2]*ex[3]^2*ex[4]^4 - 9*ex[2]^2*ex[3]^2*ex[4]^4 - ex[3]^3*ex[4]^4 - 
    8*ex[2]*ex[3]^3*ex[4]^4 - 7*ex[2]^2*ex[3]^3*ex[4]^4 + ex[4]^5 + 
    2*ex[2]*ex[4]^5 - ex[3]*ex[4]^5 + 2*ex[2]*ex[3]*ex[4]^5 - 
    ex[3]^2*ex[4]^5 + ex[2]*ex[3]^2*ex[4]^5 - ex[2]*ex[3]^3*ex[6] - 
    3*ex[2]^2*ex[3]^3*ex[6] - 4*ex[2]^3*ex[3]^3*ex[6] - 
    3*ex[2]^4*ex[3]^3*ex[6] - ex[2]^5*ex[3]^3*ex[6] + 
    ex[2]*ex[3]^2*ex[4]*ex[6] + 8*ex[2]^2*ex[3]^2*ex[4]*ex[6] + 
    10*ex[2]^3*ex[3]^2*ex[4]*ex[6] + 3*ex[2]^4*ex[3]^2*ex[4]*ex[6] + 
    ex[3]^3*ex[4]*ex[6] + 2*ex[2]*ex[3]^3*ex[4]*ex[6] + 
    3*ex[2]^2*ex[3]^3*ex[4]*ex[6] + 4*ex[2]^3*ex[3]^3*ex[4]*ex[6] + 
    2*ex[2]^4*ex[3]^3*ex[4]*ex[6] + 3*ex[2]*ex[3]^4*ex[4]*ex[6] + 
    9*ex[2]^2*ex[3]^4*ex[4]*ex[6] + 9*ex[2]^3*ex[3]^4*ex[4]*ex[6] + 
    3*ex[2]^4*ex[3]^4*ex[4]*ex[6] + 2*ex[2]*ex[3]^5*ex[4]*ex[6] + 
    6*ex[2]^2*ex[3]^5*ex[4]*ex[6] + 6*ex[2]^3*ex[3]^5*ex[4]*ex[6] + 
    2*ex[2]^4*ex[3]^5*ex[4]*ex[6] - 5*ex[2]*ex[3]*ex[4]^2*ex[6] - 
    8*ex[2]^2*ex[3]*ex[4]^2*ex[6] - 3*ex[2]^3*ex[3]*ex[4]^2*ex[6] - 
    ex[3]^2*ex[4]^2*ex[6] - 15*ex[2]*ex[3]^2*ex[4]^2*ex[6] - 
    18*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] - 4*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] + 
    2*ex[3]^3*ex[4]^2*ex[6] - 7*ex[2]*ex[3]^3*ex[4]^2*ex[6] - 
    20*ex[2]^2*ex[3]^3*ex[4]^2*ex[6] - 11*ex[2]^3*ex[3]^3*ex[4]^2*ex[6] - 
    6*ex[2]*ex[3]^4*ex[4]^2*ex[6] - 12*ex[2]^2*ex[3]^4*ex[4]^2*ex[6] - 
    6*ex[2]^3*ex[3]^4*ex[4]^2*ex[6] + ex[2]*ex[4]^3*ex[6] + 
    ex[2]^2*ex[4]^3*ex[6] + 5*ex[3]*ex[4]^3*ex[6] + 
    9*ex[2]*ex[3]*ex[4]^3*ex[6] + 4*ex[2]^2*ex[3]*ex[4]^3*ex[6] + 
    4*ex[3]^2*ex[4]^3*ex[6] + 9*ex[2]*ex[3]^2*ex[4]^3*ex[6] + 
    5*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] + 2*ex[3]^3*ex[4]^3*ex[6] + 
    10*ex[2]*ex[3]^3*ex[4]^3*ex[6] + 8*ex[2]^2*ex[3]^3*ex[4]^3*ex[6] - 
    ex[4]^4*ex[6] - 2*ex[2]*ex[4]^4*ex[6] + 2*ex[3]*ex[4]^4*ex[6] - 
    ex[2]*ex[3]*ex[4]^4*ex[6] + 2*ex[3]^2*ex[4]^4*ex[6] + 
    ex[2]*ex[3]^2*ex[4]*ex[6]^2 - ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 + 
    ex[2]*ex[3]^3*ex[4]*ex[6]^2 + 2*ex[2]^2*ex[3]^3*ex[4]*ex[6]^2 + 
    ex[2]^3*ex[3]^3*ex[4]*ex[6]^2 + ex[2]*ex[3]*ex[4]^2*ex[6]^2 + 
    ex[2]^2*ex[3]*ex[4]^2*ex[6]^2 - ex[3]^2*ex[4]^2*ex[6]^2 + 
    ex[2]*ex[3]^2*ex[4]^2*ex[6]^2 + 2*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2 - 
    ex[3]^3*ex[4]^2*ex[6]^2 - 2*ex[2]*ex[3]^3*ex[4]^2*ex[6]^2 - 
    ex[2]^2*ex[3]^3*ex[4]^2*ex[6]^2 - ex[3]*ex[4]^3*ex[6]^2 - 
    ex[2]*ex[3]*ex[4]^3*ex[6]^2 - ex[3]^2*ex[4]^3*ex[6]^2 - 
    ex[2]*ex[3]^2*ex[4]^3*ex[6]^2, 
  y[51] -> 2*ex[2]^3*ex[3]^3 + 6*ex[2]^4*ex[3]^3 + 6*ex[2]^5*ex[3]^3 + 
    2*ex[2]^6*ex[3]^3 - 4*ex[2]^2*ex[3]^2*ex[4] - 6*ex[2]^3*ex[3]^2*ex[4] + 
    2*ex[2]^5*ex[3]^2*ex[4] - 4*ex[2]^2*ex[3]^3*ex[4] - 
    12*ex[2]^3*ex[3]^3*ex[4] - 12*ex[2]^4*ex[3]^3*ex[4] - 
    4*ex[2]^5*ex[3]^3*ex[4] + 2*ex[2]*ex[3]*ex[4]^2 - 
    5*ex[2]^3*ex[3]*ex[4]^2 - 3*ex[2]^4*ex[3]*ex[4]^2 + 
    4*ex[2]*ex[3]^2*ex[4]^2 + 4*ex[2]^2*ex[3]^2*ex[4]^2 - 
    4*ex[2]^3*ex[3]^2*ex[4]^2 - 4*ex[2]^4*ex[3]^2*ex[4]^2 + 
    2*ex[2]*ex[3]^3*ex[4]^2 + 6*ex[2]^2*ex[3]^3*ex[4]^2 + 
    6*ex[2]^3*ex[3]^3*ex[4]^2 + 2*ex[2]^4*ex[3]^3*ex[4]^2 + 
    2*ex[2]^2*ex[4]^3 + ex[2]^3*ex[4]^3 + 4*ex[2]*ex[3]*ex[4]^3 + 
    6*ex[2]^2*ex[3]*ex[4]^3 + 2*ex[2]^3*ex[3]*ex[4]^3 + 
    4*ex[2]*ex[3]^2*ex[4]^3 + 8*ex[2]^2*ex[3]^2*ex[4]^3 + 
    4*ex[2]^3*ex[3]^2*ex[4]^3 - 2*ex[4]^4 - 4*ex[3]*ex[4]^4 - 
    4*ex[2]*ex[3]*ex[4]^4 - 2*ex[3]^2*ex[4]^4 - 4*ex[2]*ex[3]^2*ex[4]^4 - 
    2*ex[2]^2*ex[3]^2*ex[4]^4, y[52] -> ex[2]*ex[3] - ex[4] - 
    ex[3]*ex[4]*ex[5], y[53] -> ex[2]^2*ex[3]^2 + ex[2]^3*ex[3]^2 - 
    ex[2]*ex[3]*ex[4] - ex[2]^2*ex[3]*ex[4] - 2*ex[2]*ex[3]^2*ex[4] - 
    2*ex[2]^2*ex[3]^2*ex[4] + ex[4]^2 + 2*ex[3]*ex[4]^2 + 
    2*ex[2]*ex[3]*ex[4]^2 + ex[3]^2*ex[4]^2 + ex[2]*ex[3]^2*ex[4]^2 + 
    ex[2]*ex[3]^2*ex[6] + ex[2]^2*ex[3]^2*ex[6] - ex[3]*ex[4]*ex[6] - 
    ex[2]*ex[3]*ex[4]*ex[6] - ex[3]^2*ex[4]*ex[6] - 
    ex[2]*ex[3]^2*ex[4]*ex[6], y[54] -> -2*ex[2]^4*ex[3]^5*ex[4] - 
    13*ex[2]^5*ex[3]^5*ex[4] - 32*ex[2]^6*ex[3]^5*ex[4] - 
    38*ex[2]^7*ex[3]^5*ex[4] - 22*ex[2]^8*ex[3]^5*ex[4] - 
    5*ex[2]^9*ex[3]^5*ex[4] + 4*ex[2]^4*ex[3]^6*ex[4] + 
    20*ex[2]^5*ex[3]^6*ex[4] + 40*ex[2]^6*ex[3]^6*ex[4] + 
    40*ex[2]^7*ex[3]^6*ex[4] + 20*ex[2]^8*ex[3]^6*ex[4] + 
    4*ex[2]^9*ex[3]^6*ex[4] - 2*ex[2]^2*ex[3]^4*ex[4]^2 - 
    6*ex[2]^3*ex[3]^4*ex[4]^2 + 3*ex[2]^4*ex[3]^4*ex[4]^2 + 
    32*ex[2]^5*ex[3]^4*ex[4]^2 + 48*ex[2]^6*ex[3]^4*ex[4]^2 + 
    30*ex[2]^7*ex[3]^4*ex[4]^2 + 7*ex[2]^8*ex[3]^4*ex[4]^2 - 
    2*ex[2]^3*ex[3]^5*ex[4]^2 - ex[2]^4*ex[3]^5*ex[4]^2 + 
    16*ex[2]^5*ex[3]^5*ex[4]^2 + 34*ex[2]^6*ex[3]^5*ex[4]^2 + 
    26*ex[2]^7*ex[3]^5*ex[4]^2 + 7*ex[2]^8*ex[3]^5*ex[4]^2 - 
    10*ex[2]^3*ex[3]^6*ex[4]^2 - 50*ex[2]^4*ex[3]^6*ex[4]^2 - 
    100*ex[2]^5*ex[3]^6*ex[4]^2 - 100*ex[2]^6*ex[3]^6*ex[4]^2 - 
    50*ex[2]^7*ex[3]^6*ex[4]^2 - 10*ex[2]^8*ex[3]^6*ex[4]^2 + 
    4*ex[2]*ex[3]^3*ex[4]^3 + 18*ex[2]^2*ex[3]^3*ex[4]^3 + 
    36*ex[2]^3*ex[3]^3*ex[4]^3 + 22*ex[2]^4*ex[3]^3*ex[4]^3 - 
    9*ex[2]^5*ex[3]^3*ex[4]^3 - 6*ex[2]^6*ex[3]^3*ex[4]^3 + 
    3*ex[2]^7*ex[3]^3*ex[4]^3 + 4*ex[2]*ex[3]^4*ex[4]^3 + 
    14*ex[2]^2*ex[3]^4*ex[4]^3 + 25*ex[2]^3*ex[3]^4*ex[4]^3 + 
    6*ex[2]^4*ex[3]^4*ex[4]^3 - 52*ex[2]^5*ex[3]^4*ex[4]^3 - 
    68*ex[2]^6*ex[3]^4*ex[4]^3 - 25*ex[2]^7*ex[3]^4*ex[4]^3 + 
    4*ex[2]^2*ex[3]^5*ex[4]^3 + 27*ex[2]^3*ex[3]^5*ex[4]^3 + 
    68*ex[2]^4*ex[3]^5*ex[4]^3 + 82*ex[2]^5*ex[3]^5*ex[4]^3 + 
    48*ex[2]^6*ex[3]^5*ex[4]^3 + 11*ex[2]^7*ex[3]^5*ex[4]^3 + 
    8*ex[2]^2*ex[3]^6*ex[4]^3 + 40*ex[2]^3*ex[3]^6*ex[4]^3 + 
    80*ex[2]^4*ex[3]^6*ex[4]^3 + 80*ex[2]^5*ex[3]^6*ex[4]^3 + 
    40*ex[2]^6*ex[3]^6*ex[4]^3 + 8*ex[2]^7*ex[3]^6*ex[4]^3 - 
    2*ex[3]^2*ex[4]^4 - 14*ex[2]*ex[3]^2*ex[4]^4 - 
    42*ex[2]^2*ex[3]^2*ex[4]^4 - 44*ex[2]^3*ex[3]^2*ex[4]^4 - 
    15*ex[2]^4*ex[3]^2*ex[4]^4 - 6*ex[2]^5*ex[3]^2*ex[4]^4 - 
    5*ex[2]^6*ex[3]^2*ex[4]^4 - 4*ex[3]^3*ex[4]^4 - 
    18*ex[2]*ex[3]^3*ex[4]^4 - 69*ex[2]^2*ex[3]^3*ex[4]^4 - 
    87*ex[2]^3*ex[3]^3*ex[4]^4 - 14*ex[2]^4*ex[3]^3*ex[4]^4 + 
    23*ex[2]^5*ex[3]^3*ex[4]^4 + 5*ex[2]^6*ex[3]^3*ex[4]^4 - 
    2*ex[3]^4*ex[4]^4 - 28*ex[2]^2*ex[3]^4*ex[4]^4 - 
    85*ex[2]^3*ex[3]^4*ex[4]^4 - 57*ex[2]^4*ex[3]^4*ex[4]^4 + 
    17*ex[2]^5*ex[3]^4*ex[4]^4 + 19*ex[2]^6*ex[3]^4*ex[4]^4 + 
    2*ex[2]*ex[3]^5*ex[4]^4 - 15*ex[2]^2*ex[3]^5*ex[4]^4 - 
    80*ex[2]^3*ex[3]^5*ex[4]^4 - 130*ex[2]^4*ex[3]^5*ex[4]^4 - 
    90*ex[2]^5*ex[3]^5*ex[4]^4 - 23*ex[2]^6*ex[3]^5*ex[4]^4 - 
    2*ex[2]*ex[3]^6*ex[4]^4 - 10*ex[2]^2*ex[3]^6*ex[4]^4 - 
    20*ex[2]^3*ex[3]^6*ex[4]^4 - 20*ex[2]^4*ex[3]^6*ex[4]^4 - 
    10*ex[2]^5*ex[3]^6*ex[4]^4 - 2*ex[2]^6*ex[3]^6*ex[4]^4 + 
    4*ex[3]*ex[4]^5 + 16*ex[2]*ex[3]*ex[4]^5 + 24*ex[2]^2*ex[3]*ex[4]^5 + 
    6*ex[2]^3*ex[3]*ex[4]^5 + 6*ex[2]^4*ex[3]*ex[4]^5 + 6*ex[3]^2*ex[4]^5 + 
    38*ex[2]*ex[3]^2*ex[4]^5 + 66*ex[2]^2*ex[3]^2*ex[4]^5 + 
    27*ex[2]^3*ex[3]^2*ex[4]^5 + 2*ex[2]^4*ex[3]^2*ex[4]^5 + 
    9*ex[2]^5*ex[3]^2*ex[4]^5 - 2*ex[3]^3*ex[4]^5 + 
    28*ex[2]*ex[3]^3*ex[4]^5 + 74*ex[2]^2*ex[3]^3*ex[4]^5 + 
    43*ex[2]^3*ex[3]^3*ex[4]^5 - 14*ex[2]^4*ex[3]^3*ex[4]^5 - 
    13*ex[2]^5*ex[3]^3*ex[4]^5 - 6*ex[3]^4*ex[4]^5 + 
    10*ex[2]*ex[3]^4*ex[4]^5 + 68*ex[2]^2*ex[3]^4*ex[4]^5 + 
    84*ex[2]^3*ex[3]^4*ex[4]^5 + 34*ex[2]^4*ex[3]^4*ex[4]^5 + 
    2*ex[2]^5*ex[3]^4*ex[4]^5 - 2*ex[3]^5*ex[4]^5 + 4*ex[2]*ex[3]^5*ex[4]^5 + 
    36*ex[2]^2*ex[3]^5*ex[4]^5 + 64*ex[2]^3*ex[3]^5*ex[4]^5 + 
    46*ex[2]^4*ex[3]^5*ex[4]^5 + 12*ex[2]^5*ex[3]^5*ex[4]^5 - 2*ex[4]^6 - 
    4*ex[2]*ex[4]^6 - 2*ex[2]^2*ex[4]^6 - 4*ex[3]*ex[4]^6 - 
    14*ex[2]*ex[3]*ex[4]^6 - 5*ex[2]^2*ex[3]*ex[4]^6 - 
    7*ex[2]^3*ex[3]*ex[4]^6 - 4*ex[3]^2*ex[4]^6 - 18*ex[2]*ex[3]^2*ex[4]^6 - 
    6*ex[2]^2*ex[3]^2*ex[4]^6 + 3*ex[2]^3*ex[3]^2*ex[4]^6 - 
    5*ex[2]^4*ex[3]^2*ex[4]^6 - 6*ex[3]^3*ex[4]^6 - 
    22*ex[2]*ex[3]^3*ex[4]^6 - 19*ex[2]^2*ex[3]^3*ex[4]^6 + 
    4*ex[2]^3*ex[3]^3*ex[4]^6 + 7*ex[2]^4*ex[3]^3*ex[4]^6 - 
    6*ex[3]^4*ex[4]^6 - 22*ex[2]*ex[3]^4*ex[4]^6 - 
    30*ex[2]^2*ex[3]^4*ex[4]^6 - 18*ex[2]^3*ex[3]^4*ex[4]^6 - 
    4*ex[2]^4*ex[3]^4*ex[4]^6 - 2*ex[3]^5*ex[4]^6 - 8*ex[2]*ex[3]^5*ex[4]^6 - 
    12*ex[2]^2*ex[3]^5*ex[4]^6 - 8*ex[2]^3*ex[3]^5*ex[4]^6 - 
    2*ex[2]^4*ex[3]^5*ex[4]^6 - 2*ex[2]^4*ex[3]^6*ex[6] - 
    10*ex[2]^5*ex[3]^6*ex[6] - 20*ex[2]^6*ex[3]^6*ex[6] - 
    20*ex[2]^7*ex[3]^6*ex[6] - 10*ex[2]^8*ex[3]^6*ex[6] - 
    2*ex[2]^9*ex[3]^6*ex[6] + 6*ex[2]^3*ex[3]^5*ex[4]*ex[6] + 
    23*ex[2]^4*ex[3]^5*ex[4]*ex[6] + 32*ex[2]^5*ex[3]^5*ex[4]*ex[6] + 
    18*ex[2]^6*ex[3]^5*ex[4]*ex[6] + 2*ex[2]^7*ex[3]^5*ex[4]*ex[6] - 
    ex[2]^8*ex[3]^5*ex[4]*ex[6] + 6*ex[2]^3*ex[3]^6*ex[4]*ex[6] + 
    30*ex[2]^4*ex[3]^6*ex[4]*ex[6] + 60*ex[2]^5*ex[3]^6*ex[4]*ex[6] + 
    60*ex[2]^6*ex[3]^6*ex[4]*ex[6] + 30*ex[2]^7*ex[3]^6*ex[4]*ex[6] + 
    6*ex[2]^8*ex[3]^6*ex[4]*ex[6] - 6*ex[2]^2*ex[3]^4*ex[4]^2*ex[6] - 
    22*ex[2]^3*ex[3]^4*ex[4]^2*ex[6] - 23*ex[2]^4*ex[3]^4*ex[4]^2*ex[6] + 
    3*ex[2]^5*ex[3]^4*ex[4]^2*ex[6] + 17*ex[2]^6*ex[3]^4*ex[4]^2*ex[6] + 
    7*ex[2]^7*ex[3]^4*ex[4]^2*ex[6] - 12*ex[2]^2*ex[3]^5*ex[4]^2*ex[6] - 
    54*ex[2]^3*ex[3]^5*ex[4]^2*ex[6] - 96*ex[2]^4*ex[3]^5*ex[4]^2*ex[6] - 
    84*ex[2]^5*ex[3]^5*ex[4]^2*ex[6] - 36*ex[2]^6*ex[3]^5*ex[4]^2*ex[6] - 
    6*ex[2]^7*ex[3]^5*ex[4]^2*ex[6] - 6*ex[2]^2*ex[3]^6*ex[4]^2*ex[6] - 
    30*ex[2]^3*ex[3]^6*ex[4]^2*ex[6] - 60*ex[2]^4*ex[3]^6*ex[4]^2*ex[6] - 
    60*ex[2]^5*ex[3]^6*ex[4]^2*ex[6] - 30*ex[2]^6*ex[3]^6*ex[4]^2*ex[6] - 
    6*ex[2]^7*ex[3]^6*ex[4]^2*ex[6] + 2*ex[2]*ex[3]^3*ex[4]^3*ex[6] + 
    15*ex[2]^2*ex[3]^3*ex[4]^3*ex[6] + 9*ex[2]^3*ex[3]^3*ex[4]^3*ex[6] - 
    20*ex[2]^4*ex[3]^3*ex[4]^3*ex[6] - 17*ex[2]^5*ex[3]^3*ex[4]^3*ex[6] - 
    ex[2]^6*ex[3]^3*ex[4]^3*ex[6] + 6*ex[2]*ex[3]^4*ex[4]^3*ex[6] + 
    46*ex[2]^2*ex[3]^4*ex[4]^3*ex[6] + 89*ex[2]^3*ex[3]^4*ex[4]^3*ex[6] + 
    51*ex[2]^4*ex[3]^4*ex[4]^3*ex[6] - 11*ex[2]^5*ex[3]^4*ex[4]^3*ex[6] - 
    13*ex[2]^6*ex[3]^4*ex[4]^3*ex[6] + 6*ex[2]*ex[3]^5*ex[4]^3*ex[6] + 
    41*ex[2]^2*ex[3]^5*ex[4]^3*ex[6] + 104*ex[2]^3*ex[3]^5*ex[4]^3*ex[6] + 
    126*ex[2]^4*ex[3]^5*ex[4]^3*ex[6] + 74*ex[2]^5*ex[3]^5*ex[4]^3*ex[6] + 
    17*ex[2]^6*ex[3]^5*ex[4]^3*ex[6] + 2*ex[2]*ex[3]^6*ex[4]^3*ex[6] + 
    10*ex[2]^2*ex[3]^6*ex[4]^3*ex[6] + 20*ex[2]^3*ex[3]^6*ex[4]^3*ex[6] + 
    20*ex[2]^4*ex[3]^6*ex[4]^3*ex[6] + 10*ex[2]^5*ex[3]^6*ex[4]^3*ex[6] + 
    2*ex[2]^6*ex[3]^6*ex[4]^3*ex[6] - 6*ex[2]*ex[3]^2*ex[4]^4*ex[6] + 
    14*ex[2]^3*ex[3]^2*ex[4]^4*ex[6] + 5*ex[2]^4*ex[3]^2*ex[4]^4*ex[6] - 
    3*ex[2]^5*ex[3]^2*ex[4]^4*ex[6] - 24*ex[2]*ex[3]^3*ex[4]^4*ex[6] - 
    40*ex[2]^2*ex[3]^3*ex[4]^4*ex[6] + 24*ex[2]^4*ex[3]^3*ex[4]^4*ex[6] + 
    8*ex[2]^5*ex[3]^3*ex[4]^4*ex[6] - 30*ex[2]*ex[3]^4*ex[4]^4*ex[6] - 
    88*ex[2]^2*ex[3]^4*ex[4]^4*ex[6] - 84*ex[2]^3*ex[3]^4*ex[4]^4*ex[6] - 
    24*ex[2]^4*ex[3]^4*ex[4]^4*ex[6] + 2*ex[2]^5*ex[3]^4*ex[4]^4*ex[6] - 
    12*ex[2]*ex[3]^5*ex[4]^4*ex[6] - 48*ex[2]^2*ex[3]^5*ex[4]^4*ex[6] - 
    72*ex[2]^3*ex[3]^5*ex[4]^4*ex[6] - 48*ex[2]^4*ex[3]^5*ex[4]^4*ex[6] - 
    12*ex[2]^5*ex[3]^5*ex[4]^4*ex[6] + 2*ex[2]*ex[3]*ex[4]^5*ex[6] - 
    7*ex[2]^2*ex[3]*ex[4]^5*ex[6] + 3*ex[2]^3*ex[3]*ex[4]^5*ex[6] + 
    2*ex[3]^2*ex[4]^5*ex[6] + 10*ex[2]*ex[3]^2*ex[4]^5*ex[6] - 
    6*ex[2]^2*ex[3]^2*ex[4]^5*ex[6] - 11*ex[2]^3*ex[3]^2*ex[4]^5*ex[6] + 
    3*ex[2]^4*ex[3]^2*ex[4]^5*ex[6] + 6*ex[3]^3*ex[4]^5*ex[6] + 
    22*ex[2]*ex[3]^3*ex[4]^5*ex[6] + 19*ex[2]^2*ex[3]^3*ex[4]^5*ex[6] - 
    4*ex[2]^3*ex[3]^3*ex[4]^5*ex[6] - 7*ex[2]^4*ex[3]^3*ex[4]^5*ex[6] + 
    6*ex[3]^4*ex[4]^5*ex[6] + 22*ex[2]*ex[3]^4*ex[4]^5*ex[6] + 
    30*ex[2]^2*ex[3]^4*ex[4]^5*ex[6] + 18*ex[2]^3*ex[3]^4*ex[4]^5*ex[6] + 
    4*ex[2]^4*ex[3]^4*ex[4]^5*ex[6] + 2*ex[3]^5*ex[4]^5*ex[6] + 
    8*ex[2]*ex[3]^5*ex[4]^5*ex[6] + 12*ex[2]^2*ex[3]^5*ex[4]^5*ex[6] + 
    8*ex[2]^3*ex[3]^5*ex[4]^5*ex[6] + 2*ex[2]^4*ex[3]^5*ex[4]^5*ex[6], 
  y[55] -> ex[2]*ex[3] + ex[2]^2*ex[3] - ex[4] + ex[2]*ex[4] - ex[3]*ex[4] - 
    ex[2]*ex[3]*ex[4], y[56] -> ex[2]^2*ex[3] + 4*ex[2]^3*ex[3] + 
    5*ex[2]^4*ex[3] + 2*ex[2]^5*ex[3] - ex[2]*ex[4] - 4*ex[2]^2*ex[4] - 
    5*ex[2]^3*ex[4] - 2*ex[2]*ex[3]*ex[4] - 7*ex[2]^2*ex[3]*ex[4] - 
    10*ex[2]^3*ex[3]*ex[4] - 5*ex[2]^4*ex[3]*ex[4] + ex[4]^2 + 
    3*ex[2]*ex[4]^2 + 4*ex[2]^2*ex[4]^2 + ex[3]*ex[4]^2 + 
    3*ex[2]*ex[3]*ex[4]^2 + 4*ex[2]^2*ex[3]*ex[4]^2 + 
    2*ex[2]^3*ex[3]*ex[4]^2 + ex[2]^3*ex[3]*ex[6] + ex[2]^4*ex[3]*ex[6] - 
    ex[2]^2*ex[4]*ex[6] + ex[2]^3*ex[4]*ex[6] - ex[2]^2*ex[3]*ex[4]*ex[6] - 
    ex[2]^3*ex[3]*ex[4]*ex[6], y[57] -> 15*ex[2]^2*ex[3]^2 + 
    30*ex[2]^3*ex[3]^2 + 15*ex[2]^4*ex[3]^2 - 30*ex[2]*ex[3]*ex[4] + 
    5*ex[2]^2*ex[3]*ex[4] + 35*ex[2]^3*ex[3]*ex[4] - 30*ex[2]*ex[3]^2*ex[4] - 
    60*ex[2]^2*ex[3]^2*ex[4] - 30*ex[2]^3*ex[3]^2*ex[4] + 15*ex[4]^2 - 
    35*ex[2]*ex[4]^2 + 22*ex[2]^2*ex[4]^2 + 30*ex[3]*ex[4]^2 - 
    5*ex[2]*ex[3]*ex[4]^2 - 35*ex[2]^2*ex[3]*ex[4]^2 + 15*ex[3]^2*ex[4]^2 + 
    30*ex[2]*ex[3]^2*ex[4]^2 + 15*ex[2]^2*ex[3]^2*ex[4]^2, 
  y[58] -> 22 + 19*ex[3], y[59] -> -ex[3] - ex[2]*ex[3] + ex[4], 
  y[60] -> -15*ex[2]^2*ex[3]^2 - 30*ex[2]^3*ex[3]^2 - 15*ex[2]^4*ex[3]^2 + 
    30*ex[2]*ex[3]*ex[4] + 58*ex[2]^2*ex[3]*ex[4] + 28*ex[2]^3*ex[3]*ex[4] + 
    30*ex[2]*ex[3]^2*ex[4] + 158*ex[2]^2*ex[3]^2*ex[4] + 
    128*ex[2]^3*ex[3]^2*ex[4] - 30*ex[2]*ex[4]^2 - 25*ex[2]^2*ex[4]^2 - 
    15*ex[3]*ex[4]^2 - 39*ex[2]*ex[3]*ex[4]^2 - 122*ex[2]^2*ex[3]*ex[4]^2 - 
    15*ex[3]^2*ex[4]^2 - 128*ex[2]*ex[3]^2*ex[4]^2 - 
    113*ex[2]^2*ex[3]^2*ex[4]^2 + 15*ex[4]^3 + 6*ex[2]*ex[4]^3 + 
    15*ex[3]*ex[4]^3 + 113*ex[2]*ex[3]*ex[4]^3 - 98*ex[2]^2*ex[3]^2*ex[6] - 
    98*ex[2]^3*ex[3]^2*ex[6] + 3*ex[2]*ex[3]*ex[4]*ex[6] + 
    101*ex[2]^2*ex[3]*ex[4]*ex[6] + 98*ex[2]*ex[3]^2*ex[4]*ex[6] + 
    98*ex[2]^2*ex[3]^2*ex[4]*ex[6] - 3*ex[2]*ex[4]^2*ex[6] - 
    98*ex[2]*ex[3]*ex[4]^2*ex[6], 
  y[61] -> 61*ex[2]^2*ex[3]^3 + 183*ex[2]^3*ex[3]^3 + 183*ex[2]^4*ex[3]^3 + 
    61*ex[2]^5*ex[3]^3 - 61*ex[2]*ex[3]^2*ex[4] - 326*ex[2]^2*ex[3]^2*ex[4] - 
    469*ex[2]^3*ex[3]^2*ex[4] - 204*ex[2]^4*ex[3]^2*ex[4] - 
    122*ex[2]*ex[3]^3*ex[4] - 366*ex[2]^2*ex[3]^3*ex[4] - 
    366*ex[2]^3*ex[3]^3*ex[4] - 122*ex[2]^4*ex[3]^3*ex[4] + 
    125*ex[2]*ex[3]*ex[4]^2 + 347*ex[2]^2*ex[3]*ex[4]^2 + 
    222*ex[2]^3*ex[3]*ex[4]^2 + 61*ex[3]^2*ex[4]^2 + 
    433*ex[2]*ex[3]^2*ex[4]^2 + 683*ex[2]^2*ex[3]^2*ex[4]^2 + 
    311*ex[2]^3*ex[3]^2*ex[4]^2 + 61*ex[3]^3*ex[4]^2 + 
    183*ex[2]*ex[3]^3*ex[4]^2 + 183*ex[2]^2*ex[3]^3*ex[4]^2 + 
    61*ex[2]^3*ex[3]^3*ex[4]^2 - 61*ex[2]*ex[4]^3 - 79*ex[2]^2*ex[4]^3 - 
    125*ex[3]*ex[4]^3 - 372*ex[2]*ex[3]*ex[4]^3 - 247*ex[2]^2*ex[3]*ex[4]^3 - 
    125*ex[3]^2*ex[4]^3 - 250*ex[2]*ex[3]^2*ex[4]^3 - 
    125*ex[2]^2*ex[3]^2*ex[4]^3 + 61*ex[4]^4 + 61*ex[2]*ex[4]^4 + 
    61*ex[3]*ex[4]^4 + 61*ex[2]*ex[3]*ex[4]^4, 
  y[62] -> 4*ex[2]^2*ex[3]^2 + 8*ex[2]^3*ex[3]^2 + 4*ex[2]^4*ex[3]^2 - 
    8*ex[2]*ex[3]*ex[4] - 7*ex[2]^2*ex[3]*ex[4] + ex[2]^3*ex[3]*ex[4] - 
    8*ex[2]*ex[3]^2*ex[4] - 16*ex[2]^2*ex[3]^2*ex[4] - 
    8*ex[2]^3*ex[3]^2*ex[4] + 4*ex[4]^2 - ex[2]*ex[4]^2 + ex[2]^2*ex[4]^2 + 
    8*ex[3]*ex[4]^2 + 7*ex[2]*ex[3]*ex[4]^2 - ex[2]^2*ex[3]*ex[4]^2 + 
    4*ex[3]^2*ex[4]^2 + 8*ex[2]*ex[3]^2*ex[4]^2 + 4*ex[2]^2*ex[3]^2*ex[4]^2, 
  y[63] -> 27*ex[2]^3*ex[3]^4*ex[4] + 132*ex[2]^4*ex[3]^4*ex[4] + 
    258*ex[2]^5*ex[3]^4*ex[4] + 252*ex[2]^6*ex[3]^4*ex[4] + 
    123*ex[2]^7*ex[3]^4*ex[4] + 24*ex[2]^8*ex[3]^4*ex[4] + 
    61*ex[2]^3*ex[3]^5*ex[4] + 305*ex[2]^4*ex[3]^5*ex[4] + 
    610*ex[2]^5*ex[3]^5*ex[4] + 610*ex[2]^6*ex[3]^5*ex[4] + 
    305*ex[2]^7*ex[3]^5*ex[4] + 61*ex[2]^8*ex[3]^5*ex[4] - 
    30*ex[2]^2*ex[3]^3*ex[4]^2 - 213*ex[2]^3*ex[3]^3*ex[4]^2 - 
    519*ex[2]^4*ex[3]^3*ex[4]^2 - 579*ex[2]^5*ex[3]^3*ex[4]^2 - 
    303*ex[2]^6*ex[3]^3*ex[4]^2 - 60*ex[2]^7*ex[3]^3*ex[4]^2 - 
    94*ex[2]^2*ex[3]^4*ex[4]^2 - 680*ex[2]^3*ex[3]^4*ex[4]^2 - 
    1780*ex[2]^4*ex[3]^4*ex[4]^2 - 2200*ex[2]^5*ex[3]^4*ex[4]^2 - 
    1310*ex[2]^6*ex[3]^4*ex[4]^2 - 304*ex[2]^7*ex[3]^4*ex[4]^2 - 
    122*ex[2]^2*ex[3]^5*ex[4]^2 - 610*ex[2]^3*ex[3]^5*ex[4]^2 - 
    1220*ex[2]^4*ex[3]^5*ex[4]^2 - 1220*ex[2]^5*ex[3]^5*ex[4]^2 - 
    610*ex[2]^6*ex[3]^5*ex[4]^2 - 122*ex[2]^7*ex[3]^5*ex[4]^2 + 
    3*ex[2]*ex[3]^2*ex[4]^3 + 78*ex[2]^2*ex[3]^2*ex[4]^3 + 
    360*ex[2]^3*ex[3]^2*ex[4]^3 + 534*ex[2]^4*ex[3]^2*ex[4]^3 + 
    285*ex[2]^5*ex[3]^2*ex[4]^3 + 36*ex[2]^6*ex[3]^2*ex[4]^3 + 
    12*ex[2]*ex[3]^3*ex[4]^3 + 309*ex[2]^2*ex[3]^3*ex[4]^3 + 
    1386*ex[2]^3*ex[3]^3*ex[4]^3 + 2424*ex[2]^4*ex[3]^3*ex[4]^3 + 
    1866*ex[2]^5*ex[3]^3*ex[4]^3 + 531*ex[2]^6*ex[3]^3*ex[4]^3 + 
    70*ex[2]*ex[3]^4*ex[4]^3 + 722*ex[2]^2*ex[3]^4*ex[4]^3 + 
    2188*ex[2]^3*ex[3]^4*ex[4]^3 + 2932*ex[2]^4*ex[3]^4*ex[4]^3 + 
    1838*ex[2]^5*ex[3]^4*ex[4]^3 + 442*ex[2]^6*ex[3]^4*ex[4]^3 + 
    61*ex[2]*ex[3]^5*ex[4]^3 + 305*ex[2]^2*ex[3]^5*ex[4]^3 + 
    610*ex[2]^3*ex[3]^5*ex[4]^3 + 610*ex[2]^4*ex[3]^5*ex[4]^3 + 
    305*ex[2]^5*ex[3]^5*ex[4]^3 + 61*ex[2]^6*ex[3]^5*ex[4]^3 + 
    3*ex[2]*ex[3]*ex[4]^4 - 63*ex[2]^2*ex[3]*ex[4]^4 - 
    231*ex[2]^3*ex[3]*ex[4]^4 - 153*ex[2]^4*ex[3]*ex[4]^4 + 
    12*ex[2]^5*ex[3]*ex[4]^4 - 3*ex[3]^2*ex[4]^4 + 3*ex[2]*ex[3]^2*ex[4]^4 - 
    288*ex[2]^2*ex[3]^2*ex[4]^4 - 973*ex[2]^3*ex[3]^2*ex[4]^4 - 
    1055*ex[2]^4*ex[3]^2*ex[4]^4 - 376*ex[2]^5*ex[3]^2*ex[4]^4 - 
    6*ex[3]^3*ex[4]^4 - 189*ex[2]*ex[3]^3*ex[4]^4 - 
    1140*ex[2]^2*ex[3]^3*ex[4]^4 - 2346*ex[2]^3*ex[3]^3*ex[4]^4 - 
    1998*ex[2]^4*ex[3]^3*ex[4]^4 - 609*ex[2]^5*ex[3]^3*ex[4]^4 - 
    3*ex[3]^4*ex[4]^4 - 189*ex[2]*ex[3]^4*ex[4]^4 - 
    726*ex[2]^2*ex[3]^4*ex[4]^4 - 1074*ex[2]^3*ex[3]^4*ex[4]^4 - 
    711*ex[2]^4*ex[3]^4*ex[4]^4 - 177*ex[2]^5*ex[3]^4*ex[4]^4 + 
    24*ex[2]^2*ex[4]^5 + 48*ex[2]^3*ex[4]^5 - 12*ex[2]^4*ex[4]^5 - 
    3*ex[3]*ex[4]^5 - 6*ex[2]*ex[3]*ex[4]^5 + 139*ex[2]^2*ex[3]*ex[4]^5 + 
    212*ex[2]^3*ex[3]*ex[4]^5 + 70*ex[2]^4*ex[3]*ex[4]^5 - 
    9*ex[3]^2*ex[4]^5 + 168*ex[2]*ex[3]^2*ex[4]^5 + 
    734*ex[2]^2*ex[3]^2*ex[4]^5 + 928*ex[2]^3*ex[3]^2*ex[4]^5 + 
    371*ex[2]^4*ex[3]^2*ex[4]^5 - 9*ex[3]^3*ex[4]^5 + 
    162*ex[2]*ex[3]^3*ex[4]^5 + 540*ex[2]^2*ex[3]^3*ex[4]^5 + 
    558*ex[2]^3*ex[3]^3*ex[4]^5 + 189*ex[2]^4*ex[3]^3*ex[4]^5 - 
    3*ex[3]^4*ex[4]^5 - 12*ex[2]*ex[3]^4*ex[4]^5 - 
    18*ex[2]^2*ex[3]^4*ex[4]^5 - 12*ex[2]^3*ex[3]^4*ex[4]^5 - 
    3*ex[2]^4*ex[3]^4*ex[4]^5 - 18*ex[2]^2*ex[4]^6 + 18*ex[2]^3*ex[4]^6 - 
    3*ex[3]*ex[4]^6 - 70*ex[2]*ex[3]*ex[4]^6 - 149*ex[2]^2*ex[3]*ex[4]^6 - 
    82*ex[2]^3*ex[3]*ex[4]^6 - 6*ex[3]^2*ex[4]^6 - 79*ex[2]*ex[3]^2*ex[4]^6 - 
    140*ex[2]^2*ex[3]^2*ex[4]^6 - 67*ex[2]^3*ex[3]^2*ex[4]^6 - 
    3*ex[3]^3*ex[4]^6 - 9*ex[2]*ex[3]^3*ex[4]^6 - 9*ex[2]^2*ex[3]^3*ex[4]^6 - 
    3*ex[2]^3*ex[3]^3*ex[4]^6 - 61*ex[2]^3*ex[3]^5*ex[6] - 
    305*ex[2]^4*ex[3]^5*ex[6] - 610*ex[2]^5*ex[3]^5*ex[6] - 
    610*ex[2]^6*ex[3]^5*ex[6] - 305*ex[2]^7*ex[3]^5*ex[6] - 
    61*ex[2]^8*ex[3]^5*ex[6] + 61*ex[2]^2*ex[3]^4*ex[4]*ex[6] + 
    506*ex[2]^3*ex[3]^4*ex[4]*ex[6] + 1414*ex[2]^4*ex[3]^4*ex[4]*ex[6] + 
    1816*ex[2]^5*ex[3]^4*ex[4]*ex[6] + 1109*ex[2]^6*ex[3]^4*ex[4]*ex[6] + 
    262*ex[2]^7*ex[3]^4*ex[4]*ex[6] + 122*ex[2]^2*ex[3]^5*ex[4]*ex[6] + 
    610*ex[2]^3*ex[3]^5*ex[4]*ex[6] + 1220*ex[2]^4*ex[3]^5*ex[4]*ex[6] + 
    1220*ex[2]^5*ex[3]^5*ex[4]*ex[6] + 610*ex[2]^6*ex[3]^5*ex[4]*ex[6] + 
    122*ex[2]^7*ex[3]^5*ex[4]*ex[6] - 198*ex[2]^2*ex[3]^3*ex[4]^2*ex[6] - 
    999*ex[2]^3*ex[3]^3*ex[4]^2*ex[6] - 1809*ex[2]^4*ex[3]^3*ex[4]^2*ex[6] - 
    1413*ex[2]^5*ex[3]^3*ex[4]^2*ex[6] - 405*ex[2]^6*ex[3]^3*ex[4]^2*ex[6] - 
    61*ex[2]*ex[3]^4*ex[4]^2*ex[6] - 686*ex[2]^2*ex[3]^4*ex[4]^2*ex[6] - 
    2134*ex[2]^3*ex[3]^4*ex[4]^2*ex[6] - 2896*ex[2]^4*ex[3]^4*ex[4]^2*ex[6] - 
    1829*ex[2]^5*ex[3]^4*ex[4]^2*ex[6] - 442*ex[2]^6*ex[3]^4*ex[4]^2*ex[6] - 
    61*ex[2]*ex[3]^5*ex[4]^2*ex[6] - 305*ex[2]^2*ex[3]^5*ex[4]^2*ex[6] - 
    610*ex[2]^3*ex[3]^5*ex[4]^2*ex[6] - 610*ex[2]^4*ex[3]^5*ex[4]^2*ex[6] - 
    305*ex[2]^5*ex[3]^5*ex[4]^2*ex[6] - 61*ex[2]^6*ex[3]^5*ex[4]^2*ex[6] - 
    3*ex[2]*ex[3]^2*ex[4]^3*ex[6] + 234*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] + 
    727*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] + 740*ex[2]^4*ex[3]^2*ex[4]^3*ex[6] + 
    250*ex[2]^5*ex[3]^2*ex[4]^3*ex[6] + 174*ex[2]*ex[3]^3*ex[4]^3*ex[6] + 
    1131*ex[2]^2*ex[3]^3*ex[4]^3*ex[6] + 2349*ex[2]^3*ex[3]^3*ex[4]^3*ex[6] + 
    2001*ex[2]^4*ex[3]^3*ex[4]^3*ex[6] + 609*ex[2]^5*ex[3]^3*ex[4]^3*ex[6] + 
    177*ex[2]*ex[3]^4*ex[4]^3*ex[6] + 708*ex[2]^2*ex[3]^4*ex[4]^3*ex[6] + 
    1062*ex[2]^3*ex[3]^4*ex[4]^3*ex[6] + 708*ex[2]^4*ex[3]^4*ex[4]^3*ex[6] + 
    177*ex[2]^5*ex[3]^4*ex[4]^3*ex[6] - 3*ex[2]*ex[3]*ex[4]^4*ex[6] - 
    124*ex[2]^2*ex[3]*ex[4]^4*ex[6] - 149*ex[2]^3*ex[3]*ex[4]^4*ex[6] - 
    28*ex[2]^4*ex[3]*ex[4]^4*ex[6] + 3*ex[3]^2*ex[4]^4*ex[6] - 
    186*ex[2]*ex[3]^2*ex[4]^4*ex[6] - 752*ex[2]^2*ex[3]^2*ex[4]^4*ex[6] - 
    934*ex[2]^3*ex[3]^2*ex[4]^4*ex[6] - 371*ex[2]^4*ex[3]^2*ex[4]^4*ex[6] + 
    6*ex[3]^3*ex[4]^4*ex[6] - 171*ex[2]*ex[3]^3*ex[4]^4*ex[6] - 
    549*ex[2]^2*ex[3]^3*ex[4]^4*ex[6] - 561*ex[2]^3*ex[3]^3*ex[4]^4*ex[6] - 
    189*ex[2]^4*ex[3]^3*ex[4]^4*ex[6] + 3*ex[3]^4*ex[4]^4*ex[6] + 
    12*ex[2]*ex[3]^4*ex[4]^4*ex[6] + 18*ex[2]^2*ex[3]^4*ex[4]^4*ex[6] + 
    12*ex[2]^3*ex[3]^4*ex[4]^4*ex[6] + 3*ex[2]^4*ex[3]^4*ex[4]^4*ex[6] + 
    18*ex[2]^2*ex[4]^5*ex[6] - 18*ex[2]^3*ex[4]^5*ex[6] + 
    3*ex[3]*ex[4]^5*ex[6] + 70*ex[2]*ex[3]*ex[4]^5*ex[6] + 
    149*ex[2]^2*ex[3]*ex[4]^5*ex[6] + 82*ex[2]^3*ex[3]*ex[4]^5*ex[6] + 
    6*ex[3]^2*ex[4]^5*ex[6] + 79*ex[2]*ex[3]^2*ex[4]^5*ex[6] + 
    140*ex[2]^2*ex[3]^2*ex[4]^5*ex[6] + 67*ex[2]^3*ex[3]^2*ex[4]^5*ex[6] + 
    3*ex[3]^3*ex[4]^5*ex[6] + 9*ex[2]*ex[3]^3*ex[4]^5*ex[6] + 
    9*ex[2]^2*ex[3]^3*ex[4]^5*ex[6] + 3*ex[2]^3*ex[3]^3*ex[4]^5*ex[6], 
  y[64] -> 43*ex[2] - 49*ex[4], y[65] -> -3*ex[2]*ex[3] - 3*ex[2]^2*ex[3] + 
    3*ex[4] + 22*ex[2]*ex[4] + 3*ex[3]*ex[4] + 3*ex[2]*ex[3]*ex[4], 
  y[66] -> 22 + 79*ex[3] + 72*ex[3]^2, 
  y[67] -> 3*ex[2]^2*ex[3] + 3*ex[2]^3*ex[3] - 18*ex[2]*ex[4] - 
    97*ex[2]^2*ex[4] - 6*ex[2]*ex[3]*ex[4] - 152*ex[2]^2*ex[3]*ex[4] + 
    3*ex[4]^2 + 6*ex[2]*ex[4]^2 + 3*ex[3]*ex[4]^2 + 89*ex[2]*ex[3]*ex[4]^2 + 
    86*ex[2]^2*ex[3]*ex[6] - 3*ex[2]*ex[4]*ex[6] - 
    86*ex[2]*ex[3]*ex[4]*ex[6], y[68] -> ex[2]*ex[3] + ex[2]^2*ex[3] + 
    2*ex[2]*ex[4] + ex[2]^2*ex[4] - ex[3]*ex[4] + ex[2]^2*ex[3]*ex[4] - 
    ex[4]^2 - ex[3]*ex[4]^2 - ex[2]*ex[3]*ex[4]^2 - ex[2]*ex[3]*ex[6] - 
    ex[2]^2*ex[3]*ex[6] + ex[4]*ex[6] + ex[3]*ex[4]*ex[6] + 
    ex[2]*ex[3]*ex[4]*ex[6], y[69] -> ex[2]^2*ex[3]*ex[4] + 
    ex[2]^3*ex[3]*ex[4] + 2*ex[2]^2*ex[3]^2*ex[4] + 2*ex[2]^3*ex[3]^2*ex[4] + 
    ex[2]^2*ex[4]^2 - 2*ex[2]*ex[3]*ex[4]^2 + 3*ex[2]^2*ex[3]*ex[4]^2 + 
    3*ex[2]^3*ex[3]*ex[4]^2 - 3*ex[2]*ex[3]^2*ex[4]^2 - 
    ex[2]^2*ex[3]^2*ex[4]^2 + 2*ex[2]^3*ex[3]^2*ex[4]^2 - 2*ex[2]*ex[4]^3 + 
    ex[3]*ex[4]^3 - 5*ex[2]*ex[3]*ex[4]^3 - 3*ex[2]^2*ex[3]*ex[4]^3 + 
    ex[3]^2*ex[4]^3 - 2*ex[2]*ex[3]^2*ex[4]^3 - 3*ex[2]^2*ex[3]^2*ex[4]^3 + 
    ex[4]^4 + 2*ex[3]*ex[4]^4 + ex[2]*ex[3]*ex[4]^4 + ex[3]^2*ex[4]^4 + 
    ex[2]*ex[3]^2*ex[4]^4 - ex[2]^2*ex[3]^2*ex[6] - ex[2]^3*ex[3]^2*ex[6] + 
    ex[2]*ex[3]*ex[4]*ex[6] - 2*ex[2]^2*ex[3]*ex[4]*ex[6] - 
    2*ex[2]^3*ex[3]*ex[4]*ex[6] + 2*ex[2]*ex[3]^2*ex[4]*ex[6] - 
    ex[2]^2*ex[3]^2*ex[4]*ex[6] - 3*ex[2]^3*ex[3]^2*ex[4]*ex[6] + 
    2*ex[2]*ex[4]^2*ex[6] - ex[3]*ex[4]^2*ex[6] + 
    7*ex[2]*ex[3]*ex[4]^2*ex[6] + 4*ex[2]^2*ex[3]*ex[4]^2*ex[6] - 
    ex[3]^2*ex[4]^2*ex[6] + 4*ex[2]*ex[3]^2*ex[4]^2*ex[6] + 
    5*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] - 2*ex[4]^3*ex[6] - 
    4*ex[3]*ex[4]^3*ex[6] - 2*ex[2]*ex[3]*ex[4]^3*ex[6] - 
    2*ex[3]^2*ex[4]^3*ex[6] - 2*ex[2]*ex[3]^2*ex[4]^3*ex[6] + 
    ex[2]^2*ex[3]^2*ex[6]^2 + ex[2]^3*ex[3]^2*ex[6]^2 - 
    2*ex[2]*ex[3]*ex[4]*ex[6]^2 - ex[2]^2*ex[3]*ex[4]*ex[6]^2 - 
    2*ex[2]*ex[3]^2*ex[4]*ex[6]^2 - 2*ex[2]^2*ex[3]^2*ex[4]*ex[6]^2 + 
    ex[4]^2*ex[6]^2 + 2*ex[3]*ex[4]^2*ex[6]^2 + ex[2]*ex[3]*ex[4]^2*ex[6]^2 + 
    ex[3]^2*ex[4]^2*ex[6]^2 + ex[2]*ex[3]^2*ex[4]^2*ex[6]^2, 
  y[70] -> -(ex[2]*ex[3]) + 2*ex[2]^3*ex[3] - ex[2]*ex[4] - ex[2]^2*ex[4] + 
    ex[3]*ex[4] + ex[2]*ex[3]*ex[4] - ex[2]^2*ex[3]*ex[4] + 
    ex[2]^2*ex[3]*ex[6], y[71] -> 10*ex[3]^2 + 20*ex[2]*ex[3]^2 + 
    10*ex[2]^2*ex[3]^2 - 23*ex[3]*ex[4] - 23*ex[2]*ex[3]*ex[4] + 10*ex[4]^2, 
  y[72] -> -3*ex[2]*ex[3]^3*ex[4] - 12*ex[2]^2*ex[3]^3*ex[4] - 
    21*ex[2]^3*ex[3]^3*ex[4] - 18*ex[2]^4*ex[3]^3*ex[4] - 
    6*ex[2]^5*ex[3]^3*ex[4] + 10*ex[2]^2*ex[3]^4*ex[4] + 
    30*ex[2]^3*ex[3]^4*ex[4] + 30*ex[2]^4*ex[3]^4*ex[4] + 
    10*ex[2]^5*ex[3]^4*ex[4] + 6*ex[2]*ex[3]^2*ex[4]^2 + 
    33*ex[2]^2*ex[3]^2*ex[4]^2 + 45*ex[2]^3*ex[3]^2*ex[4]^2 + 
    18*ex[2]^4*ex[3]^2*ex[4]^2 + 3*ex[3]^3*ex[4]^2 + 
    6*ex[2]*ex[3]^3*ex[4]^2 - 24*ex[2]^2*ex[3]^3*ex[4]^2 - 
    54*ex[2]^3*ex[3]^3*ex[4]^2 - 27*ex[2]^4*ex[3]^3*ex[4]^2 - 
    10*ex[2]*ex[3]^4*ex[4]^2 - 30*ex[2]^2*ex[3]^4*ex[4]^2 - 
    30*ex[2]^3*ex[3]^4*ex[4]^2 - 10*ex[2]^4*ex[3]^4*ex[4]^2 - 
    12*ex[2]*ex[3]*ex[4]^3 - 30*ex[2]^2*ex[3]*ex[4]^3 - 
    18*ex[2]^3*ex[3]*ex[4]^3 - 6*ex[3]^2*ex[4]^3 - 30*ex[2]*ex[3]^2*ex[4]^3 + 
    24*ex[2]^3*ex[3]^2*ex[4]^3 + 3*ex[3]^3*ex[4]^3 + 
    33*ex[2]*ex[3]^3*ex[4]^3 + 57*ex[2]^2*ex[3]^3*ex[4]^3 + 
    27*ex[2]^3*ex[3]^3*ex[4]^3 + 3*ex[2]*ex[4]^4 + 6*ex[2]^2*ex[4]^4 + 
    12*ex[3]*ex[4]^4 + 18*ex[2]*ex[3]*ex[4]^4 - 4*ex[2]^2*ex[3]*ex[4]^4 + 
    6*ex[3]^2*ex[4]^4 - 30*ex[2]*ex[3]^2*ex[4]^4 - 
    36*ex[2]^2*ex[3]^2*ex[4]^4 + 3*ex[3]^3*ex[4]^4 + 
    6*ex[2]*ex[3]^3*ex[4]^4 + 3*ex[2]^2*ex[3]^3*ex[4]^4 - 3*ex[4]^5 - 
    3*ex[2]*ex[4]^5 + 3*ex[3]*ex[4]^5 + 13*ex[2]*ex[3]*ex[4]^5 + 
    3*ex[3]^2*ex[4]^5 + 3*ex[2]*ex[3]^2*ex[4]^5 - 10*ex[2]^2*ex[3]^4*ex[6] - 
    30*ex[2]^3*ex[3]^4*ex[6] - 30*ex[2]^4*ex[3]^4*ex[6] - 
    10*ex[2]^5*ex[3]^4*ex[6] + 30*ex[2]^2*ex[3]^3*ex[4]*ex[6] + 
    60*ex[2]^3*ex[3]^3*ex[4]*ex[6] + 30*ex[2]^4*ex[3]^3*ex[4]*ex[6] + 
    10*ex[2]*ex[3]^4*ex[4]*ex[6] + 30*ex[2]^2*ex[3]^4*ex[4]*ex[6] + 
    30*ex[2]^3*ex[3]^4*ex[4]*ex[6] + 10*ex[2]^4*ex[3]^4*ex[4]*ex[6] + 
    3*ex[2]*ex[3]^2*ex[4]^2*ex[6] - 30*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] - 
    33*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] - 27*ex[2]*ex[3]^3*ex[4]^2*ex[6] - 
    54*ex[2]^2*ex[3]^3*ex[4]^2*ex[6] - 27*ex[2]^3*ex[3]^3*ex[4]^2*ex[6] + 
    3*ex[2]*ex[3]*ex[4]^3*ex[6] + 13*ex[2]^2*ex[3]*ex[4]^3*ex[6] - 
    3*ex[3]^2*ex[4]^3*ex[6] + 33*ex[2]*ex[3]^2*ex[4]^3*ex[6] + 
    36*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] - 3*ex[3]^3*ex[4]^3*ex[6] - 
    6*ex[2]*ex[3]^3*ex[4]^3*ex[6] - 3*ex[2]^2*ex[3]^3*ex[4]^3*ex[6] - 
    3*ex[3]*ex[4]^4*ex[6] - 13*ex[2]*ex[3]*ex[4]^4*ex[6] - 
    3*ex[3]^2*ex[4]^4*ex[6] - 3*ex[2]*ex[3]^2*ex[4]^4*ex[6], 
  y[73] -> ex[2]^2*ex[3] - ex[2]*ex[4] - 3*ex[2]*ex[3]*ex[4] - 
    ex[2]^2*ex[3]*ex[4] + ex[4]^2 + ex[3]*ex[4]^2 + ex[2]*ex[3]*ex[4]*ex[5] + 
    ex[2]^2*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6] - ex[4]*ex[6] - 
    ex[3]*ex[4]*ex[6], y[74] -> -(ex[2]^2*ex[3]) + ex[2]*ex[4] + 
    2*ex[2]*ex[3]*ex[4] - ex[4]^2 - ex[3]*ex[4]^2 + ex[2]^2*ex[3]*ex[6] + 
    ex[4]*ex[6] + ex[3]*ex[4]*ex[6]}, 
 {f[1] -> (56*y[1]^3*y[2]*y[3]*y[4]*y[5])/27 - (y[1]^3*y[7]*y[8]*y[10])/
     (54*y[3]*y[6]*y[9]) - (y[1]^3*y[2]^2*y[6]*y[11]*y[12])/(54*y[13]) + 
    (y[1]^3*y[2]^2*y[6]*y[12])/(6*y[14]) + (y[1]^3*y[16])/(54*y[6]*y[15]), 
  f[2] -> (y[1]^3*y[2]*y[3]^2*y[4]*y[5]*y[17])/(3*y[18]) + 
    (y[1]^3*y[2]^2*y[3]*y[4]*y[12]*y[19])/(3*y[20]) - 
    (y[1]^3*y[3]*y[4]*y[12]*y[17]^2*y[21]^2*y[22])/(3*y[18]^2*y[23]) - 
    (y[1]^3*y[24])/(3*y[3]*y[6]*y[18]^2) + (y[1]^3*y[2]*y[5]*y[6]^2*y[25])/
     (3*y[3]*y[26]) + (y[1]^3*y[6]*y[27])/(3*y[3]*y[26]), 
  f[4] -> (157*y[1]^3*y[2]*y[3]*y[4]*y[5])/108 - 
    (157*y[1]^3*y[2]*y[3]*y[4]*y[28])/(108*y[6]), 
  f[5] -> -(y[1]^3*y[2]*y[3]*y[4]*y[6]^2*y[12]^2)/(6*y[14]^2) + 
    (y[1]^3*y[2]^2*y[3]*y[4]*y[12]*y[19])/(3*y[20]) - 
    (y[1]^3*y[3]*y[4]*y[12]*y[17]^2*y[21]^2*y[22])/(3*y[18]^2*y[23]) + 
    (y[1]^3*y[2]*y[5]*y[6]^2*y[25])/(3*y[3]*y[26]) + 
    (y[1]^3*y[6]*y[27])/(3*y[3]*y[26]) - (y[1]^3*y[2]*y[3]*y[5]*y[30])/
     (54*y[18]*y[29]^2) + (y[1]^3*y[19]*y[31])/(6*y[3]*y[6]*y[17]*y[32]) - 
    (y[1]^3*y[2]^2*y[6]*y[12]*y[33])/(6*y[13]) + 
    (y[1]^3*y[2]*y[6]*y[12]*y[34])/(6*y[14]) - 
    (y[1]^3*y[35])/(54*y[3]*y[6]*y[17]*y[18]^2*y[29]^2), 
  f[9] -> (y[1]^3*y[2]*y[3]*y[4]*y[6]^2*y[12]^2)/(6*y[14]^2) - 
    (y[1]^3*y[2]*y[3]*y[4]*y[5]*y[6])/(3*y[18]) - 
    (y[1]^3*y[2]^2*y[3]*y[4]*y[12]*y[19])/(3*y[20]) + 
    (y[1]^3*y[3]*y[4]*y[12]*y[17]^2*y[21]^2*y[22])/(3*y[18]^2*y[23]) - 
    (y[1]^3*y[2]*y[6]*y[12]*y[34])/(6*y[14]) + 
    (y[1]^3*y[2]^2*y[6]*y[12]*y[36])/(2*y[13]) + 
    (4*y[1]^3*y[2]^2*y[4]*y[12]*y[36])/(3*y[37]) - 
    (y[1]^3*y[38])/(6*y[3]*y[18]^2) + (y[1]^3*y[2]*y[5]*y[6]*y[39])/
     (3*y[3]*y[26]) - (y[1]^3*y[40])/(3*y[3]*y[26]), 
  f[10] -> (y[1]^3*y[4]*y[17])/3 - (y[1]^3*y[2]*y[4]*y[5]*y[6]*y[41])/
     (3*y[26]) - (y[1]^3*y[4]*y[42])/(3*y[3]*y[26]) + 
    (y[1]^3*y[2]*y[4]*y[5]*y[6]^2*y[43])/(3*y[3]*y[26]^2) - 
    (y[1]^3*y[4]*y[6]*y[44])/(3*y[3]*y[26]^2), 
  f[12] -> (y[1]^3*y[2]*y[3]^2*y[4]*y[5]*y[6]*y[17])/(3*y[18]^2) + 
    (y[1]^3*y[3]^2*y[4]*y[6]^2*y[12]^2*y[17]^2*y[21]^2*y[22]*y[45])/
     (3*y[18]^3*y[23]^2) + (y[1]^3*y[3]*y[4]*y[6]*y[12]*y[17]*y[21]*y[46])/
     (3*y[18]^3*y[23]) + (y[1]^3*y[3]*y[4]*y[17]*y[47])/(3*y[18]^3), 
  f[14] -> (y[1]^3*y[2]*y[4]*y[5]*y[6]*y[41])/(2*y[26]) + 
    (y[1]^3*y[4]*y[42])/(2*y[3]*y[26]) - (y[1]^3*y[2]*y[4]*y[5]*y[6]^2*y[43])/
     (2*y[3]*y[26]^2) + (y[1]^3*y[4]*y[6]*y[44])/(2*y[3]*y[26]^2) + 
    (y[1]^3*y[3]^2*y[4]*y[6]^2*y[12]^2*y[17]^2*y[21]^2*y[22]*y[45])/
     (2*y[18]^3*y[23]^2) + (y[1]^3*y[3]*y[4]*y[6]*y[12]*y[17]*y[21]*y[46])/
     (2*y[18]^3*y[23]) + (y[1]^3*y[2]^2*y[3]*y[6]*y[12]*y[36]*y[48])/
     (2*y[13]) + (y[1]^3*y[2]*y[3]*y[5]*y[6]*y[49])/(2*y[12]*y[18]^2) - 
    (y[1]^3*y[50])/(2*y[12]*y[18]^3), 
  f[18] -> -(y[1]^3*y[2]^2*y[3]*y[4]*y[12]*y[19])/(3*y[20]) - 
    (y[1]^3*y[2]*y[5]*y[6]^2*y[25])/(3*y[3]*y[26]) - 
    (y[1]^3*y[6]*y[27])/(3*y[3]*y[26]) - (y[1]^3*y[2]*y[19]*y[21])/
     (2*y[3]*y[32]) - (y[1]^3*y[2]*y[3]*y[5]*y[51])/(6*y[18]*y[29]^2) + 
    (4*y[1]^3*y[2]*y[19]*y[21])/(3*y[52]) + 
    (y[1]^3*y[3]*y[4]*y[12]*y[17]*y[21]*y[53])/(3*y[18]^2*y[23]) + 
    (y[1]^3*y[54])/(6*y[3]*y[6]*y[17]*y[18]^2*y[29]^2), 
  f[26] -> (y[1]^3*y[2]^3*y[3]*y[5]*y[6])/(2*y[17]*y[21]) - 
    (y[1]^3*y[2]*y[4]*y[5]*y[6]*y[41])/(2*y[26]) - 
    (y[1]^3*y[4]*y[42])/(2*y[3]*y[26]) + (y[1]^3*y[2]*y[4]*y[5]*y[6]^2*y[43])/
     (2*y[3]*y[26]^2) - (y[1]^3*y[4]*y[6]*y[44])/(2*y[3]*y[26]^2) - 
    (y[1]^3*y[2]*y[19]*y[29]*y[55])/(2*y[3]*y[17]^2*y[21]*y[32]) + 
    (y[1]^3*y[56])/(2*y[17]^2*y[21]), 
  f[31] -> (-49*y[1]^3*y[2]*y[3]*y[4]*y[5])/18 - 
    (y[1]^3*y[2]*y[3]*y[4]*y[6]*y[12]*y[17]*y[21])/(3*y[18]*y[23]) - 
    (4*y[1]^3*y[2]*y[19]*y[21])/(3*y[52]) + (y[1]^3*y[19]*y[57])/
     (36*y[3]*y[6]*y[17]*y[32]) + (y[1]^3*y[2]^2*y[6]*y[12]*y[58])/
     (36*y[13]) - (y[1]^3*y[60])/(36*y[6]*y[59]), 
  f[44] -> -(y[1]^3*y[2]^2*y[6]*y[12]*y[36])/(6*y[13]) - 
    (y[1]^3*y[3]^2*y[4]*y[6]^2*y[12]^2*y[17]^2*y[21]^2*y[22]*y[45])/
     (12*y[18]^3*y[23]^2) - (y[1]^3*y[3]*y[4]*y[6]*y[12]*y[17]*y[21]*y[46])/
     (12*y[18]^3*y[23]) + (y[1]^3*y[2]*y[3]*y[5]*y[61])/
     (36*y[17]*y[18]^2*y[21]) + (y[1]^3*y[2]*y[19]*y[62])/
     (6*y[3]*y[17]^2*y[21]*y[32]) - (y[1]^3*y[63])/(36*y[6]*y[17]^2*y[18]^3*
      y[21]), f[50] -> (-4*y[1]^3*y[2]^2*y[4]*y[12]*y[36])/(3*y[37]) - 
    (y[1]^3*y[2]*y[3]*y[5]*y[64])/18 + (y[1]^3*y[7]*y[10]*y[65])/
     (36*y[3]*y[6]*y[9]) + (y[1]^3*y[2]^2*y[6]*y[12]*y[66])/(36*y[13]) - 
    (y[1]^3*y[67])/(36*y[6]) - (y[1]^3*y[2]^2*y[5]*y[6]*y[68])/(3*y[26]) + 
    (y[1]^3*y[2]*y[69])/(3*y[3]*y[26]), 
  f[97] -> (y[1]^3*y[2]^3*y[6]*y[12]*y[19])/(6*y[17]*y[20]) - 
    (y[1]^3*y[2]*y[19]*y[21])/(3*y[3]*y[32]) + 
    (y[1]^3*y[2]*y[4]*y[5]*y[6]*y[41])/(6*y[26]) + 
    (y[1]^3*y[4]*y[42])/(6*y[3]*y[26]) - (y[1]^3*y[2]*y[4]*y[5]*y[6]^2*y[43])/
     (6*y[3]*y[26]^2) + (y[1]^3*y[4]*y[6]*y[44])/(6*y[3]*y[26]^2) + 
    (y[1]^3*y[70])/(6*y[3]*y[17]), 
  f[103] -> (y[1]^3*y[2]*y[4]*y[5]*y[6]*y[41])/(6*y[26]) + 
    (y[1]^3*y[4]*y[42])/(6*y[3]*y[26]) - (y[1]^3*y[2]*y[4]*y[5]*y[6]^2*y[43])/
     (6*y[3]*y[26]^2) + (y[1]^3*y[4]*y[6]*y[44])/(6*y[3]*y[26]^2) + 
    (y[1]^3*y[3]^2*y[4]*y[6]^2*y[12]^2*y[17]^2*y[21]^2*y[22]*y[45])/
     (6*y[18]^3*y[23]^2) + (y[1]^3*y[3]*y[4]*y[6]*y[12]*y[17]*y[21]*y[46])/
     (6*y[18]^3*y[23]) - (y[1]^3*y[2]*y[3]*y[4]*y[5]*y[71])/(18*y[18]^2) - 
    (y[1]^3*y[72])/(18*y[6]*y[59]^3), 
  f[132] -> (16*y[1]^3*y[2]*y[4])/(3*y[6]*y[17]) + 
    (16*y[1]^3*y[2]*y[4]*y[74])/(3*y[6]*y[17]*y[73])}, 
 {{f[1], f[2], f[4], f[5], f[9], f[10], f[12], f[14], f[18], f[26], f[31], 
   f[44], f[50], f[97], f[103], f[132]}, 
  {1, H[1, 1], (314*H[1, 1]^3 - 60*H[1, 2]^3 - 408*H[1, 3]^3 + 
     288*H[1, 3]^2*H[1, 4] + 144*H[1, 3]*H[1, 4]^2 + 300*H[1, 4]^3 - 
     936*H[1, 3]^2*H[1, 5] - 72*H[1, 4]^2*H[1, 5] - 378*H[1, 3]*H[1, 5]^2 - 
     216*H[1, 4]*H[1, 5]^2 - 200*H[1, 5]^3 - 
     6*H[1, 1]^2*(-41 + 51*H[1, 2] - 21*H[1, 3] - 12*H[1, 4] + 44*H[1, 5] - 
       9*H[1, 6]) + 6*H[1, 2]^2*(-16 + 12*H[1, 3] - 18*H[1, 4] + 57*H[1, 5] - 
       9*H[1, 6]) + 144*H[1, 3]^2*H[1, 6] + 288*H[1, 3]*H[1, 4]*H[1, 6] + 
     360*H[1, 4]^2*H[1, 6] + 120*H[1, 5]*H[1, 6] + 
     252*H[1, 3]*H[1, 5]*H[1, 6] + 144*H[1, 4]*H[1, 5]*H[1, 6] - 
     18*H[1, 5]^2*H[1, 6] + 342*H[1, 3]*H[1, 6]^2 - 72*H[1, 4]*H[1, 6]^2 + 
     132*H[1, 5]*H[1, 6]^2 - 162*H[1, 6]^3 + 211*H[2, 1] - 
     51*H[1, 3]*H[2, 1] - 96*H[1, 4]*H[2, 1] + 89*H[1, 5]*H[2, 1] - 
     78*H[1, 6]*H[2, 1] - 72*H[1, 3]*H[2, 2] - 180*H[1, 4]*H[2, 2] - 
     90*H[1, 5]*H[2, 2] + 54*H[1, 6]*H[2, 2] + 492*H[2, 3] + 
     72*H[1, 4]*H[2, 3] - 18*H[1, 5]*H[2, 3] - 18*H[1, 6]*H[2, 3] - 
     72*H[1, 3]*H[2, 4] - 288*H[1, 4]*H[2, 4] - 180*H[1, 5]*H[2, 4] - 
     72*H[1, 3]*H[2, 5] + 72*H[1, 4]*H[2, 5] - 90*H[1, 5]*H[2, 5] + 
     54*H[1, 6]*H[2, 5] + 492*H[2, 6] + 396*H[1, 3]*H[2, 6] - 
     72*H[1, 4]*H[2, 6] + 180*H[1, 5]*H[2, 6] - 36*H[1, 6]*H[2, 6] + 
     288*H[1, 3]*H[2, 18] + 144*H[1, 4]*H[2, 18] + 504*H[1, 5]*H[2, 18] - 
     216*H[1, 6]*H[2, 18] + 648*H[1, 3]*H[2, 19] - 288*H[1, 4]*H[2, 19] + 
     504*H[1, 5]*H[2, 19] - 216*H[1, 6]*H[2, 19] - 
     3*H[1, 2]*(12*H[1, 3]^2 - 36*H[1, 4]^2 - 62*H[1, 5] - 78*H[1, 5]^2 + 
       24*H[1, 4]*(3*H[1, 5] - 5*H[1, 6]) - 62*H[1, 6] - 48*H[1, 3]*H[1, 6] + 
       60*H[1, 5]*H[1, 6] - 18*H[1, 6]^2 - 15*H[2, 1] + 72*H[2, 2] + 
       84*H[2, 4] - 12*H[2, 5] - 120*H[2, 18] + 24*H[2, 19]) + 
     H[1, 1]*(-324*H[1, 3]^2 - 504*H[1, 4]^2 - 144*H[1, 4]*H[1, 5] + 
       174*H[1, 5]^2 - 144*H[1, 4]*H[1, 6] - 216*H[1, 5]*H[1, 6] + 
       246*H[1, 6]^2 - 180*H[1, 2]*(2*H[1, 4] - H[1, 5] + H[1, 6]) - 
       36*H[1, 3]*(8*H[1, 4] - 3*H[1, 5] + 15*H[1, 6]) + 37*H[2, 1] + 
       36*H[2, 2] - 36*H[2, 3] + 72*H[2, 4] + 36*H[2, 5] + 216*H[2, 6] - 
       360*H[2, 18] + 432*H[2, 19]) - 324*H[3, 2] - 720*H[3, 5] - 
     108*H[3, 7] - 72*H[3, 8] + 324*H[3, 9] - 168*H[3, 28] + 96*H[3, 30] - 
     144*H[3, 32] + 72*H[3, 34] - 216*H[3, 35] - 72*H[3, 36] + 360*H[3, 37] + 
     432*H[3, 39] - 72*H[3, 40] - 360*H[3, 43] - 72*H[3, 45] + 72*H[3, 53] + 
     72*H[3, 54] - 72*H[3, 56] - 360*H[3, 66] + 144*H[3, 76] + 72*H[3, 81])/
    314, H[1, 2], H[1, 3], -2*H[1, 2]^2 - H[1, 3]*H[1, 5] - H[1, 4]*H[1, 5] + 
    H[1, 2]*(-H[1, 4] + H[1, 5]) + H[1, 1]*(H[1, 3] - 2*H[1, 4] + H[1, 5] - 
      2*H[1, 6]) + 2*H[1, 4]*H[1, 6] - 2*H[1, 6]^2 + (7*H[2, 1])/12 - 
    H[2, 2] + 3*H[2, 3] + 2*H[2, 6] + 2*H[2, 18] + H[2, 19], 
   H[1, 1]^2/2 + H[1, 2]^2 + H[1, 2]*(H[1, 3] - H[1, 6]) + H[1, 3]*H[1, 6] - 
    (H[1, 5]*H[1, 6])/2 + H[1, 6]^2 + (H[1, 1]*(H[1, 5] + H[1, 6]))/2 - 
    H[2, 1]/4 - H[2, 3] - H[2, 18] - 2*H[2, 19], 
   -H[1, 2]^2 + H[1, 3]^2 - H[1, 6]^2 + H[2, 1]/6 + H[2, 3], H[1, 4], 
   -H[1, 1]^2 + H[1, 2]^2 + H[1, 4]^2 + H[1, 6]^2 - H[2, 1]/3 + H[2, 2] - 
    2*H[2, 3] - 2*H[2, 6], H[1, 5], -H[1, 1]^2 + 2*H[1, 2]^2 + H[1, 5]^2 + 
    H[1, 6]^2 - H[2, 1]/2 - 2*H[2, 3] - 2*H[2, 6], H[1, 6], 
   H[2, 2] - H[2, 3] + H[2, 4] - H[2, 6], H[1, 2]^2 - H[2, 1]/6 + H[2, 2] - 
    H[2, 3] + H[2, 5] - 2*H[2, 6], SQRT2*H[3, 6]}}}


==> anc/bbggH/FiniteRemainder_bbggH_2L_nf1_+++-.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{y[1] -> ex[2], y[2] -> 1 + ex[2], y[3] -> ex[3], y[4] -> ex[4], 
  y[5] -> ex[2]*ex[3] + ex[2]^2*ex[3] - ex[4] - ex[3]*ex[4] - 
    ex[2]*ex[3]*ex[4], y[6] -> ex[2] - ex[4]*ex[5], 
  y[7] -> ex[2] - ex[4] + ex[6], y[8] -> 1 + ex[3], y[9] -> ex[2] - ex[4], 
  y[10] -> ex[2] + ex[2]*ex[3] - ex[4] + ex[2]*ex[4] - ex[3]*ex[4] - 
    ex[2]*ex[3]*ex[4] + ex[2]*ex[3]*ex[4]*ex[5] - ex[2]*ex[6], 
  y[11] -> 1 + 111*ex[3], y[12] -> -ex[4] - ex[3]*ex[4] - 
    2*ex[2]*ex[3]*ex[4] + ex[2]*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6], 
  y[13] -> -ex[4] - 2*ex[2]*ex[3]*ex[4] + ex[3]*ex[4]^2 + 
    ex[2]*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6] - ex[3]*ex[4]*ex[6], 
  y[14] -> ex[2]*ex[3] - ex[4] - ex[3]*ex[4], 
  y[15] -> -2*ex[2]*ex[3]*ex[4] + ex[4]^2 + ex[3]*ex[4]^2 + 
    ex[2]*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6] - ex[4]*ex[6] - 
    ex[3]*ex[4]*ex[6], y[16] -> 111*ex[2] + 111*ex[2]*ex[3] + 
    110*ex[2]^2*ex[3] - 111*ex[4] - 110*ex[2]*ex[4] - 111*ex[3]*ex[4] - 
    109*ex[2]*ex[3]*ex[4] - ex[4]^2 - ex[3]*ex[4]^2 - ex[2]*ex[6] - 
    ex[2]*ex[3]*ex[6] + ex[4]*ex[6] + ex[3]*ex[4]*ex[6], 
  y[17] -> ex[2]*ex[3] - ex[4] - ex[3]*ex[4] - ex[2]*ex[3]*ex[4] + 
    ex[2]*ex[3]*ex[4]*ex[5], y[18] -> -(ex[2]^2*ex[3]) - 110*ex[2]*ex[4] + 
    2*ex[2]*ex[3]*ex[4] - ex[4]^2 - ex[3]*ex[4]^2 + ex[2]^2*ex[3]*ex[6] - 
    ex[2]*ex[3]*ex[4]*ex[6], y[19] -> ex[3] + ex[2]*ex[3] - ex[4], 
  y[20] -> 1 + ex[4], y[21] -> ex[2]^2*ex[3]^2 + 2*ex[2]^3*ex[3]^2 + 
    ex[2]^4*ex[3]^2 - 2*ex[2]*ex[3]*ex[4] - 4*ex[2]^2*ex[3]*ex[4] - 
    2*ex[2]^3*ex[3]*ex[4] - 2*ex[2]*ex[3]^2*ex[4] - 3*ex[2]^2*ex[3]^2*ex[4] + 
    ex[2]^4*ex[3]^2*ex[4] + ex[4]^2 + ex[2]*ex[4]^2 + ex[2]^2*ex[4]^2 + 
    2*ex[3]*ex[4]^2 + 2*ex[2]*ex[3]*ex[4]^2 - 2*ex[2]^2*ex[3]*ex[4]^2 - 
    2*ex[2]^3*ex[3]*ex[4]^2 + ex[3]^2*ex[4]^2 + ex[2]*ex[3]^2*ex[4]^2 - 
    ex[2]^2*ex[3]^2*ex[4]^2 - ex[2]^3*ex[3]^2*ex[4]^2 + ex[2]*ex[4]^3 + 
    ex[2]^2*ex[4]^3 + ex[2]*ex[3]*ex[4]^3 + ex[2]^2*ex[3]*ex[4]^3, 
  y[22] -> -(ex[2]*ex[3]) + ex[4] + ex[3]*ex[4], 
  y[23] -> -(ex[2]*ex[3]) - ex[2]^2*ex[3] + ex[4] + ex[3]*ex[4] + 
    ex[2]*ex[3]*ex[4], y[24] -> -(ex[2]*ex[3]) + ex[4] + ex[3]*ex[4] + 
    ex[2]*ex[3]*ex[6], y[25] -> -1 - ex[2]*ex[3] + ex[3]*ex[4] - ex[3]*ex[6], 
  y[26] -> ex[2]*ex[3] - ex[4] - ex[3]*ex[4] + ex[6] + ex[3]*ex[6], 
  y[27] -> ex[6], y[28] -> -(ex[2]*ex[3]*ex[4]) - ex[2]*ex[3]*ex[4]^2 + 
    ex[2]*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[4]^2*ex[5] + ex[2]*ex[3]*ex[6] - 
    ex[4]*ex[6] - ex[3]*ex[4]*ex[6], 
  y[29] -> -(ex[2]*ex[4]) - 2*ex[2]*ex[3]*ex[4] - 2*ex[2]^2*ex[3]*ex[4] + 
    ex[4]^2 + ex[3]*ex[4]^2 + ex[2]*ex[3]*ex[4]^2 + ex[2]*ex[3]*ex[4]*ex[5] + 
    ex[2]^2*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6] + ex[2]^2*ex[3]*ex[6] - 
    ex[4]*ex[6] - ex[3]*ex[4]*ex[6] - ex[2]*ex[3]*ex[4]*ex[6], 
  y[30] -> ex[2]*ex[3] - ex[4] - ex[3]*ex[4] + ex[3]*ex[6], 
  y[31] -> -(ex[2]*ex[3]*ex[4]) - 2*ex[2]*ex[3]^2*ex[4] - 
    2*ex[2]^2*ex[3]^2*ex[4] + ex[4]^2 + 2*ex[3]*ex[4]^2 + 
    2*ex[2]*ex[3]*ex[4]^2 + ex[3]^2*ex[4]^2 + ex[2]*ex[3]^2*ex[4]^2 + 
    ex[2]*ex[3]^2*ex[4]*ex[5] + ex[2]^2*ex[3]^2*ex[4]*ex[5] - 
    ex[2]*ex[3]*ex[4]^2*ex[5] + ex[2]*ex[3]^2*ex[6] + ex[2]^2*ex[3]^2*ex[6] - 
    ex[3]*ex[4]*ex[6] - ex[2]*ex[3]*ex[4]*ex[6] - ex[3]^2*ex[4]*ex[6] - 
    ex[2]*ex[3]^2*ex[4]*ex[6], y[32] -> ex[5], 
  y[33] -> ex[2]^2*ex[3] - ex[2]*ex[3]*ex[4] + ex[2]^2*ex[3]*ex[4] - 
    ex[4]^2 - ex[2]*ex[3]*ex[4]^2 - ex[2]^2*ex[3]*ex[6] + ex[4]*ex[6] + 
    ex[2]*ex[3]*ex[4]*ex[6], y[34] -> -(ex[2]^2*ex[4]) - 
    2*ex[2]^2*ex[3]*ex[4] + 2*ex[2]*ex[4]^2 - ex[2]^2*ex[4]^2 + 
    3*ex[2]*ex[3]*ex[4]^2 + 2*ex[2]^2*ex[3]*ex[4]^2 - ex[4]^3 - 
    ex[3]*ex[4]^3 - ex[2]*ex[3]*ex[4]^3 + ex[2]^2*ex[3]*ex[4]*ex[5] - 
    ex[2]*ex[3]*ex[4]^2*ex[5] - 3*ex[2]^2*ex[3]*ex[4]^2*ex[5] + 
    ex[2]*ex[4]^3*ex[5] + ex[2]*ex[3]*ex[4]^3*ex[5] + 
    ex[2]^2*ex[3]*ex[4]^2*ex[5]^2 + ex[2]^2*ex[3]*ex[6] - ex[2]*ex[4]*ex[6] + 
    ex[2]^2*ex[4]*ex[6] - 2*ex[2]*ex[3]*ex[4]*ex[6] - 
    ex[2]^2*ex[3]*ex[4]*ex[6] + ex[4]^2*ex[6] + ex[3]*ex[4]^2*ex[6] + 
    ex[2]*ex[3]*ex[4]^2*ex[6] + ex[2]^2*ex[3]*ex[4]*ex[5]*ex[6] - 
    ex[2]*ex[4]^2*ex[5]*ex[6] - ex[2]*ex[3]*ex[4]^2*ex[5]*ex[6], 
  y[35] -> -(ex[2]^2*ex[4]) + 2*ex[2]^3*ex[3]*ex[4] + 2*ex[2]*ex[4]^2 - 
    ex[2]^2*ex[4]^2 - 3*ex[2]^2*ex[3]*ex[4]^2 + 2*ex[2]^3*ex[3]*ex[4]^2 - 
    ex[4]^3 + ex[2]*ex[3]*ex[4]^3 - 3*ex[2]^2*ex[3]*ex[4]^3 + 
    ex[2]*ex[3]*ex[4]^4 - ex[2]^3*ex[3]*ex[6] - ex[2]*ex[4]*ex[6] + 
    ex[2]^2*ex[4]*ex[6] + 2*ex[2]^2*ex[3]*ex[4]*ex[6] - 
    3*ex[2]^3*ex[3]*ex[4]*ex[6] + ex[4]^2*ex[6] - ex[2]*ex[3]*ex[4]^2*ex[6] + 
    5*ex[2]^2*ex[3]*ex[4]^2*ex[6] - 2*ex[2]*ex[3]*ex[4]^3*ex[6] + 
    ex[2]^3*ex[3]*ex[6]^2 - 2*ex[2]^2*ex[3]*ex[4]*ex[6]^2 + 
    ex[2]*ex[3]*ex[4]^2*ex[6]^2, y[36] -> 2*ex[2]*ex[3] + 2*ex[2]^2*ex[3] - 
    2*ex[4] - ex[2]*ex[4] - 2*ex[3]*ex[4] - 2*ex[2]*ex[3]*ex[4], 
  y[37] -> 3*ex[2]*ex[3] + 3*ex[2]^2*ex[3] - 3*ex[4] - ex[2]*ex[4] - 
    3*ex[3]*ex[4] - 3*ex[2]*ex[3]*ex[4], 
  y[38] -> 2*ex[2]^4*ex[3]^4 + 4*ex[2]^5*ex[3]^4 + 2*ex[2]^6*ex[3]^4 - 
    2*ex[2]^3*ex[3]^2*ex[4] - 4*ex[2]^4*ex[3]^2*ex[4] - 
    2*ex[2]^5*ex[3]^2*ex[4] - 8*ex[2]^3*ex[3]^3*ex[4] - 
    12*ex[2]^4*ex[3]^3*ex[4] - 4*ex[2]^5*ex[3]^3*ex[4] - 
    8*ex[2]^3*ex[3]^4*ex[4] - 16*ex[2]^4*ex[3]^4*ex[4] - 
    8*ex[2]^5*ex[3]^4*ex[4] + ex[2]^2*ex[3]*ex[4]^2 + ex[2]^3*ex[3]*ex[4]^2 + 
    13*ex[2]^2*ex[3]^2*ex[4]^2 + 14*ex[2]^3*ex[3]^2*ex[4]^2 + 
    3*ex[2]^4*ex[3]^2*ex[4]^2 + 24*ex[2]^2*ex[3]^3*ex[4]^2 + 
    36*ex[2]^3*ex[3]^3*ex[4]^2 + 12*ex[2]^4*ex[3]^3*ex[4]^2 + 
    12*ex[2]^2*ex[3]^4*ex[4]^2 + 24*ex[2]^3*ex[3]^4*ex[4]^2 + 
    12*ex[2]^4*ex[3]^4*ex[4]^2 + ex[2]*ex[4]^3 + ex[2]^2*ex[4]^3 - 
    6*ex[2]*ex[3]*ex[4]^3 - ex[2]^2*ex[3]*ex[4]^3 + ex[2]^3*ex[3]*ex[4]^3 - 
    23*ex[2]*ex[3]^2*ex[4]^3 - 22*ex[2]^2*ex[3]^2*ex[4]^3 - 
    3*ex[2]^3*ex[3]^2*ex[4]^3 - 24*ex[2]*ex[3]^3*ex[4]^3 - 
    36*ex[2]^2*ex[3]^3*ex[4]^3 - 12*ex[2]^3*ex[3]^3*ex[4]^3 - 
    8*ex[2]*ex[3]^4*ex[4]^3 - 16*ex[2]^2*ex[3]^4*ex[4]^3 - 
    8*ex[2]^3*ex[3]^4*ex[4]^3 + 2*ex[4]^4 + 8*ex[3]*ex[4]^4 + 
    4*ex[2]*ex[3]*ex[4]^4 + 12*ex[3]^2*ex[4]^4 + 12*ex[2]*ex[3]^2*ex[4]^4 + 
    2*ex[2]^2*ex[3]^2*ex[4]^4 + 8*ex[3]^3*ex[4]^4 + 
    12*ex[2]*ex[3]^3*ex[4]^4 + 4*ex[2]^2*ex[3]^3*ex[4]^4 + 
    2*ex[3]^4*ex[4]^4 + 4*ex[2]*ex[3]^4*ex[4]^4 + 2*ex[2]^2*ex[3]^4*ex[4]^4, 
  y[39] -> 1 + ex[4] - ex[6], y[40] -> 1 + ex[2]*ex[3] - ex[3]*ex[4] + 
    ex[3]*ex[6], y[41] -> ex[2]^2*ex[3] - ex[4] - 2*ex[2]*ex[3]*ex[4] + 
    ex[3]*ex[4]^2 + ex[2]*ex[3]*ex[6] - ex[3]*ex[4]*ex[6], 
  y[42] -> ex[2]*ex[3] - ex[4] + ex[2]*ex[4] - ex[3]*ex[4], 
  y[43] -> -ex[2] + ex[4]*ex[5], y[44] -> 2*ex[2]^3*ex[3]^2 - 
    3*ex[2]*ex[3]*ex[4] - ex[2]^2*ex[3]*ex[4] - 6*ex[2]^2*ex[3]^2*ex[4] + 
    ex[4]^2 + 3*ex[3]*ex[4]^2 + ex[2]*ex[3]*ex[4]^2 + 
    6*ex[2]*ex[3]^2*ex[4]^2 - 2*ex[3]^2*ex[4]^3 + 2*ex[2]^2*ex[3]^2*ex[6] - 
    4*ex[2]*ex[3]^2*ex[4]*ex[6] + 2*ex[3]^2*ex[4]^2*ex[6], 
  y[45] -> ex[2]^2*ex[3] + 2*ex[2]^3*ex[3]^2 - 2*ex[4] - 
    5*ex[2]*ex[3]*ex[4] - ex[2]^2*ex[3]*ex[4] - 6*ex[2]^2*ex[3]^2*ex[4] + 
    4*ex[3]*ex[4]^2 + ex[2]*ex[3]*ex[4]^2 + 6*ex[2]*ex[3]^2*ex[4]^2 - 
    2*ex[3]^2*ex[4]^3 + ex[2]*ex[3]*ex[6] + ex[2]^2*ex[3]*ex[6] + 
    4*ex[2]^2*ex[3]^2*ex[6] - 4*ex[3]*ex[4]*ex[6] - 
    2*ex[2]*ex[3]*ex[4]*ex[6] - 8*ex[2]*ex[3]^2*ex[4]*ex[6] + 
    4*ex[3]^2*ex[4]^2*ex[6] + ex[2]*ex[3]*ex[6]^2 + 2*ex[2]*ex[3]^2*ex[6]^2 - 
    2*ex[3]^2*ex[4]*ex[6]^2, y[46] -> ex[2]^2*ex[3]^2 - 3*ex[2]*ex[3]*ex[4] - 
    2*ex[2]*ex[3]^2*ex[4] + 3*ex[4]^2 + 3*ex[3]*ex[4]^2 + ex[3]^2*ex[4]^2, 
  y[47] -> 2*ex[2]^2*ex[3]^2 - 3*ex[2]*ex[3]*ex[4] - 4*ex[2]*ex[3]^2*ex[4] + 
    3*ex[4]^2 + 3*ex[3]*ex[4]^2 + 2*ex[3]^2*ex[4]^2, 
  y[48] -> 2*ex[2]^2*ex[3]^2 + ex[2]^2*ex[3]^3 + 2*ex[2]^2*ex[3]^4 - 
    3*ex[2]*ex[3]*ex[4] - 7*ex[2]*ex[3]^2*ex[4] - 8*ex[2]*ex[3]^3*ex[4] - 
    4*ex[2]*ex[3]^4*ex[4] + 3*ex[4]^2 + 9*ex[3]*ex[4]^2 + 
    11*ex[3]^2*ex[4]^2 + 7*ex[3]^3*ex[4]^2 + 2*ex[3]^4*ex[4]^2, 
  y[49] -> 3*ex[2]^2*ex[3]^2 + 3*ex[2]^3*ex[3]^2 + 2*ex[2]^4*ex[3]^2 - 
    6*ex[2]*ex[3]*ex[4] - 3*ex[2]^2*ex[3]*ex[4] - 3*ex[2]^3*ex[3]*ex[4] - 
    6*ex[2]*ex[3]^2*ex[4] - 6*ex[2]^2*ex[3]^2*ex[4] - 
    4*ex[2]^3*ex[3]^2*ex[4] + 3*ex[4]^2 + 3*ex[2]^2*ex[4]^2 + 
    6*ex[3]*ex[4]^2 + 3*ex[2]*ex[3]*ex[4]^2 + 3*ex[2]^2*ex[3]*ex[4]^2 + 
    3*ex[3]^2*ex[4]^2 + 3*ex[2]*ex[3]^2*ex[4]^2 + 2*ex[2]^2*ex[3]^2*ex[4]^2, 
  y[50] -> 39*ex[2] + 74*ex[2]*ex[3] - 33*ex[4] - 74*ex[3]*ex[4] + 
    6*ex[2]*ex[3]*ex[4] - 6*ex[3]*ex[4]^2 - 6*ex[2]*ex[3]*ex[6] + 
    6*ex[3]*ex[4]*ex[6], y[51] -> -ex[2] - ex[2]*ex[3] + ex[4] - 
    ex[2]*ex[4] + ex[3]*ex[4] + ex[2]*ex[6] + ex[2]*ex[3]*ex[6], 
  y[52] -> 119*ex[2]^2 + 199*ex[2]^2*ex[3] + 80*ex[2]^2*ex[3]^2 - 
    226*ex[2]*ex[4] + 119*ex[2]^2*ex[4] - 380*ex[2]*ex[3]*ex[4] + 
    86*ex[2]^2*ex[3]*ex[4] - 154*ex[2]*ex[3]^2*ex[4] + 
    6*ex[2]^2*ex[3]^2*ex[4] + 107*ex[4]^2 - 107*ex[2]*ex[4]^2 + 
    181*ex[3]*ex[4]^2 - 80*ex[2]*ex[3]*ex[4]^2 + 74*ex[3]^2*ex[4]^2 - 
    6*ex[2]*ex[3]^2*ex[4]^2 - 119*ex[2]^2*ex[6] - 199*ex[2]^2*ex[3]*ex[6] - 
    80*ex[2]^2*ex[3]^2*ex[6] + 107*ex[2]*ex[4]*ex[6] + 
    187*ex[2]*ex[3]*ex[4]*ex[6] + 80*ex[2]*ex[3]^2*ex[4]*ex[6], 
  y[53] -> ex[2]^3*ex[3]^3 - 2*ex[2]^2*ex[3]*ex[4] - 
    3*ex[2]^2*ex[3]^2*ex[4] - 3*ex[2]^2*ex[3]^3*ex[4] + ex[2]*ex[4]^2 + 
    3*ex[2]*ex[3]*ex[4]^2 + 5*ex[2]*ex[3]^2*ex[4]^2 + 
    3*ex[2]*ex[3]^3*ex[4]^2 - ex[3]*ex[4]^3 - 2*ex[3]^2*ex[4]^3 - 
    ex[3]^3*ex[4]^3 + ex[2]^2*ex[3]*ex[6] + 2*ex[2]^2*ex[3]^2*ex[6] + 
    ex[2]^2*ex[3]^3*ex[6] - ex[2]*ex[4]*ex[6] - 3*ex[2]*ex[3]*ex[4]*ex[6] - 
    4*ex[2]*ex[3]^2*ex[4]*ex[6] - 2*ex[2]*ex[3]^3*ex[4]*ex[6] + 
    ex[3]*ex[4]^2*ex[6] + 2*ex[3]^2*ex[4]^2*ex[6] + ex[3]^3*ex[4]^2*ex[6], 
  y[54] -> ex[2]^4*ex[3]^3 - 2*ex[2]^3*ex[3]^2*ex[4] + 
    ex[2]^4*ex[3]^2*ex[4] - 4*ex[2]^3*ex[3]^3*ex[4] + ex[2]^2*ex[3]*ex[4]^2 - 
    2*ex[2]^3*ex[3]*ex[4]^2 + 6*ex[2]^2*ex[3]^2*ex[4]^2 - 
    3*ex[2]^3*ex[3]^2*ex[4]^2 + 6*ex[2]^2*ex[3]^3*ex[4]^2 + ex[2]^2*ex[4]^3 - 
    2*ex[2]*ex[3]*ex[4]^3 + 5*ex[2]^2*ex[3]*ex[4]^3 + ex[2]^3*ex[3]*ex[4]^3 - 
    6*ex[2]*ex[3]^2*ex[4]^3 + 3*ex[2]^2*ex[3]^2*ex[4]^3 - 
    4*ex[2]*ex[3]^3*ex[4]^3 - 2*ex[2]*ex[4]^4 + ex[3]*ex[4]^4 - 
    3*ex[2]*ex[3]*ex[4]^4 - ex[2]^2*ex[3]*ex[4]^4 + 2*ex[3]^2*ex[4]^4 - 
    ex[2]*ex[3]^2*ex[4]^4 + ex[3]^3*ex[4]^4 - ex[2]^4*ex[3]^3*ex[6] + 
    ex[2]^3*ex[3]^2*ex[4]*ex[6] - ex[2]^4*ex[3]^2*ex[4]*ex[6] + 
    3*ex[2]^3*ex[3]^3*ex[4]*ex[6] + ex[2]^3*ex[3]*ex[4]^2*ex[6] - 
    2*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 2*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] - 
    3*ex[2]^2*ex[3]^3*ex[4]^2*ex[6] - ex[2]^2*ex[3]*ex[4]^3*ex[6] + 
    ex[2]*ex[3]^2*ex[4]^3*ex[6] - ex[2]^2*ex[3]^2*ex[4]^3*ex[6] + 
    ex[2]*ex[3]^3*ex[4]^3*ex[6], y[55] -> ex[2]^4*ex[3]^2 + ex[2]^4*ex[3]^3 - 
    2*ex[2]^3*ex[3]^2*ex[4] + 3*ex[2]^4*ex[3]^2*ex[4] - 
    2*ex[2]^3*ex[3]^3*ex[4] + 2*ex[2]^4*ex[3]^3*ex[4] - 
    ex[2]^2*ex[3]*ex[4]^2 + ex[2]^3*ex[3]*ex[4]^2 - 
    5*ex[2]^3*ex[3]^2*ex[4]^2 + 2*ex[2]^4*ex[3]^2*ex[4]^2 + 
    ex[2]^2*ex[3]^3*ex[4]^2 - 4*ex[2]^3*ex[3]^3*ex[4]^2 + 
    ex[2]^4*ex[3]^3*ex[4]^2 - ex[2]*ex[4]^3 - 3*ex[2]^2*ex[3]*ex[4]^3 + 
    ex[2]^3*ex[3]*ex[4]^3 + ex[2]*ex[3]^2*ex[4]^3 + ex[2]^2*ex[3]^2*ex[4]^3 - 
    3*ex[2]^3*ex[3]^2*ex[4]^3 + 2*ex[2]^2*ex[3]^3*ex[4]^3 - 
    2*ex[2]^3*ex[3]^3*ex[4]^3 + ex[4]^4 - ex[2]*ex[4]^4 + ex[3]*ex[4]^4 + 
    ex[2]*ex[3]*ex[4]^4 - ex[2]^2*ex[3]*ex[4]^4 + ex[2]*ex[3]^2*ex[4]^4 + 
    ex[2]^2*ex[3]^2*ex[4]^4 + ex[2]^2*ex[3]^3*ex[4]^4 - 
    2*ex[2]^4*ex[3]^2*ex[6] - 2*ex[2]^4*ex[3]^3*ex[6] - 
    ex[2]^3*ex[3]*ex[4]*ex[6] + 3*ex[2]^3*ex[3]^2*ex[4]*ex[6] - 
    3*ex[2]^4*ex[3]^2*ex[4]*ex[6] + 4*ex[2]^3*ex[3]^3*ex[4]*ex[6] - 
    2*ex[2]^4*ex[3]^3*ex[4]*ex[6] + ex[2]*ex[4]^2*ex[6] + 
    ex[2]*ex[3]*ex[4]^2*ex[6] + 3*ex[2]^2*ex[3]*ex[4]^2*ex[6] - 
    2*ex[2]^3*ex[3]*ex[4]^2*ex[6] + 4*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] - 
    2*ex[2]^2*ex[3]^3*ex[4]^2*ex[6] + 4*ex[2]^3*ex[3]^3*ex[4]^2*ex[6] - 
    ex[4]^3*ex[6] + 2*ex[2]*ex[4]^3*ex[6] - ex[3]*ex[4]^3*ex[6] + 
    2*ex[2]^2*ex[3]*ex[4]^3*ex[6] - ex[2]*ex[3]^2*ex[4]^3*ex[6] - 
    ex[2]^2*ex[3]^2*ex[4]^3*ex[6] - 2*ex[2]^2*ex[3]^3*ex[4]^3*ex[6] + 
    ex[2]^4*ex[3]^2*ex[6]^2 + ex[2]^4*ex[3]^3*ex[6]^2 + 
    ex[2]^3*ex[3]*ex[4]*ex[6]^2 - ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 - 
    2*ex[2]^3*ex[3]^3*ex[4]*ex[6]^2 - ex[2]*ex[4]^2*ex[6]^2 - 
    ex[2]*ex[3]*ex[4]^2*ex[6]^2 - ex[2]^2*ex[3]*ex[4]^2*ex[6]^2 + 
    ex[2]^2*ex[3]^3*ex[4]^2*ex[6]^2, 
  y[56] -> ex[2]^5*ex[3]*ex[4] + 3*ex[2]^5*ex[3]^2*ex[4] + 
    2*ex[2]^5*ex[3]^3*ex[4] - ex[2]^3*ex[4]^2 - ex[2]^3*ex[3]*ex[4]^2 - 
    4*ex[2]^4*ex[3]*ex[4]^2 + 2*ex[2]^5*ex[3]*ex[4]^2 - 
    8*ex[2]^4*ex[3]^2*ex[4]^2 + 8*ex[2]^5*ex[3]^2*ex[4]^2 - 
    5*ex[2]^4*ex[3]^3*ex[4]^2 + 4*ex[2]^5*ex[3]^3*ex[4]^2 + 
    3*ex[2]^2*ex[4]^3 - 2*ex[2]^3*ex[4]^3 + 3*ex[2]^2*ex[3]*ex[4]^3 + 
    2*ex[2]^3*ex[3]*ex[4]^3 - 5*ex[2]^4*ex[3]*ex[4]^3 + 
    ex[2]^5*ex[3]*ex[4]^3 + 5*ex[2]^3*ex[3]^2*ex[4]^3 - 
    19*ex[2]^4*ex[3]^2*ex[4]^3 + 5*ex[2]^5*ex[3]^2*ex[4]^3 + 
    4*ex[2]^3*ex[3]^3*ex[4]^3 - 10*ex[2]^4*ex[3]^3*ex[4]^3 + 
    2*ex[2]^5*ex[3]^3*ex[4]^3 - 3*ex[2]*ex[4]^4 + 3*ex[2]^2*ex[4]^4 - 
    ex[2]^3*ex[4]^4 - 3*ex[2]*ex[3]*ex[4]^4 + 2*ex[2]^2*ex[3]*ex[4]^4 + 
    ex[2]^3*ex[3]*ex[4]^4 - ex[2]^4*ex[3]*ex[4]^4 + ex[2]^2*ex[3]^2*ex[4]^4 + 
    13*ex[2]^3*ex[3]^2*ex[4]^4 - 11*ex[2]^4*ex[3]^2*ex[4]^4 - 
    ex[2]^2*ex[3]^3*ex[4]^4 + 8*ex[2]^3*ex[3]^3*ex[4]^4 - 
    5*ex[2]^4*ex[3]^3*ex[4]^4 + ex[4]^5 - ex[2]*ex[4]^5 + ex[3]*ex[4]^5 - 
    ex[2]*ex[3]*ex[4]^5 + 2*ex[2]^2*ex[3]*ex[4]^5 - ex[2]*ex[3]^2*ex[4]^5 - 
    ex[2]^2*ex[3]^2*ex[4]^5 + 8*ex[2]^3*ex[3]^2*ex[4]^5 - 
    2*ex[2]^2*ex[3]^3*ex[4]^5 + 4*ex[2]^3*ex[3]^3*ex[4]^5 - 
    ex[2]*ex[3]*ex[4]^6 - ex[2]*ex[3]^2*ex[4]^6 - 2*ex[2]^2*ex[3]^2*ex[4]^6 - 
    ex[2]^2*ex[3]^3*ex[4]^6 - ex[2]^5*ex[3]^2*ex[6] - ex[2]^5*ex[3]^3*ex[6] + 
    ex[2]^4*ex[3]*ex[4]*ex[6] - 2*ex[2]^5*ex[3]*ex[4]*ex[6] + 
    4*ex[2]^4*ex[3]^2*ex[4]*ex[6] - 9*ex[2]^5*ex[3]^2*ex[4]*ex[6] + 
    3*ex[2]^4*ex[3]^3*ex[4]*ex[6] - 6*ex[2]^5*ex[3]^3*ex[4]*ex[6] - 
    ex[2]^2*ex[4]^2*ex[6] + 2*ex[2]^3*ex[4]^2*ex[6] - 
    ex[2]^2*ex[3]*ex[4]^2*ex[6] + 6*ex[2]^4*ex[3]*ex[4]^2*ex[6] - 
    2*ex[2]^5*ex[3]*ex[4]^2*ex[6] - 4*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] + 
    24*ex[2]^4*ex[3]^2*ex[4]^2*ex[6] - 10*ex[2]^5*ex[3]^2*ex[4]^2*ex[6] - 
    3*ex[2]^3*ex[3]^3*ex[4]^2*ex[6] + 16*ex[2]^4*ex[3]^3*ex[4]^2*ex[6] - 
    5*ex[2]^5*ex[3]^3*ex[4]^2*ex[6] + 2*ex[2]*ex[4]^3*ex[6] - 
    4*ex[2]^2*ex[4]^3*ex[6] + 2*ex[2]^3*ex[4]^3*ex[6] + 
    2*ex[2]*ex[3]*ex[4]^3*ex[6] - 3*ex[2]^2*ex[3]*ex[4]^3*ex[6] - 
    ex[2]^3*ex[3]*ex[4]^3*ex[6] + 2*ex[2]^4*ex[3]*ex[4]^3*ex[6] - 
    19*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] + 23*ex[2]^4*ex[3]^2*ex[4]^3*ex[6] + 
    ex[2]^2*ex[3]^3*ex[4]^3*ex[6] - 14*ex[2]^3*ex[3]^3*ex[4]^3*ex[6] + 
    13*ex[2]^4*ex[3]^3*ex[4]^3*ex[6] - ex[4]^4*ex[6] + 
    2*ex[2]*ex[4]^4*ex[6] - ex[3]*ex[4]^4*ex[6] + 
    2*ex[2]*ex[3]*ex[4]^4*ex[6] - 3*ex[2]^2*ex[3]*ex[4]^4*ex[6] + 
    ex[2]*ex[3]^2*ex[4]^4*ex[6] + 2*ex[2]^2*ex[3]^2*ex[4]^4*ex[6] - 
    18*ex[2]^3*ex[3]^2*ex[4]^4*ex[6] + 4*ex[2]^2*ex[3]^3*ex[4]^4*ex[6] - 
    11*ex[2]^3*ex[3]^3*ex[4]^4*ex[6] + 2*ex[2]*ex[3]*ex[4]^5*ex[6] + 
    2*ex[2]*ex[3]^2*ex[4]^5*ex[6] + 5*ex[2]^2*ex[3]^2*ex[4]^5*ex[6] + 
    3*ex[2]^2*ex[3]^3*ex[4]^5*ex[6] + 2*ex[2]^5*ex[3]^2*ex[6]^2 + 
    2*ex[2]^5*ex[3]^3*ex[6]^2 - ex[2]^4*ex[3]*ex[4]*ex[6]^2 + 
    ex[2]^5*ex[3]*ex[4]*ex[6]^2 - 7*ex[2]^4*ex[3]^2*ex[4]*ex[6]^2 + 
    6*ex[2]^5*ex[3]^2*ex[4]*ex[6]^2 - 6*ex[2]^4*ex[3]^3*ex[4]*ex[6]^2 + 
    4*ex[2]^5*ex[3]^3*ex[4]*ex[6]^2 + ex[2]^2*ex[4]^2*ex[6]^2 - 
    ex[2]^3*ex[4]^2*ex[6]^2 + ex[2]^2*ex[3]*ex[4]^2*ex[6]^2 - 
    ex[2]^4*ex[3]*ex[4]^2*ex[6]^2 + 7*ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^2 - 
    15*ex[2]^4*ex[3]^2*ex[4]^2*ex[6]^2 + 6*ex[2]^3*ex[3]^3*ex[4]^2*ex[6]^2 - 
    11*ex[2]^4*ex[3]^3*ex[4]^2*ex[6]^2 - ex[2]*ex[4]^3*ex[6]^2 - 
    ex[2]*ex[3]*ex[4]^3*ex[6]^2 + ex[2]^2*ex[3]*ex[4]^3*ex[6]^2 - 
    ex[2]^2*ex[3]^2*ex[4]^3*ex[6]^2 + 13*ex[2]^3*ex[3]^2*ex[4]^3*ex[6]^2 - 
    2*ex[2]^2*ex[3]^3*ex[4]^3*ex[6]^2 + 10*ex[2]^3*ex[3]^3*ex[4]^3*ex[6]^2 - 
    ex[2]*ex[3]*ex[4]^4*ex[6]^2 - ex[2]*ex[3]^2*ex[4]^4*ex[6]^2 - 
    4*ex[2]^2*ex[3]^2*ex[4]^4*ex[6]^2 - 3*ex[2]^2*ex[3]^3*ex[4]^4*ex[6]^2 - 
    ex[2]^5*ex[3]^2*ex[6]^3 - ex[2]^5*ex[3]^3*ex[6]^3 + 
    3*ex[2]^4*ex[3]^2*ex[4]*ex[6]^3 + 3*ex[2]^4*ex[3]^3*ex[4]*ex[6]^3 - 
    3*ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^3 - 3*ex[2]^3*ex[3]^3*ex[4]^2*ex[6]^3 + 
    ex[2]^2*ex[3]^2*ex[4]^3*ex[6]^3 + ex[2]^2*ex[3]^3*ex[4]^3*ex[6]^3, 
  y[57] -> ex[2]*ex[3] - ex[3]*ex[4] + ex[2]*ex[3]*ex[4] + ex[4]^2 - 
    ex[3]*ex[4]^2 - ex[2]*ex[3]*ex[6] - ex[4]*ex[6] + ex[3]*ex[4]*ex[6], 
  y[58] -> ex[2]*ex[3] - ex[4] - ex[3]*ex[4] + ex[2]*ex[3]*ex[4] - 
    ex[3]*ex[4]^2 - ex[2]*ex[3]*ex[6] + ex[3]*ex[4]*ex[6], 
  y[59] -> ex[2]^2*ex[4] + 2*ex[2]^2*ex[3]*ex[4] - 2*ex[2]*ex[4]^2 + 
    ex[2]^2*ex[4]^2 - 3*ex[2]*ex[3]*ex[4]^2 + 2*ex[2]^2*ex[3]*ex[4]^2 + 
    ex[4]^3 + ex[3]*ex[4]^3 - 3*ex[2]*ex[3]*ex[4]^3 + ex[3]*ex[4]^4 - 
    ex[2]^2*ex[3]*ex[6] + ex[2]*ex[4]*ex[6] - ex[2]^2*ex[4]*ex[6] + 
    2*ex[2]*ex[3]*ex[4]*ex[6] - 3*ex[2]^2*ex[3]*ex[4]*ex[6] - ex[4]^2*ex[6] - 
    ex[3]*ex[4]^2*ex[6] + 5*ex[2]*ex[3]*ex[4]^2*ex[6] - 
    2*ex[3]*ex[4]^3*ex[6] + ex[2]^2*ex[3]*ex[6]^2 - 
    2*ex[2]*ex[3]*ex[4]*ex[6]^2 + ex[3]*ex[4]^2*ex[6]^2, 
  y[60] -> -(ex[2]*ex[3]*ex[4]) + ex[2]^2*ex[3]*ex[4] + 
    4*ex[2]^2*ex[3]^2*ex[4] + ex[4]^2 + ex[3]*ex[4]^2 - 
    8*ex[2]*ex[3]*ex[4]^2 + ex[2]^2*ex[3]*ex[4]^2 - 6*ex[2]*ex[3]^2*ex[4]^2 + 
    4*ex[2]^2*ex[3]^2*ex[4]^2 + ex[4]^3 + 5*ex[3]*ex[4]^3 - 
    3*ex[2]*ex[3]*ex[4]^3 + 2*ex[3]^2*ex[4]^3 - 6*ex[2]*ex[3]^2*ex[4]^3 + 
    2*ex[3]*ex[4]^4 + 2*ex[3]^2*ex[4]^4 - 2*ex[2]^2*ex[3]^2*ex[6] + 
    5*ex[2]*ex[3]*ex[4]*ex[6] - ex[2]^2*ex[3]*ex[4]*ex[6] + 
    4*ex[2]*ex[3]^2*ex[4]*ex[6] - 6*ex[2]^2*ex[3]^2*ex[4]*ex[6] - 
    ex[4]^2*ex[6] - 5*ex[3]*ex[4]^2*ex[6] + 5*ex[2]*ex[3]*ex[4]^2*ex[6] - 
    2*ex[3]^2*ex[4]^2*ex[6] + 10*ex[2]*ex[3]^2*ex[4]^2*ex[6] - 
    4*ex[3]*ex[4]^3*ex[6] - 4*ex[3]^2*ex[4]^3*ex[6] + 
    2*ex[2]^2*ex[3]^2*ex[6]^2 - 2*ex[2]*ex[3]*ex[4]*ex[6]^2 - 
    4*ex[2]*ex[3]^2*ex[4]*ex[6]^2 + 2*ex[3]*ex[4]^2*ex[6]^2 + 
    2*ex[3]^2*ex[4]^2*ex[6]^2, y[61] -> 1 + ex[3] + ex[2]*ex[3], 
  y[62] -> -3*ex[2]*ex[3] - 3*ex[2]^2*ex[3] + 2*ex[2]*ex[3]^2 + 
    4*ex[2]^2*ex[3]^2 + 2*ex[2]^3*ex[3]^2 + ex[4] + 3*ex[2]*ex[4] - 
    ex[3]*ex[4] - 8*ex[2]*ex[3]*ex[4] - 7*ex[2]^2*ex[3]*ex[4] - 
    2*ex[3]^2*ex[4] - 4*ex[2]*ex[3]^2*ex[4] - 2*ex[2]^2*ex[3]^2*ex[4] + 
    3*ex[4]^2 + 5*ex[2]*ex[4]^2 + 3*ex[3]*ex[4]^2 + 3*ex[2]*ex[3]*ex[4]^2, 
  y[63] -> 5 + 2*ex[3], y[64] -> 3 + 2*ex[3], 
  y[65] -> -(ex[2]*ex[3]^2) + ex[2]^2*ex[3]^2 + 2*ex[2]^3*ex[3]^2 + 
    ex[2]*ex[3]^3 + 2*ex[2]^2*ex[3]^3 + ex[2]^3*ex[3]^3 + ex[3]*ex[4] - 
    2*ex[2]*ex[3]*ex[4] - 4*ex[2]^2*ex[3]*ex[4] - 6*ex[2]*ex[3]^2*ex[4] - 
    6*ex[2]^2*ex[3]^2*ex[4] - ex[3]^3*ex[4] - 2*ex[2]*ex[3]^3*ex[4] - 
    ex[2]^2*ex[3]^3*ex[4] + ex[4]^2 + 2*ex[2]*ex[4]^2 + 4*ex[3]*ex[4]^2 + 
    5*ex[2]*ex[3]*ex[4]^2 + 3*ex[3]^2*ex[4]^2 + 3*ex[2]*ex[3]^2*ex[4]^2 + 
    3*ex[2]*ex[3]^2*ex[6] + 3*ex[2]^2*ex[3]^2*ex[6] + ex[3]^3*ex[6] + 
    2*ex[2]*ex[3]^3*ex[6] + ex[2]^2*ex[3]^3*ex[6] - 2*ex[3]*ex[4]*ex[6] - 
    3*ex[2]*ex[3]*ex[4]*ex[6] - 3*ex[3]^2*ex[4]*ex[6] - 
    3*ex[2]*ex[3]^2*ex[4]*ex[6], y[66] -> 2*ex[2]^2*ex[3] - 2*ex[2]*ex[4] - 
    4*ex[2]*ex[3]*ex[4] + 2*ex[2]^2*ex[3]*ex[4] + 2*ex[4]^2 - 
    2*ex[2]*ex[4]^2 + 2*ex[3]*ex[4]^2 - 4*ex[2]*ex[3]*ex[4]^2 + 2*ex[4]^3 + 
    2*ex[3]*ex[4]^3 + ex[4]*ex[6] + ex[2]*ex[4]*ex[6] + 
    4*ex[2]*ex[3]*ex[4]*ex[6] + 4*ex[2]^2*ex[3]*ex[4]*ex[6] - 
    3*ex[4]^2*ex[6] - 3*ex[2]*ex[4]^2*ex[6] - 4*ex[3]*ex[4]^2*ex[6] - 
    4*ex[2]*ex[3]*ex[4]^2*ex[6], y[67] -> 3 + 3*ex[3] + 2*ex[3]^2, 
  y[68] -> -ex[2] + ex[4] - ex[6], 
  y[69] -> -(ex[2]*ex[4]) - 2*ex[2]*ex[3]*ex[4] + ex[4]^2 + ex[3]*ex[4]^2 + 
    ex[2]*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6] - ex[4]*ex[6] - 
    ex[3]*ex[4]*ex[6], y[70] -> 2 + 3*ex[2] + 3*ex[2]^2, 
  y[71] -> 5*ex[2]^3*ex[3]^2 + 10*ex[2]^4*ex[3]^2 + 5*ex[2]^5*ex[3]^2 + 
    6*ex[2]^3*ex[3]^3 + 18*ex[2]^4*ex[3]^3 + 18*ex[2]^5*ex[3]^3 + 
    6*ex[2]^6*ex[3]^3 - 11*ex[2]^2*ex[3]*ex[4] + 27*ex[2]^3*ex[3]*ex[4] + 
    38*ex[2]^4*ex[3]*ex[4] - 29*ex[2]^2*ex[3]^2*ex[4] - 
    65*ex[2]^3*ex[3]^2*ex[4] - 43*ex[2]^4*ex[3]^2*ex[4] - 
    7*ex[2]^5*ex[3]^2*ex[4] - 18*ex[2]^2*ex[3]^3*ex[4] - 
    48*ex[2]^3*ex[3]^3*ex[4] - 36*ex[2]^4*ex[3]^3*ex[4] + 
    6*ex[2]^6*ex[3]^3*ex[4] + 6*ex[2]*ex[4]^2 - ex[2]^2*ex[4]^2 - 
    37*ex[2]^3*ex[4]^2 + 30*ex[2]*ex[3]*ex[4]^2 + 36*ex[2]^2*ex[3]*ex[4]^2 + 
    50*ex[2]^3*ex[3]*ex[4]^2 + 44*ex[2]^4*ex[3]*ex[4]^2 + 
    42*ex[2]*ex[3]^2*ex[4]^2 + 79*ex[2]^2*ex[3]^2*ex[4]^2 + 
    20*ex[2]^3*ex[3]^2*ex[4]^2 - 29*ex[2]^4*ex[3]^2*ex[4]^2 - 
    12*ex[2]^5*ex[3]^2*ex[4]^2 + 18*ex[2]*ex[3]^3*ex[4]^2 + 
    42*ex[2]^2*ex[3]^3*ex[4]^2 + 18*ex[2]^3*ex[3]^3*ex[4]^2 - 
    18*ex[2]^4*ex[3]^3*ex[4]^2 - 12*ex[2]^5*ex[3]^3*ex[4]^2 - 6*ex[4]^3 - 
    7*ex[2]^2*ex[4]^3 - 37*ex[2]^3*ex[4]^3 - 18*ex[3]*ex[4]^3 - 
    12*ex[2]*ex[3]*ex[4]^3 + 17*ex[2]^2*ex[3]*ex[4]^3 + 
    17*ex[2]^3*ex[3]*ex[4]^3 + 6*ex[2]^4*ex[3]*ex[4]^3 - 18*ex[3]^2*ex[4]^3 - 
    24*ex[2]*ex[3]^2*ex[4]^3 + 24*ex[2]^2*ex[3]^2*ex[4]^3 + 
    48*ex[2]^3*ex[3]^2*ex[4]^3 + 18*ex[2]^4*ex[3]^2*ex[4]^3 - 
    6*ex[3]^3*ex[4]^3 - 12*ex[2]*ex[3]^3*ex[4]^3 + 
    12*ex[2]^3*ex[3]^3*ex[4]^3 + 6*ex[2]^4*ex[3]^3*ex[4]^3 - 
    6*ex[2]*ex[4]^4 - 6*ex[2]^2*ex[4]^4 - 12*ex[2]*ex[3]*ex[4]^4 - 
    18*ex[2]^2*ex[3]*ex[4]^4 - 6*ex[2]^3*ex[3]*ex[4]^4 - 
    6*ex[2]*ex[3]^2*ex[4]^4 - 12*ex[2]^2*ex[3]^2*ex[4]^4 - 
    6*ex[2]^3*ex[3]^2*ex[4]^4, y[72] -> ex[2]*ex[3] - ex[4] - 
    ex[3]*ex[4]*ex[5], y[73] -> 2*ex[2]*ex[3] - ex[4] - ex[3]*ex[4] + 
    ex[2]*ex[3]*ex[4] - 2*ex[2]*ex[3]*ex[6], 
  y[74] -> ex[2]^2*ex[3] - 2*ex[2]*ex[3]*ex[4] + ex[4]^2 + ex[3]*ex[4]^2 + 
    ex[2]*ex[3]*ex[6] - ex[4]*ex[6] - ex[3]*ex[4]*ex[6], 
  y[75] -> ex[2]^2*ex[3] - ex[2]*ex[3]*ex[4] + ex[2]^2*ex[3]*ex[4] - 
    ex[2]*ex[3]*ex[4]^2 + ex[2]*ex[3]*ex[6] - ex[4]*ex[6] - 
    ex[3]*ex[4]*ex[6], y[76] -> ex[2]^2*ex[3]^2 + ex[2]^3*ex[3]^2 - 
    ex[2]*ex[3]*ex[4] - ex[2]^2*ex[3]*ex[4] - 2*ex[2]*ex[3]^2*ex[4] - 
    2*ex[2]^2*ex[3]^2*ex[4] + ex[4]^2 + 2*ex[3]*ex[4]^2 + 
    2*ex[2]*ex[3]*ex[4]^2 + ex[3]^2*ex[4]^2 + ex[2]*ex[3]^2*ex[4]^2 + 
    ex[2]*ex[3]^2*ex[6] + ex[2]^2*ex[3]^2*ex[6] - ex[3]*ex[4]*ex[6] - 
    ex[2]*ex[3]*ex[4]*ex[6] - ex[3]^2*ex[4]*ex[6] - 
    ex[2]*ex[3]^2*ex[4]*ex[6], y[77] -> -12*ex[2]^3*ex[3]^3 - 
    36*ex[2]^4*ex[3]^3 - 36*ex[2]^5*ex[3]^3 - 12*ex[2]^6*ex[3]^3 + 
    36*ex[2]^2*ex[3]^2*ex[4] + 95*ex[2]^3*ex[3]^2*ex[4] + 
    82*ex[2]^4*ex[3]^2*ex[4] + 23*ex[2]^5*ex[3]^2*ex[4] + 
    36*ex[2]^2*ex[3]^3*ex[4] + 108*ex[2]^3*ex[3]^3*ex[4] + 
    108*ex[2]^4*ex[3]^3*ex[4] + 36*ex[2]^5*ex[3]^3*ex[4] - 
    36*ex[2]*ex[3]*ex[4]^2 - 82*ex[2]^2*ex[3]*ex[4]^2 - 
    56*ex[2]^3*ex[3]*ex[4]^2 - 10*ex[2]^4*ex[3]*ex[4]^2 - 
    72*ex[2]*ex[3]^2*ex[4]^2 - 190*ex[2]^2*ex[3]^2*ex[4]^2 - 
    164*ex[2]^3*ex[3]^2*ex[4]^2 - 46*ex[2]^4*ex[3]^2*ex[4]^2 - 
    36*ex[2]*ex[3]^3*ex[4]^2 - 108*ex[2]^2*ex[3]^3*ex[4]^2 - 
    108*ex[2]^3*ex[3]^3*ex[4]^2 - 36*ex[2]^4*ex[3]^3*ex[4]^2 + 12*ex[4]^3 + 
    23*ex[2]*ex[4]^3 + 10*ex[2]^2*ex[4]^3 + ex[2]^3*ex[4]^3 + 
    36*ex[3]*ex[4]^3 + 82*ex[2]*ex[3]*ex[4]^3 + 56*ex[2]^2*ex[3]*ex[4]^3 + 
    10*ex[2]^3*ex[3]*ex[4]^3 + 36*ex[3]^2*ex[4]^3 + 
    95*ex[2]*ex[3]^2*ex[4]^3 + 82*ex[2]^2*ex[3]^2*ex[4]^3 + 
    23*ex[2]^3*ex[3]^2*ex[4]^3 + 12*ex[3]^3*ex[4]^3 + 
    36*ex[2]*ex[3]^3*ex[4]^3 + 36*ex[2]^2*ex[3]^3*ex[4]^3 + 
    12*ex[2]^3*ex[3]^3*ex[4]^3, y[78] -> ex[2]*ex[3] - ex[4] - ex[2]*ex[4] - 
    ex[3]*ex[4] - ex[2]*ex[3]*ex[4] + ex[2]*ex[3]*ex[4]*ex[5], 
  y[79] -> 12*ex[2]^5*ex[3]^3 + 26*ex[2]^6*ex[3]^3 + 12*ex[2]^7*ex[3]^3 - 
    24*ex[2]^3*ex[3]^2*ex[4] - 63*ex[2]^4*ex[3]^2*ex[4] - 
    40*ex[2]^5*ex[3]^2*ex[4] - 3*ex[2]^6*ex[3]^2*ex[4] - 
    60*ex[2]^4*ex[3]^3*ex[4] - 128*ex[2]^5*ex[3]^3*ex[4] - 
    58*ex[2]^6*ex[3]^3*ex[4] + 12*ex[2]*ex[3]*ex[4]^2 + 
    48*ex[2]^2*ex[3]*ex[4]^2 + 43*ex[2]^3*ex[3]*ex[4]^2 + 
    6*ex[2]^4*ex[3]*ex[4]^2 + 72*ex[2]^2*ex[3]^2*ex[4]^2 + 
    198*ex[2]^3*ex[3]^2*ex[4]^2 + 131*ex[2]^4*ex[3]^2*ex[4]^2 + 
    11*ex[2]^5*ex[3]^2*ex[4]^2 + 120*ex[2]^3*ex[3]^3*ex[4]^2 + 
    252*ex[2]^4*ex[3]^3*ex[4]^2 + 112*ex[2]^5*ex[3]^3*ex[4]^2 - 12*ex[4]^3 - 
    15*ex[2]*ex[4]^3 - 3*ex[2]^2*ex[4]^3 - 12*ex[3]*ex[4]^3 - 
    72*ex[2]*ex[3]*ex[4]^3 - 73*ex[2]^2*ex[3]*ex[4]^3 - 
    11*ex[2]^3*ex[3]*ex[4]^3 - 72*ex[2]*ex[3]^2*ex[4]^3 - 
    219*ex[2]^2*ex[3]^2*ex[4]^3 - 157*ex[2]^3*ex[3]^2*ex[4]^3 - 
    16*ex[2]^4*ex[3]^2*ex[4]^3 - 120*ex[2]^2*ex[3]^3*ex[4]^3 - 
    248*ex[2]^3*ex[3]^3*ex[4]^3 - 108*ex[2]^4*ex[3]^3*ex[4]^3 + 
    24*ex[3]*ex[4]^4 + 30*ex[2]*ex[3]*ex[4]^4 + 5*ex[2]^2*ex[3]*ex[4]^4 + 
    24*ex[3]^2*ex[4]^4 + 96*ex[2]*ex[3]^2*ex[4]^4 + 
    81*ex[2]^2*ex[3]^2*ex[4]^4 + 11*ex[2]^3*ex[3]^2*ex[4]^4 + 
    60*ex[2]*ex[3]^3*ex[4]^4 + 122*ex[2]^2*ex[3]^3*ex[4]^4 + 
    52*ex[2]^3*ex[3]^3*ex[4]^4 - 12*ex[3]^2*ex[4]^5 - 
    15*ex[2]*ex[3]^2*ex[4]^5 - 3*ex[2]^2*ex[3]^2*ex[4]^5 - 
    12*ex[3]^3*ex[4]^5 - 24*ex[2]*ex[3]^3*ex[4]^5 - 
    10*ex[2]^2*ex[3]^3*ex[4]^5 + 24*ex[2]^4*ex[3]^3*ex[6] + 
    50*ex[2]^5*ex[3]^3*ex[6] + 22*ex[2]^6*ex[3]^3*ex[6] - 
    24*ex[2]^2*ex[3]^2*ex[4]*ex[6] - 72*ex[2]^3*ex[3]^2*ex[4]*ex[6] - 
    51*ex[2]^4*ex[3]^2*ex[4]*ex[6] - 5*ex[2]^5*ex[3]^2*ex[4]*ex[6] - 
    96*ex[2]^3*ex[3]^3*ex[4]*ex[6] - 198*ex[2]^4*ex[3]^3*ex[4]*ex[6] - 
    86*ex[2]^5*ex[3]^3*ex[4]*ex[6] + 24*ex[2]*ex[3]*ex[4]^2*ex[6] + 
    30*ex[2]^2*ex[3]*ex[4]^2*ex[6] + 5*ex[2]^3*ex[3]*ex[4]^2*ex[6] + 
    48*ex[2]*ex[3]^2*ex[4]^2*ex[6] + 168*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 
    132*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] + 16*ex[2]^4*ex[3]^2*ex[4]^2*ex[6] + 
    144*ex[2]^2*ex[3]^3*ex[4]^2*ex[6] + 294*ex[2]^3*ex[3]^3*ex[4]^2*ex[6] + 
    126*ex[2]^4*ex[3]^3*ex[4]^2*ex[6] - 24*ex[3]*ex[4]^3*ex[6] - 
    30*ex[2]*ex[3]*ex[4]^3*ex[6] - 5*ex[2]^2*ex[3]*ex[4]^3*ex[6] - 
    24*ex[3]^2*ex[4]^3*ex[6] - 120*ex[2]*ex[3]^2*ex[4]^3*ex[6] - 
    111*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] - 17*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] - 
    96*ex[2]*ex[3]^3*ex[4]^3*ex[6] - 194*ex[2]^2*ex[3]^3*ex[4]^3*ex[6] - 
    82*ex[2]^3*ex[3]^3*ex[4]^3*ex[6] + 24*ex[3]^2*ex[4]^4*ex[6] + 
    30*ex[2]*ex[3]^2*ex[4]^4*ex[6] + 6*ex[2]^2*ex[3]^2*ex[4]^4*ex[6] + 
    24*ex[3]^3*ex[4]^4*ex[6] + 48*ex[2]*ex[3]^3*ex[4]^4*ex[6] + 
    20*ex[2]^2*ex[3]^3*ex[4]^4*ex[6] + 12*ex[2]^3*ex[3]^3*ex[6]^2 + 
    24*ex[2]^4*ex[3]^3*ex[6]^2 + 10*ex[2]^5*ex[3]^3*ex[6]^2 - 
    12*ex[2]^2*ex[3]^2*ex[4]*ex[6]^2 - 15*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 - 
    3*ex[2]^4*ex[3]^2*ex[4]*ex[6]^2 - 36*ex[2]^2*ex[3]^3*ex[4]*ex[6]^2 - 
    72*ex[2]^3*ex[3]^3*ex[4]*ex[6]^2 - 30*ex[2]^4*ex[3]^3*ex[4]*ex[6]^2 + 
    24*ex[2]*ex[3]^2*ex[4]^2*ex[6]^2 + 30*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2 + 
    6*ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^2 + 36*ex[2]*ex[3]^3*ex[4]^2*ex[6]^2 + 
    72*ex[2]^2*ex[3]^3*ex[4]^2*ex[6]^2 + 30*ex[2]^3*ex[3]^3*ex[4]^2*ex[6]^2 - 
    12*ex[3]^2*ex[4]^3*ex[6]^2 - 15*ex[2]*ex[3]^2*ex[4]^3*ex[6]^2 - 
    3*ex[2]^2*ex[3]^2*ex[4]^3*ex[6]^2 - 12*ex[3]^3*ex[4]^3*ex[6]^2 - 
    24*ex[2]*ex[3]^3*ex[4]^3*ex[6]^2 - 10*ex[2]^2*ex[3]^3*ex[4]^3*ex[6]^2, 
  y[80] -> -24*ex[2]^3*ex[3]^3 - 72*ex[2]^4*ex[3]^3 - 72*ex[2]^5*ex[3]^3 - 
    24*ex[2]^6*ex[3]^3 + 72*ex[2]^2*ex[3]^2*ex[4] + 
    189*ex[2]^3*ex[3]^2*ex[4] + 162*ex[2]^4*ex[3]^2*ex[4] + 
    45*ex[2]^5*ex[3]^2*ex[4] + 72*ex[2]^2*ex[3]^3*ex[4] + 
    216*ex[2]^3*ex[3]^3*ex[4] + 216*ex[2]^4*ex[3]^3*ex[4] + 
    72*ex[2]^5*ex[3]^3*ex[4] - 72*ex[2]*ex[3]*ex[4]^2 - 
    162*ex[2]^2*ex[3]*ex[4]^2 - 108*ex[2]^3*ex[3]*ex[4]^2 - 
    18*ex[2]^4*ex[3]*ex[4]^2 - 144*ex[2]*ex[3]^2*ex[4]^2 - 
    378*ex[2]^2*ex[3]^2*ex[4]^2 - 324*ex[2]^3*ex[3]^2*ex[4]^2 - 
    90*ex[2]^4*ex[3]^2*ex[4]^2 - 72*ex[2]*ex[3]^3*ex[4]^2 - 
    216*ex[2]^2*ex[3]^3*ex[4]^2 - 216*ex[2]^3*ex[3]^3*ex[4]^2 - 
    72*ex[2]^4*ex[3]^3*ex[4]^2 + 24*ex[4]^3 + 45*ex[2]*ex[4]^3 + 
    18*ex[2]^2*ex[4]^3 + ex[2]^3*ex[4]^3 + 72*ex[3]*ex[4]^3 + 
    162*ex[2]*ex[3]*ex[4]^3 + 108*ex[2]^2*ex[3]*ex[4]^3 + 
    18*ex[2]^3*ex[3]*ex[4]^3 + 72*ex[3]^2*ex[4]^3 + 
    189*ex[2]*ex[3]^2*ex[4]^3 + 162*ex[2]^2*ex[3]^2*ex[4]^3 + 
    45*ex[2]^3*ex[3]^2*ex[4]^3 + 24*ex[3]^3*ex[4]^3 + 
    72*ex[2]*ex[3]^3*ex[4]^3 + 72*ex[2]^2*ex[3]^3*ex[4]^3 + 
    24*ex[2]^3*ex[3]^3*ex[4]^3, y[81] -> 24*ex[2]^3*ex[3]^3 + 
    72*ex[2]^4*ex[3]^3 + 72*ex[2]^5*ex[3]^3 + 24*ex[2]^6*ex[3]^3 + 
    ex[2]^4*ex[3]^4 + 4*ex[2]^5*ex[3]^4 + 6*ex[2]^6*ex[3]^4 + 
    4*ex[2]^7*ex[3]^4 + ex[2]^8*ex[3]^4 - 72*ex[2]^2*ex[3]^2*ex[4] - 
    183*ex[2]^3*ex[3]^2*ex[4] - 150*ex[2]^4*ex[3]^2*ex[4] - 
    39*ex[2]^5*ex[3]^2*ex[4] - 72*ex[2]^2*ex[3]^3*ex[4] - 
    172*ex[2]^3*ex[3]^3*ex[4] - 86*ex[2]^4*ex[3]^3*ex[4] + 
    54*ex[2]^5*ex[3]^3*ex[4] + 38*ex[2]^6*ex[3]^3*ex[4] - 
    2*ex[2]^7*ex[3]^3*ex[4] - 4*ex[2]^3*ex[3]^4*ex[4] - 
    16*ex[2]^4*ex[3]^4*ex[4] - 21*ex[2]^5*ex[3]^4*ex[4] - 
    8*ex[2]^6*ex[3]^4*ex[4] + 3*ex[2]^7*ex[3]^4*ex[4] + 
    2*ex[2]^8*ex[3]^4*ex[4] + 72*ex[2]*ex[3]*ex[4]^2 + 
    150*ex[2]^2*ex[3]*ex[4]^2 + 89*ex[2]^3*ex[3]*ex[4]^2 + 
    11*ex[2]^4*ex[3]*ex[4]^2 + 144*ex[2]*ex[3]^2*ex[4]^2 + 
    228*ex[2]^2*ex[3]^2*ex[4]^2 - 47*ex[2]^3*ex[3]^2*ex[4]^2 - 
    201*ex[2]^4*ex[3]^2*ex[4]^2 - 69*ex[2]^5*ex[3]^2*ex[4]^2 + 
    ex[2]^6*ex[3]^2*ex[4]^2 + 72*ex[2]*ex[3]^3*ex[4]^2 + 
    84*ex[2]^2*ex[3]^3*ex[4]^2 - 152*ex[2]^3*ex[3]^3*ex[4]^2 - 
    252*ex[2]^4*ex[3]^3*ex[4]^2 - 74*ex[2]^5*ex[3]^3*ex[4]^2 + 
    10*ex[2]^6*ex[3]^3*ex[4]^2 - 4*ex[2]^7*ex[3]^3*ex[4]^2 + 
    6*ex[2]^2*ex[3]^4*ex[4]^2 + 24*ex[2]^3*ex[3]^4*ex[4]^2 + 
    25*ex[2]^4*ex[3]^4*ex[4]^2 - 3*ex[2]^5*ex[3]^4*ex[4]^2 - 
    14*ex[2]^6*ex[3]^4*ex[4]^2 - 3*ex[2]^7*ex[3]^4*ex[4]^2 + 
    ex[2]^8*ex[3]^4*ex[4]^2 - 24*ex[4]^3 - 39*ex[2]*ex[4]^3 - 
    11*ex[2]^2*ex[4]^3 - ex[2]^3*ex[4]^3 - 72*ex[3]*ex[4]^3 - 
    10*ex[2]*ex[3]*ex[4]^3 + 199*ex[2]^2*ex[3]*ex[4]^3 + 
    157*ex[2]^3*ex[3]*ex[4]^3 + 20*ex[2]^4*ex[3]*ex[4]^3 - 
    72*ex[3]^2*ex[4]^3 + 93*ex[2]*ex[3]^2*ex[4]^3 + 
    478*ex[2]^2*ex[3]^2*ex[4]^3 + 369*ex[2]^3*ex[3]^2*ex[4]^3 + 
    30*ex[2]^4*ex[3]^2*ex[4]^3 - 23*ex[2]^5*ex[3]^2*ex[4]^3 + 
    2*ex[2]^6*ex[3]^2*ex[4]^3 - 24*ex[3]^3*ex[4]^3 + 
    60*ex[2]*ex[3]^3*ex[4]^3 + 252*ex[2]^2*ex[3]^3*ex[4]^3 + 
    188*ex[2]^3*ex[3]^3*ex[4]^3 - 24*ex[2]^4*ex[3]^3*ex[4]^3 - 
    42*ex[2]^5*ex[3]^3*ex[4]^3 - 2*ex[2]^7*ex[3]^3*ex[4]^3 - 
    4*ex[2]*ex[3]^4*ex[4]^3 - 16*ex[2]^2*ex[3]^4*ex[4]^3 - 
    10*ex[2]^3*ex[3]^4*ex[4]^3 + 12*ex[2]^4*ex[3]^4*ex[4]^3 + 
    6*ex[2]^5*ex[3]^4*ex[4]^3 - 8*ex[2]^6*ex[3]^4*ex[4]^3 - 
    4*ex[2]^7*ex[3]^4*ex[4]^3 - 47*ex[4]^4 - 75*ex[2]*ex[4]^4 - 
    21*ex[2]^2*ex[4]^4 - 2*ex[2]^3*ex[4]^4 - 140*ex[3]*ex[4]^4 - 
    222*ex[2]*ex[3]*ex[4]^4 - 42*ex[2]^2*ex[3]*ex[4]^4 + 
    49*ex[2]^3*ex[3]*ex[4]^4 + 7*ex[2]^4*ex[3]*ex[4]^4 - 
    138*ex[3]^2*ex[4]^4 - 215*ex[2]*ex[3]^2*ex[4]^4 + 
    27*ex[2]^2*ex[3]^2*ex[4]^4 + 171*ex[2]^3*ex[3]^2*ex[4]^4 + 
    68*ex[2]^4*ex[3]^2*ex[4]^4 + 5*ex[2]^5*ex[3]^2*ex[4]^4 + 
    ex[2]^6*ex[3]^2*ex[4]^4 - 44*ex[3]^3*ex[4]^4 - 64*ex[2]*ex[3]^3*ex[4]^4 + 
    48*ex[2]^2*ex[3]^3*ex[4]^4 + 136*ex[2]^3*ex[3]^3*ex[4]^4 + 
    86*ex[2]^4*ex[3]^3*ex[4]^4 + 24*ex[2]^5*ex[3]^3*ex[4]^4 + 
    6*ex[2]^6*ex[3]^3*ex[4]^4 + ex[3]^4*ex[4]^4 + 4*ex[2]*ex[3]^4*ex[4]^4 + 
    2*ex[2]^3*ex[3]^4*ex[4]^4 + 21*ex[2]^4*ex[3]^4*ex[4]^4 + 
    22*ex[2]^5*ex[3]^4*ex[4]^4 + 6*ex[2]^6*ex[3]^4*ex[4]^4 - 22*ex[4]^5 - 
    33*ex[2]*ex[4]^5 - 9*ex[2]^2*ex[4]^5 - ex[2]^3*ex[4]^5 - 
    66*ex[3]*ex[4]^5 - 130*ex[2]*ex[3]*ex[4]^5 - 83*ex[2]^2*ex[3]*ex[4]^5 - 
    17*ex[2]^3*ex[3]*ex[4]^5 - 2*ex[2]^4*ex[3]*ex[4]^5 - 66*ex[3]^2*ex[4]^5 - 
    162*ex[2]*ex[3]^2*ex[4]^5 - 156*ex[2]^2*ex[3]^2*ex[4]^5 - 
    71*ex[2]^3*ex[3]^2*ex[4]^5 - 16*ex[2]^4*ex[3]^2*ex[4]^5 - 
    2*ex[2]^5*ex[3]^2*ex[4]^5 - 22*ex[3]^3*ex[4]^5 - 
    66*ex[2]*ex[3]^3*ex[4]^5 - 94*ex[2]^2*ex[3]^3*ex[4]^5 - 
    76*ex[2]^3*ex[3]^3*ex[4]^5 - 32*ex[2]^4*ex[3]^3*ex[4]^5 - 
    6*ex[2]^5*ex[3]^3*ex[4]^5 - ex[2]*ex[3]^4*ex[4]^5 - 
    12*ex[2]^2*ex[3]^4*ex[4]^5 - 25*ex[2]^3*ex[3]^4*ex[4]^5 - 
    18*ex[2]^4*ex[3]^4*ex[4]^5 - 4*ex[2]^5*ex[3]^4*ex[4]^5 + ex[4]^6 + 
    3*ex[2]*ex[4]^6 + ex[2]^2*ex[4]^6 + 4*ex[3]*ex[4]^6 + 
    14*ex[2]*ex[3]*ex[4]^6 + 10*ex[2]^2*ex[3]*ex[4]^6 + 
    2*ex[2]^3*ex[3]*ex[4]^6 + 6*ex[3]^2*ex[4]^6 + 24*ex[2]*ex[3]^2*ex[4]^6 + 
    25*ex[2]^2*ex[3]^2*ex[4]^6 + 9*ex[2]^3*ex[3]^2*ex[4]^6 + 
    ex[2]^4*ex[3]^2*ex[4]^6 + 4*ex[3]^3*ex[4]^6 + 18*ex[2]*ex[3]^3*ex[4]^6 + 
    24*ex[2]^2*ex[3]^3*ex[4]^6 + 12*ex[2]^3*ex[3]^3*ex[4]^6 + 
    2*ex[2]^4*ex[3]^3*ex[4]^6 + ex[3]^4*ex[4]^6 + 5*ex[2]*ex[3]^4*ex[4]^6 + 
    8*ex[2]^2*ex[3]^4*ex[4]^6 + 5*ex[2]^3*ex[3]^4*ex[4]^6 + 
    ex[2]^4*ex[3]^4*ex[4]^6, y[82] -> -3*ex[2]*ex[3] - 3*ex[2]^2*ex[3] + 
    3*ex[4] + 4*ex[2]*ex[4] + 3*ex[3]*ex[4] + 3*ex[2]*ex[3]*ex[4], 
  y[83] -> 6*ex[2]^2*ex[3]^2 + 12*ex[2]^3*ex[3]^2 + 6*ex[2]^4*ex[3]^2 - 
    12*ex[2]*ex[3]*ex[4] - 25*ex[2]^2*ex[3]*ex[4] - 13*ex[2]^3*ex[3]*ex[4] - 
    12*ex[2]*ex[3]^2*ex[4] - 24*ex[2]^2*ex[3]^2*ex[4] - 
    12*ex[2]^3*ex[3]^2*ex[4] + 6*ex[4]^2 + 13*ex[2]*ex[4]^2 + 
    8*ex[2]^2*ex[4]^2 + 12*ex[3]*ex[4]^2 + 25*ex[2]*ex[3]*ex[4]^2 + 
    13*ex[2]^2*ex[3]*ex[4]^2 + 6*ex[3]^2*ex[4]^2 + 12*ex[2]*ex[3]^2*ex[4]^2 + 
    6*ex[2]^2*ex[3]^2*ex[4]^2, y[84] -> ex[2]^2*ex[3] - ex[2]*ex[3]*ex[4] + 
    2*ex[2]^2*ex[3]*ex[4] - 2*ex[2]*ex[3]*ex[4]^2 + ex[2]^2*ex[3]*ex[4]^2 - 
    ex[2]*ex[3]*ex[4]^3 - ex[2]*ex[6] - 2*ex[2]*ex[3]*ex[6] - 
    ex[2]^2*ex[3]*ex[6] + 2*ex[4]*ex[6] + 2*ex[3]*ex[4]*ex[6] + 
    3*ex[2]*ex[3]*ex[4]*ex[6] + 3*ex[2]^2*ex[3]*ex[4]*ex[6] - 
    2*ex[4]^2*ex[6] - 3*ex[2]*ex[4]^2*ex[6] - 2*ex[3]*ex[4]^2*ex[6] - 
    3*ex[2]*ex[3]*ex[4]^2*ex[6], y[85] -> -1 + ex[5], 
  y[86] -> -3*ex[2]^2*ex[3]^2 + 6*ex[2]*ex[3]^2*ex[4] - 3*ex[3]^2*ex[4]^2 + 
    3*ex[2]*ex[3]*ex[6] - 3*ex[3]*ex[4]*ex[6] + 10*ex[6]^2, 
  y[87] -> 36*ex[2]^7*ex[3]^5 + 120*ex[2]^8*ex[3]^5 + 120*ex[2]^9*ex[3]^5 + 
    36*ex[2]^10*ex[3]^5 - 72*ex[2]^5*ex[3]^4*ex[4] - 
    342*ex[2]^6*ex[3]^4*ex[4] - 587*ex[2]^7*ex[3]^4*ex[4] - 
    424*ex[2]^8*ex[3]^4*ex[4] - 107*ex[2]^9*ex[3]^4*ex[4] - 
    252*ex[2]^6*ex[3]^5*ex[4] - 828*ex[2]^7*ex[3]^5*ex[4] - 
    816*ex[2]^8*ex[3]^5*ex[4] - 240*ex[2]^9*ex[3]^5*ex[4] + 
    36*ex[2]^3*ex[3]^3*ex[4]^2 + 324*ex[2]^4*ex[3]^3*ex[4]^2 + 
    904*ex[2]^5*ex[3]^3*ex[4]^2 + 1068*ex[2]^6*ex[3]^3*ex[4]^2 + 
    559*ex[2]^7*ex[3]^3*ex[4]^2 + 107*ex[2]^8*ex[3]^3*ex[4]^2 + 
    360*ex[2]^4*ex[3]^4*ex[4]^2 + 1800*ex[2]^5*ex[3]^4*ex[4]^2 + 
    3216*ex[2]^6*ex[3]^4*ex[4]^2 + 2388*ex[2]^7*ex[3]^4*ex[4]^2 + 
    612*ex[2]^8*ex[3]^4*ex[4]^2 + 756*ex[2]^5*ex[3]^5*ex[4]^2 + 
    2448*ex[2]^6*ex[3]^5*ex[4]^2 + 2376*ex[2]^7*ex[3]^5*ex[4]^2 + 
    684*ex[2]^8*ex[3]^5*ex[4]^2 - 108*ex[2]^2*ex[3]^2*ex[4]^3 - 
    539*ex[2]^3*ex[3]^2*ex[4]^3 - 1032*ex[2]^4*ex[3]^2*ex[4]^3 - 
    892*ex[2]^5*ex[3]^2*ex[4]^3 - 327*ex[2]^6*ex[3]^2*ex[4]^3 - 
    108*ex[2]^2*ex[3]^3*ex[4]^3 - 1188*ex[2]^3*ex[3]^3*ex[4]^3 - 
    3574*ex[2]^4*ex[3]^3*ex[4]^3 - 4462*ex[2]^5*ex[3]^3*ex[4]^3 - 
    2479*ex[2]^6*ex[3]^3*ex[4]^3 - 511*ex[2]^7*ex[3]^3*ex[4]^3 - 
    720*ex[2]^3*ex[3]^4*ex[4]^3 - 3888*ex[2]^4*ex[3]^4*ex[4]^3 - 
    7317*ex[2]^5*ex[3]^4*ex[4]^3 - 5610*ex[2]^6*ex[3]^4*ex[4]^3 - 
    1461*ex[2]^7*ex[3]^4*ex[4]^3 - 1260*ex[2]^4*ex[3]^5*ex[4]^3 - 
    4020*ex[2]^5*ex[3]^5*ex[4]^3 - 3840*ex[2]^6*ex[3]^5*ex[4]^3 - 
    1080*ex[2]^7*ex[3]^5*ex[4]^3 + 108*ex[2]*ex[3]*ex[4]^4 + 
    394*ex[2]^2*ex[3]*ex[4]^4 + 541*ex[2]^3*ex[3]*ex[4]^4 + 
    327*ex[2]^4*ex[3]*ex[4]^4 + 216*ex[2]*ex[3]^2*ex[4]^4 + 
    1294*ex[2]^2*ex[3]^2*ex[4]^4 + 2780*ex[2]^3*ex[3]^2*ex[4]^4 + 
    2610*ex[2]^4*ex[3]^2*ex[4]^4 + 1046*ex[2]^5*ex[3]^2*ex[4]^4 - 
    6*ex[2]^6*ex[3]^2*ex[4]^4 + 108*ex[2]*ex[3]^3*ex[4]^4 + 
    1620*ex[2]^2*ex[3]^3*ex[4]^4 + 5406*ex[2]^3*ex[3]^3*ex[4]^4 + 
    7300*ex[2]^4*ex[3]^3*ex[4]^4 + 4392*ex[2]^5*ex[3]^3*ex[4]^4 + 
    986*ex[2]^6*ex[3]^3*ex[4]^4 + 720*ex[2]^2*ex[3]^4*ex[4]^4 + 
    4392*ex[2]^3*ex[3]^4*ex[4]^4 + 8848*ex[2]^4*ex[3]^4*ex[4]^4 + 
    7040*ex[2]^5*ex[3]^4*ex[4]^4 + 1864*ex[2]^6*ex[3]^4*ex[4]^4 + 
    1260*ex[2]^3*ex[3]^5*ex[4]^4 + 3960*ex[2]^4*ex[3]^5*ex[4]^4 + 
    3720*ex[2]^5*ex[3]^5*ex[4]^4 + 1020*ex[2]^6*ex[3]^5*ex[4]^4 - 
    36*ex[4]^5 - 107*ex[2]*ex[4]^5 - 107*ex[2]^2*ex[4]^5 - 
    108*ex[3]*ex[4]^5 - 466*ex[2]*ex[3]*ex[4]^5 - 755*ex[2]^2*ex[3]*ex[4]^5 - 
    535*ex[2]^3*ex[3]*ex[4]^5 + 6*ex[2]^4*ex[3]*ex[4]^5 - 
    108*ex[3]^2*ex[4]^5 - 971*ex[2]*ex[3]^2*ex[4]^5 - 
    2500*ex[2]^2*ex[3]^2*ex[4]^5 - 2651*ex[2]^3*ex[3]^2*ex[4]^5 - 
    1218*ex[2]^4*ex[3]^2*ex[4]^5 + 12*ex[2]^5*ex[3]^2*ex[4]^5 - 
    36*ex[3]^3*ex[4]^5 - 972*ex[2]*ex[3]^3*ex[4]^5 - 
    3814*ex[2]^2*ex[3]^3*ex[4]^5 - 5808*ex[2]^3*ex[3]^3*ex[4]^5 - 
    3892*ex[2]^4*ex[3]^3*ex[4]^5 - 962*ex[2]^5*ex[3]^3*ex[4]^5 - 
    360*ex[2]*ex[3]^4*ex[4]^5 - 2718*ex[2]^2*ex[3]^4*ex[4]^5 - 
    5997*ex[2]^3*ex[3]^4*ex[4]^5 - 4980*ex[2]^4*ex[3]^4*ex[4]^5 - 
    1341*ex[2]^5*ex[3]^4*ex[4]^5 - 756*ex[2]^2*ex[3]^5*ex[4]^5 - 
    2340*ex[2]^3*ex[3]^5*ex[4]^5 - 2160*ex[2]^4*ex[3]^5*ex[4]^5 - 
    576*ex[2]^5*ex[3]^5*ex[4]^5 + 72*ex[3]*ex[4]^6 + 
    214*ex[2]*ex[3]*ex[4]^6 + 208*ex[2]^2*ex[3]*ex[4]^6 - 
    6*ex[2]^3*ex[3]*ex[4]^6 + 216*ex[3]^2*ex[4]^6 + 
    788*ex[2]*ex[3]^2*ex[4]^6 + 1040*ex[2]^2*ex[3]^2*ex[4]^6 + 
    606*ex[2]^3*ex[3]^2*ex[4]^6 - 6*ex[2]^4*ex[3]^2*ex[4]^6 + 
    216*ex[3]^3*ex[4]^6 + 1186*ex[2]*ex[3]^3*ex[4]^6 + 
    2224*ex[2]^2*ex[3]^3*ex[4]^6 + 1729*ex[2]^3*ex[3]^3*ex[4]^6 + 
    475*ex[2]^4*ex[3]^3*ex[4]^6 + 72*ex[3]^4*ex[4]^6 + 
    864*ex[2]*ex[3]^4*ex[4]^6 + 2160*ex[2]^2*ex[3]^4*ex[4]^6 + 
    1884*ex[2]^3*ex[3]^4*ex[4]^6 + 516*ex[2]^4*ex[3]^4*ex[4]^6 + 
    252*ex[2]*ex[3]^5*ex[4]^6 + 768*ex[2]^2*ex[3]^5*ex[4]^6 + 
    696*ex[2]^3*ex[3]^5*ex[4]^6 + 180*ex[2]^4*ex[3]^5*ex[4]^6 - 
    36*ex[3]^2*ex[4]^7 - 107*ex[2]*ex[3]^2*ex[4]^7 - 
    107*ex[2]^2*ex[3]^2*ex[4]^7 - 108*ex[3]^3*ex[4]^7 - 
    322*ex[2]*ex[3]^3*ex[4]^7 - 309*ex[2]^2*ex[3]^3*ex[4]^7 - 
    95*ex[2]^3*ex[3]^3*ex[4]^7 - 108*ex[3]^4*ex[4]^7 - 
    323*ex[2]*ex[3]^4*ex[4]^7 - 298*ex[2]^2*ex[3]^4*ex[4]^7 - 
    83*ex[2]^3*ex[3]^4*ex[4]^7 - 36*ex[3]^5*ex[4]^7 - 
    108*ex[2]*ex[3]^5*ex[4]^7 - 96*ex[2]^2*ex[3]^5*ex[4]^7 - 
    24*ex[2]^3*ex[3]^5*ex[4]^7 + 72*ex[2]^6*ex[3]^5*ex[6] + 
    228*ex[2]^7*ex[3]^5*ex[6] + 216*ex[2]^8*ex[3]^5*ex[6] + 
    60*ex[2]^9*ex[3]^5*ex[6] - 72*ex[2]^4*ex[3]^4*ex[4]*ex[6] - 
    432*ex[2]^5*ex[3]^4*ex[4]*ex[6] - 868*ex[2]^6*ex[3]^4*ex[4]*ex[6] - 
    692*ex[2]^7*ex[3]^4*ex[4]*ex[6] - 184*ex[2]^8*ex[3]^4*ex[4]*ex[6] - 
    432*ex[2]^5*ex[3]^5*ex[4]*ex[6] - 1356*ex[2]^6*ex[3]^5*ex[4]*ex[6] - 
    1272*ex[2]^7*ex[3]^5*ex[4]*ex[6] - 348*ex[2]^8*ex[3]^5*ex[4]*ex[6] + 
    216*ex[2]^3*ex[3]^3*ex[4]^2*ex[6] + 862*ex[2]^4*ex[3]^3*ex[4]^2*ex[6] + 
    1258*ex[2]^5*ex[3]^3*ex[4]^2*ex[6] + 802*ex[2]^6*ex[3]^3*ex[4]^2*ex[6] + 
    190*ex[2]^7*ex[3]^3*ex[4]^2*ex[6] + 288*ex[2]^3*ex[3]^4*ex[4]^2*ex[6] + 
    1944*ex[2]^4*ex[3]^4*ex[4]^2*ex[6] + 4118*ex[2]^5*ex[3]^4*ex[4]^2*ex[6] + 
    3364*ex[2]^6*ex[3]^4*ex[4]^2*ex[6] + 902*ex[2]^7*ex[3]^4*ex[4]^2*ex[6] + 
    1080*ex[2]^4*ex[3]^5*ex[4]^2*ex[6] + 3360*ex[2]^5*ex[3]^5*ex[4]^2*ex[6] + 
    3120*ex[2]^6*ex[3]^5*ex[4]^2*ex[6] + 840*ex[2]^7*ex[3]^5*ex[4]^2*ex[6] - 
    216*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] - 716*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] - 
    826*ex[2]^4*ex[3]^2*ex[4]^3*ex[6] - 392*ex[2]^5*ex[3]^2*ex[4]^3*ex[6] + 
    6*ex[2]^6*ex[3]^2*ex[4]^3*ex[6] - 648*ex[2]^2*ex[3]^3*ex[4]^3*ex[6] - 
    2802*ex[2]^3*ex[3]^3*ex[4]^3*ex[6] - 4418*ex[2]^4*ex[3]^3*ex[4]^3*ex[6] - 
    3024*ex[2]^5*ex[3]^3*ex[4]^3*ex[6] - 760*ex[2]^6*ex[3]^3*ex[4]^3*ex[6] - 
    432*ex[2]^2*ex[3]^4*ex[4]^3*ex[6] - 3456*ex[2]^3*ex[3]^4*ex[4]^3*ex[6] - 
    7792*ex[2]^4*ex[3]^4*ex[4]^3*ex[6] - 6536*ex[2]^5*ex[3]^4*ex[4]^3*ex[6] - 
    1768*ex[2]^6*ex[3]^4*ex[4]^3*ex[6] - 1440*ex[2]^3*ex[3]^5*ex[4]^3*ex[6] - 
    4440*ex[2]^4*ex[3]^5*ex[4]^3*ex[6] - 4080*ex[2]^5*ex[3]^5*ex[4]^3*ex[6] - 
    1080*ex[2]^6*ex[3]^5*ex[4]^3*ex[6] + 72*ex[2]*ex[3]*ex[4]^4*ex[6] + 
    214*ex[2]^2*ex[3]*ex[4]^4*ex[6] + 208*ex[2]^3*ex[3]*ex[4]^4*ex[6] - 
    6*ex[2]^4*ex[3]*ex[4]^4*ex[6] + 432*ex[2]*ex[3]^2*ex[4]^4*ex[6] + 
    1504*ex[2]^2*ex[3]^2*ex[4]^4*ex[6] + 1866*ex[2]^3*ex[3]^2*ex[4]^4*ex[6] + 
    998*ex[2]^4*ex[3]^2*ex[4]^4*ex[6] - 12*ex[2]^5*ex[3]^2*ex[4]^4*ex[6] + 
    648*ex[2]*ex[3]^3*ex[4]^4*ex[6] + 3234*ex[2]^2*ex[3]^3*ex[4]^4*ex[6] + 
    5706*ex[2]^3*ex[3]^3*ex[4]^4*ex[6] + 4260*ex[2]^4*ex[3]^3*ex[4]^4*ex[6] + 
    1140*ex[2]^5*ex[3]^3*ex[4]^4*ex[6] + 288*ex[2]*ex[3]^4*ex[4]^4*ex[6] + 
    3024*ex[2]^2*ex[3]^4*ex[4]^4*ex[6] + 7348*ex[2]^3*ex[3]^4*ex[4]^4*ex[6] + 
    6344*ex[2]^4*ex[3]^4*ex[4]^4*ex[6] + 1732*ex[2]^5*ex[3]^4*ex[4]^4*ex[6] + 
    1080*ex[2]^2*ex[3]^5*ex[4]^4*ex[6] + 3300*ex[2]^3*ex[3]^5*ex[4]^4*ex[6] + 
    3000*ex[2]^4*ex[3]^5*ex[4]^4*ex[6] + 780*ex[2]^5*ex[3]^5*ex[4]^4*ex[6] - 
    72*ex[3]*ex[4]^5*ex[6] - 214*ex[2]*ex[3]*ex[4]^5*ex[6] - 
    208*ex[2]^2*ex[3]*ex[4]^5*ex[6] + 6*ex[2]^3*ex[3]*ex[4]^5*ex[6] - 
    216*ex[3]^2*ex[4]^5*ex[6] - 860*ex[2]*ex[3]^2*ex[4]^5*ex[6] - 
    1254*ex[2]^2*ex[3]^2*ex[4]^5*ex[6] - 820*ex[2]^3*ex[3]^2*ex[4]^5*ex[6] + 
    6*ex[2]^4*ex[3]^2*ex[4]^5*ex[6] - 216*ex[3]^3*ex[4]^5*ex[6] - 
    1510*ex[2]*ex[3]^3*ex[4]^5*ex[6] - 3190*ex[2]^2*ex[3]^3*ex[4]^5*ex[6] - 
    2656*ex[2]^3*ex[3]^3*ex[4]^5*ex[6] - 760*ex[2]^4*ex[3]^3*ex[4]^5*ex[6] - 
    72*ex[3]^4*ex[4]^5*ex[6] - 1296*ex[2]*ex[3]^4*ex[4]^5*ex[6] - 
    3452*ex[2]^2*ex[3]^4*ex[4]^5*ex[6] - 3076*ex[2]^3*ex[3]^4*ex[4]^5*ex[6] - 
    848*ex[2]^4*ex[3]^4*ex[4]^5*ex[6] - 432*ex[2]*ex[3]^5*ex[4]^5*ex[6] - 
    1308*ex[2]^2*ex[3]^5*ex[4]^5*ex[6] - 1176*ex[2]^3*ex[3]^5*ex[4]^5*ex[6] - 
    300*ex[2]^4*ex[3]^5*ex[4]^5*ex[6] + 72*ex[3]^2*ex[4]^6*ex[6] + 
    214*ex[2]*ex[3]^2*ex[4]^6*ex[6] + 214*ex[2]^2*ex[3]^2*ex[4]^6*ex[6] + 
    216*ex[3]^3*ex[4]^6*ex[6] + 644*ex[2]*ex[3]^3*ex[4]^6*ex[6] + 
    618*ex[2]^2*ex[3]^3*ex[4]^6*ex[6] + 190*ex[2]^3*ex[3]^3*ex[4]^6*ex[6] + 
    216*ex[3]^4*ex[4]^6*ex[6] + 646*ex[2]*ex[3]^4*ex[4]^6*ex[6] + 
    596*ex[2]^2*ex[3]^4*ex[4]^6*ex[6] + 166*ex[2]^3*ex[3]^4*ex[4]^6*ex[6] + 
    72*ex[3]^5*ex[4]^6*ex[6] + 216*ex[2]*ex[3]^5*ex[4]^6*ex[6] + 
    192*ex[2]^2*ex[3]^5*ex[4]^6*ex[6] + 48*ex[2]^3*ex[3]^5*ex[4]^6*ex[6] + 
    36*ex[2]^5*ex[3]^5*ex[6]^2 + 108*ex[2]^6*ex[3]^5*ex[6]^2 + 
    96*ex[2]^7*ex[3]^5*ex[6]^2 + 24*ex[2]^8*ex[3]^5*ex[6]^2 - 
    108*ex[2]^4*ex[3]^4*ex[4]*ex[6]^2 - 323*ex[2]^5*ex[3]^4*ex[4]*ex[6]^2 - 
    298*ex[2]^6*ex[3]^4*ex[4]*ex[6]^2 - 83*ex[2]^7*ex[3]^4*ex[4]*ex[6]^2 - 
    180*ex[2]^4*ex[3]^5*ex[4]*ex[6]^2 - 540*ex[2]^5*ex[3]^5*ex[4]*ex[6]^2 - 
    480*ex[2]^6*ex[3]^5*ex[4]*ex[6]^2 - 120*ex[2]^7*ex[3]^5*ex[4]*ex[6]^2 + 
    108*ex[2]^3*ex[3]^3*ex[4]^2*ex[6]^2 + 322*ex[2]^4*ex[3]^3*ex[4]^2*
     ex[6]^2 + 309*ex[2]^5*ex[3]^3*ex[4]^2*ex[6]^2 + 
    95*ex[2]^6*ex[3]^3*ex[4]^2*ex[6]^2 + 432*ex[2]^3*ex[3]^4*ex[4]^2*
     ex[6]^2 + 1292*ex[2]^4*ex[3]^4*ex[4]^2*ex[6]^2 + 
    1192*ex[2]^5*ex[3]^4*ex[4]^2*ex[6]^2 + 332*ex[2]^6*ex[3]^4*ex[4]^2*
     ex[6]^2 + 360*ex[2]^3*ex[3]^5*ex[4]^2*ex[6]^2 + 
    1080*ex[2]^4*ex[3]^5*ex[4]^2*ex[6]^2 + 960*ex[2]^5*ex[3]^5*ex[4]^2*
     ex[6]^2 + 240*ex[2]^6*ex[3]^5*ex[4]^2*ex[6]^2 - 
    36*ex[2]^2*ex[3]^2*ex[4]^3*ex[6]^2 - 107*ex[2]^3*ex[3]^2*ex[4]^3*
     ex[6]^2 - 107*ex[2]^4*ex[3]^2*ex[4]^3*ex[6]^2 - 
    324*ex[2]^2*ex[3]^3*ex[4]^3*ex[6]^2 - 966*ex[2]^3*ex[3]^3*ex[4]^3*
     ex[6]^2 - 927*ex[2]^4*ex[3]^3*ex[4]^3*ex[6]^2 - 
    285*ex[2]^5*ex[3]^3*ex[4]^3*ex[6]^2 - 648*ex[2]^2*ex[3]^4*ex[4]^3*
     ex[6]^2 - 1938*ex[2]^3*ex[3]^4*ex[4]^3*ex[6]^2 - 
    1788*ex[2]^4*ex[3]^4*ex[4]^3*ex[6]^2 - 498*ex[2]^5*ex[3]^4*ex[4]^3*
     ex[6]^2 - 360*ex[2]^2*ex[3]^5*ex[4]^3*ex[6]^2 - 
    1080*ex[2]^3*ex[3]^5*ex[4]^3*ex[6]^2 - 960*ex[2]^4*ex[3]^5*ex[4]^3*
     ex[6]^2 - 240*ex[2]^5*ex[3]^5*ex[4]^3*ex[6]^2 + 
    72*ex[2]*ex[3]^2*ex[4]^4*ex[6]^2 + 214*ex[2]^2*ex[3]^2*ex[4]^4*ex[6]^2 + 
    214*ex[2]^3*ex[3]^2*ex[4]^4*ex[6]^2 + 324*ex[2]*ex[3]^3*ex[4]^4*ex[6]^2 + 
    966*ex[2]^2*ex[3]^3*ex[4]^4*ex[6]^2 + 927*ex[2]^3*ex[3]^3*ex[4]^4*
     ex[6]^2 + 285*ex[2]^4*ex[3]^3*ex[4]^4*ex[6]^2 + 
    432*ex[2]*ex[3]^4*ex[4]^4*ex[6]^2 + 1292*ex[2]^2*ex[3]^4*ex[4]^4*
     ex[6]^2 + 1192*ex[2]^3*ex[3]^4*ex[4]^4*ex[6]^2 + 
    332*ex[2]^4*ex[3]^4*ex[4]^4*ex[6]^2 + 180*ex[2]*ex[3]^5*ex[4]^4*ex[6]^2 + 
    540*ex[2]^2*ex[3]^5*ex[4]^4*ex[6]^2 + 480*ex[2]^3*ex[3]^5*ex[4]^4*
     ex[6]^2 + 120*ex[2]^4*ex[3]^5*ex[4]^4*ex[6]^2 - 
    36*ex[3]^2*ex[4]^5*ex[6]^2 - 107*ex[2]*ex[3]^2*ex[4]^5*ex[6]^2 - 
    107*ex[2]^2*ex[3]^2*ex[4]^5*ex[6]^2 - 108*ex[3]^3*ex[4]^5*ex[6]^2 - 
    322*ex[2]*ex[3]^3*ex[4]^5*ex[6]^2 - 309*ex[2]^2*ex[3]^3*ex[4]^5*ex[6]^2 - 
    95*ex[2]^3*ex[3]^3*ex[4]^5*ex[6]^2 - 108*ex[3]^4*ex[4]^5*ex[6]^2 - 
    323*ex[2]*ex[3]^4*ex[4]^5*ex[6]^2 - 298*ex[2]^2*ex[3]^4*ex[4]^5*ex[6]^2 - 
    83*ex[2]^3*ex[3]^4*ex[4]^5*ex[6]^2 - 36*ex[3]^5*ex[4]^5*ex[6]^2 - 
    108*ex[2]*ex[3]^5*ex[4]^5*ex[6]^2 - 96*ex[2]^2*ex[3]^5*ex[4]^5*ex[6]^2 - 
    24*ex[2]^3*ex[3]^5*ex[4]^5*ex[6]^2, 
  y[88] -> 215*ex[2]*ex[3] + 215*ex[2]^2*ex[3] - 215*ex[4] - 71*ex[2]*ex[4] - 
    215*ex[3]*ex[4] - 215*ex[2]*ex[3]*ex[4], y[89] -> 71 + 3*ex[3], 
  y[90] -> -15*ex[2] + 12*ex[2]^2 - 15*ex[2]*ex[3] + 80*ex[2]^2*ex[3] + 
    15*ex[4] - 92*ex[2]*ex[4] + 15*ex[3]*ex[4] - 175*ex[2]*ex[3]*ex[4] + 
    95*ex[4]^2 + 95*ex[3]*ex[4]^2 + 95*ex[2]*ex[6] + 95*ex[2]*ex[3]*ex[6] - 
    95*ex[4]*ex[6] - 95*ex[3]*ex[4]*ex[6], 
  y[91] -> -71*ex[2]^2*ex[3] + 68*ex[2]*ex[4] + 142*ex[2]*ex[3]*ex[4] - 
    71*ex[4]^2 - 71*ex[3]*ex[4]^2 + 71*ex[2]^2*ex[3]*ex[6] - 
    71*ex[2]*ex[3]*ex[4]*ex[6], y[92] -> -22*ex[2]^4*ex[3]^4 - 
    44*ex[2]^5*ex[3]^4 - 22*ex[2]^6*ex[3]^4 + 39*ex[2]^4*ex[3]^5 + 
    78*ex[2]^5*ex[3]^5 + 39*ex[2]^6*ex[3]^5 + 30*ex[2]^4*ex[3]^6 + 
    60*ex[2]^5*ex[3]^6 + 30*ex[2]^6*ex[3]^6 + 64*ex[2]^3*ex[3]^3*ex[4] + 
    84*ex[2]^4*ex[3]^3*ex[4] + 20*ex[2]^5*ex[3]^3*ex[4] - 
    92*ex[2]^3*ex[3]^4*ex[4] - 106*ex[2]^4*ex[3]^4*ex[4] - 
    14*ex[2]^5*ex[3]^4*ex[4] - 276*ex[2]^3*ex[3]^5*ex[4] - 
    492*ex[2]^4*ex[3]^5*ex[4] - 216*ex[2]^5*ex[3]^5*ex[4] - 
    120*ex[2]^3*ex[3]^6*ex[4] - 240*ex[2]^4*ex[3]^6*ex[4] - 
    120*ex[2]^5*ex[3]^6*ex[4] - 120*ex[2]^2*ex[3]^2*ex[4]^2 - 
    120*ex[2]^3*ex[3]^2*ex[4]^2 - 22*ex[2]^4*ex[3]^2*ex[4]^2 - 
    6*ex[2]^2*ex[3]^3*ex[4]^2 - 126*ex[2]^3*ex[3]^3*ex[4]^2 - 
    81*ex[2]^4*ex[3]^3*ex[4]^2 + 528*ex[2]^2*ex[3]^4*ex[4]^2 + 
    642*ex[2]^3*ex[3]^4*ex[4]^2 + 144*ex[2]^4*ex[3]^4*ex[4]^2 + 
    594*ex[2]^2*ex[3]^5*ex[4]^2 + 1008*ex[2]^3*ex[3]^5*ex[4]^2 + 
    414*ex[2]^4*ex[3]^5*ex[4]^2 + 180*ex[2]^2*ex[3]^6*ex[4]^2 + 
    360*ex[2]^3*ex[3]^6*ex[4]^2 + 180*ex[2]^4*ex[3]^6*ex[4]^2 + 
    100*ex[2]*ex[3]*ex[4]^3 + 56*ex[2]^2*ex[3]*ex[4]^3 + 
    144*ex[2]*ex[3]^2*ex[4]^3 + 234*ex[2]^2*ex[3]^2*ex[4]^3 + 
    56*ex[2]^3*ex[3]^2*ex[4]^3 - 288*ex[2]*ex[3]^3*ex[4]^3 - 
    72*ex[2]^2*ex[3]^3*ex[4]^3 + 78*ex[2]^3*ex[3]^3*ex[4]^3 - 
    728*ex[2]*ex[3]^4*ex[4]^3 - 862*ex[2]^2*ex[3]^4*ex[4]^3 - 
    194*ex[2]^3*ex[3]^4*ex[4]^3 - 516*ex[2]*ex[3]^5*ex[4]^3 - 
    852*ex[2]^2*ex[3]^5*ex[4]^3 - 336*ex[2]^3*ex[3]^5*ex[4]^3 - 
    120*ex[2]*ex[3]^6*ex[4]^3 - 240*ex[2]^2*ex[3]^6*ex[4]^3 - 
    120*ex[2]^3*ex[3]^6*ex[4]^3 - 22*ex[4]^4 - 49*ex[3]*ex[4]^4 - 
    44*ex[2]*ex[3]*ex[4]^4 + 54*ex[3]^2*ex[4]^4 - 54*ex[2]*ex[3]^2*ex[4]^4 - 
    22*ex[2]^2*ex[3]^2*ex[4]^4 + 266*ex[3]^3*ex[4]^4 + 
    162*ex[2]*ex[3]^3*ex[4]^4 - 5*ex[2]^2*ex[3]^3*ex[4]^4 + 
    314*ex[3]^4*ex[4]^4 + 370*ex[2]*ex[3]^4*ex[4]^4 + 
    86*ex[2]^2*ex[3]^4*ex[4]^4 + 159*ex[3]^5*ex[4]^4 + 
    258*ex[2]*ex[3]^5*ex[4]^4 + 99*ex[2]^2*ex[3]^5*ex[4]^4 + 
    30*ex[3]^6*ex[4]^4 + 60*ex[2]*ex[3]^6*ex[4]^4 + 
    30*ex[2]^2*ex[3]^6*ex[4]^4, y[93] -> 4*ex[2] + 5*ex[2]^2*ex[3] - 
    5*ex[4] - 10*ex[2]*ex[3]*ex[4] + 5*ex[3]*ex[4]^2 + 5*ex[2]*ex[3]*ex[6] - 
    5*ex[3]*ex[4]*ex[6], y[94] -> -(ex[2]*ex[3]) + ex[4] + ex[3]*ex[4] - 
    ex[6] - ex[3]*ex[6], y[95] -> 4*ex[2]^3*ex[3]^2 + 3*ex[2]^4*ex[3]^2 + 
    10*ex[2]^4*ex[3]^3 - 8*ex[2]*ex[3]*ex[4] - 6*ex[2]^2*ex[3]*ex[4] - 
    28*ex[2]^2*ex[3]^2*ex[4] - 16*ex[2]^3*ex[3]^2*ex[4] - 
    40*ex[2]^3*ex[3]^3*ex[4] + 3*ex[4]^2 + 10*ex[3]*ex[4]^2 + 
    12*ex[2]*ex[3]*ex[4]^2 + 44*ex[2]*ex[3]^2*ex[4]^2 + 
    26*ex[2]^2*ex[3]^2*ex[4]^2 + 60*ex[2]^2*ex[3]^3*ex[4]^2 - 
    6*ex[3]*ex[4]^3 - 20*ex[3]^2*ex[4]^3 - 16*ex[2]*ex[3]^2*ex[4]^3 - 
    40*ex[2]*ex[3]^3*ex[4]^3 + 3*ex[3]^2*ex[4]^4 + 10*ex[3]^3*ex[4]^4 + 
    4*ex[2]^2*ex[3]^2*ex[6] + 10*ex[2]^3*ex[3]^2*ex[6] + 
    20*ex[2]^3*ex[3]^3*ex[6] - 6*ex[2]*ex[3]*ex[4]*ex[6] - 
    24*ex[2]*ex[3]^2*ex[4]*ex[6] - 30*ex[2]^2*ex[3]^2*ex[4]*ex[6] - 
    60*ex[2]^2*ex[3]^3*ex[4]*ex[6] + 6*ex[3]*ex[4]^2*ex[6] + 
    20*ex[3]^2*ex[4]^2*ex[6] + 26*ex[2]*ex[3]^2*ex[4]^2*ex[6] + 
    60*ex[2]*ex[3]^3*ex[4]^2*ex[6] - 6*ex[3]^2*ex[4]^3*ex[6] - 
    20*ex[3]^3*ex[4]^3*ex[6] + 7*ex[2]^2*ex[3]^2*ex[6]^2 + 
    10*ex[2]^2*ex[3]^3*ex[6]^2 - 10*ex[2]*ex[3]^2*ex[4]*ex[6]^2 - 
    20*ex[2]*ex[3]^3*ex[4]*ex[6]^2 + 3*ex[3]^2*ex[4]^2*ex[6]^2 + 
    10*ex[3]^3*ex[4]^2*ex[6]^2, y[96] -> 72*ex[2]^5*ex[3]^3 + 
    156*ex[2]^6*ex[3]^3 + 72*ex[2]^7*ex[3]^3 - 144*ex[2]^3*ex[3]^2*ex[4] - 
    378*ex[2]^4*ex[3]^2*ex[4] - 229*ex[2]^5*ex[3]^2*ex[4] - 
    7*ex[2]^6*ex[3]^2*ex[4] - 360*ex[2]^4*ex[3]^3*ex[4] - 
    768*ex[2]^5*ex[3]^3*ex[4] - 348*ex[2]^6*ex[3]^3*ex[4] + 
    72*ex[2]*ex[3]*ex[4]^2 + 288*ex[2]^2*ex[3]*ex[4]^2 + 
    236*ex[2]^3*ex[3]*ex[4]^2 + 14*ex[2]^4*ex[3]*ex[4]^2 + 
    432*ex[2]^2*ex[3]^2*ex[4]^2 + 1188*ex[2]^3*ex[3]^2*ex[4]^2 + 
    742*ex[2]^4*ex[3]^2*ex[4]^2 + 22*ex[2]^5*ex[3]^2*ex[4]^2 + 
    720*ex[2]^3*ex[3]^3*ex[4]^2 + 1512*ex[2]^4*ex[3]^3*ex[4]^2 + 
    672*ex[2]^5*ex[3]^3*ex[4]^2 - 72*ex[4]^3 - 79*ex[2]*ex[4]^3 - 
    7*ex[2]^2*ex[4]^3 - 72*ex[3]*ex[4]^3 - 432*ex[2]*ex[3]*ex[4]^3 - 
    394*ex[2]^2*ex[3]*ex[4]^3 - 22*ex[2]^3*ex[3]*ex[4]^3 - 
    432*ex[2]*ex[3]^2*ex[4]^3 - 1314*ex[2]^2*ex[3]^2*ex[4]^3 - 
    876*ex[2]^3*ex[3]^2*ex[4]^3 - 30*ex[2]^4*ex[3]^2*ex[4]^3 - 
    720*ex[2]^2*ex[3]^3*ex[4]^3 - 1488*ex[2]^3*ex[3]^3*ex[4]^3 - 
    648*ex[2]^4*ex[3]^3*ex[4]^3 + 144*ex[3]*ex[4]^4 + 
    158*ex[2]*ex[3]*ex[4]^4 + 8*ex[2]^2*ex[3]*ex[4]^4 + 144*ex[3]^2*ex[4]^4 + 
    576*ex[2]*ex[3]^2*ex[4]^4 + 442*ex[2]^2*ex[3]^2*ex[4]^4 + 
    22*ex[2]^3*ex[3]^2*ex[4]^4 + 360*ex[2]*ex[3]^3*ex[4]^4 + 
    732*ex[2]^2*ex[3]^3*ex[4]^4 + 312*ex[2]^3*ex[3]^3*ex[4]^4 - 
    72*ex[3]^2*ex[4]^5 - 79*ex[2]*ex[3]^2*ex[4]^5 - 
    7*ex[2]^2*ex[3]^2*ex[4]^5 - 72*ex[3]^3*ex[4]^5 - 
    144*ex[2]*ex[3]^3*ex[4]^5 - 60*ex[2]^2*ex[3]^3*ex[4]^5 + 
    144*ex[2]^4*ex[3]^3*ex[6] + 300*ex[2]^5*ex[3]^3*ex[6] + 
    132*ex[2]^6*ex[3]^3*ex[6] - 144*ex[2]^2*ex[3]^2*ex[4]*ex[6] - 
    432*ex[2]^3*ex[3]^2*ex[4]*ex[6] - 284*ex[2]^4*ex[3]^2*ex[4]*ex[6] - 
    8*ex[2]^5*ex[3]^2*ex[4]*ex[6] - 576*ex[2]^3*ex[3]^3*ex[4]*ex[6] - 
    1188*ex[2]^4*ex[3]^3*ex[4]*ex[6] - 516*ex[2]^5*ex[3]^3*ex[4]*ex[6] + 
    144*ex[2]*ex[3]*ex[4]^2*ex[6] + 158*ex[2]^2*ex[3]*ex[4]^2*ex[6] + 
    8*ex[2]^3*ex[3]*ex[4]^2*ex[6] + 288*ex[2]*ex[3]^2*ex[4]^2*ex[6] + 
    1008*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 726*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] + 
    30*ex[2]^4*ex[3]^2*ex[4]^2*ex[6] + 864*ex[2]^2*ex[3]^3*ex[4]^2*ex[6] + 
    1764*ex[2]^3*ex[3]^3*ex[4]^2*ex[6] + 756*ex[2]^4*ex[3]^3*ex[4]^2*ex[6] - 
    144*ex[3]*ex[4]^3*ex[6] - 158*ex[2]*ex[3]*ex[4]^3*ex[6] - 
    8*ex[2]^2*ex[3]*ex[4]^3*ex[6] - 144*ex[3]^2*ex[4]^3*ex[6] - 
    720*ex[2]*ex[3]^2*ex[4]^3*ex[6] - 600*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] - 
    36*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] - 576*ex[2]*ex[3]^3*ex[4]^3*ex[6] - 
    1164*ex[2]^2*ex[3]^3*ex[4]^3*ex[6] - 492*ex[2]^3*ex[3]^3*ex[4]^3*ex[6] + 
    144*ex[3]^2*ex[4]^4*ex[6] + 158*ex[2]*ex[3]^2*ex[4]^4*ex[6] + 
    14*ex[2]^2*ex[3]^2*ex[4]^4*ex[6] + 144*ex[3]^3*ex[4]^4*ex[6] + 
    288*ex[2]*ex[3]^3*ex[4]^4*ex[6] + 120*ex[2]^2*ex[3]^3*ex[4]^4*ex[6] + 
    72*ex[2]^3*ex[3]^3*ex[6]^2 + 144*ex[2]^4*ex[3]^3*ex[6]^2 + 
    60*ex[2]^5*ex[3]^3*ex[6]^2 - 72*ex[2]^2*ex[3]^2*ex[4]*ex[6]^2 - 
    79*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 - 7*ex[2]^4*ex[3]^2*ex[4]*ex[6]^2 - 
    216*ex[2]^2*ex[3]^3*ex[4]*ex[6]^2 - 432*ex[2]^3*ex[3]^3*ex[4]*ex[6]^2 - 
    180*ex[2]^4*ex[3]^3*ex[4]*ex[6]^2 + 144*ex[2]*ex[3]^2*ex[4]^2*ex[6]^2 + 
    158*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2 + 14*ex[2]^3*ex[3]^2*ex[4]^2*
     ex[6]^2 + 216*ex[2]*ex[3]^3*ex[4]^2*ex[6]^2 + 
    432*ex[2]^2*ex[3]^3*ex[4]^2*ex[6]^2 + 180*ex[2]^3*ex[3]^3*ex[4]^2*
     ex[6]^2 - 72*ex[3]^2*ex[4]^3*ex[6]^2 - 79*ex[2]*ex[3]^2*ex[4]^3*
     ex[6]^2 - 7*ex[2]^2*ex[3]^2*ex[4]^3*ex[6]^2 - 
    72*ex[3]^3*ex[4]^3*ex[6]^2 - 144*ex[2]*ex[3]^3*ex[4]^3*ex[6]^2 - 
    60*ex[2]^2*ex[3]^3*ex[4]^3*ex[6]^2, y[97] -> 13 + 10*ex[3], 
  y[98] -> 48*ex[2]^5*ex[3]^3 + 104*ex[2]^6*ex[3]^3 + 48*ex[2]^7*ex[3]^3 - 
    96*ex[2]^3*ex[3]^2*ex[4] - 252*ex[2]^4*ex[3]^2*ex[4] - 
    163*ex[2]^5*ex[3]^2*ex[4] - 15*ex[2]^6*ex[3]^2*ex[4] - 
    240*ex[2]^4*ex[3]^3*ex[4] - 512*ex[2]^5*ex[3]^3*ex[4] - 
    232*ex[2]^6*ex[3]^3*ex[4] + 48*ex[2]*ex[3]*ex[4]^2 + 
    192*ex[2]^2*ex[3]*ex[4]^2 + 178*ex[2]^3*ex[3]*ex[4]^2 + 
    30*ex[2]^4*ex[3]*ex[4]^2 + 288*ex[2]^2*ex[3]^2*ex[4]^2 + 
    792*ex[2]^3*ex[3]^2*ex[4]^2 + 536*ex[2]^4*ex[3]^2*ex[4]^2 + 
    56*ex[2]^5*ex[3]^2*ex[4]^2 + 480*ex[2]^3*ex[3]^3*ex[4]^2 + 
    1008*ex[2]^4*ex[3]^3*ex[4]^2 + 448*ex[2]^5*ex[3]^3*ex[4]^2 - 48*ex[4]^3 - 
    63*ex[2]*ex[4]^3 - 15*ex[2]^2*ex[4]^3 - 48*ex[3]*ex[4]^3 - 
    288*ex[2]*ex[3]*ex[4]^3 - 304*ex[2]^2*ex[3]*ex[4]^3 - 
    56*ex[2]^3*ex[3]*ex[4]^3 - 288*ex[2]*ex[3]^2*ex[4]^3 - 
    876*ex[2]^2*ex[3]^2*ex[4]^3 - 646*ex[2]^3*ex[3]^2*ex[4]^3 - 
    82*ex[2]^4*ex[3]^2*ex[4]^3 - 480*ex[2]^2*ex[3]^3*ex[4]^3 - 
    992*ex[2]^3*ex[3]^3*ex[4]^3 - 432*ex[2]^4*ex[3]^3*ex[4]^3 + 
    96*ex[3]*ex[4]^4 + 126*ex[2]*ex[3]*ex[4]^4 + 26*ex[2]^2*ex[3]*ex[4]^4 + 
    96*ex[3]^2*ex[4]^4 + 384*ex[2]*ex[3]^2*ex[4]^4 + 
    336*ex[2]^2*ex[3]^2*ex[4]^4 + 56*ex[2]^3*ex[3]^2*ex[4]^4 + 
    240*ex[2]*ex[3]^3*ex[4]^4 + 488*ex[2]^2*ex[3]^3*ex[4]^4 + 
    208*ex[2]^3*ex[3]^3*ex[4]^4 - 48*ex[3]^2*ex[4]^5 - 
    63*ex[2]*ex[3]^2*ex[4]^5 - 15*ex[2]^2*ex[3]^2*ex[4]^5 - 
    48*ex[3]^3*ex[4]^5 - 96*ex[2]*ex[3]^3*ex[4]^5 - 
    40*ex[2]^2*ex[3]^3*ex[4]^5 + 96*ex[2]^4*ex[3]^3*ex[6] + 
    200*ex[2]^5*ex[3]^3*ex[6] + 88*ex[2]^6*ex[3]^3*ex[6] - 
    96*ex[2]^2*ex[3]^2*ex[4]*ex[6] - 288*ex[2]^3*ex[3]^2*ex[4]*ex[6] - 
    210*ex[2]^4*ex[3]^2*ex[4]*ex[6] - 26*ex[2]^5*ex[3]^2*ex[4]*ex[6] - 
    384*ex[2]^3*ex[3]^3*ex[4]*ex[6] - 792*ex[2]^4*ex[3]^3*ex[4]*ex[6] - 
    344*ex[2]^5*ex[3]^3*ex[4]*ex[6] + 96*ex[2]*ex[3]*ex[4]^2*ex[6] + 
    126*ex[2]^2*ex[3]*ex[4]^2*ex[6] + 26*ex[2]^3*ex[3]*ex[4]^2*ex[6] + 
    192*ex[2]*ex[3]^2*ex[4]^2*ex[6] + 672*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 
    546*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] + 82*ex[2]^4*ex[3]^2*ex[4]^2*ex[6] + 
    576*ex[2]^2*ex[3]^3*ex[4]^2*ex[6] + 1176*ex[2]^3*ex[3]^3*ex[4]^2*ex[6] + 
    504*ex[2]^4*ex[3]^3*ex[4]^2*ex[6] - 96*ex[3]*ex[4]^3*ex[6] - 
    126*ex[2]*ex[3]*ex[4]^3*ex[6] - 26*ex[2]^2*ex[3]*ex[4]^3*ex[6] - 
    96*ex[3]^2*ex[4]^3*ex[6] - 480*ex[2]*ex[3]^2*ex[4]^3*ex[6] - 
    462*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] - 86*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] - 
    384*ex[2]*ex[3]^3*ex[4]^3*ex[6] - 776*ex[2]^2*ex[3]^3*ex[4]^3*ex[6] - 
    328*ex[2]^3*ex[3]^3*ex[4]^3*ex[6] + 96*ex[3]^2*ex[4]^4*ex[6] + 
    126*ex[2]*ex[3]^2*ex[4]^4*ex[6] + 30*ex[2]^2*ex[3]^2*ex[4]^4*ex[6] + 
    96*ex[3]^3*ex[4]^4*ex[6] + 192*ex[2]*ex[3]^3*ex[4]^4*ex[6] + 
    80*ex[2]^2*ex[3]^3*ex[4]^4*ex[6] + 48*ex[2]^3*ex[3]^3*ex[6]^2 + 
    96*ex[2]^4*ex[3]^3*ex[6]^2 + 40*ex[2]^5*ex[3]^3*ex[6]^2 - 
    48*ex[2]^2*ex[3]^2*ex[4]*ex[6]^2 - 63*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 - 
    15*ex[2]^4*ex[3]^2*ex[4]*ex[6]^2 - 144*ex[2]^2*ex[3]^3*ex[4]*ex[6]^2 - 
    288*ex[2]^3*ex[3]^3*ex[4]*ex[6]^2 - 120*ex[2]^4*ex[3]^3*ex[4]*ex[6]^2 + 
    96*ex[2]*ex[3]^2*ex[4]^2*ex[6]^2 + 126*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2 + 
    30*ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^2 + 144*ex[2]*ex[3]^3*ex[4]^2*ex[6]^2 + 
    288*ex[2]^2*ex[3]^3*ex[4]^2*ex[6]^2 + 120*ex[2]^3*ex[3]^3*ex[4]^2*
     ex[6]^2 - 48*ex[3]^2*ex[4]^3*ex[6]^2 - 63*ex[2]*ex[3]^2*ex[4]^3*
     ex[6]^2 - 15*ex[2]^2*ex[3]^2*ex[4]^3*ex[6]^2 - 
    48*ex[3]^3*ex[4]^3*ex[6]^2 - 96*ex[2]*ex[3]^3*ex[4]^3*ex[6]^2 - 
    40*ex[2]^2*ex[3]^3*ex[4]^3*ex[6]^2, 
  y[99] -> -12*ex[2]^4*ex[3]^5 - 60*ex[2]^5*ex[3]^5 - 120*ex[2]^6*ex[3]^5 - 
    120*ex[2]^7*ex[3]^5 - 60*ex[2]^8*ex[3]^5 - 12*ex[2]^9*ex[3]^5 + 
    36*ex[2]^3*ex[3]^4*ex[4] + 179*ex[2]^4*ex[3]^4*ex[4] + 
    356*ex[2]^5*ex[3]^4*ex[4] + 354*ex[2]^6*ex[3]^4*ex[4] + 
    176*ex[2]^7*ex[3]^4*ex[4] + 35*ex[2]^8*ex[3]^4*ex[4] + 
    36*ex[2]^3*ex[3]^5*ex[4] + 156*ex[2]^4*ex[3]^5*ex[4] + 
    240*ex[2]^5*ex[3]^5*ex[4] + 120*ex[2]^6*ex[3]^5*ex[4] - 
    60*ex[2]^7*ex[3]^5*ex[4] - 84*ex[2]^8*ex[3]^5*ex[4] - 
    24*ex[2]^9*ex[3]^5*ex[4] - ex[2]^4*ex[3]^6*ex[4] - 
    4*ex[2]^5*ex[3]^6*ex[4] - 6*ex[2]^6*ex[3]^6*ex[4] - 
    4*ex[2]^7*ex[3]^6*ex[4] - ex[2]^8*ex[3]^6*ex[4] - 
    36*ex[2]^2*ex[3]^3*ex[4]^2 - 202*ex[2]^3*ex[3]^3*ex[4]^2 - 
    411*ex[2]^4*ex[3]^3*ex[4]^2 - 381*ex[2]^5*ex[3]^3*ex[4]^2 - 
    157*ex[2]^6*ex[3]^3*ex[4]^2 - 21*ex[2]^7*ex[3]^3*ex[4]^2 - 
    72*ex[2]^2*ex[3]^4*ex[4]^2 - 310*ex[2]^3*ex[3]^4*ex[4]^2 - 
    451*ex[2]^4*ex[3]^4*ex[4]^2 - 144*ex[2]^5*ex[3]^4*ex[4]^2 + 
    254*ex[2]^6*ex[3]^4*ex[4]^2 + 254*ex[2]^7*ex[3]^4*ex[4]^2 + 
    69*ex[2]^8*ex[3]^4*ex[4]^2 - 36*ex[2]^2*ex[3]^5*ex[4]^2 - 
    104*ex[2]^3*ex[3]^5*ex[4]^2 + 6*ex[2]^4*ex[3]^5*ex[4]^2 + 
    334*ex[2]^5*ex[3]^5*ex[4]^2 + 456*ex[2]^6*ex[3]^5*ex[4]^2 + 
    228*ex[2]^7*ex[3]^5*ex[4]^2 + 22*ex[2]^8*ex[3]^5*ex[4]^2 - 
    10*ex[2]^9*ex[3]^5*ex[4]^2 + 4*ex[2]^3*ex[3]^6*ex[4]^2 + 
    17*ex[2]^4*ex[3]^6*ex[4]^2 + 30*ex[2]^5*ex[3]^6*ex[4]^2 + 
    30*ex[2]^6*ex[3]^6*ex[4]^2 + 20*ex[2]^7*ex[3]^6*ex[4]^2 + 
    9*ex[2]^8*ex[3]^6*ex[4]^2 + 2*ex[2]^9*ex[3]^6*ex[4]^2 + 
    12*ex[2]*ex[3]^2*ex[4]^3 + 107*ex[2]^2*ex[3]^2*ex[4]^3 + 
    241*ex[2]^3*ex[3]^2*ex[4]^3 + 196*ex[2]^4*ex[3]^2*ex[4]^3 + 
    37*ex[2]^5*ex[3]^2*ex[4]^3 - 13*ex[2]^6*ex[3]^2*ex[4]^3 + 
    36*ex[2]*ex[3]^3*ex[4]^3 + 202*ex[2]^2*ex[3]^3*ex[4]^3 + 
    265*ex[2]^3*ex[3]^3*ex[4]^3 - 97*ex[2]^4*ex[3]^3*ex[4]^3 - 
    401*ex[2]^5*ex[3]^3*ex[4]^3 - 245*ex[2]^6*ex[3]^3*ex[4]^3 - 
    40*ex[2]^7*ex[3]^3*ex[4]^3 + 36*ex[2]*ex[3]^4*ex[4]^3 + 
    77*ex[2]^2*ex[3]^4*ex[4]^3 - 210*ex[2]^3*ex[3]^4*ex[4]^3 - 
    858*ex[2]^4*ex[3]^4*ex[4]^3 - 1058*ex[2]^5*ex[3]^4*ex[4]^3 - 
    523*ex[2]^6*ex[3]^4*ex[4]^3 - 44*ex[2]^7*ex[3]^4*ex[4]^3 + 
    28*ex[2]^8*ex[3]^4*ex[4]^3 + 12*ex[2]*ex[3]^5*ex[4]^3 - 
    24*ex[2]^2*ex[3]^5*ex[4]^3 - 262*ex[2]^3*ex[3]^5*ex[4]^3 - 
    542*ex[2]^4*ex[3]^5*ex[4]^3 - 450*ex[2]^5*ex[3]^5*ex[4]^3 - 
    106*ex[2]^6*ex[3]^5*ex[4]^3 + 52*ex[2]^7*ex[3]^5*ex[4]^3 + 
    24*ex[2]^8*ex[3]^5*ex[4]^3 - 6*ex[2]^2*ex[3]^6*ex[4]^3 - 
    28*ex[2]^3*ex[3]^6*ex[4]^3 - 60*ex[2]^4*ex[3]^6*ex[4]^3 - 
    80*ex[2]^5*ex[3]^6*ex[4]^3 - 70*ex[2]^6*ex[3]^6*ex[4]^3 - 
    36*ex[2]^7*ex[3]^6*ex[4]^3 - 8*ex[2]^8*ex[3]^6*ex[4]^3 - 
    24*ex[2]*ex[3]*ex[4]^4 - 77*ex[2]^2*ex[3]*ex[4]^4 - 
    49*ex[2]^3*ex[3]*ex[4]^4 + 16*ex[2]^4*ex[3]*ex[4]^4 + 
    12*ex[2]^5*ex[3]*ex[4]^4 - 48*ex[2]*ex[3]^2*ex[4]^4 - 
    32*ex[2]^2*ex[3]^2*ex[4]^4 + 208*ex[2]^3*ex[3]^2*ex[4]^4 + 
    293*ex[2]^4*ex[3]^2*ex[4]^4 + 74*ex[2]^5*ex[3]^2*ex[4]^4 - 
    27*ex[2]^6*ex[3]^2*ex[4]^4 + 4*ex[2]*ex[3]^3*ex[4]^4 + 
    273*ex[2]^2*ex[3]^3*ex[4]^4 + 831*ex[2]^3*ex[3]^3*ex[4]^4 + 
    888*ex[2]^4*ex[3]^3*ex[4]^4 + 342*ex[2]^5*ex[3]^3*ex[4]^4 + 
    3*ex[2]^6*ex[3]^3*ex[4]^4 - 13*ex[2]^7*ex[3]^3*ex[4]^4 + 
    60*ex[2]*ex[3]^4*ex[4]^4 + 356*ex[2]^2*ex[3]^4*ex[4]^4 + 
    738*ex[2]^3*ex[3]^4*ex[4]^4 + 616*ex[2]^4*ex[3]^4*ex[4]^4 + 
    72*ex[2]^5*ex[3]^4*ex[4]^4 - 172*ex[2]^6*ex[3]^4*ex[4]^4 - 
    70*ex[2]^7*ex[3]^4*ex[4]^4 + 36*ex[2]*ex[3]^5*ex[4]^4 + 
    150*ex[2]^2*ex[3]^5*ex[4]^4 + 224*ex[2]^3*ex[3]^5*ex[4]^4 + 
    124*ex[2]^4*ex[3]^5*ex[4]^4 - 12*ex[2]^5*ex[3]^5*ex[4]^4 - 
    34*ex[2]^6*ex[3]^5*ex[4]^4 - 8*ex[2]^7*ex[3]^5*ex[4]^4 + 
    4*ex[2]*ex[3]^6*ex[4]^4 + 22*ex[2]^2*ex[3]^6*ex[4]^4 + 
    60*ex[2]^3*ex[3]^6*ex[4]^4 + 100*ex[2]^4*ex[3]^6*ex[4]^4 + 
    100*ex[2]^5*ex[3]^6*ex[4]^4 + 54*ex[2]^6*ex[3]^6*ex[4]^4 + 
    12*ex[2]^7*ex[3]^6*ex[4]^4 + 11*ex[2]*ex[4]^5 + 8*ex[2]^2*ex[4]^5 - 
    10*ex[2]^3*ex[4]^5 - ex[2]^4*ex[4]^5 - 19*ex[2]*ex[3]*ex[4]^5 - 
    111*ex[2]^2*ex[3]*ex[4]^5 - 92*ex[2]^3*ex[3]*ex[4]^5 + 
    24*ex[2]^4*ex[3]*ex[4]^5 + 24*ex[2]^5*ex[3]*ex[4]^5 - ex[3]^2*ex[4]^5 - 
    117*ex[2]*ex[3]^2*ex[4]^5 - 358*ex[2]^2*ex[3]^2*ex[4]^5 - 
    308*ex[2]^3*ex[3]^2*ex[4]^5 - 24*ex[2]^4*ex[3]^2*ex[4]^5 + 
    27*ex[2]^5*ex[3]^2*ex[4]^5 - 16*ex[2]^6*ex[3]^2*ex[4]^5 - 
    4*ex[3]^3*ex[4]^5 - 135*ex[2]*ex[3]^3*ex[4]^5 - 
    331*ex[2]^2*ex[3]^3*ex[4]^5 - 196*ex[2]^3*ex[3]^3*ex[4]^5 + 
    120*ex[2]^4*ex[3]^3*ex[4]^5 + 157*ex[2]^5*ex[3]^3*ex[4]^5 + 
    41*ex[2]^6*ex[3]^3*ex[4]^5 - 6*ex[3]^4*ex[4]^5 - 
    58*ex[2]*ex[3]^4*ex[4]^5 - 102*ex[2]^2*ex[3]^4*ex[4]^5 + 
    18*ex[2]^3*ex[3]^4*ex[4]^5 + 187*ex[2]^4*ex[3]^4*ex[4]^5 + 
    166*ex[2]^5*ex[3]^4*ex[4]^5 + 47*ex[2]^6*ex[3]^4*ex[4]^5 - 
    4*ex[3]^5*ex[4]^5 - 18*ex[2]*ex[3]^5*ex[4]^5 - 
    40*ex[2]^2*ex[3]^5*ex[4]^5 - 72*ex[2]^3*ex[3]^5*ex[4]^5 - 
    96*ex[2]^4*ex[3]^5*ex[4]^5 - 70*ex[2]^5*ex[3]^5*ex[4]^5 - 
    20*ex[2]^6*ex[3]^5*ex[4]^5 - ex[3]^6*ex[4]^5 - 8*ex[2]*ex[3]^6*ex[4]^5 - 
    30*ex[2]^2*ex[3]^6*ex[4]^5 - 60*ex[2]^3*ex[3]^6*ex[4]^5 - 
    65*ex[2]^4*ex[3]^6*ex[4]^5 - 36*ex[2]^5*ex[3]^6*ex[4]^5 - 
    8*ex[2]^6*ex[3]^6*ex[4]^5 + ex[4]^6 + 24*ex[2]*ex[4]^6 + 
    15*ex[2]^2*ex[4]^6 - 20*ex[2]^3*ex[4]^6 - 2*ex[2]^4*ex[4]^6 + 
    4*ex[3]*ex[4]^6 + 48*ex[2]*ex[3]*ex[4]^6 + 23*ex[2]^2*ex[3]*ex[4]^6 - 
    29*ex[2]^3*ex[3]*ex[4]^6 + 2*ex[2]^4*ex[3]*ex[4]^6 + 
    12*ex[2]^5*ex[3]*ex[4]^6 + 7*ex[3]^2*ex[4]^6 + 8*ex[2]*ex[3]^2*ex[4]^6 - 
    78*ex[2]^2*ex[3]^2*ex[4]^6 - 130*ex[2]^3*ex[3]^2*ex[4]^6 - 
    42*ex[2]^4*ex[3]^2*ex[4]^6 + 12*ex[2]^5*ex[3]^2*ex[4]^6 + 
    8*ex[3]^3*ex[4]^6 - 18*ex[2]*ex[3]^3*ex[4]^6 - 
    121*ex[2]^2*ex[3]^3*ex[4]^6 - 179*ex[2]^3*ex[3]^3*ex[4]^6 - 
    113*ex[2]^4*ex[3]^3*ex[4]^6 - 29*ex[2]^5*ex[3]^3*ex[4]^6 + 
    7*ex[3]^4*ex[4]^6 + 18*ex[2]*ex[3]^4*ex[4]^6 + 
    23*ex[2]^2*ex[3]^4*ex[4]^6 + 26*ex[2]^3*ex[3]^4*ex[4]^6 + 
    20*ex[2]^4*ex[3]^4*ex[4]^6 + 6*ex[2]^5*ex[3]^4*ex[4]^6 + 
    4*ex[3]^5*ex[4]^6 + 26*ex[2]*ex[3]^5*ex[4]^6 + 
    72*ex[2]^2*ex[3]^5*ex[4]^6 + 100*ex[2]^3*ex[3]^5*ex[4]^6 + 
    68*ex[2]^4*ex[3]^5*ex[4]^6 + 18*ex[2]^5*ex[3]^5*ex[4]^6 + 
    ex[3]^6*ex[4]^6 + 6*ex[2]*ex[3]^6*ex[4]^6 + 14*ex[2]^2*ex[3]^6*ex[4]^6 + 
    16*ex[2]^3*ex[3]^6*ex[4]^6 + 9*ex[2]^4*ex[3]^6*ex[4]^6 + 
    2*ex[2]^5*ex[3]^6*ex[4]^6 + 2*ex[4]^7 + 13*ex[2]*ex[4]^7 + 
    5*ex[2]^2*ex[4]^7 - 10*ex[2]^3*ex[4]^7 - ex[2]^4*ex[4]^7 + 
    6*ex[3]*ex[4]^7 + 39*ex[2]*ex[3]*ex[4]^7 + 35*ex[2]^2*ex[3]*ex[4]^7 - 
    4*ex[2]^3*ex[3]*ex[4]^7 - 10*ex[2]^4*ex[3]*ex[4]^7 + 4*ex[3]^2*ex[4]^7 + 
    29*ex[2]*ex[3]^2*ex[4]^7 + 36*ex[2]^2*ex[3]^2*ex[4]^7 + 
    15*ex[2]^3*ex[3]^2*ex[4]^7 + ex[2]^4*ex[3]^2*ex[4]^7 - 
    4*ex[3]^3*ex[4]^7 - 17*ex[2]*ex[3]^3*ex[4]^7 - 
    31*ex[2]^2*ex[3]^3*ex[4]^7 - 21*ex[2]^3*ex[3]^3*ex[4]^7 - 
    3*ex[2]^4*ex[3]^3*ex[4]^7 - 6*ex[3]^4*ex[4]^7 - 
    30*ex[2]*ex[3]^4*ex[4]^7 - 55*ex[2]^2*ex[3]^4*ex[4]^7 - 
    44*ex[2]^3*ex[3]^4*ex[4]^7 - 13*ex[2]^4*ex[3]^4*ex[4]^7 - 
    2*ex[3]^5*ex[4]^7 - 10*ex[2]*ex[3]^5*ex[4]^7 - 
    18*ex[2]^2*ex[3]^5*ex[4]^7 - 14*ex[2]^3*ex[3]^5*ex[4]^7 - 
    4*ex[2]^4*ex[3]^5*ex[4]^7 + ex[4]^8 + 2*ex[2]*ex[4]^8 + 4*ex[3]*ex[4]^8 + 
    10*ex[2]*ex[3]*ex[4]^8 + 4*ex[2]^2*ex[3]*ex[4]^8 + 6*ex[3]^2*ex[4]^8 + 
    18*ex[2]*ex[3]^2*ex[4]^8 + 13*ex[2]^2*ex[3]^2*ex[4]^8 + 
    2*ex[2]^3*ex[3]^2*ex[4]^8 + 4*ex[3]^3*ex[4]^8 + 
    14*ex[2]*ex[3]^3*ex[4]^8 + 14*ex[2]^2*ex[3]^3*ex[4]^8 + 
    4*ex[2]^3*ex[3]^3*ex[4]^8 + ex[3]^4*ex[4]^8 + 4*ex[2]*ex[3]^4*ex[4]^8 + 
    5*ex[2]^2*ex[3]^4*ex[4]^8 + 2*ex[2]^3*ex[3]^4*ex[4]^8, 
  y[100] -> ex[2]*ex[3] + ex[2]^2*ex[3] - ex[4] - 2*ex[2]*ex[4] - 
    ex[3]*ex[4] - ex[2]*ex[3]*ex[4], 
  y[101] -> 18*ex[2]^3*ex[3]^3 + 54*ex[2]^4*ex[3]^3 + 54*ex[2]^5*ex[3]^3 + 
    18*ex[2]^6*ex[3]^3 - 54*ex[2]^2*ex[3]^2*ex[4] - 
    83*ex[2]^3*ex[3]^2*ex[4] - 4*ex[2]^4*ex[3]^2*ex[4] + 
    25*ex[2]^5*ex[3]^2*ex[4] - 54*ex[2]^2*ex[3]^3*ex[4] - 
    162*ex[2]^3*ex[3]^3*ex[4] - 162*ex[2]^4*ex[3]^3*ex[4] - 
    54*ex[2]^5*ex[3]^3*ex[4] + 54*ex[2]*ex[3]*ex[4]^2 + 
    4*ex[2]^2*ex[3]*ex[4]^2 - 155*ex[2]^3*ex[3]*ex[4]^2 - 
    105*ex[2]^4*ex[3]*ex[4]^2 + 108*ex[2]*ex[3]^2*ex[4]^2 + 
    166*ex[2]^2*ex[3]^2*ex[4]^2 + 8*ex[2]^3*ex[3]^2*ex[4]^2 - 
    50*ex[2]^4*ex[3]^2*ex[4]^2 + 54*ex[2]*ex[3]^3*ex[4]^2 + 
    162*ex[2]^2*ex[3]^3*ex[4]^2 + 162*ex[2]^3*ex[3]^3*ex[4]^2 + 
    54*ex[2]^4*ex[3]^3*ex[4]^2 - 18*ex[4]^3 + 25*ex[2]*ex[4]^3 + 
    105*ex[2]^2*ex[4]^3 + 26*ex[2]^3*ex[4]^3 - 54*ex[3]*ex[4]^3 - 
    4*ex[2]*ex[3]*ex[4]^3 + 155*ex[2]^2*ex[3]*ex[4]^3 + 
    105*ex[2]^3*ex[3]*ex[4]^3 - 54*ex[3]^2*ex[4]^3 - 
    83*ex[2]*ex[3]^2*ex[4]^3 - 4*ex[2]^2*ex[3]^2*ex[4]^3 + 
    25*ex[2]^3*ex[3]^2*ex[4]^3 - 18*ex[3]^3*ex[4]^3 - 
    54*ex[2]*ex[3]^3*ex[4]^3 - 54*ex[2]^2*ex[3]^3*ex[4]^3 - 
    18*ex[2]^3*ex[3]^3*ex[4]^3, y[102] -> -61*ex[2]^4*ex[3]^4 - 
    122*ex[2]^5*ex[3]^4 - 61*ex[2]^6*ex[3]^4 + 6*ex[2]^4*ex[3]^5 + 
    12*ex[2]^5*ex[3]^5 + 6*ex[2]^6*ex[3]^5 + 6*ex[2]^4*ex[3]^6 + 
    12*ex[2]^5*ex[3]^6 + 6*ex[2]^6*ex[3]^6 + 238*ex[2]^3*ex[3]^3*ex[4] + 
    354*ex[2]^4*ex[3]^3*ex[4] + 116*ex[2]^5*ex[3]^3*ex[4] + 
    214*ex[2]^3*ex[3]^4*ex[4] + 440*ex[2]^4*ex[3]^4*ex[4] + 
    226*ex[2]^5*ex[3]^4*ex[4] - 48*ex[2]^3*ex[3]^5*ex[4] - 
    84*ex[2]^4*ex[3]^5*ex[4] - 36*ex[2]^5*ex[3]^5*ex[4] - 
    24*ex[2]^3*ex[3]^6*ex[4] - 48*ex[2]^4*ex[3]^6*ex[4] - 
    24*ex[2]^5*ex[3]^6*ex[4] - 363*ex[2]^2*ex[3]^2*ex[4]^2 - 
    363*ex[2]^3*ex[3]^2*ex[4]^2 - 61*ex[2]^4*ex[3]^2*ex[4]^2 - 
    690*ex[2]^2*ex[3]^3*ex[4]^2 - 1053*ex[2]^3*ex[3]^3*ex[4]^2 - 
    357*ex[2]^4*ex[3]^3*ex[4]^2 - 255*ex[2]^2*ex[3]^4*ex[4]^2 - 
    582*ex[2]^3*ex[3]^4*ex[4]^2 - 321*ex[2]^4*ex[3]^4*ex[4]^2 + 
    108*ex[2]^2*ex[3]^5*ex[4]^2 + 180*ex[2]^3*ex[3]^5*ex[4]^2 + 
    72*ex[2]^4*ex[3]^5*ex[4]^2 + 36*ex[2]^2*ex[3]^6*ex[4]^2 + 
    72*ex[2]^3*ex[3]^6*ex[4]^2 + 36*ex[2]^4*ex[3]^6*ex[4]^2 + 
    247*ex[2]*ex[3]*ex[4]^3 + 125*ex[2]^2*ex[3]*ex[4]^3 + 
    717*ex[2]*ex[3]^2*ex[4]^3 + 732*ex[2]^2*ex[3]^2*ex[4]^3 + 
    125*ex[2]^3*ex[3]^2*ex[4]^3 + 645*ex[2]*ex[3]^3*ex[4]^3 + 
    1029*ex[2]^2*ex[3]^3*ex[4]^3 + 360*ex[2]^3*ex[3]^3*ex[4]^3 + 
    103*ex[2]*ex[3]^4*ex[4]^3 + 314*ex[2]^2*ex[3]^4*ex[4]^3 + 
    199*ex[2]^3*ex[3]^4*ex[4]^3 - 96*ex[2]*ex[3]^5*ex[4]^3 - 
    156*ex[2]^2*ex[3]^5*ex[4]^3 - 60*ex[2]^3*ex[3]^5*ex[4]^3 - 
    24*ex[2]*ex[3]^6*ex[4]^3 - 48*ex[2]^2*ex[3]^6*ex[4]^3 - 
    24*ex[2]^3*ex[3]^6*ex[4]^3 - 61*ex[4]^4 - 238*ex[3]*ex[4]^4 - 
    122*ex[2]*ex[3]*ex[4]^4 - 336*ex[3]^2*ex[4]^4 - 
    354*ex[2]*ex[3]^2*ex[4]^4 - 61*ex[2]^2*ex[3]^2*ex[4]^4 - 
    184*ex[3]^3*ex[4]^4 - 318*ex[2]*ex[3]^3*ex[4]^4 - 
    116*ex[2]^2*ex[3]^3*ex[4]^4 - ex[3]^4*ex[4]^4 - 
    50*ex[2]*ex[3]^4*ex[4]^4 - 43*ex[2]^2*ex[3]^4*ex[4]^4 + 
    30*ex[3]^5*ex[4]^4 + 48*ex[2]*ex[3]^5*ex[4]^4 + 
    18*ex[2]^2*ex[3]^5*ex[4]^4 + 6*ex[3]^6*ex[4]^4 + 
    12*ex[2]*ex[3]^6*ex[4]^4 + 6*ex[2]^2*ex[3]^6*ex[4]^4, 
  y[103] -> ex[2]^2*ex[3] - ex[2]*ex[3]*ex[4] + ex[2]^2*ex[3]*ex[4] - 
    ex[2]*ex[3]*ex[4]^2 + ex[2]*ex[3]*ex[6] - ex[2]*ex[4]*ex[6] - 
    ex[3]*ex[4]*ex[6], y[104] -> 3*ex[2]^2*ex[3]^2 - 6*ex[2]*ex[3]^2*ex[4] + 
    3*ex[3]^2*ex[4]^2 - 3*ex[2]*ex[3]*ex[6] + 3*ex[3]*ex[4]*ex[6] - 
    10*ex[6]^2, y[105] -> ex[2]^4*ex[3]^2 - 2*ex[2]^3*ex[3]^2*ex[4] + 
    3*ex[2]^4*ex[3]^2*ex[4] + ex[2]^2*ex[3]^2*ex[4]^2 - 
    6*ex[2]^3*ex[3]^2*ex[4]^2 + 3*ex[2]^4*ex[3]^2*ex[4]^2 + 
    3*ex[2]^2*ex[3]^2*ex[4]^3 - 6*ex[2]^3*ex[3]^2*ex[4]^3 + 
    ex[2]^4*ex[3]^2*ex[4]^3 + 3*ex[2]^2*ex[3]^2*ex[4]^4 - 
    2*ex[2]^3*ex[3]^2*ex[4]^4 + ex[2]^2*ex[3]^2*ex[4]^5 - 
    ex[2]^3*ex[3]*ex[6] + ex[2]^2*ex[3]*ex[4]*ex[6] - 
    5*ex[2]^3*ex[3]*ex[4]*ex[6] - 2*ex[2]^2*ex[3]^2*ex[4]*ex[6] + 
    2*ex[2]^4*ex[3]^2*ex[4]*ex[6] + 2*ex[2]^2*ex[4]^2*ex[6] + 
    2*ex[2]*ex[3]*ex[4]^2*ex[6] + 7*ex[2]^2*ex[3]*ex[4]^2*ex[6] - 
    7*ex[2]^3*ex[3]*ex[4]^2*ex[6] + 4*ex[2]*ex[3]^2*ex[4]^2*ex[6] - 
    2*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] - 4*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] + 
    2*ex[2]^4*ex[3]^2*ex[4]^2*ex[6] - 2*ex[2]*ex[4]^3*ex[6] + 
    2*ex[2]^2*ex[4]^3*ex[6] - 2*ex[3]*ex[4]^3*ex[6] + 
    9*ex[2]^2*ex[3]*ex[4]^3*ex[6] - 3*ex[2]^3*ex[3]*ex[4]^3*ex[6] - 
    2*ex[3]^2*ex[4]^3*ex[6] + 4*ex[2]*ex[3]^2*ex[4]^3*ex[6] + 
    2*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] - 4*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] - 
    2*ex[2]*ex[4]^4*ex[6] - 2*ex[3]*ex[4]^4*ex[6] - 
    2*ex[2]*ex[3]*ex[4]^4*ex[6] + 3*ex[2]^2*ex[3]*ex[4]^4*ex[6] - 
    2*ex[3]^2*ex[4]^4*ex[6] + 2*ex[2]^2*ex[3]^2*ex[4]^4*ex[6] - 
    ex[2]^2*ex[3]*ex[6]^2 - ex[2]^2*ex[3]^2*ex[6]^2 + ex[2]^2*ex[4]*ex[6]^2 + 
    3*ex[2]*ex[3]*ex[4]*ex[6]^2 + 2*ex[2]^2*ex[3]*ex[4]*ex[6]^2 + 
    2*ex[2]^3*ex[3]*ex[4]*ex[6]^2 + 2*ex[2]*ex[3]^2*ex[4]*ex[6]^2 + 
    3*ex[2]^2*ex[3]^2*ex[4]*ex[6]^2 + 4*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 - 
    2*ex[2]*ex[4]^2*ex[6]^2 - ex[2]^2*ex[4]^2*ex[6]^2 - 
    2*ex[3]*ex[4]^2*ex[6]^2 - 4*ex[2]*ex[3]*ex[4]^2*ex[6]^2 - 
    7*ex[2]^2*ex[3]*ex[4]^2*ex[6]^2 - 2*ex[2]^3*ex[3]*ex[4]^2*ex[6]^2 - 
    ex[3]^2*ex[4]^2*ex[6]^2 - 6*ex[2]*ex[3]^2*ex[4]^2*ex[6]^2 - 
    8*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2 + 2*ex[2]*ex[4]^3*ex[6]^2 + 
    2*ex[2]^2*ex[4]^3*ex[6]^2 + 2*ex[3]*ex[4]^3*ex[6]^2 + 
    5*ex[2]*ex[3]*ex[4]^3*ex[6]^2 + 2*ex[2]^2*ex[3]*ex[4]^3*ex[6]^2 + 
    3*ex[3]^2*ex[4]^3*ex[6]^2 + 4*ex[2]*ex[3]^2*ex[4]^3*ex[6]^2, 
  y[106] -> 71 + 217*ex[3] + 148*ex[3]^2, 
  y[107] -> -3*ex[2] - 3*ex[2]*ex[3] + 80*ex[2]^2*ex[3] + 3*ex[4] - 
    80*ex[2]*ex[4] + 3*ex[3]*ex[4] - 163*ex[2]*ex[3]*ex[4] + 83*ex[4]^2 + 
    83*ex[3]*ex[4]^2 + 83*ex[2]*ex[6] + 83*ex[2]*ex[3]*ex[6] - 
    83*ex[4]*ex[6] - 83*ex[3]*ex[4]*ex[6], 
  y[108] -> 238*ex[2]^2 + 398*ex[2]^2*ex[3] + 160*ex[2]^2*ex[3]^2 - 
    467*ex[2]*ex[4] + 238*ex[2]^2*ex[4] - 775*ex[2]*ex[3]*ex[4] + 
    172*ex[2]^2*ex[3]*ex[4] - 308*ex[2]*ex[3]^2*ex[4] + 
    12*ex[2]^2*ex[3]^2*ex[4] + 229*ex[4]^2 - 229*ex[2]*ex[4]^2 + 
    377*ex[3]*ex[4]^2 - 160*ex[2]*ex[3]*ex[4]^2 + 148*ex[3]^2*ex[4]^2 - 
    12*ex[2]*ex[3]^2*ex[4]^2 - 238*ex[2]^2*ex[6] - 398*ex[2]^2*ex[3]*ex[6] - 
    160*ex[2]^2*ex[3]^2*ex[6] + 229*ex[2]*ex[4]*ex[6] + 
    389*ex[2]*ex[3]*ex[4]*ex[6] + 160*ex[2]*ex[3]^2*ex[4]*ex[6], 
  y[109] -> -12*ex[2]^4*ex[3]^3 + 24*ex[2]^3*ex[3]^2*ex[4] - 
    12*ex[2]^4*ex[3]^2*ex[4] + 48*ex[2]^3*ex[3]^3*ex[4] - 
    12*ex[2]^2*ex[3]*ex[4]^2 - 59*ex[2]^3*ex[3]*ex[4]^2 - 
    72*ex[2]^2*ex[3]^2*ex[4]^2 + 36*ex[2]^3*ex[3]^2*ex[4]^2 - 
    72*ex[2]^2*ex[3]^3*ex[4]^2 + 68*ex[2]^2*ex[4]^3 + 
    24*ex[2]*ex[3]*ex[4]^3 + 118*ex[2]^2*ex[3]*ex[4]^3 + 
    72*ex[2]*ex[3]^2*ex[4]^3 - 36*ex[2]^2*ex[3]^2*ex[4]^3 + 
    48*ex[2]*ex[3]^3*ex[4]^3 - 71*ex[2]*ex[4]^4 - 12*ex[3]*ex[4]^4 - 
    59*ex[2]*ex[3]*ex[4]^4 - 24*ex[3]^2*ex[4]^4 + 12*ex[2]*ex[3]^2*ex[4]^4 - 
    12*ex[3]^3*ex[4]^4 + 12*ex[2]^4*ex[3]^3*ex[6] - 
    12*ex[2]^3*ex[3]^2*ex[4]*ex[6] + 12*ex[2]^4*ex[3]^2*ex[4]*ex[6] - 
    36*ex[2]^3*ex[3]^3*ex[4]*ex[6] + 71*ex[2]^3*ex[3]*ex[4]^2*ex[6] + 
    24*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] - 24*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] + 
    36*ex[2]^2*ex[3]^3*ex[4]^2*ex[6] - 71*ex[2]^2*ex[3]*ex[4]^3*ex[6] - 
    12*ex[2]*ex[3]^2*ex[4]^3*ex[6] + 12*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] - 
    12*ex[2]*ex[3]^3*ex[4]^3*ex[6], y[110] -> ex[2] + ex[2]*ex[3] - ex[4] + 
    ex[2]*ex[4] - ex[3]*ex[4] - ex[2]*ex[6] - ex[2]*ex[3]*ex[6], 
  y[111] -> ex[2]^2*ex[3] + ex[2]^2*ex[3]^2 - ex[2]*ex[4] - 
    3*ex[2]*ex[3]*ex[4] + 3*ex[2]^2*ex[3]*ex[4] - 2*ex[2]*ex[3]^2*ex[4] + 
    2*ex[2]^2*ex[3]^2*ex[4] + ex[4]^2 - ex[2]*ex[4]^2 + 2*ex[3]*ex[4]^2 - 
    6*ex[2]*ex[3]*ex[4]^2 + 2*ex[2]^2*ex[3]*ex[4]^2 + ex[3]^2*ex[4]^2 - 
    4*ex[2]*ex[3]^2*ex[4]^2 + ex[2]^2*ex[3]^2*ex[4]^2 + 3*ex[3]*ex[4]^3 - 
    3*ex[2]*ex[3]*ex[4]^3 + 2*ex[3]^2*ex[4]^3 - 2*ex[2]*ex[3]^2*ex[4]^3 + 
    ex[3]*ex[4]^4 + ex[3]^2*ex[4]^4 - 2*ex[2]^2*ex[3]*ex[6] - 
    2*ex[2]^2*ex[3]^2*ex[6] + ex[2]*ex[4]*ex[6] + 5*ex[2]*ex[3]*ex[4]*ex[6] - 
    3*ex[2]^2*ex[3]*ex[4]*ex[6] + 4*ex[2]*ex[3]^2*ex[4]*ex[6] - 
    2*ex[2]^2*ex[3]^2*ex[4]*ex[6] - 3*ex[3]*ex[4]^2*ex[6] + 
    5*ex[2]*ex[3]*ex[4]^2*ex[6] - 2*ex[3]^2*ex[4]^2*ex[6] + 
    4*ex[2]*ex[3]^2*ex[4]^2*ex[6] - 2*ex[3]*ex[4]^3*ex[6] - 
    2*ex[3]^2*ex[4]^3*ex[6] + ex[2]^2*ex[3]*ex[6]^2 + 
    ex[2]^2*ex[3]^2*ex[6]^2 - 2*ex[2]*ex[3]*ex[4]*ex[6]^2 - 
    2*ex[2]*ex[3]^2*ex[4]*ex[6]^2 + ex[3]*ex[4]^2*ex[6]^2 + 
    ex[3]^2*ex[4]^2*ex[6]^2, y[112] -> ex[2]^3*ex[4] + 
    3*ex[2]^3*ex[3]*ex[4] + 2*ex[2]^3*ex[3]^2*ex[4] - 6*ex[2]^2*ex[4]^2 + 
    2*ex[2]^3*ex[4]^2 - 10*ex[2]^2*ex[3]*ex[4]^2 + 8*ex[2]^3*ex[3]*ex[4]^2 - 
    5*ex[2]^2*ex[3]^2*ex[4]^2 + 4*ex[2]^3*ex[3]^2*ex[4]^2 + 8*ex[2]*ex[4]^3 - 
    9*ex[2]^2*ex[4]^3 + ex[2]^3*ex[4]^3 + 10*ex[2]*ex[3]*ex[4]^3 - 
    21*ex[2]^2*ex[3]*ex[4]^3 + 5*ex[2]^3*ex[3]*ex[4]^3 + 
    4*ex[2]*ex[3]^2*ex[4]^3 - 10*ex[2]^2*ex[3]^2*ex[4]^3 + 
    2*ex[2]^3*ex[3]^2*ex[4]^3 - 3*ex[4]^4 + 9*ex[2]*ex[4]^4 - 
    3*ex[2]^2*ex[4]^4 - 3*ex[3]*ex[4]^4 + 18*ex[2]*ex[3]*ex[4]^4 - 
    11*ex[2]^2*ex[3]*ex[4]^4 - ex[3]^2*ex[4]^4 + 8*ex[2]*ex[3]^2*ex[4]^4 - 
    5*ex[2]^2*ex[3]^2*ex[4]^4 - 3*ex[4]^5 + 3*ex[2]*ex[4]^5 - 
    5*ex[3]*ex[4]^5 + 8*ex[2]*ex[3]*ex[4]^5 - 2*ex[3]^2*ex[4]^5 + 
    4*ex[2]*ex[3]^2*ex[4]^5 - ex[4]^6 - 2*ex[3]*ex[4]^6 - ex[3]^2*ex[4]^6 - 
    ex[2]^3*ex[3]*ex[6] - ex[2]^3*ex[3]^2*ex[6] + 2*ex[2]^2*ex[4]*ex[6] - 
    2*ex[2]^3*ex[4]*ex[6] + 5*ex[2]^2*ex[3]*ex[4]*ex[6] - 
    9*ex[2]^3*ex[3]*ex[4]*ex[6] + 3*ex[2]^2*ex[3]^2*ex[4]*ex[6] - 
    6*ex[2]^3*ex[3]^2*ex[4]*ex[6] - 5*ex[2]*ex[4]^2*ex[6] + 
    12*ex[2]^2*ex[4]^2*ex[6] - 2*ex[2]^3*ex[4]^2*ex[6] - 
    7*ex[2]*ex[3]*ex[4]^2*ex[6] + 29*ex[2]^2*ex[3]*ex[4]^2*ex[6] - 
    10*ex[2]^3*ex[3]*ex[4]^2*ex[6] - 3*ex[2]*ex[3]^2*ex[4]^2*ex[6] + 
    16*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] - 5*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] + 
    3*ex[4]^3*ex[6] - 15*ex[2]*ex[4]^3*ex[6] + 7*ex[2]^2*ex[4]^3*ex[6] + 
    3*ex[3]*ex[4]^3*ex[6] - 30*ex[2]*ex[3]*ex[4]^3*ex[6] + 
    25*ex[2]^2*ex[3]*ex[4]^3*ex[6] + ex[3]^2*ex[4]^3*ex[6] - 
    14*ex[2]*ex[3]^2*ex[4]^3*ex[6] + 13*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] + 
    6*ex[4]^4*ex[6] - 8*ex[2]*ex[4]^4*ex[6] + 10*ex[3]*ex[4]^4*ex[6] - 
    21*ex[2]*ex[3]*ex[4]^4*ex[6] + 4*ex[3]^2*ex[4]^4*ex[6] - 
    11*ex[2]*ex[3]^2*ex[4]^4*ex[6] + 3*ex[4]^5*ex[6] + 
    6*ex[3]*ex[4]^5*ex[6] + 3*ex[3]^2*ex[4]^5*ex[6] + 
    2*ex[2]^3*ex[3]*ex[6]^2 + 2*ex[2]^3*ex[3]^2*ex[6]^2 - 
    3*ex[2]^2*ex[4]*ex[6]^2 + ex[2]^3*ex[4]*ex[6]^2 - 
    9*ex[2]^2*ex[3]*ex[4]*ex[6]^2 + 6*ex[2]^3*ex[3]*ex[4]*ex[6]^2 - 
    6*ex[2]^2*ex[3]^2*ex[4]*ex[6]^2 + 4*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 + 
    6*ex[2]*ex[4]^2*ex[6]^2 - 5*ex[2]^2*ex[4]^2*ex[6]^2 + 
    12*ex[2]*ex[3]*ex[4]^2*ex[6]^2 - 18*ex[2]^2*ex[3]*ex[4]^2*ex[6]^2 + 
    6*ex[2]*ex[3]^2*ex[4]^2*ex[6]^2 - 11*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2 - 
    3*ex[4]^3*ex[6]^2 + 7*ex[2]*ex[4]^3*ex[6]^2 - 5*ex[3]*ex[4]^3*ex[6]^2 + 
    18*ex[2]*ex[3]*ex[4]^3*ex[6]^2 - 2*ex[3]^2*ex[4]^3*ex[6]^2 + 
    10*ex[2]*ex[3]^2*ex[4]^3*ex[6]^2 - 3*ex[4]^4*ex[6]^2 - 
    6*ex[3]*ex[4]^4*ex[6]^2 - 3*ex[3]^2*ex[4]^4*ex[6]^2 - 
    ex[2]^3*ex[3]*ex[6]^3 - ex[2]^3*ex[3]^2*ex[6]^3 + ex[2]^2*ex[4]*ex[6]^3 + 
    4*ex[2]^2*ex[3]*ex[4]*ex[6]^3 + 3*ex[2]^2*ex[3]^2*ex[4]*ex[6]^3 - 
    2*ex[2]*ex[4]^2*ex[6]^3 - 5*ex[2]*ex[3]*ex[4]^2*ex[6]^3 - 
    3*ex[2]*ex[3]^2*ex[4]^2*ex[6]^3 + ex[4]^3*ex[6]^3 + 
    2*ex[3]*ex[4]^3*ex[6]^3 + ex[3]^2*ex[4]^3*ex[6]^3, 
  y[113] -> -6*ex[2]^4*ex[3]^3 - 12*ex[2]^5*ex[3]^3 - 6*ex[2]^6*ex[3]^3 - 
    ex[2]^4*ex[3]^4 - 3*ex[2]^5*ex[3]^4 - 3*ex[2]^6*ex[3]^4 - 
    ex[2]^7*ex[3]^4 + 2*ex[2]^4*ex[3]^5 + 8*ex[2]^5*ex[3]^5 + 
    12*ex[2]^6*ex[3]^5 + 8*ex[2]^7*ex[3]^5 + 2*ex[2]^8*ex[3]^5 + 
    10*ex[2]^3*ex[3]^2*ex[4] + 20*ex[2]^4*ex[3]^2*ex[4] + 
    10*ex[2]^5*ex[3]^2*ex[4] + 14*ex[2]^3*ex[3]^3*ex[4] + 
    18*ex[2]^4*ex[3]^3*ex[4] - 6*ex[2]^5*ex[3]^3*ex[4] - 
    10*ex[2]^6*ex[3]^3*ex[4] - 4*ex[2]^3*ex[3]^4*ex[4] - 
    19*ex[2]^4*ex[3]^4*ex[4] - 33*ex[2]^5*ex[3]^4*ex[4] - 
    25*ex[2]^6*ex[3]^4*ex[4] - 7*ex[2]^7*ex[3]^4*ex[4] - 
    8*ex[2]^3*ex[3]^5*ex[4] - 32*ex[2]^4*ex[3]^5*ex[4] - 
    48*ex[2]^5*ex[3]^5*ex[4] - 32*ex[2]^6*ex[3]^5*ex[4] - 
    8*ex[2]^7*ex[3]^5*ex[4] - 5*ex[2]^2*ex[3]*ex[4]^2 - 
    12*ex[2]^3*ex[3]*ex[4]^2 - 5*ex[2]^4*ex[3]*ex[4]^2 - 
    16*ex[2]^2*ex[3]^2*ex[4]^2 - 14*ex[2]^3*ex[3]^2*ex[4]^2 + 
    21*ex[2]^4*ex[3]^2*ex[4]^2 + 19*ex[2]^5*ex[3]^2*ex[4]^2 - 
    5*ex[2]^2*ex[3]^3*ex[4]^2 + 28*ex[2]^3*ex[3]^3*ex[4]^2 + 
    73*ex[2]^4*ex[3]^3*ex[4]^2 + 42*ex[2]^5*ex[3]^3*ex[4]^2 + 
    2*ex[2]^6*ex[3]^3*ex[4]^2 + 18*ex[2]^2*ex[3]^4*ex[4]^2 + 
    78*ex[2]^3*ex[3]^4*ex[4]^2 + 126*ex[2]^4*ex[3]^4*ex[4]^2 + 
    90*ex[2]^5*ex[3]^4*ex[4]^2 + 24*ex[2]^6*ex[3]^4*ex[4]^2 + 
    12*ex[2]^2*ex[3]^5*ex[4]^2 + 48*ex[2]^3*ex[3]^5*ex[4]^2 + 
    72*ex[2]^4*ex[3]^5*ex[4]^2 + 48*ex[2]^5*ex[3]^5*ex[4]^2 + 
    12*ex[2]^6*ex[3]^5*ex[4]^2 + ex[2]*ex[4]^3 + 2*ex[2]^2*ex[4]^3 + 
    ex[2]^3*ex[4]^3 + 7*ex[2]*ex[3]*ex[4]^3 + 2*ex[2]^2*ex[3]*ex[4]^3 - 
    19*ex[2]^3*ex[3]*ex[4]^3 - 10*ex[2]^4*ex[3]*ex[4]^3 + 
    7*ex[2]*ex[3]^2*ex[4]^3 - 28*ex[2]^2*ex[3]^2*ex[4]^3 - 
    69*ex[2]^3*ex[3]^2*ex[4]^3 - 27*ex[2]^4*ex[3]^2*ex[4]^3 + 
    7*ex[2]^5*ex[3]^2*ex[4]^3 - 11*ex[2]*ex[3]^3*ex[4]^3 - 
    86*ex[2]^2*ex[3]^3*ex[4]^3 - 151*ex[2]^3*ex[3]^3*ex[4]^3 - 
    88*ex[2]^4*ex[3]^3*ex[4]^3 - 12*ex[2]^5*ex[3]^3*ex[4]^3 - 
    20*ex[2]*ex[3]^4*ex[4]^3 - 90*ex[2]^2*ex[3]^4*ex[4]^3 - 
    150*ex[2]^3*ex[3]^4*ex[4]^3 - 110*ex[2]^4*ex[3]^4*ex[4]^3 - 
    30*ex[2]^5*ex[3]^4*ex[4]^3 - 8*ex[2]*ex[3]^5*ex[4]^3 - 
    32*ex[2]^2*ex[3]^5*ex[4]^3 - 48*ex[2]^3*ex[3]^5*ex[4]^3 - 
    32*ex[2]^4*ex[3]^5*ex[4]^3 - 8*ex[2]^5*ex[3]^5*ex[4]^3 - ex[4]^4 + 
    ex[2]*ex[4]^4 + 4*ex[2]^2*ex[4]^4 + 2*ex[2]^3*ex[4]^4 - 2*ex[3]*ex[4]^4 + 
    16*ex[2]*ex[3]*ex[4]^4 + 25*ex[2]^2*ex[3]*ex[4]^4 - 
    5*ex[2]^4*ex[3]*ex[4]^4 + 2*ex[3]^2*ex[4]^4 + 50*ex[2]*ex[3]^2*ex[4]^4 + 
    83*ex[2]^2*ex[3]^2*ex[4]^4 + 29*ex[2]^3*ex[3]^2*ex[4]^4 - 
    6*ex[2]^4*ex[3]^2*ex[4]^4 + 8*ex[3]^3*ex[4]^4 + 
    64*ex[2]*ex[3]^3*ex[4]^4 + 119*ex[2]^2*ex[3]^3*ex[4]^4 + 
    78*ex[2]^3*ex[3]^3*ex[4]^4 + 15*ex[2]^4*ex[3]^3*ex[4]^4 + 
    7*ex[3]^4*ex[4]^4 + 37*ex[2]*ex[3]^4*ex[4]^4 + 
    69*ex[2]^2*ex[3]^4*ex[4]^4 + 55*ex[2]^3*ex[3]^4*ex[4]^4 + 
    16*ex[2]^4*ex[3]^4*ex[4]^4 + 2*ex[3]^5*ex[4]^4 + 
    8*ex[2]*ex[3]^5*ex[4]^4 + 12*ex[2]^2*ex[3]^5*ex[4]^4 + 
    8*ex[2]^3*ex[3]^5*ex[4]^4 + 2*ex[2]^4*ex[3]^5*ex[4]^4 - 3*ex[4]^5 - 
    2*ex[2]*ex[4]^5 + 2*ex[2]^2*ex[4]^5 + ex[2]^3*ex[4]^5 - 
    12*ex[3]*ex[4]^5 - 15*ex[2]*ex[3]*ex[4]^5 + 3*ex[2]^3*ex[3]*ex[4]^5 - 
    18*ex[3]^2*ex[4]^5 - 33*ex[2]*ex[3]^2*ex[4]^5 - 
    15*ex[2]^2*ex[3]^2*ex[4]^5 - 12*ex[3]^3*ex[4]^5 - 
    29*ex[2]*ex[3]^3*ex[4]^5 - 22*ex[2]^2*ex[3]^3*ex[4]^5 - 
    5*ex[2]^3*ex[3]^3*ex[4]^5 - 3*ex[3]^4*ex[4]^5 - 9*ex[2]*ex[3]^4*ex[4]^5 - 
    9*ex[2]^2*ex[3]^4*ex[4]^5 - 3*ex[2]^3*ex[3]^4*ex[4]^5, 
  y[114] -> 15*ex[2]^4*ex[3]^4 + 30*ex[2]^5*ex[3]^4 + 15*ex[2]^6*ex[3]^4 + 
    20*ex[2]^4*ex[3]^5 + 40*ex[2]^5*ex[3]^5 + 20*ex[2]^6*ex[3]^5 + 
    8*ex[2]^4*ex[3]^6 + 16*ex[2]^5*ex[3]^6 + 8*ex[2]^6*ex[3]^6 - 
    68*ex[2]^3*ex[3]^3*ex[4] - 106*ex[2]^4*ex[3]^3*ex[4] - 
    38*ex[2]^5*ex[3]^3*ex[4] - 148*ex[2]^3*ex[3]^4*ex[4] - 
    256*ex[2]^4*ex[3]^4*ex[4] - 108*ex[2]^5*ex[3]^4*ex[4] - 
    112*ex[2]^3*ex[3]^5*ex[4] - 208*ex[2]^4*ex[3]^5*ex[4] - 
    96*ex[2]^5*ex[3]^5*ex[4] - 32*ex[2]^3*ex[3]^6*ex[4] - 
    64*ex[2]^4*ex[3]^6*ex[4] - 32*ex[2]^5*ex[3]^6*ex[4] + 
    94*ex[2]^2*ex[3]^2*ex[4]^2 + 94*ex[2]^3*ex[3]^2*ex[4]^2 + 
    15*ex[2]^4*ex[3]^2*ex[4]^2 + 308*ex[2]^2*ex[3]^3*ex[4]^2 + 
    402*ex[2]^3*ex[3]^3*ex[4]^2 + 114*ex[2]^4*ex[3]^3*ex[4]^2 + 
    382*ex[2]^2*ex[3]^4*ex[4]^2 + 596*ex[2]^3*ex[3]^4*ex[4]^2 + 
    222*ex[2]^4*ex[3]^4*ex[4]^2 + 216*ex[2]^2*ex[3]^5*ex[4]^2 + 
    384*ex[2]^3*ex[3]^5*ex[4]^2 + 168*ex[2]^4*ex[3]^5*ex[4]^2 + 
    48*ex[2]^2*ex[3]^6*ex[4]^2 + 96*ex[2]^3*ex[3]^6*ex[4]^2 + 
    48*ex[2]^4*ex[3]^6*ex[4]^2 - 56*ex[2]*ex[3]*ex[4]^3 - 
    26*ex[2]^2*ex[3]*ex[4]^3 - 248*ex[2]*ex[3]^2*ex[4]^3 - 
    204*ex[2]^2*ex[3]^2*ex[4]^3 - 26*ex[2]^3*ex[3]^2*ex[4]^3 - 
    440*ex[2]*ex[3]^3*ex[4]^3 - 506*ex[2]^2*ex[3]^3*ex[4]^3 - 
    122*ex[2]^3*ex[3]^3*ex[4]^3 - 392*ex[2]*ex[3]^4*ex[4]^3 - 
    568*ex[2]^2*ex[3]^4*ex[4]^3 - 192*ex[2]^3*ex[3]^4*ex[4]^3 - 
    176*ex[2]*ex[3]^5*ex[4]^3 - 304*ex[2]^2*ex[3]^5*ex[4]^3 - 
    128*ex[2]^3*ex[3]^5*ex[4]^3 - 32*ex[2]*ex[3]^6*ex[4]^3 - 
    64*ex[2]^2*ex[3]^6*ex[4]^3 - 32*ex[2]^3*ex[3]^6*ex[4]^3 + 15*ex[4]^4 + 
    80*ex[3]*ex[4]^4 + 30*ex[2]*ex[3]*ex[4]^4 + 178*ex[3]^2*ex[4]^4 + 
    130*ex[2]*ex[3]^2*ex[4]^4 + 15*ex[2]^2*ex[3]^2*ex[4]^4 + 
    212*ex[3]^3*ex[4]^4 + 226*ex[2]*ex[3]^3*ex[4]^4 + 
    50*ex[2]^2*ex[3]^3*ex[4]^4 + 143*ex[3]^4*ex[4]^4 + 
    198*ex[2]*ex[3]^4*ex[4]^4 + 63*ex[2]^2*ex[3]^4*ex[4]^4 + 
    52*ex[3]^5*ex[4]^4 + 88*ex[2]*ex[3]^5*ex[4]^4 + 
    36*ex[2]^2*ex[3]^5*ex[4]^4 + 8*ex[3]^6*ex[4]^4 + 
    16*ex[2]*ex[3]^6*ex[4]^4 + 8*ex[2]^2*ex[3]^6*ex[4]^4, 
  y[115] -> 4*ex[2]^3*ex[3]^2 + 15*ex[2]^4*ex[3]^2 + 10*ex[2]^4*ex[3]^3 - 
    8*ex[2]*ex[3]*ex[4] - 30*ex[2]^2*ex[3]*ex[4] - 28*ex[2]^2*ex[3]^2*ex[4] - 
    64*ex[2]^3*ex[3]^2*ex[4] - 40*ex[2]^3*ex[3]^3*ex[4] + 15*ex[4]^2 + 
    10*ex[3]*ex[4]^2 + 60*ex[2]*ex[3]*ex[4]^2 + 44*ex[2]*ex[3]^2*ex[4]^2 + 
    98*ex[2]^2*ex[3]^2*ex[4]^2 + 60*ex[2]^2*ex[3]^3*ex[4]^2 - 
    30*ex[3]*ex[4]^3 - 20*ex[3]^2*ex[4]^3 - 64*ex[2]*ex[3]^2*ex[4]^3 - 
    40*ex[2]*ex[3]^3*ex[4]^3 + 15*ex[3]^2*ex[4]^4 + 10*ex[3]^3*ex[4]^4 + 
    4*ex[2]^2*ex[3]^2*ex[6] + 34*ex[2]^3*ex[3]^2*ex[6] + 
    20*ex[2]^3*ex[3]^3*ex[6] - 30*ex[2]*ex[3]*ex[4]*ex[6] - 
    24*ex[2]*ex[3]^2*ex[4]*ex[6] - 102*ex[2]^2*ex[3]^2*ex[4]*ex[6] - 
    60*ex[2]^2*ex[3]^3*ex[4]*ex[6] + 30*ex[3]*ex[4]^2*ex[6] + 
    20*ex[3]^2*ex[4]^2*ex[6] + 98*ex[2]*ex[3]^2*ex[4]^2*ex[6] + 
    60*ex[2]*ex[3]^3*ex[4]^2*ex[6] - 30*ex[3]^2*ex[4]^3*ex[6] - 
    20*ex[3]^3*ex[4]^3*ex[6] + 19*ex[2]^2*ex[3]^2*ex[6]^2 + 
    10*ex[2]^2*ex[3]^3*ex[6]^2 - 34*ex[2]*ex[3]^2*ex[4]*ex[6]^2 - 
    20*ex[2]*ex[3]^3*ex[4]*ex[6]^2 + 15*ex[3]^2*ex[4]^2*ex[6]^2 + 
    10*ex[3]^3*ex[4]^2*ex[6]^2, y[116] -> -2*ex[2]^6*ex[3]^3 + 
    6*ex[2]^5*ex[3]^2*ex[4] + 6*ex[2]^5*ex[3]^3*ex[4] - 
    6*ex[2]^6*ex[3]^3*ex[4] - 6*ex[2]^4*ex[3]*ex[4]^2 - 
    12*ex[2]^4*ex[3]^2*ex[4]^2 + 18*ex[2]^5*ex[3]^2*ex[4]^2 - 
    6*ex[2]^4*ex[3]^3*ex[4]^2 + 18*ex[2]^5*ex[3]^3*ex[4]^2 - 
    6*ex[2]^6*ex[3]^3*ex[4]^2 - ex[2]^3*ex[4]^3 + 6*ex[2]^3*ex[3]*ex[4]^3 - 
    18*ex[2]^4*ex[3]*ex[4]^3 + 6*ex[2]^3*ex[3]^2*ex[4]^3 - 
    36*ex[2]^4*ex[3]^2*ex[4]^3 + 18*ex[2]^5*ex[3]^2*ex[4]^3 + 
    4*ex[2]^3*ex[3]^3*ex[4]^3 - 12*ex[2]^4*ex[3]^3*ex[4]^3 + 
    24*ex[2]^5*ex[3]^3*ex[4]^3 - 3*ex[2]^3*ex[4]^4 + 
    18*ex[2]^3*ex[3]*ex[4]^4 - 18*ex[2]^4*ex[3]*ex[4]^4 - 
    6*ex[2]^2*ex[3]^2*ex[4]^4 - 54*ex[2]^4*ex[3]^2*ex[4]^4 - 
    6*ex[2]^2*ex[3]^3*ex[4]^4 - 12*ex[2]^3*ex[3]^3*ex[4]^4 - 
    36*ex[2]^4*ex[3]^3*ex[4]^4 - 3*ex[2]^3*ex[4]^5 + 6*ex[2]*ex[3]*ex[4]^5 + 
    18*ex[2]^2*ex[3]*ex[4]^5 + 36*ex[2]^3*ex[3]*ex[4]^5 + 
    12*ex[2]*ex[3]^2*ex[4]^5 + 36*ex[2]^2*ex[3]^2*ex[4]^5 + 
    54*ex[2]^3*ex[3]^2*ex[4]^5 + 6*ex[2]*ex[3]^3*ex[4]^5 + 
    18*ex[2]^2*ex[3]^3*ex[4]^5 + 24*ex[2]^3*ex[3]^3*ex[4]^5 - 2*ex[4]^6 - 
    6*ex[2]*ex[4]^6 - 6*ex[2]^2*ex[4]^6 - 3*ex[2]^3*ex[4]^6 - 
    6*ex[3]*ex[4]^6 - 18*ex[2]*ex[3]*ex[4]^6 - 18*ex[2]^2*ex[3]*ex[4]^6 - 
    6*ex[3]^2*ex[4]^6 - 18*ex[2]*ex[3]^2*ex[4]^6 - 
    18*ex[2]^2*ex[3]^2*ex[4]^6 - 2*ex[3]^3*ex[4]^6 - 
    6*ex[2]*ex[3]^3*ex[4]^6 - 6*ex[2]^2*ex[3]^3*ex[4]^6, 
  y[117] -> -2*ex[2]^3*ex[3]^3 + 3*ex[2]^2*ex[3]^2*ex[4] + 
    6*ex[2]^2*ex[3]^3*ex[4] - 3*ex[2]*ex[3]*ex[4]^2 - 
    6*ex[2]*ex[3]^2*ex[4]^2 - 6*ex[2]*ex[3]^3*ex[4]^2 + 3*ex[4]^3 + 
    3*ex[3]*ex[4]^3 + 3*ex[3]^2*ex[4]^3 + 2*ex[3]^3*ex[4]^3, 
  y[118] -> -2*ex[2]^3*ex[3]^4 + 3*ex[2]^2*ex[3]^2*ex[4] + 
    6*ex[2]^2*ex[3]^3*ex[4] + 6*ex[2]^2*ex[3]^4*ex[4] - 
    3*ex[2]*ex[3]*ex[4]^2 - 9*ex[2]*ex[3]^2*ex[4]^2 - 
    12*ex[2]*ex[3]^3*ex[4]^2 - 6*ex[2]*ex[3]^4*ex[4]^2 + 2*ex[4]^3 + 
    6*ex[3]*ex[4]^3 + 8*ex[3]^2*ex[4]^3 + 6*ex[3]^3*ex[4]^3 + 
    2*ex[3]^4*ex[4]^3, y[119] -> -4*ex[2]^3*ex[3]^3 - 6*ex[2]^4*ex[3]^3 - 
    6*ex[2]^5*ex[3]^3 + 12*ex[2]^2*ex[3]^2*ex[4] + 27*ex[2]^3*ex[3]^2*ex[4] + 
    36*ex[2]^4*ex[3]^2*ex[4] + 9*ex[2]^5*ex[3]^2*ex[4] + 
    12*ex[2]^2*ex[3]^3*ex[4] + 18*ex[2]^3*ex[3]^3*ex[4] + 
    18*ex[2]^4*ex[3]^3*ex[4] - 12*ex[2]*ex[3]*ex[4]^2 - 
    36*ex[2]^2*ex[3]*ex[4]^2 - 45*ex[2]^3*ex[3]*ex[4]^2 - 
    9*ex[2]^4*ex[3]*ex[4]^2 - 24*ex[2]*ex[3]^2*ex[4]^2 - 
    54*ex[2]^2*ex[3]^2*ex[4]^2 - 72*ex[2]^3*ex[3]^2*ex[4]^2 - 
    18*ex[2]^4*ex[3]^2*ex[4]^2 - 12*ex[2]*ex[3]^3*ex[4]^2 - 
    18*ex[2]^2*ex[3]^3*ex[4]^2 - 18*ex[2]^3*ex[3]^3*ex[4]^2 + 4*ex[4]^3 + 
    15*ex[2]*ex[4]^3 + 15*ex[2]^2*ex[4]^3 + 6*ex[2]^3*ex[4]^3 + 
    12*ex[3]*ex[4]^3 + 36*ex[2]*ex[3]*ex[4]^3 + 45*ex[2]^2*ex[3]*ex[4]^3 + 
    9*ex[2]^3*ex[3]*ex[4]^3 + 12*ex[3]^2*ex[4]^3 + 27*ex[2]*ex[3]^2*ex[4]^3 + 
    36*ex[2]^2*ex[3]^2*ex[4]^3 + 9*ex[2]^3*ex[3]^2*ex[4]^3 + 
    4*ex[3]^3*ex[4]^3 + 6*ex[2]*ex[3]^3*ex[4]^3 + 6*ex[2]^2*ex[3]^3*ex[4]^3, 
  y[120] -> 2*ex[2]^2*ex[3] - 2*ex[2]*ex[4] - 4*ex[2]*ex[3]*ex[4] + 
    2*ex[2]^2*ex[3]*ex[4] + 2*ex[4]^2 - 2*ex[2]*ex[4]^2 + 2*ex[3]*ex[4]^2 - 
    4*ex[2]*ex[3]*ex[4]^2 + 2*ex[4]^3 + 2*ex[3]*ex[4]^3 - ex[2]*ex[6] - 
    2*ex[2]*ex[3]*ex[6] - 2*ex[2]^2*ex[3]*ex[6] + 2*ex[4]*ex[6] + 
    2*ex[2]*ex[4]*ex[6] + 2*ex[3]*ex[4]*ex[6] + 6*ex[2]*ex[3]*ex[4]*ex[6] + 
    4*ex[2]^2*ex[3]*ex[4]*ex[6] - 4*ex[4]^2*ex[6] - 3*ex[2]*ex[4]^2*ex[6] - 
    4*ex[3]*ex[4]^2*ex[6] - 4*ex[2]*ex[3]*ex[4]^2*ex[6], 
  y[121] -> -(ex[2]^3*ex[3]) - 2*ex[2]^3*ex[3]^2 + ex[2]^2*ex[4] + 
    6*ex[2]^2*ex[3]*ex[4] - ex[2]^3*ex[3]*ex[4] + 6*ex[2]^2*ex[3]^2*ex[4] + 
    4*ex[2]^4*ex[3]^2*ex[4] - 3*ex[2]*ex[4]^2 + ex[2]^2*ex[4]^2 - 
    9*ex[2]*ex[3]*ex[4]^2 + 2*ex[2]^2*ex[3]*ex[4]^2 - 
    7*ex[2]^3*ex[3]*ex[4]^2 - 6*ex[2]*ex[3]^2*ex[4]^2 - 
    10*ex[2]^3*ex[3]^2*ex[4]^2 + 4*ex[2]^4*ex[3]^2*ex[4]^2 + 2*ex[4]^3 - 
    ex[2]*ex[4]^3 + 3*ex[2]^2*ex[4]^3 + 4*ex[3]*ex[4]^3 - 
    ex[2]*ex[3]*ex[4]^3 + 10*ex[2]^2*ex[3]*ex[4]^3 - 
    7*ex[2]^3*ex[3]*ex[4]^3 + 2*ex[3]^2*ex[4]^3 + 6*ex[2]^2*ex[3]^2*ex[4]^3 - 
    12*ex[2]^3*ex[3]^2*ex[4]^3 - ex[2]*ex[4]^4 + 3*ex[2]^2*ex[4]^4 + 
    ex[2]*ex[3]*ex[4]^4 + 14*ex[2]^2*ex[3]*ex[4]^4 + 
    2*ex[2]*ex[3]^2*ex[4]^4 + 12*ex[2]^2*ex[3]^2*ex[4]^4 - 2*ex[4]^5 - 
    3*ex[2]*ex[4]^5 - 4*ex[3]*ex[4]^5 - 7*ex[2]*ex[3]*ex[4]^5 - 
    2*ex[3]^2*ex[4]^5 - 4*ex[2]*ex[3]^2*ex[4]^5 + 2*ex[2]^2*ex[6] + 
    8*ex[2]^2*ex[4]*ex[6] - 3*ex[2]^2*ex[3]*ex[4]*ex[6] - 
    3*ex[2]^3*ex[3]*ex[4]*ex[6] - 4*ex[2]^2*ex[3]^2*ex[4]*ex[6] - 
    8*ex[2]^3*ex[3]^2*ex[4]*ex[6] - 4*ex[2]^4*ex[3]^2*ex[4]*ex[6] + 
    3*ex[2]*ex[4]^2*ex[6] + 15*ex[2]^2*ex[4]^2*ex[6] + 
    11*ex[2]*ex[3]*ex[4]^2*ex[6] + 17*ex[2]^2*ex[3]*ex[4]^2*ex[6] + 
    6*ex[2]^3*ex[3]*ex[4]^2*ex[6] + 8*ex[2]*ex[3]^2*ex[4]^2*ex[6] + 
    18*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 12*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] + 
    2*ex[2]^4*ex[3]^2*ex[4]^2*ex[6] - 4*ex[4]^3*ex[6] - 
    6*ex[2]*ex[4]^3*ex[6] + 6*ex[2]^2*ex[4]^3*ex[6] - 8*ex[3]*ex[4]^3*ex[6] - 
    18*ex[2]*ex[3]*ex[4]^3*ex[6] - 13*ex[2]^2*ex[3]*ex[4]^3*ex[6] - 
    3*ex[2]^3*ex[3]*ex[4]^3*ex[6] - 4*ex[3]^2*ex[4]^3*ex[6] - 
    12*ex[2]*ex[3]^2*ex[4]^3*ex[6] - 12*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] - 
    4*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] + 2*ex[4]^4*ex[6] + 
    3*ex[2]*ex[4]^4*ex[6] + 3*ex[2]^2*ex[4]^4*ex[6] + 4*ex[3]*ex[4]^4*ex[6] + 
    7*ex[2]*ex[3]*ex[4]^4*ex[6] + 3*ex[2]^2*ex[3]*ex[4]^4*ex[6] + 
    2*ex[3]^2*ex[4]^4*ex[6] + 4*ex[2]*ex[3]^2*ex[4]^4*ex[6] + 
    2*ex[2]^2*ex[3]^2*ex[4]^4*ex[6], 
  y[122] -> 6*ex[2]^4*ex[3]^2 - 48*ex[2]*ex[3]*ex[4] - 
    96*ex[2]^2*ex[3]*ex[4] - 51*ex[2]^3*ex[3]*ex[4] - 
    12*ex[2]^3*ex[3]^2*ex[4] + 48*ex[4]^2 + 40*ex[2]*ex[4]^2 - 
    2*ex[2]^2*ex[4]^2 + 48*ex[3]*ex[4]^2 + 96*ex[2]*ex[3]*ex[4]^2 + 
    51*ex[2]^2*ex[3]*ex[4]^2 + 6*ex[2]^2*ex[3]^2*ex[4]^2, 
  y[123] -> 2 + ex[3] + 2*ex[3]^2, y[124] -> 8 + 15*ex[2] + 15*ex[2]^2 + 
    2*ex[2]^3, y[125] -> ex[2]^6*ex[3]^4 + ex[2]^7*ex[3]^4 - 
    12*ex[2]^3*ex[3]^3*ex[4] - 36*ex[2]^4*ex[3]^3*ex[4] - 
    40*ex[2]^5*ex[3]^3*ex[4] - 15*ex[2]^6*ex[3]^3*ex[4] - 
    4*ex[2]^5*ex[3]^4*ex[4] - 4*ex[2]^6*ex[3]^4*ex[4] + 
    36*ex[2]^2*ex[3]^2*ex[4]^2 + 102*ex[2]^3*ex[3]^2*ex[4]^2 + 
    102*ex[2]^4*ex[3]^2*ex[4]^2 + 33*ex[2]^5*ex[3]^2*ex[4]^2 + 
    36*ex[2]^2*ex[3]^3*ex[4]^2 + 108*ex[2]^3*ex[3]^3*ex[4]^2 + 
    120*ex[2]^4*ex[3]^3*ex[4]^2 + 45*ex[2]^5*ex[3]^3*ex[4]^2 + 
    6*ex[2]^4*ex[3]^4*ex[4]^2 + 6*ex[2]^5*ex[3]^4*ex[4]^2 - 
    36*ex[2]*ex[3]*ex[4]^3 - 96*ex[2]^2*ex[3]*ex[4]^3 - 
    83*ex[2]^3*ex[3]*ex[4]^3 - 20*ex[2]^4*ex[3]*ex[4]^3 - 
    72*ex[2]*ex[3]^2*ex[4]^3 - 204*ex[2]^2*ex[3]^2*ex[4]^3 - 
    204*ex[2]^3*ex[3]^2*ex[4]^3 - 66*ex[2]^4*ex[3]^2*ex[4]^3 - 
    36*ex[2]*ex[3]^3*ex[4]^3 - 108*ex[2]^2*ex[3]^3*ex[4]^3 - 
    120*ex[2]^3*ex[3]^3*ex[4]^3 - 45*ex[2]^4*ex[3]^3*ex[4]^3 - 
    4*ex[2]^3*ex[3]^4*ex[4]^3 - 4*ex[2]^4*ex[3]^4*ex[4]^3 + 12*ex[4]^4 + 
    30*ex[2]*ex[4]^4 + 20*ex[2]^2*ex[4]^4 + 3*ex[2]^3*ex[4]^4 + 
    36*ex[3]*ex[4]^4 + 96*ex[2]*ex[3]*ex[4]^4 + 83*ex[2]^2*ex[3]*ex[4]^4 + 
    20*ex[2]^3*ex[3]*ex[4]^4 + 36*ex[3]^2*ex[4]^4 + 
    102*ex[2]*ex[3]^2*ex[4]^4 + 102*ex[2]^2*ex[3]^2*ex[4]^4 + 
    33*ex[2]^3*ex[3]^2*ex[4]^4 + 12*ex[3]^3*ex[4]^4 + 
    36*ex[2]*ex[3]^3*ex[4]^4 + 40*ex[2]^2*ex[3]^3*ex[4]^4 + 
    15*ex[2]^3*ex[3]^3*ex[4]^4 + ex[2]^2*ex[3]^4*ex[4]^4 + 
    ex[2]^3*ex[3]^4*ex[4]^4, y[126] -> 2*ex[2]^5*ex[3]^3 - 
    72*ex[2]^2*ex[3]^2*ex[4] - 144*ex[2]^3*ex[3]^2*ex[4] - 
    75*ex[2]^4*ex[3]^2*ex[4] - 6*ex[2]^4*ex[3]^3*ex[4] + 
    144*ex[2]*ex[3]*ex[4]^2 + 201*ex[2]^2*ex[3]*ex[4]^2 + 
    60*ex[2]^3*ex[3]*ex[4]^2 + 144*ex[2]*ex[3]^2*ex[4]^2 + 
    288*ex[2]^2*ex[3]^2*ex[4]^2 + 150*ex[2]^3*ex[3]^2*ex[4]^2 + 
    6*ex[2]^3*ex[3]^3*ex[4]^2 - 72*ex[4]^3 - 57*ex[2]*ex[4]^3 + 
    18*ex[2]^2*ex[4]^3 - 144*ex[3]*ex[4]^3 - 201*ex[2]*ex[3]*ex[4]^3 - 
    60*ex[2]^2*ex[3]*ex[4]^3 - 72*ex[3]^2*ex[4]^3 - 
    144*ex[2]*ex[3]^2*ex[4]^3 - 75*ex[2]^2*ex[3]^2*ex[4]^3 - 
    2*ex[2]^2*ex[3]^3*ex[4]^3, y[127] -> -2*ex[2]^3*ex[3]^3 - 
    ex[2]^3*ex[3]^4 - 2*ex[2]^3*ex[3]^5 + 12*ex[2]^2*ex[3]^2*ex[4] + 
    9*ex[2]^2*ex[3]^3*ex[4] + 9*ex[2]^2*ex[3]^4*ex[4] + 
    6*ex[2]^2*ex[3]^5*ex[4] - 12*ex[2]*ex[3]*ex[4]^2 - 
    21*ex[2]*ex[3]^2*ex[4]^2 - 18*ex[2]*ex[3]^3*ex[4]^2 - 
    15*ex[2]*ex[3]^4*ex[4]^2 - 6*ex[2]*ex[3]^5*ex[4]^2 + 6*ex[4]^3 + 
    15*ex[3]*ex[4]^3 + 15*ex[3]^2*ex[4]^3 + 11*ex[3]^3*ex[4]^3 + 
    7*ex[3]^4*ex[4]^3 + 2*ex[3]^5*ex[4]^3, 
  y[128] -> 16*ex[2]^3*ex[3]^3 + 45*ex[2]^4*ex[3]^3 + 45*ex[2]^5*ex[3]^3 + 
    14*ex[2]^6*ex[3]^3 - 48*ex[2]^2*ex[3]^2*ex[4] - 
    141*ex[2]^3*ex[3]^2*ex[4] - 147*ex[2]^4*ex[3]^2*ex[4] - 
    48*ex[2]^5*ex[3]^2*ex[4] - 48*ex[2]^2*ex[3]^3*ex[4] - 
    135*ex[2]^3*ex[3]^3*ex[4] - 135*ex[2]^4*ex[3]^3*ex[4] - 
    42*ex[2]^5*ex[3]^3*ex[4] + 48*ex[2]*ex[3]*ex[4]^2 + 
    147*ex[2]^2*ex[3]*ex[4]^2 + 153*ex[2]^3*ex[3]*ex[4]^2 + 
    48*ex[2]^4*ex[3]*ex[4]^2 + 96*ex[2]*ex[3]^2*ex[4]^2 + 
    282*ex[2]^2*ex[3]^2*ex[4]^2 + 294*ex[2]^3*ex[3]^2*ex[4]^2 + 
    96*ex[2]^4*ex[3]^2*ex[4]^2 + 48*ex[2]*ex[3]^3*ex[4]^2 + 
    135*ex[2]^2*ex[3]^3*ex[4]^2 + 135*ex[2]^3*ex[3]^3*ex[4]^2 + 
    42*ex[2]^4*ex[3]^3*ex[4]^2 - 16*ex[4]^3 - 51*ex[2]*ex[4]^3 - 
    51*ex[2]^2*ex[4]^3 - 18*ex[2]^3*ex[4]^3 - 48*ex[3]*ex[4]^3 - 
    147*ex[2]*ex[3]*ex[4]^3 - 153*ex[2]^2*ex[3]*ex[4]^3 - 
    48*ex[2]^3*ex[3]*ex[4]^3 - 48*ex[3]^2*ex[4]^3 - 
    141*ex[2]*ex[3]^2*ex[4]^3 - 147*ex[2]^2*ex[3]^2*ex[4]^3 - 
    48*ex[2]^3*ex[3]^2*ex[4]^3 - 16*ex[3]^3*ex[4]^3 - 
    45*ex[2]*ex[3]^3*ex[4]^3 - 45*ex[2]^2*ex[3]^3*ex[4]^3 - 
    14*ex[2]^3*ex[3]^3*ex[4]^3, y[129] -> 12*ex[2]^4*ex[3]^5 + 
    48*ex[2]^5*ex[3]^5 + 72*ex[2]^6*ex[3]^5 + 48*ex[2]^7*ex[3]^5 + 
    12*ex[2]^8*ex[3]^5 - 36*ex[2]^3*ex[3]^4*ex[4] - 
    155*ex[2]^4*ex[3]^4*ex[4] - 249*ex[2]^5*ex[3]^4*ex[4] - 
    177*ex[2]^6*ex[3]^4*ex[4] - 47*ex[2]^7*ex[3]^4*ex[4] - 
    36*ex[2]^3*ex[3]^5*ex[4] - 120*ex[2]^4*ex[3]^5*ex[4] - 
    120*ex[2]^5*ex[3]^5*ex[4] + 60*ex[2]^7*ex[3]^5*ex[4] + 
    24*ex[2]^8*ex[3]^5*ex[4] + 36*ex[2]^2*ex[3]^3*ex[4]^2 + 
    190*ex[2]^3*ex[3]^3*ex[4]^2 + 337*ex[2]^4*ex[3]^3*ex[4]^2 + 
    248*ex[2]^5*ex[3]^3*ex[4]^2 + 65*ex[2]^6*ex[3]^3*ex[4]^2 + 
    72*ex[2]^2*ex[3]^4*ex[4]^2 + 262*ex[2]^3*ex[3]^4*ex[4]^2 + 
    259*ex[2]^4*ex[3]^4*ex[4]^2 - 75*ex[2]^5*ex[3]^4*ex[4]^2 - 
    239*ex[2]^6*ex[3]^4*ex[4]^2 - 95*ex[2]^7*ex[3]^4*ex[4]^2 + 
    36*ex[2]^2*ex[3]^5*ex[4]^2 + 72*ex[2]^3*ex[3]^5*ex[4]^2 - 
    58*ex[2]^4*ex[3]^5*ex[4]^2 - 232*ex[2]^5*ex[3]^5*ex[4]^2 - 
    168*ex[2]^6*ex[3]^5*ex[4]^2 - 16*ex[2]^7*ex[3]^5*ex[4]^2 + 
    14*ex[2]^8*ex[3]^5*ex[4]^2 - 12*ex[2]*ex[3]^2*ex[4]^3 - 
    107*ex[2]^2*ex[3]^2*ex[4]^3 - 226*ex[2]^3*ex[3]^2*ex[4]^3 - 
    172*ex[2]^4*ex[3]^2*ex[4]^3 - 41*ex[2]^5*ex[3]^2*ex[4]^3 - 
    36*ex[2]*ex[3]^3*ex[4]^3 - 190*ex[2]^2*ex[3]^3*ex[4]^3 - 
    163*ex[2]^3*ex[3]^3*ex[4]^3 + 232*ex[2]^4*ex[3]^3*ex[4]^3 + 
    373*ex[2]^5*ex[3]^3*ex[4]^3 + 132*ex[2]^6*ex[3]^3*ex[4]^3 - 
    36*ex[2]*ex[3]^4*ex[4]^3 - 59*ex[2]^2*ex[3]^4*ex[4]^3 + 
    235*ex[2]^3*ex[3]^4*ex[4]^3 + 645*ex[2]^4*ex[3]^4*ex[4]^3 + 
    475*ex[2]^5*ex[3]^4*ex[4]^3 + 34*ex[2]^6*ex[3]^4*ex[4]^3 - 
    54*ex[2]^7*ex[3]^4*ex[4]^3 - 12*ex[2]*ex[3]^5*ex[4]^3 + 
    24*ex[2]^2*ex[3]^5*ex[4]^3 + 172*ex[2]^3*ex[3]^5*ex[4]^3 + 
    208*ex[2]^4*ex[3]^5*ex[4]^3 + 12*ex[2]^5*ex[3]^5*ex[4]^3 - 
    104*ex[2]^6*ex[3]^5*ex[4]^3 - 44*ex[2]^7*ex[3]^5*ex[4]^3 + 
    24*ex[2]*ex[3]*ex[4]^4 + 77*ex[2]^2*ex[3]*ex[4]^4 + 
    60*ex[2]^3*ex[3]*ex[4]^4 + 12*ex[2]^4*ex[3]*ex[4]^4 + 
    48*ex[2]*ex[3]^2*ex[4]^4 + 6*ex[2]^2*ex[3]^2*ex[4]^4 - 
    250*ex[2]^3*ex[3]^2*ex[4]^4 - 291*ex[2]^4*ex[3]^2*ex[4]^4 - 
    83*ex[2]^5*ex[3]^2*ex[4]^4 - 267*ex[2]^2*ex[3]^3*ex[4]^4 - 
    660*ex[2]^3*ex[3]^3*ex[4]^4 - 446*ex[2]^4*ex[3]^3*ex[4]^4 + 
    20*ex[2]^5*ex[3]^3*ex[4]^4 + 73*ex[2]^6*ex[3]^3*ex[4]^4 - 
    48*ex[2]*ex[3]^4*ex[4]^4 - 244*ex[2]^2*ex[3]^4*ex[4]^4 - 
    302*ex[2]^3*ex[3]^4*ex[4]^4 + 78*ex[2]^4*ex[3]^4*ex[4]^4 + 
    326*ex[2]^5*ex[3]^4*ex[4]^4 + 142*ex[2]^6*ex[3]^4*ex[4]^4 - 
    24*ex[2]*ex[3]^5*ex[4]^4 - 48*ex[2]^2*ex[3]^5*ex[4]^4 + 
    48*ex[2]^3*ex[3]^5*ex[4]^4 + 192*ex[2]^4*ex[3]^5*ex[4]^4 + 
    168*ex[2]^5*ex[3]^5*ex[4]^4 + 48*ex[2]^6*ex[3]^5*ex[4]^4 - 
    11*ex[2]*ex[4]^5 - 9*ex[2]^2*ex[4]^5 - ex[2]^3*ex[4]^5 + 
    19*ex[2]*ex[3]*ex[4]^5 + 120*ex[2]^2*ex[3]*ex[4]^5 + 
    112*ex[2]^3*ex[3]*ex[4]^5 + 24*ex[2]^4*ex[3]*ex[4]^5 + 
    103*ex[2]*ex[3]^2*ex[4]^5 + 278*ex[2]^2*ex[3]^2*ex[4]^5 + 
    144*ex[2]^3*ex[3]^2*ex[4]^5 - 75*ex[2]^4*ex[3]^2*ex[4]^5 - 
    44*ex[2]^5*ex[3]^2*ex[4]^5 + 85*ex[2]*ex[3]^3*ex[4]^5 + 
    80*ex[2]^2*ex[3]^3*ex[4]^5 - 248*ex[2]^3*ex[3]^3*ex[4]^5 - 
    396*ex[2]^4*ex[3]^3*ex[4]^5 - 153*ex[2]^5*ex[3]^3*ex[4]^5 - 
    8*ex[2]*ex[3]^4*ex[4]^5 - 149*ex[2]^2*ex[3]^4*ex[4]^5 - 
    399*ex[2]^3*ex[3]^4*ex[4]^5 - 383*ex[2]^4*ex[3]^4*ex[4]^5 - 
    125*ex[2]^5*ex[3]^4*ex[4]^5 - 20*ex[2]*ex[3]^5*ex[4]^5 - 
    80*ex[2]^2*ex[3]^5*ex[4]^5 - 120*ex[2]^3*ex[3]^5*ex[4]^5 - 
    80*ex[2]^4*ex[3]^5*ex[4]^5 - 20*ex[2]^5*ex[3]^5*ex[4]^5 - ex[4]^6 - 
    23*ex[2]*ex[4]^6 - 18*ex[2]^2*ex[4]^6 - 2*ex[2]^3*ex[4]^6 - 
    2*ex[3]*ex[4]^6 - 32*ex[2]*ex[3]*ex[4]^6 + 15*ex[2]^2*ex[3]*ex[4]^6 + 
    46*ex[2]^3*ex[3]*ex[4]^6 + 12*ex[2]^4*ex[3]*ex[4]^6 + 2*ex[3]^2*ex[4]^6 + 
    50*ex[2]*ex[3]^2*ex[4]^6 + 201*ex[2]^2*ex[3]^2*ex[4]^6 + 
    219*ex[2]^3*ex[3]^2*ex[4]^6 + 66*ex[2]^4*ex[3]^2*ex[4]^6 + 
    8*ex[3]^3*ex[4]^6 + 112*ex[2]*ex[3]^3*ex[4]^6 + 
    297*ex[2]^2*ex[3]^3*ex[4]^6 + 290*ex[2]^3*ex[3]^3*ex[4]^6 + 
    97*ex[2]^4*ex[3]^3*ex[4]^6 + 7*ex[3]^4*ex[4]^6 + 
    61*ex[2]*ex[3]^4*ex[4]^6 + 141*ex[2]^2*ex[3]^4*ex[4]^6 + 
    127*ex[2]^3*ex[3]^4*ex[4]^6 + 40*ex[2]^4*ex[3]^4*ex[4]^6 + 
    2*ex[3]^5*ex[4]^6 + 8*ex[2]*ex[3]^5*ex[4]^6 + 
    12*ex[2]^2*ex[3]^5*ex[4]^6 + 8*ex[2]^3*ex[3]^5*ex[4]^6 + 
    2*ex[2]^4*ex[3]^5*ex[4]^6 - 3*ex[4]^7 - 14*ex[2]*ex[4]^7 - 
    9*ex[2]^2*ex[4]^7 - ex[2]^3*ex[4]^7 - 12*ex[3]*ex[4]^7 - 
    51*ex[2]*ex[3]*ex[4]^7 - 46*ex[2]^2*ex[3]*ex[4]^7 - 
    10*ex[2]^3*ex[3]*ex[4]^7 - 18*ex[3]^2*ex[4]^7 - 
    69*ex[2]*ex[3]^2*ex[4]^7 - 74*ex[2]^2*ex[3]^2*ex[4]^7 - 
    23*ex[2]^3*ex[3]^2*ex[4]^7 - 12*ex[3]^3*ex[4]^7 - 
    41*ex[2]*ex[3]^3*ex[4]^7 - 46*ex[2]^2*ex[3]^3*ex[4]^7 - 
    17*ex[2]^3*ex[3]^3*ex[4]^7 - 3*ex[3]^4*ex[4]^7 - 
    9*ex[2]*ex[3]^4*ex[4]^7 - 9*ex[2]^2*ex[3]^4*ex[4]^7 - 
    3*ex[2]^3*ex[3]^4*ex[4]^7, y[130] -> 36*ex[2]*ex[3] + 36*ex[2]^2*ex[3] - 
    36*ex[4] - 19*ex[2]*ex[4] - 36*ex[3]*ex[4] - 36*ex[2]*ex[3]*ex[4], 
  y[131] -> 20*ex[2]^4*ex[3]^4 + 40*ex[2]^5*ex[3]^4 + 20*ex[2]^6*ex[3]^4 + 
    27*ex[2]^4*ex[3]^5 + 54*ex[2]^5*ex[3]^5 + 27*ex[2]^6*ex[3]^5 + 
    18*ex[2]^4*ex[3]^6 + 36*ex[2]^5*ex[3]^6 + 18*ex[2]^6*ex[3]^6 - 
    92*ex[2]^3*ex[3]^3*ex[4] - 144*ex[2]^4*ex[3]^3*ex[4] - 
    52*ex[2]^5*ex[3]^3*ex[4] - 200*ex[2]^3*ex[3]^4*ex[4] - 
    346*ex[2]^4*ex[3]^4*ex[4] - 146*ex[2]^5*ex[3]^4*ex[4] - 
    180*ex[2]^3*ex[3]^5*ex[4] - 324*ex[2]^4*ex[3]^5*ex[4] - 
    144*ex[2]^5*ex[3]^5*ex[4] - 72*ex[2]^3*ex[3]^6*ex[4] - 
    144*ex[2]^4*ex[3]^6*ex[4] - 72*ex[2]^5*ex[3]^6*ex[4] + 
    126*ex[2]^2*ex[3]^2*ex[4]^2 + 126*ex[2]^3*ex[3]^2*ex[4]^2 + 
    20*ex[2]^4*ex[3]^2*ex[4]^2 + 414*ex[2]^2*ex[3]^3*ex[4]^2 + 
    540*ex[2]^3*ex[3]^3*ex[4]^2 + 153*ex[2]^4*ex[3]^3*ex[4]^2 + 
    558*ex[2]^2*ex[3]^4*ex[4]^2 + 846*ex[2]^3*ex[3]^4*ex[4]^2 + 
    306*ex[2]^4*ex[3]^4*ex[4]^2 + 378*ex[2]^2*ex[3]^5*ex[4]^2 + 
    648*ex[2]^3*ex[3]^5*ex[4]^2 + 270*ex[2]^4*ex[3]^5*ex[4]^2 + 
    108*ex[2]^2*ex[3]^6*ex[4]^2 + 216*ex[2]^3*ex[3]^6*ex[4]^2 + 
    108*ex[2]^4*ex[3]^6*ex[4]^2 - 74*ex[2]*ex[3]*ex[4]^3 - 
    34*ex[2]^2*ex[3]*ex[4]^3 - 330*ex[2]*ex[3]^2*ex[4]^3 - 
    270*ex[2]^2*ex[3]^2*ex[4]^3 - 34*ex[2]^3*ex[3]^2*ex[4]^3 - 
    618*ex[2]*ex[3]^3*ex[4]^3 - 690*ex[2]^2*ex[3]^3*ex[4]^3 - 
    162*ex[2]^3*ex[3]^3*ex[4]^3 - 614*ex[2]*ex[3]^4*ex[4]^3 - 
    850*ex[2]^2*ex[3]^4*ex[4]^3 - 272*ex[2]^3*ex[3]^4*ex[4]^3 - 
    324*ex[2]*ex[3]^5*ex[4]^3 - 540*ex[2]^2*ex[3]^5*ex[4]^3 - 
    216*ex[2]^3*ex[3]^5*ex[4]^3 - 72*ex[2]*ex[3]^6*ex[4]^3 - 
    144*ex[2]^2*ex[3]^6*ex[4]^3 - 72*ex[2]^3*ex[3]^6*ex[4]^3 + 20*ex[4]^4 + 
    107*ex[3]*ex[4]^4 + 40*ex[2]*ex[3]*ex[4]^4 + 246*ex[3]^2*ex[4]^4 + 
    174*ex[2]*ex[3]^2*ex[4]^4 + 20*ex[2]^2*ex[3]^2*ex[4]^4 + 
    314*ex[3]^3*ex[4]^4 + 318*ex[2]*ex[3]^3*ex[4]^4 + 
    67*ex[2]^2*ex[3]^3*ex[4]^4 + 236*ex[3]^4*ex[4]^4 + 
    310*ex[2]*ex[3]^4*ex[4]^4 + 92*ex[2]^2*ex[3]^4*ex[4]^4 + 
    99*ex[3]^5*ex[4]^4 + 162*ex[2]*ex[3]^5*ex[4]^4 + 
    63*ex[2]^2*ex[3]^5*ex[4]^4 + 18*ex[3]^6*ex[4]^4 + 
    36*ex[2]*ex[3]^6*ex[4]^4 + 18*ex[2]^2*ex[3]^6*ex[4]^4, 
  y[132] -> -36*ex[2]^4*ex[3]^5 - 180*ex[2]^5*ex[3]^5 - 360*ex[2]^6*ex[3]^5 - 
    360*ex[2]^7*ex[3]^5 - 180*ex[2]^8*ex[3]^5 - 36*ex[2]^9*ex[3]^5 - 
    2*ex[2]^5*ex[3]^6 - 8*ex[2]^6*ex[3]^6 - 12*ex[2]^7*ex[3]^6 - 
    8*ex[2]^8*ex[3]^6 - 2*ex[2]^9*ex[3]^6 + 108*ex[2]^3*ex[3]^4*ex[4] + 
    585*ex[2]^4*ex[3]^4*ex[4] + 1260*ex[2]^5*ex[3]^4*ex[4] + 
    1350*ex[2]^6*ex[3]^4*ex[4] + 720*ex[2]^7*ex[3]^4*ex[4] + 
    153*ex[2]^8*ex[3]^4*ex[4] + 108*ex[2]^3*ex[3]^5*ex[4] + 
    476*ex[2]^4*ex[3]^5*ex[4] + 752*ex[2]^5*ex[3]^5*ex[4] + 
    408*ex[2]^6*ex[3]^5*ex[4] - 148*ex[2]^7*ex[3]^5*ex[4] - 
    244*ex[2]^8*ex[3]^5*ex[4] - 72*ex[2]^9*ex[3]^5*ex[4] + 
    9*ex[2]^4*ex[3]^6*ex[4] + 32*ex[2]^5*ex[3]^6*ex[4] + 
    38*ex[2]^6*ex[3]^6*ex[4] + 12*ex[2]^7*ex[3]^6*ex[4] - 
    7*ex[2]^8*ex[3]^6*ex[4] - 4*ex[2]^9*ex[3]^6*ex[4] - 
    108*ex[2]^2*ex[3]^3*ex[4]^2 - 702*ex[2]^3*ex[3]^3*ex[4]^2 - 
    1715*ex[2]^4*ex[3]^3*ex[4]^2 - 2013*ex[2]^5*ex[3]^3*ex[4]^2 - 
    1149*ex[2]^6*ex[3]^3*ex[4]^2 - 257*ex[2]^7*ex[3]^3*ex[4]^2 - 
    216*ex[2]^2*ex[3]^4*ex[4]^2 - 1038*ex[2]^3*ex[3]^4*ex[4]^2 - 
    1689*ex[2]^4*ex[3]^4*ex[4]^2 - 688*ex[2]^5*ex[3]^4*ex[4]^2 + 
    926*ex[2]^6*ex[3]^4*ex[4]^2 + 1054*ex[2]^7*ex[3]^4*ex[4]^2 + 
    307*ex[2]^8*ex[3]^4*ex[4]^2 - 108*ex[2]^2*ex[3]^5*ex[4]^2 - 
    352*ex[2]^3*ex[3]^5*ex[4]^2 - 138*ex[2]^4*ex[3]^5*ex[4]^2 + 
    774*ex[2]^5*ex[3]^5*ex[4]^2 + 1212*ex[2]^6*ex[3]^5*ex[4]^2 + 
    624*ex[2]^7*ex[3]^5*ex[4]^2 + 42*ex[2]^8*ex[3]^5*ex[4]^2 - 
    38*ex[2]^9*ex[3]^5*ex[4]^2 - 16*ex[2]^3*ex[3]^6*ex[4]^2 - 
    49*ex[2]^4*ex[3]^6*ex[4]^2 - 40*ex[2]^5*ex[3]^6*ex[4]^2 + 
    10*ex[2]^6*ex[3]^6*ex[4]^2 + 20*ex[2]^7*ex[3]^6*ex[4]^2 - 
    ex[2]^8*ex[3]^6*ex[4]^2 - 4*ex[2]^9*ex[3]^6*ex[4]^2 + 
    36*ex[2]*ex[3]^2*ex[4]^3 + 369*ex[2]^2*ex[3]^2*ex[4]^3 + 
    1125*ex[2]^3*ex[3]^2*ex[4]^3 + 1490*ex[2]^4*ex[3]^2*ex[4]^3 + 
    901*ex[2]^5*ex[3]^2*ex[4]^3 + 203*ex[2]^6*ex[3]^2*ex[4]^3 + 
    108*ex[2]*ex[3]^3*ex[4]^3 + 710*ex[2]^2*ex[3]^3*ex[4]^3 + 
    1241*ex[2]^3*ex[3]^3*ex[4]^3 + 15*ex[2]^4*ex[3]^3*ex[4]^3 - 
    1909*ex[2]^5*ex[3]^3*ex[4]^3 - 1801*ex[2]^6*ex[3]^3*ex[4]^3 - 
    516*ex[2]^7*ex[3]^3*ex[4]^3 + 108*ex[2]*ex[3]^4*ex[4]^3 + 
    327*ex[2]^2*ex[3]^4*ex[4]^3 - 414*ex[2]^3*ex[3]^4*ex[4]^3 - 
    2654*ex[2]^4*ex[3]^4*ex[4]^3 - 3646*ex[2]^5*ex[3]^4*ex[4]^3 - 
    1813*ex[2]^6*ex[3]^4*ex[4]^3 - 28*ex[2]^7*ex[3]^4*ex[4]^3 + 
    160*ex[2]^8*ex[3]^4*ex[4]^3 + 36*ex[2]*ex[3]^5*ex[4]^3 - 
    494*ex[2]^3*ex[3]^5*ex[4]^3 - 1150*ex[2]^4*ex[3]^5*ex[4]^3 - 
    898*ex[2]^5*ex[3]^5*ex[4]^3 + 22*ex[2]^6*ex[3]^5*ex[4]^3 + 
    356*ex[2]^7*ex[3]^5*ex[4]^3 + 128*ex[2]^8*ex[3]^5*ex[4]^3 + 
    14*ex[2]^2*ex[3]^6*ex[4]^3 + 36*ex[2]^3*ex[3]^6*ex[4]^3 + 
    20*ex[2]^4*ex[3]^6*ex[4]^3 + 30*ex[2]^6*ex[3]^6*ex[4]^3 + 
    44*ex[2]^7*ex[3]^6*ex[4]^3 + 16*ex[2]^8*ex[3]^6*ex[4]^3 - 
    72*ex[2]*ex[3]*ex[4]^4 - 347*ex[2]^2*ex[3]*ex[4]^4 - 
    555*ex[2]^3*ex[3]*ex[4]^4 - 350*ex[2]^4*ex[3]*ex[4]^4 - 
    70*ex[2]^5*ex[3]*ex[4]^4 - 146*ex[2]*ex[3]^2*ex[4]^4 - 
    268*ex[2]^2*ex[3]^2*ex[4]^4 + 610*ex[2]^3*ex[3]^2*ex[4]^4 + 
    1851*ex[2]^4*ex[3]^2*ex[4]^4 + 1524*ex[2]^5*ex[3]^2*ex[4]^4 + 
    407*ex[2]^6*ex[3]^2*ex[4]^4 - 12*ex[2]*ex[3]^3*ex[4]^4 + 
    723*ex[2]^2*ex[3]^3*ex[4]^4 + 2909*ex[2]^3*ex[3]^3*ex[4]^4 + 
    3958*ex[2]^4*ex[3]^3*ex[4]^4 + 1872*ex[2]^5*ex[3]^3*ex[4]^4 - 
    177*ex[2]^6*ex[3]^3*ex[4]^4 - 265*ex[2]^7*ex[3]^3*ex[4]^4 + 
    120*ex[2]*ex[3]^4*ex[4]^4 + 848*ex[2]^2*ex[3]^4*ex[4]^4 + 
    1888*ex[2]^3*ex[3]^4*ex[4]^4 + 1316*ex[2]^4*ex[3]^4*ex[4]^4 - 
    654*ex[2]^5*ex[3]^4*ex[4]^4 - 1224*ex[2]^6*ex[3]^4*ex[4]^4 - 
    414*ex[2]^7*ex[3]^4*ex[4]^4 + 52*ex[2]*ex[3]^5*ex[4]^4 + 
    190*ex[2]^2*ex[3]^5*ex[4]^4 + 124*ex[2]^3*ex[3]^5*ex[4]^4 - 
    412*ex[2]^4*ex[3]^5*ex[4]^4 - 860*ex[2]^5*ex[3]^5*ex[4]^4 - 
    626*ex[2]^6*ex[3]^5*ex[4]^4 - 164*ex[2]^7*ex[3]^5*ex[4]^4 - 
    6*ex[2]*ex[3]^6*ex[4]^4 - 14*ex[2]^2*ex[3]^6*ex[4]^4 - 
    20*ex[2]^3*ex[3]^6*ex[4]^4 - 60*ex[2]^4*ex[3]^6*ex[4]^4 - 
    110*ex[2]^5*ex[3]^6*ex[4]^4 - 86*ex[2]^6*ex[3]^6*ex[4]^4 - 
    24*ex[2]^7*ex[3]^6*ex[4]^4 + 37*ex[2]*ex[4]^5 + 84*ex[2]^2*ex[4]^5 + 
    56*ex[2]^3*ex[4]^5 + 7*ex[2]^4*ex[4]^5 - 25*ex[2]*ex[3]*ex[4]^5 - 
    397*ex[2]^2*ex[3]*ex[4]^5 - 882*ex[2]^3*ex[3]*ex[4]^5 - 
    646*ex[2]^4*ex[3]*ex[4]^5 - 140*ex[2]^5*ex[3]*ex[4]^5 + ex[3]^2*ex[4]^5 - 
    255*ex[2]*ex[3]^2*ex[4]^5 - 1242*ex[2]^2*ex[3]^2*ex[4]^5 - 
    1794*ex[2]^3*ex[3]^2*ex[4]^5 - 650*ex[2]^4*ex[3]^2*ex[4]^5 + 
    355*ex[2]^5*ex[3]^2*ex[4]^5 + 206*ex[2]^6*ex[3]^2*ex[4]^5 + 
    4*ex[3]^3*ex[4]^5 - 241*ex[2]*ex[3]^3*ex[4]^5 - 
    773*ex[2]^2*ex[3]^3*ex[4]^5 - 250*ex[2]^3*ex[3]^3*ex[4]^5 + 
    1378*ex[2]^4*ex[3]^3*ex[4]^5 + 1625*ex[2]^5*ex[3]^3*ex[4]^5 + 
    525*ex[2]^6*ex[3]^3*ex[4]^5 + 6*ex[3]^4*ex[4]^5 + 
    2*ex[2]*ex[3]^4*ex[4]^5 + 194*ex[2]^2*ex[3]^4*ex[4]^5 + 
    1042*ex[2]^3*ex[3]^4*ex[4]^5 + 1849*ex[2]^4*ex[3]^4*ex[4]^5 + 
    1374*ex[2]^5*ex[3]^4*ex[4]^5 + 369*ex[2]^6*ex[3]^4*ex[4]^5 + 
    4*ex[3]^5*ex[4]^5 + 54*ex[2]*ex[3]^5*ex[4]^5 + 
    228*ex[2]^2*ex[3]^5*ex[4]^5 + 504*ex[2]^3*ex[3]^5*ex[4]^5 + 
    624*ex[2]^4*ex[3]^5*ex[4]^5 + 402*ex[2]^5*ex[3]^5*ex[4]^5 + 
    104*ex[2]^6*ex[3]^5*ex[4]^5 + ex[3]^6*ex[4]^5 + 4*ex[2]*ex[3]^6*ex[4]^5 + 
    22*ex[2]^2*ex[3]^6*ex[4]^5 + 68*ex[2]^3*ex[3]^6*ex[4]^5 + 
    97*ex[2]^4*ex[3]^6*ex[4]^5 + 64*ex[2]^5*ex[3]^6*ex[4]^5 + 
    16*ex[2]^6*ex[3]^6*ex[4]^5 - ex[4]^6 + 70*ex[2]*ex[4]^6 + 
    169*ex[2]^2*ex[4]^6 + 112*ex[2]^3*ex[4]^6 + 14*ex[2]^4*ex[4]^6 - 
    4*ex[3]*ex[4]^6 + 144*ex[2]*ex[3]*ex[4]^6 + 229*ex[2]^2*ex[3]*ex[4]^6 - 
    107*ex[2]^3*ex[3]*ex[4]^6 - 244*ex[2]^4*ex[3]*ex[4]^6 - 
    70*ex[2]^5*ex[3]*ex[4]^6 - 7*ex[3]^2*ex[4]^6 + 10*ex[2]*ex[3]^2*ex[4]^6 - 
    330*ex[2]^2*ex[3]^2*ex[4]^6 - 1066*ex[2]^3*ex[3]^2*ex[4]^6 - 
    994*ex[2]^4*ex[3]^2*ex[4]^6 - 290*ex[2]^5*ex[3]^2*ex[4]^6 - 
    8*ex[3]^3*ex[4]^6 - 142*ex[2]*ex[3]^3*ex[4]^6 - 
    719*ex[2]^2*ex[3]^3*ex[4]^6 - 1393*ex[2]^3*ex[3]^3*ex[4]^6 - 
    1127*ex[2]^4*ex[3]^3*ex[4]^6 - 319*ex[2]^5*ex[3]^3*ex[4]^6 - 
    7*ex[3]^4*ex[4]^6 - 96*ex[2]*ex[3]^4*ex[4]^6 - 
    399*ex[2]^2*ex[3]^4*ex[4]^6 - 678*ex[2]^3*ex[3]^4*ex[4]^6 - 
    508*ex[2]^4*ex[3]^4*ex[4]^6 - 140*ex[2]^5*ex[3]^4*ex[4]^6 - 
    4*ex[3]^5*ex[4]^6 - 26*ex[2]*ex[3]^5*ex[4]^6 - 
    92*ex[2]^2*ex[3]^5*ex[4]^6 - 160*ex[2]^3*ex[3]^5*ex[4]^6 - 
    128*ex[2]^4*ex[3]^5*ex[4]^6 - 38*ex[2]^5*ex[3]^5*ex[4]^6 - 
    ex[3]^6*ex[4]^6 - 8*ex[2]*ex[3]^6*ex[4]^6 - 22*ex[2]^2*ex[3]^6*ex[4]^6 - 
    28*ex[2]^3*ex[3]^6*ex[4]^6 - 17*ex[2]^4*ex[3]^6*ex[4]^6 - 
    4*ex[2]^5*ex[3]^6*ex[4]^6 - 2*ex[4]^7 + 31*ex[2]*ex[4]^7 + 
    87*ex[2]^2*ex[4]^7 + 56*ex[2]^3*ex[4]^7 + 7*ex[2]^4*ex[4]^7 - 
    6*ex[3]*ex[4]^7 + 93*ex[2]*ex[3]*ex[4]^7 + 297*ex[2]^2*ex[3]*ex[4]^7 + 
    238*ex[2]^3*ex[3]*ex[4]^7 + 56*ex[2]^4*ex[3]*ex[4]^7 - 
    4*ex[3]^2*ex[4]^7 + 107*ex[2]*ex[3]^2*ex[4]^7 + 
    368*ex[2]^2*ex[3]^2*ex[4]^7 + 341*ex[2]^3*ex[3]^2*ex[4]^7 + 
    95*ex[2]^4*ex[3]^2*ex[4]^7 + 4*ex[3]^3*ex[4]^7 + 
    73*ex[2]*ex[3]^3*ex[4]^7 + 223*ex[2]^2*ex[3]^3*ex[4]^7 + 
    221*ex[2]^3*ex[3]^3*ex[4]^7 + 67*ex[2]^4*ex[3]^3*ex[4]^7 + 
    6*ex[3]^4*ex[4]^7 + 42*ex[2]*ex[3]^4*ex[4]^7 + 
    95*ex[2]^2*ex[3]^4*ex[4]^7 + 88*ex[2]^3*ex[3]^4*ex[4]^7 + 
    29*ex[2]^4*ex[3]^4*ex[4]^7 + 2*ex[3]^5*ex[4]^7 + 
    14*ex[2]*ex[3]^5*ex[4]^7 + 30*ex[2]^2*ex[3]^5*ex[4]^7 + 
    26*ex[2]^3*ex[3]^5*ex[4]^7 + 8*ex[2]^4*ex[3]^5*ex[4]^7 - ex[4]^8 - 
    4*ex[2]*ex[4]^8 - 4*ex[3]*ex[4]^8 - 18*ex[2]*ex[3]*ex[4]^8 - 
    8*ex[2]^2*ex[3]*ex[4]^8 - 6*ex[3]^2*ex[4]^8 - 30*ex[2]*ex[3]^2*ex[4]^8 - 
    25*ex[2]^2*ex[3]^2*ex[4]^8 - 4*ex[2]^3*ex[3]^2*ex[4]^8 - 
    4*ex[3]^3*ex[4]^8 - 22*ex[2]*ex[3]^3*ex[4]^8 - 
    26*ex[2]^2*ex[3]^3*ex[4]^8 - 8*ex[2]^3*ex[3]^3*ex[4]^8 - 
    ex[3]^4*ex[4]^8 - 6*ex[2]*ex[3]^4*ex[4]^8 - 9*ex[2]^2*ex[3]^4*ex[4]^8 - 
    4*ex[2]^3*ex[3]^4*ex[4]^8, y[133] -> -2*ex[2]*ex[3] - 2*ex[2]^2*ex[3] + 
    2*ex[4] + ex[2]*ex[4] + 2*ex[3]*ex[4] + 2*ex[2]*ex[3]*ex[4], 
  y[134] -> 4*ex[2]^2*ex[3]^2 + 8*ex[2]^3*ex[3]^2 + 4*ex[2]^4*ex[3]^2 - 
    8*ex[2]*ex[3]*ex[4] - 15*ex[2]^2*ex[3]*ex[4] - 7*ex[2]^3*ex[3]*ex[4] - 
    8*ex[2]*ex[3]^2*ex[4] - 16*ex[2]^2*ex[3]^2*ex[4] - 
    8*ex[2]^3*ex[3]^2*ex[4] + 4*ex[4]^2 + 7*ex[2]*ex[4]^2 + 
    2*ex[2]^2*ex[4]^2 + 8*ex[3]*ex[4]^2 + 15*ex[2]*ex[3]*ex[4]^2 + 
    7*ex[2]^2*ex[3]*ex[4]^2 + 4*ex[3]^2*ex[4]^2 + 8*ex[2]*ex[3]^2*ex[4]^2 + 
    4*ex[2]^2*ex[3]^2*ex[4]^2, y[135] -> 9*ex[2]^2*ex[3]^2 - 
    9*ex[2]*ex[3]*ex[4] - 18*ex[2]*ex[3]^2*ex[4] - 7*ex[4]^2 + 
    9*ex[3]*ex[4]^2 + 9*ex[3]^2*ex[4]^2, 
  y[136] -> -64*ex[2]^4*ex[3]^4 - 128*ex[2]^5*ex[3]^4 - 64*ex[2]^6*ex[3]^4 + 
    36*ex[2]^4*ex[3]^5 + 72*ex[2]^5*ex[3]^5 + 36*ex[2]^6*ex[3]^5 + 
    126*ex[2]^4*ex[3]^6 + 252*ex[2]^5*ex[3]^6 + 126*ex[2]^6*ex[3]^6 + 
    74*ex[2]^4*ex[3]^7 + 148*ex[2]^5*ex[3]^7 + 74*ex[2]^6*ex[3]^7 + 
    298*ex[2]^3*ex[3]^3*ex[4] + 468*ex[2]^4*ex[3]^3*ex[4] + 
    170*ex[2]^5*ex[3]^3*ex[4] + 154*ex[2]^3*ex[3]^4*ex[4] + 
    380*ex[2]^4*ex[3]^4*ex[4] + 226*ex[2]^5*ex[3]^4*ex[4] - 
    648*ex[2]^3*ex[3]^5*ex[4] - 1044*ex[2]^4*ex[3]^5*ex[4] - 
    396*ex[2]^5*ex[3]^5*ex[4] - 800*ex[2]^3*ex[3]^6*ex[4] - 
    1452*ex[2]^4*ex[3]^6*ex[4] - 652*ex[2]^5*ex[3]^6*ex[4] - 
    296*ex[2]^3*ex[3]^7*ex[4] - 592*ex[2]^4*ex[3]^7*ex[4] - 
    296*ex[2]^5*ex[3]^7*ex[4] - 405*ex[2]^2*ex[3]^2*ex[4]^2 - 
    405*ex[2]^3*ex[3]^2*ex[4]^2 - 64*ex[2]^4*ex[3]^2*ex[4]^2 - 
    594*ex[2]^2*ex[3]^3*ex[4]^2 - 999*ex[2]^3*ex[3]^3*ex[4]^2 - 
    369*ex[2]^4*ex[3]^3*ex[4]^2 + 783*ex[2]^2*ex[3]^4*ex[4]^2 + 
    594*ex[2]^3*ex[3]^4*ex[4]^2 - 63*ex[2]^4*ex[3]^4*ex[4]^2 + 
    2172*ex[2]^2*ex[3]^5*ex[4]^2 + 3144*ex[2]^3*ex[3]^5*ex[4]^2 + 
    1046*ex[2]^4*ex[3]^5*ex[4]^2 + 1644*ex[2]^2*ex[3]^6*ex[4]^2 + 
    2844*ex[2]^3*ex[3]^6*ex[4]^2 + 1200*ex[2]^4*ex[3]^6*ex[4]^2 + 
    444*ex[2]^2*ex[3]^7*ex[4]^2 + 888*ex[2]^3*ex[3]^7*ex[4]^2 + 
    444*ex[2]^4*ex[3]^7*ex[4]^2 + 235*ex[2]*ex[3]*ex[4]^3 + 
    107*ex[2]^2*ex[3]*ex[4]^3 + 561*ex[2]*ex[3]^2*ex[4]^3 + 
    612*ex[2]^2*ex[3]^2*ex[4]^3 + 107*ex[2]^3*ex[3]^2*ex[4]^3 - 
    231*ex[2]*ex[3]^3*ex[4]^3 + 363*ex[2]^2*ex[3]^3*ex[4]^3 + 
    270*ex[2]^3*ex[3]^3*ex[4]^3 - 2005*ex[2]*ex[3]^4*ex[4]^3 - 
    1838*ex[2]^2*ex[3]^4*ex[4]^3 - 233*ex[2]^3*ex[3]^4*ex[4]^3 - 
    2544*ex[2]*ex[3]^5*ex[4]^3 - 3444*ex[2]^2*ex[3]^5*ex[4]^3 - 
    1048*ex[2]^3*ex[3]^5*ex[4]^3 - 1392*ex[2]*ex[3]^6*ex[4]^3 - 
    2340*ex[2]^2*ex[3]^6*ex[4]^3 - 948*ex[2]^3*ex[3]^6*ex[4]^3 - 
    296*ex[2]*ex[3]^7*ex[4]^3 - 592*ex[2]^2*ex[3]^7*ex[4]^3 - 
    296*ex[2]^3*ex[3]^7*ex[4]^3 - 64*ex[4]^4 - 220*ex[3]*ex[4]^4 - 
    128*ex[2]*ex[3]*ex[4]^4 - 114*ex[3]^2*ex[4]^4 - 
    312*ex[2]*ex[3]^2*ex[4]^4 - 64*ex[2]^2*ex[3]^2*ex[4]^4 + 
    538*ex[3]^3*ex[4]^4 + 84*ex[2]*ex[3]^3*ex[4]^4 - 
    92*ex[2]^2*ex[3]^3*ex[4]^4 + 1132*ex[3]^4*ex[4]^4 + 
    992*ex[2]*ex[3]^4*ex[4]^4 + 134*ex[2]^2*ex[3]^4*ex[4]^4 + 
    984*ex[3]^5*ex[4]^4 + 1272*ex[2]*ex[3]^5*ex[4]^4 + 
    362*ex[2]^2*ex[3]^5*ex[4]^4 + 422*ex[3]^6*ex[4]^4 + 
    696*ex[2]*ex[3]^6*ex[4]^4 + 274*ex[2]^2*ex[3]^6*ex[4]^4 + 
    74*ex[3]^7*ex[4]^4 + 148*ex[2]*ex[3]^7*ex[4]^4 + 
    74*ex[2]^2*ex[3]^7*ex[4]^4, y[137] -> ex[2]^2*ex[3] - ex[2]*ex[3]*ex[4] + 
    ex[2]^2*ex[3]*ex[4] - ex[2]*ex[3]*ex[4]^2 - ex[2]*ex[3]*ex[6] + 
    ex[2]*ex[4]*ex[6] + ex[3]*ex[4]*ex[6], 
  y[138] -> ex[2]^3*ex[3]^2 + 2*ex[2]^4*ex[3]^2 + 2*ex[2]^4*ex[3]^3 - 
    2*ex[2]*ex[3]*ex[4] - 4*ex[2]^2*ex[3]*ex[4] - 6*ex[2]^2*ex[3]^2*ex[4] - 
    9*ex[2]^3*ex[3]^2*ex[4] - 8*ex[2]^3*ex[3]^3*ex[4] + 2*ex[4]^2 + 
    2*ex[3]*ex[4]^2 + 8*ex[2]*ex[3]*ex[4]^2 + 9*ex[2]*ex[3]^2*ex[4]^2 + 
    14*ex[2]^2*ex[3]^2*ex[4]^2 + 12*ex[2]^2*ex[3]^3*ex[4]^2 - 
    4*ex[3]*ex[4]^3 - 4*ex[3]^2*ex[4]^3 - 9*ex[2]*ex[3]^2*ex[4]^3 - 
    8*ex[2]*ex[3]^3*ex[4]^3 + 2*ex[3]^2*ex[4]^4 + 2*ex[3]^3*ex[4]^4 + 
    ex[2]^2*ex[3]^2*ex[6] + 5*ex[2]^3*ex[3]^2*ex[6] + 
    4*ex[2]^3*ex[3]^3*ex[6] - 4*ex[2]*ex[3]*ex[4]*ex[6] - 
    5*ex[2]*ex[3]^2*ex[4]*ex[6] - 15*ex[2]^2*ex[3]^2*ex[4]*ex[6] - 
    12*ex[2]^2*ex[3]^3*ex[4]*ex[6] + 4*ex[3]*ex[4]^2*ex[6] + 
    4*ex[3]^2*ex[4]^2*ex[6] + 14*ex[2]*ex[3]^2*ex[4]^2*ex[6] + 
    12*ex[2]*ex[3]^3*ex[4]^2*ex[6] - 4*ex[3]^2*ex[4]^3*ex[6] - 
    4*ex[3]^3*ex[4]^3*ex[6] + 3*ex[2]^2*ex[3]^2*ex[6]^2 + 
    2*ex[2]^2*ex[3]^3*ex[6]^2 - 5*ex[2]*ex[3]^2*ex[4]*ex[6]^2 - 
    4*ex[2]*ex[3]^3*ex[4]*ex[6]^2 + 2*ex[3]^2*ex[4]^2*ex[6]^2 + 
    2*ex[3]^3*ex[4]^2*ex[6]^2, y[139] -> ex[2]^4*ex[3]^2 - 
    2*ex[2]^3*ex[3]^2*ex[4] + 3*ex[2]^4*ex[3]^2*ex[4] + 
    ex[2]^2*ex[3]^2*ex[4]^2 - 6*ex[2]^3*ex[3]^2*ex[4]^2 + 
    3*ex[2]^4*ex[3]^2*ex[4]^2 + 3*ex[2]^2*ex[3]^2*ex[4]^3 - 
    6*ex[2]^3*ex[3]^2*ex[4]^3 + ex[2]^4*ex[3]^2*ex[4]^3 + 
    3*ex[2]^2*ex[3]^2*ex[4]^4 - 2*ex[2]^3*ex[3]^2*ex[4]^4 + 
    ex[2]^2*ex[3]^2*ex[4]^5 - ex[2]^3*ex[3]*ex[6] - 4*ex[2]^3*ex[3]^2*ex[6] + 
    5*ex[2]^2*ex[3]*ex[4]*ex[6] - ex[2]^3*ex[3]*ex[4]*ex[6] + 
    10*ex[2]^2*ex[3]^2*ex[4]*ex[6] - 4*ex[2]^3*ex[3]^2*ex[4]*ex[6] + 
    2*ex[2]^4*ex[3]^2*ex[4]*ex[6] - 2*ex[2]^2*ex[4]^2*ex[6] - 
    6*ex[2]*ex[3]*ex[4]^2*ex[6] + 3*ex[2]^2*ex[3]*ex[4]^2*ex[6] - 
    3*ex[2]^3*ex[3]*ex[4]^2*ex[6] - 8*ex[2]*ex[3]^2*ex[4]^2*ex[6] + 
    10*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] - 4*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] + 
    2*ex[2]^4*ex[3]^2*ex[4]^2*ex[6] + 2*ex[2]*ex[4]^3*ex[6] - 
    2*ex[2]^2*ex[4]^3*ex[6] + 2*ex[3]*ex[4]^3*ex[6] - 
    4*ex[2]*ex[3]*ex[4]^3*ex[6] + ex[2]^2*ex[3]*ex[4]^3*ex[6] - 
    3*ex[2]^3*ex[3]*ex[4]^3*ex[6] + 2*ex[3]^2*ex[4]^3*ex[6] - 
    8*ex[2]*ex[3]^2*ex[4]^3*ex[6] + 2*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] - 
    4*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] + 2*ex[2]*ex[4]^4*ex[6] + 
    2*ex[3]*ex[4]^4*ex[6] + 2*ex[2]*ex[3]*ex[4]^4*ex[6] + 
    3*ex[2]^2*ex[3]*ex[4]^4*ex[6] + 2*ex[3]^2*ex[4]^4*ex[6] + 
    2*ex[2]^2*ex[3]^2*ex[4]^4*ex[6] + ex[2]^2*ex[3]*ex[6]^2 + 
    ex[2]^2*ex[3]^2*ex[6]^2 - ex[2]^2*ex[4]*ex[6]^2 - 
    3*ex[2]*ex[3]*ex[4]*ex[6]^2 - 2*ex[2]^2*ex[3]*ex[4]*ex[6]^2 - 
    2*ex[2]^3*ex[3]*ex[4]*ex[6]^2 - 2*ex[2]*ex[3]^2*ex[4]*ex[6]^2 - 
    3*ex[2]^2*ex[3]^2*ex[4]*ex[6]^2 - 4*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 + 
    2*ex[2]*ex[4]^2*ex[6]^2 + ex[2]^2*ex[4]^2*ex[6]^2 + 
    2*ex[3]*ex[4]^2*ex[6]^2 + 4*ex[2]*ex[3]*ex[4]^2*ex[6]^2 + 
    7*ex[2]^2*ex[3]*ex[4]^2*ex[6]^2 + 2*ex[2]^3*ex[3]*ex[4]^2*ex[6]^2 + 
    ex[3]^2*ex[4]^2*ex[6]^2 + 6*ex[2]*ex[3]^2*ex[4]^2*ex[6]^2 + 
    8*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2 - 2*ex[2]*ex[4]^3*ex[6]^2 - 
    2*ex[2]^2*ex[4]^3*ex[6]^2 - 2*ex[3]*ex[4]^3*ex[6]^2 - 
    5*ex[2]*ex[3]*ex[4]^3*ex[6]^2 - 2*ex[2]^2*ex[3]*ex[4]^3*ex[6]^2 - 
    3*ex[3]^2*ex[4]^3*ex[6]^2 - 4*ex[2]*ex[3]^2*ex[4]^3*ex[6]^2, 
  y[140] -> 36*ex[2]^7*ex[3]^5 + 144*ex[2]^8*ex[3]^5 + 144*ex[2]^9*ex[3]^5 + 
    36*ex[2]^10*ex[3]^5 - 72*ex[2]^5*ex[3]^4*ex[4] - 
    378*ex[2]^6*ex[3]^4*ex[4] - 651*ex[2]^7*ex[3]^4*ex[4] - 
    420*ex[2]^8*ex[3]^4*ex[4] - 75*ex[2]^9*ex[3]^4*ex[4] - 
    252*ex[2]^6*ex[3]^5*ex[4] - 972*ex[2]^7*ex[3]^5*ex[4] - 
    936*ex[2]^8*ex[3]^5*ex[4] - 216*ex[2]^9*ex[3]^5*ex[4] + 
    36*ex[2]^3*ex[3]^3*ex[4]^2 + 324*ex[2]^4*ex[3]^3*ex[4]^2 + 
    924*ex[2]^5*ex[3]^3*ex[4]^2 + 1008*ex[2]^6*ex[3]^3*ex[4]^2 + 
    412*ex[2]^7*ex[3]^3*ex[4]^2 + 40*ex[2]^8*ex[3]^3*ex[4]^2 + 
    360*ex[2]^4*ex[3]^4*ex[4]^2 + 1944*ex[2]^5*ex[3]^4*ex[4]^2 + 
    3420*ex[2]^6*ex[3]^4*ex[4]^2 + 2196*ex[2]^7*ex[3]^4*ex[4]^2 + 
    360*ex[2]^8*ex[3]^4*ex[4]^2 + 756*ex[2]^5*ex[3]^5*ex[4]^2 + 
    2808*ex[2]^6*ex[3]^5*ex[4]^2 + 2592*ex[2]^7*ex[3]^5*ex[4]^2 + 
    540*ex[2]^8*ex[3]^5*ex[4]^2 - 108*ex[2]^2*ex[3]^2*ex[4]^3 - 
    507*ex[2]^3*ex[3]^2*ex[4]^3 - 900*ex[2]^4*ex[3]^2*ex[4]^3 - 
    638*ex[2]^5*ex[3]^2*ex[4]^3 - 138*ex[2]^6*ex[3]^2*ex[4]^3 - 
    73*ex[2]^7*ex[3]^2*ex[4]^3 - 108*ex[2]^2*ex[3]^3*ex[4]^3 - 
    1188*ex[2]^3*ex[3]^3*ex[4]^3 - 3570*ex[2]^4*ex[3]^3*ex[4]^3 - 
    3966*ex[2]^5*ex[3]^3*ex[4]^3 - 1604*ex[2]^6*ex[3]^3*ex[4]^3 - 
    128*ex[2]^7*ex[3]^3*ex[4]^3 - 720*ex[2]^3*ex[3]^4*ex[4]^3 - 
    4104*ex[2]^4*ex[3]^4*ex[4]^3 - 7461*ex[2]^5*ex[3]^4*ex[4]^3 - 
    4770*ex[2]^6*ex[3]^4*ex[4]^3 - 693*ex[2]^7*ex[3]^4*ex[4]^3 - 
    1260*ex[2]^4*ex[3]^5*ex[4]^3 - 4500*ex[2]^5*ex[3]^5*ex[4]^3 - 
    3960*ex[2]^6*ex[3]^5*ex[4]^3 - 720*ex[2]^7*ex[3]^5*ex[4]^3 + 
    108*ex[2]*ex[3]*ex[4]^4 + 330*ex[2]^2*ex[3]*ex[4]^4 + 
    358*ex[2]^3*ex[3]*ex[4]^4 + 138*ex[2]^4*ex[3]*ex[4]^4 + 
    146*ex[2]^5*ex[3]*ex[4]^4 + 216*ex[2]*ex[3]^2*ex[4]^4 + 
    1230*ex[2]^2*ex[3]^2*ex[4]^4 + 2388*ex[2]^3*ex[3]^2*ex[4]^4 + 
    1716*ex[2]^4*ex[3]^2*ex[4]^4 + 328*ex[2]^5*ex[3]^2*ex[4]^4 + 
    274*ex[2]^6*ex[3]^2*ex[4]^4 + 108*ex[2]*ex[3]^3*ex[4]^4 + 
    1620*ex[2]^2*ex[3]^3*ex[4]^4 + 5274*ex[2]^3*ex[3]^3*ex[4]^4 + 
    6108*ex[2]^4*ex[3]^3*ex[4]^4 + 2494*ex[2]^5*ex[3]^3*ex[4]^4 + 
    148*ex[2]^6*ex[3]^3*ex[4]^4 + 720*ex[2]^2*ex[3]^4*ex[4]^4 + 
    4536*ex[2]^3*ex[3]^4*ex[4]^4 + 8664*ex[2]^4*ex[3]^4*ex[4]^4 + 
    5520*ex[2]^5*ex[3]^4*ex[4]^4 + 672*ex[2]^6*ex[3]^4*ex[4]^4 + 
    1260*ex[2]^3*ex[3]^5*ex[4]^4 + 4320*ex[2]^4*ex[3]^5*ex[4]^4 + 
    3600*ex[2]^5*ex[3]^5*ex[4]^4 + 540*ex[2]^6*ex[3]^5*ex[4]^4 - 36*ex[4]^5 - 
    75*ex[2]*ex[4]^5 - 40*ex[2]^2*ex[4]^5 - 73*ex[2]^3*ex[4]^5 - 
    108*ex[3]*ex[4]^5 - 402*ex[2]*ex[3]*ex[4]^5 - 508*ex[2]^2*ex[3]*ex[4]^5 - 
    200*ex[2]^3*ex[3]*ex[4]^5 - 274*ex[2]^4*ex[3]*ex[4]^5 - 
    108*ex[3]^2*ex[4]^5 - 939*ex[2]*ex[3]^2*ex[4]^5 - 
    2112*ex[2]^2*ex[3]^2*ex[4]^5 - 1593*ex[2]^3*ex[3]^2*ex[4]^5 - 
    282*ex[2]^4*ex[3]^2*ex[4]^5 - 402*ex[2]^5*ex[3]^2*ex[4]^5 - 
    36*ex[3]^3*ex[4]^5 - 972*ex[2]*ex[3]^3*ex[4]^5 - 
    3642*ex[2]^2*ex[3]^3*ex[4]^5 - 4608*ex[2]^3*ex[3]^3*ex[4]^5 - 
    1978*ex[2]^4*ex[3]^3*ex[4]^5 - 76*ex[2]^5*ex[3]^3*ex[4]^5 - 
    360*ex[2]*ex[3]^4*ex[4]^5 - 2754*ex[2]^2*ex[3]^4*ex[4]^5 - 
    5661*ex[2]^3*ex[3]^4*ex[4]^5 - 3600*ex[2]^4*ex[3]^4*ex[4]^5 - 
    333*ex[2]^5*ex[3]^4*ex[4]^5 - 756*ex[2]^2*ex[3]^5*ex[4]^5 - 
    2484*ex[2]^3*ex[3]^5*ex[4]^5 - 1944*ex[2]^4*ex[3]^5*ex[4]^5 - 
    216*ex[2]^5*ex[3]^5*ex[4]^5 + 72*ex[3]*ex[4]^6 + 
    150*ex[2]*ex[3]*ex[4]^6 + 62*ex[2]^2*ex[3]*ex[4]^6 + 
    128*ex[2]^3*ex[3]*ex[4]^6 + 216*ex[3]^2*ex[4]^6 + 
    660*ex[2]*ex[3]^2*ex[4]^6 + 590*ex[2]^2*ex[3]^2*ex[4]^6 + 
    132*ex[2]^3*ex[3]^2*ex[4]^6 + 274*ex[2]^4*ex[3]^2*ex[4]^6 + 
    216*ex[3]^3*ex[4]^6 + 1122*ex[2]*ex[3]^3*ex[4]^6 + 
    1716*ex[2]^2*ex[3]^3*ex[4]^6 + 830*ex[2]^3*ex[3]^3*ex[4]^6 + 
    20*ex[2]^4*ex[3]^3*ex[4]^6 + 72*ex[3]^4*ex[4]^6 + 
    864*ex[2]*ex[3]^4*ex[4]^6 + 1980*ex[2]^2*ex[3]^4*ex[4]^6 + 
    1260*ex[2]^3*ex[3]^4*ex[4]^6 + 72*ex[2]^4*ex[3]^4*ex[4]^6 + 
    252*ex[2]*ex[3]^5*ex[4]^6 + 792*ex[2]^2*ex[3]^5*ex[4]^6 + 
    576*ex[2]^3*ex[3]^5*ex[4]^6 + 36*ex[2]^4*ex[3]^5*ex[4]^6 - 
    36*ex[3]^2*ex[4]^7 - 75*ex[2]*ex[3]^2*ex[4]^7 - 
    40*ex[2]^2*ex[3]^2*ex[4]^7 - 73*ex[2]^3*ex[3]^2*ex[4]^7 - 
    108*ex[3]^3*ex[4]^7 - 258*ex[2]*ex[3]^3*ex[4]^7 - 
    154*ex[2]^2*ex[3]^3*ex[4]^7 - 4*ex[2]^3*ex[3]^3*ex[4]^7 - 
    108*ex[3]^4*ex[4]^7 - 291*ex[2]*ex[3]^4*ex[4]^7 - 
    186*ex[2]^2*ex[3]^4*ex[4]^7 - 3*ex[2]^3*ex[3]^4*ex[4]^7 - 
    36*ex[3]^5*ex[4]^7 - 108*ex[2]*ex[3]^5*ex[4]^7 - 
    72*ex[2]^2*ex[3]^5*ex[4]^7 + 72*ex[2]^6*ex[3]^5*ex[6] + 
    252*ex[2]^7*ex[3]^5*ex[6] + 216*ex[2]^8*ex[3]^5*ex[6] + 
    36*ex[2]^9*ex[3]^5*ex[6] - 72*ex[2]^4*ex[3]^4*ex[4]*ex[6] - 
    432*ex[2]^5*ex[3]^4*ex[4]*ex[6] - 816*ex[2]^6*ex[3]^4*ex[4]*ex[6] - 
    516*ex[2]^7*ex[3]^4*ex[4]*ex[6] - 60*ex[2]^8*ex[3]^4*ex[4]*ex[6] - 
    432*ex[2]^5*ex[3]^5*ex[4]*ex[6] - 1476*ex[2]^6*ex[3]^5*ex[4]*ex[6] - 
    1224*ex[2]^7*ex[3]^5*ex[4]*ex[6] - 180*ex[2]^8*ex[3]^5*ex[4]*ex[6] + 
    216*ex[2]^3*ex[3]^3*ex[4]^2*ex[6] + 798*ex[2]^4*ex[3]^3*ex[4]^2*ex[6] + 
    942*ex[2]^5*ex[3]^3*ex[4]^2*ex[6] + 368*ex[2]^6*ex[3]^3*ex[4]^2*ex[6] + 
    8*ex[2]^7*ex[3]^3*ex[4]^2*ex[6] + 288*ex[2]^3*ex[3]^4*ex[4]^2*ex[6] + 
    1944*ex[2]^4*ex[3]^4*ex[4]^2*ex[6] + 3846*ex[2]^5*ex[3]^4*ex[4]^2*ex[6] + 
    2436*ex[2]^6*ex[3]^4*ex[4]^2*ex[6] + 246*ex[2]^7*ex[3]^4*ex[4]^2*ex[6] + 
    1080*ex[2]^4*ex[3]^5*ex[4]^2*ex[6] + 3600*ex[2]^5*ex[3]^5*ex[4]^2*ex[6] + 
    2880*ex[2]^6*ex[3]^5*ex[4]^2*ex[6] + 360*ex[2]^7*ex[3]^5*ex[4]^2*ex[6] - 
    216*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] - 588*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] - 
    440*ex[2]^4*ex[3]^2*ex[4]^3*ex[6] - 52*ex[2]^5*ex[3]^2*ex[4]^3*ex[6] - 
    128*ex[2]^6*ex[3]^2*ex[4]^3*ex[6] - 648*ex[2]^2*ex[3]^3*ex[4]^3*ex[6] - 
    2610*ex[2]^3*ex[3]^3*ex[4]^3*ex[6] - 3342*ex[2]^4*ex[3]^3*ex[4]^3*ex[6] - 
    1412*ex[2]^5*ex[3]^3*ex[4]^3*ex[6] - 32*ex[2]^6*ex[3]^3*ex[4]^3*ex[6] - 
    432*ex[2]^2*ex[3]^4*ex[4]^3*ex[6] - 3456*ex[2]^3*ex[3]^4*ex[4]^3*ex[6] - 
    7224*ex[2]^4*ex[3]^4*ex[4]^3*ex[6] - 4584*ex[2]^5*ex[3]^4*ex[4]^3*ex[6] - 
    384*ex[2]^6*ex[3]^4*ex[4]^3*ex[6] - 1440*ex[2]^3*ex[3]^5*ex[4]^3*ex[6] - 
    4680*ex[2]^4*ex[3]^5*ex[4]^3*ex[6] - 3600*ex[2]^5*ex[3]^5*ex[4]^3*ex[6] - 
    360*ex[2]^6*ex[3]^5*ex[4]^3*ex[6] + 72*ex[2]*ex[3]*ex[4]^4*ex[6] + 
    150*ex[2]^2*ex[3]*ex[4]^4*ex[6] + 62*ex[2]^3*ex[3]*ex[4]^4*ex[6] + 
    128*ex[2]^4*ex[3]*ex[4]^4*ex[6] + 432*ex[2]*ex[3]^2*ex[4]^4*ex[6] + 
    1248*ex[2]^2*ex[3]^2*ex[4]^4*ex[6] + 1030*ex[2]^3*ex[3]^2*ex[4]^4*ex[6] + 
    184*ex[2]^4*ex[3]^2*ex[4]^4*ex[6] + 402*ex[2]^5*ex[3]^2*ex[4]^4*ex[6] + 
    648*ex[2]*ex[3]^3*ex[4]^4*ex[6] + 3042*ex[2]^2*ex[3]^3*ex[4]^4*ex[6] + 
    4374*ex[2]^3*ex[3]^3*ex[4]^4*ex[6] + 2028*ex[2]^4*ex[3]^3*ex[4]^4*ex[6] + 
    48*ex[2]^5*ex[3]^3*ex[4]^4*ex[6] + 288*ex[2]*ex[3]^4*ex[4]^4*ex[6] + 
    3024*ex[2]^2*ex[3]^4*ex[4]^4*ex[6] + 6756*ex[2]^3*ex[3]^4*ex[4]^4*ex[6] + 
    4296*ex[2]^4*ex[3]^4*ex[4]^4*ex[6] + 276*ex[2]^5*ex[3]^4*ex[4]^4*ex[6] + 
    1080*ex[2]^2*ex[3]^5*ex[4]^4*ex[6] + 3420*ex[2]^3*ex[3]^5*ex[4]^4*ex[6] + 
    2520*ex[2]^4*ex[3]^5*ex[4]^4*ex[6] + 180*ex[2]^5*ex[3]^5*ex[4]^4*ex[6] - 
    72*ex[3]*ex[4]^5*ex[6] - 150*ex[2]*ex[3]*ex[4]^5*ex[6] - 
    62*ex[2]^2*ex[3]*ex[4]^5*ex[6] - 128*ex[2]^3*ex[3]*ex[4]^5*ex[6] - 
    216*ex[3]^2*ex[4]^5*ex[6] - 732*ex[2]*ex[3]^2*ex[4]^5*ex[6] - 
    740*ex[2]^2*ex[3]^2*ex[4]^5*ex[6] - 212*ex[2]^3*ex[3]^2*ex[4]^5*ex[6] - 
    420*ex[2]^4*ex[3]^2*ex[4]^5*ex[6] - 216*ex[3]^3*ex[4]^5*ex[6] - 
    1446*ex[2]*ex[3]^3*ex[4]^5*ex[6] - 2490*ex[2]^2*ex[3]^3*ex[4]^5*ex[6] - 
    1292*ex[2]^3*ex[3]^3*ex[4]^5*ex[6] - 32*ex[2]^4*ex[3]^3*ex[4]^5*ex[6] - 
    72*ex[3]^4*ex[4]^5*ex[6] - 1296*ex[2]*ex[3]^4*ex[4]^5*ex[6] - 
    3144*ex[2]^2*ex[3]^4*ex[4]^5*ex[6] - 2004*ex[2]^3*ex[3]^4*ex[4]^5*ex[6] - 
    84*ex[2]^4*ex[3]^4*ex[4]^5*ex[6] - 432*ex[2]*ex[3]^5*ex[4]^5*ex[6] - 
    1332*ex[2]^2*ex[3]^5*ex[4]^5*ex[6] - 936*ex[2]^3*ex[3]^5*ex[4]^5*ex[6] - 
    36*ex[2]^4*ex[3]^5*ex[4]^5*ex[6] + 72*ex[3]^2*ex[4]^6*ex[6] + 
    150*ex[2]*ex[3]^2*ex[4]^6*ex[6] + 80*ex[2]^2*ex[3]^2*ex[4]^6*ex[6] + 
    146*ex[2]^3*ex[3]^2*ex[4]^6*ex[6] + 216*ex[3]^3*ex[4]^6*ex[6] + 
    516*ex[2]*ex[3]^3*ex[4]^6*ex[6] + 308*ex[2]^2*ex[3]^3*ex[4]^6*ex[6] + 
    8*ex[2]^3*ex[3]^3*ex[4]^6*ex[6] + 216*ex[3]^4*ex[4]^6*ex[6] + 
    582*ex[2]*ex[3]^4*ex[4]^6*ex[6] + 372*ex[2]^2*ex[3]^4*ex[4]^6*ex[6] + 
    6*ex[2]^3*ex[3]^4*ex[4]^6*ex[6] + 72*ex[3]^5*ex[4]^6*ex[6] + 
    216*ex[2]*ex[3]^5*ex[4]^6*ex[6] + 144*ex[2]^2*ex[3]^5*ex[4]^6*ex[6] + 
    36*ex[2]^5*ex[3]^5*ex[6]^2 + 108*ex[2]^6*ex[3]^5*ex[6]^2 + 
    72*ex[2]^7*ex[3]^5*ex[6]^2 - 108*ex[2]^4*ex[3]^4*ex[4]*ex[6]^2 - 
    291*ex[2]^5*ex[3]^4*ex[4]*ex[6]^2 - 186*ex[2]^6*ex[3]^4*ex[4]*ex[6]^2 - 
    3*ex[2]^7*ex[3]^4*ex[4]*ex[6]^2 - 180*ex[2]^4*ex[3]^5*ex[4]*ex[6]^2 - 
    540*ex[2]^5*ex[3]^5*ex[4]*ex[6]^2 - 360*ex[2]^6*ex[3]^5*ex[4]*ex[6]^2 + 
    108*ex[2]^3*ex[3]^3*ex[4]^2*ex[6]^2 + 258*ex[2]^4*ex[3]^3*ex[4]^2*
     ex[6]^2 + 154*ex[2]^5*ex[3]^3*ex[4]^2*ex[6]^2 + 
    4*ex[2]^6*ex[3]^3*ex[4]^2*ex[6]^2 + 432*ex[2]^3*ex[3]^4*ex[4]^2*ex[6]^2 + 
    1164*ex[2]^4*ex[3]^4*ex[4]^2*ex[6]^2 + 744*ex[2]^5*ex[3]^4*ex[4]^2*
     ex[6]^2 + 12*ex[2]^6*ex[3]^4*ex[4]^2*ex[6]^2 + 
    360*ex[2]^3*ex[3]^5*ex[4]^2*ex[6]^2 + 1080*ex[2]^4*ex[3]^5*ex[4]^2*
     ex[6]^2 + 720*ex[2]^5*ex[3]^5*ex[4]^2*ex[6]^2 - 
    36*ex[2]^2*ex[3]^2*ex[4]^3*ex[6]^2 - 75*ex[2]^3*ex[3]^2*ex[4]^3*ex[6]^2 - 
    40*ex[2]^4*ex[3]^2*ex[4]^3*ex[6]^2 - 73*ex[2]^5*ex[3]^2*ex[4]^3*ex[6]^2 - 
    324*ex[2]^2*ex[3]^3*ex[4]^3*ex[6]^2 - 774*ex[2]^3*ex[3]^3*ex[4]^3*
     ex[6]^2 - 462*ex[2]^4*ex[3]^3*ex[4]^3*ex[6]^2 - 
    12*ex[2]^5*ex[3]^3*ex[4]^3*ex[6]^2 - 648*ex[2]^2*ex[3]^4*ex[4]^3*
     ex[6]^2 - 1746*ex[2]^3*ex[3]^4*ex[4]^3*ex[6]^2 - 
    1116*ex[2]^4*ex[3]^4*ex[4]^3*ex[6]^2 - 18*ex[2]^5*ex[3]^4*ex[4]^3*
     ex[6]^2 - 360*ex[2]^2*ex[3]^5*ex[4]^3*ex[6]^2 - 
    1080*ex[2]^3*ex[3]^5*ex[4]^3*ex[6]^2 - 720*ex[2]^4*ex[3]^5*ex[4]^3*
     ex[6]^2 + 72*ex[2]*ex[3]^2*ex[4]^4*ex[6]^2 + 150*ex[2]^2*ex[3]^2*ex[4]^4*
     ex[6]^2 + 80*ex[2]^3*ex[3]^2*ex[4]^4*ex[6]^2 + 
    146*ex[2]^4*ex[3]^2*ex[4]^4*ex[6]^2 + 324*ex[2]*ex[3]^3*ex[4]^4*ex[6]^2 + 
    774*ex[2]^2*ex[3]^3*ex[4]^4*ex[6]^2 + 462*ex[2]^3*ex[3]^3*ex[4]^4*
     ex[6]^2 + 12*ex[2]^4*ex[3]^3*ex[4]^4*ex[6]^2 + 
    432*ex[2]*ex[3]^4*ex[4]^4*ex[6]^2 + 1164*ex[2]^2*ex[3]^4*ex[4]^4*
     ex[6]^2 + 744*ex[2]^3*ex[3]^4*ex[4]^4*ex[6]^2 + 
    12*ex[2]^4*ex[3]^4*ex[4]^4*ex[6]^2 + 180*ex[2]*ex[3]^5*ex[4]^4*ex[6]^2 + 
    540*ex[2]^2*ex[3]^5*ex[4]^4*ex[6]^2 + 360*ex[2]^3*ex[3]^5*ex[4]^4*
     ex[6]^2 - 36*ex[3]^2*ex[4]^5*ex[6]^2 - 75*ex[2]*ex[3]^2*ex[4]^5*
     ex[6]^2 - 40*ex[2]^2*ex[3]^2*ex[4]^5*ex[6]^2 - 
    73*ex[2]^3*ex[3]^2*ex[4]^5*ex[6]^2 - 108*ex[3]^3*ex[4]^5*ex[6]^2 - 
    258*ex[2]*ex[3]^3*ex[4]^5*ex[6]^2 - 154*ex[2]^2*ex[3]^3*ex[4]^5*ex[6]^2 - 
    4*ex[2]^3*ex[3]^3*ex[4]^5*ex[6]^2 - 108*ex[3]^4*ex[4]^5*ex[6]^2 - 
    291*ex[2]*ex[3]^4*ex[4]^5*ex[6]^2 - 186*ex[2]^2*ex[3]^4*ex[4]^5*ex[6]^2 - 
    3*ex[2]^3*ex[3]^4*ex[4]^5*ex[6]^2 - 36*ex[3]^5*ex[4]^5*ex[6]^2 - 
    108*ex[2]*ex[3]^5*ex[4]^5*ex[6]^2 - 72*ex[2]^2*ex[3]^5*ex[4]^5*ex[6]^2, 
  y[141] -> 4*ex[2]^2*ex[3]^2 + 8*ex[2]^3*ex[3]^2 + 4*ex[2]^4*ex[3]^2 - 
    8*ex[2]*ex[3]*ex[4] - 14*ex[2]^2*ex[3]*ex[4] - 6*ex[2]^3*ex[3]*ex[4] - 
    8*ex[2]*ex[3]^2*ex[4] - 16*ex[2]^2*ex[3]^2*ex[4] - 
    8*ex[2]^3*ex[3]^2*ex[4] + 4*ex[4]^2 + 6*ex[2]*ex[4]^2 + ex[2]^2*ex[4]^2 + 
    8*ex[3]*ex[4]^2 + 14*ex[2]*ex[3]*ex[4]^2 + 6*ex[2]^2*ex[3]*ex[4]^2 + 
    4*ex[3]^2*ex[4]^2 + 8*ex[2]*ex[3]^2*ex[4]^2 + 4*ex[2]^2*ex[3]^2*ex[4]^2, 
  y[142] -> 24*ex[2]^2*ex[3]^2 + 48*ex[2]^3*ex[3]^2 + 24*ex[2]^4*ex[3]^2 - 
    48*ex[2]*ex[3]*ex[4] - 69*ex[2]^2*ex[3]*ex[4] - 21*ex[2]^3*ex[3]*ex[4] - 
    48*ex[2]*ex[3]^2*ex[4] - 96*ex[2]^2*ex[3]^2*ex[4] - 
    48*ex[2]^3*ex[3]^2*ex[4] + 24*ex[4]^2 + 21*ex[2]*ex[4]^2 - 
    2*ex[2]^2*ex[4]^2 + 48*ex[3]*ex[4]^2 + 69*ex[2]*ex[3]*ex[4]^2 + 
    21*ex[2]^2*ex[3]*ex[4]^2 + 24*ex[3]^2*ex[4]^2 + 
    48*ex[2]*ex[3]^2*ex[4]^2 + 24*ex[2]^2*ex[3]^2*ex[4]^2, 
  y[143] -> 3*ex[2]^2*ex[3]^2 - 3*ex[2]*ex[3]*ex[4] - 3*ex[2]*ex[3]^2*ex[4] + 
    2*ex[4]^2 + 4*ex[3]*ex[4]^2 + 2*ex[3]^2*ex[4]^2, 
  y[144] -> ex[2]*ex[3] + ex[2]^2*ex[3] - ex[4] - 6*ex[2]*ex[4] - 
    ex[3]*ex[4] - ex[2]*ex[3]*ex[4], 
  y[145] -> ex[2]^3*ex[3]^3 + 3*ex[2]^4*ex[3]^3 + 3*ex[2]^5*ex[3]^3 + 
    ex[2]^6*ex[3]^3 - 3*ex[2]^2*ex[3]^2*ex[4] - 15*ex[2]^3*ex[3]^2*ex[4] - 
    21*ex[2]^4*ex[3]^2*ex[4] - 9*ex[2]^5*ex[3]^2*ex[4] - 
    3*ex[2]^2*ex[3]^3*ex[4] - 9*ex[2]^3*ex[3]^3*ex[4] - 
    9*ex[2]^4*ex[3]^3*ex[4] - 3*ex[2]^5*ex[3]^3*ex[4] + 
    3*ex[2]*ex[3]*ex[4]^2 + 21*ex[2]^2*ex[3]*ex[4]^2 + 
    27*ex[2]^3*ex[3]*ex[4]^2 + 9*ex[2]^4*ex[3]*ex[4]^2 + 
    6*ex[2]*ex[3]^2*ex[4]^2 + 30*ex[2]^2*ex[3]^2*ex[4]^2 + 
    42*ex[2]^3*ex[3]^2*ex[4]^2 + 18*ex[2]^4*ex[3]^2*ex[4]^2 + 
    3*ex[2]*ex[3]^3*ex[4]^2 + 9*ex[2]^2*ex[3]^3*ex[4]^2 + 
    9*ex[2]^3*ex[3]^3*ex[4]^2 + 3*ex[2]^4*ex[3]^3*ex[4]^2 - ex[4]^3 - 
    9*ex[2]*ex[4]^3 - 9*ex[2]^2*ex[4]^3 - 5*ex[2]^3*ex[4]^3 - 
    3*ex[3]*ex[4]^3 - 21*ex[2]*ex[3]*ex[4]^3 - 27*ex[2]^2*ex[3]*ex[4]^3 - 
    9*ex[2]^3*ex[3]*ex[4]^3 - 3*ex[3]^2*ex[4]^3 - 15*ex[2]*ex[3]^2*ex[4]^3 - 
    21*ex[2]^2*ex[3]^2*ex[4]^3 - 9*ex[2]^3*ex[3]^2*ex[4]^3 - 
    ex[3]^3*ex[4]^3 - 3*ex[2]*ex[3]^3*ex[4]^3 - 3*ex[2]^2*ex[3]^3*ex[4]^3 - 
    ex[2]^3*ex[3]^3*ex[4]^3, y[146] -> -(ex[2]^5*ex[3]^6) - 
    4*ex[2]^6*ex[3]^6 - 6*ex[2]^7*ex[3]^6 - 4*ex[2]^8*ex[3]^6 - 
    ex[2]^9*ex[3]^6 + 4*ex[2]^4*ex[3]^5*ex[4] + 16*ex[2]^5*ex[3]^5*ex[4] + 
    24*ex[2]^6*ex[3]^5*ex[4] + 16*ex[2]^7*ex[3]^5*ex[4] + 
    4*ex[2]^8*ex[3]^5*ex[4] + 5*ex[2]^4*ex[3]^6*ex[4] + 
    18*ex[2]^5*ex[3]^6*ex[4] + 22*ex[2]^6*ex[3]^6*ex[4] + 
    8*ex[2]^7*ex[3]^6*ex[4] - 3*ex[2]^8*ex[3]^6*ex[4] - 
    2*ex[2]^9*ex[3]^6*ex[4] - 6*ex[2]^4*ex[3]^3*ex[4]^2 - 
    18*ex[2]^5*ex[3]^3*ex[4]^2 - 18*ex[2]^6*ex[3]^3*ex[4]^2 - 
    6*ex[2]^7*ex[3]^3*ex[4]^2 - 6*ex[2]^3*ex[3]^4*ex[4]^2 - 
    27*ex[2]^4*ex[3]^4*ex[4]^2 - 44*ex[2]^5*ex[3]^4*ex[4]^2 - 
    32*ex[2]^6*ex[3]^4*ex[4]^2 - 10*ex[2]^7*ex[3]^4*ex[4]^2 - 
    ex[2]^8*ex[3]^4*ex[4]^2 - 16*ex[2]^3*ex[3]^5*ex[4]^2 - 
    56*ex[2]^4*ex[3]^5*ex[4]^2 - 60*ex[2]^5*ex[3]^5*ex[4]^2 - 
    2*ex[2]^6*ex[3]^5*ex[4]^2 + 34*ex[2]^7*ex[3]^5*ex[4]^2 + 
    18*ex[2]^8*ex[3]^5*ex[4]^2 + 2*ex[2]^9*ex[3]^5*ex[4]^2 - 
    10*ex[2]^3*ex[3]^6*ex[4]^2 - 33*ex[2]^4*ex[3]^6*ex[4]^2 - 
    35*ex[2]^5*ex[3]^6*ex[4]^2 - 10*ex[2]^6*ex[3]^6*ex[4]^2 - 
    5*ex[2]^8*ex[3]^6*ex[4]^2 - 3*ex[2]^9*ex[3]^6*ex[4]^2 + 
    10*ex[2]^3*ex[3]^2*ex[4]^3 + 30*ex[2]^4*ex[3]^2*ex[4]^3 + 
    30*ex[2]^5*ex[3]^2*ex[4]^3 + 10*ex[2]^6*ex[3]^2*ex[4]^3 + 
    4*ex[2]^2*ex[3]^3*ex[4]^3 + 36*ex[2]^3*ex[3]^3*ex[4]^3 + 
    68*ex[2]^4*ex[3]^3*ex[4]^3 + 34*ex[2]^5*ex[3]^3*ex[4]^3 - 
    12*ex[2]^6*ex[3]^3*ex[4]^3 - 10*ex[2]^7*ex[3]^3*ex[4]^3 + 
    18*ex[2]^2*ex[3]^4*ex[4]^3 + 70*ex[2]^3*ex[3]^4*ex[4]^3 + 
    67*ex[2]^4*ex[3]^4*ex[4]^3 - 34*ex[2]^5*ex[3]^4*ex[4]^3 - 
    86*ex[2]^6*ex[3]^4*ex[4]^3 - 44*ex[2]^7*ex[3]^4*ex[4]^3 - 
    7*ex[2]^8*ex[3]^4*ex[4]^3 + 24*ex[2]^2*ex[3]^5*ex[4]^3 + 
    76*ex[2]^3*ex[3]^5*ex[4]^3 + 56*ex[2]^4*ex[3]^5*ex[4]^3 - 
    44*ex[2]^5*ex[3]^5*ex[4]^3 - 68*ex[2]^6*ex[3]^5*ex[4]^3 - 
    16*ex[2]^7*ex[3]^5*ex[4]^3 + 4*ex[2]^8*ex[3]^5*ex[4]^3 + 
    10*ex[2]^2*ex[3]^6*ex[4]^3 + 32*ex[2]^3*ex[3]^6*ex[4]^3 + 
    40*ex[2]^4*ex[3]^6*ex[4]^3 + 40*ex[2]^5*ex[3]^6*ex[4]^3 + 
    50*ex[2]^6*ex[3]^6*ex[4]^3 + 40*ex[2]^7*ex[3]^6*ex[4]^3 + 
    12*ex[2]^8*ex[3]^6*ex[4]^3 - 5*ex[2]^2*ex[3]*ex[4]^4 - 
    17*ex[2]^3*ex[3]*ex[4]^4 - 17*ex[2]^4*ex[3]*ex[4]^4 - 
    5*ex[2]^5*ex[3]*ex[4]^4 - ex[2]*ex[3]^2*ex[4]^4 - 
    26*ex[2]^2*ex[3]^2*ex[4]^4 - 49*ex[2]^3*ex[3]^2*ex[4]^4 - 
    3*ex[2]^4*ex[3]^2*ex[4]^4 + 39*ex[2]^5*ex[3]^2*ex[4]^4 + 
    19*ex[2]^6*ex[3]^2*ex[4]^4 - 8*ex[2]*ex[3]^3*ex[4]^4 - 
    53*ex[2]^2*ex[3]^3*ex[4]^4 - 37*ex[2]^3*ex[3]^3*ex[4]^4 + 
    103*ex[2]^4*ex[3]^3*ex[4]^4 + 145*ex[2]^5*ex[3]^3*ex[4]^4 + 
    52*ex[2]^6*ex[3]^3*ex[4]^4 + 2*ex[2]^7*ex[3]^3*ex[4]^4 - 
    18*ex[2]*ex[3]^4*ex[4]^4 - 66*ex[2]^2*ex[3]^4*ex[4]^4 - 
    15*ex[2]^3*ex[3]^4*ex[4]^4 + 150*ex[2]^4*ex[3]^4*ex[4]^4 + 
    177*ex[2]^5*ex[3]^4*ex[4]^4 + 66*ex[2]^6*ex[3]^4*ex[4]^4 + 
    6*ex[2]^7*ex[3]^4*ex[4]^4 - 16*ex[2]*ex[3]^5*ex[4]^4 - 
    52*ex[2]^2*ex[3]^5*ex[4]^4 - 50*ex[2]^3*ex[3]^5*ex[4]^4 - 
    28*ex[2]^4*ex[3]^5*ex[4]^4 - 64*ex[2]^5*ex[3]^5*ex[4]^4 - 
    80*ex[2]^6*ex[3]^5*ex[4]^4 - 30*ex[2]^7*ex[3]^5*ex[4]^4 - 
    5*ex[2]*ex[3]^6*ex[4]^4 - 18*ex[2]^2*ex[3]^6*ex[4]^4 - 
    40*ex[2]^3*ex[3]^6*ex[4]^4 - 80*ex[2]^4*ex[3]^6*ex[4]^4 - 
    105*ex[2]^5*ex[3]^6*ex[4]^4 - 70*ex[2]^6*ex[3]^6*ex[4]^4 - 
    18*ex[2]^7*ex[3]^6*ex[4]^4 + ex[2]*ex[4]^5 + 3*ex[2]^2*ex[4]^5 + 
    3*ex[2]^3*ex[4]^5 + ex[2]^4*ex[4]^5 + 9*ex[2]*ex[3]*ex[4]^5 + 
    15*ex[2]^2*ex[3]*ex[4]^5 - 15*ex[2]^3*ex[3]*ex[4]^5 - 
    29*ex[2]^4*ex[3]*ex[4]^5 - 10*ex[2]^5*ex[3]*ex[4]^5 + ex[3]^2*ex[4]^5 + 
    23*ex[2]*ex[3]^2*ex[4]^5 + 2*ex[2]^2*ex[3]^2*ex[4]^5 - 
    109*ex[2]^3*ex[3]^2*ex[4]^5 - 113*ex[2]^4*ex[3]^2*ex[4]^5 - 
    22*ex[2]^5*ex[3]^2*ex[4]^5 + 7*ex[2]^6*ex[3]^2*ex[4]^5 + 
    4*ex[3]^3*ex[4]^5 + 31*ex[2]*ex[3]^3*ex[4]^5 - 
    27*ex[2]^2*ex[3]^3*ex[4]^5 - 191*ex[2]^3*ex[3]^3*ex[4]^5 - 
    187*ex[2]^4*ex[3]^3*ex[4]^5 - 50*ex[2]^5*ex[3]^3*ex[4]^5 + 
    6*ex[3]^4*ex[4]^5 + 30*ex[2]*ex[3]^4*ex[4]^5 + 
    11*ex[2]^2*ex[3]^4*ex[4]^5 - 36*ex[2]^3*ex[3]^4*ex[4]^5 + 
    9*ex[2]^4*ex[3]^4*ex[4]^5 + 56*ex[2]^5*ex[3]^4*ex[4]^5 + 
    24*ex[2]^6*ex[3]^4*ex[4]^5 + 4*ex[3]^5*ex[4]^5 + 
    20*ex[2]*ex[3]^5*ex[4]^5 + 54*ex[2]^2*ex[3]^5*ex[4]^5 + 
    128*ex[2]^3*ex[3]^5*ex[4]^5 + 200*ex[2]^4*ex[3]^5*ex[4]^5 + 
    156*ex[2]^5*ex[3]^5*ex[4]^5 + 46*ex[2]^6*ex[3]^5*ex[4]^5 + 
    ex[3]^6*ex[4]^5 + 6*ex[2]*ex[3]^6*ex[4]^5 + 26*ex[2]^2*ex[3]^6*ex[4]^5 + 
    64*ex[2]^3*ex[3]^6*ex[4]^5 + 81*ex[2]^4*ex[3]^6*ex[4]^5 + 
    50*ex[2]^5*ex[3]^6*ex[4]^5 + 12*ex[2]^6*ex[3]^6*ex[4]^5 - ex[4]^6 - 
    ex[2]*ex[4]^6 + 5*ex[2]^2*ex[4]^6 + 6*ex[2]^3*ex[4]^6 + 
    2*ex[2]^4*ex[4]^6 - 4*ex[3]*ex[4]^6 + 8*ex[2]*ex[3]*ex[4]^6 + 
    49*ex[2]^2*ex[3]*ex[4]^6 + 29*ex[2]^3*ex[3]*ex[4]^6 - 
    5*ex[2]^4*ex[3]*ex[4]^6 - 5*ex[2]^5*ex[3]*ex[4]^6 - 7*ex[3]^2*ex[4]^6 + 
    25*ex[2]*ex[3]^2*ex[4]^6 + 110*ex[2]^2*ex[3]^2*ex[4]^6 + 
    74*ex[2]^3*ex[3]^2*ex[4]^6 - 4*ex[2]^4*ex[3]^2*ex[4]^6 - 
    9*ex[2]^5*ex[3]^2*ex[4]^6 - 8*ex[3]^3*ex[4]^6 + 
    10*ex[2]*ex[3]^3*ex[4]^6 + 47*ex[2]^2*ex[3]^3*ex[4]^6 - 
    ex[2]^3*ex[3]^3*ex[4]^6 - 45*ex[2]^4*ex[3]^3*ex[4]^6 - 
    15*ex[2]^5*ex[3]^3*ex[4]^6 - 7*ex[3]^4*ex[4]^6 - 
    25*ex[2]*ex[3]^4*ex[4]^6 - 83*ex[2]^2*ex[3]^4*ex[4]^6 - 
    160*ex[2]^3*ex[3]^4*ex[4]^6 - 136*ex[2]^4*ex[3]^4*ex[4]^6 - 
    41*ex[2]^5*ex[3]^4*ex[4]^6 - 4*ex[3]^5*ex[4]^6 - 
    26*ex[2]*ex[3]^5*ex[4]^6 - 82*ex[2]^2*ex[3]^5*ex[4]^6 - 
    130*ex[2]^3*ex[3]^5*ex[4]^6 - 98*ex[2]^4*ex[3]^5*ex[4]^6 - 
    28*ex[2]^5*ex[3]^5*ex[4]^6 - ex[3]^6*ex[4]^6 - 7*ex[2]*ex[3]^6*ex[4]^6 - 
    18*ex[2]^2*ex[3]^6*ex[4]^6 - 22*ex[2]^3*ex[3]^6*ex[4]^6 - 
    13*ex[2]^4*ex[3]^6*ex[4]^6 - 3*ex[2]^5*ex[3]^6*ex[4]^6 - 2*ex[4]^7 - 
    7*ex[2]*ex[4]^7 + 3*ex[2]^3*ex[4]^7 + ex[2]^4*ex[4]^7 - 6*ex[3]*ex[4]^7 - 
    21*ex[2]*ex[3]*ex[4]^7 + ex[2]^2*ex[3]*ex[4]^7 + 
    9*ex[2]^3*ex[3]*ex[4]^7 + 3*ex[2]^4*ex[3]*ex[4]^7 - 4*ex[3]^2*ex[4]^7 - 
    9*ex[2]*ex[3]^2*ex[4]^7 + 29*ex[2]^2*ex[3]^2*ex[4]^7 + 
    33*ex[2]^3*ex[3]^2*ex[4]^7 + 6*ex[2]^4*ex[3]^2*ex[4]^7 + 
    4*ex[3]^3*ex[4]^7 + 29*ex[2]*ex[3]^3*ex[4]^7 + 
    79*ex[2]^2*ex[3]^3*ex[4]^7 + 73*ex[2]^3*ex[3]^3*ex[4]^7 + 
    19*ex[2]^4*ex[3]^3*ex[4]^7 + 6*ex[3]^4*ex[4]^7 + 
    36*ex[2]*ex[3]^4*ex[4]^7 + 75*ex[2]^2*ex[3]^4*ex[4]^7 + 
    66*ex[2]^3*ex[3]^4*ex[4]^7 + 21*ex[2]^4*ex[3]^4*ex[4]^7 + 
    2*ex[3]^5*ex[4]^7 + 12*ex[2]*ex[3]^5*ex[4]^7 + 
    24*ex[2]^2*ex[3]^5*ex[4]^7 + 20*ex[2]^3*ex[3]^5*ex[4]^7 + 
    6*ex[2]^4*ex[3]^5*ex[4]^7 - ex[4]^8 - 3*ex[2]*ex[4]^8 - 4*ex[3]*ex[4]^8 - 
    14*ex[2]*ex[3]*ex[4]^8 - 6*ex[2]^2*ex[3]*ex[4]^8 - 6*ex[3]^2*ex[4]^8 - 
    24*ex[2]*ex[3]^2*ex[4]^8 - 19*ex[2]^2*ex[3]^2*ex[4]^8 - 
    3*ex[2]^3*ex[3]^2*ex[4]^8 - 4*ex[3]^3*ex[4]^8 - 
    18*ex[2]*ex[3]^3*ex[4]^8 - 20*ex[2]^2*ex[3]^3*ex[4]^8 - 
    6*ex[2]^3*ex[3]^3*ex[4]^8 - ex[3]^4*ex[4]^8 - 5*ex[2]*ex[3]^4*ex[4]^8 - 
    7*ex[2]^2*ex[3]^4*ex[4]^8 - 3*ex[2]^3*ex[3]^4*ex[4]^8, 
  y[147] -> 3*ex[2]^2*ex[3]^2 - 3*ex[2]*ex[3]*ex[4] - 6*ex[2]*ex[3]^2*ex[4] + 
    5*ex[4]^2 + 3*ex[3]*ex[4]^2 + 3*ex[3]^2*ex[4]^2, 
  y[148] -> 11*ex[2]^4*ex[3]^4 + 22*ex[2]^5*ex[3]^4 + 11*ex[2]^6*ex[3]^4 + 
    30*ex[2]^4*ex[3]^5 + 60*ex[2]^5*ex[3]^5 + 30*ex[2]^6*ex[3]^5 + 
    66*ex[2]^4*ex[3]^6 + 132*ex[2]^5*ex[3]^6 + 66*ex[2]^6*ex[3]^6 + 
    37*ex[2]^4*ex[3]^7 + 74*ex[2]^5*ex[3]^7 + 37*ex[2]^6*ex[3]^7 - 
    38*ex[2]^3*ex[3]^3*ex[4] - 54*ex[2]^4*ex[3]^3*ex[4] - 
    16*ex[2]^5*ex[3]^3*ex[4] - 158*ex[2]^3*ex[3]^4*ex[4] - 
    256*ex[2]^4*ex[3]^4*ex[4] - 98*ex[2]^5*ex[3]^4*ex[4] - 
    384*ex[2]^3*ex[3]^5*ex[4] - 636*ex[2]^4*ex[3]^5*ex[4] - 
    252*ex[2]^5*ex[3]^5*ex[4] - 412*ex[2]^3*ex[3]^6*ex[4] - 
    750*ex[2]^4*ex[3]^6*ex[4] - 338*ex[2]^5*ex[3]^6*ex[4] - 
    148*ex[2]^3*ex[3]^7*ex[4] - 296*ex[2]^4*ex[3]^7*ex[4] - 
    148*ex[2]^5*ex[3]^7*ex[4] + 63*ex[2]^2*ex[3]^2*ex[4]^2 + 
    63*ex[2]^3*ex[3]^2*ex[4]^2 + 11*ex[2]^4*ex[3]^2*ex[4]^2 + 
    306*ex[2]^2*ex[3]^3*ex[4]^2 + 369*ex[2]^3*ex[3]^3*ex[4]^2 + 
    93*ex[2]^4*ex[3]^3*ex[4]^2 + 819*ex[2]^2*ex[3]^4*ex[4]^2 + 
    1062*ex[2]^3*ex[3]^4*ex[4]^2 + 309*ex[2]^4*ex[3]^4*ex[4]^2 + 
    1194*ex[2]^2*ex[3]^5*ex[4]^2 + 1770*ex[2]^3*ex[3]^5*ex[4]^2 + 
    613*ex[2]^4*ex[3]^5*ex[4]^2 + 840*ex[2]^2*ex[3]^6*ex[4]^2 + 
    1458*ex[2]^3*ex[3]^6*ex[4]^2 + 618*ex[2]^4*ex[3]^6*ex[4]^2 + 
    222*ex[2]^2*ex[3]^7*ex[4]^2 + 444*ex[2]^3*ex[3]^7*ex[4]^2 + 
    222*ex[2]^4*ex[3]^7*ex[4]^2 - 47*ex[2]*ex[3]*ex[4]^3 - 
    25*ex[2]^2*ex[3]*ex[4]^3 - 261*ex[2]*ex[3]^2*ex[4]^3 - 
    204*ex[2]^2*ex[3]^2*ex[4]^3 - 25*ex[2]^3*ex[3]^2*ex[4]^3 - 
    765*ex[2]*ex[3]^3*ex[4]^3 - 705*ex[2]^2*ex[3]^3*ex[4]^3 - 
    132*ex[2]^3*ex[3]^3*ex[4]^3 - 1347*ex[2]*ex[3]^4*ex[4]^3 - 
    1500*ex[2]^2*ex[3]^4*ex[4]^3 - 359*ex[2]^3*ex[3]^4*ex[4]^3 - 
    1356*ex[2]*ex[3]^5*ex[4]^3 - 1872*ex[2]^2*ex[3]^5*ex[4]^3 - 
    590*ex[2]^3*ex[3]^5*ex[4]^3 - 708*ex[2]*ex[3]^6*ex[4]^3 - 
    1194*ex[2]^2*ex[3]^6*ex[4]^3 - 486*ex[2]^3*ex[3]^6*ex[4]^3 - 
    148*ex[2]*ex[3]^7*ex[4]^3 - 296*ex[2]^2*ex[3]^7*ex[4]^3 - 
    148*ex[2]^3*ex[3]^7*ex[4]^3 + 11*ex[4]^4 + 74*ex[3]*ex[4]^4 + 
    22*ex[2]*ex[3]*ex[4]^4 + 252*ex[3]^2*ex[4]^4 + 
    126*ex[2]*ex[3]^2*ex[4]^4 + 11*ex[2]^2*ex[3]^2*ex[4]^4 + 
    525*ex[3]^3*ex[4]^4 + 378*ex[2]*ex[3]^3*ex[4]^4 + 
    52*ex[2]^2*ex[3]^3*ex[4]^4 + 675*ex[3]^4*ex[4]^4 + 
    672*ex[2]*ex[3]^4*ex[4]^4 + 137*ex[2]^2*ex[3]^4*ex[4]^4 + 
    516*ex[3]^5*ex[4]^4 + 678*ex[2]*ex[3]^5*ex[4]^4 + 
    199*ex[2]^2*ex[3]^5*ex[4]^4 + 214*ex[3]^6*ex[4]^4 + 
    354*ex[2]*ex[3]^6*ex[4]^4 + 140*ex[2]^2*ex[3]^6*ex[4]^4 + 
    37*ex[3]^7*ex[4]^4 + 74*ex[2]*ex[3]^7*ex[4]^4 + 
    37*ex[2]^2*ex[3]^7*ex[4]^4, y[149] -> -ex[2] + ex[2]*ex[3] - ex[3]*ex[4], 
  y[150] -> 5 + 7*ex[2] + 5*ex[2]^2, 
  y[151] -> -2*ex[2]^3*ex[3] + 2*ex[2]^3*ex[3]^2 + 2*ex[2]^2*ex[4] + 
    2*ex[2]^2*ex[3]*ex[4] - 2*ex[2]^3*ex[3]*ex[4] - 6*ex[2]^2*ex[3]^2*ex[4] + 
    2*ex[2]^3*ex[3]^2*ex[4] - 2*ex[2]*ex[4]^2 + 2*ex[2]^2*ex[4]^2 + 
    2*ex[2]*ex[3]*ex[4]^2 + 2*ex[2]^2*ex[3]*ex[4]^2 + 
    6*ex[2]*ex[3]^2*ex[4]^2 - 6*ex[2]^2*ex[3]^2*ex[4]^2 - 2*ex[2]*ex[4]^3 - 
    2*ex[3]*ex[4]^3 + 2*ex[2]*ex[3]*ex[4]^3 - 2*ex[3]^2*ex[4]^3 + 
    6*ex[2]*ex[3]^2*ex[4]^3 - 2*ex[3]*ex[4]^4 - 2*ex[3]^2*ex[4]^4 - 
    ex[2]^2*ex[3]*ex[6] - ex[2]^2*ex[3]^2*ex[6] - ex[2]^2*ex[4]*ex[6] + 
    3*ex[2]*ex[3]*ex[4]*ex[6] - 4*ex[2]^2*ex[3]*ex[4]*ex[6] - 
    4*ex[2]^3*ex[3]*ex[4]*ex[6] + 2*ex[2]*ex[3]^2*ex[4]*ex[6] + 
    3*ex[2]^2*ex[3]^2*ex[4]*ex[6] + 4*ex[2]^3*ex[3]^2*ex[4]*ex[6] + 
    4*ex[2]*ex[4]^2*ex[6] + 3*ex[2]^2*ex[4]^2*ex[6] - 2*ex[3]*ex[4]^2*ex[6] + 
    2*ex[2]*ex[3]*ex[4]^2*ex[6] + ex[2]^2*ex[3]*ex[4]^2*ex[6] - 
    ex[3]^2*ex[4]^2*ex[6] - 6*ex[2]*ex[3]^2*ex[4]^2*ex[6] - 
    8*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 2*ex[3]*ex[4]^3*ex[6] + 
    3*ex[2]*ex[3]*ex[4]^3*ex[6] + 3*ex[3]^2*ex[4]^3*ex[6] + 
    4*ex[2]*ex[3]^2*ex[4]^3*ex[6], 
  y[152] -> ex[2]^3*ex[3]^2 + 3*ex[2]^4*ex[3]^2 + 2*ex[2]^4*ex[3]^3 - 
    2*ex[2]*ex[3]*ex[4] - 6*ex[2]^2*ex[3]*ex[4] - 6*ex[2]^2*ex[3]^2*ex[4] - 
    13*ex[2]^3*ex[3]^2*ex[4] - 8*ex[2]^3*ex[3]^3*ex[4] + 3*ex[4]^2 + 
    2*ex[3]*ex[4]^2 + 12*ex[2]*ex[3]*ex[4]^2 + 9*ex[2]*ex[3]^2*ex[4]^2 + 
    20*ex[2]^2*ex[3]^2*ex[4]^2 + 12*ex[2]^2*ex[3]^3*ex[4]^2 - 
    6*ex[3]*ex[4]^3 - 4*ex[3]^2*ex[4]^3 - 13*ex[2]*ex[3]^2*ex[4]^3 - 
    8*ex[2]*ex[3]^3*ex[4]^3 + 3*ex[3]^2*ex[4]^4 + 2*ex[3]^3*ex[4]^4 + 
    ex[2]^2*ex[3]^2*ex[6] + 7*ex[2]^3*ex[3]^2*ex[6] + 
    4*ex[2]^3*ex[3]^3*ex[6] - 6*ex[2]*ex[3]*ex[4]*ex[6] - 
    5*ex[2]*ex[3]^2*ex[4]*ex[6] - 21*ex[2]^2*ex[3]^2*ex[4]*ex[6] - 
    12*ex[2]^2*ex[3]^3*ex[4]*ex[6] + 6*ex[3]*ex[4]^2*ex[6] + 
    4*ex[3]^2*ex[4]^2*ex[6] + 20*ex[2]*ex[3]^2*ex[4]^2*ex[6] + 
    12*ex[2]*ex[3]^3*ex[4]^2*ex[6] - 6*ex[3]^2*ex[4]^3*ex[6] - 
    4*ex[3]^3*ex[4]^3*ex[6] + 4*ex[2]^2*ex[3]^2*ex[6]^2 + 
    2*ex[2]^2*ex[3]^3*ex[6]^2 - 7*ex[2]*ex[3]^2*ex[4]*ex[6]^2 - 
    4*ex[2]*ex[3]^3*ex[4]*ex[6]^2 + 3*ex[3]^2*ex[4]^2*ex[6]^2 + 
    2*ex[3]^3*ex[4]^2*ex[6]^2, y[153] -> 2*ex[2]^2*ex[3]^2 - 
    ex[2]*ex[3]*ex[4] - 4*ex[2]*ex[3]^2*ex[4] + 2*ex[4]^2 + ex[3]*ex[4]^2 + 
    2*ex[3]^2*ex[4]^2, y[154] -> 3 + 3*ex[2] + 2*ex[2]^2, 
  y[155] -> 6 + 9*ex[3] + 9*ex[3]^2 + 5*ex[3]^3, 
  y[156] -> 1 + 9*ex[2] + 9*ex[2]^2 + 5*ex[2]^3, 
  y[157] -> -4*ex[2]^3*ex[3]^3 + 6*ex[2]^2*ex[3]^2*ex[4] + 
    12*ex[2]^2*ex[3]^3*ex[4] - 6*ex[2]*ex[3]*ex[4]^2 - 
    12*ex[2]*ex[3]^2*ex[4]^2 - 12*ex[2]*ex[3]^3*ex[4]^2 + ex[4]^3 + 
    6*ex[3]*ex[4]^3 + 6*ex[3]^2*ex[4]^3 + 4*ex[3]^3*ex[4]^3, 
  y[158] -> -2 + 3*ex[3] + 3*ex[3]^2 + ex[3]^3, 
  y[159] -> -12*ex[2]^4*ex[3]^3 - 36*ex[2]^5*ex[3]^3 - 36*ex[2]^6*ex[3]^3 - 
    12*ex[2]^7*ex[3]^3 + 36*ex[2]^3*ex[3]^2*ex[4] + 
    95*ex[2]^4*ex[3]^2*ex[4] + 82*ex[2]^5*ex[3]^2*ex[4] + 
    23*ex[2]^6*ex[3]^2*ex[4] + 36*ex[2]^3*ex[3]^3*ex[4] + 
    84*ex[2]^4*ex[3]^3*ex[4] + 36*ex[2]^5*ex[3]^3*ex[4] - 
    36*ex[2]^6*ex[3]^3*ex[4] - 24*ex[2]^7*ex[3]^3*ex[4] - 
    ex[2]^4*ex[3]^4*ex[4] - 2*ex[2]^5*ex[3]^4*ex[4] - ex[2]^6*ex[3]^4*ex[4] - 
    36*ex[2]^2*ex[3]*ex[4]^2 - 82*ex[2]^3*ex[3]*ex[4]^2 - 
    56*ex[2]^4*ex[3]*ex[4]^2 - 10*ex[2]^5*ex[3]*ex[4]^2 - 
    72*ex[2]^2*ex[3]^2*ex[4]^2 - 118*ex[2]^3*ex[3]^2*ex[4]^2 + 
    26*ex[2]^4*ex[3]^2*ex[4]^2 + 118*ex[2]^5*ex[3]^2*ex[4]^2 + 
    46*ex[2]^6*ex[3]^2*ex[4]^2 - 36*ex[2]^2*ex[3]^3*ex[4]^2 - 
    32*ex[2]^3*ex[3]^3*ex[4]^2 + 102*ex[2]^4*ex[3]^3*ex[4]^2 + 
    146*ex[2]^5*ex[3]^3*ex[4]^2 + 36*ex[2]^6*ex[3]^3*ex[4]^2 - 
    12*ex[2]^7*ex[3]^3*ex[4]^2 + 4*ex[2]^3*ex[3]^4*ex[4]^2 + 
    9*ex[2]^4*ex[3]^4*ex[4]^2 + 8*ex[2]^5*ex[3]^4*ex[4]^2 + 
    5*ex[2]^6*ex[3]^4*ex[4]^2 + 2*ex[2]^7*ex[3]^4*ex[4]^2 + 
    12*ex[2]*ex[4]^3 + 23*ex[2]^2*ex[4]^3 + 10*ex[2]^3*ex[4]^3 + 
    ex[2]^4*ex[4]^3 + 36*ex[2]*ex[3]*ex[4]^3 + 10*ex[2]^2*ex[3]*ex[4]^3 - 
    108*ex[2]^3*ex[3]*ex[4]^3 - 102*ex[2]^4*ex[3]*ex[4]^3 - 
    20*ex[2]^5*ex[3]*ex[4]^3 + 36*ex[2]*ex[3]^2*ex[4]^3 - 
    55*ex[2]^2*ex[3]^2*ex[4]^3 - 268*ex[2]^3*ex[3]^2*ex[4]^3 - 
    211*ex[2]^4*ex[3]^2*ex[4]^3 - 10*ex[2]^5*ex[3]^2*ex[4]^3 + 
    23*ex[2]^6*ex[3]^2*ex[4]^3 + 12*ex[2]*ex[3]^3*ex[4]^3 - 
    48*ex[2]^2*ex[3]^3*ex[4]^3 - 166*ex[2]^3*ex[3]^3*ex[4]^3 - 
    116*ex[2]^4*ex[3]^3*ex[4]^3 + 22*ex[2]^5*ex[3]^3*ex[4]^3 + 
    32*ex[2]^6*ex[3]^3*ex[4]^3 - 6*ex[2]^2*ex[3]^4*ex[4]^3 - 
    16*ex[2]^3*ex[3]^4*ex[4]^3 - 22*ex[2]^4*ex[3]^4*ex[4]^3 - 
    20*ex[2]^5*ex[3]^4*ex[4]^3 - 8*ex[2]^6*ex[3]^4*ex[4]^3 + 
    24*ex[2]*ex[4]^4 + 46*ex[2]^2*ex[4]^4 + 20*ex[2]^3*ex[4]^4 + 
    2*ex[2]^4*ex[4]^4 + 76*ex[2]*ex[3]*ex[4]^4 + 130*ex[2]^2*ex[3]*ex[4]^4 + 
    30*ex[2]^3*ex[3]*ex[4]^4 - 36*ex[2]^4*ex[3]*ex[4]^4 - 
    10*ex[2]^5*ex[3]*ex[4]^4 + 84*ex[2]*ex[3]^2*ex[4]^4 + 
    136*ex[2]^2*ex[3]^2*ex[4]^4 - 6*ex[2]^3*ex[3]^2*ex[4]^4 - 
    105*ex[2]^4*ex[3]^2*ex[4]^4 - 44*ex[2]^5*ex[3]^2*ex[4]^4 + 
    36*ex[2]*ex[3]^3*ex[4]^4 + 66*ex[2]^2*ex[3]^3*ex[4]^4 + 
    12*ex[2]^3*ex[3]^3*ex[4]^4 - 42*ex[2]^4*ex[3]^3*ex[4]^4 - 
    24*ex[2]^5*ex[3]^3*ex[4]^4 + 4*ex[2]*ex[3]^4*ex[4]^4 + 
    14*ex[2]^2*ex[3]^4*ex[4]^4 + 28*ex[2]^3*ex[3]^4*ex[4]^4 + 
    30*ex[2]^4*ex[3]^4*ex[4]^4 + 12*ex[2]^5*ex[3]^4*ex[4]^4 - ex[4]^5 + 
    12*ex[2]*ex[4]^5 + 23*ex[2]^2*ex[4]^5 + 10*ex[2]^3*ex[4]^5 + 
    ex[2]^4*ex[4]^5 - 4*ex[3]*ex[4]^5 + 30*ex[2]*ex[3]*ex[4]^5 + 
    72*ex[2]^2*ex[3]*ex[4]^5 + 52*ex[2]^3*ex[3]*ex[4]^5 + 
    10*ex[2]^4*ex[3]*ex[4]^5 - 6*ex[3]^2*ex[4]^5 + 18*ex[2]*ex[3]^2*ex[4]^5 + 
    58*ex[2]^2*ex[3]^2*ex[4]^5 + 56*ex[2]^3*ex[3]^2*ex[4]^5 + 
    19*ex[2]^4*ex[3]^2*ex[4]^5 - 4*ex[3]^3*ex[4]^5 - 
    6*ex[2]*ex[3]^3*ex[4]^5 - 8*ex[2]^2*ex[3]^3*ex[4]^5 - 
    6*ex[2]^3*ex[3]^3*ex[4]^5 - ex[3]^4*ex[4]^5 - 6*ex[2]*ex[3]^4*ex[4]^5 - 
    17*ex[2]^2*ex[3]^4*ex[4]^5 - 20*ex[2]^3*ex[3]^4*ex[4]^5 - 
    8*ex[2]^4*ex[3]^4*ex[4]^5 + ex[4]^6 + 2*ex[2]*ex[4]^6 + 4*ex[3]*ex[4]^6 + 
    10*ex[2]*ex[3]*ex[4]^6 + 4*ex[2]^2*ex[3]*ex[4]^6 + 6*ex[3]^2*ex[4]^6 + 
    18*ex[2]*ex[3]^2*ex[4]^6 + 13*ex[2]^2*ex[3]^2*ex[4]^6 + 
    2*ex[2]^3*ex[3]^2*ex[4]^6 + 4*ex[3]^3*ex[4]^6 + 
    14*ex[2]*ex[3]^3*ex[4]^6 + 14*ex[2]^2*ex[3]^3*ex[4]^6 + 
    4*ex[2]^3*ex[3]^3*ex[4]^6 + ex[3]^4*ex[4]^6 + 4*ex[2]*ex[3]^4*ex[4]^6 + 
    5*ex[2]^2*ex[3]^4*ex[4]^6 + 2*ex[2]^3*ex[3]^4*ex[4]^6, 
  y[160] -> 5*ex[2]^2*ex[3]^2 + 10*ex[2]^3*ex[3]^2 + 5*ex[2]^4*ex[3]^2 - 
    10*ex[2]*ex[3]*ex[4] - 17*ex[2]^2*ex[3]*ex[4] - 7*ex[2]^3*ex[3]*ex[4] - 
    10*ex[2]*ex[3]^2*ex[4] - 20*ex[2]^2*ex[3]^2*ex[4] - 
    10*ex[2]^3*ex[3]^2*ex[4] + 5*ex[4]^2 + 7*ex[2]*ex[4]^2 + 
    5*ex[2]^2*ex[4]^2 + 10*ex[3]*ex[4]^2 + 17*ex[2]*ex[3]*ex[4]^2 + 
    7*ex[2]^2*ex[3]*ex[4]^2 + 5*ex[3]^2*ex[4]^2 + 10*ex[2]*ex[3]^2*ex[4]^2 + 
    5*ex[2]^2*ex[3]^2*ex[4]^2, y[161] -> ex[2]^4*ex[3]^2 - 
    2*ex[2]^3*ex[3]^2*ex[4] + 3*ex[2]^4*ex[3]^2*ex[4] + 
    ex[2]^2*ex[3]^2*ex[4]^2 - 6*ex[2]^3*ex[3]^2*ex[4]^2 + 
    3*ex[2]^4*ex[3]^2*ex[4]^2 + 3*ex[2]^2*ex[3]^2*ex[4]^3 - 
    6*ex[2]^3*ex[3]^2*ex[4]^3 + ex[2]^4*ex[3]^2*ex[4]^3 + 
    3*ex[2]^2*ex[3]^2*ex[4]^4 - 2*ex[2]^3*ex[3]^2*ex[4]^4 + 
    ex[2]^2*ex[3]^2*ex[4]^5 - ex[2]^3*ex[3]*ex[6] - 
    ex[2]^2*ex[3]*ex[4]*ex[6] - 3*ex[2]^3*ex[3]*ex[4]*ex[6] - 
    2*ex[2]^2*ex[3]^2*ex[4]*ex[6] + 2*ex[2]^4*ex[3]^2*ex[4]*ex[6] + 
    2*ex[2]*ex[4]^2*ex[6] + 6*ex[2]*ex[3]*ex[4]^2*ex[6] + 
    ex[2]^2*ex[3]*ex[4]^2*ex[6] - 5*ex[2]^3*ex[3]*ex[4]^2*ex[6] + 
    4*ex[2]*ex[3]^2*ex[4]^2*ex[6] - 2*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] - 
    4*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] + 2*ex[2]^4*ex[3]^2*ex[4]^2*ex[6] - 
    2*ex[4]^3*ex[6] + 2*ex[2]*ex[4]^3*ex[6] - 4*ex[3]*ex[4]^3*ex[6] + 
    6*ex[2]*ex[3]*ex[4]^3*ex[6] + 5*ex[2]^2*ex[3]*ex[4]^3*ex[6] - 
    3*ex[2]^3*ex[3]*ex[4]^3*ex[6] - 2*ex[3]^2*ex[4]^3*ex[6] + 
    4*ex[2]*ex[3]^2*ex[4]^3*ex[6] + 2*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] - 
    4*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] - 2*ex[4]^4*ex[6] - 
    4*ex[3]*ex[4]^4*ex[6] + 3*ex[2]^2*ex[3]*ex[4]^4*ex[6] - 
    2*ex[3]^2*ex[4]^4*ex[6] + 2*ex[2]^2*ex[3]^2*ex[4]^4*ex[6] - 
    ex[2]^2*ex[3]*ex[6]^2 - ex[2]^2*ex[3]^2*ex[6]^2 + ex[2]*ex[4]*ex[6]^2 + 
    3*ex[2]*ex[3]*ex[4]*ex[6]^2 + 2*ex[2]*ex[3]^2*ex[4]*ex[6]^2 + 
    3*ex[2]^2*ex[3]^2*ex[4]*ex[6]^2 + 4*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 - 
    ex[4]^2*ex[6]^2 - 2*ex[3]*ex[4]^2*ex[6]^2 - 6*ex[2]*ex[3]*ex[4]^2*
     ex[6]^2 - 7*ex[2]^2*ex[3]*ex[4]^2*ex[6]^2 - ex[3]^2*ex[4]^2*ex[6]^2 - 
    6*ex[2]*ex[3]^2*ex[4]^2*ex[6]^2 - 8*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2 + 
    3*ex[4]^3*ex[6]^2 + 3*ex[2]*ex[4]^3*ex[6]^2 + 6*ex[3]*ex[4]^3*ex[6]^2 + 
    7*ex[2]*ex[3]*ex[4]^3*ex[6]^2 + 3*ex[3]^2*ex[4]^3*ex[6]^2 + 
    4*ex[2]*ex[3]^2*ex[4]^3*ex[6]^2, 
  y[162] -> 36*ex[2]^5*ex[3]^3 + 78*ex[2]^6*ex[3]^3 + 36*ex[2]^7*ex[3]^3 - 
    72*ex[2]^3*ex[3]^2*ex[4] - 189*ex[2]^4*ex[3]^2*ex[4] - 
    100*ex[2]^5*ex[3]^2*ex[4] + 11*ex[2]^6*ex[3]^2*ex[4] - 
    180*ex[2]^4*ex[3]^3*ex[4] - 384*ex[2]^5*ex[3]^3*ex[4] - 
    174*ex[2]^6*ex[3]^3*ex[4] + 36*ex[2]*ex[3]*ex[4]^2 + 
    144*ex[2]^2*ex[3]*ex[4]^2 + 89*ex[2]^3*ex[3]*ex[4]^2 - 
    22*ex[2]^4*ex[3]*ex[4]^2 + 216*ex[2]^2*ex[3]^2*ex[4]^2 + 
    594*ex[2]^3*ex[3]^2*ex[4]^2 + 313*ex[2]^4*ex[3]^2*ex[4]^2 - 
    47*ex[2]^5*ex[3]^2*ex[4]^2 + 360*ex[2]^3*ex[3]^3*ex[4]^2 + 
    756*ex[2]^4*ex[3]^3*ex[4]^2 + 336*ex[2]^5*ex[3]^3*ex[4]^2 - 36*ex[4]^3 - 
    25*ex[2]*ex[4]^3 + 11*ex[2]^2*ex[4]^3 - 36*ex[3]*ex[4]^3 - 
    216*ex[2]*ex[3]*ex[4]^3 - 139*ex[2]^2*ex[3]*ex[4]^3 + 
    47*ex[2]^3*ex[3]*ex[4]^3 - 216*ex[2]*ex[3]^2*ex[4]^3 - 
    657*ex[2]^2*ex[3]^2*ex[4]^3 - 351*ex[2]^3*ex[3]^2*ex[4]^3 + 
    72*ex[2]^4*ex[3]^2*ex[4]^3 - 360*ex[2]^2*ex[3]^3*ex[4]^3 - 
    744*ex[2]^3*ex[3]^3*ex[4]^3 - 324*ex[2]^4*ex[3]^3*ex[4]^3 + 
    72*ex[3]*ex[4]^4 + 50*ex[2]*ex[3]*ex[4]^4 - 25*ex[2]^2*ex[3]*ex[4]^4 + 
    72*ex[3]^2*ex[4]^4 + 288*ex[2]*ex[3]^2*ex[4]^4 + 
    163*ex[2]^2*ex[3]^2*ex[4]^4 - 47*ex[2]^3*ex[3]^2*ex[4]^4 + 
    180*ex[2]*ex[3]^3*ex[4]^4 + 366*ex[2]^2*ex[3]^3*ex[4]^4 + 
    156*ex[2]^3*ex[3]^3*ex[4]^4 - 36*ex[3]^2*ex[4]^5 - 
    25*ex[2]*ex[3]^2*ex[4]^5 + 11*ex[2]^2*ex[3]^2*ex[4]^5 - 
    36*ex[3]^3*ex[4]^5 - 72*ex[2]*ex[3]^3*ex[4]^5 - 
    30*ex[2]^2*ex[3]^3*ex[4]^5 + 72*ex[2]^4*ex[3]^3*ex[6] + 
    150*ex[2]^5*ex[3]^3*ex[6] + 66*ex[2]^6*ex[3]^3*ex[6] - 
    72*ex[2]^2*ex[3]^2*ex[4]*ex[6] - 216*ex[2]^3*ex[3]^2*ex[4]*ex[6] - 
    113*ex[2]^4*ex[3]^2*ex[4]*ex[6] + 25*ex[2]^5*ex[3]^2*ex[4]*ex[6] - 
    288*ex[2]^3*ex[3]^3*ex[4]*ex[6] - 594*ex[2]^4*ex[3]^3*ex[4]*ex[6] - 
    258*ex[2]^5*ex[3]^3*ex[4]*ex[6] + 72*ex[2]*ex[3]*ex[4]^2*ex[6] + 
    50*ex[2]^2*ex[3]*ex[4]^2*ex[6] - 25*ex[2]^3*ex[3]*ex[4]^2*ex[6] + 
    144*ex[2]*ex[3]^2*ex[4]^2*ex[6] + 504*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 
    276*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] - 72*ex[2]^4*ex[3]^2*ex[4]^2*ex[6] + 
    432*ex[2]^2*ex[3]^3*ex[4]^2*ex[6] + 882*ex[2]^3*ex[3]^3*ex[4]^2*ex[6] + 
    378*ex[2]^4*ex[3]^3*ex[4]^2*ex[6] - 72*ex[3]*ex[4]^3*ex[6] - 
    50*ex[2]*ex[3]*ex[4]^3*ex[6] + 25*ex[2]^2*ex[3]*ex[4]^3*ex[6] - 
    72*ex[3]^2*ex[4]^3*ex[6] - 360*ex[2]*ex[3]^2*ex[4]^3*ex[6] - 
    213*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] + 69*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] - 
    288*ex[2]*ex[3]^3*ex[4]^3*ex[6] - 582*ex[2]^2*ex[3]^3*ex[4]^3*ex[6] - 
    246*ex[2]^3*ex[3]^3*ex[4]^3*ex[6] + 72*ex[3]^2*ex[4]^4*ex[6] + 
    50*ex[2]*ex[3]^2*ex[4]^4*ex[6] - 22*ex[2]^2*ex[3]^2*ex[4]^4*ex[6] + 
    72*ex[3]^3*ex[4]^4*ex[6] + 144*ex[2]*ex[3]^3*ex[4]^4*ex[6] + 
    60*ex[2]^2*ex[3]^3*ex[4]^4*ex[6] + 36*ex[2]^3*ex[3]^3*ex[6]^2 + 
    72*ex[2]^4*ex[3]^3*ex[6]^2 + 30*ex[2]^5*ex[3]^3*ex[6]^2 - 
    36*ex[2]^2*ex[3]^2*ex[4]*ex[6]^2 - 25*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 + 
    11*ex[2]^4*ex[3]^2*ex[4]*ex[6]^2 - 108*ex[2]^2*ex[3]^3*ex[4]*ex[6]^2 - 
    216*ex[2]^3*ex[3]^3*ex[4]*ex[6]^2 - 90*ex[2]^4*ex[3]^3*ex[4]*ex[6]^2 + 
    72*ex[2]*ex[3]^2*ex[4]^2*ex[6]^2 + 50*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2 - 
    22*ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^2 + 108*ex[2]*ex[3]^3*ex[4]^2*ex[6]^2 + 
    216*ex[2]^2*ex[3]^3*ex[4]^2*ex[6]^2 + 90*ex[2]^3*ex[3]^3*ex[4]^2*
     ex[6]^2 - 36*ex[3]^2*ex[4]^3*ex[6]^2 - 25*ex[2]*ex[3]^2*ex[4]^3*
     ex[6]^2 + 11*ex[2]^2*ex[3]^2*ex[4]^3*ex[6]^2 - 
    36*ex[3]^3*ex[4]^3*ex[6]^2 - 72*ex[2]*ex[3]^3*ex[4]^3*ex[6]^2 - 
    30*ex[2]^2*ex[3]^3*ex[4]^3*ex[6]^2, 
  y[163] -> ex[2]^4*ex[3]^6 + 5*ex[2]^5*ex[3]^6 + 10*ex[2]^6*ex[3]^6 + 
    10*ex[2]^7*ex[3]^6 + 5*ex[2]^8*ex[3]^6 + ex[2]^9*ex[3]^6 - 
    4*ex[2]^3*ex[3]^5*ex[4] - 20*ex[2]^4*ex[3]^5*ex[4] - 
    40*ex[2]^5*ex[3]^5*ex[4] - 40*ex[2]^6*ex[3]^5*ex[4] - 
    20*ex[2]^7*ex[3]^5*ex[4] - 4*ex[2]^8*ex[3]^5*ex[4] - 
    4*ex[2]^3*ex[3]^6*ex[4] - 18*ex[2]^4*ex[3]^6*ex[4] - 
    30*ex[2]^5*ex[3]^6*ex[4] - 20*ex[2]^6*ex[3]^6*ex[4] + 
    6*ex[2]^8*ex[3]^6*ex[4] + 2*ex[2]^9*ex[3]^6*ex[4] + 
    6*ex[2]^3*ex[3]^3*ex[4]^2 + 12*ex[2]^4*ex[3]^3*ex[4]^2 + 
    6*ex[2]^5*ex[3]^3*ex[4]^2 + 6*ex[2]^2*ex[3]^4*ex[4]^2 + 
    33*ex[2]^3*ex[3]^4*ex[4]^2 + 69*ex[2]^4*ex[3]^4*ex[4]^2 + 
    69*ex[2]^5*ex[3]^4*ex[4]^2 + 33*ex[2]^6*ex[3]^4*ex[4]^2 + 
    6*ex[2]^7*ex[3]^4*ex[4]^2 + 12*ex[2]^2*ex[3]^5*ex[4]^2 + 
    52*ex[2]^3*ex[3]^5*ex[4]^2 + 80*ex[2]^4*ex[3]^5*ex[4]^2 + 
    40*ex[2]^5*ex[3]^5*ex[4]^2 - 20*ex[2]^6*ex[3]^5*ex[4]^2 - 
    28*ex[2]^7*ex[3]^5*ex[4]^2 - 8*ex[2]^8*ex[3]^5*ex[4]^2 + 
    6*ex[2]^2*ex[3]^6*ex[4]^2 + 25*ex[2]^3*ex[3]^6*ex[4]^2 + 
    36*ex[2]^4*ex[3]^6*ex[4]^2 + 15*ex[2]^5*ex[3]^6*ex[4]^2 - 
    10*ex[2]^6*ex[3]^6*ex[4]^2 - 9*ex[2]^7*ex[3]^6*ex[4]^2 + 
    ex[2]^9*ex[3]^6*ex[4]^2 - 10*ex[2]^2*ex[3]^2*ex[4]^3 - 
    20*ex[2]^3*ex[3]^2*ex[4]^3 - 10*ex[2]^4*ex[3]^2*ex[4]^3 - 
    4*ex[2]*ex[3]^3*ex[4]^3 - 34*ex[2]^2*ex[3]^3*ex[4]^3 - 
    64*ex[2]^3*ex[3]^3*ex[4]^3 - 46*ex[2]^4*ex[3]^3*ex[4]^3 - 
    16*ex[2]^5*ex[3]^3*ex[4]^3 - 4*ex[2]^6*ex[3]^3*ex[4]^3 - 
    12*ex[2]*ex[3]^4*ex[4]^3 - 55*ex[2]^2*ex[3]^4*ex[4]^3 - 
    76*ex[2]^3*ex[3]^4*ex[4]^3 - 6*ex[2]^4*ex[3]^4*ex[4]^3 + 
    68*ex[2]^5*ex[3]^4*ex[4]^3 + 53*ex[2]^6*ex[3]^4*ex[4]^3 + 
    12*ex[2]^7*ex[3]^4*ex[4]^3 - 12*ex[2]*ex[3]^5*ex[4]^3 - 
    48*ex[2]^2*ex[3]^5*ex[4]^3 - 60*ex[2]^3*ex[3]^5*ex[4]^3 - 
    4*ex[2]^4*ex[3]^5*ex[4]^3 + 44*ex[2]^5*ex[3]^5*ex[4]^3 + 
    24*ex[2]^6*ex[3]^5*ex[4]^3 - 4*ex[2]^7*ex[3]^5*ex[4]^3 - 
    4*ex[2]^8*ex[3]^5*ex[4]^3 - 4*ex[2]*ex[3]^6*ex[4]^3 - 
    17*ex[2]^2*ex[3]^6*ex[4]^3 - 28*ex[2]^3*ex[3]^6*ex[4]^3 - 
    25*ex[2]^4*ex[3]^6*ex[4]^3 - 20*ex[2]^5*ex[3]^6*ex[4]^3 - 
    19*ex[2]^6*ex[3]^6*ex[4]^3 - 12*ex[2]^7*ex[3]^6*ex[4]^3 - 
    3*ex[2]^8*ex[3]^6*ex[4]^3 + 5*ex[2]*ex[3]*ex[4]^4 + 
    12*ex[2]^2*ex[3]*ex[4]^4 + 5*ex[2]^3*ex[3]*ex[4]^4 + ex[3]^2*ex[4]^4 + 
    17*ex[2]*ex[3]^2*ex[4]^4 + 23*ex[2]^2*ex[3]^2*ex[4]^4 - 
    2*ex[2]^3*ex[3]^2*ex[4]^4 - 8*ex[2]^4*ex[3]^2*ex[4]^4 + 
    ex[2]^5*ex[3]^2*ex[4]^4 + 4*ex[3]^3*ex[4]^4 + 27*ex[2]*ex[3]^3*ex[4]^4 + 
    16*ex[2]^2*ex[3]^3*ex[4]^4 - 61*ex[2]^3*ex[3]^3*ex[4]^4 - 
    90*ex[2]^4*ex[3]^3*ex[4]^4 - 44*ex[2]^5*ex[3]^3*ex[4]^4 - 
    8*ex[2]^6*ex[3]^3*ex[4]^4 + 6*ex[3]^4*ex[4]^4 + 
    29*ex[2]*ex[3]^4*ex[4]^4 + 29*ex[2]^2*ex[3]^4*ex[4]^4 - 
    31*ex[2]^3*ex[3]^4*ex[4]^4 - 61*ex[2]^4*ex[3]^4*ex[4]^4 - 
    16*ex[2]^5*ex[3]^4*ex[4]^4 + 14*ex[2]^6*ex[3]^4*ex[4]^4 + 
    6*ex[2]^7*ex[3]^4*ex[4]^4 + 4*ex[3]^5*ex[4]^4 + 
    20*ex[2]*ex[3]^5*ex[4]^4 + 42*ex[2]^2*ex[3]^5*ex[4]^4 + 
    58*ex[2]^3*ex[3]^5*ex[4]^4 + 72*ex[2]^4*ex[3]^5*ex[4]^4 + 
    72*ex[2]^5*ex[3]^5*ex[4]^4 + 42*ex[2]^6*ex[3]^5*ex[4]^4 + 
    10*ex[2]^7*ex[3]^5*ex[4]^4 + ex[3]^6*ex[4]^4 + 6*ex[2]*ex[3]^6*ex[4]^4 + 
    18*ex[2]^2*ex[3]^6*ex[4]^4 + 35*ex[2]^3*ex[3]^6*ex[4]^4 + 
    45*ex[2]^4*ex[3]^6*ex[4]^4 + 36*ex[2]^5*ex[3]^6*ex[4]^4 + 
    16*ex[2]^6*ex[3]^6*ex[4]^4 + 3*ex[2]^7*ex[3]^6*ex[4]^4 - ex[4]^5 - 
    2*ex[2]*ex[4]^5 - ex[2]^2*ex[4]^5 - 4*ex[3]*ex[4]^5 + 
    2*ex[2]*ex[3]*ex[4]^5 + 16*ex[2]^2*ex[3]*ex[4]^5 + 
    8*ex[2]^3*ex[3]*ex[4]^5 - 7*ex[3]^2*ex[4]^5 + 12*ex[2]*ex[3]^2*ex[4]^5 + 
    56*ex[2]^2*ex[3]^2*ex[4]^5 + 48*ex[2]^3*ex[3]^2*ex[4]^5 + 
    13*ex[2]^4*ex[3]^2*ex[4]^5 + 2*ex[2]^5*ex[3]^2*ex[4]^5 - 
    8*ex[3]^3*ex[4]^5 - 2*ex[2]*ex[3]^3*ex[4]^5 + 
    26*ex[2]^2*ex[3]^3*ex[4]^5 + 16*ex[2]^3*ex[3]^3*ex[4]^5 - 
    18*ex[2]^4*ex[3]^3*ex[4]^5 - 18*ex[2]^5*ex[3]^3*ex[4]^5 - 
    4*ex[2]^6*ex[3]^3*ex[4]^5 - 7*ex[3]^4*ex[4]^5 - 
    28*ex[2]*ex[3]^4*ex[4]^5 - 62*ex[2]^2*ex[3]^4*ex[4]^5 - 
    100*ex[2]^3*ex[3]^4*ex[4]^5 - 103*ex[2]^4*ex[3]^4*ex[4]^5 - 
    56*ex[2]^5*ex[3]^4*ex[4]^5 - 12*ex[2]^6*ex[3]^4*ex[4]^5 - 
    4*ex[3]^5*ex[4]^5 - 24*ex[2]*ex[3]^5*ex[4]^5 - 
    64*ex[2]^2*ex[3]^5*ex[4]^5 - 96*ex[2]^3*ex[3]^5*ex[4]^5 - 
    84*ex[2]^4*ex[3]^5*ex[4]^5 - 40*ex[2]^5*ex[3]^5*ex[4]^5 - 
    8*ex[2]^6*ex[3]^5*ex[4]^5 - ex[3]^6*ex[4]^5 - 6*ex[2]*ex[3]^6*ex[4]^5 - 
    15*ex[2]^2*ex[3]^6*ex[4]^5 - 20*ex[2]^3*ex[3]^6*ex[4]^5 - 
    15*ex[2]^4*ex[3]^6*ex[4]^5 - 6*ex[2]^5*ex[3]^6*ex[4]^5 - 
    ex[2]^6*ex[3]^6*ex[4]^5 - 2*ex[4]^6 - 4*ex[2]*ex[4]^6 - 
    2*ex[2]^2*ex[4]^6 - 6*ex[3]*ex[4]^6 - 11*ex[2]*ex[3]*ex[4]^6 - 
    4*ex[2]^2*ex[3]*ex[4]^6 + ex[2]^3*ex[3]*ex[4]^6 - 4*ex[3]^2*ex[4]^6 + 
    ex[2]*ex[3]^2*ex[4]^6 + 22*ex[2]^2*ex[3]^2*ex[4]^6 + 
    26*ex[2]^3*ex[3]^2*ex[4]^6 + 10*ex[2]^4*ex[3]^2*ex[4]^6 + 
    ex[2]^5*ex[3]^2*ex[4]^6 + 4*ex[3]^3*ex[4]^6 + 29*ex[2]*ex[3]^3*ex[4]^6 + 
    68*ex[2]^2*ex[3]^3*ex[4]^6 + 71*ex[2]^3*ex[3]^3*ex[4]^6 + 
    34*ex[2]^4*ex[3]^3*ex[4]^6 + 6*ex[2]^5*ex[3]^3*ex[4]^6 + 
    6*ex[3]^4*ex[4]^6 + 31*ex[2]*ex[3]^4*ex[4]^6 + 
    64*ex[2]^2*ex[3]^4*ex[4]^6 + 66*ex[2]^3*ex[3]^4*ex[4]^6 + 
    34*ex[2]^4*ex[3]^4*ex[4]^6 + 7*ex[2]^5*ex[3]^4*ex[4]^6 + 
    2*ex[3]^5*ex[4]^6 + 10*ex[2]*ex[3]^5*ex[4]^6 + 
    20*ex[2]^2*ex[3]^5*ex[4]^6 + 20*ex[2]^3*ex[3]^5*ex[4]^6 + 
    10*ex[2]^4*ex[3]^5*ex[4]^6 + 2*ex[2]^5*ex[3]^5*ex[4]^6 - ex[4]^7 - 
    2*ex[2]*ex[4]^7 - ex[2]^2*ex[4]^7 - 4*ex[3]*ex[4]^7 - 
    10*ex[2]*ex[3]*ex[4]^7 - 8*ex[2]^2*ex[3]*ex[4]^7 - 
    2*ex[2]^3*ex[3]*ex[4]^7 - 6*ex[3]^2*ex[4]^7 - 18*ex[2]*ex[3]^2*ex[4]^7 - 
    19*ex[2]^2*ex[3]^2*ex[4]^7 - 8*ex[2]^3*ex[3]^2*ex[4]^7 - 
    ex[2]^4*ex[3]^2*ex[4]^7 - 4*ex[3]^3*ex[4]^7 - 14*ex[2]*ex[3]^3*ex[4]^7 - 
    18*ex[2]^2*ex[3]^3*ex[4]^7 - 10*ex[2]^3*ex[3]^3*ex[4]^7 - 
    2*ex[2]^4*ex[3]^3*ex[4]^7 - ex[3]^4*ex[4]^7 - 4*ex[2]*ex[3]^4*ex[4]^7 - 
    6*ex[2]^2*ex[3]^4*ex[4]^7 - 4*ex[2]^3*ex[3]^4*ex[4]^7 - 
    ex[2]^4*ex[3]^4*ex[4]^7, y[164] -> 2*ex[2]^2*ex[3] - 2*ex[2]*ex[4] - 
    4*ex[2]*ex[3]*ex[4] + 2*ex[2]^2*ex[3]*ex[4] + 2*ex[4]^2 - 
    2*ex[2]*ex[4]^2 + 2*ex[3]*ex[4]^2 - 4*ex[2]*ex[3]*ex[4]^2 + 2*ex[4]^3 + 
    2*ex[3]*ex[4]^3 - ex[2]*ex[6] - ex[2]*ex[3]*ex[6] - ex[2]^2*ex[3]*ex[6] + 
    2*ex[4]*ex[6] + ex[3]*ex[4]*ex[6] + 4*ex[2]*ex[3]*ex[4]*ex[6] + 
    3*ex[2]^2*ex[3]*ex[4]*ex[6] - 2*ex[4]^2*ex[6] - 3*ex[2]*ex[4]^2*ex[6] - 
    3*ex[3]*ex[4]^2*ex[6] - 3*ex[2]*ex[3]*ex[4]^2*ex[6], 
  y[165] -> -1 + ex[4] + 2*ex[2]*ex[4], 
  y[166] -> ex[2]^2*ex[3] - 2*ex[2]*ex[4] - 2*ex[2]*ex[3]*ex[4] + ex[4]^2 + 
    ex[3]*ex[4]^2 + ex[2]*ex[6] + ex[2]*ex[3]*ex[6] - ex[4]*ex[6] - 
    ex[3]*ex[4]*ex[6], y[167] -> -22*ex[2]^2 - 15*ex[2]^2*ex[3] - 
    3*ex[2]^2*ex[3]^2 + 6*ex[2]*ex[4] - 30*ex[2]^2*ex[4] + 24*ex[2]^3*ex[4] + 
    36*ex[2]^3*ex[3]*ex[4] - 6*ex[2]*ex[3]^2*ex[4] + 
    12*ex[2]^3*ex[3]^2*ex[4] + 6*ex[4]^2 - 6*ex[2]*ex[4]^2 - 
    42*ex[2]^2*ex[4]^2 + 24*ex[2]^3*ex[4]^2 + 12*ex[3]*ex[4]^2 - 
    12*ex[2]*ex[3]*ex[4]^2 - 15*ex[2]^2*ex[3]*ex[4]^2 + 
    36*ex[2]^3*ex[3]*ex[4]^2 + 6*ex[3]^2*ex[4]^2 - 6*ex[2]*ex[3]^2*ex[4]^2 - 
    3*ex[2]^2*ex[3]^2*ex[4]^2 + 12*ex[2]^3*ex[3]^2*ex[4]^2 + 6*ex[4]^3 - 
    12*ex[2]*ex[4]^3 - 34*ex[2]^2*ex[4]^3 + 12*ex[3]*ex[4]^3 - 
    12*ex[2]*ex[3]*ex[4]^3 - 30*ex[2]^2*ex[3]*ex[4]^3 + 6*ex[3]^2*ex[4]^3 - 
    6*ex[2]^2*ex[3]^2*ex[4]^3 - 6*ex[2]*ex[6] - 9*ex[2]*ex[3]*ex[6] - 
    3*ex[2]*ex[3]^2*ex[6] + 3*ex[4]*ex[6] + 6*ex[2]*ex[4]*ex[6] + 
    12*ex[2]^2*ex[4]*ex[6] + 6*ex[3]*ex[4]*ex[6] + 
    15*ex[2]*ex[3]*ex[4]*ex[6] + 24*ex[2]^2*ex[3]*ex[4]*ex[6] + 
    3*ex[3]^2*ex[4]*ex[6] + 9*ex[2]*ex[3]^2*ex[4]*ex[6] + 
    12*ex[2]^2*ex[3]^2*ex[4]*ex[6] - 9*ex[4]^2*ex[6] + 
    12*ex[2]^2*ex[4]^2*ex[6] - 18*ex[3]*ex[4]^2*ex[6] - 
    12*ex[2]*ex[3]*ex[4]^2*ex[6] + 12*ex[2]^2*ex[3]*ex[4]^2*ex[6] - 
    9*ex[3]^2*ex[4]^2*ex[6] - 12*ex[2]*ex[3]^2*ex[4]^2*ex[6], 
  y[168] -> ex[2]*ex[3] - ex[3]*ex[4] - ex[6], 
  y[169] -> ex[2]^4*ex[3]^2 - 2*ex[2]^3*ex[3]^2*ex[4] + 
    2*ex[2]^4*ex[3]^2*ex[4] + ex[2]^2*ex[3]^2*ex[4]^2 - 
    4*ex[2]^3*ex[3]^2*ex[4]^2 + ex[2]^4*ex[3]^2*ex[4]^2 + 
    2*ex[2]^2*ex[3]^2*ex[4]^3 - 2*ex[2]^3*ex[3]^2*ex[4]^3 + 
    ex[2]^2*ex[3]^2*ex[4]^4 + 2*ex[2]^3*ex[3]*ex[6] + 
    2*ex[2]^3*ex[3]^2*ex[6] - 4*ex[2]^2*ex[4]*ex[6] - 
    8*ex[2]^2*ex[3]*ex[4]*ex[6] - 4*ex[2]^2*ex[3]^2*ex[4]*ex[6] + 
    2*ex[2]^3*ex[3]^2*ex[4]*ex[6] + 4*ex[2]*ex[4]^2*ex[6] - 
    4*ex[2]^2*ex[4]^2*ex[6] + 6*ex[2]*ex[3]*ex[4]^2*ex[6] - 
    6*ex[2]^2*ex[3]*ex[4]^2*ex[6] - 2*ex[2]^3*ex[3]*ex[4]^2*ex[6] + 
    2*ex[2]*ex[3]^2*ex[4]^2*ex[6] - 4*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 
    4*ex[2]*ex[4]^3*ex[6] + 6*ex[2]*ex[3]*ex[4]^3*ex[6] + 
    2*ex[2]^2*ex[3]*ex[4]^3*ex[6] + 2*ex[2]*ex[3]^2*ex[4]^3*ex[6] + 
    ex[2]^2*ex[6]^2 + 2*ex[2]^2*ex[3]*ex[6]^2 + ex[2]^2*ex[3]^2*ex[6]^2 - 
    2*ex[2]*ex[4]*ex[6]^2 + 2*ex[2]^2*ex[4]*ex[6]^2 - 
    4*ex[2]*ex[3]*ex[4]*ex[6]^2 + 2*ex[2]^2*ex[3]*ex[4]*ex[6]^2 - 
    2*ex[2]*ex[3]^2*ex[4]*ex[6]^2 + ex[4]^2*ex[6]^2 - 
    2*ex[2]*ex[4]^2*ex[6]^2 + ex[2]^2*ex[4]^2*ex[6]^2 + 
    2*ex[3]*ex[4]^2*ex[6]^2 - 2*ex[2]*ex[3]*ex[4]^2*ex[6]^2 + 
    ex[3]^2*ex[4]^2*ex[6]^2, y[170] -> ex[2]^6*ex[3]^3 - 
    3*ex[2]^5*ex[3]^3*ex[4] + 4*ex[2]^6*ex[3]^3*ex[4] + 
    3*ex[2]^4*ex[3]^3*ex[4]^2 - 12*ex[2]^5*ex[3]^3*ex[4]^2 + 
    6*ex[2]^6*ex[3]^3*ex[4]^2 - ex[2]^3*ex[3]^3*ex[4]^3 + 
    12*ex[2]^4*ex[3]^3*ex[4]^3 - 18*ex[2]^5*ex[3]^3*ex[4]^3 + 
    4*ex[2]^6*ex[3]^3*ex[4]^3 - 4*ex[2]^3*ex[3]^3*ex[4]^4 + 
    18*ex[2]^4*ex[3]^3*ex[4]^4 - 12*ex[2]^5*ex[3]^3*ex[4]^4 + 
    ex[2]^6*ex[3]^3*ex[4]^4 - 6*ex[2]^3*ex[3]^3*ex[4]^5 + 
    12*ex[2]^4*ex[3]^3*ex[4]^5 - 3*ex[2]^5*ex[3]^3*ex[4]^5 - 
    4*ex[2]^3*ex[3]^3*ex[4]^6 + 3*ex[2]^4*ex[3]^3*ex[4]^6 - 
    ex[2]^3*ex[3]^3*ex[4]^7 + 2*ex[2]^5*ex[3]^2*ex[6] + 
    ex[2]^5*ex[3]^3*ex[6] - 12*ex[2]^4*ex[3]*ex[4]*ex[6] - 
    21*ex[2]^4*ex[3]^2*ex[4]*ex[6] - 4*ex[2]^5*ex[3]^2*ex[4]*ex[6] - 
    7*ex[2]^4*ex[3]^3*ex[4]*ex[6] + ex[2]^5*ex[3]^3*ex[4]*ex[6] + 
    2*ex[2]^6*ex[3]^3*ex[4]*ex[6] + 8*ex[2]^3*ex[4]^2*ex[6] + 
    44*ex[2]^3*ex[3]*ex[4]^2*ex[6] - 20*ex[2]^4*ex[3]*ex[4]^2*ex[6] + 
    52*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] - 21*ex[2]^4*ex[3]^2*ex[4]^2*ex[6] - 
    18*ex[2]^5*ex[3]^2*ex[4]^2*ex[6] + 15*ex[2]^3*ex[3]^3*ex[4]^2*ex[6] - 
    11*ex[2]^4*ex[3]^3*ex[4]^2*ex[6] - 7*ex[2]^5*ex[3]^3*ex[4]^2*ex[6] + 
    4*ex[2]^6*ex[3]^3*ex[4]^2*ex[6] - 16*ex[2]^2*ex[4]^3*ex[6] + 
    16*ex[2]^3*ex[4]^3*ex[6] - 52*ex[2]^2*ex[3]*ex[4]^3*ex[6] + 
    80*ex[2]^3*ex[3]*ex[4]^3*ex[6] - 4*ex[2]^4*ex[3]*ex[4]^3*ex[6] - 
    49*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] + 86*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] + 
    29*ex[2]^4*ex[3]^2*ex[4]^3*ex[6] - 16*ex[2]^5*ex[3]^2*ex[4]^3*ex[6] - 
    13*ex[2]^2*ex[3]^3*ex[4]^3*ex[6] + 27*ex[2]^3*ex[3]^3*ex[4]^3*ex[6] + 
    5*ex[2]^4*ex[3]^3*ex[4]^3*ex[6] - 13*ex[2]^5*ex[3]^3*ex[4]^3*ex[6] + 
    2*ex[2]^6*ex[3]^3*ex[4]^3*ex[6] + 8*ex[2]*ex[4]^4*ex[6] - 
    32*ex[2]^2*ex[4]^4*ex[6] + 8*ex[2]^3*ex[4]^4*ex[6] + 
    20*ex[2]*ex[3]*ex[4]^4*ex[6] - 100*ex[2]^2*ex[3]*ex[4]^4*ex[6] + 
    28*ex[2]^3*ex[3]*ex[4]^4*ex[6] + 4*ex[2]^4*ex[3]*ex[4]^4*ex[6] + 
    16*ex[2]*ex[3]^2*ex[4]^4*ex[6] - 93*ex[2]^2*ex[3]^2*ex[4]^4*ex[6] + 
    12*ex[2]^3*ex[3]^2*ex[4]^4*ex[6] + 37*ex[2]^4*ex[3]^2*ex[4]^4*ex[6] - 
    4*ex[2]^5*ex[3]^2*ex[4]^4*ex[6] + 4*ex[2]*ex[3]^3*ex[4]^4*ex[6] - 
    25*ex[2]^2*ex[3]^3*ex[4]^4*ex[6] + 7*ex[2]^3*ex[3]^3*ex[4]^4*ex[6] + 
    15*ex[2]^4*ex[3]^3*ex[4]^4*ex[6] - 6*ex[2]^5*ex[3]^3*ex[4]^4*ex[6] + 
    16*ex[2]*ex[4]^5*ex[6] - 16*ex[2]^2*ex[4]^5*ex[6] + 
    40*ex[2]*ex[3]*ex[4]^5*ex[6] - 44*ex[2]^2*ex[3]*ex[4]^5*ex[6] - 
    8*ex[2]^3*ex[3]*ex[4]^5*ex[6] + 32*ex[2]*ex[3]^2*ex[4]^5*ex[6] - 
    39*ex[2]^2*ex[3]^2*ex[4]^5*ex[6] - 26*ex[2]^3*ex[3]^2*ex[4]^5*ex[6] + 
    8*ex[2]^4*ex[3]^2*ex[4]^5*ex[6] + 8*ex[2]*ex[3]^3*ex[4]^5*ex[6] - 
    11*ex[2]^2*ex[3]^3*ex[4]^5*ex[6] - 7*ex[2]^3*ex[3]^3*ex[4]^5*ex[6] + 
    6*ex[2]^4*ex[3]^3*ex[4]^5*ex[6] + 8*ex[2]*ex[4]^6*ex[6] + 
    20*ex[2]*ex[3]*ex[4]^6*ex[6] + 4*ex[2]^2*ex[3]*ex[4]^6*ex[6] + 
    16*ex[2]*ex[3]^2*ex[4]^6*ex[6] + 5*ex[2]^2*ex[3]^2*ex[4]^6*ex[6] - 
    4*ex[2]^3*ex[3]^2*ex[4]^6*ex[6] + 4*ex[2]*ex[3]^3*ex[4]^6*ex[6] + 
    ex[2]^2*ex[3]^3*ex[4]^6*ex[6] - 2*ex[2]^3*ex[3]^3*ex[4]^6*ex[6] + 
    ex[2]^4*ex[3]*ex[6]^2 - ex[2]^4*ex[3]^3*ex[6]^2 - 
    ex[2]^3*ex[3]*ex[4]*ex[6]^2 + 12*ex[2]^4*ex[3]*ex[4]*ex[6]^2 - 
    2*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 + 16*ex[2]^4*ex[3]^2*ex[4]*ex[6]^2 + 
    12*ex[2]^5*ex[3]^2*ex[4]*ex[6]^2 - ex[2]^3*ex[3]^3*ex[4]*ex[6]^2 + 
    2*ex[2]^4*ex[3]^3*ex[4]*ex[6]^2 + 8*ex[2]^5*ex[3]^3*ex[4]*ex[6]^2 - 
    8*ex[2]^3*ex[4]^2*ex[6]^2 + 7*ex[2]^2*ex[3]*ex[4]^2*ex[6]^2 - 
    52*ex[2]^3*ex[3]*ex[4]^2*ex[6]^2 - 6*ex[2]^4*ex[3]*ex[4]^2*ex[6]^2 + 
    16*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2 - 56*ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^2 - 
    40*ex[2]^4*ex[3]^2*ex[4]^2*ex[6]^2 + 8*ex[2]^5*ex[3]^2*ex[4]^2*ex[6]^2 + 
    9*ex[2]^2*ex[3]^3*ex[4]^2*ex[6]^2 - 10*ex[2]^3*ex[3]^3*ex[4]^2*ex[6]^2 - 
    21*ex[2]^4*ex[3]^3*ex[4]^2*ex[6]^2 + 8*ex[2]^5*ex[3]^3*ex[4]^2*ex[6]^2 - 
    4*ex[2]*ex[4]^3*ex[6]^2 + 24*ex[2]^2*ex[4]^3*ex[6]^2 - 
    19*ex[2]*ex[3]*ex[4]^3*ex[6]^2 + 82*ex[2]^2*ex[3]*ex[4]^3*ex[6]^2 - 
    2*ex[2]^3*ex[3]*ex[4]^3*ex[6]^2 - 12*ex[2]^4*ex[3]*ex[4]^3*ex[6]^2 - 
    26*ex[2]*ex[3]^2*ex[4]^3*ex[6]^2 + 76*ex[2]^2*ex[3]^2*ex[4]^3*ex[6]^2 + 
    22*ex[2]^3*ex[3]^2*ex[4]^3*ex[6]^2 - 48*ex[2]^4*ex[3]^2*ex[4]^3*ex[6]^2 - 
    4*ex[2]^5*ex[3]^2*ex[4]^3*ex[6]^2 - 11*ex[2]*ex[3]^3*ex[4]^3*ex[6]^2 + 
    18*ex[2]^2*ex[3]^3*ex[4]^3*ex[6]^2 + 15*ex[2]^3*ex[3]^3*ex[4]^3*ex[6]^2 - 
    24*ex[2]^4*ex[3]^3*ex[4]^3*ex[6]^2 + 4*ex[4]^4*ex[6]^2 - 
    20*ex[2]*ex[4]^4*ex[6]^2 + 16*ex[2]^2*ex[4]^4*ex[6]^2 + 
    8*ex[2]^3*ex[4]^4*ex[6]^2 + 12*ex[3]*ex[4]^4*ex[6]^2 - 
    54*ex[2]*ex[3]*ex[4]^4*ex[6]^2 + 43*ex[2]^2*ex[3]*ex[4]^4*ex[6]^2 + 
    44*ex[2]^3*ex[3]*ex[4]^4*ex[6]^2 + 5*ex[2]^4*ex[3]*ex[4]^4*ex[6]^2 + 
    12*ex[3]^2*ex[4]^4*ex[6]^2 - 48*ex[2]*ex[3]^2*ex[4]^4*ex[6]^2 + 
    28*ex[2]^2*ex[3]^2*ex[4]^4*ex[6]^2 + 72*ex[2]^3*ex[3]^2*ex[4]^4*ex[6]^2 + 
    8*ex[2]^4*ex[3]^2*ex[4]^4*ex[6]^2 + 4*ex[3]^3*ex[4]^4*ex[6]^2 - 
    14*ex[2]*ex[3]^3*ex[4]^4*ex[6]^2 + ex[2]^2*ex[3]^3*ex[4]^4*ex[6]^2 + 
    24*ex[2]^3*ex[3]^3*ex[4]^4*ex[6]^2 + 4*ex[4]^5*ex[6]^2 - 
    16*ex[2]*ex[4]^5*ex[6]^2 - 8*ex[2]^2*ex[4]^5*ex[6]^2 + 
    12*ex[3]*ex[4]^5*ex[6]^2 - 35*ex[2]*ex[3]*ex[4]^5*ex[6]^2 - 
    32*ex[2]^2*ex[3]*ex[4]^5*ex[6]^2 - 5*ex[2]^3*ex[3]*ex[4]^5*ex[6]^2 + 
    12*ex[3]^2*ex[4]^5*ex[6]^2 - 22*ex[2]*ex[3]^2*ex[4]^5*ex[6]^2 - 
    32*ex[2]^2*ex[3]^2*ex[4]^5*ex[6]^2 - 4*ex[2]^3*ex[3]^2*ex[4]^5*ex[6]^2 + 
    4*ex[3]^3*ex[4]^5*ex[6]^2 - 3*ex[2]*ex[3]^3*ex[4]^5*ex[6]^2 - 
    8*ex[2]^2*ex[3]^3*ex[4]^5*ex[6]^2 - ex[2]^3*ex[3]*ex[6]^3 - 
    2*ex[2]^3*ex[3]^2*ex[6]^3 - ex[2]^3*ex[3]^3*ex[6]^3 + 
    ex[2]^2*ex[4]*ex[6]^3 + 5*ex[2]^2*ex[3]*ex[4]*ex[6]^3 + 
    3*ex[2]^3*ex[3]*ex[4]*ex[6]^3 + 2*ex[2]^4*ex[3]*ex[4]*ex[6]^3 + 
    7*ex[2]^2*ex[3]^2*ex[4]*ex[6]^3 + 8*ex[2]^3*ex[3]^2*ex[4]*ex[6]^3 + 
    8*ex[2]^4*ex[3]^2*ex[4]*ex[6]^3 + 3*ex[2]^2*ex[3]^3*ex[4]*ex[6]^3 + 
    5*ex[2]^3*ex[3]^3*ex[4]*ex[6]^3 + 6*ex[2]^4*ex[3]^3*ex[4]*ex[6]^3 - 
    2*ex[2]*ex[4]^2*ex[6]^3 - 3*ex[2]^2*ex[4]^2*ex[6]^3 - 
    2*ex[2]^3*ex[4]^2*ex[6]^3 - 7*ex[2]*ex[3]*ex[4]^2*ex[6]^3 - 
    19*ex[2]^2*ex[3]*ex[4]^2*ex[6]^3 - 9*ex[2]^3*ex[3]*ex[4]^2*ex[6]^3 + 
    4*ex[2]^4*ex[3]*ex[4]^2*ex[6]^3 - 8*ex[2]*ex[3]^2*ex[4]^2*ex[6]^3 - 
    31*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^3 - 24*ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^3 + 
    8*ex[2]^4*ex[3]^2*ex[4]^2*ex[6]^3 - 3*ex[2]*ex[3]^3*ex[4]^2*ex[6]^3 - 
    15*ex[2]^2*ex[3]^3*ex[4]^2*ex[6]^3 - 18*ex[2]^3*ex[3]^3*ex[4]^2*ex[6]^3 + 
    ex[4]^3*ex[6]^3 + 8*ex[2]*ex[4]^3*ex[6]^3 - ex[2]^2*ex[4]^3*ex[6]^3 - 
    4*ex[2]^3*ex[4]^3*ex[6]^3 + 3*ex[3]*ex[4]^3*ex[6]^3 + 
    31*ex[2]*ex[3]*ex[4]^3*ex[6]^3 + 5*ex[2]^2*ex[3]*ex[4]^3*ex[6]^3 - 
    15*ex[2]^3*ex[3]*ex[4]^3*ex[6]^3 + 2*ex[2]^4*ex[3]*ex[4]^3*ex[6]^3 + 
    3*ex[3]^2*ex[4]^3*ex[6]^3 + 38*ex[2]*ex[3]^2*ex[4]^3*ex[6]^3 + 
    24*ex[2]^2*ex[3]^2*ex[4]^3*ex[6]^3 - 16*ex[2]^3*ex[3]^2*ex[4]^3*ex[6]^3 + 
    ex[3]^3*ex[4]^3*ex[6]^3 + 15*ex[2]*ex[3]^3*ex[4]^3*ex[6]^3 + 
    18*ex[2]^2*ex[3]^3*ex[4]^3*ex[6]^3 - 5*ex[4]^4*ex[6]^3 + 
    4*ex[2]*ex[4]^4*ex[6]^3 + 3*ex[2]^2*ex[4]^4*ex[6]^3 - 
    2*ex[2]^3*ex[4]^4*ex[6]^3 - 15*ex[3]*ex[4]^4*ex[6]^3 + 
    2*ex[2]*ex[3]*ex[4]^4*ex[6]^3 + 11*ex[2]^2*ex[3]*ex[4]^4*ex[6]^3 - 
    2*ex[2]^3*ex[3]*ex[4]^4*ex[6]^3 - 15*ex[3]^2*ex[4]^4*ex[6]^3 - 
    8*ex[2]*ex[3]^2*ex[4]^4*ex[6]^3 + 8*ex[2]^2*ex[3]^2*ex[4]^4*ex[6]^3 - 
    5*ex[3]^3*ex[4]^4*ex[6]^3 - 6*ex[2]*ex[3]^3*ex[4]^4*ex[6]^3, 
  y[171] -> -(ex[2]*ex[3]) - ex[2]*ex[4] + ex[3]*ex[4] - ex[2]*ex[3]*ex[4] + 
    ex[4]^2 + ex[3]*ex[4]^2 + ex[2]*ex[3]*ex[6] - ex[4]*ex[6] - 
    ex[3]*ex[4]*ex[6], y[172] -> 2*ex[2]^2*ex[3] - 2*ex[2]*ex[4] - 
    4*ex[2]*ex[3]*ex[4] + 2*ex[2]^2*ex[3]*ex[4] + 2*ex[4]^2 - 
    2*ex[2]*ex[4]^2 + 2*ex[3]*ex[4]^2 - 4*ex[2]*ex[3]*ex[4]^2 + 2*ex[4]^3 + 
    2*ex[3]*ex[4]^3 - ex[2]*ex[6] - 2*ex[2]*ex[3]*ex[6] - 
    2*ex[2]^2*ex[3]*ex[6] + 2*ex[2]*ex[3]*ex[4]*ex[6] + 
    2*ex[2]^2*ex[3]*ex[4]*ex[6] - 4*ex[4]^2*ex[6] - 3*ex[2]*ex[4]^2*ex[6] - 
    4*ex[3]*ex[4]^2*ex[6] - 4*ex[2]*ex[3]*ex[4]^2*ex[6], 
  y[173] -> -(ex[2]^3*ex[3]) - 2*ex[2]^3*ex[3]^2 + ex[2]^2*ex[4] + 
    4*ex[2]^2*ex[3]*ex[4] - 3*ex[2]^3*ex[3]*ex[4] + 4*ex[2]^2*ex[3]^2*ex[4] - 
    4*ex[2]^3*ex[3]^2*ex[4] + 2*ex[2]^4*ex[3]^2*ex[4] - ex[2]*ex[4]^2 + 
    3*ex[2]^2*ex[4]^2 - 3*ex[2]*ex[3]*ex[4]^2 + 8*ex[2]^2*ex[3]*ex[4]^2 - 
    7*ex[2]^3*ex[3]*ex[4]^2 - 2*ex[2]*ex[3]^2*ex[4]^2 + 
    6*ex[2]^2*ex[3]^2*ex[4]^2 - 10*ex[2]^3*ex[3]^2*ex[4]^2 + 
    2*ex[2]^4*ex[3]^2*ex[4]^2 - ex[2]*ex[4]^3 + 5*ex[2]^2*ex[4]^3 - 
    ex[2]*ex[3]*ex[4]^3 + 16*ex[2]^2*ex[3]*ex[4]^3 - 
    5*ex[2]^3*ex[3]*ex[4]^3 + 12*ex[2]^2*ex[3]^2*ex[4]^3 - 
    8*ex[2]^3*ex[3]^2*ex[4]^3 - 2*ex[4]^4 - 3*ex[2]*ex[4]^4 + 
    3*ex[2]^2*ex[4]^4 - 4*ex[3]*ex[4]^4 - 5*ex[2]*ex[3]*ex[4]^4 + 
    12*ex[2]^2*ex[3]*ex[4]^4 - 2*ex[3]^2*ex[4]^4 - 2*ex[2]*ex[3]^2*ex[4]^4 + 
    10*ex[2]^2*ex[3]^2*ex[4]^4 - 2*ex[4]^5 - 3*ex[2]*ex[4]^5 - 
    4*ex[3]*ex[4]^5 - 7*ex[2]*ex[3]*ex[4]^5 - 2*ex[3]^2*ex[4]^5 - 
    4*ex[2]*ex[3]^2*ex[4]^5 + 2*ex[2]^2*ex[6] + ex[2]*ex[4]*ex[6] + 
    9*ex[2]^2*ex[4]*ex[6] + 3*ex[2]*ex[3]*ex[4]*ex[6] + 
    3*ex[2]^2*ex[3]*ex[4]*ex[6] + 2*ex[2]*ex[3]^2*ex[4]*ex[6] + 
    2*ex[2]^2*ex[3]^2*ex[4]*ex[6] - 2*ex[2]^3*ex[3]^2*ex[4]*ex[6] - 
    2*ex[2]^4*ex[3]^2*ex[4]*ex[6] + 3*ex[2]*ex[4]^2*ex[6] + 
    15*ex[2]^2*ex[4]^2*ex[6] + 9*ex[2]*ex[3]*ex[4]^2*ex[6] + 
    13*ex[2]^2*ex[3]*ex[4]^2*ex[6] + 4*ex[2]^3*ex[3]*ex[4]^2*ex[6] + 
    6*ex[2]*ex[3]^2*ex[4]^2*ex[6] + 12*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 
    6*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] + ex[2]*ex[4]^3*ex[6] + 
    9*ex[2]^2*ex[4]^3*ex[6] + ex[2]*ex[3]*ex[4]^3*ex[6] + 
    ex[2]^2*ex[3]*ex[4]^3*ex[6] + 2*ex[4]^4*ex[6] + 3*ex[2]*ex[4]^4*ex[6] + 
    3*ex[2]^2*ex[4]^4*ex[6] + 4*ex[3]*ex[4]^4*ex[6] + 
    7*ex[2]*ex[3]*ex[4]^4*ex[6] + 3*ex[2]^2*ex[3]*ex[4]^4*ex[6] + 
    2*ex[3]^2*ex[4]^4*ex[6] + 4*ex[2]*ex[3]^2*ex[4]^4*ex[6] + 
    2*ex[2]^2*ex[3]^2*ex[4]^4*ex[6], 
  y[174] -> ex[2]^2*ex[3] - ex[2]*ex[4] - 3*ex[2]*ex[3]*ex[4] - 
    ex[2]^2*ex[3]*ex[4] + ex[4]^2 + ex[3]*ex[4]^2 + ex[2]*ex[3]*ex[4]*ex[5] + 
    ex[2]^2*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6] - ex[4]*ex[6] - 
    ex[3]*ex[4]*ex[6], y[175] -> ex[2]*ex[3] + ex[2]*ex[4] - ex[3]*ex[4] + 
    ex[2]*ex[3]*ex[4] - ex[4]^2 - ex[3]*ex[4]^2 - ex[2]*ex[3]*ex[6] + 
    ex[4]*ex[6] + ex[3]*ex[4]*ex[6], 
  y[176] -> 2*ex[2]^3*ex[3]^2 + ex[2]^3*ex[3]^3 + 2*ex[2]^3*ex[3]^4 - 
    2*ex[2]^2*ex[3]*ex[4] + 4*ex[2]^3*ex[3]*ex[4] - 7*ex[2]^2*ex[3]^2*ex[4] + 
    3*ex[2]^3*ex[3]^2*ex[4] - 5*ex[2]^2*ex[3]^3*ex[4] + 
    3*ex[2]^3*ex[3]^3*ex[4] - 6*ex[2]^2*ex[3]^4*ex[4] + 
    2*ex[2]^3*ex[3]^4*ex[4] - 4*ex[2]^2*ex[4]^2 + 4*ex[2]*ex[3]*ex[4]^2 - 
    15*ex[2]^2*ex[3]*ex[4]^2 + 8*ex[2]*ex[3]^2*ex[4]^2 - 
    12*ex[2]^2*ex[3]^2*ex[4]^2 + 7*ex[2]*ex[3]^3*ex[4]^2 - 
    11*ex[2]^2*ex[3]^3*ex[4]^2 + 6*ex[2]*ex[3]^4*ex[4]^2 - 
    6*ex[2]^2*ex[3]^4*ex[4]^2 + 8*ex[2]*ex[4]^3 - 2*ex[3]*ex[4]^3 + 
    18*ex[2]*ex[3]*ex[4]^3 - 3*ex[3]^2*ex[4]^3 + 15*ex[2]*ex[3]^2*ex[4]^3 - 
    3*ex[3]^3*ex[4]^3 + 13*ex[2]*ex[3]^3*ex[4]^3 - 2*ex[3]^4*ex[4]^3 + 
    6*ex[2]*ex[3]^4*ex[4]^3 - 4*ex[4]^4 - 7*ex[3]*ex[4]^4 - 
    6*ex[3]^2*ex[4]^4 - 5*ex[3]^3*ex[4]^4 - 2*ex[3]^4*ex[4]^4 - 
    2*ex[2]^3*ex[3]^2*ex[6] - ex[2]^3*ex[3]^3*ex[6] - 
    2*ex[2]^3*ex[3]^4*ex[6] - 2*ex[2]*ex[3]*ex[4]*ex[6] + 
    4*ex[2]^2*ex[3]*ex[4]*ex[6] - 3*ex[2]*ex[3]^2*ex[4]*ex[6] + 
    5*ex[2]^2*ex[3]^2*ex[4]*ex[6] - 3*ex[2]*ex[3]^3*ex[4]*ex[6] + 
    4*ex[2]^2*ex[3]^3*ex[4]*ex[6] - 2*ex[2]*ex[3]^4*ex[4]*ex[6] + 
    4*ex[2]^2*ex[3]^4*ex[4]*ex[6] - 8*ex[2]*ex[4]^2*ex[6] - 
    4*ex[2]^2*ex[4]^2*ex[6] + 2*ex[3]*ex[4]^2*ex[6] - 
    18*ex[2]*ex[3]*ex[4]^2*ex[6] - 7*ex[2]^2*ex[3]*ex[4]^2*ex[6] + 
    3*ex[3]^2*ex[4]^2*ex[6] - 15*ex[2]*ex[3]^2*ex[4]^2*ex[6] - 
    6*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 3*ex[3]^3*ex[4]^2*ex[6] - 
    13*ex[2]*ex[3]^3*ex[4]^2*ex[6] - 5*ex[2]^2*ex[3]^3*ex[4]^2*ex[6] + 
    2*ex[3]^4*ex[4]^2*ex[6] - 6*ex[2]*ex[3]^4*ex[4]^2*ex[6] - 
    2*ex[2]^2*ex[3]^4*ex[4]^2*ex[6] + 8*ex[4]^3*ex[6] + 
    4*ex[2]*ex[4]^3*ex[6] + 14*ex[3]*ex[4]^3*ex[6] + 
    7*ex[2]*ex[3]*ex[4]^3*ex[6] + 12*ex[3]^2*ex[4]^3*ex[6] + 
    6*ex[2]*ex[3]^2*ex[4]^3*ex[6] + 10*ex[3]^3*ex[4]^3*ex[6] + 
    5*ex[2]*ex[3]^3*ex[4]^3*ex[6] + 4*ex[3]^4*ex[4]^3*ex[6] + 
    2*ex[2]*ex[3]^4*ex[4]^3*ex[6] + 4*ex[2]*ex[3]*ex[4]*ex[6]^2 + 
    4*ex[2]^2*ex[3]*ex[4]*ex[6]^2 + 3*ex[2]*ex[3]^2*ex[4]*ex[6]^2 + 
    3*ex[2]^2*ex[3]^2*ex[4]*ex[6]^2 + 3*ex[2]*ex[3]^3*ex[4]*ex[6]^2 + 
    3*ex[2]^2*ex[3]^3*ex[4]*ex[6]^2 + 2*ex[2]*ex[3]^4*ex[4]*ex[6]^2 + 
    2*ex[2]^2*ex[3]^4*ex[4]*ex[6]^2 - 4*ex[4]^2*ex[6]^2 - 
    4*ex[2]*ex[4]^2*ex[6]^2 - 7*ex[3]*ex[4]^2*ex[6]^2 - 
    7*ex[2]*ex[3]*ex[4]^2*ex[6]^2 - 6*ex[3]^2*ex[4]^2*ex[6]^2 - 
    6*ex[2]*ex[3]^2*ex[4]^2*ex[6]^2 - 5*ex[3]^3*ex[4]^2*ex[6]^2 - 
    5*ex[2]*ex[3]^3*ex[4]^2*ex[6]^2 - 2*ex[3]^4*ex[4]^2*ex[6]^2 - 
    2*ex[2]*ex[3]^4*ex[4]^2*ex[6]^2, 
  y[177] -> ex[2]^2 - ex[2]^2*ex[3] - ex[2]^3*ex[3] + ex[2]^2*ex[3]^2 + 
    2*ex[2]^3*ex[3]^2 + ex[2]^4*ex[3]^2 + ex[2]*ex[4] + 3*ex[2]^2*ex[4] - 
    ex[2]*ex[3]*ex[4] - 4*ex[2]^2*ex[3]*ex[4] - 3*ex[2]^3*ex[3]*ex[4] - 
    2*ex[2]*ex[3]^2*ex[4] - 4*ex[2]^2*ex[3]^2*ex[4] - 
    2*ex[2]^3*ex[3]^2*ex[4] + ex[4]^2 + 3*ex[2]*ex[4]^2 + 3*ex[2]^2*ex[4]^2 + 
    2*ex[3]*ex[4]^2 + 5*ex[2]*ex[3]*ex[4]^2 + 3*ex[2]^2*ex[3]*ex[4]^2 + 
    ex[3]^2*ex[4]^2 + 2*ex[2]*ex[3]^2*ex[4]^2 + ex[2]^2*ex[3]^2*ex[4]^2, 
  y[178] -> 2*ex[2]^2*ex[3]^2 + 4*ex[2]^3*ex[3]^2 + 2*ex[2]^4*ex[3]^2 - 
    4*ex[2]*ex[3]*ex[4] - 7*ex[2]^2*ex[3]*ex[4] - 3*ex[2]^3*ex[3]*ex[4] - 
    4*ex[2]*ex[3]^2*ex[4] - 8*ex[2]^2*ex[3]^2*ex[4] - 
    4*ex[2]^3*ex[3]^2*ex[4] + 2*ex[4]^2 + 3*ex[2]*ex[4]^2 + 
    3*ex[2]^2*ex[4]^2 + 4*ex[3]*ex[4]^2 + 7*ex[2]*ex[3]*ex[4]^2 + 
    3*ex[2]^2*ex[3]*ex[4]^2 + 2*ex[3]^2*ex[4]^2 + 4*ex[2]*ex[3]^2*ex[4]^2 + 
    2*ex[2]^2*ex[3]^2*ex[4]^2, y[179] -> 3*ex[2]*ex[3] + 3*ex[2]^2*ex[3] - 
    3*ex[4] + ex[2]*ex[4] - 3*ex[3]*ex[4] - 3*ex[2]*ex[3]*ex[4]}, 
 {f[1] -> (y[2]*y[4]*y[7])/(54*y[1]*y[3]*y[5]*y[6]) + 
    (37*y[4]^2)/(18*y[8]*y[9]*y[10]) + (y[4]*y[11])/(54*y[3]*y[8]*y[12]) - 
    (37*y[1]*y[4])/(18*y[3]*y[9]*y[13]) - (y[4]*y[16])/
     (54*y[8]*y[9]*y[14]*y[15]) - (y[4]^2*y[18])/(54*y[3]*y[5]*y[9]*y[14]*
      y[17]), f[2] -> y[4]^2/(3*y[8]*y[9]*y[10]) + 
    (y[2]*y[9]*y[21])/(3*y[1]^2*y[5]*y[14]*y[19]*y[20]) - 
    (y[4]^2*y[24])/(3*y[3]*y[17]*y[22]*y[23]) - (y[4]*y[25])/(3*y[3]*y[13]) + 
    (y[4]^2*y[26])/(3*y[3]*y[8]*y[9]*y[14]*y[15]) + 
    (y[2]*y[4]*y[9]*y[27])/(3*y[1]^2*y[20]*y[28]) - 
    (y[1]*y[2]*y[3]*y[4]*y[7]*y[9])/(3*y[5]*y[14]*y[29]) + 
    (y[2]^2*y[4]*y[9]*y[30])/(3*y[1]^2*y[19]*y[31]) - 
    (y[1]*y[4]^2*y[32]*y[33])/(3*y[3]*y[5]*y[9]*y[34]) + 
    (y[4]*y[35])/(3*y[3]*y[5]*y[9]*y[34]), 
  f[5] -> (11045*y[2]^2)/(19584*y[1]^2*y[4]) - (11045*y[2]*y[7]*y[36])/
     (39168*y[1]^3*y[3]*y[4]*y[6]), 
  f[7] -> -(y[1]*y[4]^2*y[37])/(3*y[22]^2*y[23]^2) + 
    (y[4]*y[38])/(3*y[12]*y[22]^2*y[23]^2) + (y[4]^2*y[9]*y[39]*y[40])/
     (3*y[13]^2*y[41]) + (2*y[1]*y[3]*y[4]*y[7]*y[9]*y[42])/
     (3*y[5]*y[14]^2*y[29]) - (y[7]*y[9]*y[39]*y[44])/
     (3*y[23]*y[41]^2*y[43]) - (y[4]*y[9]*y[45])/(3*y[13]*y[41]^2), 
  f[11] -> (y[1]*y[3]*y[9]*y[46])/(3*y[2]*y[4]*y[14]^3) + 
    (y[7]*y[9]*y[47])/(6*y[4]*y[22]*y[23]*y[43]) - 
    (y[4]*y[9]*y[48])/(6*y[12]*y[22]^3) - (y[1]*y[3]*y[4]*y[7]*y[9]*y[49])/
     (6*y[2]*y[5]*y[14]^3*y[29]), f[15] -> (-5*y[4])/(2*y[3]*y[8]*y[12]) - 
    (y[2]*y[9]*y[21])/(3*y[1]^2*y[5]*y[14]*y[19]*y[20]) - 
    (y[2]*y[4]*y[9]*y[27])/(3*y[1]^2*y[20]*y[28]) + 
    (y[1]*y[2]*y[3]*y[4]*y[7]*y[9])/(3*y[5]*y[14]*y[29]) - 
    (y[2]^2*y[4]*y[9]*y[30])/(3*y[1]^2*y[19]*y[31]) - 
    (31*y[1]*y[4]*y[39])/(18*y[10]^2) - (37*y[4]^2*y[39])/(18*y[13]^2) + 
    (y[4]*y[50])/(18*y[3]*y[9]*y[13]) + (y[4]*y[52])/
     (18*y[8]*y[9]*y[10]*y[51]) + (y[4]*y[53])/(3*y[1]*y[3]*y[8]*y[9]*y[14]*
      y[15]) + y[54]/(3*y[1]*y[3]*y[5]*y[9]*y[14]*y[17]) - 
    (y[1]*y[4]*y[32]*y[55])/(3*y[3]*y[5]*y[9]*y[34]*y[51]) + 
    y[56]/(3*y[3]*y[5]*y[9]*y[34]*y[51]), 
  f[16] -> (-2*y[4])/(3*y[10]) - (y[1]*y[4]*y[39])/(3*y[10]^2) - 
    (y[4]^2*y[9]*y[39]*y[40])/(3*y[13]^2*y[41]) + (y[7]*y[9]*y[39]*y[44])/
     (3*y[23]*y[41]^2*y[43]) + (y[4]*y[9]*y[45])/(3*y[13]*y[41]^2) - 
    (y[1]^2*y[4]^2*y[32]*y[39]*y[57])/(3*y[3]*y[34]^2) - 
    (2*y[1]^2*y[4]*y[32]*y[58])/(3*y[23]*y[34]) + (y[1]*y[4]*y[39]*y[59])/
     (3*y[3]*y[34]^2) - (y[1]*y[60])/(3*y[3]*y[5]*y[34]), 
  f[18] -> y[4]/(2*y[3]*y[8]*y[12]) - (2*y[9]*y[24])/(3*y[17]*y[23]) + 
    (y[1]*y[4]*y[39])/(6*y[10]^2) + (y[4]^2*y[39])/(6*y[13]^2) - 
    (2*y[1]*y[3]*y[4]*y[7]*y[9]*y[42])/(3*y[5]*y[14]^2*y[29]) - 
    (2*y[4]^2*y[9]^2*y[27]*y[39]*y[61])/(3*y[1]^2*y[20]^2*y[28]^2) - 
    (y[2]^2*y[3]*y[4]^3*y[9]*y[30]*y[39]*y[61])/(3*y[1]^2*y[19]^2*y[31]^2) + 
    (y[4]^2*y[9]*y[61]*y[62])/(3*y[1]^2*y[14]^2*y[19]^2*y[20]^2) + 
    (y[4]*y[63])/(6*y[8]*y[10]) - (y[4]*y[64])/(6*y[3]*y[13]) + 
    (y[2]*y[4]^2*y[9]*y[65])/(3*y[1]^2*y[14]*y[19]^2*y[31]) - 
    (y[4]*y[9]*y[66])/(3*y[1]^2*y[14]*y[20]^2*y[28]), 
  f[21] -> -y[1]/(6*y[2]*y[4]) - (y[7]*y[9]*y[47])/(12*y[4]*y[22]*y[23]*
      y[43]) - (y[4]*y[67])/(6*y[8]*y[12]) + (y[4]*y[68])/(6*y[22]*y[69]) - 
    (y[4]*y[7]*y[70])/(12*y[2]*y[5]*y[29]), 
  f[24] -> (-5*y[2]*y[4]*y[7])/(2*y[1]*y[3]*y[5]*y[6]) + 
    (y[4]*y[25])/(3*y[3]*y[13]) + (y[1]*y[2]*y[3]*y[4]*y[7]*y[9])/
     (3*y[5]*y[14]*y[29]) + (y[1]*y[4]^2*y[32]*y[33])/
     (3*y[3]*y[5]*y[9]*y[34]) - (y[4]*y[35])/(3*y[3]*y[5]*y[9]*y[34]) + 
    (y[2]*y[4]*y[71])/(18*y[1]^2*y[5]^2*y[14]*y[19]*y[20]) - 
    (4*y[4]*y[7])/(3*y[1]*y[14]*y[72]) - (y[4]^2*y[73])/
     (3*y[3]*y[17]*y[22]*y[23]) + (y[4]*y[74])/(3*y[3]*y[9]*y[14]*y[15]) - 
    (y[4]*y[9]*y[75])/(3*y[1]^2*y[14]*y[20]*y[28]) - 
    (y[2]*y[4]*y[9]*y[76])/(3*y[1]^2*y[14]*y[19]*y[31]), 
  f[25] -> (y[4]*y[38])/(3*y[12]*y[22]^2*y[23]^2) + 
    (y[4]^2*y[9]*y[39]*y[40])/(3*y[13]^2*y[41]) - 
    (2*y[1]*y[3]*y[4]*y[7]*y[9]*y[42])/(3*y[5]*y[14]^2*y[29]) - 
    (y[4]*y[9]*y[45])/(3*y[13]*y[41]^2) + (2*y[1]^2*y[4]^2*y[32]*y[39]*y[57])/
     (3*y[3]*y[34]^2) + (4*y[1]^2*y[4]*y[32]*y[58])/(3*y[23]*y[34]) - 
    (2*y[1]*y[4]*y[39]*y[59])/(3*y[3]*y[34]^2) + 
    (2*y[1]*y[60])/(3*y[3]*y[5]*y[34]) + y[77]/(3*y[1]*y[5]^2*y[14]^2) - 
    (8*y[2]*y[4]*y[39])/y[78]^2 + (8*y[2]*y[39])/(y[1]*y[78]) - 
    (y[7]*y[79])/(3*y[1]^2*y[3]*y[5]*y[6]*y[41]^2), 
  f[28] -> (y[2]*y[4]*y[7])/(2*y[1]*y[3]*y[5]*y[6]) - 
    (2*y[1]*y[3]*y[4]*y[7]*y[9]*y[42])/(3*y[5]*y[14]^2*y[29]) + 
    (y[1]^2*y[4]^2*y[32]*y[39]*y[57])/(3*y[3]*y[34]^2) + 
    (2*y[1]^2*y[4]*y[32]*y[58])/(3*y[23]*y[34]) - (y[1]*y[4]*y[39]*y[59])/
     (3*y[3]*y[34]^2) + (y[1]*y[60])/(3*y[3]*y[5]*y[34]) - 
    (4*y[2]*y[4]*y[39])/y[78]^2 + (4*y[2]*y[39])/(y[1]*y[78]) + 
    y[80]/(6*y[1]*y[5]^2*y[14]^2), 
  f[34] -> -(y[4]*y[38])/(3*y[12]*y[22]^2*y[23]^2) - 
    (y[4]^2*y[9]*y[39]*y[40])/(3*y[13]^2*y[41]) + 
    (y[1]*y[3]*y[4]*y[7]*y[9]*y[42])/(3*y[5]*y[14]^2*y[29]) + 
    (y[4]*y[9]*y[45])/(3*y[13]*y[41]^2) - (y[1]^2*y[4]^2*y[32]*y[39]*y[57])/
     (2*y[3]*y[34]^2) - (y[1]^2*y[4]*y[32]*y[58])/(y[23]*y[34]) + 
    (y[1]*y[4]*y[39]*y[59])/(2*y[3]*y[34]^2) - 
    (y[1]*y[60])/(2*y[3]*y[5]*y[34]) + (y[3]*y[4]^2*y[9]^2*y[39]^2*y[61])/
     (3*y[1]*y[20]^2*y[28]^2) + y[81]/(6*y[1]*y[5]^2*y[14]^2*y[20]^2) + 
    (2*y[4]*y[39]*y[82])/(y[22]*y[78]^2) - (y[39]*y[83])/
     (y[1]*y[2]*y[14]^2*y[78]) + (y[3]*y[4]*y[9]*y[39]*y[84])/
     (6*y[1]*y[14]*y[20]^2*y[27]*y[28]) + 
    y[86]/(18*y[1]*y[3]*y[14]*y[27]*y[85]) + 
    (y[7]*y[87])/(18*y[1]^2*y[2]*y[3]*y[5]*y[6]*y[14]^2*y[41]^2), 
  f[43] -> (-5*y[4]^2)/(12*y[8]*y[9]*y[10]) + 
    (y[1]*y[4])/(12*y[3]*y[9]*y[13]) + (y[4]^2*y[9])/(3*y[1]*y[14]*y[28]) + 
    (y[2]*y[4]^2*y[9])/(3*y[1]*y[14]*y[31]) + 
    (4*y[4]*y[7])/(3*y[1]*y[14]*y[72]) - (2*y[4]*y[39])/(y[22]*y[78]) - 
    (y[4]*y[7]*y[88])/(36*y[1]*y[3]*y[5]*y[6]*y[14]) - 
    (y[4]*y[89])/(36*y[3]*y[8]*y[12]) - (y[4]*y[90])/
     (36*y[8]*y[9]*y[14]*y[15]) + (y[4]^2*y[91])/(36*y[3]*y[5]*y[9]*y[14]*
      y[17]), f[47] -> (-5*y[2]^2*y[4])/(12*y[23]^2) - 
    (31*y[4]^2*y[24])/(36*y[3]*y[17]*y[22]*y[23]) - 
    (y[1]^2*y[4]^2*y[32]*y[39]*y[57])/(3*y[3]*y[34]^2) - 
    (2*y[1]^2*y[4]*y[32]*y[58])/(3*y[23]*y[34]) + (y[1]*y[4]*y[39]*y[59])/
     (3*y[3]*y[34]^2) - (y[1]*y[60])/(3*y[3]*y[5]*y[34]) + 
    (4*y[2]*y[4]*y[39])/y[78]^2 - (4*y[2]*y[39])/(y[1]*y[78]) - 
    (y[4]*y[92])/(36*y[3]*y[8]*y[12]*y[22]^2*y[23]^2) - 
    (y[4]^2*y[39]*y[93])/(12*y[13]^2*y[41]) + (31*y[4]*y[94])/
     (36*y[8]*y[15]*y[22]) + (y[4]*y[95])/(12*y[3]*y[13]*y[41]^2) + 
    (y[7]*y[96])/(18*y[1]^2*y[3]*y[5]*y[6]*y[41]^2), 
  f[53] -> y[4]/(4*y[3]*y[8]*y[12]) + (5*y[1]*y[4]*y[39])/(12*y[10]^2) - 
    (y[7]*y[9]*y[39]*y[44])/(3*y[23]*y[41]^2*y[43]) + 
    (y[1]^2*y[4]^2*y[32]*y[39]*y[57])/(3*y[3]*y[34]^2) + 
    (2*y[1]^2*y[4]*y[32]*y[58])/(3*y[23]*y[34]) - (y[1]*y[4]*y[39]*y[59])/
     (3*y[3]*y[34]^2) + (y[1]*y[60])/(3*y[3]*y[5]*y[34]) + 
    (y[4]^2*y[39]*y[93])/(12*y[13]^2*y[41]) - 
    (y[4]*y[95])/(12*y[3]*y[13]*y[41]^2) + (y[4]*y[97])/(12*y[8]*y[10]), 
  f[56] -> (5*y[2]^2*y[4])/(12*y[23]^2) + (y[4]*y[38])/
     (3*y[12]*y[22]^2*y[23]^2) + (y[4]^2*y[9]*y[39]*y[40])/
     (3*y[13]^2*y[41]) - (y[4]*y[9]*y[45])/(3*y[13]*y[41]^2) + 
    (y[1]^2*y[4]^2*y[32]*y[39]*y[57])/(3*y[3]*y[34]^2) + 
    (2*y[1]^2*y[4]*y[32]*y[58])/(3*y[23]*y[34]) - (y[1]*y[4]*y[39]*y[59])/
     (3*y[3]*y[34]^2) + (y[1]*y[60])/(3*y[3]*y[5]*y[34]) - 
    (4*y[2]*y[4]*y[39])/y[78]^2 + (4*y[2]*y[39])/(y[1]*y[78]) - 
    (y[7]*y[98])/(12*y[1]^2*y[3]*y[5]*y[6]*y[41]^2), 
  f[66] -> (-61*y[4]^2*y[24])/(36*y[3]*y[17]*y[22]*y[23]) + 
    (y[2]^2*y[3]*y[4]^3*y[9]*y[30]*y[39]*y[61])/(12*y[1]^2*y[19]^2*y[31]^2) - 
    (y[2]*y[4]^2*y[9]*y[65])/(12*y[1]^2*y[14]*y[19]^2*y[31]) - 
    (2*y[1]*y[4]^2*y[39])/(y[22]*y[78]^2) + (17*y[4]*y[94])/
     (12*y[8]*y[15]*y[22]) + y[99]/(12*y[1]^2*y[5]^2*y[14]^2*y[19]^2*
      y[20]^2) - (y[4]*y[39]*y[100])/(y[2]*y[14]^2*y[78]) + 
    (y[7]*y[101])/(18*y[1]^2*y[2]*y[3]*y[5]*y[6]*y[14]^2) - 
    (y[4]*y[102])/(36*y[3]*y[8]*y[12]*y[22]^2*y[23]^2) - 
    (y[4]^2*y[9]*y[39]*y[61]*y[103])/(6*y[1]^2*y[20]^2*y[28]^2) + 
    y[104]/(36*y[1]*y[3]*y[14]*y[27]*y[85]) - 
    (y[4]*y[105])/(12*y[1]^2*y[14]*y[20]^2*y[27]*y[28]), 
  f[82] -> (-71*y[2]*y[4]*y[7])/(36*y[1]*y[3]*y[5]*y[6]) + 
    (y[1]*y[4])/(12*y[3]*y[9]*y[13]) + (y[4]*y[9])/(3*y[1]*y[28]) + 
    (31*y[1]*y[4]*y[39])/(18*y[10]^2) - (y[4]*y[106])/(36*y[3]*y[8]*y[12]) - 
    (y[4]*y[107])/(36*y[8]*y[9]*y[14]*y[15]) - 
    (y[4]*y[108])/(36*y[8]*y[9]*y[10]*y[51]) + 
    y[109]/(36*y[1]*y[3]*y[5]*y[9]*y[14]*y[17]) - (y[1]^3*y[4]*y[32]*y[111])/
     (3*y[5]*y[9]*y[34]*y[110]) + (y[1]^2*y[112])/(3*y[5]*y[9]*y[34]*y[110]), 
  f[91] -> (-2*y[9]*y[24])/(3*y[17]*y[23]) + (y[1]*y[4]*y[39])/(12*y[10]^2) - 
    (y[7]*y[9]*y[39]*y[44])/(3*y[23]*y[41]^2*y[43]) - 
    (2*y[4]^2*y[9]^2*y[27]*y[39]*y[61])/(3*y[1]^2*y[20]^2*y[28]^2) - 
    (y[2]^2*y[3]*y[4]^3*y[9]*y[30]*y[39]*y[61])/(3*y[1]^2*y[19]^2*y[31]^2) + 
    (y[4]*y[63])/(12*y[8]*y[10]) + (y[2]*y[4]^2*y[9]*y[65])/
     (3*y[1]^2*y[14]*y[19]^2*y[31]) - (y[4]*y[9]*y[66])/
     (3*y[1]^2*y[14]*y[20]^2*y[28]) + (y[4]^2*y[39]*y[93])/
     (12*y[13]^2*y[41]) + (y[2]*y[4]^2*y[113])/(3*y[1]^2*y[5]^2*y[14]^2*
      y[19]^2*y[20]^2) + (y[4]*y[114])/(12*y[3]*y[8]*y[12]*y[22]^2*y[23]^2) - 
    (y[4]*y[115])/(12*y[3]*y[13]*y[41]^2), 
  f[93] -> (-2*y[9]*y[24]*y[47])/(3*y[4]*y[17]*y[22]*y[23]) + 
    (2*y[4]^3*y[9]^2*y[14]*y[27]*y[39]^2*y[61]^2)/
     (3*y[1]^2*y[20]^3*y[28]^3) + y[116]/(3*y[1]^2*y[2]*y[4]*y[14]^3*
      y[20]^3) + (y[68]*y[117])/(3*y[3]*y[4]*y[22]*y[23]*y[43]) + 
    (y[4]*y[118])/(2*y[3]*y[12]*y[22]^3) + (y[4]*y[7]*y[119])/
     (6*y[2]*y[5]*y[14]^3*y[29]) + (y[4]^2*y[9]*y[39]*y[61]*y[120])/
     (3*y[1]^2*y[20]^3*y[28]^2) + (y[4]*y[121])/(3*y[1]^2*y[14]*y[20]^3*
      y[28]), f[96] -> -y[1]/(2*y[2]*y[4]) + (4*y[1]*y[2]*y[4]^2*y[39])/
     y[78]^3 - (2*y[2]*y[4]*y[39])/y[78]^2 + (4*y[2]*y[39])/(y[1]*y[78]) + 
    (y[7]*y[122])/(12*y[1]^2*y[3]*y[4]*y[5]*y[6]) + 
    (y[4]*y[123])/(12*y[3]*y[12]) - (y[4]*y[7]*y[124])/(12*y[2]*y[5]*y[29]), 
  f[101] -> (-4*y[1]*y[2]*y[4]^2*y[39])/y[78]^3 + 
    (2*y[2]*y[4]*y[39])/y[78]^2 - (4*y[2]*y[39])/(y[1]*y[78]) - 
    y[27]/(12*y[1]*y[3]*y[14]*y[85]) + 
    y[125]/(6*y[1]*y[2]*y[4]*y[5]*y[14]^3) - 
    (y[7]*y[126])/(12*y[1]^2*y[3]*y[4]*y[5]*y[6]*y[14]) - 
    (y[4]*y[127])/(4*y[3]*y[12]*y[22]^3) + (y[4]*y[7]*y[128])/
     (12*y[2]*y[5]*y[14]^3*y[29]), 
  f[105] -> (-5*y[4]^2*y[24])/(9*y[3]*y[17]*y[22]*y[23]) - 
    (5*y[1]*y[4]*y[39])/(12*y[10]^2) + (y[4]^2*y[9]^2*y[27]*y[39]*y[61])/
     (3*y[1]^2*y[20]^2*y[28]^2) + (y[2]^2*y[3]*y[4]^3*y[9]*y[30]*y[39]*y[61])/
     (6*y[1]^2*y[19]^2*y[31]^2) - (y[2]*y[4]^2*y[9]*y[65])/
     (6*y[1]^2*y[14]*y[19]^2*y[31]) + (y[4]*y[9]*y[66])/
     (6*y[1]^2*y[14]*y[20]^2*y[28]) - (4*y[2]*y[4]*y[39])/y[78]^2 + 
    (4*y[2]*y[39])/(y[1]*y[78]) + (5*y[4]*y[94])/(9*y[8]*y[15]*y[22]) - 
    (y[4]*y[97])/(12*y[8]*y[10]) - (y[2]*y[129])/(6*y[1]^2*y[5]^2*y[14]^2*
      y[19]^2*y[20]^2) - (y[2]*y[7]*y[130])/(18*y[1]^2*y[3]*y[5]*y[6]) + 
    (y[4]*y[131])/(36*y[3]*y[8]*y[12]*y[22]^2*y[23]^2), 
  f[143] -> -y[4]/(18*y[10]) - (y[1]*y[4]*y[39])/(36*y[10]^2) + 
    (y[4]^2*y[9]*y[39]*y[40])/(12*y[13]^2*y[41]) - 
    (y[1]*y[3]*y[4]*y[7]*y[9]*y[42])/(18*y[5]*y[14]^2*y[29]) + 
    (y[1]^2*y[4]^2*y[32]*y[39]*y[57])/(36*y[3]*y[34]^2) + 
    (y[1]^2*y[4]*y[32]*y[58])/(18*y[23]*y[34]) - (y[1]*y[4]*y[39]*y[59])/
     (36*y[3]*y[34]^2) + (y[1]*y[60])/(36*y[3]*y[5]*y[34]) - 
    (y[2]^2*y[3]*y[4]^3*y[9]*y[30]*y[39]*y[61])/(72*y[1]^2*y[19]^2*y[31]^2) + 
    (y[2]*y[4]^2*y[9]*y[65])/(72*y[1]^2*y[14]*y[19]^2*y[31]) + 
    (29*y[4]*y[94])/(108*y[8]*y[15]*y[22]) + 
    y[104]/(216*y[1]*y[3]*y[14]*y[27]*y[85]) + 
    y[132]/(72*y[1]^2*y[5]^2*y[14]^2*y[19]^2*y[20]^2) - 
    (y[4]*y[39]*y[133])/(3*y[22]*y[78]^2) + (y[39]*y[134])/
     (6*y[1]*y[2]*y[14]^2*y[78]) + (y[24]*y[135])/(54*y[3]*y[5]*y[14]*
      y[17]) - (y[4]*y[136])/(216*y[3]*y[8]*y[12]*y[22]^2*y[23]^2) - 
    (y[4]^2*y[9]*y[39]*y[61]*y[137])/(36*y[1]^2*y[20]^2*y[28]^2) - 
    (y[4]*y[138])/(12*y[3]*y[13]*y[41]^2) - (y[4]*y[139])/
     (72*y[1]^2*y[14]*y[20]^2*y[27]*y[28]) - 
    (y[7]*y[140])/(216*y[1]^2*y[2]*y[3]*y[5]*y[6]*y[14]^2*y[41]^2), 
  f[175] -> -(y[4]^2*y[24])/(12*y[3]*y[17]*y[22]*y[23]) + 
    (y[2]^2*y[4]*y[7])/(4*y[23]*y[29]) + y[141]/(2*y[1]*y[5]*y[14]^2) - 
    (y[7]*y[142])/(12*y[1]^2*y[3]*y[5]*y[6]*y[14]) + 
    (y[4]^2*y[143])/(6*y[3]*y[12]*y[22]^3), 
  f[180] -> (y[1]*y[4]^2)/(3*y[2]*y[14]^3) - (y[4]^2*y[24])/
     (12*y[3]*y[17]*y[22]*y[23]) - (y[4]^2*y[143])/(6*y[3]*y[12]*y[22]^3) + 
    (y[4]*y[7]*y[144])/(12*y[1]*y[3]*y[5]*y[6]*y[14]) + 
    (y[4]*y[7]*y[145])/(12*y[2]*y[5]*y[14]^3*y[29]), 
  f[187] -> (y[4]^2*y[9]*y[39]*y[40])/(6*y[13]^2*y[41]) - 
    (y[7]*y[9]*y[39]*y[44])/(6*y[23]*y[41]^2*y[43]) + 
    (y[1]^2*y[4]^2*y[32]*y[39]*y[57])/(6*y[3]*y[34]^2) + 
    (y[1]^2*y[4]*y[32]*y[58])/(3*y[23]*y[34]) - (y[1]*y[4]*y[39]*y[59])/
     (6*y[3]*y[34]^2) + (y[1]*y[60])/(6*y[3]*y[5]*y[34]) - 
    (y[2]^2*y[3]*y[4]^3*y[9]*y[30]*y[39]*y[61])/(6*y[1]^2*y[19]^2*y[31]^2) + 
    (y[2]*y[4]^2*y[9]*y[65])/(6*y[1]^2*y[14]*y[19]^2*y[31]) - 
    (5*y[4]*y[94])/(9*y[8]*y[15]*y[22]) + 
    y[146]/(6*y[1]^2*y[5]^2*y[14]^2*y[19]^2*y[20]^2) + 
    (y[24]*y[147])/(9*y[3]*y[5]*y[14]*y[17]) - 
    (y[4]*y[148])/(18*y[3]*y[8]*y[12]*y[22]^2*y[23]^2) + 
    (y[4]^2*y[9]*y[27]*y[39]*y[61]*y[149])/(3*y[1]^2*y[20]^2*y[28]^2) - 
    (y[4]*y[7]*y[150])/(9*y[23]*y[29]) + (y[4]*y[151])/
     (6*y[1]^2*y[14]*y[20]^2*y[28]) - (y[4]*y[152])/(6*y[3]*y[13]*y[41]^2), 
  f[188] -> -y[1]/(3*y[2]*y[4]) - (y[4]*y[123])/(6*y[3]*y[12]) - 
    (y[68]*y[153])/(6*y[3]*y[4]*y[23]*y[43]) + (y[1]*y[4]*y[7]*y[154])/
     (6*y[2]*y[5]*y[29]), f[191] -> y[1]/(3*y[2]*y[4]) - 
    (y[4]^2*y[24])/(12*y[3]*y[17]*y[22]*y[23]) + 
    (y[4]*y[94])/(12*y[8]*y[15]*y[22]) + (y[68]*y[153])/
     (6*y[3]*y[4]*y[23]*y[43]) + (y[4]*y[155])/(12*y[3]*y[8]*y[12]) - 
    (y[4]*y[7]*y[156])/(12*y[2]*y[5]*y[29]), 
  f[192] -> -(y[2]^2*y[4]*y[7])/(4*y[23]*y[29]) - 
    (y[4]*y[94])/(4*y[8]*y[15]*y[22]) - (y[68]*y[153])/
     (6*y[3]*y[4]*y[23]*y[43]) - (y[24]*y[157])/(12*y[3]*y[4]*y[17]*y[22]*
      y[23]) + (y[4]*y[158])/(12*y[3]*y[8]*y[12]), 
  f[193] -> (5*y[4]^2*y[24])/(9*y[3]*y[17]*y[22]*y[23]) + 
    (y[4]*y[38])/(6*y[12]*y[22]^2*y[23]^2) + (y[4]^2*y[9]*y[39]*y[40])/
     (6*y[13]^2*y[41]) - (y[4]*y[9]*y[45])/(6*y[13]*y[41]^2) + 
    (y[1]^2*y[4]^2*y[32]*y[39]*y[57])/(6*y[3]*y[34]^2) + 
    (y[1]^2*y[4]*y[32]*y[58])/(3*y[23]*y[34]) - (y[1]*y[4]*y[39]*y[59])/
     (6*y[3]*y[34]^2) + (y[1]*y[60])/(6*y[3]*y[5]*y[34]) - 
    (y[4]^2*y[9]*y[39]*y[61]*y[75])/(3*y[1]^2*y[20]^2*y[28]^2) - 
    (4*y[2]*y[4]*y[39])/y[78]^2 + (4*y[2]*y[39])/(y[1]*y[78]) + 
    y[104]/(18*y[1]*y[3]*y[14]*y[27]*y[85]) + 
    y[159]/(6*y[1]^2*y[5]^2*y[14]^2*y[20]^2) - (y[4]*y[68]*y[160])/
     (9*y[22]^2*y[23]*y[29]) - (y[4]*y[161])/(6*y[1]^2*y[14]*y[20]^2*y[27]*
      y[28]) - (y[7]*y[162])/(18*y[1]^2*y[3]*y[5]*y[6]*y[41]^2), 
  f[217] -> (y[4]*y[38])/(6*y[12]*y[22]^2*y[23]^2) + 
    (y[4]^2*y[9]*y[39]*y[40])/(6*y[13]^2*y[41]) - (y[7]*y[9]*y[39]*y[44])/
     (6*y[23]*y[41]^2*y[43]) - (y[4]*y[9]*y[45])/(6*y[13]*y[41]^2) + 
    (y[1]^2*y[4]^2*y[32]*y[39]*y[57])/(6*y[3]*y[34]^2) + 
    (y[1]^2*y[4]*y[32]*y[58])/(3*y[23]*y[34]) - (y[1]*y[4]*y[39]*y[59])/
     (6*y[3]*y[34]^2) + (y[1]*y[60])/(6*y[3]*y[5]*y[34]) + 
    (y[2]*y[3]*y[4]^2*y[9]^2*y[27]*y[39]*y[61])/(3*y[1]^2*y[20]^2*y[28]^2) - 
    (y[2]^2*y[3]*y[4]^3*y[9]*y[30]*y[39]*y[61])/(6*y[1]^2*y[19]^2*y[31]^2) + 
    (y[2]*y[4]^2*y[9]*y[65])/(6*y[1]^2*y[14]*y[19]^2*y[31]) - 
    (y[2]*y[9]*y[163])/(6*y[1]^2*y[5]^2*y[14]^2*y[19]^2*y[20]^2) + 
    (y[2]*y[3]*y[4]*y[9]*y[164])/(6*y[1]^2*y[14]*y[20]^2*y[28]), 
  f[220] -> y[4]/(3*y[3]*y[8]*y[12]) - (y[4]^2*y[24])/
     (6*y[3]*y[17]*y[22]*y[23]) + (y[2]^2*y[4]*y[7])/(6*y[23]*y[29]) + 
    (y[4]*y[94])/(6*y[8]*y[15]*y[22]), 
  f[224] -> -(y[3]*y[4]^2*y[32]*y[165])/(6*y[1]^2*y[20]^2) - 
    (5*y[4]*y[26]*y[166])/(9*y[1]*y[8]*y[14]*y[15]) + 
    (y[4]*y[167])/(18*y[1]^3*y[8]*y[20]^3) + (y[104]*y[168])/
     (18*y[1]*y[3]*y[14]*y[27]*y[85]) - (y[4]^2*y[9]*y[39]*y[61]*y[169])/
     (3*y[1]^3*y[20]^3*y[28]^2) - (y[4]*y[170])/(6*y[1]^3*y[14]*y[20]^3*y[27]*
      y[28]), f[225] -> y[4]/(6*y[1]*y[8]) + (y[4]*y[26]*y[166])/
     (6*y[1]*y[8]*y[14]*y[15]) + (y[27]*y[168])/(6*y[1]*y[3]*y[14]*y[85]), 
  f[271] -> (-32*y[1]*y[4]^2*y[24])/(3*y[3]*y[5]*y[14]^2*y[17]*y[39]) + 
    (32*y[2]^2*y[4]*y[7])/(3*y[3]*y[5]*y[9]*y[29]*y[39]) - 
    (16*y[4]^3*y[9]*y[27]*y[39]*y[61]^2)/(3*y[1]*y[20]^2*y[28]^3) + 
    (16*y[4]*y[68])/(3*y[22]*y[69]*y[171]) - (8*y[4]^2*y[61]*y[172])/
     (3*y[1]*y[14]*y[20]^2*y[28]^2) - (8*y[4]*y[173])/
     (3*y[1]*y[9]*y[14]^2*y[20]^2*y[28]*y[39]) - (8*y[2]*y[4]*y[176])/
     (3*y[3]*y[9]*y[14]^2*y[39]*y[174]*y[175]), 
  f[305] -> -(y[4]*y[9]*y[48])/(6*y[12]*y[22]^3) + 
    (y[4]^3*y[9]^2*y[14]*y[27]*y[39]^2*y[61]^2)/(3*y[1]^2*y[20]^3*y[28]^3) + 
    (y[4]^2*y[9]*y[39]*y[61]*y[120])/(6*y[1]^2*y[20]^3*y[28]^2) + 
    (y[4]*y[121])/(6*y[1]^2*y[14]*y[20]^3*y[28]) + 
    (y[4]^2*y[9]*y[61]*y[177])/(3*y[1]^2*y[2]*y[14]^3*y[20]^3) - 
    (y[4]*y[7]*y[178])/(6*y[2]*y[14]^3*y[29]), 
  f[327] -> (4*y[2]^2*y[4]*y[7])/(3*y[23]*y[29]) + 
    y[141]/(y[1]*y[5]*y[14]^2) + (2*y[4]^2*y[143])/(3*y[3]*y[12]*y[22]^3) - 
    (4*y[2]*y[7]*y[179])/(3*y[1]^2*y[3]*y[5]*y[6]), 
  f[331] -> y[1]/(3*y[2]*y[4]) + (y[7]*y[9]*y[47])/
     (6*y[4]*y[22]*y[23]*y[43]) - (y[4]*y[68])/(3*y[22]*y[69]) + 
    (y[4]*y[7]*y[70])/(6*y[2]*y[5]*y[29])}, 
 {{f[1], f[2], f[5], f[7], f[11], f[15], f[16], f[18], f[21], f[24], f[25], 
   f[28], f[34], f[43], f[47], f[53], f[56], f[66], f[82], f[91], f[93], 
   f[96], f[101], f[105], f[143], f[175], f[180], f[187], f[188], f[191], 
   f[192], f[193], f[217], f[220], f[224], f[225], f[271], f[305], f[327], 
   f[331]}, {1 - (12*H[1, 2])/37, H[1, 1] - H[1, 2], 
   (220900*H[1, 1]^4 + 130560*H[1, 2]^4 - 885120*H[1, 4]^4 + 
     32640*H[1, 2]^3*(55*H[1, 4] - 156*H[1, 5]) - 2593920*H[1, 4]^3*H[1, 5] + 
     2514240*H[1, 4]^2*H[1, 5]^2 + 2783840*H[1, 4]*H[1, 5]^3 + 
     405860*H[1, 5]^4 - 80*H[1, 1]^3*(2244*H[1, 2] - 4130*H[1, 4] + 
       3445*H[1, 5] - 3921*H[1, 6]) - 2215680*H[1, 4]^3*H[1, 6] - 
     6289920*H[1, 4]^2*H[1, 5]*H[1, 6] - 1008480*H[1, 4]*H[1, 5]^2*H[1, 6] + 
     2022960*H[1, 5]^3*H[1, 6] - 218880*H[1, 4]^2*H[1, 6]^2 - 
     2440800*H[1, 4]*H[1, 5]*H[1, 6]^2 - 1059000*H[1, 5]^2*H[1, 6]^2 - 
     31520*H[1, 4]*H[1, 6]^3 - 175120*H[1, 5]*H[1, 6]^3 - 9900*H[1, 6]^4 - 
     159360*H[1, 4]^2*H[2, 1] + 492880*H[1, 4]*H[1, 5]*H[2, 1] - 
     411220*H[1, 5]^2*H[2, 1] - 221040*H[1, 4]*H[1, 6]*H[2, 1] + 
     315240*H[1, 5]*H[1, 6]*H[2, 1] - 56580*H[1, 6]^2*H[2, 1] + 
     424533*H[2, 1]^2 + 1321920*H[1, 4]^2*H[2, 2] + 
     979200*H[1, 4]*H[1, 5]*H[2, 2] + 930240*H[1, 5]^2*H[2, 2] + 
     587520*H[1, 4]*H[1, 6]*H[2, 2] - 293760*H[1, 5]*H[1, 6]*H[2, 2] + 
     146880*H[1, 6]^2*H[2, 2] + 318240*H[2, 1]*H[2, 2] - 146880*H[2, 2]^2 + 
     587520*H[1, 4]^2*H[2, 4] + 3430080*H[1, 4]*H[1, 5]*H[2, 4] + 
     2121840*H[1, 5]^2*H[2, 4] - 141120*H[1, 4]*H[1, 6]*H[2, 4] + 
     191520*H[1, 5]*H[1, 6]*H[2, 4] - 79440*H[1, 6]^2*H[2, 4] + 
     248040*H[2, 1]*H[2, 4] - 293760*H[2, 2]*H[2, 4] + 95760*H[2, 4]^2 + 
     42480*H[2, 7]^2 + 60*H[1, 1]^2*(84456*H[1, 2]^2 + 42144*H[1, 4]^2 + 
       55830*H[1, 5]^2 + 816*H[1, 2]*(55*H[1, 4] + 178*H[1, 5] - 
         11*H[1, 6]) - 1028*H[1, 5]*H[1, 6] - 682*H[1, 6]^2 + 
       24*H[1, 4]*(3213*H[1, 5] + 13*H[1, 6]) + 5405*H[2, 1] - 7344*H[2, 2] + 
       5924*H[2, 4] - 5992*H[2, 18]) - 2954880*H[1, 4]^2*H[2, 18] - 
     7067520*H[1, 4]*H[1, 5]*H[2, 18] - 4243680*H[1, 5]^2*H[2, 18] - 
     17280*H[1, 4]*H[1, 6]*H[2, 18] - 383040*H[1, 5]*H[1, 6]*H[2, 18] + 
     158880*H[1, 6]^2*H[2, 18] - 483600*H[2, 1]*H[2, 18] + 
     587520*H[2, 2]*H[2, 18] - 383040*H[2, 4]*H[2, 18] + 325440*H[2, 18]^2 - 
     4080*H[1, 2]^2*(132*H[1, 4]^2 + 1542*H[1, 5]^2 - 
       24*H[1, 4]*(26*H[1, 5] - 69*H[1, 6]) - 828*H[1, 5]*H[1, 6] + 
       414*H[1, 6]^2 + 67*H[2, 1] - 828*H[2, 2] - 828*H[2, 4] + 
       1656*H[2, 18]) + 28800*H[1, 4]*H[3, 1] - 11520*H[1, 5]*H[3, 1] + 
     11520*H[1, 6]*H[3, 1] - 65920*H[1, 4]*H[3, 5] + 
     14917120*H[1, 5]*H[3, 5] - 5746560*H[1, 6]*H[3, 5] - 
     2056320*H[1, 4]*H[3, 7] - 783360*H[1, 5]*H[3, 7] - 
     606720*H[1, 4]*H[3, 28] - 46080*H[1, 5]*H[3, 28] - 
     122880*H[1, 6]*H[3, 28] - 606720*H[1, 4]*H[3, 30] - 
     65280*H[1, 5]*H[3, 30] - 139200*H[1, 6]*H[3, 30] - 
     766080*H[1, 4]*H[3, 32] - 155520*H[1, 5]*H[3, 32] - 
     97920*H[1, 6]*H[3, 32] - 1157760*H[1, 4]*H[3, 36] + 
     2240640*H[1, 5]*H[3, 36] - 1820160*H[1, 4]*H[3, 40] - 
     195840*H[1, 5]*H[3, 40] - 311040*H[1, 6]*H[3, 40] + 
     5287680*H[1, 4]*H[3, 45] + 1566720*H[1, 5]*H[3, 45] - 
     293760*H[1, 4]*H[3, 48] - 51840*H[1, 5]*H[3, 48] - 
     32640*H[1, 6]*H[3, 48] + 40*H[1, 1]*(58848*H[1, 4]^3 - 53118*H[1, 5]^3 + 
       46638*H[1, 5]^2*H[1, 6] + 7674*H[1, 5]*H[1, 6]^2 - 3514*H[1, 6]^3 + 
       84456*H[1, 2]^2*(2*H[1, 4] - H[1, 5] + H[1, 6]) + 
       4032*H[1, 4]^2*(39*H[1, 5] + 4*H[1, 6]) - 5561*H[1, 5]*H[2, 1] + 
       6381*H[1, 6]*H[2, 1] + 7344*H[1, 5]*H[2, 2] - 7344*H[1, 6]*H[2, 2] - 
       6084*H[1, 5]*H[2, 4] + 2676*H[1, 6]*H[2, 4] + 
       2*H[1, 4]*(3726*H[1, 5]^2 + 53436*H[1, 5]*H[1, 6] - 8898*H[1, 6]^2 + 
         9299*H[2, 1] - 7344*H[2, 2] + 468*H[2, 4] - 18936*H[2, 18]) + 
       6984*H[1, 5]*H[2, 18] - 12840*H[1, 6]*H[2, 18] + 
       204*H[1, 2]*(924*H[1, 4]^2 - 426*H[1, 5]^2 + 624*H[1, 5]*H[1, 6] + 
         66*H[1, 6]^2 + 12*H[1, 4]*(49*H[1, 5] + 33*H[1, 6]) - 121*H[2, 1] + 
         132*H[2, 4] + 528*H[2, 18]) + 3600*H[3, 1] + 71568*H[3, 5] + 
       2592*H[3, 28] + 3480*H[3, 30] + 3456*H[3, 32] - 2592*H[3, 36] + 
       7776*H[3, 40] + 2112*H[3, 48]) + 1958400*H[1, 4]*H[3, 62] + 
     3133440*H[1, 5]*H[3, 62] + 8160*H[1, 2]*(-12*H[1, 5]^3 + 
       12*H[1, 4]^2*(18*H[1, 5] - 77*H[1, 6]) + 690*H[1, 5]^2*H[1, 6] + 
       110*H[1, 6]^3 - 99*H[1, 6]*H[2, 1] - 132*H[1, 6]*H[2, 4] + 
       3*H[1, 4]*(142*H[1, 5]^2 - 196*H[1, 5]*H[1, 6] - 66*H[1, 6]^2 - 
         39*H[2, 1] + 176*H[2, 2] + 220*H[2, 4] - 176*H[2, 18]) + 
       264*H[1, 6]*H[2, 18] - 4*H[1, 5]*(45*H[1, 6]^2 + 37*H[2, 1] - 
         90*H[2, 2] - 156*H[2, 4] + 312*H[2, 18]) + 19312*H[3, 5] - 
       396*H[3, 7] + 264*H[3, 28] + 264*H[3, 30] + 396*H[3, 32] - 
       264*H[3, 36] + 792*H[3, 40] + 792*H[3, 45] + 132*H[3, 48] + 
       528*H[3, 62]) + 220900*H[4, 11])/220900, 
   (H[1, 1]^2 + 2*H[1, 1]*H[1, 2] - H[1, 2]^2 - 2*H[2, 18])/2, 
   (-47*H[1, 1]^3)/4 + 4*H[1, 2]^3 + (287*H[1, 3]^2)/8 + H[1, 3]^3/2 + 
    H[1, 4]^3 - 2*H[1, 4]*H[1, 5]^2 - (7*H[1, 5]^3)/12 + 
    (H[1, 2]^2*(203 + 4*H[1, 3] - 16*H[1, 4] - 4*H[1, 6]))/8 + 
    2*H[1, 3]^2*H[1, 6] + (H[1, 5]^2*H[1, 6])/2 - (1225*H[1, 6]^2)/16 + 
    (H[1, 3]*H[1, 6]^2)/2 - (13*H[1, 5]*H[1, 6]^2)/4 - H[1, 6]^3/3 - 
    (H[1, 1]^2*(161 + 80*H[1, 4] + 13*H[1, 5] + 2*H[1, 6]))/4 - 
    (H[1, 3]*H[2, 1])/4 + (5*H[1, 4]*H[2, 1])/6 + (85*H[1, 5]*H[2, 1])/48 - 
    (79*H[1, 6]*H[2, 1])/48 + 2*H[1, 4]*H[2, 2] - (287*H[2, 6])/8 - 
    (H[1, 6]*H[2, 6])/2 + (357*H[2, 18])/8 + 20*H[1, 4]*H[2, 18] + 
    H[1, 1]*(H[1, 2]^2 + (-48*H[1, 4]^2 - 1071*H[1, 5] - 276*H[1, 5]^2 - 
        1071*H[1, 6] + 156*H[1, 6]^2 + 62*H[2, 1] - 48*H[2, 2] + 
        960*H[2, 18])/48) + H[1, 2]*(57715/444 + H[1, 3]^2/2 - 2*H[1, 4]^2 + 
      2*H[1, 5]^2 - (217*H[1, 6])/8 - (11*H[2, 1])/16 - 2*H[2, 2] - 
      H[2, 19]/2) - H[1, 3]*H[2, 19] - (H[1, 6]*H[2, 19])/2 + 20*H[3, 1] + 
    (3*H[3, 2])/2 + (25*H[3, 5])/24 + 4*H[3, 7] + H[3, 8] + H[3, 9] - 
    6*H[3, 28] - 4*H[3, 30] + 15*H[3, 32] + (3*H[3, 33])/2 + 2*H[3, 34] - 
    2*H[3, 36] - H[3, 37] - H[3, 39] - H[3, 40] - H[3, 43]/2 + 2*H[3, 45] + 
    5*H[3, 48] - H[3, 55], -H[1, 2] + H[1, 3], 
   (H[1, 2]^2 - H[1, 3]^2 + 2*H[1, 1]*(H[1, 3] - H[1, 6]) - 
     2*H[1, 2]*H[1, 6] - 6*H[1, 6]^2 + 8*H[2, 19])/2, 
   (-H[1, 2]^2 + 2*H[1, 2]*H[1, 3] + H[1, 3]^2 - 2*H[2, 19])/2, 
   (-17*H[1, 1]^3)/18 + (4*H[1, 2]^3)/3 - (41*H[1, 3]^2)/12 - 
    (5*H[1, 3]^3)/3 - (H[1, 1]^2*(-23 + 3*H[1, 3] - 4*H[1, 5]))/6 + 
    2*H[1, 3]^2*H[1, 5] + (3*H[1, 3]*H[1, 5]^2)/2 + (7*H[1, 5]^3)/9 - 
    H[1, 3]*H[1, 5]*H[1, 6] - H[1, 5]^2*H[1, 6] + (175*H[1, 6]^2)/24 - 
    (H[1, 3]*H[1, 6]^2)/2 + (2*H[1, 5]*H[1, 6]^2)/3 - H[1, 6]^3 + 
    H[1, 2]^2*(-29/12 - H[1, 3] + H[1, 6]) + (3*H[1, 3]*H[2, 1])/4 - 
    (41*H[1, 5]*H[2, 1])/72 - (H[1, 6]*H[2, 1])/24 + 
    H[1, 1]*(H[1, 3]^2 + (5*H[1, 5]^2)/6 + (17*H[1, 6])/8 - (7*H[1, 6]^2)/6 + 
      H[1, 5]*(17/8 + H[1, 6]) + H[1, 3]*(-H[1, 5] + H[1, 6]) + H[2, 1]/36 - 
      H[2, 6]) + (41*H[2, 6])/12 - H[1, 3]*H[2, 6] - (17*H[2, 18])/4 - 
    2*H[1, 3]*H[2, 19] - 2*H[1, 5]*H[2, 19] - H[1, 6]*H[2, 19] + 
    H[1, 2]*(-8245/666 - 2*H[1, 3]^2 + (31*H[1, 6])/12 + H[1, 6]^2 - 
      (11*H[2, 1])/24 - H[2, 3] + H[2, 19]) + 4*H[3, 2] - (123*H[3, 5])/4 + 
    H[3, 8] + (10*H[3, 28])/3 + (2*H[3, 30])/3 - 3*H[3, 33] - 2*H[3, 35] - 
    6*H[3, 39] - H[3, 43], -H[1, 2] + H[1, 4], 
   (-H[1, 1]^2 + 14*H[1, 3]^2 + 2*H[1, 2]*H[1, 6] - 8*H[1, 4]*H[1, 6] - 
     7*H[1, 6]^2 + 6*H[1, 1]*(H[1, 4] + H[1, 6]) + 7*H[2, 2] - 14*H[2, 6] - 
     12*H[2, 18])/6, (2*H[1, 1]^2 - 3*H[1, 2]^2 - 4*H[1, 3]^2 + 
     H[1, 2]*(3*H[1, 4] - H[1, 6]) + H[1, 4]*H[1, 6] + 2*H[1, 6]^2 - 
     2*H[2, 2] + 4*H[2, 6])/3, -H[1, 1]^2 - H[1, 2]^2 + 2*H[1, 3]^2 + 
    H[1, 4]^2 - H[1, 6]^2 + H[2, 2] - 2*H[2, 6], -H[1, 2] + H[1, 5], 
   -H[1, 1]^2 + 4*H[1, 2]^2 + H[1, 2]*(H[1, 5] - H[1, 6]) - 3*H[1, 6]^2 - 
    H[1, 1]*(H[1, 5] + H[1, 6]) + 2*H[2, 18], 
   (-2*H[1, 1]^2 + H[1, 2]^2 + H[1, 3]^2 + 2*H[1, 3]*H[1, 5] - 
     2*H[1, 2]*H[1, 6] - 6*H[1, 6]^2 - 2*H[1, 1]*(H[1, 5] + H[1, 6]) + 
     4*H[2, 18] + 6*H[2, 19])/2, (-H[1, 1]^2 + 12*H[1, 2]^2 - 4*H[1, 3]^2 + 
     3*H[1, 4]*H[1, 5] - 4*H[1, 2]*H[1, 6] + H[1, 4]*H[1, 6] - 7*H[1, 6]^2 - 
     3*H[1, 1]*(H[1, 5] + H[1, 6]) - 2*H[2, 2] + 4*H[2, 6] + 6*H[2, 18])/3, 
   -H[1, 1]^2 + 2*H[1, 3]^2 + H[1, 5]^2 - H[1, 6]^2 - 2*H[2, 6], 
   -H[1, 2] + H[1, 6], (H[1, 2]^2 + H[1, 3]^2 - 2*H[1, 2]*H[1, 6] + 
     2*H[1, 3]*H[1, 6] - 2*H[2, 19])/2, 
   (-92*H[1, 1]^2 - 8*H[1, 2]^3 + 64*H[1, 3]^3 + 
     2*H[1, 2]^2*(29 + 24*H[1, 3] - 36*H[1, 6]) - 175*H[1, 6]^2 - 
     24*H[1, 6]^3 - 51*H[1, 1]*(H[1, 5] + H[1, 6]) + 
     2*H[1, 3]^2*(41 + 60*H[1, 6]) - H[1, 5]*H[2, 1] - 27*H[1, 6]*H[2, 1] - 
     82*H[2, 6] + 102*H[2, 18] + 8*H[1, 3]*(3*H[1, 6]^2 + H[2, 1] + 
       3*(H[2, 3] - 4*H[2, 19])) + 48*H[1, 2]*(8245/1332 + (5*H[1, 3]^2)/2 - 
       (31*H[1, 6])/24 + H[1, 3]*H[1, 6] - H[1, 6]^2 - (3*H[2, 1])/16 + 
       H[2, 3]/2 - (5*H[2, 19])/2) - 72*H[1, 6]*H[2, 19] + 226*H[3, 5] + 
     48*H[3, 8] - 24*H[3, 33] + 48*H[3, 34] - 72*H[3, 43])/48, 
   (95*H[1, 1]^3)/18 - (5*H[1, 2]^3)/6 + (H[1, 2]^2*H[1, 4])/2 - 
    (3*H[1, 4]^3)/2 + 3*H[1, 4]^2*H[1, 5] - H[1, 4]*H[1, 5]^2 - 
    (67*H[1, 5]^3)/36 - (H[1, 1]^2*(21*H[1, 2] - 138*H[1, 4] + 29*H[1, 5]))/
     12 + 2*H[1, 4]*H[1, 5]*H[1, 6] - (5*H[1, 5]^2*H[1, 6])/2 - 
    (H[1, 4]*H[1, 6]^2)/2 + (19*H[1, 5]*H[1, 6]^2)/12 + H[1, 6]^3/3 + 
    (H[1, 4]*H[2, 1])/2 - (49*H[1, 5]*H[2, 1])/72 + H[1, 6]*H[2, 1] - 
    (H[1, 4]*H[2, 2])/2 - H[1, 4]*H[2, 4] - (5*H[1, 5]*H[2, 4])/2 - 
    12*H[1, 4]*H[2, 18] + 3*H[1, 5]*H[2, 18] - 2*H[1, 6]*H[2, 18] + 
    (H[1, 2]*(20*H[1, 4]^2 - 2*H[1, 5]^2 - 8*H[1, 4]*(H[1, 5] - H[1, 6]) - 
       4*H[1, 5]*H[1, 6] + 10*H[1, 6]^2 + H[2, 1] - 4*H[2, 2] - 20*H[2, 4] + 
       8*H[2, 18]))/8 - (H[1, 1]*(-36*H[1, 4]^2 - 96*H[1, 5]^2 + 
       36*H[1, 4]*(2*H[1, 5] - H[1, 6]) + 54*H[1, 5]*H[1, 6] + 66*H[1, 6]^2 + 
       18*H[1, 2]*(2*H[1, 4] - H[1, 5] + H[1, 6]) - 5*H[2, 1] + 36*H[2, 4] + 
       432*H[2, 18]))/36 - 12*H[3, 1] - (245*H[3, 5])/3 + 2*H[3, 7] + 
    (2*H[3, 28])/3 - (2*H[3, 30])/3 - 7*H[3, 32] + 2*H[3, 36] - 6*H[3, 40] - 
    3*H[3, 45] - 5*H[3, 48], (46*H[1, 1]^3)/9 + (4*H[1, 4]^3)/3 + 
    H[1, 4]^2*H[1, 5] - (5*H[1, 5]^3)/18 + 
    H[1, 1]^2*(-H[1, 2] + 8*H[1, 4] + (5*H[1, 5])/6 - H[1, 6]/2) + 
    H[1, 4]^2*H[1, 6] - (H[1, 5]^2*H[1, 6])/2 + (11*H[1, 5]*H[1, 6]^2)/6 + 
    (7*H[1, 6]^3)/6 - (47*H[1, 5]*H[2, 1])/36 + (H[1, 6]*H[2, 1])/4 + 
    H[1, 2]*(2*H[1, 4]^2 - H[1, 5]^2 + H[1, 6]^2 - H[2, 1]/6 - 2*H[2, 4]) - 
    H[1, 5]*H[2, 4] - H[1, 6]*H[2, 4] + 
    (H[1, 1]*(24*H[1, 5]^2 - 12*H[1, 6]^2 - 7*H[2, 1] - 72*H[2, 18]))/9 - 
    8*H[1, 4]*H[2, 18] - 12*H[3, 1] + (44*H[3, 5])/3 + (8*H[3, 28])/3 + 
    (4*H[3, 30])/3 - 4*H[3, 32] - 4*H[3, 48], -H[1, 1]^2 + H[1, 5]*H[1, 6] - 
    H[1, 1]*(H[1, 5] + H[1, 6]) + 2*H[2, 18], H[2, 1], 
   (4*H[1, 2]^3 + 2*H[1, 4]^3 + 6*H[1, 4]^2*H[1, 5] - 2*H[1, 5]^3 - 
     6*H[1, 2]^2*(H[1, 4] + H[1, 5]) - 2*H[1, 2]*H[2, 1] - H[1, 5]*H[2, 1] + 
     6*H[1, 5]*H[2, 2] + H[1, 4]*(-6*H[1, 5]^2 + 3*H[2, 1] + 6*H[2, 2]) + 
     56*H[3, 5] + 12*H[3, 7])/6, (34*H[1, 1]^3)/9 - 4*H[1, 2]^3 - 
    (82*H[1, 3]^2)/3 - H[1, 4]^3/3 - H[1, 4]^2*H[1, 5] + H[1, 4]*H[1, 5]^2 + 
    H[1, 5]^3/18 + H[1, 2]^2*(-58/3 + H[1, 4] - H[1, 6]) + 
    H[1, 1]^2*(92/3 + H[1, 2] + 8*H[1, 4] + (11*H[1, 5])/6 + H[1, 6]/2) - 
    (H[1, 5]^2*H[1, 6])/2 + (175*H[1, 6]^2)/3 + (5*H[1, 5]*H[1, 6]^2)/6 - 
    (7*H[1, 6]^3)/6 - (7*H[1, 4]*H[2, 1])/6 + (7*H[1, 5]*H[2, 1])/36 + 
    (11*H[1, 6]*H[2, 1])/12 - H[1, 4]*H[2, 2] + H[1, 6]*H[2, 2] + 
    H[1, 5]*H[2, 4] + H[1, 6]*H[2, 4] + 
    H[1, 2]*(-32980/333 - H[1, 5]^2 + (62*H[1, 6])/3 - H[1, 6]^2 + 
      (7*H[2, 1])/6 + 2*H[2, 2] + 2*H[2, 4]) + (82*H[2, 6])/3 + 
    H[1, 1]*(17*H[1, 5] + (8*H[1, 5]^2)/3 + 17*H[1, 6] - (4*H[1, 6]^2)/3 - 
      H[2, 1]/9 - 8*H[2, 18]) - 34*H[2, 18] - 8*H[1, 4]*H[2, 18] - 
    4*H[3, 1] - (58*H[3, 5])/3 - 6*H[3, 7] + (8*H[3, 28])/3 + 
    (4*H[3, 30])/3 - 8*H[3, 32], -H[1, 2]^2 + H[1, 3]^2 - H[1, 6]^2 + 
    H[2, 3], (-269*H[1, 1]^3)/18 + (95*H[1, 2]^3)/12 + (287*H[1, 3]^2)/24 - 
    (19*H[1, 3]^3)/6 + H[1, 4]^3/12 - 2*H[1, 3]^2*H[1, 5] - 
    (H[1, 4]^2*H[1, 5])/2 - (3*H[1, 3]*H[1, 5]^2)/2 - 
    (13*H[1, 4]*H[1, 5]^2)/4 - (85*H[1, 5]^3)/72 - 
    (H[1, 2]^2*(-203 + 108*H[1, 3] + 42*H[1, 4] - 156*H[1, 6]))/24 + 
    2*H[1, 3]^2*H[1, 6] + H[1, 3]*H[1, 5]*H[1, 6] + 
    (3*H[1, 4]*H[1, 5]*H[1, 6])/2 + H[1, 5]^2*H[1, 6] - (1225*H[1, 6]^2)/48 + 
    3*H[1, 3]*H[1, 6]^2 - (131*H[1, 5]*H[1, 6]^2)/24 - (17*H[1, 6]^3)/4 + 
    (H[1, 1]^2*(-322 + 15*H[1, 2] + 12*H[1, 3] - 672*H[1, 4] - 143*H[1, 5] + 
       18*H[1, 6]))/24 + (H[1, 3]*H[2, 1])/3 + (9*H[1, 4]*H[2, 1])/8 + 
    (143*H[1, 5]*H[2, 1])/36 - (163*H[1, 6]*H[2, 1])/48 + 
    (7*H[1, 4]*H[2, 2])/4 - 2*H[1, 3]*H[2, 3] - H[1, 4]*H[2, 4] + 
    (H[1, 5]*H[2, 4])/4 + H[1, 6]*H[2, 4] - (287*H[2, 6])/24 + 
    H[1, 3]*H[2, 6] - (H[1, 6]*H[2, 6])/2 + (119*H[2, 18])/8 + 
    28*H[1, 4]*H[2, 18] + (5*H[1, 5]*H[2, 18])/2 - H[1, 6]*H[2, 18] + 
    H[1, 1]*(-2*H[1, 4]^2 - (119*H[1, 5])/16 + H[1, 3]*H[1, 5] - 
      (3*H[1, 4]*H[1, 5])/2 - (95*H[1, 5]^2)/12 - (119*H[1, 6])/16 - 
      H[1, 3]*H[1, 6] - (9*H[1, 5]*H[1, 6])/4 + (16*H[1, 6]^2)/3 - 
      (H[1, 2]*(2*H[1, 4] - H[1, 5] + H[1, 6]))/4 + (67*H[2, 1])/36 - 
      H[2, 2] + H[2, 3] + H[2, 6] + 27*H[2, 18]) + H[1, 3]*H[2, 19] + 
    2*H[1, 5]*H[2, 19] - (15*H[1, 6]*H[2, 19])/2 + 
    H[1, 2]*(57715/1332 - (21*H[1, 3]^2)/2 - (15*H[1, 4]^2)/4 + 
      (27*H[1, 5]^2)/8 - (H[1, 4]*(H[1, 5] - H[1, 6]))/2 - (217*H[1, 6])/24 - 
      (H[1, 5]*H[1, 6])/4 + (25*H[1, 6]^2)/8 - (25*H[2, 1])/12 - 
      (9*H[2, 2])/4 - 4*H[2, 3] + (7*H[2, 4])/4 + H[2, 18]/2 + 
      (13*H[2, 19])/2) + (63*H[3, 1])/2 - (5*H[3, 2])/2 - (1157*H[3, 5])/24 + 
    5*H[3, 7] + H[3, 8] - (35*H[3, 28])/3 - (16*H[3, 30])/3 + 18*H[3, 32] - 
    (7*H[3, 33])/2 + 2*H[3, 34] - 12*H[3, 35] - 2*H[3, 36] - H[3, 37] + 
    6*H[3, 39] - H[3, 40] - (11*H[3, 43])/2 - H[3, 45]/2 + 9*H[3, 48] - 
    H[3, 53] - H[3, 55], 23*H[1, 1]^2 + 4*H[1, 2]^3 - (41*H[1, 3]^2)/2 - 
    3*H[1, 3]^3 + H[1, 3]^2*H[1, 5] + (175*H[1, 6]^2)/4 + H[1, 3]*H[1, 6]^2 - 
    H[1, 5]*H[1, 6]^2 - 4*H[1, 6]^3 + (51*H[1, 1]*(H[1, 5] + H[1, 6]))/4 + 
    H[1, 2]^2*(-29/2 - 5*H[1, 3] - H[1, 5] + 6*H[1, 6]) + 
    (5*H[1, 3]*H[2, 1])/6 + (5*H[1, 5]*H[2, 1])/12 - (5*H[1, 6]*H[2, 1])/4 - 
    H[1, 3]*H[2, 3] + H[1, 5]*H[2, 3] + (41*H[2, 6])/2 - (51*H[2, 18])/2 - 
    6*H[1, 6]*H[2, 19] + H[1, 2]*(-8245/111 - 10*H[1, 3]^2 + (31*H[1, 6])/2 + 
      4*H[1, 6]^2 - (17*H[2, 1])/12 - 4*H[2, 3] + 6*H[2, 19]) - 
    (105*H[3, 5])/2 - 6*H[3, 33] - 12*H[3, 35] - 6*H[3, 43], 
   (-23*H[1, 1]^2)/3 - 2*H[1, 2]^3 + H[1, 2]^2*(29/6 + H[1, 3] - 3*H[1, 6]) - 
    (17*H[1, 1]*(H[1, 5] + H[1, 6]))/4 + 
    H[1, 2]*(8245/333 + 4*H[1, 3]^2 - (31*H[1, 6])/6 - 2*H[1, 6]^2 + 
      (7*H[2, 1])/12 + 2*H[2, 3] - 2*H[2, 19]) + 
    (20*H[1, 3]^3 - 175*H[1, 6]^2 + 4*H[1, 6]^3 + 
      2*H[1, 3]^2*(41 + 6*H[1, 6]) - H[1, 5]*H[2, 1] - 
      2*H[1, 3]*(6*H[1, 6]^2 + H[2, 1] - 6*H[2, 3]) - 82*H[2, 6] + 
      102*H[2, 18] + H[1, 6]*(7*H[2, 1] + 12*H[2, 3] + 24*H[2, 19]) + 
      210*H[3, 5] + 24*H[3, 33] + 48*H[3, 35] + 24*H[3, 43])/12, 
   -H[1, 2]^2 + H[1, 3]^2 - H[1, 6]^2 + H[2, 2] + H[2, 4] - H[2, 6], 
   H[1, 3]^2 - H[1, 6]^2 + H[2, 2] + H[2, 5] - 2*H[2, 6], 
   (5*H[1, 1]^3)/9 - (8*H[1, 2]^3)/3 + (41*H[1, 3]^2)/6 - (4*H[1, 3]^3)/3 - 
    (13*H[1, 3]^2*H[1, 5])/2 - 3*H[1, 3]*H[1, 5]^2 - (89*H[1, 5]^3)/36 + 
    H[1, 2]^2*(29/6 + 2*H[1, 3] - 2*H[1, 6]) - (H[1, 3]^2*H[1, 6])/2 + 
    2*H[1, 3]*H[1, 5]*H[1, 6] + (7*H[1, 5]^2*H[1, 6])/4 - 
    (175*H[1, 6]^2)/12 + H[1, 3]*H[1, 6]^2 - (H[1, 5]*H[1, 6]^2)/12 + 
    (23*H[1, 6]^3)/12 + (H[1, 1]^2*(-92 + 6*H[1, 2] + 12*H[1, 3] - H[1, 5] + 
       3*H[1, 6]))/12 - (H[1, 3]*H[2, 1])/2 + (85*H[1, 5]*H[2, 1])/72 + 
    (7*H[1, 6]*H[2, 1])/24 - 
    (H[1, 1]*(24*H[1, 5]^2 - 9*H[1, 5]*(-17 + 8*H[1, 3] - 8*H[1, 6]) + 
       9*(17 + 8*H[1, 3])*H[1, 6] - 48*H[1, 6]^2 + 2*H[2, 1]))/36 - 
    (41*H[2, 6])/6 + 2*H[1, 3]*H[2, 6] + (5*H[1, 5]*H[2, 6])/2 + 
    (H[1, 6]*H[2, 6])/2 + (17*H[2, 18])/2 + 
    H[1, 2]*(8245/333 + 3*H[1, 3]^2 - H[1, 5]^2/2 - (31*H[1, 6])/6 - 
      (3*H[1, 6]^2)/2 + H[2, 1] + 2*H[2, 3] + H[2, 6] - 2*H[2, 19]) + 
    4*H[1, 3]*H[2, 19] + 4*H[1, 5]*H[2, 19] + 2*H[1, 6]*H[2, 19] - 
    6*H[3, 2] + (47*H[3, 5])/2 - 2*H[3, 8] - (8*H[3, 28])/3 + 
    (2*H[3, 30])/3 + 2*H[3, 33] + 4*H[3, 35] + 4*H[3, 37] + 4*H[3, 39] + 
    2*H[3, 43], H[2, 7]/SQRT1, ((2*H[1, 2] + 3*(H[1, 5] + H[1, 6]))*H[2, 7])/
    (2*SQRT1), SQRT2*H[3, 6], (80*H[1, 1]^3 - 174*H[1, 2]^2 + 24*H[1, 2]^3 - 
     246*H[1, 3]^2 - 24*H[1, 4]^3 + 40*H[1, 5]^3 + 
     12*H[1, 1]^2*(23 + 12*H[1, 4] + 2*H[1, 5]) + 525*H[1, 6]^2 + 
     24*H[1, 5]*H[1, 6]^2 + H[1, 2]*(-32980/37 + 186*H[1, 6] - 15*H[2, 1]) + 
     12*H[1, 4]*H[2, 1] - 31*H[1, 5]*H[2, 1] + 9*H[1, 6]*H[2, 1] + 
     246*H[2, 6] - 306*H[2, 18] - 144*H[1, 4]*H[2, 18] + 
     H[1, 1]*(153*H[1, 5] + 48*H[1, 5]^2 + 153*H[1, 6] - 24*H[1, 6]^2 - 
       8*(H[2, 1] + 18*H[2, 18])) - 144*H[3, 1] + 546*H[3, 5] + 72*H[3, 7] + 
     48*H[3, 28] + 24*H[3, 30] - 108*H[3, 32] - 72*H[3, 37] + 72*H[3, 38] - 
     36*H[3, 48] - 72*H[3, 54])/72, (89*H[1, 1]^3)/36 - H[1, 2]^3/6 + 
    (5*H[1, 4]^3)/3 + (H[1, 2]^2*(H[1, 4] - 2*H[1, 5]))/2 + 
    H[1, 4]*H[1, 5]^2 + (25*H[1, 5]^3)/36 + 
    H[1, 1]^2*(H[1, 2] + 3*H[1, 4] + (29*H[1, 5])/12 - H[1, 6]/2) - 
    H[1, 4]*H[1, 5]*H[1, 6] + H[1, 5]^2*H[1, 6] + (11*H[1, 5]*H[1, 6]^2)/12 + 
    H[1, 6]^3 - (H[1, 4]*H[2, 1])/3 - (65*H[1, 5]*H[2, 1])/72 - 
    (H[1, 6]*H[2, 1])/4 + (H[1, 4]*H[2, 2])/2 + H[1, 4]*H[2, 4] + 
    (H[1, 5]*H[2, 4])/2 - H[1, 6]*H[2, 4] + 
    (H[1, 1]*(36*H[1, 4]^2 + 72*H[1, 4]*H[1, 5] + 78*H[1, 5]^2 + 
       72*H[1, 5]*H[1, 6] - 30*H[1, 6]^2 + 72*H[1, 2]*(2*H[1, 4] - H[1, 5] + 
         H[1, 6]) - 61*H[2, 1] + 36*H[2, 4] - 144*H[2, 18]))/72 + 
    H[1, 2]*(H[1, 4]^2/2 - (3*H[1, 5]^2)/2 + H[1, 4]*(H[1, 5] - 2*H[1, 6]) + 
      H[1, 5]*H[1, 6] - H[2, 1]/12 + H[2, 2] - 2*H[2, 18]) - 
    3*H[1, 4]*H[2, 18] - 2*H[1, 5]*H[2, 18] + H[1, 6]*H[2, 18] - 6*H[3, 1] + 
    (184*H[3, 5])/3 - (3*H[3, 7])/2 + (7*H[3, 28])/3 + (5*H[3, 30])/3 - 
    H[3, 32]/2 - H[3, 36] + 3*H[3, 40] + 2*H[3, 45] - (3*H[3, 48])/2 + 
    H[3, 62], H[1, 1]^3/18 + H[1, 2]^3/6 - (41*H[1, 3]^2)/24 - 
    (2*H[1, 3]^3)/3 - (11*H[1, 4]^3)/6 + 2*H[1, 4]^2*H[1, 5] - 
    H[1, 4]*H[1, 5]^2 - (47*H[1, 5]^3)/36 - 
    (H[1, 1]^2*(-23 + 9*H[1, 2] - 24*H[1, 4] + 37*H[1, 5]))/12 - 
    (H[1, 2]^2*(29 + 12*H[1, 3] - 12*H[1, 4] - 12*H[1, 6]))/24 + 
    2*H[1, 4]*H[1, 5]*H[1, 6] - 2*H[1, 5]^2*H[1, 6] + (175*H[1, 6]^2)/48 - 
    (H[1, 5]*H[1, 6]^2)/12 - (2*H[1, 6]^3)/3 + (H[1, 3]*H[2, 1])/3 + 
    (H[1, 4]*H[2, 1])/2 + (65*H[1, 5]*H[2, 1])/144 + 
    (19*H[1, 6]*H[2, 1])/48 - (H[1, 4]*H[2, 2])/2 - H[1, 4]*H[2, 4] - 
    (3*H[1, 5]*H[2, 4])/2 + H[1, 6]*H[2, 4] + (41*H[2, 6])/24 - 
    (17*H[2, 18])/8 - 2*H[1, 4]*H[2, 18] + 3*H[1, 5]*H[2, 18] - 
    H[1, 6]*H[2, 18] - (H[1, 1]*(-48*H[1, 5]^2 - 153*H[1, 6] + 96*H[1, 6]^2 + 
       72*H[1, 2]*(2*H[1, 4] - H[1, 5] + H[1, 6]) + 
       9*H[1, 5]*(-17 + 32*H[1, 4] + 24*H[1, 6]) - 100*H[2, 1] + 
       144*H[2, 4] + 432*H[2, 18]))/144 + 
    H[1, 2]*(-8245/1332 - H[1, 3]^2 + H[1, 4]^2/2 + (3*H[1, 5]^2)/4 + 
      (31*H[1, 6])/24 - (H[1, 5]*H[1, 6])/2 + (3*H[1, 6]^2)/4 + 
      H[1, 4]*(-H[1, 5] + H[1, 6]) - (5*H[2, 1])/48 - H[2, 2]/2 - H[2, 3]/2 - 
      H[2, 4]/2 + H[2, 18] + H[2, 19]/2) - (H[1, 6]*H[2, 19])/2 - H[3, 1] - 
    (603*H[3, 5])/8 + 2*H[3, 7] + (3*H[3, 8])/2 - (5*H[3, 28])/3 - 
    (4*H[3, 30])/3 - 2*H[3, 32] - H[3, 33]/2 - H[3, 35] + 2*H[3, 36] - 
    5*H[3, 40] - H[3, 43]/2 - 3*H[3, 45] - H[3, 48] + H[3, 66] - H[3, 81]}}}


==> anc/bbggH/FiniteRemainder_bbggH_2L_nf1_++-+.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{y[1] -> 1 + ex[2], y[2] -> ex[3], y[3] -> ex[4], 
  y[4] -> ex[2]*ex[3] - ex[4] - ex[3]*ex[4], 
  y[5] -> 110*ex[2]*ex[3] + 110*ex[2]^2*ex[3] - 110*ex[4] + ex[2]*ex[4] - 
    110*ex[3]*ex[4] - 110*ex[2]*ex[3]*ex[4], 
  y[6] -> ex[2]*ex[3] + ex[2]^2*ex[3] - ex[4] - ex[3]*ex[4] - 
    ex[2]*ex[3]*ex[4], y[7] -> ex[2] - ex[4]*ex[5], 
  y[8] -> ex[2] - ex[4] + ex[6], y[9] -> ex[2]*ex[3] - ex[4] - 
    ex[3]*ex[4]*ex[5], y[10] -> 1 + ex[3], 
  y[11] -> -ex[4] - ex[3]*ex[4] - 2*ex[2]*ex[3]*ex[4] + 
    ex[2]*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6], y[12] -> ex[2], 
  y[13] -> ex[2] - ex[4], y[14] -> -ex[4] - 2*ex[2]*ex[3]*ex[4] + 
    ex[3]*ex[4]^2 + ex[2]*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6] - 
    ex[3]*ex[4]*ex[6], y[15] -> ex[2]*ex[3] - ex[4] - ex[3]*ex[4] - 
    ex[2]*ex[3]*ex[4] + ex[2]*ex[3]*ex[4]*ex[5], 
  y[16] -> -(ex[2]^2*ex[3]) - 110*ex[2]*ex[4] + 2*ex[2]*ex[3]*ex[4] - 
    ex[4]^2 - ex[3]*ex[4]^2 + ex[2]^2*ex[3]*ex[6] - ex[2]*ex[3]*ex[4]*ex[6], 
  y[17] -> -(ex[2]*ex[3]) + ex[4] + ex[3]*ex[4], 
  y[18] -> -(ex[2]*ex[3]) - ex[2]^2*ex[3] + ex[4] + ex[3]*ex[4] + 
    ex[2]*ex[3]*ex[4], y[19] -> -(ex[2]*ex[3]) + ex[4] + ex[3]*ex[4] + 
    ex[2]*ex[3]*ex[6], y[20] -> -1 - ex[2]*ex[3] + ex[3]*ex[4] - ex[3]*ex[6], 
  y[21] -> ex[2] - ex[4] - ex[2]*ex[4] + ex[2]*ex[4]*ex[5], 
  y[22] -> 1 + ex[4] - ex[6], y[23] -> -ex[2] + ex[4] + ex[2]*ex[6], 
  y[24] -> ex[2]*ex[3] + ex[2]*ex[4] - ex[3]*ex[4] + ex[2]*ex[3]*ex[4] - 
    ex[4]^2 - ex[3]*ex[4]^2 - ex[2]*ex[3]*ex[6] + ex[4]*ex[6] + 
    ex[3]*ex[4]*ex[6], y[25] -> 1 + ex[3] + ex[2]*ex[3], 
  y[26] -> -(ex[2]*ex[3]*ex[4]) - 2*ex[2]*ex[3]^2*ex[4] - 
    2*ex[2]^2*ex[3]^2*ex[4] + ex[4]^2 + 2*ex[3]*ex[4]^2 + 
    2*ex[2]*ex[3]*ex[4]^2 + ex[3]^2*ex[4]^2 + ex[2]*ex[3]^2*ex[4]^2 + 
    ex[2]*ex[3]^2*ex[4]*ex[5] + ex[2]^2*ex[3]^2*ex[4]*ex[5] - 
    ex[2]*ex[3]*ex[4]^2*ex[5] + ex[2]*ex[3]^2*ex[6] + ex[2]^2*ex[3]^2*ex[6] - 
    ex[3]*ex[4]*ex[6] - ex[2]*ex[3]*ex[4]*ex[6] - ex[3]^2*ex[4]*ex[6] - 
    ex[2]*ex[3]^2*ex[4]*ex[6], y[27] -> ex[2]^2*ex[3]^2 + 2*ex[2]^3*ex[3]^2 + 
    ex[2]^2*ex[3]*ex[4] + 2*ex[2]^3*ex[3]*ex[4] - 2*ex[2]*ex[3]^2*ex[4] - 
    3*ex[2]^2*ex[3]^2*ex[4] + 2*ex[2]^3*ex[3]^2*ex[4] - ex[4]^2 - 
    ex[2]*ex[4]^2 - 2*ex[2]*ex[3]*ex[4]^2 - 3*ex[2]^2*ex[3]*ex[4]^2 + 
    ex[2]^3*ex[3]*ex[4]^2 + ex[3]^2*ex[4]^2 - 4*ex[2]^2*ex[3]^2*ex[4]^2 + 
    ex[3]*ex[4]^3 + ex[2]*ex[3]*ex[4]^3 - ex[2]^2*ex[3]*ex[4]^3 + 
    ex[3]^2*ex[4]^3 + 2*ex[2]*ex[3]^2*ex[4]^3 - ex[2]^2*ex[3]^2*ex[6] - 
    2*ex[2]^3*ex[3]^2*ex[6] + ex[2]*ex[3]*ex[4]*ex[6] + 
    ex[2]^2*ex[3]*ex[4]*ex[6] - ex[2]^3*ex[3]*ex[4]*ex[6] + 
    2*ex[2]*ex[3]^2*ex[4]*ex[6] + 4*ex[2]^2*ex[3]^2*ex[4]*ex[6] - 
    ex[3]*ex[4]^2*ex[6] - ex[2]*ex[3]*ex[4]^2*ex[6] + 
    ex[2]^2*ex[3]*ex[4]^2*ex[6] - ex[3]^2*ex[4]^2*ex[6] - 
    2*ex[2]*ex[3]^2*ex[4]^2*ex[6], y[28] -> ex[5], 
  y[29] -> -(ex[2]^2*ex[4]) - 2*ex[2]^2*ex[3]*ex[4] + 2*ex[2]*ex[4]^2 - 
    ex[2]^2*ex[4]^2 + 3*ex[2]*ex[3]*ex[4]^2 + 2*ex[2]^2*ex[3]*ex[4]^2 - 
    ex[4]^3 - ex[3]*ex[4]^3 - ex[2]*ex[3]*ex[4]^3 + 
    ex[2]^2*ex[3]*ex[4]*ex[5] - ex[2]*ex[3]*ex[4]^2*ex[5] - 
    3*ex[2]^2*ex[3]*ex[4]^2*ex[5] + ex[2]*ex[4]^3*ex[5] + 
    ex[2]*ex[3]*ex[4]^3*ex[5] + ex[2]^2*ex[3]*ex[4]^2*ex[5]^2 + 
    ex[2]^2*ex[3]*ex[6] - ex[2]*ex[4]*ex[6] + ex[2]^2*ex[4]*ex[6] - 
    2*ex[2]*ex[3]*ex[4]*ex[6] - ex[2]^2*ex[3]*ex[4]*ex[6] + ex[4]^2*ex[6] + 
    ex[3]*ex[4]^2*ex[6] + ex[2]*ex[3]*ex[4]^2*ex[6] + 
    ex[2]^2*ex[3]*ex[4]*ex[5]*ex[6] - ex[2]*ex[4]^2*ex[5]*ex[6] - 
    ex[2]*ex[3]*ex[4]^2*ex[5]*ex[6], 
  y[30] -> -(ex[2]^2*ex[3]) - 2*ex[2]^2*ex[4] + 2*ex[2]*ex[3]*ex[4] - 
    ex[2]^2*ex[3]*ex[4] + 3*ex[2]*ex[4]^2 - ex[2]^2*ex[4]^2 - ex[3]*ex[4]^2 + 
    2*ex[2]*ex[3]*ex[4]^2 - ex[4]^3 + ex[2]*ex[4]^3 - ex[3]*ex[4]^3 + 
    2*ex[2]^2*ex[3]*ex[6] - ex[2]*ex[4]*ex[6] + 2*ex[2]^2*ex[4]*ex[6] - 
    3*ex[2]*ex[3]*ex[4]*ex[6] + ex[2]^2*ex[3]*ex[4]*ex[6] + ex[4]^2*ex[6] - 
    2*ex[2]*ex[4]^2*ex[6] + ex[3]*ex[4]^2*ex[6] - ex[2]*ex[3]*ex[4]^2*ex[6] - 
    ex[2]^2*ex[3]*ex[6]^2 + ex[2]*ex[4]*ex[6]^2 + ex[2]*ex[3]*ex[4]*ex[6]^2, 
  y[31] -> ex[2]^3*ex[3]*ex[4] + 2*ex[2]^3*ex[3]^2*ex[4] + ex[2]^3*ex[4]^2 - 
    3*ex[2]^2*ex[3]*ex[4]^2 + 5*ex[2]^3*ex[3]*ex[4]^2 - 
    5*ex[2]^2*ex[3]^2*ex[4]^2 + 2*ex[2]^3*ex[3]^2*ex[4]^2 - 
    3*ex[2]^2*ex[4]^3 + ex[2]^3*ex[4]^3 + 3*ex[2]*ex[3]*ex[4]^3 - 
    11*ex[2]^2*ex[3]*ex[4]^3 + 2*ex[2]^3*ex[3]*ex[4]^3 + 
    4*ex[2]*ex[3]^2*ex[4]^3 - 5*ex[2]^2*ex[3]^2*ex[4]^3 + 3*ex[2]*ex[4]^4 - 
    2*ex[2]^2*ex[4]^4 - ex[3]*ex[4]^4 + 8*ex[2]*ex[3]*ex[4]^4 - 
    3*ex[2]^2*ex[3]*ex[4]^4 - ex[3]^2*ex[4]^4 + 4*ex[2]*ex[3]^2*ex[4]^4 - 
    ex[4]^5 + ex[2]*ex[4]^5 - 2*ex[3]*ex[4]^5 + ex[2]*ex[3]*ex[4]^5 - 
    ex[3]^2*ex[4]^5 - ex[2]^3*ex[3]^2*ex[6] + ex[2]^2*ex[3]*ex[4]*ex[6] - 
    4*ex[2]^3*ex[3]*ex[4]*ex[6] + 3*ex[2]^2*ex[3]^2*ex[4]*ex[6] - 
    5*ex[2]^3*ex[3]^2*ex[4]*ex[6] + 2*ex[2]^2*ex[4]^2*ex[6] - 
    ex[2]^3*ex[4]^2*ex[6] - 2*ex[2]*ex[3]*ex[4]^2*ex[6] + 
    13*ex[2]^2*ex[3]*ex[4]^2*ex[6] - 6*ex[2]^3*ex[3]*ex[4]^2*ex[6] - 
    3*ex[2]*ex[3]^2*ex[4]^2*ex[6] + 11*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] - 
    2*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] - 4*ex[2]*ex[4]^3*ex[6] + 
    4*ex[2]^2*ex[4]^3*ex[6] + ex[3]*ex[4]^3*ex[6] - 
    13*ex[2]*ex[3]*ex[4]^3*ex[6] + 10*ex[2]^2*ex[3]*ex[4]^3*ex[6] + 
    ex[3]^2*ex[4]^3*ex[6] - 8*ex[2]*ex[3]^2*ex[4]^3*ex[6] + 
    3*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] + 2*ex[4]^4*ex[6] - 
    3*ex[2]*ex[4]^4*ex[6] + 4*ex[3]*ex[4]^4*ex[6] - 
    4*ex[2]*ex[3]*ex[4]^4*ex[6] + 2*ex[3]^2*ex[4]^4*ex[6] - 
    ex[2]*ex[3]^2*ex[4]^4*ex[6] + 2*ex[2]^3*ex[3]^2*ex[6]^2 - 
    3*ex[2]^2*ex[3]*ex[4]*ex[6]^2 + 3*ex[2]^3*ex[3]*ex[4]*ex[6]^2 - 
    5*ex[2]^2*ex[3]^2*ex[4]*ex[6]^2 + 3*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 + 
    ex[2]*ex[4]^2*ex[6]^2 - 2*ex[2]^2*ex[4]^2*ex[6]^2 + 
    5*ex[2]*ex[3]*ex[4]^2*ex[6]^2 - 9*ex[2]^2*ex[3]*ex[4]^2*ex[6]^2 + 
    4*ex[2]*ex[3]^2*ex[4]^2*ex[6]^2 - 5*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2 - 
    ex[4]^3*ex[6]^2 + 3*ex[2]*ex[4]^3*ex[6]^2 - 2*ex[3]*ex[4]^3*ex[6]^2 + 
    5*ex[2]*ex[3]*ex[4]^3*ex[6]^2 - ex[3]^2*ex[4]^3*ex[6]^2 + 
    2*ex[2]*ex[3]^2*ex[4]^3*ex[6]^2 - ex[2]^3*ex[3]^2*ex[6]^3 + 
    2*ex[2]^2*ex[3]*ex[4]*ex[6]^3 + 2*ex[2]^2*ex[3]^2*ex[4]*ex[6]^3 - 
    ex[2]*ex[4]^2*ex[6]^3 - 2*ex[2]*ex[3]*ex[4]^2*ex[6]^3 - 
    ex[2]*ex[3]^2*ex[4]^2*ex[6]^3, y[32] -> 2*ex[2]*ex[3] + ex[2]^2*ex[3] - 
    ex[2]^3*ex[3] + 2*ex[2]*ex[3]^2 + 4*ex[2]^2*ex[3]^2 + 2*ex[2]^3*ex[3]^2 - 
    2*ex[4] - 4*ex[3]*ex[4] - 4*ex[2]*ex[3]*ex[4] - 2*ex[3]^2*ex[4] - 
    4*ex[2]*ex[3]^2*ex[4] - 2*ex[2]^2*ex[3]^2*ex[4], 
  y[33] -> 1 + ex[2]*ex[3] - ex[3]*ex[4] + ex[3]*ex[6], 
  y[34] -> ex[2]^2*ex[3] - ex[4] - 2*ex[2]*ex[3]*ex[4] + ex[3]*ex[4]^2 + 
    ex[2]*ex[3]*ex[6] - ex[3]*ex[4]*ex[6], 
  y[35] -> ex[2]^3*ex[3]^3 + 7*ex[2]^4*ex[3]^3 + 11*ex[2]^5*ex[3]^3 + 
    7*ex[2]^6*ex[3]^3 + 2*ex[2]^7*ex[3]^3 - 2*ex[2]^2*ex[3]^2*ex[4] - 
    12*ex[2]^3*ex[3]^2*ex[4] - 13*ex[2]^4*ex[3]^2*ex[4] - 
    4*ex[2]^5*ex[3]^2*ex[4] - 3*ex[2]^2*ex[3]^3*ex[4] - 
    22*ex[2]^3*ex[3]^3*ex[4] - 36*ex[2]^4*ex[3]^3*ex[4] - 
    26*ex[2]^5*ex[3]^3*ex[4] - 9*ex[2]^6*ex[3]^3*ex[4] + 
    ex[2]*ex[3]*ex[4]^2 + 5*ex[2]^2*ex[3]*ex[4]^2 + 3*ex[2]^3*ex[3]*ex[4]^2 + 
    4*ex[2]*ex[3]^2*ex[4]^2 + 28*ex[2]^2*ex[3]^2*ex[4]^2 + 
    33*ex[2]^3*ex[3]^2*ex[4]^2 + 14*ex[2]^4*ex[3]^2*ex[4]^2 + 
    2*ex[2]^5*ex[3]^2*ex[4]^2 + 3*ex[2]*ex[3]^3*ex[4]^2 + 
    24*ex[2]^2*ex[3]^3*ex[4]^2 + 42*ex[2]^3*ex[3]^3*ex[4]^2 + 
    36*ex[2]^4*ex[3]^3*ex[4]^2 + 15*ex[2]^5*ex[3]^3*ex[4]^2 - ex[3]*ex[4]^3 - 
    10*ex[2]*ex[3]*ex[4]^3 - 9*ex[2]^2*ex[3]*ex[4]^3 - 
    2*ex[2]^3*ex[3]*ex[4]^3 - 2*ex[3]^2*ex[4]^3 - 20*ex[2]*ex[3]^2*ex[4]^3 - 
    30*ex[2]^2*ex[3]^2*ex[4]^3 - 22*ex[2]^3*ex[3]^2*ex[4]^3 - 
    7*ex[2]^4*ex[3]^2*ex[4]^3 - ex[3]^3*ex[4]^3 - 10*ex[2]*ex[3]^3*ex[4]^3 - 
    20*ex[2]^2*ex[3]^3*ex[4]^3 - 22*ex[2]^3*ex[3]^3*ex[4]^3 - 
    11*ex[2]^4*ex[3]^3*ex[4]^3 + 2*ex[4]^4 + 2*ex[2]*ex[4]^4 + 
    5*ex[3]*ex[4]^4 + 9*ex[2]*ex[3]*ex[4]^4 + 6*ex[2]^2*ex[3]*ex[4]^4 + 
    ex[2]^3*ex[3]*ex[4]^4 + 4*ex[3]^2*ex[4]^4 + 10*ex[2]*ex[3]^2*ex[4]^4 + 
    12*ex[2]^2*ex[3]^2*ex[4]^4 + 5*ex[2]^3*ex[3]^2*ex[4]^4 + 
    ex[3]^3*ex[4]^4 + 3*ex[2]*ex[3]^3*ex[4]^4 + 5*ex[2]^2*ex[3]^3*ex[4]^4 + 
    3*ex[2]^3*ex[3]^3*ex[4]^4 + 3*ex[2]^3*ex[3]^3*ex[6] + 
    5*ex[2]^4*ex[3]^3*ex[6] + 5*ex[2]^5*ex[3]^3*ex[6] + 
    3*ex[2]^6*ex[3]^3*ex[6] - 8*ex[2]^2*ex[3]^2*ex[4]*ex[6] - 
    10*ex[2]^3*ex[3]^2*ex[4]*ex[6] - 6*ex[2]^4*ex[3]^2*ex[4]*ex[6] - 
    2*ex[2]^5*ex[3]^2*ex[4]*ex[6] - 7*ex[2]^2*ex[3]^3*ex[4]*ex[6] - 
    13*ex[2]^3*ex[3]^3*ex[4]*ex[6] - 17*ex[2]^4*ex[3]^3*ex[4]*ex[6] - 
    11*ex[2]^5*ex[3]^3*ex[4]*ex[6] + 7*ex[2]*ex[3]*ex[4]^2*ex[6] + 
    7*ex[2]^2*ex[3]*ex[4]^2*ex[6] + 2*ex[2]^3*ex[3]*ex[4]^2*ex[6] + 
    12*ex[2]*ex[3]^2*ex[4]^2*ex[6] + 20*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 
    22*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] + 10*ex[2]^4*ex[3]^2*ex[4]^2*ex[6] + 
    5*ex[2]*ex[3]^3*ex[4]^2*ex[6] + 11*ex[2]^2*ex[3]^3*ex[4]^2*ex[6] + 
    19*ex[2]^3*ex[3]^3*ex[4]^2*ex[6] + 13*ex[2]^4*ex[3]^3*ex[4]^2*ex[6] - 
    2*ex[4]^3*ex[6] - 2*ex[2]*ex[4]^3*ex[6] - 5*ex[3]*ex[4]^3*ex[6] - 
    9*ex[2]*ex[3]*ex[4]^3*ex[6] - 8*ex[2]^2*ex[3]*ex[4]^3*ex[6] - 
    2*ex[2]^3*ex[3]*ex[4]^3*ex[6] - 4*ex[3]^2*ex[4]^3*ex[6] - 
    10*ex[2]*ex[3]^2*ex[4]^3*ex[6] - 16*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] - 
    8*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] - ex[3]^3*ex[4]^3*ex[6] - 
    3*ex[2]*ex[3]^3*ex[4]^3*ex[6] - 7*ex[2]^2*ex[3]^3*ex[4]^3*ex[6] - 
    5*ex[2]^3*ex[3]^3*ex[4]^3*ex[6] + 2*ex[2]^4*ex[3]^3*ex[6]^2 + 
    2*ex[2]^5*ex[3]^3*ex[6]^2 - 4*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 - 
    3*ex[2]^4*ex[3]^2*ex[4]*ex[6]^2 - 4*ex[2]^3*ex[3]^3*ex[4]*ex[6]^2 - 
    4*ex[2]^4*ex[3]^3*ex[4]*ex[6]^2 + 2*ex[2]^2*ex[3]*ex[4]^2*ex[6]^2 + 
    ex[2]^3*ex[3]*ex[4]^2*ex[6]^2 + 4*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2 + 
    3*ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^2 + 2*ex[2]^2*ex[3]^3*ex[4]^2*ex[6]^2 + 
    2*ex[2]^3*ex[3]^3*ex[4]^2*ex[6]^2, 
  y[36] -> ex[2]^5*ex[3]^3 + 6*ex[2]^6*ex[3]^3 + 5*ex[2]^7*ex[3]^3 + 
    2*ex[2]^8*ex[3]^3 - 2*ex[2]^3*ex[3]^2*ex[4] - 12*ex[2]^4*ex[3]^2*ex[4] - 
    12*ex[2]^5*ex[3]^2*ex[4] - 4*ex[2]^6*ex[3]^2*ex[4] - 
    5*ex[2]^4*ex[3]^3*ex[4] - 31*ex[2]^5*ex[3]^3*ex[4] - 
    23*ex[2]^6*ex[3]^3*ex[4] - 11*ex[2]^7*ex[3]^3*ex[4] + 
    4*ex[2]^2*ex[3]*ex[4]^2 + 8*ex[2]^3*ex[3]*ex[4]^2 + 
    2*ex[2]^4*ex[3]*ex[4]^2 + 6*ex[2]^2*ex[3]^2*ex[4]^2 + 
    38*ex[2]^3*ex[3]^2*ex[4]^2 + 36*ex[2]^4*ex[3]^2*ex[4]^2 + 
    14*ex[2]^5*ex[3]^2*ex[4]^2 + 2*ex[2]^6*ex[3]^2*ex[4]^2 + 
    10*ex[2]^3*ex[3]^3*ex[4]^2 + 65*ex[2]^4*ex[3]^3*ex[4]^2 + 
    40*ex[2]^5*ex[3]^3*ex[4]^2 + 27*ex[2]^6*ex[3]^3*ex[4]^2 - 
    2*ex[2]*ex[4]^3 - 8*ex[2]*ex[3]*ex[4]^3 - 20*ex[2]^2*ex[3]*ex[4]^3 - 
    6*ex[2]^3*ex[3]*ex[4]^3 - 4*ex[2]^4*ex[3]*ex[4]^3 - 
    6*ex[2]*ex[3]^2*ex[4]^3 - 42*ex[2]^2*ex[3]^2*ex[4]^3 - 
    38*ex[2]^3*ex[3]^2*ex[4]^3 - 22*ex[2]^4*ex[3]^2*ex[4]^3 - 
    10*ex[2]^5*ex[3]^2*ex[4]^3 - 10*ex[2]^2*ex[3]^3*ex[4]^3 - 
    70*ex[2]^3*ex[3]^3*ex[4]^3 - 30*ex[2]^4*ex[3]^3*ex[4]^3 - 
    40*ex[2]^5*ex[3]^3*ex[4]^3 + 2*ex[4]^4 + 2*ex[2]^2*ex[4]^4 + 
    4*ex[3]*ex[4]^4 + 13*ex[2]*ex[3]*ex[4]^4 + 9*ex[2]^3*ex[3]*ex[4]^4 + 
    2*ex[3]^2*ex[4]^4 + 18*ex[2]*ex[3]^2*ex[4]^4 + 
    18*ex[2]^2*ex[3]^2*ex[4]^4 + 22*ex[2]^3*ex[3]^2*ex[4]^4 + 
    20*ex[2]^4*ex[3]^2*ex[4]^4 + 5*ex[2]*ex[3]^3*ex[4]^4 + 
    40*ex[2]^2*ex[3]^3*ex[4]^4 + 5*ex[2]^3*ex[3]^3*ex[4]^4 + 
    40*ex[2]^4*ex[3]^3*ex[4]^4 - 2*ex[2]*ex[4]^5 - ex[3]*ex[4]^5 + 
    3*ex[2]*ex[3]*ex[4]^5 - 11*ex[2]^2*ex[3]*ex[4]^5 - 
    ex[2]^3*ex[3]*ex[4]^5 - 2*ex[3]^2*ex[4]^5 - 6*ex[2]*ex[3]^2*ex[4]^5 - 
    14*ex[2]^2*ex[3]^2*ex[4]^5 - 20*ex[2]^3*ex[3]^2*ex[4]^5 - 
    ex[3]^3*ex[4]^5 - 11*ex[2]*ex[3]^3*ex[4]^5 + 5*ex[2]^2*ex[3]^3*ex[4]^5 - 
    27*ex[2]^3*ex[3]^3*ex[4]^5 + ex[3]*ex[4]^6 + 6*ex[2]*ex[3]*ex[4]^6 + 
    ex[2]^2*ex[3]*ex[4]^6 + 2*ex[3]^2*ex[4]^6 + 4*ex[2]*ex[3]^2*ex[4]^6 + 
    10*ex[2]^2*ex[3]^2*ex[4]^6 + ex[3]^3*ex[4]^6 - 2*ex[2]*ex[3]^3*ex[4]^6 + 
    11*ex[2]^2*ex[3]^3*ex[4]^6 - 2*ex[2]*ex[3]^2*ex[4]^7 - 
    2*ex[2]*ex[3]^3*ex[4]^7 + 2*ex[2]^4*ex[3]^3*ex[6] + 
    13*ex[2]^5*ex[3]^3*ex[6] + 8*ex[2]^6*ex[3]^3*ex[6] + 
    5*ex[2]^7*ex[3]^3*ex[6] - 2*ex[2]^2*ex[3]^2*ex[4]*ex[6] - 
    14*ex[2]^3*ex[3]^2*ex[4]*ex[6] - 12*ex[2]^4*ex[3]^2*ex[4]*ex[6] - 
    6*ex[2]^5*ex[3]^2*ex[4]*ex[6] - 2*ex[2]^6*ex[3]^2*ex[4]*ex[6] - 
    8*ex[2]^3*ex[3]^3*ex[4]*ex[6] - 55*ex[2]^4*ex[3]^3*ex[4]*ex[6] - 
    26*ex[2]^5*ex[3]^3*ex[4]*ex[6] - 27*ex[2]^6*ex[3]^3*ex[4]*ex[6] + 
    4*ex[2]*ex[3]*ex[4]^2*ex[6] + 12*ex[2]^2*ex[3]*ex[4]^2*ex[6] + 
    4*ex[2]^3*ex[3]*ex[4]^2*ex[6] + 4*ex[2]^4*ex[3]*ex[4]^2*ex[6] + 
    4*ex[2]*ex[3]^2*ex[4]^2*ex[6] + 32*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 
    28*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] + 24*ex[2]^4*ex[3]^2*ex[4]^2*ex[6] + 
    16*ex[2]^5*ex[3]^2*ex[4]^2*ex[6] + 12*ex[2]^2*ex[3]^3*ex[4]^2*ex[6] + 
    90*ex[2]^3*ex[3]^3*ex[4]^2*ex[6] + 24*ex[2]^4*ex[3]^3*ex[4]^2*ex[6] + 
    66*ex[2]^5*ex[3]^3*ex[4]^2*ex[6] - 2*ex[4]^3*ex[6] - 
    2*ex[2]^2*ex[4]^3*ex[6] - 4*ex[3]*ex[4]^3*ex[6] - 
    14*ex[2]*ex[3]*ex[4]^3*ex[6] + 4*ex[2]^2*ex[3]*ex[4]^3*ex[6] - 
    14*ex[2]^3*ex[3]*ex[4]^3*ex[6] - 2*ex[3]^2*ex[4]^3*ex[6] - 
    22*ex[2]*ex[3]^2*ex[4]^3*ex[6] - 26*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] - 
    42*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] - 44*ex[2]^4*ex[3]^2*ex[4]^3*ex[6] - 
    8*ex[2]*ex[3]^3*ex[4]^3*ex[6] - 70*ex[2]^2*ex[3]^3*ex[4]^3*ex[6] + 
    4*ex[2]^3*ex[3]^3*ex[4]^3*ex[6] - 94*ex[2]^4*ex[3]^3*ex[4]^3*ex[6] + 
    4*ex[2]*ex[4]^4*ex[6] + 2*ex[3]*ex[4]^4*ex[6] - 
    5*ex[2]*ex[3]*ex[4]^4*ex[6] + 28*ex[2]^2*ex[3]*ex[4]^4*ex[6] + 
    3*ex[2]^3*ex[3]*ex[4]^4*ex[6] + 4*ex[3]^2*ex[4]^4*ex[6] + 
    16*ex[2]*ex[3]^2*ex[4]^4*ex[6] + 36*ex[2]^2*ex[3]^2*ex[4]^4*ex[6] + 
    56*ex[2]^3*ex[3]^2*ex[4]^4*ex[6] + 2*ex[3]^3*ex[4]^4*ex[6] + 
    25*ex[2]*ex[3]^3*ex[4]^4*ex[6] - 16*ex[2]^2*ex[3]^3*ex[4]^4*ex[6] + 
    81*ex[2]^3*ex[3]^3*ex[4]^4*ex[6] - 3*ex[3]*ex[4]^5*ex[6] - 
    18*ex[2]*ex[3]*ex[4]^5*ex[6] - 3*ex[2]^2*ex[3]*ex[4]^5*ex[6] - 
    6*ex[3]^2*ex[4]^5*ex[6] - 12*ex[2]*ex[3]^2*ex[4]^5*ex[6] - 
    34*ex[2]^2*ex[3]^2*ex[4]^5*ex[6] - 3*ex[3]^3*ex[4]^5*ex[6] + 
    6*ex[2]*ex[3]^3*ex[4]^5*ex[6] - 39*ex[2]^2*ex[3]^3*ex[4]^5*ex[6] + 
    8*ex[2]*ex[3]^2*ex[4]^6*ex[6] + 8*ex[2]*ex[3]^3*ex[4]^6*ex[6] + 
    ex[2]^3*ex[3]^3*ex[6]^2 + 8*ex[2]^4*ex[3]^3*ex[6]^2 + 
    ex[2]^5*ex[3]^3*ex[6]^2 + 6*ex[2]^6*ex[3]^3*ex[6]^2 - 
    2*ex[2]^2*ex[3]^2*ex[4]*ex[6]^2 - 2*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 - 
    6*ex[2]^4*ex[3]^2*ex[4]*ex[6]^2 - 6*ex[2]^5*ex[3]^2*ex[4]*ex[6]^2 - 
    3*ex[2]^2*ex[3]^3*ex[4]*ex[6]^2 - 27*ex[2]^3*ex[3]^3*ex[4]*ex[6]^2 + 
    3*ex[2]^4*ex[3]^3*ex[4]*ex[6]^2 - 33*ex[2]^5*ex[3]^3*ex[4]*ex[6]^2 + 
    ex[2]*ex[3]*ex[4]^2*ex[6]^2 - 4*ex[2]^2*ex[3]*ex[4]^2*ex[6]^2 + 
    5*ex[2]^3*ex[3]*ex[4]^2*ex[6]^2 + 4*ex[2]*ex[3]^2*ex[4]^2*ex[6]^2 + 
    10*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2 + 24*ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^2 + 
    30*ex[2]^4*ex[3]^2*ex[4]^2*ex[6]^2 + 3*ex[2]*ex[3]^3*ex[4]^2*ex[6]^2 + 
    33*ex[2]^2*ex[3]^3*ex[4]^2*ex[6]^2 - 15*ex[2]^3*ex[3]^3*ex[4]^2*ex[6]^2 + 
    75*ex[2]^4*ex[3]^3*ex[4]^2*ex[6]^2 - 2*ex[2]*ex[4]^3*ex[6]^2 - 
    ex[3]*ex[4]^3*ex[6]^2 + ex[2]*ex[3]*ex[4]^3*ex[6]^2 - 
    23*ex[2]^2*ex[3]*ex[4]^3*ex[6]^2 - 3*ex[2]^3*ex[3]*ex[4]^3*ex[6]^2 - 
    2*ex[3]^2*ex[4]^3*ex[6]^2 - 14*ex[2]*ex[3]^2*ex[4]^3*ex[6]^2 - 
    30*ex[2]^2*ex[3]^2*ex[4]^3*ex[6]^2 - 54*ex[2]^3*ex[3]^2*ex[4]^3*ex[6]^2 - 
    ex[3]^3*ex[4]^3*ex[6]^2 - 17*ex[2]*ex[3]^3*ex[4]^3*ex[6]^2 + 
    17*ex[2]^2*ex[3]^3*ex[4]^3*ex[6]^2 - 87*ex[2]^3*ex[3]^3*ex[4]^3*ex[6]^2 + 
    3*ex[3]*ex[4]^4*ex[6]^2 + 18*ex[2]*ex[3]*ex[4]^4*ex[6]^2 + 
    3*ex[2]^2*ex[3]*ex[4]^4*ex[6]^2 + 6*ex[3]^2*ex[4]^4*ex[6]^2 + 
    12*ex[2]*ex[3]^2*ex[4]^4*ex[6]^2 + 42*ex[2]^2*ex[3]^2*ex[4]^4*ex[6]^2 + 
    3*ex[3]^3*ex[4]^4*ex[6]^2 - 6*ex[2]*ex[3]^3*ex[4]^4*ex[6]^2 + 
    51*ex[2]^2*ex[3]^3*ex[4]^4*ex[6]^2 - 12*ex[2]*ex[3]^2*ex[4]^5*ex[6]^2 - 
    12*ex[2]*ex[3]^3*ex[4]^5*ex[6]^2 + ex[2]^3*ex[3]^3*ex[6]^3 - 
    2*ex[2]^4*ex[3]^3*ex[6]^3 + 5*ex[2]^5*ex[3]^3*ex[6]^3 - 
    2*ex[2]^2*ex[3]^2*ex[4]*ex[6]^3 - 4*ex[2]^3*ex[3]^2*ex[4]*ex[6]^3 - 
    6*ex[2]^4*ex[3]^2*ex[4]*ex[6]^3 - 3*ex[2]^2*ex[3]^3*ex[4]*ex[6]^3 + 
    6*ex[2]^3*ex[3]^3*ex[4]*ex[6]^3 - 23*ex[2]^4*ex[3]^3*ex[4]*ex[6]^3 + 
    ex[2]*ex[3]*ex[4]^2*ex[6]^3 + 6*ex[2]^2*ex[3]*ex[4]^2*ex[6]^3 + 
    ex[2]^3*ex[3]*ex[4]^2*ex[6]^3 + 4*ex[2]*ex[3]^2*ex[4]^2*ex[6]^3 + 
    8*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^3 + 20*ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^3 + 
    3*ex[2]*ex[3]^3*ex[4]^2*ex[6]^3 - 6*ex[2]^2*ex[3]^3*ex[4]^2*ex[6]^3 + 
    39*ex[2]^3*ex[3]^3*ex[4]^2*ex[6]^3 - ex[3]*ex[4]^3*ex[6]^3 - 
    6*ex[2]*ex[3]*ex[4]^3*ex[6]^3 - ex[2]^2*ex[3]*ex[4]^3*ex[6]^3 - 
    2*ex[3]^2*ex[4]^3*ex[6]^3 - 4*ex[2]*ex[3]^2*ex[4]^3*ex[6]^3 - 
    22*ex[2]^2*ex[3]^2*ex[4]^3*ex[6]^3 - ex[3]^3*ex[4]^3*ex[6]^3 + 
    2*ex[2]*ex[3]^3*ex[4]^3*ex[6]^3 - 29*ex[2]^2*ex[3]^3*ex[4]^3*ex[6]^3 + 
    8*ex[2]*ex[3]^2*ex[4]^4*ex[6]^3 + 8*ex[2]*ex[3]^3*ex[4]^4*ex[6]^3 + 
    2*ex[2]^4*ex[3]^3*ex[6]^4 - 2*ex[2]^3*ex[3]^2*ex[4]*ex[6]^4 - 
    6*ex[2]^3*ex[3]^3*ex[4]*ex[6]^4 + 4*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^4 + 
    6*ex[2]^2*ex[3]^3*ex[4]^2*ex[6]^4 - 2*ex[2]*ex[3]^2*ex[4]^3*ex[6]^4 - 
    2*ex[2]*ex[3]^3*ex[4]^3*ex[6]^4, 
  y[37] -> 43*ex[2]^3*ex[3]^3 + 129*ex[2]^4*ex[3]^3 + 129*ex[2]^5*ex[3]^3 + 
    43*ex[2]^6*ex[3]^3 - 129*ex[2]^2*ex[3]^2*ex[4] - 
    393*ex[2]^3*ex[3]^2*ex[4] - 399*ex[2]^4*ex[3]^2*ex[4] - 
    135*ex[2]^5*ex[3]^2*ex[4] - 129*ex[2]^2*ex[3]^3*ex[4] - 
    387*ex[2]^3*ex[3]^3*ex[4] - 387*ex[2]^4*ex[3]^3*ex[4] - 
    129*ex[2]^5*ex[3]^3*ex[4] + 129*ex[2]*ex[3]*ex[4]^2 + 
    399*ex[2]^2*ex[3]*ex[4]^2 + 360*ex[2]^3*ex[3]*ex[4]^2 + 
    90*ex[2]^4*ex[3]*ex[4]^2 + 258*ex[2]*ex[3]^2*ex[4]^2 + 
    786*ex[2]^2*ex[3]^2*ex[4]^2 + 798*ex[2]^3*ex[3]^2*ex[4]^2 + 
    270*ex[2]^4*ex[3]^2*ex[4]^2 + 129*ex[2]*ex[3]^3*ex[4]^2 + 
    387*ex[2]^2*ex[3]^3*ex[4]^2 + 387*ex[2]^3*ex[3]^3*ex[4]^2 + 
    129*ex[2]^4*ex[3]^3*ex[4]^2 - 43*ex[4]^3 - 135*ex[2]*ex[4]^3 - 
    90*ex[2]^2*ex[4]^3 - 35*ex[2]^3*ex[4]^3 - 129*ex[3]*ex[4]^3 - 
    399*ex[2]*ex[3]*ex[4]^3 - 360*ex[2]^2*ex[3]*ex[4]^3 - 
    90*ex[2]^3*ex[3]*ex[4]^3 - 129*ex[3]^2*ex[4]^3 - 
    393*ex[2]*ex[3]^2*ex[4]^3 - 399*ex[2]^2*ex[3]^2*ex[4]^3 - 
    135*ex[2]^3*ex[3]^2*ex[4]^3 - 43*ex[3]^3*ex[4]^3 - 
    129*ex[2]*ex[3]^3*ex[4]^3 - 129*ex[2]^2*ex[3]^3*ex[4]^3 - 
    43*ex[2]^3*ex[3]^3*ex[4]^3, y[38] -> 53*ex[2]^2*ex[3]^2 + 
    106*ex[2]^3*ex[3]^2 + 53*ex[2]^4*ex[3]^2 - 106*ex[2]*ex[3]*ex[4] - 
    206*ex[2]^2*ex[3]*ex[4] - 100*ex[2]^3*ex[3]*ex[4] - 
    106*ex[2]*ex[3]^2*ex[4] - 212*ex[2]^2*ex[3]^2*ex[4] - 
    106*ex[2]^3*ex[3]^2*ex[4] + 53*ex[4]^2 + 100*ex[2]*ex[4]^2 + 
    53*ex[2]^2*ex[4]^2 + 106*ex[3]*ex[4]^2 + 206*ex[2]*ex[3]*ex[4]^2 + 
    100*ex[2]^2*ex[3]*ex[4]^2 + 53*ex[3]^2*ex[4]^2 + 
    106*ex[2]*ex[3]^2*ex[4]^2 + 53*ex[2]^2*ex[3]^2*ex[4]^2, 
  y[39] -> -35 + 71*ex[3] + 36*ex[3]^2, y[40] -> 3 + 10*ex[3], 
  y[41] -> -5*ex[2]^2*ex[3] - 6*ex[2]*ex[4] - 6*ex[2]^2*ex[4] + 
    20*ex[2]*ex[3]*ex[4] + 10*ex[2]^2*ex[3]*ex[4] + 9*ex[2]*ex[3]^2*ex[4] + 
    9*ex[2]^2*ex[3]^2*ex[4] + 6*ex[4]^2 + 6*ex[2]*ex[4]^2 - 6*ex[3]*ex[4]^2 - 
    ex[2]*ex[3]*ex[4]^2 - 9*ex[3]^2*ex[4]^2 - 9*ex[2]*ex[3]^2*ex[4]^2 + 
    5*ex[2]^2*ex[3]*ex[6] - 5*ex[2]*ex[3]*ex[4]*ex[6], 
  y[42] -> -ex[2] + ex[2]*ex[3] - ex[3]*ex[4], 
  y[43] -> -(ex[2]*ex[3]*ex[4]) - 2*ex[2]^2*ex[3]*ex[4] + ex[4]^2 + 
    ex[2]*ex[4]^2 + ex[3]*ex[4]^2 + 2*ex[2]*ex[3]*ex[4]^2 + 
    ex[2]^2*ex[3]*ex[4]*ex[5] - ex[2]*ex[3]*ex[4]^2*ex[5] + 
    ex[2]^2*ex[3]*ex[6] - ex[2]*ex[4]*ex[6] - ex[2]*ex[3]*ex[4]*ex[6], 
  y[44] -> -4*ex[2]^2 + 5*ex[2]^2*ex[3] + ex[2]^2*ex[3]^2 + ex[2]*ex[4] - 
    8*ex[2]*ex[3]*ex[4] - 2*ex[2]*ex[3]^2*ex[4] + 3*ex[3]*ex[4]^2 + 
    ex[3]^2*ex[4]^2, y[45] -> -(ex[2]*ex[3]) + ex[2]^3*ex[3] - ex[2]*ex[4] + 
    ex[3]*ex[4] - ex[2]*ex[3]*ex[4] - ex[2]^2*ex[3]*ex[4] + 
    ex[2]^3*ex[3]*ex[4] + ex[4]^2 + ex[3]*ex[4]^2 - ex[2]^2*ex[3]*ex[4]^2 + 
    ex[2]*ex[3]*ex[6] - ex[2]^3*ex[3]*ex[6] - ex[4]*ex[6] - 
    ex[3]*ex[4]*ex[6] + ex[2]^2*ex[3]*ex[4]*ex[6], 
  y[46] -> ex[3] + ex[2]*ex[3] - ex[4], 
  y[47] -> ex[3] - ex[2]*ex[3] - 2*ex[2]^2*ex[3] + ex[3]^2 + 
    2*ex[2]*ex[3]^2 + ex[2]^2*ex[3]^2 + 2*ex[2]*ex[4], 
  y[48] -> -10*ex[2]^6*ex[3]^4 - 30*ex[2]^7*ex[3]^4 - 30*ex[2]^8*ex[3]^4 - 
    10*ex[2]^9*ex[3]^4 + 40*ex[2]^5*ex[3]^3*ex[4] + 
    110*ex[2]^6*ex[3]^3*ex[4] + 97*ex[2]^7*ex[3]^3*ex[4] + 
    24*ex[2]^8*ex[3]^3*ex[4] - 3*ex[2]^9*ex[3]^3*ex[4] + 
    60*ex[2]^5*ex[3]^4*ex[4] + 150*ex[2]^6*ex[3]^4*ex[4] + 
    90*ex[2]^7*ex[3]^4*ex[4] - 30*ex[2]^8*ex[3]^4*ex[4] - 
    30*ex[2]^9*ex[3]^4*ex[4] - 50*ex[2]^4*ex[3]^2*ex[4]^2 - 
    110*ex[2]^5*ex[3]^2*ex[4]^2 - 54*ex[2]^6*ex[3]^2*ex[4]^2 + 
    6*ex[2]^7*ex[3]^2*ex[4]^2 - 249*ex[2]^4*ex[3]^3*ex[4]^2 - 
    674*ex[2]^5*ex[3]^3*ex[4]^2 - 640*ex[2]^6*ex[3]^3*ex[4]^2 - 
    278*ex[2]^7*ex[3]^3*ex[4]^2 - 87*ex[2]^8*ex[3]^3*ex[4]^2 - 
    24*ex[2]^9*ex[3]^3*ex[4]^2 - 203*ex[2]^4*ex[3]^4*ex[4]^2 - 
    452*ex[2]^5*ex[3]^4*ex[4]^2 - 98*ex[2]^6*ex[3]^4*ex[4]^2 + 
    388*ex[2]^7*ex[3]^4*ex[4]^2 + 277*ex[2]^8*ex[3]^4*ex[4]^2 + 
    40*ex[2]^9*ex[3]^4*ex[4]^2 - 18*ex[2]^4*ex[3]^5*ex[4]^2 - 
    36*ex[2]^5*ex[3]^5*ex[4]^2 + 36*ex[2]^6*ex[3]^5*ex[4]^2 + 
    144*ex[2]^7*ex[3]^5*ex[4]^2 + 126*ex[2]^8*ex[3]^5*ex[4]^2 + 
    36*ex[2]^9*ex[3]^5*ex[4]^2 + 20*ex[2]^3*ex[3]*ex[4]^3 + 
    30*ex[2]^4*ex[3]*ex[4]^3 - 3*ex[2]^5*ex[3]*ex[4]^3 - 
    6*ex[2]^6*ex[3]*ex[4]^3 + 298*ex[2]^3*ex[3]^2*ex[4]^3 + 
    692*ex[2]^4*ex[3]^2*ex[4]^3 + 514*ex[2]^5*ex[3]^2*ex[4]^3 + 
    204*ex[2]^6*ex[3]^2*ex[4]^3 + 96*ex[2]^7*ex[3]^2*ex[4]^3 + 
    12*ex[2]^8*ex[3]^2*ex[4]^3 + 648*ex[2]^3*ex[3]^3*ex[4]^3 + 
    1482*ex[2]^4*ex[3]^3*ex[4]^3 + 900*ex[2]^5*ex[3]^3*ex[4]^3 - 
    39*ex[2]^6*ex[3]^3*ex[4]^3 - 96*ex[2]^7*ex[3]^3*ex[4]^3 + 
    3*ex[2]^8*ex[3]^3*ex[4]^3 - 6*ex[2]^9*ex[3]^3*ex[4]^3 + 
    448*ex[2]^3*ex[3]^4*ex[4]^3 + 869*ex[2]^4*ex[3]^4*ex[4]^3 - 
    296*ex[2]^5*ex[3]^4*ex[4]^3 - 1622*ex[2]^6*ex[3]^4*ex[4]^3 - 
    1120*ex[2]^7*ex[3]^4*ex[4]^3 - 215*ex[2]^8*ex[3]^4*ex[4]^3 + 
    72*ex[2]^3*ex[3]^5*ex[4]^3 + 108*ex[2]^4*ex[3]^5*ex[4]^3 - 
    288*ex[2]^5*ex[3]^5*ex[4]^3 - 792*ex[2]^6*ex[3]^5*ex[4]^3 - 
    648*ex[2]^7*ex[3]^5*ex[4]^3 - 180*ex[2]^8*ex[3]^5*ex[4]^3 - 
    109*ex[2]^2*ex[3]*ex[4]^4 - 200*ex[2]^3*ex[3]*ex[4]^4 - 
    117*ex[2]^4*ex[3]*ex[4]^4 - 84*ex[2]^5*ex[3]*ex[4]^4 - 
    36*ex[2]^6*ex[3]*ex[4]^4 - 539*ex[2]^2*ex[3]^2*ex[4]^4 - 
    958*ex[2]^3*ex[3]^2*ex[4]^4 - 359*ex[2]^4*ex[3]^2*ex[4]^4 - 
    66*ex[2]^5*ex[3]^2*ex[4]^4 - 162*ex[2]^6*ex[3]^2*ex[4]^4 - 
    36*ex[2]^7*ex[3]^2*ex[4]^4 - 886*ex[2]^2*ex[3]^3*ex[4]^4 - 
    1400*ex[2]^3*ex[3]^3*ex[4]^4 + 602*ex[2]^4*ex[3]^3*ex[4]^4 + 
    1968*ex[2]^5*ex[3]^3*ex[4]^4 + 975*ex[2]^6*ex[3]^3*ex[4]^4 + 
    135*ex[2]^7*ex[3]^3*ex[4]^4 + 9*ex[2]^8*ex[3]^3*ex[4]^4 - 
    3*ex[2]^9*ex[3]^3*ex[4]^4 - 576*ex[2]^2*ex[3]^4*ex[4]^4 - 
    780*ex[2]^3*ex[3]^4*ex[4]^4 + 1594*ex[2]^4*ex[3]^4*ex[4]^4 + 
    3702*ex[2]^5*ex[3]^4*ex[4]^4 + 2382*ex[2]^6*ex[3]^4*ex[4]^4 + 
    478*ex[2]^7*ex[3]^4*ex[4]^4 - 108*ex[2]^2*ex[3]^5*ex[4]^4 - 
    72*ex[2]^3*ex[3]^5*ex[4]^4 + 792*ex[2]^4*ex[3]^5*ex[4]^4 + 
    1728*ex[2]^5*ex[3]^5*ex[4]^4 + 1332*ex[2]^6*ex[3]^5*ex[4]^4 + 
    360*ex[2]^7*ex[3]^5*ex[4]^4 + 12*ex[2]^2*ex[4]^5 + 24*ex[2]^3*ex[4]^5 + 
    12*ex[2]^4*ex[4]^5 + 104*ex[2]*ex[3]*ex[4]^5 + 
    130*ex[2]^2*ex[3]*ex[4]^5 + 89*ex[2]^3*ex[3]*ex[4]^5 + 
    177*ex[2]^4*ex[3]*ex[4]^5 + 90*ex[2]^5*ex[3]*ex[4]^5 - 
    6*ex[2]^6*ex[3]*ex[4]^5 + 420*ex[2]*ex[3]^2*ex[4]^5 + 
    277*ex[2]^2*ex[3]^2*ex[4]^5 - 686*ex[2]^3*ex[3]^2*ex[4]^5 - 
    525*ex[2]^4*ex[3]^2*ex[4]^5 + 72*ex[2]^5*ex[3]^2*ex[4]^5 + 
    60*ex[2]^6*ex[3]^2*ex[4]^5 + 6*ex[2]^7*ex[3]^2*ex[4]^5 + 
    624*ex[2]*ex[3]^3*ex[4]^5 + 236*ex[2]^2*ex[3]^3*ex[4]^5 - 
    2567*ex[2]^3*ex[3]^3*ex[4]^5 - 3538*ex[2]^4*ex[3]^3*ex[4]^5 - 
    1551*ex[2]^5*ex[3]^3*ex[4]^5 - 180*ex[2]^6*ex[3]^3*ex[4]^5 + 
    24*ex[2]^7*ex[3]^3*ex[4]^5 + 12*ex[2]^8*ex[3]^3*ex[4]^5 + 
    380*ex[2]*ex[3]^4*ex[4]^5 + 26*ex[2]^2*ex[3]^4*ex[4]^5 - 
    2746*ex[2]^3*ex[3]^4*ex[4]^5 - 4594*ex[2]^4*ex[3]^4*ex[4]^5 - 
    2746*ex[2]^5*ex[3]^4*ex[4]^5 - 544*ex[2]^6*ex[3]^4*ex[4]^5 + 
    72*ex[2]*ex[3]^5*ex[4]^5 - 72*ex[2]^2*ex[3]^5*ex[4]^5 - 
    1008*ex[2]^3*ex[3]^5*ex[4]^5 - 1872*ex[2]^4*ex[3]^5*ex[4]^5 - 
    1368*ex[2]^5*ex[3]^5*ex[4]^5 - 360*ex[2]^6*ex[3]^5*ex[4]^5 - 
    24*ex[2]*ex[4]^6 - 48*ex[2]^2*ex[4]^6 - 24*ex[2]^3*ex[4]^6 - 
    33*ex[3]*ex[4]^6 + 4*ex[2]*ex[3]*ex[4]^6 - 31*ex[2]^2*ex[3]*ex[4]^6 - 
    150*ex[2]^3*ex[3]*ex[4]^6 - 81*ex[2]^4*ex[3]*ex[4]^6 + 
    9*ex[2]^5*ex[3]*ex[4]^6 - 129*ex[3]^2*ex[4]^6 + 
    264*ex[2]*ex[3]^2*ex[4]^6 + 915*ex[2]^2*ex[3]^2*ex[4]^6 + 
    564*ex[2]^3*ex[3]^2*ex[4]^6 - 24*ex[2]^4*ex[3]^2*ex[4]^6 - 
    84*ex[2]^5*ex[3]^2*ex[4]^6 - 18*ex[2]^6*ex[3]^2*ex[4]^6 - 
    177*ex[3]^3*ex[4]^6 + 510*ex[2]*ex[3]^3*ex[4]^6 + 
    2346*ex[2]^2*ex[3]^3*ex[4]^6 + 2574*ex[2]^3*ex[3]^3*ex[4]^6 + 
    1005*ex[2]^4*ex[3]^3*ex[4]^6 + 42*ex[2]^5*ex[3]^3*ex[4]^6 - 
    66*ex[2]^6*ex[3]^3*ex[4]^6 - 18*ex[2]^7*ex[3]^3*ex[4]^6 - 
    99*ex[3]^4*ex[4]^6 + 382*ex[2]*ex[3]^4*ex[4]^6 + 
    2054*ex[2]^2*ex[3]^4*ex[4]^6 + 2880*ex[2]^3*ex[3]^4*ex[4]^6 + 
    1621*ex[2]^4*ex[3]^4*ex[4]^6 + 314*ex[2]^5*ex[3]^4*ex[4]^6 - 
    18*ex[3]^5*ex[4]^6 + 108*ex[2]*ex[3]^5*ex[4]^6 + 
    612*ex[2]^2*ex[3]^5*ex[4]^6 + 1008*ex[2]^3*ex[3]^5*ex[4]^6 + 
    702*ex[2]^4*ex[3]^5*ex[4]^6 + 180*ex[2]^5*ex[3]^5*ex[4]^6 + 12*ex[4]^7 + 
    24*ex[2]*ex[4]^7 + 12*ex[2]^2*ex[4]^7 - 18*ex[3]*ex[4]^7 + 
    8*ex[2]*ex[3]*ex[4]^7 + 45*ex[2]^2*ex[3]*ex[4]^7 + 
    36*ex[2]^3*ex[3]*ex[4]^7 - 165*ex[3]^2*ex[4]^7 - 
    330*ex[2]*ex[3]^2*ex[4]^7 - 183*ex[2]^2*ex[3]^2*ex[4]^7 + 
    36*ex[2]^3*ex[3]^2*ex[4]^7 + 72*ex[2]^4*ex[3]^2*ex[4]^7 + 
    18*ex[2]^5*ex[3]^2*ex[4]^7 - 264*ex[3]^3*ex[4]^7 - 
    738*ex[2]*ex[3]^3*ex[4]^7 - 711*ex[2]^2*ex[3]^3*ex[4]^7 - 
    234*ex[2]^3*ex[3]^3*ex[4]^7 + 45*ex[2]^4*ex[3]^3*ex[4]^7 + 
    54*ex[2]^5*ex[3]^3*ex[4]^7 + 12*ex[2]^6*ex[3]^3*ex[4]^7 - 
    165*ex[3]^4*ex[4]^7 - 568*ex[2]*ex[3]^4*ex[4]^7 - 
    714*ex[2]^2*ex[3]^4*ex[4]^7 - 384*ex[2]^3*ex[3]^4*ex[4]^7 - 
    73*ex[2]^4*ex[3]^4*ex[4]^7 - 36*ex[3]^5*ex[4]^7 - 
    144*ex[2]*ex[3]^5*ex[4]^7 - 216*ex[2]^2*ex[3]^5*ex[4]^7 - 
    144*ex[2]^3*ex[3]^5*ex[4]^7 - 36*ex[2]^4*ex[3]^5*ex[4]^7 - 
    9*ex[2]^2*ex[3]*ex[4]^8 - 3*ex[2]^3*ex[3]*ex[4]^8 - 
    18*ex[2]^2*ex[3]^2*ex[4]^8 - 24*ex[2]^3*ex[3]^2*ex[4]^8 - 
    6*ex[2]^4*ex[3]^2*ex[4]^8 - 9*ex[2]^2*ex[3]^3*ex[4]^8 - 
    21*ex[2]^3*ex[3]^3*ex[4]^8 - 15*ex[2]^4*ex[3]^3*ex[4]^8 - 
    3*ex[2]^5*ex[3]^3*ex[4]^8 + 30*ex[2]^6*ex[3]^4*ex[6] + 
    90*ex[2]^7*ex[3]^4*ex[6] + 90*ex[2]^8*ex[3]^4*ex[6] + 
    30*ex[2]^9*ex[3]^4*ex[6] - 88*ex[2]^5*ex[3]^3*ex[4]*ex[6] - 
    215*ex[2]^6*ex[3]^3*ex[4]*ex[6] - 151*ex[2]^7*ex[3]^3*ex[4]*ex[6] - 
    9*ex[2]^8*ex[3]^3*ex[4]*ex[6] + 15*ex[2]^9*ex[3]^3*ex[4]*ex[6] - 
    190*ex[2]^5*ex[3]^4*ex[4]*ex[6] - 560*ex[2]^6*ex[3]^4*ex[4]*ex[6] - 
    540*ex[2]^7*ex[3]^4*ex[4]*ex[6] - 160*ex[2]^8*ex[3]^4*ex[4]*ex[6] + 
    10*ex[2]^9*ex[3]^4*ex[4]*ex[6] - 18*ex[2]^5*ex[3]^5*ex[4]*ex[6] - 
    72*ex[2]^6*ex[3]^5*ex[4]*ex[6] - 108*ex[2]^7*ex[3]^5*ex[4]*ex[6] - 
    72*ex[2]^8*ex[3]^5*ex[4]*ex[6] - 18*ex[2]^9*ex[3]^5*ex[4]*ex[6] + 
    74*ex[2]^4*ex[3]^2*ex[4]^2*ex[6] + 116*ex[2]^5*ex[3]^2*ex[4]^2*ex[6] - 
    24*ex[2]^6*ex[3]^2*ex[4]^2*ex[6] - 78*ex[2]^7*ex[3]^2*ex[4]^2*ex[6] - 
    12*ex[2]^8*ex[3]^2*ex[4]^2*ex[6] + 528*ex[2]^4*ex[3]^3*ex[4]^2*ex[6] + 
    1344*ex[2]^5*ex[3]^3*ex[4]^2*ex[6] + 1092*ex[2]^6*ex[3]^3*ex[4]^2*ex[6] + 
    270*ex[2]^7*ex[3]^3*ex[4]^2*ex[6] + 6*ex[2]^9*ex[3]^3*ex[4]^2*ex[6] + 
    589*ex[2]^4*ex[3]^4*ex[4]^2*ex[6] + 1780*ex[2]^5*ex[3]^4*ex[4]^2*ex[6] + 
    1806*ex[2]^6*ex[3]^4*ex[4]^2*ex[6] + 628*ex[2]^7*ex[3]^4*ex[4]^2*ex[6] + 
    13*ex[2]^8*ex[3]^4*ex[4]^2*ex[6] + 108*ex[2]^4*ex[3]^5*ex[4]^2*ex[6] + 
    432*ex[2]^5*ex[3]^5*ex[4]^2*ex[6] + 648*ex[2]^6*ex[3]^5*ex[4]^2*ex[6] + 
    432*ex[2]^7*ex[3]^5*ex[4]^2*ex[6] + 108*ex[2]^8*ex[3]^5*ex[4]^2*ex[6] - 
    4*ex[2]^3*ex[3]*ex[4]^3*ex[6] + 33*ex[2]^4*ex[3]*ex[4]^3*ex[6] + 
    87*ex[2]^5*ex[3]*ex[4]^3*ex[6] + 36*ex[2]^6*ex[3]*ex[4]^3*ex[6] - 
    442*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] - 826*ex[2]^4*ex[3]^2*ex[4]^3*ex[6] - 
    246*ex[2]^5*ex[3]^2*ex[4]^3*ex[6] + 174*ex[2]^6*ex[3]^2*ex[4]^3*ex[6] + 
    36*ex[2]^7*ex[3]^2*ex[4]^3*ex[6] - 1284*ex[2]^3*ex[3]^3*ex[4]^3*ex[6] - 
    3312*ex[2]^4*ex[3]^3*ex[4]^3*ex[6] - 2802*ex[2]^5*ex[3]^3*ex[4]^3*ex[6] - 
    810*ex[2]^6*ex[3]^3*ex[4]^3*ex[6] - 36*ex[2]^7*ex[3]^3*ex[4]^3*ex[6] + 
    6*ex[2]^8*ex[3]^3*ex[4]^3*ex[6] + 6*ex[2]^9*ex[3]^3*ex[4]^3*ex[6] - 
    1092*ex[2]^3*ex[3]^4*ex[4]^3*ex[6] - 3428*ex[2]^4*ex[3]^4*ex[4]^3*ex[6] - 
    3732*ex[2]^5*ex[3]^4*ex[4]^3*ex[6] - 1548*ex[2]^6*ex[3]^4*ex[4]^3*ex[6] - 
    152*ex[2]^7*ex[3]^4*ex[4]^3*ex[6] - 252*ex[2]^3*ex[3]^5*ex[4]^3*ex[6] - 
    1008*ex[2]^4*ex[3]^5*ex[4]^3*ex[6] - 1512*ex[2]^5*ex[3]^5*ex[4]^3*ex[6] - 
    1008*ex[2]^6*ex[3]^5*ex[4]^3*ex[6] - 252*ex[2]^7*ex[3]^5*ex[4]^3*ex[6] - 
    12*ex[2]^2*ex[4]^4*ex[6] - 24*ex[2]^3*ex[4]^4*ex[6] - 
    12*ex[2]^4*ex[4]^4*ex[6] + 80*ex[2]^2*ex[3]*ex[4]^4*ex[6] + 
    14*ex[2]^3*ex[3]*ex[4]^4*ex[6] - 198*ex[2]^4*ex[3]*ex[4]^4*ex[6] - 
    90*ex[2]^5*ex[3]*ex[4]^4*ex[6] + 12*ex[2]^6*ex[3]*ex[4]^4*ex[6] + 
    791*ex[2]^2*ex[3]^2*ex[4]^4*ex[6] + 1466*ex[2]^3*ex[3]^2*ex[4]^4*ex[6] + 
    513*ex[2]^4*ex[3]^2*ex[4]^4*ex[6] - 234*ex[2]^5*ex[3]^2*ex[4]^4*ex[6] - 
    84*ex[2]^6*ex[3]^2*ex[4]^4*ex[6] - 12*ex[2]^7*ex[3]^2*ex[4]^4*ex[6] + 
    1600*ex[2]^2*ex[3]^3*ex[4]^4*ex[6] + 4130*ex[2]^3*ex[3]^3*ex[4]^4*ex[6] + 
    3490*ex[2]^4*ex[3]^3*ex[4]^4*ex[6] + 954*ex[2]^5*ex[3]^3*ex[4]^4*ex[6] - 
    66*ex[2]^6*ex[3]^3*ex[4]^4*ex[6] - 84*ex[2]^7*ex[3]^3*ex[4]^4*ex[6] - 
    24*ex[2]^8*ex[3]^3*ex[4]^4*ex[6] + 1192*ex[2]^2*ex[3]^4*ex[4]^4*ex[6] + 
    3854*ex[2]^3*ex[3]^4*ex[4]^4*ex[6] + 4410*ex[2]^4*ex[3]^4*ex[4]^4*ex[6] + 
    2026*ex[2]^5*ex[3]^4*ex[4]^4*ex[6] + 278*ex[2]^6*ex[3]^4*ex[4]^4*ex[6] + 
    288*ex[2]^2*ex[3]^5*ex[4]^4*ex[6] + 1152*ex[2]^3*ex[3]^5*ex[4]^4*ex[6] + 
    1728*ex[2]^4*ex[3]^5*ex[4]^4*ex[6] + 1152*ex[2]^5*ex[3]^5*ex[4]^4*ex[6] + 
    288*ex[2]^6*ex[3]^5*ex[4]^4*ex[6] + 24*ex[2]*ex[4]^5*ex[6] + 
    48*ex[2]^2*ex[4]^5*ex[6] + 24*ex[2]^3*ex[4]^5*ex[6] - 
    76*ex[2]*ex[3]*ex[4]^5*ex[6] + 17*ex[2]^2*ex[3]*ex[4]^5*ex[6] + 
    207*ex[2]^3*ex[3]*ex[4]^5*ex[6] + 90*ex[2]^4*ex[3]*ex[4]^5*ex[6] - 
    18*ex[2]^5*ex[3]*ex[4]^5*ex[6] - 588*ex[2]*ex[3]^2*ex[4]^5*ex[6] - 
    1026*ex[2]^2*ex[3]^2*ex[4]^5*ex[6] - 300*ex[2]^3*ex[3]^2*ex[4]^5*ex[6] + 
    258*ex[2]^4*ex[3]^2*ex[4]^5*ex[6] + 156*ex[2]^5*ex[3]^2*ex[4]^5*ex[6] + 
    36*ex[2]^6*ex[3]^2*ex[4]^5*ex[6] - 1020*ex[2]*ex[3]^3*ex[4]^5*ex[6] - 
    2625*ex[2]^2*ex[3]^3*ex[4]^5*ex[6] - 2187*ex[2]^3*ex[3]^3*ex[4]^5*ex[6] - 
    495*ex[2]^4*ex[3]^3*ex[4]^5*ex[6] + 207*ex[2]^5*ex[3]^3*ex[4]^5*ex[6] + 
    156*ex[2]^6*ex[3]^3*ex[4]^5*ex[6] + 36*ex[2]^7*ex[3]^3*ex[4]^5*ex[6] - 
    694*ex[2]*ex[3]^4*ex[4]^5*ex[6] - 2284*ex[2]^2*ex[3]^4*ex[4]^5*ex[6] - 
    2688*ex[2]^3*ex[3]^4*ex[4]^5*ex[6] - 1300*ex[2]^4*ex[3]^4*ex[4]^5*ex[6] - 
    202*ex[2]^5*ex[3]^4*ex[4]^5*ex[6] - 162*ex[2]*ex[3]^5*ex[4]^5*ex[6] - 
    648*ex[2]^2*ex[3]^5*ex[4]^5*ex[6] - 972*ex[2]^3*ex[3]^5*ex[4]^5*ex[6] - 
    648*ex[2]^4*ex[3]^5*ex[4]^5*ex[6] - 162*ex[2]^5*ex[3]^5*ex[4]^5*ex[6] - 
    12*ex[4]^6*ex[6] - 24*ex[2]*ex[4]^6*ex[6] - 12*ex[2]^2*ex[4]^6*ex[6] + 
    18*ex[3]*ex[4]^6*ex[6] - 28*ex[2]*ex[3]*ex[4]^6*ex[6] - 
    78*ex[2]^2*ex[3]*ex[4]^6*ex[6] - 54*ex[2]^3*ex[3]*ex[4]^6*ex[6] + 
    165*ex[3]^2*ex[4]^6*ex[6] + 270*ex[2]*ex[3]^2*ex[4]^6*ex[6] + 
    57*ex[2]^2*ex[3]^2*ex[4]^6*ex[6] - 156*ex[2]^3*ex[3]^2*ex[4]^6*ex[6] - 
    144*ex[2]^4*ex[3]^2*ex[4]^6*ex[6] - 36*ex[2]^5*ex[3]^2*ex[4]^6*ex[6] + 
    264*ex[3]^3*ex[4]^6*ex[6] + 678*ex[2]*ex[3]^3*ex[4]^6*ex[6] + 
    558*ex[2]^2*ex[3]^3*ex[4]^6*ex[6] + 72*ex[2]^3*ex[3]^3*ex[4]^6*ex[6] - 
    162*ex[2]^4*ex[3]^3*ex[4]^6*ex[6] - 114*ex[2]^5*ex[3]^3*ex[4]^6*ex[6] - 
    24*ex[2]^6*ex[3]^3*ex[4]^6*ex[6] + 165*ex[3]^4*ex[4]^6*ex[6] + 
    548*ex[2]*ex[3]^4*ex[4]^6*ex[6] + 654*ex[2]^2*ex[3]^4*ex[4]^6*ex[6] + 
    324*ex[2]^3*ex[3]^4*ex[4]^6*ex[6] + 53*ex[2]^4*ex[3]^4*ex[4]^6*ex[6] + 
    36*ex[3]^5*ex[4]^6*ex[6] + 144*ex[2]*ex[3]^5*ex[4]^6*ex[6] + 
    216*ex[2]^2*ex[3]^5*ex[4]^6*ex[6] + 144*ex[2]^3*ex[3]^5*ex[4]^6*ex[6] + 
    36*ex[2]^4*ex[3]^5*ex[4]^6*ex[6] + 18*ex[2]^2*ex[3]*ex[4]^7*ex[6] + 
    6*ex[2]^3*ex[3]*ex[4]^7*ex[6] + 36*ex[2]^2*ex[3]^2*ex[4]^7*ex[6] + 
    48*ex[2]^3*ex[3]^2*ex[4]^7*ex[6] + 12*ex[2]^4*ex[3]^2*ex[4]^7*ex[6] + 
    18*ex[2]^2*ex[3]^3*ex[4]^7*ex[6] + 42*ex[2]^3*ex[3]^3*ex[4]^7*ex[6] + 
    30*ex[2]^4*ex[3]^3*ex[4]^7*ex[6] + 6*ex[2]^5*ex[3]^3*ex[4]^7*ex[6] - 
    20*ex[2]^6*ex[3]^4*ex[6]^2 - 60*ex[2]^7*ex[3]^4*ex[6]^2 - 
    60*ex[2]^8*ex[3]^4*ex[6]^2 - 20*ex[2]^9*ex[3]^4*ex[6]^2 + 
    60*ex[2]^5*ex[3]^3*ex[4]*ex[6]^2 + 153*ex[2]^6*ex[3]^3*ex[4]*ex[6]^2 + 
    126*ex[2]^7*ex[3]^3*ex[4]*ex[6]^2 + 33*ex[2]^8*ex[3]^3*ex[4]*ex[6]^2 + 
    100*ex[2]^5*ex[3]^4*ex[4]*ex[6]^2 + 300*ex[2]^6*ex[3]^4*ex[4]*ex[6]^2 + 
    300*ex[2]^7*ex[3]^4*ex[4]*ex[6]^2 + 100*ex[2]^8*ex[3]^4*ex[4]*ex[6]^2 - 
    60*ex[2]^4*ex[3]^2*ex[4]^2*ex[6]^2 - 126*ex[2]^5*ex[3]^2*ex[4]^2*
     ex[6]^2 - 66*ex[2]^6*ex[3]^2*ex[4]^2*ex[6]^2 - 
    240*ex[2]^4*ex[3]^3*ex[4]^2*ex[6]^2 - 612*ex[2]^5*ex[3]^3*ex[4]^2*
     ex[6]^2 - 513*ex[2]^6*ex[3]^3*ex[4]^2*ex[6]^2 - 
    153*ex[2]^7*ex[3]^3*ex[4]^2*ex[6]^2 - 15*ex[2]^8*ex[3]^3*ex[4]^2*
     ex[6]^2 - 3*ex[2]^9*ex[3]^3*ex[4]^2*ex[6]^2 - 
    200*ex[2]^4*ex[3]^4*ex[4]^2*ex[6]^2 - 600*ex[2]^5*ex[3]^4*ex[4]^2*
     ex[6]^2 - 600*ex[2]^6*ex[3]^4*ex[4]^2*ex[6]^2 - 
    200*ex[2]^7*ex[3]^4*ex[4]^2*ex[6]^2 + 20*ex[2]^3*ex[3]*ex[4]^3*ex[6]^2 + 
    33*ex[2]^4*ex[3]*ex[4]^3*ex[6]^2 - 6*ex[2]^6*ex[3]*ex[4]^3*ex[6]^2 + 
    180*ex[2]^3*ex[3]^2*ex[4]^3*ex[6]^2 + 378*ex[2]^4*ex[3]^2*ex[4]^3*
     ex[6]^2 + 216*ex[2]^5*ex[3]^2*ex[4]^3*ex[6]^2 + 
    24*ex[2]^6*ex[3]^2*ex[4]^3*ex[6]^2 + 6*ex[2]^7*ex[3]^2*ex[4]^3*ex[6]^2 + 
    360*ex[2]^3*ex[3]^3*ex[4]^3*ex[6]^2 + 918*ex[2]^4*ex[3]^3*ex[4]^3*
     ex[6]^2 + 792*ex[2]^5*ex[3]^3*ex[4]^3*ex[6]^2 + 
    282*ex[2]^6*ex[3]^3*ex[4]^3*ex[6]^2 + 60*ex[2]^7*ex[3]^3*ex[4]^3*
     ex[6]^2 + 12*ex[2]^8*ex[3]^3*ex[4]^3*ex[6]^2 + 
    200*ex[2]^3*ex[3]^4*ex[4]^3*ex[6]^2 + 600*ex[2]^4*ex[3]^4*ex[4]^3*
     ex[6]^2 + 600*ex[2]^5*ex[3]^4*ex[4]^3*ex[6]^2 + 
    200*ex[2]^6*ex[3]^4*ex[4]^3*ex[6]^2 - 40*ex[2]^2*ex[3]*ex[4]^4*ex[6]^2 - 
    66*ex[2]^3*ex[3]*ex[4]^4*ex[6]^2 - 9*ex[2]^4*ex[3]*ex[4]^4*ex[6]^2 + 
    9*ex[2]^5*ex[3]*ex[4]^4*ex[6]^2 - 180*ex[2]^2*ex[3]^2*ex[4]^4*ex[6]^2 - 
    378*ex[2]^3*ex[3]^2*ex[4]^4*ex[6]^2 - 252*ex[2]^4*ex[3]^2*ex[4]^4*
     ex[6]^2 - 72*ex[2]^5*ex[3]^2*ex[4]^4*ex[6]^2 - 
    18*ex[2]^6*ex[3]^2*ex[4]^4*ex[6]^2 - 240*ex[2]^2*ex[3]^3*ex[4]^4*
     ex[6]^2 - 612*ex[2]^3*ex[3]^3*ex[4]^4*ex[6]^2 - 
    558*ex[2]^4*ex[3]^3*ex[4]^4*ex[6]^2 - 258*ex[2]^5*ex[3]^3*ex[4]^4*
     ex[6]^2 - 90*ex[2]^6*ex[3]^3*ex[4]^4*ex[6]^2 - 
    18*ex[2]^7*ex[3]^3*ex[4]^4*ex[6]^2 - 100*ex[2]^2*ex[3]^4*ex[4]^4*
     ex[6]^2 - 300*ex[2]^3*ex[3]^4*ex[4]^4*ex[6]^2 - 
    300*ex[2]^4*ex[3]^4*ex[4]^4*ex[6]^2 - 100*ex[2]^5*ex[3]^4*ex[4]^4*
     ex[6]^2 + 20*ex[2]*ex[3]*ex[4]^5*ex[6]^2 + 33*ex[2]^2*ex[3]*ex[4]^5*
     ex[6]^2 + 18*ex[2]^3*ex[3]*ex[4]^5*ex[6]^2 + 60*ex[2]*ex[3]^2*ex[4]^5*
     ex[6]^2 + 126*ex[2]^2*ex[3]^2*ex[4]^5*ex[6]^2 + 
    120*ex[2]^3*ex[3]^2*ex[4]^5*ex[6]^2 + 72*ex[2]^4*ex[3]^2*ex[4]^5*
     ex[6]^2 + 18*ex[2]^5*ex[3]^2*ex[4]^5*ex[6]^2 + 
    60*ex[2]*ex[3]^3*ex[4]^5*ex[6]^2 + 153*ex[2]^2*ex[3]^3*ex[4]^5*ex[6]^2 + 
    162*ex[2]^3*ex[3]^3*ex[4]^5*ex[6]^2 + 117*ex[2]^4*ex[3]^3*ex[4]^5*
     ex[6]^2 + 60*ex[2]^5*ex[3]^3*ex[4]^5*ex[6]^2 + 
    12*ex[2]^6*ex[3]^3*ex[4]^5*ex[6]^2 + 20*ex[2]*ex[3]^4*ex[4]^5*ex[6]^2 + 
    60*ex[2]^2*ex[3]^4*ex[4]^5*ex[6]^2 + 60*ex[2]^3*ex[3]^4*ex[4]^5*ex[6]^2 + 
    20*ex[2]^4*ex[3]^4*ex[4]^5*ex[6]^2 - 9*ex[2]^2*ex[3]*ex[4]^6*ex[6]^2 - 
    3*ex[2]^3*ex[3]*ex[4]^6*ex[6]^2 - 18*ex[2]^2*ex[3]^2*ex[4]^6*ex[6]^2 - 
    24*ex[2]^3*ex[3]^2*ex[4]^6*ex[6]^2 - 6*ex[2]^4*ex[3]^2*ex[4]^6*ex[6]^2 - 
    9*ex[2]^2*ex[3]^3*ex[4]^6*ex[6]^2 - 21*ex[2]^3*ex[3]^3*ex[4]^6*ex[6]^2 - 
    15*ex[2]^4*ex[3]^3*ex[4]^6*ex[6]^2 - 3*ex[2]^5*ex[3]^3*ex[4]^6*ex[6]^2, 
  y[49] -> ex[2]^3*ex[3]^2 + 5*ex[2]^3*ex[3]*ex[4] - 
    3*ex[2]^2*ex[3]^2*ex[4] + 2*ex[2]^3*ex[3]^2*ex[4] + 3*ex[2]^3*ex[4]^2 - 
    ex[2]^4*ex[4]^2 - 12*ex[2]^2*ex[3]*ex[4]^2 + 9*ex[2]^3*ex[3]*ex[4]^2 + 
    ex[2]^4*ex[3]*ex[4]^2 + 3*ex[2]*ex[3]^2*ex[4]^2 - 
    6*ex[2]^2*ex[3]^2*ex[4]^2 + ex[2]^3*ex[3]^2*ex[4]^2 - 6*ex[2]^2*ex[4]^3 + 
    8*ex[2]^3*ex[4]^3 - ex[2]^4*ex[4]^3 + 9*ex[2]*ex[3]*ex[4]^3 - 
    20*ex[2]^2*ex[3]*ex[4]^3 + 2*ex[2]^3*ex[3]*ex[4]^3 + 
    ex[2]^4*ex[3]*ex[4]^3 - ex[3]^2*ex[4]^3 + 6*ex[2]*ex[3]^2*ex[4]^3 - 
    3*ex[2]^2*ex[3]^2*ex[4]^3 + 4*ex[2]*ex[4]^4 - 11*ex[2]^2*ex[4]^4 + 
    3*ex[2]^3*ex[4]^4 - 2*ex[3]*ex[4]^4 + 13*ex[2]*ex[3]*ex[4]^4 - 
    7*ex[2]^2*ex[3]*ex[4]^4 - 2*ex[2]^3*ex[3]*ex[4]^4 - 2*ex[3]^2*ex[4]^4 + 
    3*ex[2]*ex[3]^2*ex[4]^4 - ex[4]^5 + 4*ex[2]*ex[4]^5 - 2*ex[2]^2*ex[4]^5 - 
    2*ex[3]*ex[4]^5 + 4*ex[2]*ex[3]*ex[4]^5 + ex[2]^2*ex[3]*ex[4]^5 - 
    ex[3]^2*ex[4]^5 - 3*ex[2]^3*ex[3]^2*ex[6] + 2*ex[2]^2*ex[3]*ex[4]*ex[6] - 
    12*ex[2]^3*ex[3]*ex[4]*ex[6] + 8*ex[2]^2*ex[3]^2*ex[4]*ex[6] - 
    4*ex[2]^3*ex[3]^2*ex[4]*ex[6] + 3*ex[2]^2*ex[4]^2*ex[6] - 
    7*ex[2]^3*ex[4]^2*ex[6] + ex[2]^4*ex[4]^2*ex[6] - 
    4*ex[2]*ex[3]*ex[4]^2*ex[6] + 27*ex[2]^2*ex[3]*ex[4]^2*ex[6] - 
    12*ex[2]^3*ex[3]*ex[4]^2*ex[6] - ex[2]^4*ex[3]*ex[4]^2*ex[6] - 
    7*ex[2]*ex[3]^2*ex[4]^2*ex[6] + 10*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] - 
    ex[2]^3*ex[3]^2*ex[4]^2*ex[6] - 5*ex[2]*ex[4]^3*ex[6] + 
    16*ex[2]^2*ex[4]^3*ex[6] - 7*ex[2]^3*ex[4]^3*ex[6] + 
    2*ex[3]*ex[4]^3*ex[6] - 19*ex[2]*ex[3]*ex[4]^3*ex[6] + 
    22*ex[2]^2*ex[3]*ex[4]^3*ex[6] + ex[2]^3*ex[3]*ex[4]^3*ex[6] + 
    2*ex[3]^2*ex[4]^3*ex[6] - 8*ex[2]*ex[3]^2*ex[4]^3*ex[6] + 
    2*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] + 2*ex[4]^4*ex[6] - 
    9*ex[2]*ex[4]^4*ex[6] + 6*ex[2]^2*ex[4]^4*ex[6] + 4*ex[3]*ex[4]^4*ex[6] - 
    10*ex[2]*ex[3]*ex[4]^4*ex[6] + 2*ex[3]^2*ex[4]^4*ex[6] - 
    ex[2]*ex[3]^2*ex[4]^4*ex[6] + 3*ex[2]^3*ex[3]^2*ex[6]^2 - 
    4*ex[2]^2*ex[3]*ex[4]*ex[6]^2 + 9*ex[2]^3*ex[3]*ex[4]*ex[6]^2 - 
    7*ex[2]^2*ex[3]^2*ex[4]*ex[6]^2 + 2*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 + 
    ex[2]*ex[4]^2*ex[6]^2 - 5*ex[2]^2*ex[4]^2*ex[6]^2 + 
    4*ex[2]^3*ex[4]^2*ex[6]^2 + 6*ex[2]*ex[3]*ex[4]^2*ex[6]^2 - 
    17*ex[2]^2*ex[3]*ex[4]^2*ex[6]^2 + 3*ex[2]^3*ex[3]*ex[4]^2*ex[6]^2 + 
    5*ex[2]*ex[3]^2*ex[4]^2*ex[6]^2 - 4*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2 - 
    ex[4]^3*ex[6]^2 + 6*ex[2]*ex[4]^3*ex[6]^2 - 6*ex[2]^2*ex[4]^3*ex[6]^2 - 
    2*ex[3]*ex[4]^3*ex[6]^2 + 8*ex[2]*ex[3]*ex[4]^3*ex[6]^2 - 
    3*ex[2]^2*ex[3]*ex[4]^3*ex[6]^2 - ex[3]^2*ex[4]^3*ex[6]^2 + 
    2*ex[2]*ex[3]^2*ex[4]^3*ex[6]^2 - ex[2]^3*ex[3]^2*ex[6]^3 + 
    2*ex[2]^2*ex[3]*ex[4]*ex[6]^3 - 2*ex[2]^3*ex[3]*ex[4]*ex[6]^3 + 
    2*ex[2]^2*ex[3]^2*ex[4]*ex[6]^3 - ex[2]*ex[4]^2*ex[6]^3 + 
    2*ex[2]^2*ex[4]^2*ex[6]^3 - 2*ex[2]*ex[3]*ex[4]^2*ex[6]^3 + 
    2*ex[2]^2*ex[3]*ex[4]^2*ex[6]^3 - ex[2]*ex[3]^2*ex[4]^2*ex[6]^3, 
  y[50] -> ex[2]^3*ex[3]^2 + ex[2]^4*ex[3]^2 + 4*ex[2]^3*ex[3]*ex[4] + 
    3*ex[2]^4*ex[3]*ex[4] - 3*ex[2]^2*ex[3]^2*ex[4] - ex[2]^3*ex[3]^2*ex[4] + 
    2*ex[2]^4*ex[3]^2*ex[4] + 3*ex[2]^3*ex[4]^2 + ex[2]^4*ex[4]^2 - 
    10*ex[2]^2*ex[3]*ex[4]^2 - 2*ex[2]^3*ex[3]*ex[4]^2 + 
    4*ex[2]^4*ex[3]*ex[4]^2 + 3*ex[2]*ex[3]^2*ex[4]^2 - 
    3*ex[2]^2*ex[3]^2*ex[4]^2 - 5*ex[2]^3*ex[3]^2*ex[4]^2 + 
    ex[2]^4*ex[3]^2*ex[4]^2 - 6*ex[2]^2*ex[4]^3 + ex[2]^3*ex[4]^3 + 
    ex[2]^4*ex[4]^3 + 8*ex[2]*ex[3]*ex[4]^3 - 7*ex[2]^2*ex[3]*ex[4]^3 - 
    8*ex[2]^3*ex[3]*ex[4]^3 + ex[2]^4*ex[3]*ex[4]^3 - ex[3]^2*ex[4]^3 + 
    5*ex[2]*ex[3]^2*ex[4]^3 + 3*ex[2]^2*ex[3]^2*ex[4]^3 - 
    3*ex[2]^3*ex[3]^2*ex[4]^3 + 4*ex[2]*ex[4]^4 - 3*ex[2]^2*ex[4]^4 - 
    ex[2]^3*ex[4]^4 - 2*ex[3]*ex[4]^4 + 8*ex[2]*ex[3]*ex[4]^4 + 
    4*ex[2]^2*ex[3]*ex[4]^4 - 2*ex[2]^3*ex[3]*ex[4]^4 - 2*ex[3]^2*ex[4]^4 + 
    ex[2]*ex[3]^2*ex[4]^4 + 3*ex[2]^2*ex[3]^2*ex[4]^4 - ex[4]^5 + 
    ex[2]*ex[4]^5 - 2*ex[3]*ex[4]^5 + ex[2]^2*ex[3]*ex[4]^5 - 
    ex[3]^2*ex[4]^5 - ex[2]*ex[3]^2*ex[4]^5 - 3*ex[2]^3*ex[3]^2*ex[6] - 
    3*ex[2]^4*ex[3]^2*ex[6] + 2*ex[2]^2*ex[3]*ex[4]*ex[6] - 
    7*ex[2]^3*ex[3]*ex[4]*ex[6] - 6*ex[2]^4*ex[3]*ex[4]*ex[6] + 
    8*ex[2]^2*ex[3]^2*ex[4]*ex[6] + 4*ex[2]^3*ex[3]^2*ex[4]*ex[6] - 
    4*ex[2]^4*ex[3]^2*ex[4]*ex[6] + 3*ex[2]^2*ex[4]^2*ex[6] - 
    3*ex[2]^3*ex[4]^2*ex[6] - ex[2]^4*ex[4]^2*ex[6] - 
    4*ex[2]*ex[3]*ex[4]^2*ex[6] + 17*ex[2]^2*ex[3]*ex[4]^2*ex[6] + 
    8*ex[2]^3*ex[3]*ex[4]^2*ex[6] - 4*ex[2]^4*ex[3]*ex[4]^2*ex[6] - 
    7*ex[2]*ex[3]^2*ex[4]^2*ex[6] + 3*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 
    9*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] - ex[2]^4*ex[3]^2*ex[4]^2*ex[6] - 
    5*ex[2]*ex[4]^3*ex[6] + 6*ex[2]^2*ex[4]^3*ex[6] + ex[2]^3*ex[4]^3*ex[6] + 
    2*ex[3]*ex[4]^3*ex[6] - 14*ex[2]*ex[3]*ex[4]^3*ex[6] + 
    7*ex[2]^3*ex[3]*ex[4]^3*ex[6] + 2*ex[3]^2*ex[4]^3*ex[6] - 
    6*ex[2]*ex[3]^2*ex[4]^3*ex[6] - 6*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] + 
    2*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] + 2*ex[4]^4*ex[6] - 
    3*ex[2]*ex[4]^4*ex[6] + 4*ex[3]*ex[4]^4*ex[6] - 
    2*ex[2]*ex[3]*ex[4]^4*ex[6] - 3*ex[2]^2*ex[3]*ex[4]^4*ex[6] + 
    2*ex[3]^2*ex[4]^4*ex[6] + ex[2]*ex[3]^2*ex[4]^4*ex[6] - 
    ex[2]^2*ex[3]^2*ex[4]^4*ex[6] + 3*ex[2]^3*ex[3]^2*ex[6]^2 + 
    3*ex[2]^4*ex[3]^2*ex[6]^2 - 4*ex[2]^2*ex[3]*ex[4]*ex[6]^2 + 
    2*ex[2]^3*ex[3]*ex[4]*ex[6]^2 + 3*ex[2]^4*ex[3]*ex[4]*ex[6]^2 - 
    7*ex[2]^2*ex[3]^2*ex[4]*ex[6]^2 - 5*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 + 
    2*ex[2]^4*ex[3]^2*ex[4]*ex[6]^2 + ex[2]*ex[4]^2*ex[6]^2 - 
    3*ex[2]^2*ex[4]^2*ex[6]^2 + 6*ex[2]*ex[3]*ex[4]^2*ex[6]^2 - 
    6*ex[2]^2*ex[3]*ex[4]^2*ex[6]^2 - 6*ex[2]^3*ex[3]*ex[4]^2*ex[6]^2 + 
    5*ex[2]*ex[3]^2*ex[4]^2*ex[6]^2 + ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2 - 
    4*ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^2 - ex[4]^3*ex[6]^2 + 
    3*ex[2]*ex[4]^3*ex[6]^2 - 2*ex[3]*ex[4]^3*ex[6]^2 + 
    4*ex[2]*ex[3]*ex[4]^3*ex[6]^2 + 3*ex[2]^2*ex[3]*ex[4]^3*ex[6]^2 - 
    ex[3]^2*ex[4]^3*ex[6]^2 + ex[2]*ex[3]^2*ex[4]^3*ex[6]^2 + 
    2*ex[2]^2*ex[3]^2*ex[4]^3*ex[6]^2 - ex[2]^3*ex[3]^2*ex[6]^3 - 
    ex[2]^4*ex[3]^2*ex[6]^3 + 2*ex[2]^2*ex[3]*ex[4]*ex[6]^3 + 
    ex[2]^3*ex[3]*ex[4]*ex[6]^3 + 2*ex[2]^2*ex[3]^2*ex[4]*ex[6]^3 + 
    2*ex[2]^3*ex[3]^2*ex[4]*ex[6]^3 - ex[2]*ex[4]^2*ex[6]^3 - 
    2*ex[2]*ex[3]*ex[4]^2*ex[6]^3 - ex[2]^2*ex[3]*ex[4]^2*ex[6]^3 - 
    ex[2]*ex[3]^2*ex[4]^2*ex[6]^3 - ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^3, 
  y[51] -> ex[2]^3*ex[3]^2 + 3*ex[2]^4*ex[3]^2 + 3*ex[2]^5*ex[3]^2 + 
    ex[2]^6*ex[3]^2 + 5*ex[2]^3*ex[3]*ex[4] + 10*ex[2]^4*ex[3]*ex[4] - 
    5*ex[2]^6*ex[3]*ex[4] - 3*ex[2]^2*ex[3]^2*ex[4] - 
    7*ex[2]^3*ex[3]^2*ex[4] - 3*ex[2]^4*ex[3]^2*ex[4] + 
    3*ex[2]^5*ex[3]^2*ex[4] + 2*ex[2]^6*ex[3]^2*ex[4] + 2*ex[2]^3*ex[4]^2 + 
    5*ex[2]^4*ex[4]^2 - 12*ex[2]^2*ex[3]*ex[4]^2 - 17*ex[2]^3*ex[3]*ex[4]^2 + 
    12*ex[2]^4*ex[3]*ex[4]^2 + 7*ex[2]^5*ex[3]*ex[4]^2 - 
    10*ex[2]^6*ex[3]*ex[4]^2 + 3*ex[2]*ex[3]^2*ex[4]^2 + 
    3*ex[2]^2*ex[3]^2*ex[4]^2 - 8*ex[2]^3*ex[3]^2*ex[4]^2 - 
    12*ex[2]^4*ex[3]^2*ex[4]^2 - 3*ex[2]^5*ex[3]^2*ex[4]^2 + 
    ex[2]^6*ex[3]^2*ex[4]^2 - 5*ex[2]^2*ex[4]^3 - 9*ex[2]^3*ex[4]^3 + 
    5*ex[2]^4*ex[4]^3 + 9*ex[2]*ex[3]*ex[4]^3 + 2*ex[2]^2*ex[3]*ex[4]^3 - 
    26*ex[2]^3*ex[3]*ex[4]^3 + 3*ex[2]^4*ex[3]*ex[4]^3 + 
    17*ex[2]^5*ex[3]*ex[4]^3 - 5*ex[2]^6*ex[3]*ex[4]^3 - ex[3]^2*ex[4]^3 + 
    3*ex[2]*ex[3]^2*ex[4]^3 + 12*ex[2]^2*ex[3]^2*ex[4]^3 + 
    8*ex[2]^3*ex[3]^2*ex[4]^3 - 3*ex[2]^4*ex[3]^2*ex[4]^3 - 
    3*ex[2]^5*ex[3]^2*ex[4]^3 + 4*ex[2]*ex[4]^4 + 3*ex[2]^2*ex[4]^4 - 
    10*ex[2]^3*ex[4]^4 - 2*ex[3]*ex[4]^4 + 7*ex[2]*ex[3]*ex[4]^4 + 
    16*ex[2]^2*ex[3]*ex[4]^4 - 7*ex[2]^3*ex[3]*ex[4]^4 - 
    4*ex[2]^4*ex[3]*ex[4]^4 + 10*ex[2]^5*ex[3]*ex[4]^4 - 2*ex[3]^2*ex[4]^4 - 
    3*ex[2]*ex[3]^2*ex[4]^4 + 3*ex[2]^2*ex[3]^2*ex[4]^4 + 
    7*ex[2]^3*ex[3]^2*ex[4]^4 + 3*ex[2]^4*ex[3]^2*ex[4]^4 - ex[4]^5 + 
    ex[2]*ex[4]^5 + 5*ex[2]^2*ex[4]^5 - 2*ex[3]*ex[4]^5 - 
    2*ex[2]*ex[3]*ex[4]^5 + 2*ex[2]^2*ex[3]*ex[4]^5 - 
    3*ex[2]^3*ex[3]*ex[4]^5 - 5*ex[2]^4*ex[3]*ex[4]^5 - ex[3]^2*ex[4]^5 - 
    3*ex[2]*ex[3]^2*ex[4]^5 - 3*ex[2]^2*ex[3]^2*ex[4]^5 - 
    ex[2]^3*ex[3]^2*ex[4]^5 - 3*ex[2]^3*ex[3]^2*ex[6] - 
    9*ex[2]^4*ex[3]^2*ex[6] - 9*ex[2]^5*ex[3]^2*ex[6] - 
    3*ex[2]^6*ex[3]^2*ex[6] + 2*ex[2]^2*ex[3]*ex[4]*ex[6] - 
    6*ex[2]^3*ex[3]*ex[4]*ex[6] - 20*ex[2]^4*ex[3]*ex[4]*ex[6] + 
    ex[2]^5*ex[3]*ex[4]*ex[6] + 13*ex[2]^6*ex[3]*ex[4]*ex[6] + 
    8*ex[2]^2*ex[3]^2*ex[4]*ex[6] + 20*ex[2]^3*ex[3]^2*ex[4]*ex[6] + 
    12*ex[2]^4*ex[3]^2*ex[4]*ex[6] - 4*ex[2]^5*ex[3]^2*ex[4]*ex[6] - 
    4*ex[2]^6*ex[3]^2*ex[4]*ex[6] + 3*ex[2]^2*ex[4]^2*ex[6] + 
    4*ex[2]^3*ex[4]^2*ex[6] - 8*ex[2]^4*ex[4]^2*ex[6] - 
    4*ex[2]*ex[3]*ex[4]^2*ex[6] + 15*ex[2]^2*ex[3]*ex[4]^2*ex[6] + 
    37*ex[2]^3*ex[3]*ex[4]^2*ex[6] - 16*ex[2]^4*ex[3]*ex[4]^2*ex[6] - 
    18*ex[2]^5*ex[3]*ex[4]^2*ex[6] + 16*ex[2]^6*ex[3]*ex[4]^2*ex[6] - 
    7*ex[2]*ex[3]^2*ex[4]^2*ex[6] - 11*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 
    8*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] + 20*ex[2]^4*ex[3]^2*ex[4]^2*ex[6] + 
    7*ex[2]^5*ex[3]^2*ex[4]^2*ex[6] - ex[2]^6*ex[3]^2*ex[4]^2*ex[6] - 
    5*ex[2]*ex[4]^3*ex[6] - ex[2]^2*ex[4]^3*ex[6] + 
    19*ex[2]^3*ex[4]^3*ex[6] - 3*ex[2]^4*ex[4]^3*ex[6] + 
    2*ex[3]*ex[4]^3*ex[6] - 13*ex[2]*ex[3]*ex[4]^3*ex[6] - 
    19*ex[2]^2*ex[3]*ex[4]^3*ex[6] + 23*ex[2]^3*ex[3]*ex[4]^3*ex[6] - 
    ex[2]^4*ex[3]*ex[4]^3*ex[6] - 25*ex[2]^5*ex[3]*ex[4]^3*ex[6] + 
    3*ex[2]^6*ex[3]*ex[4]^3*ex[6] + 2*ex[3]^2*ex[4]^3*ex[6] - 
    2*ex[2]*ex[3]^2*ex[4]^3*ex[6] - 16*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] - 
    16*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] - 2*ex[2]^4*ex[3]^2*ex[4]^3*ex[6] + 
    2*ex[2]^5*ex[3]^2*ex[4]^3*ex[6] + 2*ex[4]^4*ex[6] - 
    3*ex[2]*ex[4]^4*ex[6] - 11*ex[2]^2*ex[4]^4*ex[6] + 
    3*ex[2]^3*ex[4]^4*ex[6] + 4*ex[3]*ex[4]^4*ex[6] + 
    2*ex[2]*ex[3]*ex[4]^4*ex[6] - 8*ex[2]^2*ex[3]*ex[4]^4*ex[6] + 
    6*ex[2]^3*ex[3]*ex[4]^4*ex[6] + 9*ex[2]^4*ex[3]*ex[4]^4*ex[6] - 
    3*ex[2]^5*ex[3]*ex[4]^4*ex[6] + 2*ex[3]^2*ex[4]^4*ex[6] + 
    5*ex[2]*ex[3]^2*ex[4]^4*ex[6] + 3*ex[2]^2*ex[3]^2*ex[4]^4*ex[6] - 
    ex[2]^3*ex[3]^2*ex[4]^4*ex[6] - ex[2]^4*ex[3]^2*ex[4]^4*ex[6] + 
    3*ex[2]^3*ex[3]^2*ex[6]^2 + 9*ex[2]^4*ex[3]^2*ex[6]^2 + 
    9*ex[2]^5*ex[3]^2*ex[6]^2 + 3*ex[2]^6*ex[3]^2*ex[6]^2 - 
    4*ex[2]^2*ex[3]*ex[4]*ex[6]^2 - 3*ex[2]^3*ex[3]*ex[4]*ex[6]^2 + 
    10*ex[2]^4*ex[3]*ex[4]*ex[6]^2 - 2*ex[2]^5*ex[3]*ex[4]*ex[6]^2 - 
    11*ex[2]^6*ex[3]*ex[4]*ex[6]^2 - 7*ex[2]^2*ex[3]^2*ex[4]*ex[6]^2 - 
    19*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 - 15*ex[2]^4*ex[3]^2*ex[4]*ex[6]^2 - 
    ex[2]^5*ex[3]^2*ex[4]*ex[6]^2 + 2*ex[2]^6*ex[3]^2*ex[4]*ex[6]^2 + 
    ex[2]*ex[4]^2*ex[6]^2 - 2*ex[2]^2*ex[4]^2*ex[6]^2 - 
    9*ex[2]^3*ex[4]^2*ex[6]^2 + 3*ex[2]^4*ex[4]^2*ex[6]^2 + 
    6*ex[2]*ex[3]*ex[4]^2*ex[6]^2 + ex[2]^2*ex[3]*ex[4]^2*ex[6]^2 - 
    20*ex[2]^3*ex[3]*ex[4]^2*ex[6]^2 + 5*ex[2]^4*ex[3]*ex[4]^2*ex[6]^2 + 
    14*ex[2]^5*ex[3]*ex[4]^2*ex[6]^2 - 6*ex[2]^6*ex[3]*ex[4]^2*ex[6]^2 + 
    5*ex[2]*ex[3]^2*ex[4]^2*ex[6]^2 + 11*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2 + 
    3*ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^2 - 7*ex[2]^4*ex[3]^2*ex[4]^2*ex[6]^2 - 
    4*ex[2]^5*ex[3]^2*ex[4]^2*ex[6]^2 - ex[4]^3*ex[6]^2 + 
    3*ex[2]*ex[4]^3*ex[6]^2 + 7*ex[2]^2*ex[4]^3*ex[6]^2 - 
    6*ex[2]^3*ex[4]^3*ex[6]^2 - 2*ex[3]*ex[4]^3*ex[6]^2 + 
    2*ex[2]*ex[3]*ex[4]^3*ex[6]^2 + 10*ex[2]^2*ex[3]*ex[4]^3*ex[6]^2 - 
    3*ex[2]^3*ex[3]*ex[4]^3*ex[6]^2 - 3*ex[2]^4*ex[3]*ex[4]^3*ex[6]^2 + 
    6*ex[2]^5*ex[3]*ex[4]^3*ex[6]^2 - ex[3]^2*ex[4]^3*ex[6]^2 - 
    ex[2]*ex[3]^2*ex[4]^3*ex[6]^2 + 3*ex[2]^2*ex[3]^2*ex[4]^3*ex[6]^2 + 
    5*ex[2]^3*ex[3]^2*ex[4]^3*ex[6]^2 + 2*ex[2]^4*ex[3]^2*ex[4]^3*ex[6]^2 - 
    ex[2]^3*ex[3]^2*ex[6]^3 - 3*ex[2]^4*ex[3]^2*ex[6]^3 - 
    3*ex[2]^5*ex[3]^2*ex[6]^3 - ex[2]^6*ex[3]^2*ex[6]^3 + 
    2*ex[2]^2*ex[3]*ex[4]*ex[6]^3 + 4*ex[2]^3*ex[3]*ex[4]*ex[6]^3 + 
    ex[2]^5*ex[3]*ex[4]*ex[6]^3 + 3*ex[2]^6*ex[3]*ex[4]*ex[6]^3 + 
    2*ex[2]^2*ex[3]^2*ex[4]*ex[6]^3 + 6*ex[2]^3*ex[3]^2*ex[4]*ex[6]^3 + 
    6*ex[2]^4*ex[3]^2*ex[4]*ex[6]^3 + 2*ex[2]^5*ex[3]^2*ex[4]*ex[6]^3 - 
    ex[2]*ex[4]^2*ex[6]^3 - ex[2]^2*ex[4]^2*ex[6]^3 + 
    3*ex[2]^3*ex[4]^2*ex[6]^3 - 2*ex[2]*ex[3]*ex[4]^2*ex[6]^3 - 
    4*ex[2]^2*ex[3]*ex[4]^2*ex[6]^3 - ex[2]^4*ex[3]*ex[4]^2*ex[6]^3 - 
    3*ex[2]^5*ex[3]*ex[4]^2*ex[6]^3 - ex[2]*ex[3]^2*ex[4]^2*ex[6]^3 - 
    3*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^3 - 3*ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^3 - 
    ex[2]^4*ex[3]^2*ex[4]^2*ex[6]^3, 
  y[52] -> 2*ex[2]^4*ex[3]^2*ex[4] + ex[2]^5*ex[3]^2*ex[4] + 
    2*ex[2]^4*ex[3]^3*ex[4] + 6*ex[2]^4*ex[3]*ex[4]^2 + 
    ex[2]^5*ex[3]*ex[4]^2 - 7*ex[2]^3*ex[3]^2*ex[4]^2 + 
    11*ex[2]^4*ex[3]^2*ex[4]^2 + 2*ex[2]^5*ex[3]^2*ex[4]^2 - 
    7*ex[2]^3*ex[3]^3*ex[4]^2 + 4*ex[2]^4*ex[3]^3*ex[4]^2 + ex[2]^4*ex[4]^3 - 
    19*ex[2]^3*ex[3]*ex[4]^3 + 15*ex[2]^4*ex[3]*ex[4]^3 + 
    ex[2]^5*ex[3]*ex[4]^3 + 9*ex[2]^2*ex[3]^2*ex[4]^3 - 
    40*ex[2]^3*ex[3]^2*ex[4]^3 + 14*ex[2]^4*ex[3]^2*ex[4]^3 + 
    3*ex[2]^5*ex[3]^2*ex[4]^3 + 9*ex[2]^2*ex[3]^3*ex[4]^3 - 
    14*ex[2]^3*ex[3]^3*ex[4]^3 + 2*ex[2]^4*ex[3]^3*ex[4]^3 - 
    4*ex[2]^3*ex[4]^4 + 3*ex[2]^4*ex[4]^4 + 22*ex[2]^2*ex[3]*ex[4]^4 - 
    47*ex[2]^3*ex[3]*ex[4]^4 + 15*ex[2]^4*ex[3]*ex[4]^4 - 
    5*ex[2]*ex[3]^2*ex[4]^4 + 47*ex[2]^2*ex[3]^2*ex[4]^4 - 
    50*ex[2]^3*ex[3]^2*ex[4]^4 + 2*ex[2]^5*ex[3]^2*ex[4]^4 - 
    5*ex[2]*ex[3]^3*ex[4]^4 + 18*ex[2]^2*ex[3]^3*ex[4]^4 - 
    7*ex[2]^3*ex[3]^3*ex[4]^4 + 6*ex[2]^2*ex[4]^5 - 10*ex[2]^3*ex[4]^5 + 
    2*ex[2]^4*ex[4]^5 - 11*ex[2]*ex[3]*ex[4]^5 + 49*ex[2]^2*ex[3]*ex[4]^5 - 
    39*ex[2]^3*ex[3]*ex[4]^5 + 2*ex[2]^4*ex[3]*ex[4]^5 + ex[3]^2*ex[4]^5 - 
    23*ex[2]*ex[3]^2*ex[4]^5 + 53*ex[2]^2*ex[3]^2*ex[4]^5 - 
    13*ex[2]^3*ex[3]^2*ex[4]^5 - 5*ex[2]^4*ex[3]^2*ex[4]^5 + 
    ex[3]^3*ex[4]^5 - 10*ex[2]*ex[3]^3*ex[4]^5 + 9*ex[2]^2*ex[3]^3*ex[4]^5 - 
    4*ex[2]*ex[4]^6 + 11*ex[2]^2*ex[4]^6 - 4*ex[2]^3*ex[4]^6 + 
    2*ex[3]*ex[4]^6 - 21*ex[2]*ex[3]*ex[4]^6 + 31*ex[2]^2*ex[3]*ex[4]^6 - 
    3*ex[2]^3*ex[3]*ex[4]^6 + 4*ex[3]^2*ex[4]^6 - 22*ex[2]*ex[3]^2*ex[4]^6 + 
    14*ex[2]^2*ex[3]^2*ex[4]^6 + 4*ex[2]^3*ex[3]^2*ex[4]^6 + 
    2*ex[3]^3*ex[4]^6 - 5*ex[2]*ex[3]^3*ex[4]^6 + ex[4]^7 - 4*ex[2]*ex[4]^7 + 
    2*ex[2]^2*ex[4]^7 + 3*ex[3]*ex[4]^7 - 8*ex[2]*ex[3]*ex[4]^7 + 
    ex[2]^2*ex[3]*ex[4]^7 + 3*ex[3]^2*ex[4]^7 - 4*ex[2]*ex[3]^2*ex[4]^7 - 
    ex[2]^2*ex[3]^2*ex[4]^7 + ex[3]^3*ex[4]^7 - ex[2]^4*ex[3]^3*ex[6] + 
    ex[2]^3*ex[3]^2*ex[4]*ex[6] - 11*ex[2]^4*ex[3]^2*ex[4]*ex[6] - 
    3*ex[2]^5*ex[3]^2*ex[4]*ex[6] + 4*ex[2]^3*ex[3]^3*ex[4]*ex[6] - 
    8*ex[2]^4*ex[3]^3*ex[4]*ex[6] + 7*ex[2]^3*ex[3]*ex[4]^2*ex[6] - 
    17*ex[2]^4*ex[3]*ex[4]^2*ex[6] - ex[2]^5*ex[3]*ex[4]^2*ex[6] - 
    3*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 42*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] - 
    33*ex[2]^4*ex[3]^2*ex[4]^2*ex[6] - 5*ex[2]^5*ex[3]^2*ex[4]^2*ex[6] - 
    6*ex[2]^2*ex[3]^3*ex[4]^2*ex[6] + 27*ex[2]^3*ex[3]^3*ex[4]^2*ex[6] - 
    9*ex[2]^4*ex[3]^3*ex[4]^2*ex[6] + 3*ex[2]^3*ex[4]^3*ex[6] - 
    3*ex[2]^4*ex[4]^3*ex[6] - 18*ex[2]^2*ex[3]*ex[4]^3*ex[6] + 
    67*ex[2]^3*ex[3]*ex[4]^3*ex[6] - 32*ex[2]^4*ex[3]*ex[4]^3*ex[6] + 
    3*ex[2]*ex[3]^2*ex[4]^3*ex[6] - 59*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] + 
    113*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] - 17*ex[2]^4*ex[3]^2*ex[4]^3*ex[6] - 
    4*ex[2]^5*ex[3]^2*ex[4]^3*ex[6] + 4*ex[2]*ex[3]^3*ex[4]^3*ex[6] - 
    34*ex[2]^2*ex[3]^3*ex[4]^3*ex[6] + 28*ex[2]^3*ex[3]^3*ex[4]^3*ex[6] - 
    2*ex[2]^4*ex[3]^3*ex[4]^3*ex[6] - 9*ex[2]^2*ex[4]^4*ex[6] + 
    17*ex[2]^3*ex[4]^4*ex[6] - 4*ex[2]^4*ex[4]^4*ex[6] + 
    15*ex[2]*ex[3]*ex[4]^4*ex[6] - 91*ex[2]^2*ex[3]*ex[4]^4*ex[6] + 
    96*ex[2]^3*ex[3]*ex[4]^4*ex[6] - 12*ex[2]^4*ex[3]*ex[4]^4*ex[6] - 
    ex[3]^2*ex[4]^4*ex[6] + 36*ex[2]*ex[3]^2*ex[4]^4*ex[6] - 
    125*ex[2]^2*ex[3]^2*ex[4]^4*ex[6] + 62*ex[2]^3*ex[3]^2*ex[4]^4*ex[6] + 
    8*ex[2]^4*ex[3]^2*ex[4]^4*ex[6] - ex[3]^3*ex[4]^4*ex[6] + 
    19*ex[2]*ex[3]^3*ex[4]^4*ex[6] - 32*ex[2]^2*ex[3]^3*ex[4]^4*ex[6] + 
    5*ex[2]^3*ex[3]^3*ex[4]^4*ex[6] + 9*ex[2]*ex[4]^5*ex[6] - 
    27*ex[2]^2*ex[4]^5*ex[6] + 12*ex[2]^3*ex[4]^5*ex[6] - 
    4*ex[3]*ex[4]^5*ex[6] + 50*ex[2]*ex[3]*ex[4]^5*ex[6] - 
    90*ex[2]^2*ex[3]*ex[4]^5*ex[6] + 19*ex[2]^3*ex[3]*ex[4]^5*ex[6] - 
    8*ex[3]^2*ex[4]^5*ex[6] + 57*ex[2]*ex[3]^2*ex[4]^5*ex[6] - 
    55*ex[2]^2*ex[3]^2*ex[4]^5*ex[6] - 5*ex[2]^3*ex[3]^2*ex[4]^5*ex[6] - 
    4*ex[3]^3*ex[4]^5*ex[6] + 16*ex[2]*ex[3]^3*ex[4]^5*ex[6] - 
    4*ex[2]^2*ex[3]^3*ex[4]^5*ex[6] - 3*ex[4]^6*ex[6] + 
    13*ex[2]*ex[4]^6*ex[6] - 8*ex[2]^2*ex[4]^6*ex[6] - 
    9*ex[3]*ex[4]^6*ex[6] + 27*ex[2]*ex[3]*ex[4]^6*ex[6] - 
    7*ex[2]^2*ex[3]*ex[4]^6*ex[6] - 9*ex[3]^2*ex[4]^6*ex[6] + 
    15*ex[2]*ex[3]^2*ex[4]^6*ex[6] + ex[2]^2*ex[3]^2*ex[4]^6*ex[6] - 
    3*ex[3]^3*ex[4]^6*ex[6] + ex[2]*ex[3]^3*ex[4]^6*ex[6] + 
    3*ex[2]^4*ex[3]^3*ex[6]^2 - 5*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 + 
    18*ex[2]^4*ex[3]^2*ex[4]*ex[6]^2 + 3*ex[2]^5*ex[3]^2*ex[4]*ex[6]^2 - 
    11*ex[2]^3*ex[3]^3*ex[4]*ex[6]^2 + 10*ex[2]^4*ex[3]^3*ex[4]*ex[6]^2 + 
    2*ex[2]^2*ex[3]*ex[4]^2*ex[6]^2 - 19*ex[2]^3*ex[3]*ex[4]^2*ex[6]^2 + 
    17*ex[2]^4*ex[3]*ex[4]^2*ex[6]^2 + 14*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2 - 
    68*ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^2 + 27*ex[2]^4*ex[3]^2*ex[4]^2*ex[6]^2 + 
    3*ex[2]^5*ex[3]^2*ex[4]^2*ex[6]^2 + 15*ex[2]^2*ex[3]^3*ex[4]^2*ex[6]^2 - 
    31*ex[2]^3*ex[3]^3*ex[4]^2*ex[6]^2 + 5*ex[2]^4*ex[3]^3*ex[4]^2*ex[6]^2 + 
    3*ex[2]^2*ex[4]^3*ex[6]^2 - 7*ex[2]^3*ex[4]^3*ex[6]^2 + 
    2*ex[2]^4*ex[4]^3*ex[6]^2 - 4*ex[2]*ex[3]*ex[4]^3*ex[6]^2 + 
    47*ex[2]^2*ex[3]*ex[4]^3*ex[6]^2 - 73*ex[2]^3*ex[3]*ex[4]^3*ex[6]^2 + 
    16*ex[2]^4*ex[3]*ex[4]^3*ex[6]^2 - 13*ex[2]*ex[3]^2*ex[4]^3*ex[6]^2 + 
    89*ex[2]^2*ex[3]^2*ex[4]^3*ex[6]^2 - 83*ex[2]^3*ex[3]^2*ex[4]^3*ex[6]^2 - 
    9*ex[2]*ex[3]^3*ex[4]^3*ex[6]^2 + 35*ex[2]^2*ex[3]^3*ex[4]^3*ex[6]^2 - 
    13*ex[2]^3*ex[3]^3*ex[4]^3*ex[6]^2 - 6*ex[2]*ex[4]^4*ex[6]^2 + 
    21*ex[2]^2*ex[4]^4*ex[6]^2 - 12*ex[2]^3*ex[4]^4*ex[6]^2 + 
    2*ex[3]*ex[4]^4*ex[6]^2 - 37*ex[2]*ex[3]*ex[4]^4*ex[6]^2 + 
    90*ex[2]^2*ex[3]*ex[4]^4*ex[6]^2 - 33*ex[2]^3*ex[3]*ex[4]^4*ex[6]^2 + 
    4*ex[3]^2*ex[4]^4*ex[6]^2 - 48*ex[2]*ex[3]^2*ex[4]^4*ex[6]^2 + 
    74*ex[2]^2*ex[3]^2*ex[4]^4*ex[6]^2 - 6*ex[2]^3*ex[3]^2*ex[4]^4*ex[6]^2 + 
    2*ex[3]^3*ex[4]^4*ex[6]^2 - 17*ex[2]*ex[3]^3*ex[4]^4*ex[6]^2 + 
    11*ex[2]^2*ex[3]^3*ex[4]^4*ex[6]^2 + 3*ex[4]^5*ex[6]^2 - 
    15*ex[2]*ex[4]^5*ex[6]^2 + 12*ex[2]^2*ex[4]^5*ex[6]^2 + 
    9*ex[3]*ex[4]^5*ex[6]^2 - 33*ex[2]*ex[3]*ex[4]^5*ex[6]^2 + 
    15*ex[2]^2*ex[3]*ex[4]^5*ex[6]^2 + 9*ex[3]^2*ex[4]^5*ex[6]^2 - 
    21*ex[2]*ex[3]^2*ex[4]^5*ex[6]^2 + 3*ex[2]^2*ex[3]^2*ex[4]^5*ex[6]^2 + 
    3*ex[3]^3*ex[4]^5*ex[6]^2 - 3*ex[2]*ex[3]^3*ex[4]^5*ex[6]^2 - 
    3*ex[2]^4*ex[3]^3*ex[6]^3 + 7*ex[2]^3*ex[3]^2*ex[4]*ex[6]^3 - 
    11*ex[2]^4*ex[3]^2*ex[4]*ex[6]^3 - ex[2]^5*ex[3]^2*ex[4]*ex[6]^3 + 
    10*ex[2]^3*ex[3]^3*ex[4]*ex[6]^3 - 4*ex[2]^4*ex[3]^3*ex[4]*ex[6]^3 - 
    5*ex[2]^2*ex[3]*ex[4]^2*ex[6]^3 + 16*ex[2]^3*ex[3]*ex[4]^2*ex[6]^3 - 
    6*ex[2]^4*ex[3]*ex[4]^2*ex[6]^3 - 17*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^3 + 
    37*ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^3 - 5*ex[2]^4*ex[3]^2*ex[4]^2*ex[6]^3 - 
    12*ex[2]^2*ex[3]^3*ex[4]^2*ex[6]^3 + 11*ex[2]^3*ex[3]^3*ex[4]^2*ex[6]^3 + 
    ex[2]*ex[4]^3*ex[6]^3 - 5*ex[2]^2*ex[4]^3*ex[6]^3 + 
    4*ex[2]^3*ex[4]^3*ex[6]^3 + 8*ex[2]*ex[3]*ex[4]^3*ex[6]^3 - 
    34*ex[2]^2*ex[3]*ex[4]^3*ex[6]^3 + 21*ex[2]^3*ex[3]*ex[4]^3*ex[6]^3 + 
    13*ex[2]*ex[3]^2*ex[4]^3*ex[6]^3 - 39*ex[2]^2*ex[3]^2*ex[4]^3*ex[6]^3 + 
    11*ex[2]^3*ex[3]^2*ex[4]^3*ex[6]^3 + 6*ex[2]*ex[3]^3*ex[4]^3*ex[6]^3 - 
    10*ex[2]^2*ex[3]^3*ex[4]^3*ex[6]^3 - ex[4]^4*ex[6]^3 + 
    7*ex[2]*ex[4]^4*ex[6]^3 - 8*ex[2]^2*ex[4]^4*ex[6]^3 - 
    3*ex[3]*ex[4]^4*ex[6]^3 + 17*ex[2]*ex[3]*ex[4]^4*ex[6]^3 - 
    13*ex[2]^2*ex[3]*ex[4]^4*ex[6]^3 - 3*ex[3]^2*ex[4]^4*ex[6]^3 + 
    13*ex[2]*ex[3]^2*ex[4]^4*ex[6]^3 - 5*ex[2]^2*ex[3]^2*ex[4]^4*ex[6]^3 - 
    ex[3]^3*ex[4]^4*ex[6]^3 + 3*ex[2]*ex[3]^3*ex[4]^4*ex[6]^3 + 
    ex[2]^4*ex[3]^3*ex[6]^4 - 3*ex[2]^3*ex[3]^2*ex[4]*ex[6]^4 + 
    2*ex[2]^4*ex[3]^2*ex[4]*ex[6]^4 - 3*ex[2]^3*ex[3]^3*ex[4]*ex[6]^4 + 
    3*ex[2]^2*ex[3]*ex[4]^2*ex[6]^4 - 4*ex[2]^3*ex[3]*ex[4]^2*ex[6]^4 + 
    6*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^4 - 4*ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^4 + 
    3*ex[2]^2*ex[3]^3*ex[4]^2*ex[6]^4 - ex[2]*ex[4]^3*ex[6]^4 + 
    2*ex[2]^2*ex[4]^3*ex[6]^4 - 3*ex[2]*ex[3]*ex[4]^3*ex[6]^4 + 
    4*ex[2]^2*ex[3]*ex[4]^3*ex[6]^4 - 3*ex[2]*ex[3]^2*ex[4]^3*ex[6]^4 + 
    2*ex[2]^2*ex[3]^2*ex[4]^3*ex[6]^4 - ex[2]*ex[3]^3*ex[4]^3*ex[6]^4, 
  y[53] -> -(ex[2]^4*ex[3]^2*ex[4]) - ex[2]^5*ex[3]^2*ex[4] - 
    2*ex[2]^4*ex[3]^3*ex[4] - 2*ex[2]^5*ex[3]^3*ex[4] - 
    3*ex[2]^4*ex[3]*ex[4]^2 - 2*ex[2]^5*ex[3]*ex[4]^2 + 
    4*ex[2]^3*ex[3]^2*ex[4]^2 - 6*ex[2]^4*ex[3]^2*ex[4]^2 - 
    8*ex[2]^5*ex[3]^2*ex[4]^2 + 7*ex[2]^3*ex[3]^3*ex[4]^2 + 
    3*ex[2]^4*ex[3]^3*ex[4]^2 - 4*ex[2]^5*ex[3]^3*ex[4]^2 - ex[2]^4*ex[4]^3 + 
    11*ex[2]^3*ex[3]*ex[4]^3 - 3*ex[2]^4*ex[3]*ex[4]^3 - 
    5*ex[2]^5*ex[3]*ex[4]^3 - 6*ex[2]^2*ex[3]^2*ex[4]^3 + 
    26*ex[2]^3*ex[3]^2*ex[4]^3 + 14*ex[2]^4*ex[3]^2*ex[4]^3 - 
    9*ex[2]^5*ex[3]^2*ex[4]^3 - 9*ex[2]^2*ex[3]^3*ex[4]^3 + 
    5*ex[2]^3*ex[3]^3*ex[4]^3 + 12*ex[2]^4*ex[3]^3*ex[4]^3 - 
    2*ex[2]^5*ex[3]^3*ex[4]^3 + 4*ex[2]^3*ex[4]^4 - ex[2]^4*ex[4]^4 - 
    15*ex[2]^2*ex[3]*ex[4]^4 + 20*ex[2]^3*ex[3]*ex[4]^4 + 
    8*ex[2]^4*ex[3]*ex[4]^4 - 3*ex[2]^5*ex[3]*ex[4]^4 + 
    4*ex[2]*ex[3]^2*ex[4]^4 - 34*ex[2]^2*ex[3]^2*ex[4]^4 + 
    4*ex[2]^3*ex[3]^2*ex[4]^4 + 24*ex[2]^4*ex[3]^2*ex[4]^4 - 
    2*ex[2]^5*ex[3]^2*ex[4]^4 + 5*ex[2]*ex[3]^3*ex[4]^4 - 
    13*ex[2]^2*ex[3]^3*ex[4]^4 - 11*ex[2]^3*ex[3]^3*ex[4]^4 + 
    7*ex[2]^4*ex[3]^3*ex[4]^4 - 6*ex[2]^2*ex[4]^5 + 3*ex[2]^3*ex[4]^5 + 
    9*ex[2]*ex[3]*ex[4]^5 - 27*ex[2]^2*ex[3]*ex[4]^5 - 
    2*ex[2]^3*ex[3]*ex[4]^5 + 6*ex[2]^4*ex[3]*ex[4]^5 - ex[3]^2*ex[4]^5 + 
    19*ex[2]*ex[3]^2*ex[4]^5 - 21*ex[2]^2*ex[3]^2*ex[4]^5 - 
    22*ex[2]^3*ex[3]^2*ex[4]^5 + 5*ex[2]^4*ex[3]^2*ex[4]^5 - 
    ex[3]^3*ex[4]^5 + 9*ex[2]*ex[3]^3*ex[4]^5 + ex[2]^2*ex[3]^3*ex[4]^5 - 
    9*ex[2]^3*ex[3]^3*ex[4]^5 + 4*ex[2]*ex[4]^6 - 3*ex[2]^2*ex[4]^6 - 
    2*ex[3]*ex[4]^6 + 15*ex[2]*ex[3]*ex[4]^6 - 2*ex[2]^2*ex[3]*ex[4]^6 - 
    4*ex[2]^3*ex[3]*ex[4]^6 - 4*ex[3]^2*ex[4]^6 + 14*ex[2]*ex[3]^2*ex[4]^6 + 
    8*ex[2]^2*ex[3]^2*ex[4]^6 - 4*ex[2]^3*ex[3]^2*ex[4]^6 - 
    2*ex[3]^3*ex[4]^6 + 3*ex[2]*ex[3]^3*ex[4]^6 + 5*ex[2]^2*ex[3]^3*ex[4]^6 - 
    ex[4]^7 + ex[2]*ex[4]^7 - 3*ex[3]*ex[4]^7 + ex[2]*ex[3]*ex[4]^7 + 
    ex[2]^2*ex[3]*ex[4]^7 - 3*ex[3]^2*ex[4]^7 - ex[2]*ex[3]^2*ex[4]^7 + 
    ex[2]^2*ex[3]^2*ex[4]^7 - ex[3]^3*ex[4]^7 - ex[2]*ex[3]^3*ex[4]^7 + 
    ex[2]^4*ex[3]^3*ex[6] + ex[2]^5*ex[3]^3*ex[6] - 
    ex[2]^3*ex[3]^2*ex[4]*ex[6] + 6*ex[2]^4*ex[3]^2*ex[4]*ex[6] + 
    6*ex[2]^5*ex[3]^2*ex[4]*ex[6] - 4*ex[2]^3*ex[3]^3*ex[4]*ex[6] + 
    4*ex[2]^4*ex[3]^3*ex[4]*ex[6] + 8*ex[2]^5*ex[3]^3*ex[4]*ex[6] - 
    5*ex[2]^3*ex[3]*ex[4]^2*ex[6] + 6*ex[2]^4*ex[3]*ex[4]^2*ex[6] + 
    5*ex[2]^5*ex[3]*ex[4]^2*ex[6] + 3*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] - 
    28*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] + 20*ex[2]^5*ex[3]^2*ex[4]^2*ex[6] + 
    6*ex[2]^2*ex[3]^3*ex[4]^2*ex[6] - 21*ex[2]^3*ex[3]^3*ex[4]^2*ex[6] - 
    18*ex[2]^4*ex[3]^3*ex[4]^2*ex[6] + 9*ex[2]^5*ex[3]^3*ex[4]^2*ex[6] - 
    3*ex[2]^3*ex[4]^3*ex[6] + ex[2]^4*ex[4]^3*ex[6] + 
    14*ex[2]^2*ex[3]*ex[4]^3*ex[6] - 33*ex[2]^3*ex[3]*ex[4]^3*ex[6] - 
    7*ex[2]^4*ex[3]*ex[4]^3*ex[6] + 6*ex[2]^5*ex[3]*ex[4]^3*ex[6] - 
    3*ex[2]*ex[3]^2*ex[4]^3*ex[6] + 46*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] - 
    40*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] - 48*ex[2]^4*ex[3]^2*ex[4]^3*ex[6] + 
    10*ex[2]^5*ex[3]^2*ex[4]^3*ex[6] - 4*ex[2]*ex[3]^3*ex[4]^3*ex[6] + 
    30*ex[2]^2*ex[3]^3*ex[4]^3*ex[6] + 6*ex[2]^3*ex[3]^3*ex[4]^3*ex[6] - 
    26*ex[2]^4*ex[3]^3*ex[4]^3*ex[6] + 2*ex[2]^5*ex[3]^3*ex[4]^3*ex[6] + 
    9*ex[2]^2*ex[4]^4*ex[6] - 6*ex[2]^3*ex[4]^4*ex[6] - 
    13*ex[2]*ex[3]*ex[4]^4*ex[6] + 56*ex[2]^2*ex[3]*ex[4]^4*ex[6] - 
    7*ex[2]^3*ex[3]*ex[4]^4*ex[6] - 15*ex[2]^4*ex[3]*ex[4]^4*ex[6] + 
    ex[3]^2*ex[4]^4*ex[6] - 32*ex[2]*ex[3]^2*ex[4]^4*ex[6] + 
    66*ex[2]^2*ex[3]^2*ex[4]^4*ex[6] + 38*ex[2]^3*ex[3]^2*ex[4]^4*ex[6] - 
    24*ex[2]^4*ex[3]^2*ex[4]^4*ex[6] + ex[3]^3*ex[4]^4*ex[6] - 
    18*ex[2]*ex[3]^3*ex[4]^4*ex[6] + 13*ex[2]^2*ex[3]^3*ex[4]^4*ex[6] + 
    27*ex[2]^3*ex[3]^3*ex[4]^4*ex[6] - 5*ex[2]^4*ex[3]^3*ex[4]^4*ex[6] - 
    9*ex[2]*ex[4]^5*ex[6] + 9*ex[2]^2*ex[4]^5*ex[6] + 4*ex[3]*ex[4]^5*ex[6] - 
    38*ex[2]*ex[3]*ex[4]^5*ex[6] + 15*ex[2]^2*ex[3]*ex[4]^5*ex[6] + 
    13*ex[2]^3*ex[3]*ex[4]^5*ex[6] + 8*ex[3]^2*ex[4]^5*ex[6] - 
    41*ex[2]*ex[3]^2*ex[4]^5*ex[6] - 10*ex[2]^2*ex[3]^2*ex[4]^5*ex[6] + 
    19*ex[2]^3*ex[3]^2*ex[4]^5*ex[6] + 4*ex[3]^3*ex[4]^5*ex[6] - 
    12*ex[2]*ex[3]^3*ex[4]^5*ex[6] - 12*ex[2]^2*ex[3]^3*ex[4]^5*ex[6] + 
    4*ex[2]^3*ex[3]^3*ex[4]^5*ex[6] + 3*ex[4]^6*ex[6] - 
    4*ex[2]*ex[4]^6*ex[6] + 9*ex[3]*ex[4]^6*ex[6] - 
    6*ex[2]*ex[3]*ex[4]^6*ex[6] - 4*ex[2]^2*ex[3]*ex[4]^6*ex[6] + 
    9*ex[3]^2*ex[4]^6*ex[6] - 5*ex[2]^2*ex[3]^2*ex[4]^6*ex[6] + 
    3*ex[3]^3*ex[4]^6*ex[6] + 2*ex[2]*ex[3]^3*ex[4]^6*ex[6] - 
    ex[2]^2*ex[3]^3*ex[4]^6*ex[6] - 3*ex[2]^4*ex[3]^3*ex[6]^2 - 
    3*ex[2]^5*ex[3]^3*ex[6]^2 + 5*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 - 
    7*ex[2]^4*ex[3]^2*ex[4]*ex[6]^2 - 9*ex[2]^5*ex[3]^2*ex[4]*ex[6]^2 + 
    11*ex[2]^3*ex[3]^3*ex[4]*ex[6]^2 + ex[2]^4*ex[3]^3*ex[4]*ex[6]^2 - 
    10*ex[2]^5*ex[3]^3*ex[4]*ex[6]^2 - 2*ex[2]^2*ex[3]*ex[4]^2*ex[6]^2 + 
    12*ex[2]^3*ex[3]*ex[4]^2*ex[6]^2 - 3*ex[2]^5*ex[3]*ex[4]^2*ex[6]^2 - 
    14*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2 + 38*ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^2 + 
    22*ex[2]^4*ex[3]^2*ex[4]^2*ex[6]^2 - 12*ex[2]^5*ex[3]^2*ex[4]^2*ex[6]^2 - 
    15*ex[2]^2*ex[3]^3*ex[4]^2*ex[6]^2 + 16*ex[2]^3*ex[3]^3*ex[4]^2*ex[6]^2 + 
    26*ex[2]^4*ex[3]^3*ex[4]^2*ex[6]^2 - 5*ex[2]^5*ex[3]^3*ex[4]^2*ex[6]^2 - 
    3*ex[2]^2*ex[4]^3*ex[6]^2 + 3*ex[2]^3*ex[4]^3*ex[6]^2 + 
    4*ex[2]*ex[3]*ex[4]^3*ex[6]^2 - 34*ex[2]^2*ex[3]*ex[4]^3*ex[6]^2 + 
    15*ex[2]^3*ex[3]*ex[4]^3*ex[6]^2 + 12*ex[2]^4*ex[3]*ex[4]^3*ex[6]^2 + 
    13*ex[2]*ex[3]^2*ex[4]^3*ex[6]^2 - 62*ex[2]^2*ex[3]^2*ex[4]^3*ex[6]^2 - 
    9*ex[2]^3*ex[3]^2*ex[4]^3*ex[6]^2 + 33*ex[2]^4*ex[3]^2*ex[4]^3*ex[6]^2 + 
    9*ex[2]*ex[3]^3*ex[4]^3*ex[6]^2 - 26*ex[2]^2*ex[3]^3*ex[4]^3*ex[6]^2 - 
    22*ex[2]^3*ex[3]^3*ex[4]^3*ex[6]^2 + 13*ex[2]^4*ex[3]^3*ex[4]^3*ex[6]^2 + 
    6*ex[2]*ex[4]^4*ex[6]^2 - 9*ex[2]^2*ex[4]^4*ex[6]^2 - 
    2*ex[3]*ex[4]^4*ex[6]^2 + 31*ex[2]*ex[3]*ex[4]^4*ex[6]^2 - 
    27*ex[2]^2*ex[3]*ex[4]^4*ex[6]^2 - 15*ex[2]^3*ex[3]*ex[4]^4*ex[6]^2 - 
    4*ex[3]^2*ex[4]^4*ex[6]^2 + 40*ex[2]*ex[3]^2*ex[4]^4*ex[6]^2 - 
    10*ex[2]^2*ex[3]^2*ex[4]^4*ex[6]^2 - 30*ex[2]^3*ex[3]^2*ex[4]^4*ex[6]^2 - 
    2*ex[3]^3*ex[4]^4*ex[6]^2 + 15*ex[2]*ex[3]^3*ex[4]^4*ex[6]^2 + 
    6*ex[2]^2*ex[3]^3*ex[4]^4*ex[6]^2 - 11*ex[2]^3*ex[3]^3*ex[4]^4*ex[6]^2 - 
    3*ex[4]^5*ex[6]^2 + 6*ex[2]*ex[4]^5*ex[6]^2 - 9*ex[3]*ex[4]^5*ex[6]^2 + 
    12*ex[2]*ex[3]*ex[4]^5*ex[6]^2 + 6*ex[2]^2*ex[3]*ex[4]^5*ex[6]^2 - 
    9*ex[3]^2*ex[4]^5*ex[6]^2 + 6*ex[2]*ex[3]^2*ex[4]^5*ex[6]^2 + 
    9*ex[2]^2*ex[3]^2*ex[4]^5*ex[6]^2 - 3*ex[3]^3*ex[4]^5*ex[6]^2 + 
    3*ex[2]^2*ex[3]^3*ex[4]^5*ex[6]^2 + 3*ex[2]^4*ex[3]^3*ex[6]^3 + 
    3*ex[2]^5*ex[3]^3*ex[6]^3 - 7*ex[2]^3*ex[3]^2*ex[4]*ex[6]^3 + 
    4*ex[2]^5*ex[3]^2*ex[4]*ex[6]^3 - 10*ex[2]^3*ex[3]^3*ex[4]*ex[6]^3 - 
    6*ex[2]^4*ex[3]^3*ex[4]*ex[6]^3 + 4*ex[2]^5*ex[3]^3*ex[4]*ex[6]^3 + 
    5*ex[2]^2*ex[3]*ex[4]^2*ex[6]^3 - 6*ex[2]^3*ex[3]*ex[4]^2*ex[6]^3 - 
    3*ex[2]^4*ex[3]*ex[4]^2*ex[6]^3 + 17*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^3 - 
    10*ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^3 - 16*ex[2]^4*ex[3]^2*ex[4]^2*ex[6]^3 + 
    12*ex[2]^2*ex[3]^3*ex[4]^2*ex[6]^3 + ex[2]^3*ex[3]^3*ex[4]^2*ex[6]^3 - 
    11*ex[2]^4*ex[3]^3*ex[4]^2*ex[6]^3 - ex[2]*ex[4]^3*ex[6]^3 + 
    3*ex[2]^2*ex[4]^3*ex[6]^3 - 8*ex[2]*ex[3]*ex[4]^3*ex[6]^3 + 
    17*ex[2]^2*ex[3]*ex[4]^3*ex[6]^3 + 7*ex[2]^3*ex[3]*ex[4]^3*ex[6]^3 - 
    13*ex[2]*ex[3]^2*ex[4]^3*ex[6]^3 + 18*ex[2]^2*ex[3]^2*ex[4]^3*ex[6]^3 + 
    19*ex[2]^3*ex[3]^2*ex[4]^3*ex[6]^3 - 6*ex[2]*ex[3]^3*ex[4]^3*ex[6]^3 + 
    4*ex[2]^2*ex[3]^3*ex[4]^3*ex[6]^3 + 10*ex[2]^3*ex[3]^3*ex[4]^3*ex[6]^3 + 
    ex[4]^4*ex[6]^3 - 4*ex[2]*ex[4]^4*ex[6]^3 + 3*ex[3]*ex[4]^4*ex[6]^3 - 
    10*ex[2]*ex[3]*ex[4]^4*ex[6]^3 - 4*ex[2]^2*ex[3]*ex[4]^4*ex[6]^3 + 
    3*ex[3]^2*ex[4]^4*ex[6]^3 - 8*ex[2]*ex[3]^2*ex[4]^4*ex[6]^3 - 
    7*ex[2]^2*ex[3]^2*ex[4]^4*ex[6]^3 + ex[3]^3*ex[4]^4*ex[6]^3 - 
    2*ex[2]*ex[3]^3*ex[4]^4*ex[6]^3 - 3*ex[2]^2*ex[3]^3*ex[4]^4*ex[6]^3 - 
    ex[2]^4*ex[3]^3*ex[6]^4 - ex[2]^5*ex[3]^3*ex[6]^4 + 
    3*ex[2]^3*ex[3]^2*ex[4]*ex[6]^4 + 2*ex[2]^4*ex[3]^2*ex[4]*ex[6]^4 + 
    3*ex[2]^3*ex[3]^3*ex[4]*ex[6]^4 + 3*ex[2]^4*ex[3]^3*ex[4]*ex[6]^4 - 
    3*ex[2]^2*ex[3]*ex[4]^2*ex[6]^4 - ex[2]^3*ex[3]*ex[4]^2*ex[6]^4 - 
    6*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^4 - 4*ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^4 - 
    3*ex[2]^2*ex[3]^3*ex[4]^2*ex[6]^4 - 3*ex[2]^3*ex[3]^3*ex[4]^2*ex[6]^4 + 
    ex[2]*ex[4]^3*ex[6]^4 + 3*ex[2]*ex[3]*ex[4]^3*ex[6]^4 + 
    ex[2]^2*ex[3]*ex[4]^3*ex[6]^4 + 3*ex[2]*ex[3]^2*ex[4]^3*ex[6]^4 + 
    2*ex[2]^2*ex[3]^2*ex[4]^3*ex[6]^4 + ex[2]*ex[3]^3*ex[4]^3*ex[6]^4 + 
    ex[2]^2*ex[3]^3*ex[4]^3*ex[6]^4, 
  y[54] -> 2 + 3*ex[2] + 3*ex[2]^2 + 4*ex[3] + 7*ex[2]*ex[3] + 
    3*ex[2]^2*ex[3] + 2*ex[3]^2 + 4*ex[2]*ex[3]^2 + 2*ex[2]^2*ex[3]^2, 
  y[55] -> 3*ex[2]*ex[3] + 3*ex[2]^2*ex[3] + 2*ex[2]^3*ex[3] - ex[4] - 
    ex[2]*ex[4] - ex[3]*ex[4] - 6*ex[2]*ex[3]*ex[4] - 9*ex[2]^2*ex[3]*ex[4] + 
    3*ex[4]^2 + 3*ex[2]*ex[4]^2 + 3*ex[3]*ex[4]^2 + 5*ex[2]*ex[3]*ex[4]^2 + 
    ex[2]*ex[3]*ex[6] + 5*ex[2]^2*ex[3]*ex[6] - 3*ex[4]*ex[6] - 
    3*ex[2]*ex[4]*ex[6] - 3*ex[3]*ex[4]*ex[6] - 7*ex[2]*ex[3]*ex[4]*ex[6] + 
    2*ex[2]*ex[3]*ex[6]^2, y[56] -> 3*ex[2]^2*ex[3]^2 + 9*ex[2]^3*ex[3]^2 + 
    11*ex[2]^4*ex[3]^2 + 7*ex[2]^5*ex[3]^2 + 2*ex[2]^6*ex[3]^2 - 
    6*ex[2]*ex[3]*ex[4] - 12*ex[2]^2*ex[3]*ex[4] - 7*ex[2]^3*ex[3]*ex[4] - 
    ex[2]^4*ex[3]*ex[4] - 6*ex[2]*ex[3]^2*ex[4] - 15*ex[2]^2*ex[3]^2*ex[4] - 
    17*ex[2]^3*ex[3]^2*ex[4] - 13*ex[2]^4*ex[3]^2*ex[4] - 
    5*ex[2]^5*ex[3]^2*ex[4] + 3*ex[4]^2 + 3*ex[2]*ex[4]^2 + 
    2*ex[2]^2*ex[4]^2 + 6*ex[3]*ex[4]^2 + 6*ex[2]*ex[3]*ex[4]^2 + 
    3*ex[2]^3*ex[3]*ex[4]^2 + 3*ex[2]^4*ex[3]*ex[4]^2 + 3*ex[3]^2*ex[4]^2 + 
    3*ex[2]*ex[3]^2*ex[4]^2 + 3*ex[2]^2*ex[3]^2*ex[4]^2 + 
    9*ex[2]^3*ex[3]^2*ex[4]^2 + 6*ex[2]^4*ex[3]^2*ex[4]^2 + 3*ex[4]^3 + 
    2*ex[2]*ex[4]^3 + 3*ex[2]^2*ex[4]^3 + 6*ex[3]*ex[4]^3 + 
    3*ex[2]*ex[3]*ex[4]^3 - 9*ex[2]^2*ex[3]*ex[4]^3 - 
    6*ex[2]^3*ex[3]*ex[4]^3 + 3*ex[3]^2*ex[4]^3 + ex[2]*ex[3]^2*ex[4]^3 - 
    7*ex[2]^2*ex[3]^2*ex[4]^3 - 5*ex[2]^3*ex[3]^2*ex[4]^3 + 2*ex[4]^4 + 
    3*ex[2]*ex[4]^4 + 3*ex[2]^2*ex[4]^4 + 4*ex[3]*ex[4]^4 + 
    7*ex[2]*ex[3]*ex[4]^4 + 3*ex[2]^2*ex[3]*ex[4]^4 + 2*ex[3]^2*ex[4]^4 + 
    4*ex[2]*ex[3]^2*ex[4]^4 + 2*ex[2]^2*ex[3]^2*ex[4]^4 - 
    3*ex[2]^2*ex[3]^2*ex[6] - 5*ex[2]^3*ex[3]^2*ex[6] - 
    ex[2]^4*ex[3]^2*ex[6] + ex[2]^5*ex[3]^2*ex[6] + 
    6*ex[2]*ex[3]*ex[4]*ex[6] + 7*ex[2]^2*ex[3]*ex[4]*ex[6] - 
    2*ex[2]^3*ex[3]*ex[4]*ex[6] - 3*ex[2]^4*ex[3]*ex[4]*ex[6] + 
    6*ex[2]*ex[3]^2*ex[4]*ex[6] + 6*ex[2]^2*ex[3]^2*ex[4]*ex[6] - 
    6*ex[2]^3*ex[3]^2*ex[4]*ex[6] - 6*ex[2]^4*ex[3]^2*ex[4]*ex[6] - 
    3*ex[4]^2*ex[6] - 2*ex[2]*ex[4]^2*ex[6] - 3*ex[2]^2*ex[4]^2*ex[6] - 
    6*ex[3]*ex[4]^2*ex[6] + ex[2]*ex[3]*ex[4]^2*ex[6] + 
    16*ex[2]^2*ex[3]*ex[4]^2*ex[6] + 9*ex[2]^3*ex[3]*ex[4]^2*ex[6] - 
    3*ex[3]^2*ex[4]^2*ex[6] + 3*ex[2]*ex[3]^2*ex[4]^2*ex[6] + 
    15*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 9*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] - 
    4*ex[4]^3*ex[6] - 6*ex[2]*ex[4]^3*ex[6] - 6*ex[2]^2*ex[4]^3*ex[6] - 
    8*ex[3]*ex[4]^3*ex[6] - 14*ex[2]*ex[3]*ex[4]^3*ex[6] - 
    6*ex[2]^2*ex[3]*ex[4]^3*ex[6] - 4*ex[3]^2*ex[4]^3*ex[6] - 
    8*ex[2]*ex[3]^2*ex[4]^3*ex[6] - 4*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] + 
    2*ex[2]^2*ex[3]^2*ex[6]^2 + 4*ex[2]^3*ex[3]^2*ex[6]^2 + 
    2*ex[2]^4*ex[3]^2*ex[6]^2 - 4*ex[2]*ex[3]*ex[4]*ex[6]^2 - 
    7*ex[2]^2*ex[3]*ex[4]*ex[6]^2 - 3*ex[2]^3*ex[3]*ex[4]*ex[6]^2 - 
    4*ex[2]*ex[3]^2*ex[4]*ex[6]^2 - 8*ex[2]^2*ex[3]^2*ex[4]*ex[6]^2 - 
    4*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 + 2*ex[4]^2*ex[6]^2 + 
    3*ex[2]*ex[4]^2*ex[6]^2 + 3*ex[2]^2*ex[4]^2*ex[6]^2 + 
    4*ex[3]*ex[4]^2*ex[6]^2 + 7*ex[2]*ex[3]*ex[4]^2*ex[6]^2 + 
    3*ex[2]^2*ex[3]*ex[4]^2*ex[6]^2 + 2*ex[3]^2*ex[4]^2*ex[6]^2 + 
    4*ex[2]*ex[3]^2*ex[4]^2*ex[6]^2 + 2*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2, 
  y[57] -> 3*ex[2]^3*ex[3]^2 + 6*ex[2]^4*ex[3]^2 + 5*ex[2]^5*ex[3]^2 + 
    2*ex[2]^6*ex[3]^2 - 6*ex[2]^2*ex[3]*ex[4] - 6*ex[2]^3*ex[3]*ex[4] - 
    ex[2]^4*ex[3]*ex[4] - 12*ex[2]^2*ex[3]^2*ex[4] - 
    21*ex[2]^3*ex[3]^2*ex[4] - 18*ex[2]^4*ex[3]^2*ex[4] - 
    9*ex[2]^5*ex[3]^2*ex[4] + 2*ex[4]^2 + 4*ex[2]*ex[4]^2 + 
    2*ex[2]^2*ex[4]^2 + 4*ex[3]*ex[4]^2 + 16*ex[2]*ex[3]*ex[4]^2 + 
    8*ex[2]^2*ex[3]*ex[4]^2 + 2*ex[2]^3*ex[3]*ex[4]^2 + 
    3*ex[2]^4*ex[3]*ex[4]^2 + 2*ex[3]^2*ex[4]^2 + 12*ex[2]*ex[3]^2*ex[4]^2 + 
    14*ex[2]^2*ex[3]^2*ex[4]^2 + 22*ex[2]^3*ex[3]^2*ex[4]^2 + 
    18*ex[2]^4*ex[3]^2*ex[4]^2 + 3*ex[4]^3 + 6*ex[2]*ex[4]^3 + 
    3*ex[2]^2*ex[4]^3 + 6*ex[3]*ex[4]^3 + 12*ex[2]*ex[3]*ex[4]^3 - 
    9*ex[2]^2*ex[3]*ex[4]^3 - 12*ex[2]^3*ex[3]*ex[4]^3 + 3*ex[3]^2*ex[4]^3 + 
    6*ex[2]*ex[3]^2*ex[4]^3 - 13*ex[2]^2*ex[3]^2*ex[4]^3 - 
    16*ex[2]^3*ex[3]^2*ex[4]^3 + 3*ex[4]^4 + 6*ex[2]*ex[4]^4 + 
    3*ex[2]^2*ex[4]^4 + 6*ex[3]*ex[4]^4 + 16*ex[2]*ex[3]*ex[4]^4 + 
    9*ex[2]^2*ex[3]*ex[4]^4 + 3*ex[3]^2*ex[4]^4 + 10*ex[2]*ex[3]^2*ex[4]^4 + 
    7*ex[2]^2*ex[3]^2*ex[4]^4 + 6*ex[2]^2*ex[3]^2*ex[6] + 
    9*ex[2]^3*ex[3]^2*ex[6] + 8*ex[2]^4*ex[3]^2*ex[6] + 
    5*ex[2]^5*ex[3]^2*ex[6] - 7*ex[2]*ex[3]*ex[4]*ex[6] - 
    2*ex[2]^2*ex[3]*ex[4]*ex[6] - ex[2]^3*ex[3]*ex[4]*ex[6] - 
    3*ex[2]^4*ex[3]*ex[4]*ex[6] - 7*ex[2]*ex[3]^2*ex[4]*ex[6] - 
    4*ex[2]^2*ex[3]^2*ex[4]*ex[6] - 19*ex[2]^3*ex[3]^2*ex[4]*ex[6] - 
    22*ex[2]^4*ex[3]^2*ex[4]*ex[6] - 3*ex[4]^2*ex[6] - 
    6*ex[2]*ex[4]^2*ex[6] - 3*ex[2]^2*ex[4]^2*ex[6] - 6*ex[3]*ex[4]^2*ex[6] - 
    15*ex[2]*ex[3]*ex[4]^2*ex[6] + 18*ex[2]^2*ex[3]*ex[4]^2*ex[6] + 
    21*ex[2]^3*ex[3]*ex[4]^2*ex[6] - 3*ex[3]^2*ex[4]^2*ex[6] - 
    9*ex[2]*ex[3]^2*ex[4]^2*ex[6] + 27*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 
    33*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] - 6*ex[4]^3*ex[6] - 
    12*ex[2]*ex[4]^3*ex[6] - 6*ex[2]^2*ex[4]^3*ex[6] - 
    12*ex[3]*ex[4]^3*ex[6] - 36*ex[2]*ex[3]*ex[4]^3*ex[6] - 
    21*ex[2]^2*ex[3]*ex[4]^3*ex[6] - 6*ex[3]^2*ex[4]^3*ex[6] - 
    24*ex[2]*ex[3]^2*ex[4]^3*ex[6] - 18*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] - 
    4*ex[2]^2*ex[3]^2*ex[6]^2 + 2*ex[2]^3*ex[3]^2*ex[6]^2 + 
    6*ex[2]^4*ex[3]^2*ex[6]^2 + 3*ex[2]*ex[3]*ex[4]*ex[6]^2 - 
    9*ex[2]^2*ex[3]*ex[4]*ex[6]^2 - 9*ex[2]^3*ex[3]*ex[4]*ex[6]^2 + 
    3*ex[2]*ex[3]^2*ex[4]*ex[6]^2 - 18*ex[2]^2*ex[3]^2*ex[4]*ex[6]^2 - 
    21*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 + 3*ex[4]^2*ex[6]^2 + 
    6*ex[2]*ex[4]^2*ex[6]^2 + 3*ex[2]^2*ex[4]^2*ex[6]^2 + 
    6*ex[3]*ex[4]^2*ex[6]^2 + 24*ex[2]*ex[3]*ex[4]^2*ex[6]^2 + 
    15*ex[2]^2*ex[3]*ex[4]^2*ex[6]^2 + 3*ex[3]^2*ex[4]^2*ex[6]^2 + 
    18*ex[2]*ex[3]^2*ex[4]^2*ex[6]^2 + 15*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2 + 
    4*ex[2]^2*ex[3]^2*ex[6]^3 + 4*ex[2]^3*ex[3]^2*ex[6]^3 - 
    4*ex[2]*ex[3]*ex[4]*ex[6]^3 - 3*ex[2]^2*ex[3]*ex[4]*ex[6]^3 - 
    4*ex[2]*ex[3]^2*ex[4]*ex[6]^3 - 4*ex[2]^2*ex[3]^2*ex[4]*ex[6]^3, 
  y[58] -> -1 + ex[3], y[59] -> ex[2] + ex[2]*ex[3] - ex[4] + ex[2]*ex[4] - 
    ex[3]*ex[4] - ex[2]*ex[3]*ex[4] + ex[2]*ex[3]*ex[4]*ex[5] - ex[2]*ex[6], 
  y[60] -> ex[2]*ex[3] + ex[4] + ex[2]*ex[3]*ex[4] - ex[2]*ex[3]*ex[6], 
  y[61] -> 39*ex[2] - 34*ex[2]*ex[3] - 33*ex[4] + 34*ex[3]*ex[4] + 
    6*ex[2]*ex[3]*ex[4] - 6*ex[3]*ex[4]^2 - 6*ex[2]*ex[3]*ex[6] + 
    6*ex[3]*ex[4]*ex[6], y[62] -> -(ex[2]^2*ex[3]) + ex[2]*ex[4] + 
    3*ex[2]*ex[3]*ex[4] + ex[2]^2*ex[3]*ex[4] - 2*ex[4]^2 - 2*ex[3]*ex[4]^2 - 
    ex[2]*ex[3]*ex[4]^2 + ex[2]^2*ex[3]*ex[6] - ex[2]*ex[3]*ex[4]*ex[6], 
  y[63] -> -8*ex[2]^2*ex[3]^2 - 16*ex[2]^3*ex[3]^2 - 7*ex[2]^4*ex[3]^2 - 
    6*ex[2]^2*ex[3]^3 - 12*ex[2]^3*ex[3]^3 - 6*ex[2]^4*ex[3]^3 + 
    7*ex[2]*ex[3]*ex[4] + 6*ex[2]^2*ex[3]*ex[4] - 2*ex[2]^3*ex[3]*ex[4] + 
    16*ex[2]*ex[3]^2*ex[4] + 25*ex[2]^2*ex[3]^2*ex[4] + 
    6*ex[2]^3*ex[3]^2*ex[4] + 12*ex[2]*ex[3]^3*ex[4] + 
    24*ex[2]^2*ex[3]^3*ex[4] + 12*ex[2]^3*ex[3]^3*ex[4] + ex[4]^2 + 
    ex[2]*ex[4]^2 - ex[3]*ex[4]^2 + ex[2]*ex[3]*ex[4]^2 + 
    3*ex[2]^2*ex[3]*ex[4]^2 - ex[2]^3*ex[3]*ex[4]^2 - 8*ex[3]^2*ex[4]^2 - 
    8*ex[2]*ex[3]^2*ex[4]^2 + 3*ex[2]^2*ex[3]^2*ex[4]^2 - 6*ex[3]^3*ex[4]^2 - 
    12*ex[2]*ex[3]^3*ex[4]^2 - 6*ex[2]^2*ex[3]^3*ex[4]^2 - ex[3]*ex[4]^3 - 
    ex[2]*ex[3]*ex[4]^3 + ex[2]^2*ex[3]*ex[4]^3 - ex[3]^2*ex[4]^3 - 
    2*ex[2]*ex[3]^2*ex[4]^3 + ex[2]^2*ex[3]^2*ex[6] + 
    2*ex[2]^3*ex[3]^2*ex[6] - ex[2]*ex[3]*ex[4]*ex[6] - 
    ex[2]^2*ex[3]*ex[4]*ex[6] + ex[2]^3*ex[3]*ex[4]*ex[6] - 
    2*ex[2]*ex[3]^2*ex[4]*ex[6] - 4*ex[2]^2*ex[3]^2*ex[4]*ex[6] + 
    ex[3]*ex[4]^2*ex[6] + ex[2]*ex[3]*ex[4]^2*ex[6] - 
    ex[2]^2*ex[3]*ex[4]^2*ex[6] + ex[3]^2*ex[4]^2*ex[6] + 
    2*ex[2]*ex[3]^2*ex[4]^2*ex[6], 
  y[64] -> ex[2]^2*ex[3]^2 + ex[2]*ex[3]*ex[4] + 3*ex[2]^2*ex[3]*ex[4] - 
    ex[2]*ex[3]^2*ex[4] + 2*ex[2]^2*ex[3]^2*ex[4] + 2*ex[2]*ex[4]^2 + 
    ex[2]^2*ex[4]^2 - ex[3]*ex[4]^2 - ex[2]*ex[3]*ex[4]^2 + 
    3*ex[2]^2*ex[3]*ex[4]^2 - 2*ex[2]*ex[3]^2*ex[4]^2 + 
    ex[2]^2*ex[3]^2*ex[4]^2 - ex[4]^3 - ex[3]*ex[4]^3 - 
    2*ex[2]*ex[3]*ex[4]^3 - ex[2]*ex[3]^2*ex[4]^3 - 2*ex[2]^2*ex[3]^2*ex[6] - 
    3*ex[2]^2*ex[3]*ex[4]*ex[6] + 2*ex[2]*ex[3]^2*ex[4]*ex[6] - 
    2*ex[2]^2*ex[3]^2*ex[4]*ex[6] + ex[4]^2*ex[6] + ex[3]*ex[4]^2*ex[6] + 
    3*ex[2]*ex[3]*ex[4]^2*ex[6] + 2*ex[2]*ex[3]^2*ex[4]^2*ex[6] + 
    ex[2]^2*ex[3]^2*ex[6]^2 - ex[2]*ex[3]*ex[4]*ex[6]^2 - 
    ex[2]*ex[3]^2*ex[4]*ex[6]^2, y[65] -> ex[2]^3*ex[3]^2*ex[4] + 
    2*ex[2]^3*ex[3]^3*ex[4] + ex[2]^2*ex[3]*ex[4]^2 + 
    2*ex[2]^3*ex[3]*ex[4]^2 + 8*ex[2]^3*ex[3]^2*ex[4]^2 - 
    3*ex[2]^2*ex[3]^3*ex[4]^2 + 4*ex[2]^3*ex[3]^3*ex[4]^2 + ex[2]^2*ex[4]^3 - 
    2*ex[2]*ex[3]*ex[4]^3 + ex[2]^2*ex[3]*ex[4]^3 + 4*ex[2]^3*ex[3]*ex[4]^3 - 
    2*ex[2]*ex[3]^2*ex[4]^3 - 9*ex[2]^2*ex[3]^2*ex[4]^3 + 
    7*ex[2]^3*ex[3]^2*ex[4]^3 + ex[2]*ex[3]^3*ex[4]^3 - 
    6*ex[2]^2*ex[3]^3*ex[4]^3 + 2*ex[2]^3*ex[3]^3*ex[4]^3 - 2*ex[2]*ex[4]^4 + 
    ex[3]*ex[4]^4 - 4*ex[2]*ex[3]*ex[4]^4 - 5*ex[2]^2*ex[3]*ex[4]^4 + 
    ex[3]^2*ex[4]^4 + ex[2]*ex[3]^2*ex[4]^4 - 9*ex[2]^2*ex[3]^2*ex[4]^4 + 
    2*ex[2]*ex[3]^3*ex[4]^4 - 3*ex[2]^2*ex[3]^3*ex[4]^4 + ex[4]^5 + 
    2*ex[3]*ex[4]^5 + 2*ex[2]*ex[3]*ex[4]^5 + ex[3]^2*ex[4]^5 + 
    3*ex[2]*ex[3]^2*ex[4]^5 + ex[2]*ex[3]^3*ex[4]^5 - ex[2]^3*ex[3]^3*ex[6] - 
    5*ex[2]^3*ex[3]^2*ex[4]*ex[6] + 2*ex[2]^2*ex[3]^3*ex[4]*ex[6] - 
    6*ex[2]^3*ex[3]^3*ex[4]*ex[6] + ex[2]*ex[3]*ex[4]^2*ex[6] - 
    3*ex[2]^3*ex[3]*ex[4]^2*ex[6] + ex[2]*ex[3]^2*ex[4]^2*ex[6] + 
    10*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] - 11*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] - 
    ex[2]*ex[3]^3*ex[4]^2*ex[6] + 10*ex[2]^2*ex[3]^3*ex[4]^2*ex[6] - 
    5*ex[2]^3*ex[3]^3*ex[4]^2*ex[6] + 2*ex[2]*ex[4]^3*ex[6] - 
    ex[3]*ex[4]^3*ex[6] + 5*ex[2]*ex[3]*ex[4]^3*ex[6] + 
    8*ex[2]^2*ex[3]*ex[4]^3*ex[6] - ex[3]^2*ex[4]^3*ex[6] - 
    2*ex[2]*ex[3]^2*ex[4]^3*ex[6] + 19*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] - 
    4*ex[2]*ex[3]^3*ex[4]^3*ex[6] + 8*ex[2]^2*ex[3]^3*ex[4]^3*ex[6] - 
    2*ex[4]^4*ex[6] - 4*ex[3]*ex[4]^4*ex[6] - 5*ex[2]*ex[3]*ex[4]^4*ex[6] - 
    2*ex[3]^2*ex[4]^4*ex[6] - 8*ex[2]*ex[3]^2*ex[4]^4*ex[6] - 
    3*ex[2]*ex[3]^3*ex[4]^4*ex[6] + 2*ex[2]^3*ex[3]^3*ex[6]^2 - 
    2*ex[2]^2*ex[3]^2*ex[4]*ex[6]^2 + 4*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 - 
    4*ex[2]^2*ex[3]^3*ex[4]*ex[6]^2 + 4*ex[2]^3*ex[3]^3*ex[4]*ex[6]^2 - 
    ex[2]*ex[3]*ex[4]^2*ex[6]^2 - 3*ex[2]^2*ex[3]*ex[4]^2*ex[6]^2 + 
    ex[2]*ex[3]^2*ex[4]^2*ex[6]^2 - 12*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2 + 
    2*ex[2]*ex[3]^3*ex[4]^2*ex[6]^2 - 7*ex[2]^2*ex[3]^3*ex[4]^2*ex[6]^2 + 
    ex[4]^3*ex[6]^2 + 2*ex[3]*ex[4]^3*ex[6]^2 + 4*ex[2]*ex[3]*ex[4]^3*
     ex[6]^2 + ex[3]^2*ex[4]^3*ex[6]^2 + 7*ex[2]*ex[3]^2*ex[4]^3*ex[6]^2 + 
    3*ex[2]*ex[3]^3*ex[4]^3*ex[6]^2 - ex[2]^3*ex[3]^3*ex[6]^3 + 
    2*ex[2]^2*ex[3]^2*ex[4]*ex[6]^3 + 2*ex[2]^2*ex[3]^3*ex[4]*ex[6]^3 - 
    ex[2]*ex[3]*ex[4]^2*ex[6]^3 - 2*ex[2]*ex[3]^2*ex[4]^2*ex[6]^3 - 
    ex[2]*ex[3]^3*ex[4]^2*ex[6]^3, 
  y[66] -> ex[2]^3*ex[3]^2 + 2*ex[2]^4*ex[3]^2 + ex[2]^5*ex[3]^2 + 
    5*ex[2]^3*ex[3]*ex[4] + 8*ex[2]^4*ex[3]*ex[4] + ex[2]^5*ex[3]*ex[4] - 
    3*ex[2]^2*ex[3]^2*ex[4] - 4*ex[2]^3*ex[3]^2*ex[4] + 
    ex[2]^4*ex[3]^2*ex[4] + 2*ex[2]^5*ex[3]^2*ex[4] + 2*ex[2]^3*ex[4]^2 + 
    4*ex[2]^4*ex[4]^2 - 12*ex[2]^2*ex[3]*ex[4]^2 - 11*ex[2]^3*ex[3]*ex[4]^2 + 
    10*ex[2]^4*ex[3]*ex[4]^2 + ex[2]^5*ex[3]*ex[4]^2 + 
    3*ex[2]*ex[3]^2*ex[4]^2 - 8*ex[2]^3*ex[3]^2*ex[4]^2 - 
    4*ex[2]^4*ex[3]^2*ex[4]^2 + ex[2]^5*ex[3]^2*ex[4]^2 - 5*ex[2]^2*ex[4]^3 - 
    6*ex[2]^3*ex[4]^3 + 5*ex[2]^4*ex[4]^3 + 9*ex[2]*ex[3]*ex[4]^3 - 
    4*ex[2]^2*ex[3]*ex[4]^3 - 23*ex[2]^3*ex[3]*ex[4]^3 + 
    2*ex[2]^4*ex[3]*ex[4]^3 - ex[3]^2*ex[4]^3 + 4*ex[2]*ex[3]^2*ex[4]^3 + 
    8*ex[2]^2*ex[3]^2*ex[4]^3 - 3*ex[2]^4*ex[3]^2*ex[4]^3 + 4*ex[2]*ex[4]^4 - 
    10*ex[2]^3*ex[4]^4 - 2*ex[3]*ex[4]^4 + 9*ex[2]*ex[3]*ex[4]^4 + 
    12*ex[2]^2*ex[3]*ex[4]^4 - 7*ex[2]^3*ex[3]*ex[4]^4 - 2*ex[3]^2*ex[4]^4 - 
    ex[2]*ex[3]^2*ex[4]^4 + 4*ex[2]^2*ex[3]^2*ex[4]^4 + 
    3*ex[2]^3*ex[3]^2*ex[4]^4 - ex[4]^5 + 2*ex[2]*ex[4]^5 + 
    5*ex[2]^2*ex[4]^5 - 2*ex[3]*ex[4]^5 + 4*ex[2]^2*ex[3]*ex[4]^5 - 
    ex[3]^2*ex[4]^5 - 2*ex[2]*ex[3]^2*ex[4]^5 - ex[2]^2*ex[3]^2*ex[4]^5 - 
    3*ex[2]^3*ex[3]^2*ex[6] - 6*ex[2]^4*ex[3]^2*ex[6] - 
    3*ex[2]^5*ex[3]^2*ex[6] + 2*ex[2]^2*ex[3]*ex[4]*ex[6] - 
    8*ex[2]^3*ex[3]*ex[4]*ex[6] - 18*ex[2]^4*ex[3]*ex[4]*ex[6] - 
    2*ex[2]^5*ex[3]*ex[4]*ex[6] + 8*ex[2]^2*ex[3]^2*ex[4]*ex[6] + 
    12*ex[2]^3*ex[3]^2*ex[4]*ex[6] - 4*ex[2]^5*ex[3]^2*ex[4]*ex[6] + 
    3*ex[2]^2*ex[4]^2*ex[6] + 2*ex[2]^3*ex[4]^2*ex[6] - 
    7*ex[2]^4*ex[4]^2*ex[6] - 4*ex[2]*ex[3]*ex[4]^2*ex[6] + 
    19*ex[2]^2*ex[3]*ex[4]^2*ex[6] + 29*ex[2]^3*ex[3]*ex[4]^2*ex[6] - 
    13*ex[2]^4*ex[3]*ex[4]^2*ex[6] - ex[2]^5*ex[3]*ex[4]^2*ex[6] - 
    7*ex[2]*ex[3]^2*ex[4]^2*ex[6] - 4*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 
    12*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] + 8*ex[2]^4*ex[3]^2*ex[4]^2*ex[6] - 
    ex[2]^5*ex[3]^2*ex[4]^2*ex[6] - 5*ex[2]*ex[4]^3*ex[6] + 
    3*ex[2]^2*ex[4]^3*ex[6] + 17*ex[2]^3*ex[4]^3*ex[6] - 
    3*ex[2]^4*ex[4]^3*ex[6] + 2*ex[3]*ex[4]^3*ex[6] - 
    15*ex[2]*ex[3]*ex[4]^3*ex[6] - 9*ex[2]^2*ex[3]*ex[4]^3*ex[6] + 
    25*ex[2]^3*ex[3]*ex[4]^3*ex[6] - ex[2]^4*ex[3]*ex[4]^3*ex[6] + 
    2*ex[3]^2*ex[4]^3*ex[6] - 4*ex[2]*ex[3]^2*ex[4]^3*ex[6] - 
    12*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] - 4*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] + 
    2*ex[2]^4*ex[3]^2*ex[4]^3*ex[6] + 2*ex[4]^4*ex[6] - 
    5*ex[2]*ex[4]^4*ex[6] - 10*ex[2]^2*ex[4]^4*ex[6] + 
    3*ex[2]^3*ex[4]^4*ex[6] + 4*ex[3]*ex[4]^4*ex[6] - 
    2*ex[2]*ex[3]*ex[4]^4*ex[6] - 10*ex[2]^2*ex[3]*ex[4]^4*ex[6] + 
    2*ex[2]^3*ex[3]*ex[4]^4*ex[6] + 2*ex[3]^2*ex[4]^4*ex[6] + 
    3*ex[2]*ex[3]^2*ex[4]^4*ex[6] - ex[2]^3*ex[3]^2*ex[4]^4*ex[6] + 
    3*ex[2]^3*ex[3]^2*ex[6]^2 + 6*ex[2]^4*ex[3]^2*ex[6]^2 + 
    3*ex[2]^5*ex[3]^2*ex[6]^2 - 4*ex[2]^2*ex[3]*ex[4]*ex[6]^2 + 
    ex[2]^3*ex[3]*ex[4]*ex[6]^2 + 12*ex[2]^4*ex[3]*ex[4]*ex[6]^2 + 
    ex[2]^5*ex[3]*ex[4]*ex[6]^2 - 7*ex[2]^2*ex[3]^2*ex[4]*ex[6]^2 - 
    12*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 - 3*ex[2]^4*ex[3]^2*ex[4]*ex[6]^2 + 
    2*ex[2]^5*ex[3]^2*ex[4]*ex[6]^2 + ex[2]*ex[4]^2*ex[6]^2 - 
    3*ex[2]^2*ex[4]^2*ex[6]^2 - 7*ex[2]^3*ex[4]^2*ex[6]^2 + 
    3*ex[2]^4*ex[4]^2*ex[6]^2 + 6*ex[2]*ex[3]*ex[4]^2*ex[6]^2 - 
    5*ex[2]^2*ex[3]*ex[4]^2*ex[6]^2 - 20*ex[2]^3*ex[3]*ex[4]^2*ex[6]^2 + 
    3*ex[2]^4*ex[3]*ex[4]^2*ex[6]^2 + 5*ex[2]*ex[3]^2*ex[4]^2*ex[6]^2 + 
    6*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2 - 3*ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^2 - 
    4*ex[2]^4*ex[3]^2*ex[4]^2*ex[6]^2 - ex[4]^3*ex[6]^2 + 
    4*ex[2]*ex[4]^3*ex[6]^2 + 5*ex[2]^2*ex[4]^3*ex[6]^2 - 
    6*ex[2]^3*ex[4]^3*ex[6]^2 - 2*ex[3]*ex[4]^3*ex[6]^2 + 
    4*ex[2]*ex[3]*ex[4]^3*ex[6]^2 + 8*ex[2]^2*ex[3]*ex[4]^3*ex[6]^2 - 
    4*ex[2]^3*ex[3]*ex[4]^3*ex[6]^2 - ex[3]^2*ex[4]^3*ex[6]^2 + 
    3*ex[2]^2*ex[3]^2*ex[4]^3*ex[6]^2 + 2*ex[2]^3*ex[3]^2*ex[4]^3*ex[6]^2 - 
    ex[2]^3*ex[3]^2*ex[6]^3 - 2*ex[2]^4*ex[3]^2*ex[6]^3 - 
    ex[2]^5*ex[3]^2*ex[6]^3 + 2*ex[2]^2*ex[3]*ex[4]*ex[6]^3 + 
    2*ex[2]^3*ex[3]*ex[4]*ex[6]^3 - 2*ex[2]^4*ex[3]*ex[4]*ex[6]^3 + 
    2*ex[2]^2*ex[3]^2*ex[4]*ex[6]^3 + 4*ex[2]^3*ex[3]^2*ex[4]*ex[6]^3 + 
    2*ex[2]^4*ex[3]^2*ex[4]*ex[6]^3 - ex[2]*ex[4]^2*ex[6]^3 + 
    3*ex[2]^3*ex[4]^2*ex[6]^3 - 2*ex[2]*ex[3]*ex[4]^2*ex[6]^3 - 
    2*ex[2]^2*ex[3]*ex[4]^2*ex[6]^3 + 2*ex[2]^3*ex[3]*ex[4]^2*ex[6]^3 - 
    ex[2]*ex[3]^2*ex[4]^2*ex[6]^3 - 2*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^3 - 
    ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^3, y[67] -> 1 + 6*ex[3], 
  y[68] -> 2*ex[3]*ex[4] + 2*ex[2]*ex[3]*ex[4] - ex[4]^2 + ex[3]*ex[4]^2 - 
    ex[2]*ex[3]*ex[6] + ex[4]*ex[6] - ex[3]*ex[4]*ex[6], 
  y[69] -> 2*ex[2] - ex[4], y[70] -> -ex[2] + ex[4]*ex[5], 
  y[71] -> -ex[2] + ex[4] - ex[6], 
  y[72] -> ex[2]*ex[3] - ex[4] - ex[3]*ex[4] + ex[3]*ex[6], 
  y[73] -> ex[2]^2*ex[3]^2 + ex[2]^3*ex[3]^2 - ex[2]*ex[3]*ex[4] - 
    ex[2]^2*ex[3]*ex[4] - 2*ex[2]*ex[3]^2*ex[4] - 2*ex[2]^2*ex[3]^2*ex[4] + 
    ex[4]^2 + 2*ex[3]*ex[4]^2 + 2*ex[2]*ex[3]*ex[4]^2 + ex[3]^2*ex[4]^2 + 
    ex[2]*ex[3]^2*ex[4]^2 + ex[2]*ex[3]^2*ex[6] + ex[2]^2*ex[3]^2*ex[6] - 
    ex[3]*ex[4]*ex[6] - ex[2]*ex[3]*ex[4]*ex[6] - ex[3]^2*ex[4]*ex[6] - 
    ex[2]*ex[3]^2*ex[4]*ex[6], y[74] -> ex[2]^3*ex[3]^3 + 2*ex[2]^4*ex[3]^3 + 
    ex[2]^5*ex[3]^3 - 3*ex[2]^2*ex[3]^2*ex[4] - 6*ex[2]^3*ex[3]^2*ex[4] - 
    3*ex[2]^4*ex[3]^2*ex[4] - 2*ex[2]^2*ex[3]^3*ex[4] - 
    3*ex[2]^3*ex[3]^3*ex[4] + ex[2]^5*ex[3]^3*ex[4] + 3*ex[2]*ex[3]*ex[4]^2 + 
    5*ex[2]^2*ex[3]*ex[4]^2 + 3*ex[2]^3*ex[3]*ex[4]^2 + 
    4*ex[2]*ex[3]^2*ex[4]^2 + 6*ex[2]^2*ex[3]^2*ex[4]^2 - 
    2*ex[2]^4*ex[3]^2*ex[4]^2 + ex[2]*ex[3]^3*ex[4]^2 - 
    3*ex[2]^3*ex[3]^3*ex[4]^2 - 2*ex[2]^4*ex[3]^3*ex[4]^2 - ex[4]^3 - 
    ex[2]*ex[4]^3 - ex[2]^2*ex[4]^3 - 2*ex[3]*ex[4]^3 - 
    2*ex[2]*ex[3]*ex[4]^3 + ex[2]^3*ex[3]*ex[4]^3 - ex[3]^2*ex[4]^3 + 
    3*ex[2]^2*ex[3]^2*ex[4]^3 + 2*ex[2]^3*ex[3]^2*ex[4]^3 + 
    ex[2]*ex[3]^3*ex[4]^3 + 2*ex[2]^2*ex[3]^3*ex[4]^3 + 
    ex[2]^3*ex[3]^3*ex[4]^3 - ex[2]^3*ex[3]^3*ex[6] - 
    2*ex[2]^4*ex[3]^3*ex[6] - ex[2]^5*ex[3]^3*ex[6] + 
    3*ex[2]^2*ex[3]^2*ex[4]*ex[6] + 6*ex[2]^3*ex[3]^2*ex[4]*ex[6] + 
    3*ex[2]^4*ex[3]^2*ex[4]*ex[6] + 2*ex[2]^2*ex[3]^3*ex[4]*ex[6] + 
    4*ex[2]^3*ex[3]^3*ex[4]*ex[6] + 2*ex[2]^4*ex[3]^3*ex[4]*ex[6] - 
    2*ex[2]*ex[3]*ex[4]^2*ex[6] - 3*ex[2]^2*ex[3]*ex[4]^2*ex[6] - 
    2*ex[2]^3*ex[3]*ex[4]^2*ex[6] - 3*ex[2]*ex[3]^2*ex[4]^2*ex[6] - 
    6*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] - 3*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] - 
    ex[2]*ex[3]^3*ex[4]^2*ex[6] - 2*ex[2]^2*ex[3]^3*ex[4]^2*ex[6] - 
    ex[2]^3*ex[3]^3*ex[4]^2*ex[6], 
  y[75] -> -6*ex[2]^4*ex[3]^4 - 12*ex[2]^5*ex[3]^4 - 6*ex[2]^6*ex[3]^4 + 
    12*ex[2]^3*ex[3]^3*ex[4] - 23*ex[2]^4*ex[3]^3*ex[4] - 
    35*ex[2]^5*ex[3]^3*ex[4] + 24*ex[2]^3*ex[3]^4*ex[4] + 
    42*ex[2]^4*ex[3]^4*ex[4] + 12*ex[2]^5*ex[3]^4*ex[4] - 
    6*ex[2]^6*ex[3]^4*ex[4] - 12*ex[2]^2*ex[3]^2*ex[4]^2 + 
    52*ex[2]^3*ex[3]^2*ex[4]^2 + 54*ex[2]^4*ex[3]^2*ex[4]^2 - 
    6*ex[2]^5*ex[3]^2*ex[4]^2 - 36*ex[2]^2*ex[3]^3*ex[4]^2 + 
    52*ex[2]^3*ex[3]^3*ex[4]^2 + 53*ex[2]^4*ex[3]^3*ex[4]^2 - 
    35*ex[2]^5*ex[3]^3*ex[4]^2 - 36*ex[2]^2*ex[3]^4*ex[4]^2 - 
    48*ex[2]^3*ex[3]^4*ex[4]^2 + 12*ex[2]^4*ex[3]^4*ex[4]^2 + 
    24*ex[2]^5*ex[3]^4*ex[4]^2 + 12*ex[2]*ex[3]*ex[4]^3 - 
    11*ex[2]^2*ex[3]*ex[4]^3 - 25*ex[2]^3*ex[3]*ex[4]^3 + 
    24*ex[2]*ex[3]^2*ex[4]^3 - 52*ex[2]^2*ex[3]^2*ex[4]^3 + 
    34*ex[2]^3*ex[3]^2*ex[4]^3 + 90*ex[2]^4*ex[3]^2*ex[4]^3 + 
    36*ex[2]*ex[3]^3*ex[4]^3 - 47*ex[2]^2*ex[3]^3*ex[4]^3 - 
    7*ex[2]^3*ex[3]^3*ex[4]^3 + 76*ex[2]^4*ex[3]^3*ex[4]^3 + 
    24*ex[2]*ex[3]^4*ex[4]^3 + 12*ex[2]^2*ex[3]^4*ex[4]^3 - 
    48*ex[2]^3*ex[3]^4*ex[4]^3 - 36*ex[2]^4*ex[3]^4*ex[4]^3 - 6*ex[4]^4 - 
    6*ex[2]*ex[4]^4 - 12*ex[3]*ex[4]^4 - 18*ex[2]*ex[3]*ex[4]^4 - 
    53*ex[2]^2*ex[3]*ex[4]^4 - 37*ex[2]^3*ex[3]*ex[4]^4 - 
    12*ex[3]^2*ex[4]^4 + 6*ex[2]*ex[3]^2*ex[4]^4 - 
    100*ex[2]^2*ex[3]^2*ex[4]^4 - 84*ex[2]^3*ex[3]^2*ex[4]^4 + 
    6*ex[2]^4*ex[3]^2*ex[4]^4 - 12*ex[3]^3*ex[4]^4 + 
    30*ex[2]*ex[3]^3*ex[4]^4 - 5*ex[2]^2*ex[3]^3*ex[4]^4 - 
    47*ex[2]^3*ex[3]^3*ex[4]^4 - 6*ex[3]^4*ex[4]^4 + 
    12*ex[2]*ex[3]^4*ex[4]^4 + 42*ex[2]^2*ex[3]^4*ex[4]^4 + 
    24*ex[2]^3*ex[3]^4*ex[4]^4 + 6*ex[2]*ex[3]*ex[4]^5 - 
    6*ex[2]^2*ex[3]*ex[4]^5 - 6*ex[3]^2*ex[4]^5 + 12*ex[2]*ex[3]^2*ex[4]^5 - 
    6*ex[2]^3*ex[3]^2*ex[4]^5 - 12*ex[3]^3*ex[4]^5 - 
    6*ex[2]*ex[3]^3*ex[4]^5 + 6*ex[2]^2*ex[3]^3*ex[4]^5 - 6*ex[3]^4*ex[4]^5 - 
    12*ex[2]*ex[3]^4*ex[4]^5 - 6*ex[2]^2*ex[3]^4*ex[4]^5 + 
    6*ex[2]^4*ex[3]^4*ex[6] + 12*ex[2]^5*ex[3]^4*ex[6] + 
    6*ex[2]^6*ex[3]^4*ex[6] - 12*ex[2]^3*ex[3]^3*ex[4]*ex[6] + 
    23*ex[2]^4*ex[3]^3*ex[4]*ex[6] + 35*ex[2]^5*ex[3]^3*ex[4]*ex[6] - 
    24*ex[2]^3*ex[3]^4*ex[4]*ex[6] - 48*ex[2]^4*ex[3]^4*ex[4]*ex[6] - 
    24*ex[2]^5*ex[3]^4*ex[4]*ex[6] + 6*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] - 
    70*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] - 72*ex[2]^4*ex[3]^2*ex[4]^2*ex[6] + 
    36*ex[2]^2*ex[3]^3*ex[4]^2*ex[6] - 40*ex[2]^3*ex[3]^3*ex[4]^2*ex[6] - 
    76*ex[2]^4*ex[3]^3*ex[4]^2*ex[6] + 36*ex[2]^2*ex[3]^4*ex[4]^2*ex[6] + 
    72*ex[2]^3*ex[3]^4*ex[4]^2*ex[6] + 36*ex[2]^4*ex[3]^4*ex[4]^2*ex[6] + 
    35*ex[2]^2*ex[3]*ex[4]^3*ex[6] + 37*ex[2]^3*ex[3]*ex[4]^3*ex[6] - 
    12*ex[2]*ex[3]^2*ex[4]^3*ex[6] + 82*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] + 
    72*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] - 6*ex[2]^4*ex[3]^2*ex[4]^3*ex[6] - 
    36*ex[2]*ex[3]^3*ex[4]^3*ex[6] + 11*ex[2]^2*ex[3]^3*ex[4]^3*ex[6] + 
    47*ex[2]^3*ex[3]^3*ex[4]^3*ex[6] - 24*ex[2]*ex[3]^4*ex[4]^3*ex[6] - 
    48*ex[2]^2*ex[3]^4*ex[4]^3*ex[6] - 24*ex[2]^3*ex[3]^4*ex[4]^3*ex[6] - 
    6*ex[2]*ex[3]*ex[4]^4*ex[6] + 6*ex[2]^2*ex[3]*ex[4]^4*ex[6] + 
    6*ex[3]^2*ex[4]^4*ex[6] - 12*ex[2]*ex[3]^2*ex[4]^4*ex[6] + 
    6*ex[2]^3*ex[3]^2*ex[4]^4*ex[6] + 12*ex[3]^3*ex[4]^4*ex[6] + 
    6*ex[2]*ex[3]^3*ex[4]^4*ex[6] - 6*ex[2]^2*ex[3]^3*ex[4]^4*ex[6] + 
    6*ex[3]^4*ex[4]^4*ex[6] + 12*ex[2]*ex[3]^4*ex[4]^4*ex[6] + 
    6*ex[2]^2*ex[3]^4*ex[4]^4*ex[6], 
  y[76] -> 33*ex[2]^3*ex[3]^2 + 33*ex[2]^4*ex[3]^2 - 74*ex[2]^2*ex[3]*ex[4] - 
    148*ex[2]^3*ex[3]*ex[4] - 99*ex[2]^2*ex[3]^2*ex[4] - 
    99*ex[2]^3*ex[3]^2*ex[4] + 35*ex[2]*ex[4]^2 + 115*ex[2]^2*ex[4]^2 + 
    134*ex[2]*ex[3]*ex[4]^2 + 282*ex[2]^2*ex[3]*ex[4]^2 + 
    99*ex[2]*ex[3]^2*ex[4]^2 + 99*ex[2]^2*ex[3]^2*ex[4]^2 - 27*ex[4]^3 - 
    107*ex[2]*ex[4]^3 - 60*ex[3]*ex[4]^3 - 134*ex[2]*ex[3]*ex[4]^3 - 
    33*ex[3]^2*ex[4]^3 - 33*ex[2]*ex[3]^2*ex[4]^3 + 
    66*ex[2]^2*ex[3]^2*ex[6] + 66*ex[2]^3*ex[3]^2*ex[6] - 
    107*ex[2]*ex[3]*ex[4]*ex[6] - 255*ex[2]^2*ex[3]*ex[4]*ex[6] - 
    132*ex[2]*ex[3]^2*ex[4]*ex[6] - 132*ex[2]^2*ex[3]^2*ex[4]*ex[6] + 
    27*ex[4]^2*ex[6] + 107*ex[2]*ex[4]^2*ex[6] + 93*ex[3]*ex[4]^2*ex[6] + 
    241*ex[2]*ex[3]*ex[4]^2*ex[6] + 66*ex[3]^2*ex[4]^2*ex[6] + 
    66*ex[2]*ex[3]^2*ex[4]^2*ex[6] + 33*ex[2]*ex[3]^2*ex[6]^2 + 
    33*ex[2]^2*ex[3]^2*ex[6]^2 - 33*ex[3]*ex[4]*ex[6]^2 - 
    107*ex[2]*ex[3]*ex[4]*ex[6]^2 - 33*ex[3]^2*ex[4]*ex[6]^2 - 
    33*ex[2]*ex[3]^2*ex[4]*ex[6]^2, 
  y[77] -> -(ex[2]^3*ex[3]*ex[4]) - 2*ex[2]^3*ex[3]^2*ex[4] - 
    ex[2]^3*ex[4]^2 + 3*ex[2]^2*ex[3]*ex[4]^2 - 5*ex[2]^3*ex[3]*ex[4]^2 + 
    5*ex[2]^2*ex[3]^2*ex[4]^2 - 2*ex[2]^3*ex[3]^2*ex[4]^2 + 
    3*ex[2]^2*ex[4]^3 - ex[2]^3*ex[4]^3 - 3*ex[2]*ex[3]*ex[4]^3 + 
    11*ex[2]^2*ex[3]*ex[4]^3 - 2*ex[2]^3*ex[3]*ex[4]^3 - 
    4*ex[2]*ex[3]^2*ex[4]^3 + 5*ex[2]^2*ex[3]^2*ex[4]^3 - 3*ex[2]*ex[4]^4 + 
    2*ex[2]^2*ex[4]^4 + ex[3]*ex[4]^4 - 8*ex[2]*ex[3]*ex[4]^4 + 
    3*ex[2]^2*ex[3]*ex[4]^4 + ex[3]^2*ex[4]^4 - 4*ex[2]*ex[3]^2*ex[4]^4 + 
    ex[4]^5 - ex[2]*ex[4]^5 + 2*ex[3]*ex[4]^5 - ex[2]*ex[3]*ex[4]^5 + 
    ex[3]^2*ex[4]^5 + ex[2]^3*ex[3]^2*ex[6] - ex[2]^2*ex[3]*ex[4]*ex[6] + 
    4*ex[2]^3*ex[3]*ex[4]*ex[6] - 3*ex[2]^2*ex[3]^2*ex[4]*ex[6] + 
    5*ex[2]^3*ex[3]^2*ex[4]*ex[6] - 2*ex[2]^2*ex[4]^2*ex[6] + 
    ex[2]^3*ex[4]^2*ex[6] + 2*ex[2]*ex[3]*ex[4]^2*ex[6] - 
    13*ex[2]^2*ex[3]*ex[4]^2*ex[6] + 6*ex[2]^3*ex[3]*ex[4]^2*ex[6] + 
    3*ex[2]*ex[3]^2*ex[4]^2*ex[6] - 11*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 
    2*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] + 4*ex[2]*ex[4]^3*ex[6] - 
    4*ex[2]^2*ex[4]^3*ex[6] - ex[3]*ex[4]^3*ex[6] + 
    13*ex[2]*ex[3]*ex[4]^3*ex[6] - 10*ex[2]^2*ex[3]*ex[4]^3*ex[6] - 
    ex[3]^2*ex[4]^3*ex[6] + 8*ex[2]*ex[3]^2*ex[4]^3*ex[6] - 
    3*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] - 2*ex[4]^4*ex[6] + 
    3*ex[2]*ex[4]^4*ex[6] - 4*ex[3]*ex[4]^4*ex[6] + 
    4*ex[2]*ex[3]*ex[4]^4*ex[6] - 2*ex[3]^2*ex[4]^4*ex[6] + 
    ex[2]*ex[3]^2*ex[4]^4*ex[6] - 2*ex[2]^3*ex[3]^2*ex[6]^2 + 
    3*ex[2]^2*ex[3]*ex[4]*ex[6]^2 - 3*ex[2]^3*ex[3]*ex[4]*ex[6]^2 + 
    5*ex[2]^2*ex[3]^2*ex[4]*ex[6]^2 - 3*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 - 
    ex[2]*ex[4]^2*ex[6]^2 + 2*ex[2]^2*ex[4]^2*ex[6]^2 - 
    5*ex[2]*ex[3]*ex[4]^2*ex[6]^2 + 9*ex[2]^2*ex[3]*ex[4]^2*ex[6]^2 - 
    4*ex[2]*ex[3]^2*ex[4]^2*ex[6]^2 + 5*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2 + 
    ex[4]^3*ex[6]^2 - 3*ex[2]*ex[4]^3*ex[6]^2 + 2*ex[3]*ex[4]^3*ex[6]^2 - 
    5*ex[2]*ex[3]*ex[4]^3*ex[6]^2 + ex[3]^2*ex[4]^3*ex[6]^2 - 
    2*ex[2]*ex[3]^2*ex[4]^3*ex[6]^2 + ex[2]^3*ex[3]^2*ex[6]^3 - 
    2*ex[2]^2*ex[3]*ex[4]*ex[6]^3 - 2*ex[2]^2*ex[3]^2*ex[4]*ex[6]^3 + 
    ex[2]*ex[4]^2*ex[6]^3 + 2*ex[2]*ex[3]*ex[4]^2*ex[6]^3 + 
    ex[2]*ex[3]^2*ex[4]^2*ex[6]^3, 
  y[78] -> 3*ex[2]^3*ex[3]^3 + 10*ex[2]^4*ex[3]^3 + 14*ex[2]^5*ex[3]^3 + 
    9*ex[2]^6*ex[3]^3 + 2*ex[2]^7*ex[3]^3 - 6*ex[2]^2*ex[3]^2*ex[4] - 
    14*ex[2]^3*ex[3]^2*ex[4] - 14*ex[2]^4*ex[3]^2*ex[4] - 
    4*ex[2]^5*ex[3]^2*ex[4] - 9*ex[2]^2*ex[3]^3*ex[4] - 
    28*ex[2]^3*ex[3]^3*ex[4] - 36*ex[2]^4*ex[3]^3*ex[4] - 
    20*ex[2]^5*ex[3]^3*ex[4] - 3*ex[2]^6*ex[3]^3*ex[4] + 
    3*ex[2]*ex[3]*ex[4]^2 + 4*ex[2]^2*ex[3]*ex[4]^2 + 
    3*ex[2]^3*ex[3]*ex[4]^2 + 12*ex[2]*ex[3]^2*ex[4]^2 + 
    22*ex[2]^2*ex[3]^2*ex[4]^2 + 14*ex[2]^3*ex[3]^2*ex[4]^2 - 
    4*ex[2]^4*ex[3]^2*ex[4]^2 - 2*ex[2]^5*ex[3]^2*ex[4]^2 + 
    9*ex[2]*ex[3]^3*ex[4]^2 + 25*ex[2]^2*ex[3]^3*ex[4]^2 + 
    27*ex[2]^3*ex[3]^3*ex[4]^2 + 9*ex[2]^4*ex[3]^3*ex[4]^2 - 
    2*ex[2]^5*ex[3]^3*ex[4]^2 - 3*ex[3]*ex[4]^3 + 2*ex[2]*ex[3]*ex[4]^3 + 
    7*ex[2]^2*ex[3]*ex[4]^3 + 6*ex[2]^3*ex[3]*ex[4]^3 - 6*ex[3]^2*ex[4]^3 - 
    4*ex[2]*ex[3]^2*ex[4]^3 + 10*ex[2]^2*ex[3]^2*ex[4]^3 + 
    18*ex[2]^3*ex[3]^2*ex[4]^3 + 4*ex[2]^4*ex[3]^2*ex[4]^3 - 
    3*ex[3]^3*ex[4]^3 - 6*ex[2]*ex[3]^3*ex[4]^3 - 2*ex[2]^2*ex[3]^3*ex[4]^3 + 
    6*ex[2]^3*ex[3]^3*ex[4]^3 + 5*ex[2]^4*ex[3]^3*ex[4]^3 - 2*ex[4]^4 - 
    2*ex[2]*ex[4]^4 - 5*ex[3]*ex[4]^4 - 9*ex[2]*ex[3]*ex[4]^4 - 
    5*ex[2]^2*ex[3]*ex[4]^4 + ex[2]^3*ex[3]*ex[4]^4 - 4*ex[3]^2*ex[4]^4 - 
    10*ex[2]*ex[3]^2*ex[4]^4 - 10*ex[2]^2*ex[3]^2*ex[4]^4 - 
    2*ex[2]^3*ex[3]^2*ex[4]^4 - ex[3]^3*ex[4]^4 - 3*ex[2]*ex[3]^3*ex[4]^4 - 
    4*ex[2]^2*ex[3]^3*ex[4]^4 - 2*ex[2]^3*ex[3]^3*ex[4]^4 - 
    3*ex[2]^3*ex[3]^3*ex[6] - 7*ex[2]^4*ex[3]^3*ex[6] - 
    7*ex[2]^5*ex[3]^3*ex[6] - 3*ex[2]^6*ex[3]^3*ex[6] + 
    8*ex[2]^2*ex[3]^2*ex[4]*ex[6] + 14*ex[2]^3*ex[3]^2*ex[4]*ex[6] + 
    12*ex[2]^4*ex[3]^2*ex[4]*ex[6] + 2*ex[2]^5*ex[3]^2*ex[4]*ex[6] + 
    7*ex[2]^2*ex[3]^3*ex[4]*ex[6] + 17*ex[2]^3*ex[3]^3*ex[4]*ex[6] + 
    19*ex[2]^4*ex[3]^3*ex[4]*ex[6] + 9*ex[2]^5*ex[3]^3*ex[4]*ex[6] - 
    7*ex[2]*ex[3]*ex[4]^2*ex[6] - 9*ex[2]^2*ex[3]*ex[4]^2*ex[6] - 
    6*ex[2]^3*ex[3]*ex[4]^2*ex[6] - 12*ex[2]*ex[3]^2*ex[4]^2*ex[6] - 
    24*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] - 24*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] - 
    4*ex[2]^4*ex[3]^2*ex[4]^2*ex[6] - 5*ex[2]*ex[3]^3*ex[4]^2*ex[6] - 
    13*ex[2]^2*ex[3]^3*ex[4]^2*ex[6] - 17*ex[2]^3*ex[3]^3*ex[4]^2*ex[6] - 
    9*ex[2]^4*ex[3]^3*ex[4]^2*ex[6] + 2*ex[4]^3*ex[6] + 
    2*ex[2]*ex[4]^3*ex[6] + 5*ex[3]*ex[4]^3*ex[6] + 
    9*ex[2]*ex[3]*ex[4]^3*ex[6] + 6*ex[2]^2*ex[3]*ex[4]^3*ex[6] - 
    2*ex[2]^3*ex[3]*ex[4]^3*ex[6] + 4*ex[3]^2*ex[4]^3*ex[6] + 
    10*ex[2]*ex[3]^2*ex[4]^3*ex[6] + 12*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] + 
    2*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] + ex[3]^3*ex[4]^3*ex[6] + 
    3*ex[2]*ex[3]^3*ex[4]^3*ex[6] + 5*ex[2]^2*ex[3]^3*ex[4]^3*ex[6] + 
    3*ex[2]^3*ex[3]^3*ex[4]^3*ex[6] - ex[2]^4*ex[3]^3*ex[6]^2 - 
    ex[2]^5*ex[3]^3*ex[6]^2 + 2*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 + 
    2*ex[2]^3*ex[3]^3*ex[4]*ex[6]^2 + 2*ex[2]^4*ex[3]^3*ex[4]*ex[6]^2 - 
    ex[2]^2*ex[3]*ex[4]^2*ex[6]^2 + ex[2]^3*ex[3]*ex[4]^2*ex[6]^2 - 
    2*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2 - ex[2]^2*ex[3]^3*ex[4]^2*ex[6]^2 - 
    ex[2]^3*ex[3]^3*ex[4]^2*ex[6]^2, 
  y[79] -> -(ex[2]^3*ex[3]^2) - 2*ex[2]^4*ex[3]^2 - ex[2]^5*ex[3]^2 - 
    5*ex[2]^3*ex[3]*ex[4] - 8*ex[2]^4*ex[3]*ex[4] - ex[2]^5*ex[3]*ex[4] + 
    3*ex[2]^2*ex[3]^2*ex[4] + 4*ex[2]^3*ex[3]^2*ex[4] - 
    ex[2]^4*ex[3]^2*ex[4] - 2*ex[2]^5*ex[3]^2*ex[4] - 2*ex[2]^3*ex[4]^2 - 
    4*ex[2]^4*ex[4]^2 + 12*ex[2]^2*ex[3]*ex[4]^2 + 11*ex[2]^3*ex[3]*ex[4]^2 - 
    10*ex[2]^4*ex[3]*ex[4]^2 - ex[2]^5*ex[3]*ex[4]^2 - 
    3*ex[2]*ex[3]^2*ex[4]^2 + 8*ex[2]^3*ex[3]^2*ex[4]^2 + 
    4*ex[2]^4*ex[3]^2*ex[4]^2 - ex[2]^5*ex[3]^2*ex[4]^2 + 5*ex[2]^2*ex[4]^3 + 
    6*ex[2]^3*ex[4]^3 - 5*ex[2]^4*ex[4]^3 - 9*ex[2]*ex[3]*ex[4]^3 + 
    4*ex[2]^2*ex[3]*ex[4]^3 + 23*ex[2]^3*ex[3]*ex[4]^3 - 
    2*ex[2]^4*ex[3]*ex[4]^3 + ex[3]^2*ex[4]^3 - 4*ex[2]*ex[3]^2*ex[4]^3 - 
    8*ex[2]^2*ex[3]^2*ex[4]^3 + 3*ex[2]^4*ex[3]^2*ex[4]^3 - 4*ex[2]*ex[4]^4 + 
    10*ex[2]^3*ex[4]^4 + 2*ex[3]*ex[4]^4 - 9*ex[2]*ex[3]*ex[4]^4 - 
    12*ex[2]^2*ex[3]*ex[4]^4 + 7*ex[2]^3*ex[3]*ex[4]^4 + 2*ex[3]^2*ex[4]^4 + 
    ex[2]*ex[3]^2*ex[4]^4 - 4*ex[2]^2*ex[3]^2*ex[4]^4 - 
    3*ex[2]^3*ex[3]^2*ex[4]^4 + ex[4]^5 - 2*ex[2]*ex[4]^5 - 
    5*ex[2]^2*ex[4]^5 + 2*ex[3]*ex[4]^5 - 4*ex[2]^2*ex[3]*ex[4]^5 + 
    ex[3]^2*ex[4]^5 + 2*ex[2]*ex[3]^2*ex[4]^5 + ex[2]^2*ex[3]^2*ex[4]^5 + 
    3*ex[2]^3*ex[3]^2*ex[6] + 6*ex[2]^4*ex[3]^2*ex[6] + 
    3*ex[2]^5*ex[3]^2*ex[6] - 2*ex[2]^2*ex[3]*ex[4]*ex[6] + 
    8*ex[2]^3*ex[3]*ex[4]*ex[6] + 18*ex[2]^4*ex[3]*ex[4]*ex[6] + 
    2*ex[2]^5*ex[3]*ex[4]*ex[6] - 8*ex[2]^2*ex[3]^2*ex[4]*ex[6] - 
    12*ex[2]^3*ex[3]^2*ex[4]*ex[6] + 4*ex[2]^5*ex[3]^2*ex[4]*ex[6] - 
    3*ex[2]^2*ex[4]^2*ex[6] - 2*ex[2]^3*ex[4]^2*ex[6] + 
    7*ex[2]^4*ex[4]^2*ex[6] + 4*ex[2]*ex[3]*ex[4]^2*ex[6] - 
    19*ex[2]^2*ex[3]*ex[4]^2*ex[6] - 29*ex[2]^3*ex[3]*ex[4]^2*ex[6] + 
    13*ex[2]^4*ex[3]*ex[4]^2*ex[6] + ex[2]^5*ex[3]*ex[4]^2*ex[6] + 
    7*ex[2]*ex[3]^2*ex[4]^2*ex[6] + 4*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] - 
    12*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] - 8*ex[2]^4*ex[3]^2*ex[4]^2*ex[6] + 
    ex[2]^5*ex[3]^2*ex[4]^2*ex[6] + 5*ex[2]*ex[4]^3*ex[6] - 
    3*ex[2]^2*ex[4]^3*ex[6] - 17*ex[2]^3*ex[4]^3*ex[6] + 
    3*ex[2]^4*ex[4]^3*ex[6] - 2*ex[3]*ex[4]^3*ex[6] + 
    15*ex[2]*ex[3]*ex[4]^3*ex[6] + 9*ex[2]^2*ex[3]*ex[4]^3*ex[6] - 
    25*ex[2]^3*ex[3]*ex[4]^3*ex[6] + ex[2]^4*ex[3]*ex[4]^3*ex[6] - 
    2*ex[3]^2*ex[4]^3*ex[6] + 4*ex[2]*ex[3]^2*ex[4]^3*ex[6] + 
    12*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] + 4*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] - 
    2*ex[2]^4*ex[3]^2*ex[4]^3*ex[6] - 2*ex[4]^4*ex[6] + 
    5*ex[2]*ex[4]^4*ex[6] + 10*ex[2]^2*ex[4]^4*ex[6] - 
    3*ex[2]^3*ex[4]^4*ex[6] - 4*ex[3]*ex[4]^4*ex[6] + 
    2*ex[2]*ex[3]*ex[4]^4*ex[6] + 10*ex[2]^2*ex[3]*ex[4]^4*ex[6] - 
    2*ex[2]^3*ex[3]*ex[4]^4*ex[6] - 2*ex[3]^2*ex[4]^4*ex[6] - 
    3*ex[2]*ex[3]^2*ex[4]^4*ex[6] + ex[2]^3*ex[3]^2*ex[4]^4*ex[6] - 
    3*ex[2]^3*ex[3]^2*ex[6]^2 - 6*ex[2]^4*ex[3]^2*ex[6]^2 - 
    3*ex[2]^5*ex[3]^2*ex[6]^2 + 4*ex[2]^2*ex[3]*ex[4]*ex[6]^2 - 
    ex[2]^3*ex[3]*ex[4]*ex[6]^2 - 12*ex[2]^4*ex[3]*ex[4]*ex[6]^2 - 
    ex[2]^5*ex[3]*ex[4]*ex[6]^2 + 7*ex[2]^2*ex[3]^2*ex[4]*ex[6]^2 + 
    12*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 + 3*ex[2]^4*ex[3]^2*ex[4]*ex[6]^2 - 
    2*ex[2]^5*ex[3]^2*ex[4]*ex[6]^2 - ex[2]*ex[4]^2*ex[6]^2 + 
    3*ex[2]^2*ex[4]^2*ex[6]^2 + 7*ex[2]^3*ex[4]^2*ex[6]^2 - 
    3*ex[2]^4*ex[4]^2*ex[6]^2 - 6*ex[2]*ex[3]*ex[4]^2*ex[6]^2 + 
    5*ex[2]^2*ex[3]*ex[4]^2*ex[6]^2 + 20*ex[2]^3*ex[3]*ex[4]^2*ex[6]^2 - 
    3*ex[2]^4*ex[3]*ex[4]^2*ex[6]^2 - 5*ex[2]*ex[3]^2*ex[4]^2*ex[6]^2 - 
    6*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2 + 3*ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^2 + 
    4*ex[2]^4*ex[3]^2*ex[4]^2*ex[6]^2 + ex[4]^3*ex[6]^2 - 
    4*ex[2]*ex[4]^3*ex[6]^2 - 5*ex[2]^2*ex[4]^3*ex[6]^2 + 
    6*ex[2]^3*ex[4]^3*ex[6]^2 + 2*ex[3]*ex[4]^3*ex[6]^2 - 
    4*ex[2]*ex[3]*ex[4]^3*ex[6]^2 - 8*ex[2]^2*ex[3]*ex[4]^3*ex[6]^2 + 
    4*ex[2]^3*ex[3]*ex[4]^3*ex[6]^2 + ex[3]^2*ex[4]^3*ex[6]^2 - 
    3*ex[2]^2*ex[3]^2*ex[4]^3*ex[6]^2 - 2*ex[2]^3*ex[3]^2*ex[4]^3*ex[6]^2 + 
    ex[2]^3*ex[3]^2*ex[6]^3 + 2*ex[2]^4*ex[3]^2*ex[6]^3 + 
    ex[2]^5*ex[3]^2*ex[6]^3 - 2*ex[2]^2*ex[3]*ex[4]*ex[6]^3 - 
    2*ex[2]^3*ex[3]*ex[4]*ex[6]^3 + 2*ex[2]^4*ex[3]*ex[4]*ex[6]^3 - 
    2*ex[2]^2*ex[3]^2*ex[4]*ex[6]^3 - 4*ex[2]^3*ex[3]^2*ex[4]*ex[6]^3 - 
    2*ex[2]^4*ex[3]^2*ex[4]*ex[6]^3 + ex[2]*ex[4]^2*ex[6]^3 - 
    3*ex[2]^3*ex[4]^2*ex[6]^3 + 2*ex[2]*ex[3]*ex[4]^2*ex[6]^3 + 
    2*ex[2]^2*ex[3]*ex[4]^2*ex[6]^3 - 2*ex[2]^3*ex[3]*ex[4]^2*ex[6]^3 + 
    ex[2]*ex[3]^2*ex[4]^2*ex[6]^3 + 2*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^3 + 
    ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^3, 
  y[80] -> ex[2]^6*ex[3]^4 + 4*ex[2]^7*ex[3]^4 + 8*ex[2]^8*ex[3]^4 + 
    7*ex[2]^9*ex[3]^4 + 2*ex[2]^10*ex[3]^4 - 2*ex[2]^4*ex[3]^3*ex[4] - 
    9*ex[2]^5*ex[3]^3*ex[4] - 18*ex[2]^6*ex[3]^3*ex[4] - 
    15*ex[2]^7*ex[3]^3*ex[4] - 6*ex[2]^8*ex[3]^3*ex[4] - 
    6*ex[2]^5*ex[3]^4*ex[4] - 25*ex[2]^6*ex[3]^4*ex[4] - 
    53*ex[2]^7*ex[3]^4*ex[4] - 47*ex[2]^8*ex[3]^4*ex[4] - 
    13*ex[2]^9*ex[3]^4*ex[4] + 3*ex[2]^3*ex[3]^2*ex[4]^2 + 
    9*ex[2]^4*ex[3]^2*ex[4]^2 + 7*ex[2]^5*ex[3]^2*ex[4]^2 + 
    3*ex[2]^6*ex[3]^2*ex[4]^2 + 8*ex[2]^3*ex[3]^3*ex[4]^2 + 
    39*ex[2]^4*ex[3]^3*ex[4]^2 + 87*ex[2]^5*ex[3]^3*ex[4]^2 + 
    83*ex[2]^6*ex[3]^3*ex[4]^2 + 43*ex[2]^7*ex[3]^3*ex[4]^2 + 
    2*ex[2]^8*ex[3]^3*ex[4]^2 + 15*ex[2]^4*ex[3]^4*ex[4]^2 + 
    66*ex[2]^5*ex[3]^4*ex[4]^2 + 150*ex[2]^6*ex[3]^4*ex[4]^2 + 
    134*ex[2]^7*ex[3]^4*ex[4]^2 + 35*ex[2]^8*ex[3]^4*ex[4]^2 + 
    2*ex[2]^3*ex[3]*ex[4]^3 + 4*ex[2]^4*ex[3]*ex[4]^3 - 
    12*ex[2]^2*ex[3]^2*ex[4]^3 - 42*ex[2]^3*ex[3]^2*ex[4]^3 - 
    54*ex[2]^4*ex[3]^2*ex[4]^3 - 44*ex[2]^5*ex[3]^2*ex[4]^3 - 
    12*ex[2]^6*ex[3]^2*ex[4]^3 - 12*ex[2]^2*ex[3]^3*ex[4]^3 - 
    66*ex[2]^3*ex[3]^3*ex[4]^3 - 171*ex[2]^4*ex[3]^3*ex[4]^3 - 
    192*ex[2]^5*ex[3]^3*ex[4]^3 - 123*ex[2]^6*ex[3]^3*ex[4]^3 - 
    6*ex[2]^7*ex[3]^3*ex[4]^3 - 20*ex[2]^3*ex[3]^4*ex[4]^3 - 
    95*ex[2]^4*ex[3]^4*ex[4]^3 - 235*ex[2]^5*ex[3]^4*ex[4]^3 - 
    209*ex[2]^6*ex[3]^4*ex[4]^3 - 49*ex[2]^7*ex[3]^4*ex[4]^3 - 
    ex[2]*ex[4]^4 - 3*ex[2]^2*ex[4]^4 + 6*ex[2]*ex[3]*ex[4]^4 + 
    18*ex[2]^2*ex[3]*ex[4]^4 + 20*ex[2]^3*ex[3]*ex[4]^4 + 
    18*ex[2]^4*ex[3]*ex[4]^4 + 15*ex[2]*ex[3]^2*ex[4]^4 + 
    60*ex[2]^2*ex[3]^2*ex[4]^4 + 104*ex[2]^3*ex[3]^2*ex[4]^4 + 
    104*ex[2]^4*ex[3]^2*ex[4]^4 + 32*ex[2]^5*ex[3]^2*ex[4]^4 - 
    3*ex[2]^6*ex[3]^2*ex[4]^4 + 8*ex[2]*ex[3]^3*ex[4]^4 + 
    54*ex[2]^2*ex[3]^3*ex[4]^4 + 174*ex[2]^3*ex[3]^3*ex[4]^4 + 
    238*ex[2]^4*ex[3]^3*ex[4]^4 + 180*ex[2]^5*ex[3]^3*ex[4]^4 + 
    15*ex[2]^2*ex[3]^4*ex[4]^4 + 80*ex[2]^3*ex[3]^4*ex[4]^4 + 
    220*ex[2]^4*ex[3]^4*ex[4]^4 + 190*ex[2]^5*ex[3]^4*ex[4]^4 + 
    35*ex[2]^6*ex[3]^4*ex[4]^4 - 2*ex[4]^5 - 6*ex[2]*ex[4]^5 - 
    8*ex[2]^2*ex[4]^5 - 6*ex[3]*ex[4]^5 - 21*ex[2]*ex[3]*ex[4]^5 - 
    28*ex[2]^2*ex[3]*ex[4]^5 - 25*ex[2]^3*ex[3]*ex[4]^5 + 
    6*ex[2]^4*ex[3]*ex[4]^5 - 6*ex[3]^2*ex[4]^5 - 30*ex[2]*ex[3]^2*ex[4]^5 - 
    77*ex[2]^2*ex[3]^2*ex[4]^5 - 93*ex[2]^3*ex[3]^2*ex[4]^5 - 
    29*ex[2]^4*ex[3]^2*ex[4]^5 + 11*ex[2]^5*ex[3]^2*ex[4]^5 - 
    2*ex[3]^3*ex[4]^5 - 21*ex[2]*ex[3]^3*ex[4]^5 - 
    96*ex[2]^2*ex[3]^3*ex[4]^5 - 167*ex[2]^3*ex[3]^3*ex[4]^5 - 
    140*ex[2]^4*ex[3]^3*ex[4]^5 + 20*ex[2]^5*ex[3]^3*ex[4]^5 - 
    6*ex[2]*ex[3]^4*ex[4]^5 - 39*ex[2]^2*ex[3]^4*ex[4]^5 - 
    123*ex[2]^3*ex[3]^4*ex[4]^5 - 97*ex[2]^4*ex[3]^4*ex[4]^5 - 
    7*ex[2]^5*ex[3]^4*ex[4]^5 - ex[2]*ex[4]^6 - 3*ex[2]^2*ex[4]^6 + 
    ex[3]*ex[4]^6 + 5*ex[2]*ex[3]*ex[4]^6 + 7*ex[2]^2*ex[3]*ex[4]^6 - 
    11*ex[2]^3*ex[3]*ex[4]^6 + 3*ex[3]^2*ex[4]^6 + 23*ex[2]*ex[3]^2*ex[4]^6 + 
    35*ex[2]^2*ex[3]^2*ex[4]^6 + 9*ex[2]^3*ex[3]^2*ex[4]^6 - 
    16*ex[2]^4*ex[3]^2*ex[4]^6 + 3*ex[3]^3*ex[4]^6 + 
    27*ex[2]*ex[3]^3*ex[4]^6 + 63*ex[2]^2*ex[3]^3*ex[4]^6 + 
    51*ex[2]^3*ex[3]^3*ex[4]^6 - 30*ex[2]^4*ex[3]^3*ex[4]^6 + 
    ex[3]^4*ex[4]^6 + 10*ex[2]*ex[3]^4*ex[4]^6 + 38*ex[2]^2*ex[3]^4*ex[4]^6 + 
    22*ex[2]^3*ex[3]^4*ex[4]^6 - 7*ex[2]^4*ex[3]^4*ex[4]^6 - ex[3]*ex[4]^7 + 
    5*ex[2]^2*ex[3]*ex[4]^7 - 3*ex[3]^2*ex[4]^7 - 5*ex[2]*ex[3]^2*ex[4]^7 + 
    ex[2]^2*ex[3]^2*ex[4]^7 + 11*ex[2]^3*ex[3]^2*ex[4]^7 - 
    3*ex[3]^3*ex[4]^7 - 10*ex[2]*ex[3]^3*ex[4]^7 - 
    3*ex[2]^2*ex[3]^3*ex[4]^7 + 18*ex[2]^3*ex[3]^3*ex[4]^7 - 
    ex[3]^4*ex[4]^7 - 5*ex[2]*ex[3]^4*ex[4]^7 + ex[2]^2*ex[3]^4*ex[4]^7 + 
    5*ex[2]^3*ex[3]^4*ex[4]^7 - ex[2]*ex[3]^2*ex[4]^8 - 
    3*ex[2]^2*ex[3]^2*ex[4]^8 - 2*ex[2]*ex[3]^3*ex[4]^8 - 
    4*ex[2]^2*ex[3]^3*ex[4]^8 - ex[2]*ex[3]^4*ex[4]^8 - 
    ex[2]^2*ex[3]^4*ex[4]^8 + 2*ex[2]^5*ex[3]^4*ex[6] + 
    9*ex[2]^6*ex[3]^4*ex[6] + 21*ex[2]^7*ex[3]^4*ex[6] + 
    19*ex[2]^8*ex[3]^4*ex[6] + 5*ex[2]^9*ex[3]^4*ex[6] - 
    2*ex[2]^3*ex[3]^3*ex[4]*ex[6] - 12*ex[2]^4*ex[3]^3*ex[4]*ex[6] - 
    33*ex[2]^5*ex[3]^3*ex[4]*ex[6] - 38*ex[2]^6*ex[3]^3*ex[4]*ex[6] - 
    25*ex[2]^7*ex[3]^3*ex[4]*ex[6] - 2*ex[2]^8*ex[3]^3*ex[4]*ex[6] - 
    10*ex[2]^4*ex[3]^4*ex[4]*ex[6] - 48*ex[2]^5*ex[3]^4*ex[4]*ex[6] - 
    120*ex[2]^6*ex[3]^4*ex[4]*ex[6] - 108*ex[2]^7*ex[3]^4*ex[4]*ex[6] - 
    26*ex[2]^8*ex[3]^4*ex[4]*ex[6] + 6*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 
    24*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] + 40*ex[2]^4*ex[3]^2*ex[4]^2*ex[6] + 
    38*ex[2]^5*ex[3]^2*ex[4]^2*ex[6] + 12*ex[2]^6*ex[3]^2*ex[4]^2*ex[6] + 
    6*ex[2]^2*ex[3]^3*ex[4]^2*ex[6] + 42*ex[2]^3*ex[3]^3*ex[4]^2*ex[6] + 
    135*ex[2]^4*ex[3]^3*ex[4]^2*ex[6] + 180*ex[2]^5*ex[3]^3*ex[4]^2*ex[6] + 
    135*ex[2]^6*ex[3]^3*ex[4]^2*ex[6] + 6*ex[2]^7*ex[3]^3*ex[4]^2*ex[6] + 
    20*ex[2]^3*ex[3]^4*ex[4]^2*ex[6] + 105*ex[2]^4*ex[3]^4*ex[4]^2*ex[6] + 
    285*ex[2]^5*ex[3]^4*ex[4]^2*ex[6] + 251*ex[2]^6*ex[3]^4*ex[4]^2*ex[6] + 
    51*ex[2]^7*ex[3]^4*ex[4]^2*ex[6] - 6*ex[2]*ex[3]*ex[4]^3*ex[6] - 
    20*ex[2]^2*ex[3]*ex[4]^3*ex[6] - 24*ex[2]^3*ex[3]*ex[4]^3*ex[6] - 
    18*ex[2]^4*ex[3]*ex[4]^3*ex[6] - 12*ex[2]*ex[3]^2*ex[4]^3*ex[6] - 
    54*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] - 114*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] - 
    126*ex[2]^4*ex[3]^2*ex[4]^3*ex[6] - 40*ex[2]^5*ex[3]^2*ex[4]^3*ex[6] + 
    6*ex[2]^6*ex[3]^2*ex[4]^3*ex[6] - 6*ex[2]*ex[3]^3*ex[4]^3*ex[6] - 
    54*ex[2]^2*ex[3]^3*ex[4]^3*ex[6] - 216*ex[2]^3*ex[3]^3*ex[4]^3*ex[6] - 
    342*ex[2]^4*ex[3]^3*ex[4]^3*ex[6] - 282*ex[2]^5*ex[3]^3*ex[4]^3*ex[6] + 
    12*ex[2]^6*ex[3]^3*ex[4]^3*ex[6] - 20*ex[2]^2*ex[3]^4*ex[4]^3*ex[6] - 
    120*ex[2]^3*ex[3]^4*ex[4]^3*ex[6] - 360*ex[2]^4*ex[3]^4*ex[4]^3*ex[6] - 
    300*ex[2]^5*ex[3]^4*ex[4]^3*ex[6] - 40*ex[2]^6*ex[3]^4*ex[4]^3*ex[6] + 
    2*ex[4]^4*ex[6] + 6*ex[2]*ex[4]^4*ex[6] + 8*ex[2]^2*ex[4]^4*ex[6] + 
    6*ex[3]*ex[4]^4*ex[6] + 22*ex[2]*ex[3]*ex[4]^4*ex[6] + 
    32*ex[2]^2*ex[3]*ex[4]^4*ex[6] + 32*ex[2]^3*ex[3]*ex[4]^4*ex[6] - 
    12*ex[2]^4*ex[3]*ex[4]^4*ex[6] + 6*ex[3]^2*ex[4]^4*ex[6] + 
    36*ex[2]*ex[3]^2*ex[4]^4*ex[6] + 117*ex[2]^2*ex[3]^2*ex[4]^4*ex[6] + 
    153*ex[2]^3*ex[3]^2*ex[4]^4*ex[6] + 47*ex[2]^4*ex[3]^2*ex[4]^4*ex[6] - 
    27*ex[2]^5*ex[3]^2*ex[4]^4*ex[6] + 2*ex[3]^3*ex[4]^4*ex[6] + 
    30*ex[2]*ex[3]^3*ex[4]^4*ex[6] + 168*ex[2]^2*ex[3]^3*ex[4]^4*ex[6] + 
    326*ex[2]^3*ex[3]^3*ex[4]^4*ex[6] + 278*ex[2]^4*ex[3]^3*ex[4]^4*ex[6] - 
    68*ex[2]^5*ex[3]^3*ex[4]^4*ex[6] + 10*ex[2]*ex[3]^4*ex[4]^4*ex[6] + 
    75*ex[2]^2*ex[3]^4*ex[4]^4*ex[6] + 255*ex[2]^3*ex[3]^4*ex[4]^4*ex[6] + 
    185*ex[2]^4*ex[3]^4*ex[4]^4*ex[6] - 5*ex[2]^5*ex[3]^4*ex[4]^4*ex[6] + 
    2*ex[2]*ex[4]^5*ex[6] + 6*ex[2]^2*ex[4]^5*ex[6] - 2*ex[3]*ex[4]^5*ex[6] - 
    11*ex[2]*ex[3]*ex[4]^5*ex[6] - 14*ex[2]^2*ex[3]*ex[4]^5*ex[6] + 
    27*ex[2]^3*ex[3]*ex[4]^5*ex[6] - 6*ex[3]^2*ex[4]^5*ex[6] - 
    52*ex[2]*ex[3]^2*ex[4]^5*ex[6] - 80*ex[2]^2*ex[3]^2*ex[4]^5*ex[6] - 
    18*ex[2]^3*ex[3]^2*ex[4]^5*ex[6] + 48*ex[2]^4*ex[3]^2*ex[4]^5*ex[6] - 
    6*ex[3]^3*ex[4]^5*ex[6] - 63*ex[2]*ex[3]^3*ex[4]^5*ex[6] - 
    156*ex[2]^2*ex[3]^3*ex[4]^5*ex[6] - 117*ex[2]^3*ex[3]^3*ex[4]^5*ex[6] + 
    102*ex[2]^4*ex[3]^3*ex[4]^5*ex[6] - 2*ex[3]^4*ex[4]^5*ex[6] - 
    24*ex[2]*ex[3]^4*ex[4]^5*ex[6] - 96*ex[2]^2*ex[3]^4*ex[4]^5*ex[6] - 
    44*ex[2]^3*ex[3]^4*ex[4]^5*ex[6] + 30*ex[2]^4*ex[3]^4*ex[4]^5*ex[6] + 
    3*ex[3]*ex[4]^6*ex[6] - 15*ex[2]^2*ex[3]*ex[4]^6*ex[6] + 
    9*ex[3]^2*ex[4]^6*ex[6] + 15*ex[2]*ex[3]^2*ex[4]^6*ex[6] - 
    5*ex[2]^2*ex[3]^2*ex[4]^6*ex[6] - 39*ex[2]^3*ex[3]^2*ex[4]^6*ex[6] + 
    9*ex[3]^3*ex[4]^6*ex[6] + 30*ex[2]*ex[3]^3*ex[4]^6*ex[6] + 
    3*ex[2]^2*ex[3]^3*ex[4]^6*ex[6] - 66*ex[2]^3*ex[3]^3*ex[4]^6*ex[6] + 
    3*ex[3]^4*ex[4]^6*ex[6] + 15*ex[2]*ex[3]^4*ex[4]^6*ex[6] - 
    7*ex[2]^2*ex[3]^4*ex[4]^6*ex[6] - 19*ex[2]^3*ex[3]^4*ex[4]^6*ex[6] + 
    4*ex[2]*ex[3]^2*ex[4]^7*ex[6] + 12*ex[2]^2*ex[3]^2*ex[4]^7*ex[6] + 
    8*ex[2]*ex[3]^3*ex[4]^7*ex[6] + 16*ex[2]^2*ex[3]^3*ex[4]^7*ex[6] + 
    4*ex[2]*ex[3]^4*ex[4]^7*ex[6] + 4*ex[2]^2*ex[3]^4*ex[4]^7*ex[6] + 
    ex[2]^4*ex[3]^4*ex[6]^2 + 6*ex[2]^5*ex[3]^4*ex[6]^2 + 
    18*ex[2]^6*ex[3]^4*ex[6]^2 + 16*ex[2]^7*ex[3]^4*ex[6]^2 + 
    3*ex[2]^8*ex[3]^4*ex[6]^2 - 3*ex[2]^3*ex[3]^3*ex[4]*ex[6]^2 - 
    18*ex[2]^4*ex[3]^3*ex[4]*ex[6]^2 - 33*ex[2]^5*ex[3]^3*ex[4]*ex[6]^2 - 
    30*ex[2]^6*ex[3]^3*ex[4]*ex[6]^2 - 4*ex[2]^3*ex[3]^4*ex[4]*ex[6]^2 - 
    27*ex[2]^4*ex[3]^4*ex[4]*ex[6]^2 - 87*ex[2]^5*ex[3]^4*ex[4]*ex[6]^2 - 
    73*ex[2]^6*ex[3]^4*ex[4]*ex[6]^2 - 9*ex[2]^7*ex[3]^4*ex[4]*ex[6]^2 + 
    3*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2 + 17*ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^2 + 
    25*ex[2]^4*ex[3]^2*ex[4]^2*ex[6]^2 + 8*ex[2]^5*ex[3]^2*ex[4]^2*ex[6]^2 - 
    3*ex[2]^6*ex[3]^2*ex[4]^2*ex[6]^2 + 9*ex[2]^2*ex[3]^3*ex[4]^2*ex[6]^2 + 
    63*ex[2]^3*ex[3]^3*ex[4]^2*ex[6]^2 + 129*ex[2]^4*ex[3]^3*ex[4]^2*
     ex[6]^2 + 117*ex[2]^5*ex[3]^3*ex[4]^2*ex[6]^2 - 
    18*ex[2]^6*ex[3]^3*ex[4]^2*ex[6]^2 + 6*ex[2]^2*ex[3]^4*ex[4]^2*ex[6]^2 + 
    48*ex[2]^3*ex[3]^4*ex[4]^2*ex[6]^2 + 168*ex[2]^4*ex[3]^4*ex[4]^2*
     ex[6]^2 + 126*ex[2]^5*ex[3]^4*ex[4]^2*ex[6]^2 - 
    ex[2]*ex[3]*ex[4]^3*ex[6]^2 - 4*ex[2]^2*ex[3]*ex[4]^3*ex[6]^2 - 
    7*ex[2]^3*ex[3]*ex[4]^3*ex[6]^2 + 6*ex[2]^4*ex[3]*ex[4]^3*ex[6]^2 - 
    6*ex[2]*ex[3]^2*ex[4]^3*ex[6]^2 - 43*ex[2]^2*ex[3]^2*ex[4]^3*ex[6]^2 - 
    65*ex[2]^3*ex[3]^2*ex[4]^3*ex[6]^2 - 19*ex[2]^4*ex[3]^2*ex[4]^3*ex[6]^2 + 
    21*ex[2]^5*ex[3]^2*ex[4]^3*ex[6]^2 - 9*ex[2]*ex[3]^3*ex[4]^3*ex[6]^2 - 
    81*ex[2]^2*ex[3]^3*ex[4]^3*ex[6]^2 - 189*ex[2]^3*ex[3]^3*ex[4]^3*
     ex[6]^2 - 159*ex[2]^4*ex[3]^3*ex[4]^3*ex[6]^2 + 
    78*ex[2]^5*ex[3]^3*ex[4]^3*ex[6]^2 - 4*ex[2]*ex[3]^4*ex[4]^3*ex[6]^2 - 
    42*ex[2]^2*ex[3]^4*ex[4]^3*ex[6]^2 - 162*ex[2]^3*ex[3]^4*ex[4]^3*
     ex[6]^2 - 94*ex[2]^4*ex[3]^4*ex[4]^3*ex[6]^2 + 
    30*ex[2]^5*ex[3]^4*ex[4]^3*ex[6]^2 - ex[2]*ex[4]^4*ex[6]^2 - 
    3*ex[2]^2*ex[4]^4*ex[6]^2 + ex[3]*ex[4]^4*ex[6]^2 + 
    7*ex[2]*ex[3]*ex[4]^4*ex[6]^2 + 7*ex[2]^2*ex[3]*ex[4]^4*ex[6]^2 - 
    21*ex[2]^3*ex[3]*ex[4]^4*ex[6]^2 + 3*ex[3]^2*ex[4]^4*ex[6]^2 + 
    35*ex[2]*ex[3]^2*ex[4]^4*ex[6]^2 + 55*ex[2]^2*ex[3]^2*ex[4]^4*ex[6]^2 + 
    8*ex[2]^3*ex[3]^2*ex[4]^4*ex[6]^2 - 51*ex[2]^4*ex[3]^2*ex[4]^4*ex[6]^2 + 
    3*ex[3]^3*ex[4]^4*ex[6]^2 + 45*ex[2]*ex[3]^3*ex[4]^4*ex[6]^2 + 
    123*ex[2]^2*ex[3]^3*ex[4]^4*ex[6]^2 + 75*ex[2]^3*ex[3]^3*ex[4]^4*
     ex[6]^2 - 126*ex[2]^4*ex[3]^3*ex[4]^4*ex[6]^2 + 
    ex[3]^4*ex[4]^4*ex[6]^2 + 18*ex[2]*ex[3]^4*ex[4]^4*ex[6]^2 + 
    78*ex[2]^2*ex[3]^4*ex[4]^4*ex[6]^2 + 16*ex[2]^3*ex[3]^4*ex[4]^4*ex[6]^2 - 
    45*ex[2]^4*ex[3]^4*ex[4]^4*ex[6]^2 - 3*ex[3]*ex[4]^5*ex[6]^2 + 
    15*ex[2]^2*ex[3]*ex[4]^5*ex[6]^2 - 9*ex[3]^2*ex[4]^5*ex[6]^2 - 
    15*ex[2]*ex[3]^2*ex[4]^5*ex[6]^2 + 9*ex[2]^2*ex[3]^2*ex[4]^5*ex[6]^2 + 
    51*ex[2]^3*ex[3]^2*ex[4]^5*ex[6]^2 - 9*ex[3]^3*ex[4]^5*ex[6]^2 - 
    30*ex[2]*ex[3]^3*ex[4]^5*ex[6]^2 + 9*ex[2]^2*ex[3]^3*ex[4]^5*ex[6]^2 + 
    90*ex[2]^3*ex[3]^3*ex[4]^5*ex[6]^2 - 3*ex[3]^4*ex[4]^5*ex[6]^2 - 
    15*ex[2]*ex[3]^4*ex[4]^5*ex[6]^2 + 15*ex[2]^2*ex[3]^4*ex[4]^5*ex[6]^2 + 
    27*ex[2]^3*ex[3]^4*ex[4]^5*ex[6]^2 - 6*ex[2]*ex[3]^2*ex[4]^6*ex[6]^2 - 
    18*ex[2]^2*ex[3]^2*ex[4]^6*ex[6]^2 - 12*ex[2]*ex[3]^3*ex[4]^6*ex[6]^2 - 
    24*ex[2]^2*ex[3]^3*ex[4]^6*ex[6]^2 - 6*ex[2]*ex[3]^4*ex[4]^6*ex[6]^2 - 
    6*ex[2]^2*ex[3]^4*ex[4]^6*ex[6]^2 + ex[2]^4*ex[3]^4*ex[6]^3 + 
    5*ex[2]^5*ex[3]^4*ex[6]^3 + 3*ex[2]^6*ex[3]^4*ex[6]^3 - 
    ex[2]^7*ex[3]^4*ex[6]^3 - 3*ex[2]^3*ex[3]^3*ex[4]*ex[6]^3 - 
    10*ex[2]^4*ex[3]^3*ex[4]*ex[6]^3 - 9*ex[2]^5*ex[3]^3*ex[4]*ex[6]^3 + 
    6*ex[2]^6*ex[3]^3*ex[4]*ex[6]^3 - 4*ex[2]^3*ex[3]^4*ex[4]*ex[6]^3 - 
    20*ex[2]^4*ex[3]^4*ex[4]*ex[6]^3 - 8*ex[2]^5*ex[3]^4*ex[4]*ex[6]^3 + 
    8*ex[2]^6*ex[3]^4*ex[4]*ex[6]^3 + 3*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^3 + 
    5*ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^3 + ex[2]^4*ex[3]^2*ex[4]^2*ex[6]^3 - 
    5*ex[2]^5*ex[3]^2*ex[4]^2*ex[6]^3 + 9*ex[2]^2*ex[3]^3*ex[4]^2*ex[6]^3 + 
    30*ex[2]^3*ex[3]^3*ex[4]^2*ex[6]^3 + 19*ex[2]^4*ex[3]^3*ex[4]^2*ex[6]^3 - 
    34*ex[2]^5*ex[3]^3*ex[4]^2*ex[6]^3 + 6*ex[2]^2*ex[3]^4*ex[4]^2*ex[6]^3 + 
    30*ex[2]^3*ex[3]^4*ex[4]^2*ex[6]^3 + 2*ex[2]^4*ex[3]^4*ex[4]^2*ex[6]^3 - 
    22*ex[2]^5*ex[3]^4*ex[4]^2*ex[6]^3 - ex[2]*ex[3]*ex[4]^3*ex[6]^3 + 
    5*ex[2]^3*ex[3]*ex[4]^3*ex[6]^3 - 6*ex[2]*ex[3]^2*ex[4]^3*ex[6]^3 - 
    10*ex[2]^2*ex[3]^2*ex[4]^3*ex[6]^3 + 2*ex[2]^3*ex[3]^2*ex[4]^3*ex[6]^3 + 
    22*ex[2]^4*ex[3]^2*ex[4]^3*ex[6]^3 - 9*ex[2]*ex[3]^3*ex[4]^3*ex[6]^3 - 
    30*ex[2]^2*ex[3]^3*ex[4]^3*ex[6]^3 - 3*ex[2]^3*ex[3]^3*ex[4]^3*ex[6]^3 + 
    66*ex[2]^4*ex[3]^3*ex[4]^3*ex[6]^3 - 4*ex[2]*ex[3]^4*ex[4]^3*ex[6]^3 - 
    20*ex[2]^2*ex[3]^4*ex[4]^3*ex[6]^3 + 12*ex[2]^3*ex[3]^4*ex[4]^3*ex[6]^3 + 
    28*ex[2]^4*ex[3]^4*ex[4]^3*ex[6]^3 + ex[3]*ex[4]^4*ex[6]^3 - 
    5*ex[2]^2*ex[3]*ex[4]^4*ex[6]^3 + 3*ex[3]^2*ex[4]^4*ex[6]^3 + 
    5*ex[2]*ex[3]^2*ex[4]^4*ex[6]^3 - 7*ex[2]^2*ex[3]^2*ex[4]^4*ex[6]^3 - 
    29*ex[2]^3*ex[3]^2*ex[4]^4*ex[6]^3 + 3*ex[3]^3*ex[4]^4*ex[6]^3 + 
    10*ex[2]*ex[3]^3*ex[4]^4*ex[6]^3 - 15*ex[2]^2*ex[3]^3*ex[4]^4*ex[6]^3 - 
    54*ex[2]^3*ex[3]^3*ex[4]^4*ex[6]^3 + ex[3]^4*ex[4]^4*ex[6]^3 + 
    5*ex[2]*ex[3]^4*ex[4]^4*ex[6]^3 - 13*ex[2]^2*ex[3]^4*ex[4]^4*ex[6]^3 - 
    17*ex[2]^3*ex[3]^4*ex[4]^4*ex[6]^3 + 4*ex[2]*ex[3]^2*ex[4]^5*ex[6]^3 + 
    12*ex[2]^2*ex[3]^2*ex[4]^5*ex[6]^3 + 8*ex[2]*ex[3]^3*ex[4]^5*ex[6]^3 + 
    16*ex[2]^2*ex[3]^3*ex[4]^5*ex[6]^3 + 4*ex[2]*ex[3]^4*ex[4]^5*ex[6]^3 + 
    4*ex[2]^2*ex[3]^4*ex[4]^5*ex[6]^3 - ex[2]^5*ex[3]^4*ex[6]^4 - 
    ex[2]^6*ex[3]^4*ex[6]^4 + 2*ex[2]^4*ex[3]^3*ex[4]*ex[6]^4 + 
    4*ex[2]^5*ex[3]^3*ex[4]*ex[6]^4 + 4*ex[2]^4*ex[3]^4*ex[4]*ex[6]^4 + 
    4*ex[2]^5*ex[3]^4*ex[4]*ex[6]^4 - ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^4 - 
    3*ex[2]^4*ex[3]^2*ex[4]^2*ex[6]^4 - 6*ex[2]^3*ex[3]^3*ex[4]^2*ex[6]^4 - 
    12*ex[2]^4*ex[3]^3*ex[4]^2*ex[6]^4 - 6*ex[2]^3*ex[3]^4*ex[4]^2*ex[6]^4 - 
    6*ex[2]^4*ex[3]^4*ex[4]^2*ex[6]^4 + 2*ex[2]^2*ex[3]^2*ex[4]^3*ex[6]^4 + 
    6*ex[2]^3*ex[3]^2*ex[4]^3*ex[6]^4 + 6*ex[2]^2*ex[3]^3*ex[4]^3*ex[6]^4 + 
    12*ex[2]^3*ex[3]^3*ex[4]^3*ex[6]^4 + 4*ex[2]^2*ex[3]^4*ex[4]^3*ex[6]^4 + 
    4*ex[2]^3*ex[3]^4*ex[4]^3*ex[6]^4 - ex[2]*ex[3]^2*ex[4]^4*ex[6]^4 - 
    3*ex[2]^2*ex[3]^2*ex[4]^4*ex[6]^4 - 2*ex[2]*ex[3]^3*ex[4]^4*ex[6]^4 - 
    4*ex[2]^2*ex[3]^3*ex[4]^4*ex[6]^4 - ex[2]*ex[3]^4*ex[4]^4*ex[6]^4 - 
    ex[2]^2*ex[3]^4*ex[4]^4*ex[6]^4, 
  y[81] -> 3*ex[2]^2*ex[3] + 3*ex[2]^3*ex[3] - 5*ex[2]*ex[4] - 
    7*ex[2]^2*ex[4] - 6*ex[2]*ex[3]*ex[4] - 6*ex[2]^2*ex[3]*ex[4] + 
    3*ex[4]^2 + 5*ex[2]*ex[4]^2 + 3*ex[3]*ex[4]^2 + 3*ex[2]*ex[3]*ex[4]^2 + 
    3*ex[2]*ex[3]*ex[6] + 3*ex[2]^2*ex[3]*ex[6] - 3*ex[4]*ex[6] - 
    5*ex[2]*ex[4]*ex[6] - 3*ex[3]*ex[4]*ex[6] - 3*ex[2]*ex[3]*ex[4]*ex[6], 
  y[82] -> 2*ex[2]^3*ex[3]^3 + 5*ex[2]^4*ex[3]^3 + 5*ex[2]^5*ex[3]^3 + 
    2*ex[2]^6*ex[3]^3 - 4*ex[2]^2*ex[3]^2*ex[4] - 6*ex[2]^3*ex[3]^2*ex[4] - 
    4*ex[2]^4*ex[3]^2*ex[4] - 6*ex[2]^2*ex[3]^3*ex[4] - 
    10*ex[2]^3*ex[3]^3*ex[4] + 10*ex[2]^5*ex[3]^3*ex[4] + 
    6*ex[2]^6*ex[3]^3*ex[4] + 2*ex[2]*ex[3]*ex[4]^2 + ex[2]^2*ex[3]*ex[4]^2 + 
    ex[2]^3*ex[3]*ex[4]^2 + 8*ex[2]*ex[3]^2*ex[4]^2 - 
    2*ex[2]^2*ex[3]^2*ex[4]^2 - 24*ex[2]^3*ex[3]^2*ex[4]^2 - 
    24*ex[2]^4*ex[3]^2*ex[4]^2 - 4*ex[2]^5*ex[3]^2*ex[4]^2 + 
    6*ex[2]*ex[3]^3*ex[4]^2 + 3*ex[2]^2*ex[3]^3*ex[4]^2 - 
    21*ex[2]^3*ex[3]^3*ex[4]^2 - 33*ex[2]^4*ex[3]^3*ex[4]^2 - 
    15*ex[2]^5*ex[3]^3*ex[4]^2 - 2*ex[3]*ex[4]^3 + 12*ex[2]*ex[3]*ex[4]^3 + 
    20*ex[2]^2*ex[3]*ex[4]^3 + 10*ex[2]^3*ex[3]*ex[4]^3 - 4*ex[3]^2*ex[4]^3 + 
    16*ex[2]*ex[3]^2*ex[4]^3 + 48*ex[2]^2*ex[3]^2*ex[4]^3 + 
    42*ex[2]^3*ex[3]^2*ex[4]^3 + 8*ex[2]^4*ex[3]^2*ex[4]^3 - 
    2*ex[3]^3*ex[4]^3 + 4*ex[2]*ex[3]^3*ex[4]^3 + 
    22*ex[2]^2*ex[3]^3*ex[4]^3 + 28*ex[2]^3*ex[3]^3*ex[4]^3 + 
    12*ex[2]^4*ex[3]^3*ex[4]^3 - 4*ex[4]^4 - 4*ex[2]*ex[4]^4 - 
    10*ex[3]*ex[4]^4 - 18*ex[2]*ex[3]*ex[4]^4 - 9*ex[2]^2*ex[3]*ex[4]^4 + 
    ex[2]^3*ex[3]*ex[4]^4 - 8*ex[3]^2*ex[4]^4 - 20*ex[2]*ex[3]^2*ex[4]^4 - 
    18*ex[2]^2*ex[3]^2*ex[4]^4 - 4*ex[2]^3*ex[3]^2*ex[4]^4 - 
    2*ex[3]^3*ex[4]^4 - 6*ex[2]*ex[3]^3*ex[4]^4 - 7*ex[2]^2*ex[3]^3*ex[4]^4 - 
    3*ex[2]^3*ex[3]^3*ex[4]^4 - 6*ex[2]^3*ex[3]^3*ex[6] - 
    16*ex[2]^4*ex[3]^3*ex[6] - 16*ex[2]^5*ex[3]^3*ex[6] - 
    6*ex[2]^6*ex[3]^3*ex[6] + 16*ex[2]^2*ex[3]^2*ex[4]*ex[6] + 
    32*ex[2]^3*ex[3]^2*ex[4]*ex[6] + 24*ex[2]^4*ex[3]^2*ex[4]*ex[6] + 
    4*ex[2]^5*ex[3]^2*ex[4]*ex[6] + 14*ex[2]^2*ex[3]^3*ex[4]*ex[6] + 
    38*ex[2]^3*ex[3]^3*ex[4]*ex[6] + 40*ex[2]^4*ex[3]^3*ex[4]*ex[6] + 
    16*ex[2]^5*ex[3]^3*ex[4]*ex[6] - 14*ex[2]*ex[3]*ex[4]^2*ex[6] - 
    20*ex[2]^2*ex[3]*ex[4]^2*ex[6] - 10*ex[2]^3*ex[3]*ex[4]^2*ex[6] - 
    24*ex[2]*ex[3]^2*ex[4]^2*ex[6] - 52*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] - 
    44*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] - 8*ex[2]^4*ex[3]^2*ex[4]^2*ex[6] - 
    10*ex[2]*ex[3]^3*ex[4]^2*ex[6] - 28*ex[2]^2*ex[3]^3*ex[4]^2*ex[6] - 
    32*ex[2]^3*ex[3]^3*ex[4]^2*ex[6] - 14*ex[2]^4*ex[3]^3*ex[4]^2*ex[6] + 
    4*ex[4]^3*ex[6] + 4*ex[2]*ex[4]^3*ex[6] + 10*ex[3]*ex[4]^3*ex[6] + 
    18*ex[2]*ex[3]*ex[4]^3*ex[6] + 10*ex[2]^2*ex[3]*ex[4]^3*ex[6] - 
    2*ex[2]^3*ex[3]*ex[4]^3*ex[6] + 8*ex[3]^2*ex[4]^3*ex[6] + 
    20*ex[2]*ex[3]^2*ex[4]^3*ex[6] + 20*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] + 
    4*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] + 2*ex[3]^3*ex[4]^3*ex[6] + 
    6*ex[2]*ex[3]^3*ex[4]^3*ex[6] + 8*ex[2]^2*ex[3]^3*ex[4]^3*ex[6] + 
    4*ex[2]^3*ex[3]^3*ex[4]^3*ex[6] - ex[2]^4*ex[3]^3*ex[6]^2 - 
    ex[2]^5*ex[3]^3*ex[6]^2 + 2*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 + 
    2*ex[2]^3*ex[3]^3*ex[4]*ex[6]^2 + 2*ex[2]^4*ex[3]^3*ex[4]*ex[6]^2 - 
    ex[2]^2*ex[3]*ex[4]^2*ex[6]^2 + ex[2]^3*ex[3]*ex[4]^2*ex[6]^2 - 
    2*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2 - ex[2]^2*ex[3]^3*ex[4]^2*ex[6]^2 - 
    ex[2]^3*ex[3]^3*ex[4]^2*ex[6]^2, 
  y[83] -> -2*ex[2]^4*ex[3]^2*ex[4] - ex[2]^5*ex[3]^2*ex[4] - 
    2*ex[2]^4*ex[3]^3*ex[4] - 6*ex[2]^4*ex[3]*ex[4]^2 - 
    ex[2]^5*ex[3]*ex[4]^2 + 7*ex[2]^3*ex[3]^2*ex[4]^2 - 
    11*ex[2]^4*ex[3]^2*ex[4]^2 - 2*ex[2]^5*ex[3]^2*ex[4]^2 + 
    7*ex[2]^3*ex[3]^3*ex[4]^2 - 4*ex[2]^4*ex[3]^3*ex[4]^2 - ex[2]^4*ex[4]^3 + 
    19*ex[2]^3*ex[3]*ex[4]^3 - 15*ex[2]^4*ex[3]*ex[4]^3 - 
    ex[2]^5*ex[3]*ex[4]^3 - 9*ex[2]^2*ex[3]^2*ex[4]^3 + 
    40*ex[2]^3*ex[3]^2*ex[4]^3 - 14*ex[2]^4*ex[3]^2*ex[4]^3 - 
    3*ex[2]^5*ex[3]^2*ex[4]^3 - 9*ex[2]^2*ex[3]^3*ex[4]^3 + 
    14*ex[2]^3*ex[3]^3*ex[4]^3 - 2*ex[2]^4*ex[3]^3*ex[4]^3 + 
    4*ex[2]^3*ex[4]^4 - 3*ex[2]^4*ex[4]^4 - 22*ex[2]^2*ex[3]*ex[4]^4 + 
    47*ex[2]^3*ex[3]*ex[4]^4 - 15*ex[2]^4*ex[3]*ex[4]^4 + 
    5*ex[2]*ex[3]^2*ex[4]^4 - 47*ex[2]^2*ex[3]^2*ex[4]^4 + 
    50*ex[2]^3*ex[3]^2*ex[4]^4 - 2*ex[2]^5*ex[3]^2*ex[4]^4 + 
    5*ex[2]*ex[3]^3*ex[4]^4 - 18*ex[2]^2*ex[3]^3*ex[4]^4 + 
    7*ex[2]^3*ex[3]^3*ex[4]^4 - 6*ex[2]^2*ex[4]^5 + 10*ex[2]^3*ex[4]^5 - 
    2*ex[2]^4*ex[4]^5 + 11*ex[2]*ex[3]*ex[4]^5 - 49*ex[2]^2*ex[3]*ex[4]^5 + 
    39*ex[2]^3*ex[3]*ex[4]^5 - 2*ex[2]^4*ex[3]*ex[4]^5 - ex[3]^2*ex[4]^5 + 
    23*ex[2]*ex[3]^2*ex[4]^5 - 53*ex[2]^2*ex[3]^2*ex[4]^5 + 
    13*ex[2]^3*ex[3]^2*ex[4]^5 + 5*ex[2]^4*ex[3]^2*ex[4]^5 - 
    ex[3]^3*ex[4]^5 + 10*ex[2]*ex[3]^3*ex[4]^5 - 9*ex[2]^2*ex[3]^3*ex[4]^5 + 
    4*ex[2]*ex[4]^6 - 11*ex[2]^2*ex[4]^6 + 4*ex[2]^3*ex[4]^6 - 
    2*ex[3]*ex[4]^6 + 21*ex[2]*ex[3]*ex[4]^6 - 31*ex[2]^2*ex[3]*ex[4]^6 + 
    3*ex[2]^3*ex[3]*ex[4]^6 - 4*ex[3]^2*ex[4]^6 + 22*ex[2]*ex[3]^2*ex[4]^6 - 
    14*ex[2]^2*ex[3]^2*ex[4]^6 - 4*ex[2]^3*ex[3]^2*ex[4]^6 - 
    2*ex[3]^3*ex[4]^6 + 5*ex[2]*ex[3]^3*ex[4]^6 - ex[4]^7 + 4*ex[2]*ex[4]^7 - 
    2*ex[2]^2*ex[4]^7 - 3*ex[3]*ex[4]^7 + 8*ex[2]*ex[3]*ex[4]^7 - 
    ex[2]^2*ex[3]*ex[4]^7 - 3*ex[3]^2*ex[4]^7 + 4*ex[2]*ex[3]^2*ex[4]^7 + 
    ex[2]^2*ex[3]^2*ex[4]^7 - ex[3]^3*ex[4]^7 + ex[2]^4*ex[3]^3*ex[6] - 
    ex[2]^3*ex[3]^2*ex[4]*ex[6] + 11*ex[2]^4*ex[3]^2*ex[4]*ex[6] + 
    3*ex[2]^5*ex[3]^2*ex[4]*ex[6] - 4*ex[2]^3*ex[3]^3*ex[4]*ex[6] + 
    8*ex[2]^4*ex[3]^3*ex[4]*ex[6] - 7*ex[2]^3*ex[3]*ex[4]^2*ex[6] + 
    17*ex[2]^4*ex[3]*ex[4]^2*ex[6] + ex[2]^5*ex[3]*ex[4]^2*ex[6] + 
    3*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] - 42*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] + 
    33*ex[2]^4*ex[3]^2*ex[4]^2*ex[6] + 5*ex[2]^5*ex[3]^2*ex[4]^2*ex[6] + 
    6*ex[2]^2*ex[3]^3*ex[4]^2*ex[6] - 27*ex[2]^3*ex[3]^3*ex[4]^2*ex[6] + 
    9*ex[2]^4*ex[3]^3*ex[4]^2*ex[6] - 3*ex[2]^3*ex[4]^3*ex[6] + 
    3*ex[2]^4*ex[4]^3*ex[6] + 18*ex[2]^2*ex[3]*ex[4]^3*ex[6] - 
    67*ex[2]^3*ex[3]*ex[4]^3*ex[6] + 32*ex[2]^4*ex[3]*ex[4]^3*ex[6] - 
    3*ex[2]*ex[3]^2*ex[4]^3*ex[6] + 59*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] - 
    113*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] + 17*ex[2]^4*ex[3]^2*ex[4]^3*ex[6] + 
    4*ex[2]^5*ex[3]^2*ex[4]^3*ex[6] - 4*ex[2]*ex[3]^3*ex[4]^3*ex[6] + 
    34*ex[2]^2*ex[3]^3*ex[4]^3*ex[6] - 28*ex[2]^3*ex[3]^3*ex[4]^3*ex[6] + 
    2*ex[2]^4*ex[3]^3*ex[4]^3*ex[6] + 9*ex[2]^2*ex[4]^4*ex[6] - 
    17*ex[2]^3*ex[4]^4*ex[6] + 4*ex[2]^4*ex[4]^4*ex[6] - 
    15*ex[2]*ex[3]*ex[4]^4*ex[6] + 91*ex[2]^2*ex[3]*ex[4]^4*ex[6] - 
    96*ex[2]^3*ex[3]*ex[4]^4*ex[6] + 12*ex[2]^4*ex[3]*ex[4]^4*ex[6] + 
    ex[3]^2*ex[4]^4*ex[6] - 36*ex[2]*ex[3]^2*ex[4]^4*ex[6] + 
    125*ex[2]^2*ex[3]^2*ex[4]^4*ex[6] - 62*ex[2]^3*ex[3]^2*ex[4]^4*ex[6] - 
    8*ex[2]^4*ex[3]^2*ex[4]^4*ex[6] + ex[3]^3*ex[4]^4*ex[6] - 
    19*ex[2]*ex[3]^3*ex[4]^4*ex[6] + 32*ex[2]^2*ex[3]^3*ex[4]^4*ex[6] - 
    5*ex[2]^3*ex[3]^3*ex[4]^4*ex[6] - 9*ex[2]*ex[4]^5*ex[6] + 
    27*ex[2]^2*ex[4]^5*ex[6] - 12*ex[2]^3*ex[4]^5*ex[6] + 
    4*ex[3]*ex[4]^5*ex[6] - 50*ex[2]*ex[3]*ex[4]^5*ex[6] + 
    90*ex[2]^2*ex[3]*ex[4]^5*ex[6] - 19*ex[2]^3*ex[3]*ex[4]^5*ex[6] + 
    8*ex[3]^2*ex[4]^5*ex[6] - 57*ex[2]*ex[3]^2*ex[4]^5*ex[6] + 
    55*ex[2]^2*ex[3]^2*ex[4]^5*ex[6] + 5*ex[2]^3*ex[3]^2*ex[4]^5*ex[6] + 
    4*ex[3]^3*ex[4]^5*ex[6] - 16*ex[2]*ex[3]^3*ex[4]^5*ex[6] + 
    4*ex[2]^2*ex[3]^3*ex[4]^5*ex[6] + 3*ex[4]^6*ex[6] - 
    13*ex[2]*ex[4]^6*ex[6] + 8*ex[2]^2*ex[4]^6*ex[6] + 
    9*ex[3]*ex[4]^6*ex[6] - 27*ex[2]*ex[3]*ex[4]^6*ex[6] + 
    7*ex[2]^2*ex[3]*ex[4]^6*ex[6] + 9*ex[3]^2*ex[4]^6*ex[6] - 
    15*ex[2]*ex[3]^2*ex[4]^6*ex[6] - ex[2]^2*ex[3]^2*ex[4]^6*ex[6] + 
    3*ex[3]^3*ex[4]^6*ex[6] - ex[2]*ex[3]^3*ex[4]^6*ex[6] - 
    3*ex[2]^4*ex[3]^3*ex[6]^2 + 5*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 - 
    18*ex[2]^4*ex[3]^2*ex[4]*ex[6]^2 - 3*ex[2]^5*ex[3]^2*ex[4]*ex[6]^2 + 
    11*ex[2]^3*ex[3]^3*ex[4]*ex[6]^2 - 10*ex[2]^4*ex[3]^3*ex[4]*ex[6]^2 - 
    2*ex[2]^2*ex[3]*ex[4]^2*ex[6]^2 + 19*ex[2]^3*ex[3]*ex[4]^2*ex[6]^2 - 
    17*ex[2]^4*ex[3]*ex[4]^2*ex[6]^2 - 14*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2 + 
    68*ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^2 - 27*ex[2]^4*ex[3]^2*ex[4]^2*ex[6]^2 - 
    3*ex[2]^5*ex[3]^2*ex[4]^2*ex[6]^2 - 15*ex[2]^2*ex[3]^3*ex[4]^2*ex[6]^2 + 
    31*ex[2]^3*ex[3]^3*ex[4]^2*ex[6]^2 - 5*ex[2]^4*ex[3]^3*ex[4]^2*ex[6]^2 - 
    3*ex[2]^2*ex[4]^3*ex[6]^2 + 7*ex[2]^3*ex[4]^3*ex[6]^2 - 
    2*ex[2]^4*ex[4]^3*ex[6]^2 + 4*ex[2]*ex[3]*ex[4]^3*ex[6]^2 - 
    47*ex[2]^2*ex[3]*ex[4]^3*ex[6]^2 + 73*ex[2]^3*ex[3]*ex[4]^3*ex[6]^2 - 
    16*ex[2]^4*ex[3]*ex[4]^3*ex[6]^2 + 13*ex[2]*ex[3]^2*ex[4]^3*ex[6]^2 - 
    89*ex[2]^2*ex[3]^2*ex[4]^3*ex[6]^2 + 83*ex[2]^3*ex[3]^2*ex[4]^3*ex[6]^2 + 
    9*ex[2]*ex[3]^3*ex[4]^3*ex[6]^2 - 35*ex[2]^2*ex[3]^3*ex[4]^3*ex[6]^2 + 
    13*ex[2]^3*ex[3]^3*ex[4]^3*ex[6]^2 + 6*ex[2]*ex[4]^4*ex[6]^2 - 
    21*ex[2]^2*ex[4]^4*ex[6]^2 + 12*ex[2]^3*ex[4]^4*ex[6]^2 - 
    2*ex[3]*ex[4]^4*ex[6]^2 + 37*ex[2]*ex[3]*ex[4]^4*ex[6]^2 - 
    90*ex[2]^2*ex[3]*ex[4]^4*ex[6]^2 + 33*ex[2]^3*ex[3]*ex[4]^4*ex[6]^2 - 
    4*ex[3]^2*ex[4]^4*ex[6]^2 + 48*ex[2]*ex[3]^2*ex[4]^4*ex[6]^2 - 
    74*ex[2]^2*ex[3]^2*ex[4]^4*ex[6]^2 + 6*ex[2]^3*ex[3]^2*ex[4]^4*ex[6]^2 - 
    2*ex[3]^3*ex[4]^4*ex[6]^2 + 17*ex[2]*ex[3]^3*ex[4]^4*ex[6]^2 - 
    11*ex[2]^2*ex[3]^3*ex[4]^4*ex[6]^2 - 3*ex[4]^5*ex[6]^2 + 
    15*ex[2]*ex[4]^5*ex[6]^2 - 12*ex[2]^2*ex[4]^5*ex[6]^2 - 
    9*ex[3]*ex[4]^5*ex[6]^2 + 33*ex[2]*ex[3]*ex[4]^5*ex[6]^2 - 
    15*ex[2]^2*ex[3]*ex[4]^5*ex[6]^2 - 9*ex[3]^2*ex[4]^5*ex[6]^2 + 
    21*ex[2]*ex[3]^2*ex[4]^5*ex[6]^2 - 3*ex[2]^2*ex[3]^2*ex[4]^5*ex[6]^2 - 
    3*ex[3]^3*ex[4]^5*ex[6]^2 + 3*ex[2]*ex[3]^3*ex[4]^5*ex[6]^2 + 
    3*ex[2]^4*ex[3]^3*ex[6]^3 - 7*ex[2]^3*ex[3]^2*ex[4]*ex[6]^3 + 
    11*ex[2]^4*ex[3]^2*ex[4]*ex[6]^3 + ex[2]^5*ex[3]^2*ex[4]*ex[6]^3 - 
    10*ex[2]^3*ex[3]^3*ex[4]*ex[6]^3 + 4*ex[2]^4*ex[3]^3*ex[4]*ex[6]^3 + 
    5*ex[2]^2*ex[3]*ex[4]^2*ex[6]^3 - 16*ex[2]^3*ex[3]*ex[4]^2*ex[6]^3 + 
    6*ex[2]^4*ex[3]*ex[4]^2*ex[6]^3 + 17*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^3 - 
    37*ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^3 + 5*ex[2]^4*ex[3]^2*ex[4]^2*ex[6]^3 + 
    12*ex[2]^2*ex[3]^3*ex[4]^2*ex[6]^3 - 11*ex[2]^3*ex[3]^3*ex[4]^2*ex[6]^3 - 
    ex[2]*ex[4]^3*ex[6]^3 + 5*ex[2]^2*ex[4]^3*ex[6]^3 - 
    4*ex[2]^3*ex[4]^3*ex[6]^3 - 8*ex[2]*ex[3]*ex[4]^3*ex[6]^3 + 
    34*ex[2]^2*ex[3]*ex[4]^3*ex[6]^3 - 21*ex[2]^3*ex[3]*ex[4]^3*ex[6]^3 - 
    13*ex[2]*ex[3]^2*ex[4]^3*ex[6]^3 + 39*ex[2]^2*ex[3]^2*ex[4]^3*ex[6]^3 - 
    11*ex[2]^3*ex[3]^2*ex[4]^3*ex[6]^3 - 6*ex[2]*ex[3]^3*ex[4]^3*ex[6]^3 + 
    10*ex[2]^2*ex[3]^3*ex[4]^3*ex[6]^3 + ex[4]^4*ex[6]^3 - 
    7*ex[2]*ex[4]^4*ex[6]^3 + 8*ex[2]^2*ex[4]^4*ex[6]^3 + 
    3*ex[3]*ex[4]^4*ex[6]^3 - 17*ex[2]*ex[3]*ex[4]^4*ex[6]^3 + 
    13*ex[2]^2*ex[3]*ex[4]^4*ex[6]^3 + 3*ex[3]^2*ex[4]^4*ex[6]^3 - 
    13*ex[2]*ex[3]^2*ex[4]^4*ex[6]^3 + 5*ex[2]^2*ex[3]^2*ex[4]^4*ex[6]^3 + 
    ex[3]^3*ex[4]^4*ex[6]^3 - 3*ex[2]*ex[3]^3*ex[4]^4*ex[6]^3 - 
    ex[2]^4*ex[3]^3*ex[6]^4 + 3*ex[2]^3*ex[3]^2*ex[4]*ex[6]^4 - 
    2*ex[2]^4*ex[3]^2*ex[4]*ex[6]^4 + 3*ex[2]^3*ex[3]^3*ex[4]*ex[6]^4 - 
    3*ex[2]^2*ex[3]*ex[4]^2*ex[6]^4 + 4*ex[2]^3*ex[3]*ex[4]^2*ex[6]^4 - 
    6*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^4 + 4*ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^4 - 
    3*ex[2]^2*ex[3]^3*ex[4]^2*ex[6]^4 + ex[2]*ex[4]^3*ex[6]^4 - 
    2*ex[2]^2*ex[4]^3*ex[6]^4 + 3*ex[2]*ex[3]*ex[4]^3*ex[6]^4 - 
    4*ex[2]^2*ex[3]*ex[4]^3*ex[6]^4 + 3*ex[2]*ex[3]^2*ex[4]^3*ex[6]^4 - 
    2*ex[2]^2*ex[3]^2*ex[4]^3*ex[6]^4 + ex[2]*ex[3]^3*ex[4]^3*ex[6]^4, 
  y[84] -> ex[2]^2*ex[3] - 2*ex[2]*ex[4] - 2*ex[2]*ex[3]*ex[4] + ex[4]^2 + 
    ex[3]*ex[4]^2 + ex[2]*ex[3]*ex[6] - ex[4]*ex[6] - ex[3]*ex[4]*ex[6], 
  y[85] -> 3*ex[2]*ex[3] + 3*ex[2]^2*ex[3] + 3*ex[2]*ex[4] + 
    4*ex[2]^2*ex[4] - 3*ex[3]*ex[4] + 3*ex[2]^2*ex[3]*ex[4] - 3*ex[4]^2 - 
    3*ex[2]*ex[4]^2 + ex[2]^2*ex[4]^2 - 3*ex[3]*ex[4]^2 - 
    3*ex[2]*ex[3]*ex[4]^2 - 3*ex[2]*ex[3]*ex[6] - 3*ex[2]^2*ex[3]*ex[6] + 
    3*ex[4]*ex[6] + 3*ex[2]*ex[4]*ex[6] - ex[2]^2*ex[4]*ex[6] + 
    3*ex[3]*ex[4]*ex[6] + 3*ex[2]*ex[3]*ex[4]*ex[6], 
  y[86] -> 5*ex[2]*ex[3] + 3*ex[2]*ex[4] + 3*ex[2]^2*ex[4] + 
    10*ex[2]*ex[3]*ex[4] - 3*ex[4]^2 - 3*ex[2]*ex[4]^2 + 
    5*ex[2]*ex[3]*ex[4]^2 - 10*ex[2]*ex[3]*ex[6] + 3*ex[4]*ex[6] + 
    3*ex[2]*ex[4]*ex[6] - 10*ex[2]*ex[3]*ex[4]*ex[6] + 5*ex[2]*ex[3]*ex[6]^2, 
  y[87] -> 3*ex[2]^3*ex[3]^2 + 9*ex[2]^4*ex[3]^2 + 9*ex[2]^5*ex[3]^2 + 
    3*ex[2]^6*ex[3]^2 + 15*ex[2]^3*ex[3]*ex[4] + 39*ex[2]^4*ex[3]*ex[4] + 
    28*ex[2]^5*ex[3]*ex[4] + 4*ex[2]^6*ex[3]*ex[4] - 
    9*ex[2]^2*ex[3]^2*ex[4] - 21*ex[2]^3*ex[3]^2*ex[4] - 
    9*ex[2]^4*ex[3]^2*ex[4] + 9*ex[2]^5*ex[3]^2*ex[4] + 
    6*ex[2]^6*ex[3]^2*ex[4] + 6*ex[2]^3*ex[4]^2 + 19*ex[2]^4*ex[4]^2 + 
    16*ex[2]^5*ex[4]^2 - 36*ex[2]^2*ex[3]*ex[4]^2 - 
    69*ex[2]^3*ex[3]*ex[4]^2 - 5*ex[2]^4*ex[3]*ex[4]^2 + 
    33*ex[2]^5*ex[3]*ex[4]^2 + 5*ex[2]^6*ex[3]*ex[4]^2 + 
    9*ex[2]*ex[3]^2*ex[4]^2 + 9*ex[2]^2*ex[3]^2*ex[4]^2 - 
    24*ex[2]^3*ex[3]^2*ex[4]^2 - 36*ex[2]^4*ex[3]^2*ex[4]^2 - 
    9*ex[2]^5*ex[3]^2*ex[4]^2 + 3*ex[2]^6*ex[3]^2*ex[4]^2 - 
    15*ex[2]^2*ex[4]^3 - 34*ex[2]^3*ex[4]^3 - 5*ex[2]^4*ex[4]^3 + 
    23*ex[2]^5*ex[4]^3 + 27*ex[2]*ex[3]*ex[4]^3 + 15*ex[2]^2*ex[3]*ex[4]^3 - 
    80*ex[2]^3*ex[3]*ex[4]^3 - 66*ex[2]^4*ex[3]*ex[4]^3 + 
    3*ex[2]^5*ex[3]*ex[4]^3 + ex[2]^6*ex[3]*ex[4]^3 - 3*ex[3]^2*ex[4]^3 + 
    9*ex[2]*ex[3]^2*ex[4]^3 + 36*ex[2]^2*ex[3]^2*ex[4]^3 + 
    24*ex[2]^3*ex[3]^2*ex[4]^3 - 9*ex[2]^4*ex[3]^2*ex[4]^3 - 
    9*ex[2]^5*ex[3]^2*ex[4]^3 + 12*ex[2]*ex[4]^4 + 12*ex[2]^2*ex[4]^4 - 
    32*ex[2]^3*ex[4]^4 - 37*ex[2]^4*ex[4]^4 + 4*ex[2]^5*ex[4]^4 - 
    6*ex[3]*ex[4]^4 + 21*ex[2]*ex[3]*ex[4]^4 + 63*ex[2]^2*ex[3]*ex[4]^4 + 
    17*ex[2]^3*ex[3]*ex[4]^4 - 21*ex[2]^4*ex[3]*ex[4]^4 - 
    2*ex[2]^5*ex[3]*ex[4]^4 - 6*ex[3]^2*ex[4]^4 - 9*ex[2]*ex[3]^2*ex[4]^4 + 
    9*ex[2]^2*ex[3]^2*ex[4]^4 + 21*ex[2]^3*ex[3]^2*ex[4]^4 + 
    9*ex[2]^4*ex[3]^2*ex[4]^4 - 3*ex[4]^5 + 3*ex[2]*ex[4]^5 + 
    21*ex[2]^2*ex[4]^5 + 14*ex[2]^3*ex[4]^5 - 4*ex[2]^4*ex[4]^5 - 
    6*ex[3]*ex[4]^5 - 6*ex[2]*ex[3]*ex[4]^5 + 12*ex[2]^2*ex[3]*ex[4]^5 + 
    13*ex[2]^3*ex[3]*ex[4]^5 + ex[2]^4*ex[3]*ex[4]^5 - 3*ex[3]^2*ex[4]^5 - 
    9*ex[2]*ex[3]^2*ex[4]^5 - 9*ex[2]^2*ex[3]^2*ex[4]^5 - 
    3*ex[2]^3*ex[3]^2*ex[4]^5 - 9*ex[2]^3*ex[3]^2*ex[6] - 
    27*ex[2]^4*ex[3]^2*ex[6] - 27*ex[2]^5*ex[3]^2*ex[6] - 
    9*ex[2]^6*ex[3]^2*ex[6] + 6*ex[2]^2*ex[3]*ex[4]*ex[6] - 
    18*ex[2]^3*ex[3]*ex[4]*ex[6] - 78*ex[2]^4*ex[3]*ex[4]*ex[6] - 
    63*ex[2]^5*ex[3]*ex[4]*ex[6] - 9*ex[2]^6*ex[3]*ex[4]*ex[6] + 
    24*ex[2]^2*ex[3]^2*ex[4]*ex[6] + 60*ex[2]^3*ex[3]^2*ex[4]*ex[6] + 
    36*ex[2]^4*ex[3]^2*ex[4]*ex[6] - 12*ex[2]^5*ex[3]^2*ex[4]*ex[6] - 
    12*ex[2]^6*ex[3]^2*ex[4]*ex[6] + 9*ex[2]^2*ex[4]^2*ex[6] + 
    15*ex[2]^3*ex[4]^2*ex[6] - 16*ex[2]^4*ex[4]^2*ex[6] - 
    31*ex[2]^5*ex[4]^2*ex[6] - 12*ex[2]*ex[3]*ex[4]^2*ex[6] + 
    45*ex[2]^2*ex[3]*ex[4]^2*ex[6] + 144*ex[2]^3*ex[3]*ex[4]^2*ex[6] + 
    53*ex[2]^4*ex[3]*ex[4]^2*ex[6] - 41*ex[2]^5*ex[3]*ex[4]^2*ex[6] - 
    7*ex[2]^6*ex[3]*ex[4]^2*ex[6] - 21*ex[2]*ex[3]^2*ex[4]^2*ex[6] - 
    33*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 24*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] + 
    60*ex[2]^4*ex[3]^2*ex[4]^2*ex[6] + 21*ex[2]^5*ex[3]^2*ex[4]^2*ex[6] - 
    3*ex[2]^6*ex[3]^2*ex[4]^2*ex[6] - 15*ex[2]*ex[4]^3*ex[6] - 
    6*ex[2]^2*ex[4]^3*ex[6] + 62*ex[2]^3*ex[4]^3*ex[6] + 
    50*ex[2]^4*ex[4]^3*ex[6] - 21*ex[2]^5*ex[4]^3*ex[6] + 
    6*ex[3]*ex[4]^3*ex[6] - 39*ex[2]*ex[3]*ex[4]^3*ex[6] - 
    72*ex[2]^2*ex[3]*ex[4]^3*ex[6] + 46*ex[2]^3*ex[3]*ex[4]^3*ex[6] + 
    76*ex[2]^4*ex[3]*ex[4]^3*ex[6] + 2*ex[2]^5*ex[3]*ex[4]^3*ex[6] - 
    ex[2]^6*ex[3]*ex[4]^3*ex[6] + 6*ex[3]^2*ex[4]^3*ex[6] - 
    6*ex[2]*ex[3]^2*ex[4]^3*ex[6] - 48*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] - 
    48*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] - 6*ex[2]^4*ex[3]^2*ex[4]^3*ex[6] + 
    6*ex[2]^5*ex[3]^2*ex[4]^3*ex[6] + 6*ex[4]^4*ex[6] - 
    9*ex[2]*ex[4]^4*ex[6] - 45*ex[2]^2*ex[4]^4*ex[6] - 
    19*ex[2]^3*ex[4]^4*ex[6] + 18*ex[2]^4*ex[4]^4*ex[6] - 
    2*ex[2]^5*ex[4]^4*ex[6] + 12*ex[3]*ex[4]^4*ex[6] + 
    6*ex[2]*ex[3]*ex[4]^4*ex[6] - 36*ex[2]^2*ex[3]*ex[4]^4*ex[6] - 
    26*ex[2]^3*ex[3]*ex[4]^4*ex[6] + 5*ex[2]^4*ex[3]*ex[4]^4*ex[6] + 
    ex[2]^5*ex[3]*ex[4]^4*ex[6] + 6*ex[3]^2*ex[4]^4*ex[6] + 
    15*ex[2]*ex[3]^2*ex[4]^4*ex[6] + 9*ex[2]^2*ex[3]^2*ex[4]^4*ex[6] - 
    3*ex[2]^3*ex[3]^2*ex[4]^4*ex[6] - 3*ex[2]^4*ex[3]^2*ex[4]^4*ex[6] + 
    9*ex[2]^3*ex[3]^2*ex[6]^2 + 27*ex[2]^4*ex[3]^2*ex[6]^2 + 
    27*ex[2]^5*ex[3]^2*ex[6]^2 + 9*ex[2]^6*ex[3]^2*ex[6]^2 - 
    12*ex[2]^2*ex[3]*ex[4]*ex[6]^2 - 9*ex[2]^3*ex[3]*ex[4]*ex[6]^2 + 
    39*ex[2]^4*ex[3]*ex[4]*ex[6]^2 + 42*ex[2]^5*ex[3]*ex[4]*ex[6]^2 + 
    6*ex[2]^6*ex[3]*ex[4]*ex[6]^2 - 21*ex[2]^2*ex[3]^2*ex[4]*ex[6]^2 - 
    57*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 - 45*ex[2]^4*ex[3]^2*ex[4]*ex[6]^2 - 
    3*ex[2]^5*ex[3]^2*ex[4]*ex[6]^2 + 6*ex[2]^6*ex[3]^2*ex[4]*ex[6]^2 + 
    3*ex[2]*ex[4]^2*ex[6]^2 - 6*ex[2]^2*ex[4]^2*ex[6]^2 - 
    30*ex[2]^3*ex[4]^2*ex[6]^2 - 13*ex[2]^4*ex[4]^2*ex[6]^2 + 
    17*ex[2]^5*ex[4]^2*ex[6]^2 + 18*ex[2]*ex[3]*ex[4]^2*ex[6]^2 + 
    3*ex[2]^2*ex[3]*ex[4]^2*ex[6]^2 - 75*ex[2]^3*ex[3]*ex[4]^2*ex[6]^2 - 
    55*ex[2]^4*ex[3]*ex[4]^2*ex[6]^2 + 7*ex[2]^5*ex[3]*ex[4]^2*ex[6]^2 + 
    2*ex[2]^6*ex[3]*ex[4]^2*ex[6]^2 + 15*ex[2]*ex[3]^2*ex[4]^2*ex[6]^2 + 
    33*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2 + 9*ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^2 - 
    21*ex[2]^4*ex[3]^2*ex[4]^2*ex[6]^2 - 12*ex[2]^5*ex[3]^2*ex[4]^2*ex[6]^2 - 
    3*ex[4]^3*ex[6]^2 + 9*ex[2]*ex[4]^3*ex[6]^2 + 
    27*ex[2]^2*ex[4]^3*ex[6]^2 - 4*ex[2]^3*ex[4]^3*ex[6]^2 - 
    24*ex[2]^4*ex[4]^3*ex[6]^2 + 4*ex[2]^5*ex[4]^3*ex[6]^2 - 
    6*ex[3]*ex[4]^3*ex[6]^2 + 6*ex[2]*ex[3]*ex[4]^3*ex[6]^2 + 
    36*ex[2]^2*ex[3]*ex[4]^3*ex[6]^2 + 13*ex[2]^3*ex[3]*ex[4]^3*ex[6]^2 - 
    13*ex[2]^4*ex[3]*ex[4]^3*ex[6]^2 - 2*ex[2]^5*ex[3]*ex[4]^3*ex[6]^2 - 
    3*ex[3]^2*ex[4]^3*ex[6]^2 - 3*ex[2]*ex[3]^2*ex[4]^3*ex[6]^2 + 
    9*ex[2]^2*ex[3]^2*ex[4]^3*ex[6]^2 + 15*ex[2]^3*ex[3]^2*ex[4]^3*ex[6]^2 + 
    6*ex[2]^4*ex[3]^2*ex[4]^3*ex[6]^2 - 3*ex[2]^3*ex[3]^2*ex[6]^3 - 
    9*ex[2]^4*ex[3]^2*ex[6]^3 - 9*ex[2]^5*ex[3]^2*ex[6]^3 - 
    3*ex[2]^6*ex[3]^2*ex[6]^3 + 6*ex[2]^2*ex[3]*ex[4]*ex[6]^3 + 
    12*ex[2]^3*ex[3]*ex[4]*ex[6]^3 - 7*ex[2]^5*ex[3]*ex[4]*ex[6]^3 - 
    ex[2]^6*ex[3]*ex[4]*ex[6]^3 + 6*ex[2]^2*ex[3]^2*ex[4]*ex[6]^3 + 
    18*ex[2]^3*ex[3]^2*ex[4]*ex[6]^3 + 18*ex[2]^4*ex[3]^2*ex[4]*ex[6]^3 + 
    6*ex[2]^5*ex[3]^2*ex[4]*ex[6]^3 - 3*ex[2]*ex[4]^2*ex[6]^3 - 
    3*ex[2]^2*ex[4]^2*ex[6]^3 + 9*ex[2]^3*ex[4]^2*ex[6]^3 + 
    10*ex[2]^4*ex[4]^2*ex[6]^3 - 2*ex[2]^5*ex[4]^2*ex[6]^3 - 
    6*ex[2]*ex[3]*ex[4]^2*ex[6]^3 - 12*ex[2]^2*ex[3]*ex[4]^2*ex[6]^3 + 
    7*ex[2]^4*ex[3]*ex[4]^2*ex[6]^3 + ex[2]^5*ex[3]*ex[4]^2*ex[6]^3 - 
    3*ex[2]*ex[3]^2*ex[4]^2*ex[6]^3 - 9*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^3 - 
    9*ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^3 - 3*ex[2]^4*ex[3]^2*ex[4]^2*ex[6]^3, 
  y[88] -> 10*ex[2]^5*ex[3]^4 + 30*ex[2]^6*ex[3]^4 + 30*ex[2]^7*ex[3]^4 + 
    10*ex[2]^8*ex[3]^4 - 55*ex[2]^4*ex[3]^3*ex[4] - 
    185*ex[2]^5*ex[3]^3*ex[4] - 244*ex[2]^6*ex[3]^3*ex[4] - 
    165*ex[2]^7*ex[3]^3*ex[4] - 63*ex[2]^8*ex[3]^3*ex[4] - 
    12*ex[2]^9*ex[3]^3*ex[4] - 60*ex[2]^4*ex[3]^4*ex[4] - 
    160*ex[2]^5*ex[3]^4*ex[4] - 120*ex[2]^6*ex[3]^4*ex[4] + 
    20*ex[2]^8*ex[3]^4*ex[4] + 80*ex[2]^3*ex[3]^2*ex[4]^2 + 
    230*ex[2]^4*ex[3]^2*ex[4]^2 + 237*ex[2]^5*ex[3]^2*ex[4]^2 + 
    111*ex[2]^6*ex[3]^2*ex[4]^2 + 24*ex[2]^7*ex[3]^2*ex[4]^2 + 
    220*ex[2]^3*ex[3]^3*ex[4]^2 + 618*ex[2]^4*ex[3]^3*ex[4]^2 + 
    657*ex[2]^5*ex[3]^3*ex[4]^2 + 382*ex[2]^6*ex[3]^3*ex[4]^2 + 
    165*ex[2]^7*ex[3]^3*ex[4]^2 + 42*ex[2]^8*ex[3]^3*ex[4]^2 + 
    110*ex[2]^3*ex[3]^4*ex[4]^2 + 210*ex[2]^4*ex[3]^4*ex[4]^2 - 
    20*ex[2]^5*ex[3]^4*ex[4]^2 - 220*ex[2]^6*ex[3]^4*ex[4]^2 - 
    90*ex[2]^7*ex[3]^4*ex[4]^2 + 10*ex[2]^8*ex[3]^4*ex[4]^2 - 
    35*ex[2]^2*ex[3]*ex[4]^3 - 75*ex[2]^3*ex[3]*ex[4]^3 - 
    48*ex[2]^4*ex[3]*ex[4]^3 - 15*ex[2]^5*ex[3]*ex[4]^3 - 
    210*ex[2]^2*ex[3]^2*ex[4]^3 - 470*ex[2]^3*ex[3]^2*ex[4]^3 - 
    344*ex[2]^4*ex[3]^2*ex[4]^3 - 108*ex[2]^5*ex[3]^2*ex[4]^3 - 
    18*ex[2]^6*ex[3]^2*ex[4]^3 + 6*ex[2]^7*ex[3]^2*ex[4]^3 - 
    270*ex[2]^2*ex[3]^3*ex[4]^3 - 541*ex[2]^3*ex[3]^3*ex[4]^3 - 
    315*ex[2]^4*ex[3]^3*ex[4]^3 - 153*ex[2]^5*ex[3]^3*ex[4]^3 - 
    169*ex[2]^6*ex[3]^3*ex[4]^3 - 54*ex[2]^7*ex[3]^3*ex[4]^3 + 
    6*ex[2]^8*ex[3]^3*ex[4]^3 - 80*ex[2]^2*ex[3]^4*ex[4]^3 - 
    20*ex[2]^3*ex[3]^4*ex[4]^3 + 360*ex[2]^4*ex[3]^4*ex[4]^3 + 
    400*ex[2]^5*ex[3]^4*ex[4]^3 + 40*ex[2]^6*ex[3]^4*ex[4]^3 - 
    60*ex[2]^7*ex[3]^4*ex[4]^3 + 50*ex[2]*ex[3]*ex[4]^4 + 
    56*ex[2]^2*ex[3]*ex[4]^4 - 24*ex[2]^3*ex[3]*ex[4]^4 - 
    33*ex[2]^4*ex[3]*ex[4]^4 - 18*ex[2]^5*ex[3]*ex[4]^4 + 
    150*ex[2]*ex[3]^2*ex[4]^4 + 168*ex[2]^2*ex[3]^2*ex[4]^4 - 
    55*ex[2]^3*ex[3]^2*ex[4]^4 - 91*ex[2]^4*ex[3]^2*ex[4]^4 - 
    39*ex[2]^5*ex[3]^2*ex[4]^4 - 21*ex[2]^6*ex[3]^2*ex[4]^4 + 
    120*ex[2]*ex[3]^3*ex[4]^4 + 45*ex[2]^2*ex[3]^3*ex[4]^4 - 
    197*ex[2]^3*ex[3]^3*ex[4]^4 + 17*ex[2]^4*ex[3]^3*ex[4]^4 + 
    196*ex[2]^5*ex[3]^3*ex[4]^4 + 51*ex[2]^6*ex[3]^3*ex[4]^4 - 
    3*ex[2]^7*ex[3]^3*ex[4]^4 + 3*ex[2]^8*ex[3]^3*ex[4]^4 + 
    20*ex[2]*ex[3]^4*ex[4]^4 - 100*ex[2]^2*ex[3]^4*ex[4]^4 - 
    310*ex[2]^3*ex[3]^4*ex[4]^4 - 130*ex[2]^4*ex[3]^4*ex[4]^4 + 
    170*ex[2]^5*ex[3]^4*ex[4]^4 + 110*ex[2]^6*ex[3]^4*ex[4]^4 + 
    6*ex[2]*ex[4]^5 + 12*ex[2]^2*ex[4]^5 + 6*ex[2]^3*ex[4]^5 - 
    15*ex[3]*ex[4]^5 + 34*ex[2]*ex[3]*ex[4]^5 + 94*ex[2]^2*ex[3]*ex[4]^5 + 
    72*ex[2]^3*ex[3]*ex[4]^5 + 27*ex[2]^4*ex[3]*ex[4]^5 - 
    3*ex[2]^5*ex[3]*ex[4]^5 - 30*ex[3]^2*ex[4]^5 + 54*ex[2]*ex[3]^2*ex[4]^5 + 
    114*ex[2]^2*ex[3]^2*ex[4]^5 + 42*ex[2]^3*ex[3]^2*ex[4]^5 + 
    18*ex[2]^4*ex[3]^2*ex[4]^5 - 6*ex[2]^6*ex[3]^2*ex[4]^5 - 
    15*ex[3]^3*ex[4]^5 + 66*ex[2]*ex[3]^3*ex[4]^5 + 
    51*ex[2]^2*ex[3]^3*ex[4]^5 - 198*ex[2]^3*ex[3]^3*ex[4]^5 - 
    219*ex[2]^4*ex[3]^3*ex[4]^5 - 69*ex[2]^5*ex[3]^3*ex[4]^5 - 
    27*ex[2]^6*ex[3]^3*ex[4]^5 - 9*ex[2]^7*ex[3]^3*ex[4]^5 + 
    40*ex[2]*ex[3]^4*ex[4]^5 + 40*ex[2]^2*ex[3]^4*ex[4]^5 - 
    120*ex[2]^3*ex[3]^4*ex[4]^5 - 200*ex[2]^4*ex[3]^4*ex[4]^5 - 
    80*ex[2]^5*ex[3]^4*ex[4]^5 - 6*ex[4]^6 - 12*ex[2]*ex[4]^6 - 
    6*ex[2]^2*ex[4]^6 - 15*ex[3]*ex[4]^6 - 22*ex[2]*ex[3]*ex[4]^6 - 
    24*ex[2]^2*ex[3]*ex[4]^6 + 6*ex[2]^4*ex[3]*ex[4]^6 - 12*ex[3]^2*ex[4]^6 + 
    18*ex[2]*ex[3]^2*ex[4]^6 + 36*ex[2]^2*ex[3]^2*ex[4]^6 + 
    33*ex[2]^3*ex[3]^2*ex[4]^6 + 39*ex[2]^4*ex[3]^2*ex[4]^6 + 
    12*ex[2]^5*ex[3]^2*ex[4]^6 - 3*ex[3]^3*ex[4]^6 + 
    48*ex[2]*ex[3]^3*ex[4]^6 + 117*ex[2]^2*ex[3]^3*ex[4]^6 + 
    99*ex[2]^3*ex[3]^3*ex[4]^6 + 63*ex[2]^4*ex[3]^3*ex[4]^6 + 
    39*ex[2]^5*ex[3]^3*ex[4]^6 + 9*ex[2]^6*ex[3]^3*ex[4]^6 + 
    20*ex[2]*ex[3]^4*ex[4]^6 + 60*ex[2]^2*ex[3]^4*ex[4]^6 + 
    60*ex[2]^3*ex[3]^4*ex[4]^6 + 20*ex[2]^4*ex[3]^4*ex[4]^6 - 
    9*ex[2]^2*ex[3]*ex[4]^7 - 3*ex[2]^3*ex[3]*ex[4]^7 - 
    18*ex[2]^2*ex[3]^2*ex[4]^7 - 24*ex[2]^3*ex[3]^2*ex[4]^7 - 
    6*ex[2]^4*ex[3]^2*ex[4]^7 - 9*ex[2]^2*ex[3]^3*ex[4]^7 - 
    21*ex[2]^3*ex[3]^3*ex[4]^7 - 15*ex[2]^4*ex[3]^3*ex[4]^7 - 
    3*ex[2]^5*ex[3]^3*ex[4]^7 + 20*ex[2]^4*ex[3]^4*ex[6] + 
    40*ex[2]^5*ex[3]^4*ex[6] - 40*ex[2]^7*ex[3]^4*ex[6] - 
    20*ex[2]^8*ex[3]^4*ex[6] - 75*ex[2]^3*ex[3]^3*ex[4]*ex[6] - 
    136*ex[2]^4*ex[3]^3*ex[4]*ex[6] - 2*ex[2]^5*ex[3]^3*ex[4]*ex[6] + 
    101*ex[2]^6*ex[3]^3*ex[4]*ex[6] + 39*ex[2]^7*ex[3]^3*ex[4]*ex[6] - 
    3*ex[2]^8*ex[3]^3*ex[4]*ex[6] - 60*ex[2]^3*ex[3]^4*ex[4]*ex[6] - 
    20*ex[2]^4*ex[3]^4*ex[4]*ex[6] + 280*ex[2]^5*ex[3]^4*ex[4]*ex[6] + 
    360*ex[2]^6*ex[3]^4*ex[4]*ex[6] + 100*ex[2]^7*ex[3]^4*ex[4]*ex[6] - 
    20*ex[2]^8*ex[3]^4*ex[4]*ex[6] + 90*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 
    116*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] - 73*ex[2]^4*ex[3]^2*ex[4]^2*ex[6] - 
    129*ex[2]^5*ex[3]^2*ex[4]^2*ex[6] - 36*ex[2]^6*ex[3]^2*ex[4]^2*ex[6] - 
    6*ex[2]^7*ex[3]^2*ex[4]^2*ex[6] + 165*ex[2]^2*ex[3]^3*ex[4]^2*ex[6] + 
    43*ex[2]^3*ex[3]^3*ex[4]^2*ex[6] - 545*ex[2]^4*ex[3]^3*ex[4]^2*ex[6] - 
    511*ex[2]^5*ex[3]^3*ex[4]^2*ex[6] - 46*ex[2]^6*ex[3]^3*ex[4]^2*ex[6] + 
    36*ex[2]^7*ex[3]^3*ex[4]^2*ex[6] - 6*ex[2]^8*ex[3]^3*ex[4]^2*ex[6] + 
    60*ex[2]^2*ex[3]^4*ex[4]^2*ex[6] - 160*ex[2]^3*ex[3]^4*ex[4]^2*ex[6] - 
    700*ex[2]^4*ex[3]^4*ex[4]^2*ex[6] - 540*ex[2]^5*ex[3]^4*ex[4]^2*ex[6] + 
    80*ex[2]^6*ex[3]^4*ex[4]^2*ex[6] + 140*ex[2]^7*ex[3]^4*ex[4]^2*ex[6] - 
    35*ex[2]*ex[3]*ex[4]^3*ex[6] - 14*ex[2]^2*ex[3]*ex[4]^3*ex[6] + 
    72*ex[2]^3*ex[3]*ex[4]^3*ex[6] + 48*ex[2]^4*ex[3]*ex[4]^3*ex[6] + 
    18*ex[2]^5*ex[3]*ex[4]^3*ex[6] - 120*ex[2]*ex[3]^2*ex[4]^3*ex[6] + 
    90*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] + 515*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] + 
    341*ex[2]^4*ex[3]^2*ex[4]^3*ex[6] + 54*ex[2]^5*ex[3]^2*ex[4]^3*ex[6] + 
    18*ex[2]^6*ex[3]^2*ex[4]^3*ex[6] - 105*ex[2]*ex[3]^3*ex[4]^3*ex[6] + 
    288*ex[2]^2*ex[3]^3*ex[4]^3*ex[6] + 820*ex[2]^3*ex[3]^3*ex[4]^3*ex[6] + 
    212*ex[2]^4*ex[3]^3*ex[4]^3*ex[6] - 353*ex[2]^5*ex[3]^3*ex[4]^3*ex[6] - 
    138*ex[2]^6*ex[3]^3*ex[4]^3*ex[6] - 6*ex[2]^7*ex[3]^3*ex[4]^3*ex[6] - 
    6*ex[2]^8*ex[3]^3*ex[4]^3*ex[6] - 20*ex[2]*ex[3]^4*ex[4]^3*ex[6] + 
    220*ex[2]^2*ex[3]^4*ex[4]^3*ex[6] + 500*ex[2]^3*ex[3]^4*ex[4]^3*ex[6] - 
    20*ex[2]^4*ex[3]^4*ex[4]^3*ex[6] - 560*ex[2]^5*ex[3]^4*ex[4]^3*ex[6] - 
    280*ex[2]^6*ex[3]^4*ex[4]^3*ex[6] - 6*ex[2]*ex[4]^4*ex[6] - 
    12*ex[2]^2*ex[4]^4*ex[6] - 6*ex[2]^3*ex[4]^4*ex[6] + 
    15*ex[3]*ex[4]^4*ex[6] - 95*ex[2]*ex[3]*ex[4]^4*ex[6] - 
    194*ex[2]^2*ex[3]*ex[4]^4*ex[6] - 102*ex[2]^3*ex[3]*ex[4]^4*ex[6] - 
    36*ex[2]^4*ex[3]*ex[4]^4*ex[6] + 6*ex[2]^5*ex[3]*ex[4]^4*ex[6] + 
    30*ex[3]^2*ex[4]^4*ex[6] - 210*ex[2]*ex[3]^2*ex[4]^4*ex[6] - 
    306*ex[2]^2*ex[3]^2*ex[4]^4*ex[6] + 6*ex[2]^3*ex[3]^2*ex[4]^4*ex[6] + 
    87*ex[2]^4*ex[3]^2*ex[4]^4*ex[6] + 27*ex[2]^5*ex[3]^2*ex[4]^4*ex[6] + 
    12*ex[2]^6*ex[3]^2*ex[4]^4*ex[6] + 15*ex[3]^3*ex[4]^4*ex[6] - 
    201*ex[2]*ex[3]^3*ex[4]^4*ex[6] - 117*ex[2]^2*ex[3]^3*ex[4]^4*ex[6] + 
    585*ex[2]^3*ex[3]^3*ex[4]^4*ex[6] + 675*ex[2]^4*ex[3]^3*ex[4]^4*ex[6] + 
    243*ex[2]^5*ex[3]^3*ex[4]^4*ex[6] + 75*ex[2]^6*ex[3]^3*ex[4]^4*ex[6] + 
    21*ex[2]^7*ex[3]^3*ex[4]^4*ex[6] - 80*ex[2]*ex[3]^4*ex[4]^4*ex[6] - 
    20*ex[2]^2*ex[3]^4*ex[4]^4*ex[6] + 420*ex[2]^3*ex[3]^4*ex[4]^4*ex[6] + 
    580*ex[2]^4*ex[3]^4*ex[4]^4*ex[6] + 220*ex[2]^5*ex[3]^4*ex[4]^4*ex[6] + 
    12*ex[4]^5*ex[6] + 24*ex[2]*ex[4]^5*ex[6] + 12*ex[2]^2*ex[4]^5*ex[6] + 
    30*ex[3]*ex[4]^5*ex[6] + 24*ex[2]*ex[3]*ex[4]^5*ex[6] + 
    15*ex[2]^2*ex[3]*ex[4]^5*ex[6] - 9*ex[2]^3*ex[3]*ex[4]^5*ex[6] - 
    15*ex[2]^4*ex[3]*ex[4]^5*ex[6] + 24*ex[3]^2*ex[4]^5*ex[6] - 
    96*ex[2]*ex[3]^2*ex[4]^5*ex[6] - 198*ex[2]^2*ex[3]^2*ex[4]^5*ex[6] - 
    159*ex[2]^3*ex[3]^2*ex[4]^5*ex[6] - 111*ex[2]^4*ex[3]^2*ex[4]^5*ex[6] - 
    30*ex[2]^5*ex[3]^2*ex[4]^5*ex[6] + 6*ex[3]^3*ex[4]^5*ex[6] - 
    156*ex[2]*ex[3]^3*ex[4]^5*ex[6] - 387*ex[2]^2*ex[3]^3*ex[4]^5*ex[6] - 
    342*ex[2]^3*ex[3]^3*ex[4]^5*ex[6] - 201*ex[2]^4*ex[3]^3*ex[4]^5*ex[6] - 
    108*ex[2]^5*ex[3]^3*ex[4]^5*ex[6] - 24*ex[2]^6*ex[3]^3*ex[4]^5*ex[6] - 
    60*ex[2]*ex[3]^4*ex[4]^5*ex[6] - 180*ex[2]^2*ex[3]^4*ex[4]^5*ex[6] - 
    180*ex[2]^3*ex[3]^4*ex[4]^5*ex[6] - 60*ex[2]^4*ex[3]^4*ex[4]^5*ex[6] + 
    27*ex[2]^2*ex[3]*ex[4]^6*ex[6] + 9*ex[2]^3*ex[3]*ex[4]^6*ex[6] + 
    54*ex[2]^2*ex[3]^2*ex[4]^6*ex[6] + 72*ex[2]^3*ex[3]^2*ex[4]^6*ex[6] + 
    18*ex[2]^4*ex[3]^2*ex[4]^6*ex[6] + 27*ex[2]^2*ex[3]^3*ex[4]^6*ex[6] + 
    63*ex[2]^3*ex[3]^3*ex[4]^6*ex[6] + 45*ex[2]^4*ex[3]^3*ex[4]^6*ex[6] + 
    9*ex[2]^5*ex[3]^3*ex[4]^6*ex[6] - 40*ex[2]^4*ex[3]^4*ex[6]^2 - 
    110*ex[2]^5*ex[3]^4*ex[6]^2 - 90*ex[2]^6*ex[3]^4*ex[6]^2 - 
    10*ex[2]^7*ex[3]^4*ex[6]^2 + 10*ex[2]^8*ex[3]^4*ex[6]^2 + 
    129*ex[2]^3*ex[3]^3*ex[4]*ex[6]^2 + 302*ex[2]^4*ex[3]^3*ex[4]*ex[6]^2 + 
    193*ex[2]^5*ex[3]^3*ex[4]*ex[6]^2 - 4*ex[2]^6*ex[3]^3*ex[4]*ex[6]^2 - 
    24*ex[2]^7*ex[3]^3*ex[4]*ex[6]^2 + 120*ex[2]^3*ex[3]^4*ex[4]*ex[6]^2 + 
    260*ex[2]^4*ex[3]^4*ex[4]*ex[6]^2 + 60*ex[2]^5*ex[3]^4*ex[4]*ex[6]^2 - 
    180*ex[2]^6*ex[3]^4*ex[4]*ex[6]^2 - 100*ex[2]^7*ex[3]^4*ex[4]*ex[6]^2 - 
    144*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2 - 280*ex[2]^3*ex[3]^2*ex[4]^2*
     ex[6]^2 - 124*ex[2]^4*ex[3]^2*ex[4]^2*ex[6]^2 + 
    15*ex[2]^5*ex[3]^2*ex[4]^2*ex[6]^2 + 3*ex[2]^6*ex[3]^2*ex[4]^2*ex[6]^2 - 
    261*ex[2]^2*ex[3]^3*ex[4]^2*ex[6]^2 - 416*ex[2]^3*ex[3]^3*ex[4]^2*
     ex[6]^2 + 77*ex[2]^4*ex[3]^3*ex[4]^2*ex[6]^2 + 
    361*ex[2]^5*ex[3]^3*ex[4]^2*ex[6]^2 + 135*ex[2]^6*ex[3]^3*ex[4]^2*
     ex[6]^2 + 9*ex[2]^7*ex[3]^3*ex[4]^2*ex[6]^2 + 
    3*ex[2]^8*ex[3]^3*ex[4]^2*ex[6]^2 - 120*ex[2]^2*ex[3]^4*ex[4]^2*ex[6]^2 - 
    130*ex[2]^3*ex[3]^4*ex[4]^2*ex[6]^2 + 330*ex[2]^4*ex[3]^4*ex[4]^2*
     ex[6]^2 + 570*ex[2]^5*ex[3]^4*ex[4]^2*ex[6]^2 + 
    230*ex[2]^6*ex[3]^4*ex[4]^2*ex[6]^2 + 61*ex[2]*ex[3]*ex[4]^3*ex[6]^2 + 
    100*ex[2]^2*ex[3]*ex[4]^3*ex[6]^2 + 30*ex[2]^3*ex[3]*ex[4]^3*ex[6]^2 + 
    9*ex[2]^4*ex[3]*ex[4]^3*ex[6]^2 - 3*ex[2]^5*ex[3]*ex[4]^3*ex[6]^2 + 
    156*ex[2]*ex[3]^2*ex[4]^3*ex[6]^2 + 132*ex[2]^2*ex[3]^2*ex[4]^3*ex[6]^2 - 
    174*ex[2]^3*ex[3]^2*ex[4]^3*ex[6]^2 - 180*ex[2]^4*ex[3]^2*ex[4]^3*
     ex[6]^2 - 36*ex[2]^5*ex[3]^2*ex[4]^3*ex[6]^2 - 
    6*ex[2]^6*ex[3]^2*ex[4]^3*ex[6]^2 + 135*ex[2]*ex[3]^3*ex[4]^3*ex[6]^2 - 
    54*ex[2]^2*ex[3]^3*ex[4]^3*ex[6]^2 - 693*ex[2]^3*ex[3]^3*ex[4]^3*
     ex[6]^2 - 717*ex[2]^4*ex[3]^3*ex[4]^3*ex[6]^2 - 
    261*ex[2]^5*ex[3]^3*ex[4]^3*ex[6]^2 - 63*ex[2]^6*ex[3]^3*ex[4]^3*
     ex[6]^2 - 15*ex[2]^7*ex[3]^3*ex[4]^3*ex[6]^2 + 
    40*ex[2]*ex[3]^4*ex[4]^3*ex[6]^2 - 80*ex[2]^2*ex[3]^4*ex[4]^3*ex[6]^2 - 
    480*ex[2]^3*ex[3]^4*ex[4]^3*ex[6]^2 - 560*ex[2]^4*ex[3]^4*ex[4]^3*
     ex[6]^2 - 200*ex[2]^5*ex[3]^4*ex[4]^3*ex[6]^2 - 6*ex[4]^4*ex[6]^2 - 
    12*ex[2]*ex[4]^4*ex[6]^2 - 6*ex[2]^2*ex[4]^4*ex[6]^2 - 
    15*ex[3]*ex[4]^4*ex[6]^2 + 18*ex[2]*ex[3]*ex[4]^4*ex[6]^2 + 
    42*ex[2]^2*ex[3]*ex[4]^4*ex[6]^2 + 18*ex[2]^3*ex[3]*ex[4]^4*ex[6]^2 + 
    12*ex[2]^4*ex[3]*ex[4]^4*ex[6]^2 - 12*ex[3]^2*ex[4]^4*ex[6]^2 + 
    138*ex[2]*ex[3]^2*ex[4]^4*ex[6]^2 + 288*ex[2]^2*ex[3]^2*ex[4]^4*ex[6]^2 + 
    219*ex[2]^3*ex[3]^2*ex[4]^4*ex[6]^2 + 105*ex[2]^4*ex[3]^2*ex[4]^4*
     ex[6]^2 + 24*ex[2]^5*ex[3]^2*ex[4]^4*ex[6]^2 - 
    3*ex[3]^3*ex[4]^4*ex[6]^2 + 168*ex[2]*ex[3]^3*ex[4]^4*ex[6]^2 + 
    423*ex[2]^2*ex[3]^3*ex[4]^4*ex[6]^2 + 387*ex[2]^3*ex[3]^3*ex[4]^4*
     ex[6]^2 + 213*ex[2]^4*ex[3]^3*ex[4]^4*ex[6]^2 + 
    99*ex[2]^5*ex[3]^3*ex[4]^4*ex[6]^2 + 21*ex[2]^6*ex[3]^3*ex[4]^4*ex[6]^2 + 
    60*ex[2]*ex[3]^4*ex[4]^4*ex[6]^2 + 180*ex[2]^2*ex[3]^4*ex[4]^4*ex[6]^2 + 
    180*ex[2]^3*ex[3]^4*ex[4]^4*ex[6]^2 + 60*ex[2]^4*ex[3]^4*ex[4]^4*
     ex[6]^2 - 27*ex[2]^2*ex[3]*ex[4]^5*ex[6]^2 - 9*ex[2]^3*ex[3]*ex[4]^5*
     ex[6]^2 - 54*ex[2]^2*ex[3]^2*ex[4]^5*ex[6]^2 - 
    72*ex[2]^3*ex[3]^2*ex[4]^5*ex[6]^2 - 18*ex[2]^4*ex[3]^2*ex[4]^5*ex[6]^2 - 
    27*ex[2]^2*ex[3]^3*ex[4]^5*ex[6]^2 - 63*ex[2]^3*ex[3]^3*ex[4]^5*ex[6]^2 - 
    45*ex[2]^4*ex[3]^3*ex[4]^5*ex[6]^2 - 9*ex[2]^5*ex[3]^3*ex[4]^5*ex[6]^2 + 
    20*ex[2]^4*ex[3]^4*ex[6]^3 + 60*ex[2]^5*ex[3]^4*ex[6]^3 + 
    60*ex[2]^6*ex[3]^4*ex[6]^3 + 20*ex[2]^7*ex[3]^4*ex[6]^3 - 
    60*ex[2]^3*ex[3]^3*ex[4]*ex[6]^3 - 153*ex[2]^4*ex[3]^3*ex[4]*ex[6]^3 - 
    126*ex[2]^5*ex[3]^3*ex[4]*ex[6]^3 - 33*ex[2]^6*ex[3]^3*ex[4]*ex[6]^3 - 
    60*ex[2]^3*ex[3]^4*ex[4]*ex[6]^3 - 180*ex[2]^4*ex[3]^4*ex[4]*ex[6]^3 - 
    180*ex[2]^5*ex[3]^4*ex[4]*ex[6]^3 - 60*ex[2]^6*ex[3]^4*ex[4]*ex[6]^3 + 
    60*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^3 + 126*ex[2]^3*ex[3]^2*ex[4]^2*
     ex[6]^3 + 75*ex[2]^4*ex[3]^2*ex[4]^2*ex[6]^3 + 
    9*ex[2]^5*ex[3]^2*ex[4]^2*ex[6]^3 + 120*ex[2]^2*ex[3]^3*ex[4]^2*ex[6]^3 + 
    306*ex[2]^3*ex[3]^3*ex[4]^2*ex[6]^3 + 261*ex[2]^4*ex[3]^3*ex[4]^2*
     ex[6]^3 + 87*ex[2]^5*ex[3]^3*ex[4]^2*ex[6]^3 + 
    15*ex[2]^6*ex[3]^3*ex[4]^2*ex[6]^3 + 3*ex[2]^7*ex[3]^3*ex[4]^2*ex[6]^3 + 
    60*ex[2]^2*ex[3]^4*ex[4]^2*ex[6]^3 + 180*ex[2]^3*ex[3]^4*ex[4]^2*
     ex[6]^3 + 180*ex[2]^4*ex[3]^4*ex[4]^2*ex[6]^3 + 
    60*ex[2]^5*ex[3]^4*ex[4]^2*ex[6]^3 - 20*ex[2]*ex[3]*ex[4]^3*ex[6]^3 - 
    33*ex[2]^2*ex[3]*ex[4]^3*ex[6]^3 - 9*ex[2]^3*ex[3]*ex[4]^3*ex[6]^3 - 
    3*ex[2]^4*ex[3]*ex[4]^3*ex[6]^3 - 60*ex[2]*ex[3]^2*ex[4]^3*ex[6]^3 - 
    126*ex[2]^2*ex[3]^2*ex[4]^3*ex[6]^3 - 93*ex[2]^3*ex[3]^2*ex[4]^3*
     ex[6]^3 - 33*ex[2]^4*ex[3]^2*ex[4]^3*ex[6]^3 - 
    6*ex[2]^5*ex[3]^2*ex[4]^3*ex[6]^3 - 60*ex[2]*ex[3]^3*ex[4]^3*ex[6]^3 - 
    153*ex[2]^2*ex[3]^3*ex[4]^3*ex[6]^3 - 144*ex[2]^3*ex[3]^3*ex[4]^3*
     ex[6]^3 - 75*ex[2]^4*ex[3]^3*ex[4]^3*ex[6]^3 - 
    30*ex[2]^5*ex[3]^3*ex[4]^3*ex[6]^3 - 6*ex[2]^6*ex[3]^3*ex[4]^3*ex[6]^3 - 
    20*ex[2]*ex[3]^4*ex[4]^3*ex[6]^3 - 60*ex[2]^2*ex[3]^4*ex[4]^3*ex[6]^3 - 
    60*ex[2]^3*ex[3]^4*ex[4]^3*ex[6]^3 - 20*ex[2]^4*ex[3]^4*ex[4]^3*ex[6]^3 + 
    9*ex[2]^2*ex[3]*ex[4]^4*ex[6]^3 + 3*ex[2]^3*ex[3]*ex[4]^4*ex[6]^3 + 
    18*ex[2]^2*ex[3]^2*ex[4]^4*ex[6]^3 + 24*ex[2]^3*ex[3]^2*ex[4]^4*ex[6]^3 + 
    6*ex[2]^4*ex[3]^2*ex[4]^4*ex[6]^3 + 9*ex[2]^2*ex[3]^3*ex[4]^4*ex[6]^3 + 
    21*ex[2]^3*ex[3]^3*ex[4]^4*ex[6]^3 + 15*ex[2]^4*ex[3]^3*ex[4]^4*ex[6]^3 + 
    3*ex[2]^5*ex[3]^3*ex[4]^4*ex[6]^3, 
  y[89] -> -19*ex[2]^6*ex[3]^4 - 38*ex[2]^7*ex[3]^4 - 19*ex[2]^8*ex[3]^4 + 
    38*ex[2]^4*ex[3]^3*ex[4] + 120*ex[2]^5*ex[3]^3*ex[4] + 
    154*ex[2]^6*ex[3]^3*ex[4] + 102*ex[2]^7*ex[3]^3*ex[4] + 
    42*ex[2]^8*ex[3]^3*ex[4] + 12*ex[2]^9*ex[3]^3*ex[4] + 
    114*ex[2]^5*ex[3]^4*ex[4] + 190*ex[2]^6*ex[3]^4*ex[4] + 
    38*ex[2]^7*ex[3]^4*ex[4] - 38*ex[2]^8*ex[3]^4*ex[4] - 
    19*ex[2]^2*ex[3]^2*ex[4]^2 - 126*ex[2]^3*ex[3]^2*ex[4]^2 - 
    270*ex[2]^4*ex[3]^2*ex[4]^2 - 252*ex[2]^5*ex[3]^2*ex[4]^2 - 
    150*ex[2]^6*ex[3]^2*ex[4]^2 - 24*ex[2]^7*ex[3]^2*ex[4]^2 - 
    152*ex[2]^3*ex[3]^3*ex[4]^2 - 448*ex[2]^4*ex[3]^3*ex[4]^2 - 
    510*ex[2]^5*ex[3]^3*ex[4]^2 - 280*ex[2]^6*ex[3]^3*ex[4]^2 - 
    132*ex[2]^7*ex[3]^3*ex[4]^2 - 66*ex[2]^8*ex[3]^3*ex[4]^2 - 
    285*ex[2]^4*ex[3]^4*ex[4]^2 - 342*ex[2]^5*ex[3]^4*ex[4]^2 + 
    152*ex[2]^6*ex[3]^4*ex[4]^2 + 190*ex[2]^7*ex[3]^4*ex[4]^2 - 
    19*ex[2]^8*ex[3]^4*ex[4]^2 + 38*ex[2]*ex[3]*ex[4]^3 + 
    136*ex[2]^2*ex[3]*ex[4]^3 + 180*ex[2]^3*ex[3]*ex[4]^3 + 
    168*ex[2]^4*ex[3]*ex[4]^3 + 12*ex[2]^5*ex[3]*ex[4]^3 + 
    38*ex[2]*ex[3]^2*ex[4]^3 + 302*ex[2]^2*ex[3]^2*ex[4]^3 + 
    594*ex[2]^3*ex[3]^2*ex[4]^3 + 432*ex[2]^4*ex[3]^2*ex[4]^3 + 
    300*ex[2]^5*ex[3]^2*ex[4]^3 - 12*ex[2]^6*ex[3]^2*ex[4]^3 + 
    12*ex[2]^7*ex[3]^2*ex[4]^3 + 228*ex[2]^2*ex[3]^3*ex[4]^3 + 
    592*ex[2]^3*ex[3]^3*ex[4]^3 + 468*ex[2]^4*ex[3]^3*ex[4]^3 + 
    60*ex[2]^5*ex[3]^3*ex[4]^3 + 154*ex[2]^6*ex[3]^3*ex[4]^3 + 
    198*ex[2]^7*ex[3]^3*ex[4]^3 + 380*ex[2]^3*ex[3]^4*ex[4]^3 + 
    190*ex[2]^4*ex[3]^4*ex[4]^3 - 646*ex[2]^5*ex[3]^4*ex[4]^3 - 
    342*ex[2]^6*ex[3]^4*ex[4]^3 + 114*ex[2]^7*ex[3]^4*ex[4]^3 - 19*ex[4]^4 - 
    48*ex[2]*ex[4]^4 - 66*ex[2]^2*ex[4]^4 - 38*ex[3]*ex[4]^4 - 
    122*ex[2]*ex[3]*ex[4]^4 - 124*ex[2]^2*ex[3]*ex[4]^4 - 
    156*ex[2]^3*ex[3]*ex[4]^4 + 156*ex[2]^4*ex[3]*ex[4]^4 - 
    24*ex[2]^5*ex[3]*ex[4]^4 - 19*ex[3]^2*ex[4]^4 - 
    226*ex[2]*ex[3]^2*ex[4]^4 - 276*ex[2]^2*ex[3]^2*ex[4]^4 + 
    90*ex[2]^3*ex[3]^2*ex[4]^4 - 150*ex[2]^4*ex[3]^2*ex[4]^4 + 
    132*ex[2]^5*ex[3]^2*ex[4]^4 - 114*ex[2]^6*ex[3]^2*ex[4]^4 - 
    152*ex[2]*ex[3]^3*ex[4]^4 - 288*ex[2]^2*ex[3]^3*ex[4]^4 + 
    148*ex[2]^3*ex[3]^3*ex[4]^4 + 482*ex[2]^4*ex[3]^3*ex[4]^4 - 
    222*ex[2]^5*ex[3]^3*ex[4]^4 - 420*ex[2]^6*ex[3]^3*ex[4]^4 - 
    285*ex[2]^2*ex[3]^4*ex[4]^4 + 190*ex[2]^3*ex[3]^4*ex[4]^4 + 
    950*ex[2]^4*ex[3]^4*ex[4]^4 + 190*ex[2]^5*ex[3]^4*ex[4]^4 - 
    285*ex[2]^6*ex[3]^4*ex[4]^4 - 26*ex[4]^5 - 60*ex[2]*ex[4]^5 - 
    96*ex[2]^2*ex[4]^5 + 12*ex[2]^3*ex[4]^5 - 14*ex[3]*ex[4]^5 - 
    88*ex[2]*ex[3]*ex[4]^5 - 62*ex[2]^2*ex[3]*ex[4]^5 - 
    270*ex[2]^3*ex[3]*ex[4]^5 + 162*ex[2]^4*ex[3]*ex[4]^5 + 
    50*ex[3]^2*ex[4]^5 - 150*ex[2]*ex[3]^2*ex[4]^5 - 
    418*ex[2]^2*ex[3]^2*ex[4]^5 + 150*ex[2]^3*ex[3]^2*ex[4]^5 - 
    36*ex[2]^4*ex[3]^2*ex[4]^5 + 336*ex[2]^5*ex[3]^2*ex[4]^5 + 
    38*ex[3]^3*ex[4]^5 - 8*ex[2]*ex[3]^3*ex[4]^5 - 
    462*ex[2]^2*ex[3]^3*ex[4]^5 - 498*ex[2]^3*ex[3]^3*ex[4]^5 + 
    518*ex[2]^4*ex[3]^3*ex[4]^5 + 600*ex[2]^5*ex[3]^3*ex[4]^5 + 
    114*ex[2]*ex[3]^4*ex[4]^5 - 342*ex[2]^2*ex[3]^4*ex[4]^5 - 
    646*ex[2]^3*ex[3]^4*ex[4]^5 + 190*ex[2]^4*ex[3]^4*ex[4]^5 + 
    380*ex[2]^5*ex[3]^4*ex[4]^5 - 19*ex[4]^6 - 48*ex[2]*ex[4]^6 - 
    66*ex[2]^2*ex[4]^6 + 32*ex[3]*ex[4]^6 + 6*ex[2]*ex[3]*ex[4]^6 - 
    12*ex[2]^2*ex[3]*ex[4]^6 - 288*ex[2]^3*ex[3]*ex[4]^6 - 
    6*ex[2]^4*ex[3]*ex[4]^6 + 102*ex[3]^2*ex[4]^6 + 
    98*ex[2]*ex[3]^2*ex[4]^6 - 319*ex[2]^2*ex[3]^2*ex[4]^6 - 
    204*ex[2]^3*ex[3]^2*ex[4]^6 - 444*ex[2]^4*ex[3]^2*ex[4]^6 + 
    32*ex[3]^3*ex[4]^6 + 234*ex[2]*ex[3]^3*ex[4]^6 + 
    60*ex[2]^2*ex[3]^3*ex[4]^6 - 664*ex[2]^3*ex[3]^3*ex[4]^6 - 
    522*ex[2]^4*ex[3]^3*ex[4]^6 - 19*ex[3]^4*ex[4]^6 + 
    190*ex[2]*ex[3]^4*ex[4]^6 + 152*ex[2]^2*ex[3]^4*ex[4]^6 - 
    342*ex[2]^3*ex[3]^4*ex[4]^6 - 285*ex[2]^4*ex[3]^4*ex[4]^6 + 
    44*ex[3]*ex[4]^7 + 114*ex[2]*ex[3]*ex[4]^7 + 150*ex[2]^2*ex[3]*ex[4]^7 + 
    6*ex[2]^3*ex[3]*ex[4]^7 + 50*ex[3]^2*ex[4]^7 + 
    188*ex[2]*ex[3]^2*ex[4]^7 + 192*ex[2]^2*ex[3]^2*ex[4]^7 + 
    276*ex[2]^3*ex[3]^2*ex[4]^7 - 32*ex[3]^3*ex[4]^7 + 
    112*ex[2]*ex[3]^3*ex[4]^7 + 390*ex[2]^2*ex[3]^3*ex[4]^7 + 
    246*ex[2]^3*ex[3]^3*ex[4]^7 - 38*ex[3]^4*ex[4]^7 + 
    38*ex[2]*ex[3]^4*ex[4]^7 + 190*ex[2]^2*ex[3]^4*ex[4]^7 + 
    114*ex[2]^3*ex[3]^4*ex[4]^7 - 19*ex[3]^2*ex[4]^8 - 
    48*ex[2]*ex[3]^2*ex[4]^8 - 66*ex[2]^2*ex[3]^2*ex[4]^8 - 
    38*ex[3]^3*ex[4]^8 - 86*ex[2]*ex[3]^3*ex[4]^8 - 
    48*ex[2]^2*ex[3]^3*ex[4]^8 - 19*ex[3]^4*ex[4]^8 - 
    38*ex[2]*ex[3]^4*ex[4]^8 - 19*ex[2]^2*ex[3]^4*ex[4]^8 - 
    38*ex[2]^5*ex[3]^4*ex[6] - 38*ex[2]^6*ex[3]^4*ex[6] + 
    38*ex[2]^7*ex[3]^4*ex[6] + 38*ex[2]^8*ex[3]^4*ex[6] + 
    38*ex[2]^3*ex[3]^3*ex[4]*ex[6] + 88*ex[2]^4*ex[3]^3*ex[4]*ex[6] + 
    48*ex[2]^5*ex[3]^3*ex[4]*ex[6] - 26*ex[2]^6*ex[3]^3*ex[4]*ex[6] + 
    6*ex[2]^7*ex[3]^3*ex[4]*ex[6] + 30*ex[2]^8*ex[3]^3*ex[4]*ex[6] + 
    190*ex[2]^4*ex[3]^4*ex[4]*ex[6] + 76*ex[2]^5*ex[3]^4*ex[4]*ex[6] - 
    380*ex[2]^6*ex[3]^4*ex[4]*ex[6] - 228*ex[2]^7*ex[3]^4*ex[4]*ex[6] + 
    38*ex[2]^8*ex[3]^4*ex[4]*ex[6] - 50*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] - 
    54*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] + 72*ex[2]^4*ex[3]^2*ex[4]^2*ex[6] + 
    60*ex[2]^6*ex[3]^2*ex[4]^2*ex[6] - 12*ex[2]^7*ex[3]^2*ex[4]^2*ex[6] - 
    114*ex[2]^2*ex[3]^3*ex[4]^2*ex[6] - 200*ex[2]^3*ex[3]^3*ex[4]^2*ex[6] + 
    132*ex[2]^4*ex[3]^3*ex[4]^2*ex[6] + 414*ex[2]^5*ex[3]^3*ex[4]^2*ex[6] - 
    38*ex[2]^6*ex[3]^3*ex[4]^2*ex[6] - 234*ex[2]^7*ex[3]^3*ex[4]^2*ex[6] - 
    380*ex[2]^3*ex[3]^4*ex[4]^2*ex[6] + 190*ex[2]^4*ex[3]^4*ex[4]^2*ex[6] + 
    1254*ex[2]^5*ex[3]^4*ex[4]^2*ex[6] + 418*ex[2]^6*ex[3]^4*ex[4]^2*ex[6] - 
    266*ex[2]^7*ex[3]^4*ex[4]^2*ex[6] - 14*ex[2]*ex[3]*ex[4]^3*ex[6] - 
    56*ex[2]^2*ex[3]*ex[4]^3*ex[6] - 12*ex[2]^3*ex[3]*ex[4]^3*ex[6] - 
    168*ex[2]^4*ex[3]*ex[4]^3*ex[6] + 24*ex[2]^5*ex[3]*ex[4]^3*ex[6] + 
    100*ex[2]*ex[3]^2*ex[4]^3*ex[6] - 96*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] - 
    540*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] - 192*ex[2]^5*ex[3]^2*ex[4]^3*ex[6] + 
    204*ex[2]^6*ex[3]^2*ex[4]^3*ex[6] + 114*ex[2]*ex[3]^3*ex[4]^3*ex[6] + 
    72*ex[2]^2*ex[3]^3*ex[4]^3*ex[6] - 780*ex[2]^3*ex[3]^3*ex[4]^3*ex[6] - 
    1092*ex[2]^4*ex[3]^3*ex[4]^3*ex[6] + 474*ex[2]^5*ex[3]^3*ex[4]^3*ex[6] + 
    828*ex[2]^6*ex[3]^3*ex[4]^3*ex[6] + 380*ex[2]^2*ex[3]^4*ex[4]^3*ex[6] - 
    760*ex[2]^3*ex[3]^4*ex[4]^3*ex[6] - 1900*ex[2]^4*ex[3]^4*ex[4]^3*ex[6] + 
    760*ex[2]^6*ex[3]^4*ex[4]^3*ex[6] + 26*ex[4]^4*ex[6] + 
    60*ex[2]*ex[4]^4*ex[6] + 96*ex[2]^2*ex[4]^4*ex[6] - 
    12*ex[2]^3*ex[4]^4*ex[6] + 14*ex[3]*ex[4]^4*ex[6] + 
    120*ex[2]*ex[3]*ex[4]^4*ex[6] + 112*ex[2]^2*ex[3]*ex[4]^4*ex[6] + 
    372*ex[2]^3*ex[3]*ex[4]^4*ex[6] - 300*ex[2]^4*ex[3]*ex[4]^4*ex[6] - 
    50*ex[3]^2*ex[4]^4*ex[6] + 354*ex[2]*ex[3]^2*ex[4]^4*ex[6] + 
    714*ex[2]^2*ex[3]^2*ex[4]^4*ex[6] - 450*ex[2]^3*ex[3]^2*ex[4]^4*ex[6] - 
    84*ex[2]^4*ex[3]^2*ex[4]^4*ex[6] - 804*ex[2]^5*ex[3]^2*ex[4]^4*ex[6] - 
    38*ex[3]^3*ex[4]^4*ex[6] + 104*ex[2]*ex[3]^3*ex[4]^4*ex[6] + 
    1068*ex[2]^2*ex[3]^3*ex[4]^4*ex[6] + 900*ex[2]^3*ex[3]^3*ex[4]^4*ex[6] - 
    1598*ex[2]^4*ex[3]^3*ex[4]^4*ex[6] - 1572*ex[2]^5*ex[3]^3*ex[4]^4*ex[6] - 
    190*ex[2]*ex[3]^4*ex[4]^4*ex[6] + 950*ex[2]^2*ex[3]^4*ex[4]^4*ex[6] + 
    1330*ex[2]^3*ex[3]^4*ex[4]^4*ex[6] - 950*ex[2]^4*ex[3]^4*ex[4]^4*ex[6] - 
    1140*ex[2]^5*ex[3]^4*ex[4]^4*ex[6] + 38*ex[4]^5*ex[6] + 
    96*ex[2]*ex[4]^5*ex[6] + 132*ex[2]^2*ex[4]^5*ex[6] - 
    64*ex[3]*ex[4]^5*ex[6] + 32*ex[2]*ex[3]*ex[4]^5*ex[6] + 
    138*ex[2]^2*ex[3]*ex[4]^5*ex[6] + 726*ex[2]^3*ex[3]*ex[4]^5*ex[6] + 
    18*ex[2]^4*ex[3]*ex[4]^5*ex[6] - 204*ex[3]^2*ex[4]^5*ex[6] - 
    96*ex[2]*ex[3]^2*ex[4]^5*ex[6] + 976*ex[2]^2*ex[3]^2*ex[4]^5*ex[6] + 
    696*ex[2]^3*ex[3]^2*ex[4]^5*ex[6] + 1308*ex[2]^4*ex[3]^2*ex[4]^5*ex[6] - 
    64*ex[3]^3*ex[4]^5*ex[6] - 564*ex[2]*ex[3]^3*ex[4]^5*ex[6] + 
    102*ex[2]^2*ex[3]^3*ex[4]^5*ex[6] + 2240*ex[2]^3*ex[3]^3*ex[4]^5*ex[6] + 
    1638*ex[2]^4*ex[3]^3*ex[4]^5*ex[6] + 38*ex[3]^4*ex[4]^5*ex[6] - 
    532*ex[2]*ex[3]^4*ex[4]^5*ex[6] - 228*ex[2]^2*ex[3]^4*ex[4]^5*ex[6] + 
    1292*ex[2]^3*ex[3]^4*ex[4]^5*ex[6] + 950*ex[2]^4*ex[3]^4*ex[4]^5*ex[6] - 
    132*ex[3]*ex[4]^6*ex[6] - 342*ex[2]*ex[3]*ex[4]^6*ex[6] - 
    450*ex[2]^2*ex[3]*ex[4]^6*ex[6] - 18*ex[2]^3*ex[3]*ex[4]^6*ex[6] - 
    150*ex[3]^2*ex[4]^6*ex[6] - 602*ex[2]*ex[3]^2*ex[4]^6*ex[6] - 
    672*ex[2]^2*ex[3]^2*ex[4]^6*ex[6] - 960*ex[2]^3*ex[3]^2*ex[4]^6*ex[6] + 
    96*ex[3]^3*ex[4]^6*ex[6] - 450*ex[2]*ex[3]^3*ex[4]^6*ex[6] - 
    1428*ex[2]^2*ex[3]^3*ex[4]^6*ex[6] - 882*ex[2]^3*ex[3]^3*ex[4]^6*ex[6] + 
    114*ex[3]^4*ex[4]^6*ex[6] - 190*ex[2]*ex[3]^4*ex[4]^6*ex[6] - 
    722*ex[2]^2*ex[3]^4*ex[4]^6*ex[6] - 418*ex[2]^3*ex[3]^4*ex[4]^6*ex[6] + 
    76*ex[3]^2*ex[4]^7*ex[6] + 192*ex[2]*ex[3]^2*ex[4]^7*ex[6] + 
    264*ex[2]^2*ex[3]^2*ex[4]^7*ex[6] + 152*ex[3]^3*ex[4]^7*ex[6] + 
    344*ex[2]*ex[3]^3*ex[4]^7*ex[6] + 192*ex[2]^2*ex[3]^3*ex[4]^7*ex[6] + 
    76*ex[3]^4*ex[4]^7*ex[6] + 152*ex[2]*ex[3]^4*ex[4]^7*ex[6] + 
    76*ex[2]^2*ex[3]^4*ex[4]^7*ex[6] - 19*ex[2]^4*ex[3]^4*ex[6]^2 + 
    38*ex[2]^5*ex[3]^4*ex[6]^2 + 114*ex[2]^6*ex[3]^4*ex[6]^2 + 
    38*ex[2]^7*ex[3]^4*ex[6]^2 - 19*ex[2]^8*ex[3]^4*ex[6]^2 - 
    32*ex[2]^3*ex[3]^3*ex[4]*ex[6]^2 - 138*ex[2]^4*ex[3]^3*ex[4]*ex[6]^2 - 
    168*ex[2]^5*ex[3]^3*ex[4]*ex[6]^2 + 10*ex[2]^6*ex[3]^3*ex[4]*ex[6]^2 + 
    72*ex[2]^7*ex[3]^3*ex[4]*ex[6]^2 + 76*ex[2]^3*ex[3]^4*ex[4]*ex[6]^2 - 
    266*ex[2]^4*ex[3]^4*ex[4]*ex[6]^2 - 570*ex[2]^5*ex[3]^4*ex[4]*ex[6]^2 - 
    38*ex[2]^6*ex[3]^4*ex[4]*ex[6]^2 + 190*ex[2]^7*ex[3]^4*ex[4]*ex[6]^2 + 
    102*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2 + 198*ex[2]^3*ex[3]^2*ex[4]^2*
     ex[6]^2 + 36*ex[2]^5*ex[3]^2*ex[4]^2*ex[6]^2 - 
    90*ex[2]^6*ex[3]^2*ex[4]^2*ex[6]^2 + 96*ex[2]^2*ex[3]^3*ex[4]^2*ex[6]^2 + 
    510*ex[2]^3*ex[3]^3*ex[4]^2*ex[6]^2 + 510*ex[2]^4*ex[3]^3*ex[4]^2*
     ex[6]^2 - 426*ex[2]^5*ex[3]^3*ex[4]^2*ex[6]^2 - 
    522*ex[2]^6*ex[3]^3*ex[4]^2*ex[6]^2 - 114*ex[2]^2*ex[3]^4*ex[4]^2*
     ex[6]^2 + 684*ex[2]^3*ex[3]^4*ex[4]^2*ex[6]^2 + 
    1026*ex[2]^4*ex[3]^4*ex[4]^2*ex[6]^2 - 456*ex[2]^5*ex[3]^4*ex[4]^2*
     ex[6]^2 - 684*ex[2]^6*ex[3]^4*ex[4]^2*ex[6]^2 - 
    32*ex[2]*ex[3]*ex[4]^3*ex[6]^2 - 50*ex[2]^2*ex[3]*ex[4]^3*ex[6]^2 - 
    102*ex[2]^3*ex[3]*ex[4]^3*ex[6]^2 + 138*ex[2]^4*ex[3]*ex[4]^3*ex[6]^2 - 
    204*ex[2]*ex[3]^2*ex[4]^3*ex[6]^2 - 246*ex[2]^2*ex[3]^2*ex[4]^3*ex[6]^2 + 
    450*ex[2]^3*ex[3]^2*ex[4]^3*ex[6]^2 + 216*ex[2]^4*ex[3]^2*ex[4]^3*
     ex[6]^2 + 612*ex[2]^5*ex[3]^2*ex[4]^3*ex[6]^2 - 
    96*ex[2]*ex[3]^3*ex[4]^3*ex[6]^2 - 702*ex[2]^2*ex[3]^3*ex[4]^3*ex[6]^2 - 
    294*ex[2]^3*ex[3]^3*ex[4]^3*ex[6]^2 + 1734*ex[2]^4*ex[3]^3*ex[4]^3*
     ex[6]^2 + 1422*ex[2]^5*ex[3]^3*ex[4]^3*ex[6]^2 + 
    76*ex[2]*ex[3]^4*ex[4]^3*ex[6]^2 - 836*ex[2]^2*ex[3]^4*ex[4]^3*ex[6]^2 - 
    684*ex[2]^3*ex[3]^4*ex[4]^3*ex[6]^2 + 1444*ex[2]^4*ex[3]^4*ex[4]^3*
     ex[6]^2 + 1216*ex[2]^5*ex[3]^4*ex[4]^3*ex[6]^2 - 19*ex[4]^4*ex[6]^2 - 
    48*ex[2]*ex[4]^4*ex[6]^2 - 66*ex[2]^2*ex[4]^4*ex[6]^2 + 
    32*ex[3]*ex[4]^4*ex[6]^2 - 82*ex[2]*ex[3]*ex[4]^4*ex[6]^2 - 
    240*ex[2]^2*ex[3]*ex[4]^4*ex[6]^2 - 588*ex[2]^3*ex[3]*ex[4]^4*ex[6]^2 - 
    18*ex[2]^4*ex[3]*ex[4]^4*ex[6]^2 + 102*ex[3]^2*ex[4]^4*ex[6]^2 - 
    102*ex[2]*ex[3]^2*ex[4]^4*ex[6]^2 - 1014*ex[2]^2*ex[3]^2*ex[4]^4*
     ex[6]^2 - 828*ex[2]^3*ex[3]^2*ex[4]^4*ex[6]^2 - 
    1350*ex[2]^4*ex[3]^2*ex[4]^4*ex[6]^2 + 32*ex[3]^3*ex[4]^4*ex[6]^2 + 
    426*ex[2]*ex[3]^3*ex[4]^4*ex[6]^2 - 498*ex[2]^2*ex[3]^3*ex[4]^4*ex[6]^2 - 
    2746*ex[2]^3*ex[3]^3*ex[4]^4*ex[6]^2 - 1854*ex[2]^4*ex[3]^3*ex[4]^4*
     ex[6]^2 - 19*ex[3]^4*ex[4]^4*ex[6]^2 + 494*ex[2]*ex[3]^4*ex[4]^4*
     ex[6]^2 - 114*ex[2]^2*ex[3]^4*ex[4]^4*ex[6]^2 - 
    1786*ex[2]^3*ex[3]^4*ex[4]^4*ex[6]^2 - 1159*ex[2]^4*ex[3]^4*ex[4]^4*
     ex[6]^2 + 132*ex[3]*ex[4]^5*ex[6]^2 + 342*ex[2]*ex[3]*ex[4]^5*ex[6]^2 + 
    450*ex[2]^2*ex[3]*ex[4]^5*ex[6]^2 + 18*ex[2]^3*ex[3]*ex[4]^5*ex[6]^2 + 
    150*ex[3]^2*ex[4]^5*ex[6]^2 + 678*ex[2]*ex[3]^2*ex[4]^5*ex[6]^2 + 
    864*ex[2]^2*ex[3]^2*ex[4]^5*ex[6]^2 + 1224*ex[2]^3*ex[3]^2*ex[4]^5*
     ex[6]^2 - 96*ex[3]^3*ex[4]^5*ex[6]^2 + 678*ex[2]*ex[3]^3*ex[4]^5*
     ex[6]^2 + 1944*ex[2]^2*ex[3]^3*ex[4]^5*ex[6]^2 + 
    1170*ex[2]^3*ex[3]^3*ex[4]^5*ex[6]^2 - 114*ex[3]^4*ex[4]^5*ex[6]^2 + 
    342*ex[2]*ex[3]^4*ex[4]^5*ex[6]^2 + 1026*ex[2]^2*ex[3]^4*ex[4]^5*
     ex[6]^2 + 570*ex[2]^3*ex[3]^4*ex[4]^5*ex[6]^2 - 
    114*ex[3]^2*ex[4]^6*ex[6]^2 - 288*ex[2]*ex[3]^2*ex[4]^6*ex[6]^2 - 
    396*ex[2]^2*ex[3]^2*ex[4]^6*ex[6]^2 - 228*ex[3]^3*ex[4]^6*ex[6]^2 - 
    516*ex[2]*ex[3]^3*ex[4]^6*ex[6]^2 - 288*ex[2]^2*ex[3]^3*ex[4]^6*ex[6]^2 - 
    114*ex[3]^4*ex[4]^6*ex[6]^2 - 228*ex[2]*ex[3]^4*ex[4]^6*ex[6]^2 - 
    114*ex[2]^2*ex[3]^4*ex[4]^6*ex[6]^2 + 38*ex[2]^4*ex[3]^4*ex[6]^3 + 
    38*ex[2]^5*ex[3]^4*ex[6]^3 - 38*ex[2]^6*ex[3]^4*ex[6]^3 - 
    38*ex[2]^7*ex[3]^4*ex[6]^3 - 32*ex[2]^3*ex[3]^3*ex[4]*ex[6]^3 - 
    2*ex[2]^4*ex[3]^3*ex[4]*ex[6]^3 + 132*ex[2]^5*ex[3]^3*ex[4]*ex[6]^3 + 
    102*ex[2]^6*ex[3]^3*ex[4]*ex[6]^3 - 152*ex[2]^3*ex[3]^4*ex[4]*ex[6]^3 - 
    76*ex[2]^4*ex[3]^4*ex[4]*ex[6]^3 + 304*ex[2]^5*ex[3]^4*ex[4]*ex[6]^3 + 
    228*ex[2]^6*ex[3]^4*ex[4]*ex[6]^3 - 50*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^3 - 
    150*ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^3 - 96*ex[2]^4*ex[3]^2*ex[4]^2*
     ex[6]^3 - 144*ex[2]^5*ex[3]^2*ex[4]^2*ex[6]^3 + 
    96*ex[2]^2*ex[3]^3*ex[4]^2*ex[6]^3 - 146*ex[2]^3*ex[3]^3*ex[4]^2*
     ex[6]^3 - 740*ex[2]^4*ex[3]^3*ex[4]^2*ex[6]^3 - 
    498*ex[2]^5*ex[3]^3*ex[4]^2*ex[6]^3 + 228*ex[2]^2*ex[3]^4*ex[4]^2*
     ex[6]^3 - 76*ex[2]^3*ex[3]^4*ex[4]^2*ex[6]^3 - 
    836*ex[2]^4*ex[3]^4*ex[4]^2*ex[6]^3 - 532*ex[2]^5*ex[3]^4*ex[4]^2*
     ex[6]^3 + 44*ex[2]*ex[3]*ex[4]^3*ex[6]^3 + 114*ex[2]^2*ex[3]*ex[4]^3*
     ex[6]^3 + 150*ex[2]^3*ex[3]*ex[4]^3*ex[6]^3 + 
    6*ex[2]^4*ex[3]*ex[4]^3*ex[6]^3 + 100*ex[2]*ex[3]^2*ex[4]^3*ex[6]^3 + 
    376*ex[2]^2*ex[3]^2*ex[4]^3*ex[6]^3 + 384*ex[2]^3*ex[3]^2*ex[4]^3*
     ex[6]^3 + 552*ex[2]^4*ex[3]^2*ex[4]^3*ex[6]^3 - 
    96*ex[2]*ex[3]^3*ex[4]^3*ex[6]^3 + 450*ex[2]^2*ex[3]^3*ex[4]^3*ex[6]^3 + 
    1428*ex[2]^3*ex[3]^3*ex[4]^3*ex[6]^3 + 882*ex[2]^4*ex[3]^3*ex[4]^3*
     ex[6]^3 - 152*ex[2]*ex[3]^4*ex[4]^3*ex[6]^3 + 
    304*ex[2]^2*ex[3]^4*ex[4]^3*ex[6]^3 + 1064*ex[2]^3*ex[3]^4*ex[4]^3*
     ex[6]^3 + 608*ex[2]^4*ex[3]^4*ex[4]^3*ex[6]^3 - 
    44*ex[3]*ex[4]^4*ex[6]^3 - 114*ex[2]*ex[3]*ex[4]^4*ex[6]^3 - 
    150*ex[2]^2*ex[3]*ex[4]^4*ex[6]^3 - 6*ex[2]^3*ex[3]*ex[4]^4*ex[6]^3 - 
    50*ex[3]^2*ex[4]^4*ex[6]^3 - 302*ex[2]*ex[3]^2*ex[4]^4*ex[6]^3 - 
    480*ex[2]^2*ex[3]^2*ex[4]^4*ex[6]^3 - 672*ex[2]^3*ex[3]^2*ex[4]^4*
     ex[6]^3 + 32*ex[3]^3*ex[4]^4*ex[6]^3 - 454*ex[2]*ex[3]^3*ex[4]^4*
     ex[6]^3 - 1164*ex[2]^2*ex[3]^3*ex[4]^4*ex[6]^3 - 
    678*ex[2]^3*ex[3]^3*ex[4]^4*ex[6]^3 + 38*ex[3]^4*ex[4]^4*ex[6]^3 - 
    266*ex[2]*ex[3]^4*ex[4]^4*ex[6]^3 - 646*ex[2]^2*ex[3]^4*ex[4]^4*ex[6]^3 - 
    342*ex[2]^3*ex[3]^4*ex[4]^4*ex[6]^3 + 76*ex[3]^2*ex[4]^5*ex[6]^3 + 
    192*ex[2]*ex[3]^2*ex[4]^5*ex[6]^3 + 264*ex[2]^2*ex[3]^2*ex[4]^5*ex[6]^3 + 
    152*ex[3]^3*ex[4]^5*ex[6]^3 + 344*ex[2]*ex[3]^3*ex[4]^5*ex[6]^3 + 
    192*ex[2]^2*ex[3]^3*ex[4]^5*ex[6]^3 + 76*ex[3]^4*ex[4]^5*ex[6]^3 + 
    152*ex[2]*ex[3]^4*ex[4]^5*ex[6]^3 + 76*ex[2]^2*ex[3]^4*ex[4]^5*ex[6]^3 - 
    19*ex[2]^4*ex[3]^4*ex[6]^4 - 38*ex[2]^5*ex[3]^4*ex[6]^4 - 
    19*ex[2]^6*ex[3]^4*ex[6]^4 + 38*ex[2]^3*ex[3]^3*ex[4]*ex[6]^4 + 
    86*ex[2]^4*ex[3]^3*ex[4]*ex[6]^4 + 48*ex[2]^5*ex[3]^3*ex[4]*ex[6]^4 + 
    76*ex[2]^3*ex[3]^4*ex[4]*ex[6]^4 + 152*ex[2]^4*ex[3]^4*ex[4]*ex[6]^4 + 
    76*ex[2]^5*ex[3]^4*ex[4]*ex[6]^4 - 19*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^4 - 
    48*ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^4 - 66*ex[2]^4*ex[3]^2*ex[4]^2*ex[6]^4 - 
    114*ex[2]^2*ex[3]^3*ex[4]^2*ex[6]^4 - 258*ex[2]^3*ex[3]^3*ex[4]^2*
     ex[6]^4 - 144*ex[2]^4*ex[3]^3*ex[4]^2*ex[6]^4 - 
    114*ex[2]^2*ex[3]^4*ex[4]^2*ex[6]^4 - 228*ex[2]^3*ex[3]^4*ex[4]^2*
     ex[6]^4 - 114*ex[2]^4*ex[3]^4*ex[4]^2*ex[6]^4 + 
    38*ex[2]*ex[3]^2*ex[4]^3*ex[6]^4 + 96*ex[2]^2*ex[3]^2*ex[4]^3*ex[6]^4 + 
    132*ex[2]^3*ex[3]^2*ex[4]^3*ex[6]^4 + 114*ex[2]*ex[3]^3*ex[4]^3*ex[6]^4 + 
    258*ex[2]^2*ex[3]^3*ex[4]^3*ex[6]^4 + 144*ex[2]^3*ex[3]^3*ex[4]^3*
     ex[6]^4 + 76*ex[2]*ex[3]^4*ex[4]^3*ex[6]^4 + 152*ex[2]^2*ex[3]^4*ex[4]^3*
     ex[6]^4 + 76*ex[2]^3*ex[3]^4*ex[4]^3*ex[6]^4 - 
    19*ex[3]^2*ex[4]^4*ex[6]^4 - 48*ex[2]*ex[3]^2*ex[4]^4*ex[6]^4 - 
    66*ex[2]^2*ex[3]^2*ex[4]^4*ex[6]^4 - 38*ex[3]^3*ex[4]^4*ex[6]^4 - 
    86*ex[2]*ex[3]^3*ex[4]^4*ex[6]^4 - 48*ex[2]^2*ex[3]^3*ex[4]^4*ex[6]^4 - 
    19*ex[3]^4*ex[4]^4*ex[6]^4 - 38*ex[2]*ex[3]^4*ex[4]^4*ex[6]^4 - 
    19*ex[2]^2*ex[3]^4*ex[4]^4*ex[6]^4, 
  y[90] -> 2*ex[2]^2*ex[3]^2 + 4*ex[2]^3*ex[3]^2 + 2*ex[2]^4*ex[3]^2 - 
    4*ex[2]*ex[3]*ex[4] + 71*ex[2]^2*ex[3]*ex[4] + 75*ex[2]^3*ex[3]*ex[4] - 
    4*ex[2]*ex[3]^2*ex[4] - 8*ex[2]^2*ex[3]^2*ex[4] - 
    4*ex[2]^3*ex[3]^2*ex[4] + 2*ex[4]^2 - 75*ex[2]*ex[4]^2 + 
    71*ex[2]^2*ex[4]^2 + 4*ex[3]*ex[4]^2 - 71*ex[2]*ex[3]*ex[4]^2 - 
    75*ex[2]^2*ex[3]*ex[4]^2 + 2*ex[3]^2*ex[4]^2 + 4*ex[2]*ex[3]^2*ex[4]^2 + 
    2*ex[2]^2*ex[3]^2*ex[4]^2, y[91] -> -83*ex[2]^4*ex[3]^3 - 
    166*ex[2]^5*ex[3]^3 - 83*ex[2]^6*ex[3]^3 + 234*ex[2]^3*ex[3]^2*ex[4] + 
    468*ex[2]^4*ex[3]^2*ex[4] + 234*ex[2]^5*ex[3]^2*ex[4] + 
    332*ex[2]^3*ex[3]^3*ex[4] + 664*ex[2]^4*ex[3]^3*ex[4] + 
    332*ex[2]^5*ex[3]^3*ex[4] - 219*ex[2]^2*ex[3]*ex[4]^2 - 
    450*ex[2]^3*ex[3]*ex[4]^2 - 219*ex[2]^4*ex[3]*ex[4]^2 - 
    705*ex[2]^2*ex[3]^2*ex[4]^2 - 1410*ex[2]^3*ex[3]^2*ex[4]^2 - 
    705*ex[2]^4*ex[3]^2*ex[4]^2 - 498*ex[2]^2*ex[3]^3*ex[4]^2 - 
    996*ex[2]^3*ex[3]^3*ex[4]^2 - 498*ex[2]^4*ex[3]^3*ex[4]^2 + 
    68*ex[2]*ex[4]^3 + 148*ex[2]^2*ex[4]^3 + 68*ex[2]^3*ex[4]^3 + 
    444*ex[2]*ex[3]*ex[4]^3 + 912*ex[2]^2*ex[3]*ex[4]^3 + 
    444*ex[2]^3*ex[3]*ex[4]^3 + 708*ex[2]*ex[3]^2*ex[4]^3 + 
    1416*ex[2]^2*ex[3]^2*ex[4]^3 + 708*ex[2]^3*ex[3]^2*ex[4]^3 + 
    332*ex[2]*ex[3]^3*ex[4]^3 + 664*ex[2]^2*ex[3]^3*ex[4]^3 + 
    332*ex[2]^3*ex[3]^3*ex[4]^3 - 71*ex[4]^4 - 154*ex[2]*ex[4]^4 - 
    71*ex[2]^2*ex[4]^4 - 225*ex[3]*ex[4]^4 - 462*ex[2]*ex[3]*ex[4]^4 - 
    225*ex[2]^2*ex[3]*ex[4]^4 - 237*ex[3]^2*ex[4]^4 - 
    474*ex[2]*ex[3]^2*ex[4]^4 - 237*ex[2]^2*ex[3]^2*ex[4]^4 - 
    83*ex[3]^3*ex[4]^4 - 166*ex[2]*ex[3]^3*ex[4]^4 - 
    83*ex[2]^2*ex[3]^3*ex[4]^4 + 83*ex[2]^4*ex[3]^3*ex[6] + 
    166*ex[2]^5*ex[3]^3*ex[6] + 83*ex[2]^6*ex[3]^3*ex[6] - 
    154*ex[2]^3*ex[3]^2*ex[4]*ex[6] - 308*ex[2]^4*ex[3]^2*ex[4]*ex[6] - 
    154*ex[2]^5*ex[3]^2*ex[4]*ex[6] - 249*ex[2]^3*ex[3]^3*ex[4]*ex[6] - 
    498*ex[2]^4*ex[3]^3*ex[4]*ex[6] - 249*ex[2]^5*ex[3]^3*ex[4]*ex[6] + 
    71*ex[2]^2*ex[3]*ex[4]^2*ex[6] + 154*ex[2]^3*ex[3]*ex[4]^2*ex[6] + 
    71*ex[2]^4*ex[3]*ex[4]^2*ex[6] + 308*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 
    616*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] + 308*ex[2]^4*ex[3]^2*ex[4]^2*ex[6] + 
    249*ex[2]^2*ex[3]^3*ex[4]^2*ex[6] + 498*ex[2]^3*ex[3]^3*ex[4]^2*ex[6] + 
    249*ex[2]^4*ex[3]^3*ex[4]^2*ex[6] - 71*ex[2]*ex[3]*ex[4]^3*ex[6] - 
    154*ex[2]^2*ex[3]*ex[4]^3*ex[6] - 71*ex[2]^3*ex[3]*ex[4]^3*ex[6] - 
    154*ex[2]*ex[3]^2*ex[4]^3*ex[6] - 308*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] - 
    154*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] - 83*ex[2]*ex[3]^3*ex[4]^3*ex[6] - 
    166*ex[2]^2*ex[3]^3*ex[4]^3*ex[6] - 83*ex[2]^3*ex[3]^3*ex[4]^3*ex[6], 
  y[92] -> 81*ex[2]^3*ex[3]^2 + 81*ex[2]^4*ex[3]^2 - 
    178*ex[2]^2*ex[3]*ex[4] - 326*ex[2]^3*ex[3]*ex[4] - 
    243*ex[2]^2*ex[3]^2*ex[4] - 243*ex[2]^3*ex[3]^2*ex[4] + 
    85*ex[2]*ex[4]^2 + 245*ex[2]^2*ex[4]^2 + 328*ex[2]*ex[3]*ex[4]^2 + 
    624*ex[2]^2*ex[3]*ex[4]^2 + 243*ex[2]*ex[3]^2*ex[4]^2 + 
    243*ex[2]^2*ex[3]^2*ex[4]^2 - 69*ex[4]^3 - 229*ex[2]*ex[4]^3 - 
    150*ex[3]*ex[4]^3 - 298*ex[2]*ex[3]*ex[4]^3 - 81*ex[3]^2*ex[4]^3 - 
    81*ex[2]*ex[3]^2*ex[4]^3 + 162*ex[2]^2*ex[3]^2*ex[6] + 
    162*ex[2]^3*ex[3]^2*ex[6] - 259*ex[2]*ex[3]*ex[4]*ex[6] - 
    555*ex[2]^2*ex[3]*ex[4]*ex[6] - 324*ex[2]*ex[3]^2*ex[4]*ex[6] - 
    324*ex[2]^2*ex[3]^2*ex[4]*ex[6] + 69*ex[4]^2*ex[6] + 
    229*ex[2]*ex[4]^2*ex[6] + 231*ex[3]*ex[4]^2*ex[6] + 
    527*ex[2]*ex[3]*ex[4]^2*ex[6] + 162*ex[3]^2*ex[4]^2*ex[6] + 
    162*ex[2]*ex[3]^2*ex[4]^2*ex[6] + 81*ex[2]*ex[3]^2*ex[6]^2 + 
    81*ex[2]^2*ex[3]^2*ex[6]^2 - 81*ex[3]*ex[4]*ex[6]^2 - 
    229*ex[2]*ex[3]*ex[4]*ex[6]^2 - 81*ex[3]^2*ex[4]*ex[6]^2 - 
    81*ex[2]*ex[3]^2*ex[4]*ex[6]^2, 
  y[93] -> 4*ex[2] + 5*ex[2]^2*ex[3] - 5*ex[4] - 10*ex[2]*ex[3]*ex[4] + 
    5*ex[3]*ex[4]^2 + 5*ex[2]*ex[3]*ex[6] - 5*ex[3]*ex[4]*ex[6], 
  y[94] -> -4*ex[2]^3*ex[3]^2 + 3*ex[2]^4*ex[3]^2 + 2*ex[2]^4*ex[3]^3 - 
    6*ex[2]^2*ex[3]*ex[4] + 4*ex[2]^2*ex[3]^2*ex[4] - 
    16*ex[2]^3*ex[3]^2*ex[4] - 8*ex[2]^3*ex[3]^3*ex[4] + 3*ex[4]^2 + 
    2*ex[3]*ex[4]^2 + 12*ex[2]*ex[3]*ex[4]^2 + 4*ex[2]*ex[3]^2*ex[4]^2 + 
    26*ex[2]^2*ex[3]^2*ex[4]^2 + 12*ex[2]^2*ex[3]^3*ex[4]^2 - 
    6*ex[3]*ex[4]^3 - 4*ex[3]^2*ex[4]^3 - 16*ex[2]*ex[3]^2*ex[4]^3 - 
    8*ex[2]*ex[3]^3*ex[4]^3 + 3*ex[3]^2*ex[4]^4 + 2*ex[3]^3*ex[4]^4 - 
    4*ex[2]^2*ex[3]^2*ex[6] + 10*ex[2]^3*ex[3]^2*ex[6] + 
    4*ex[2]^3*ex[3]^3*ex[6] - 6*ex[2]*ex[3]*ex[4]*ex[6] - 
    30*ex[2]^2*ex[3]^2*ex[4]*ex[6] - 12*ex[2]^2*ex[3]^3*ex[4]*ex[6] + 
    6*ex[3]*ex[4]^2*ex[6] + 4*ex[3]^2*ex[4]^2*ex[6] + 
    26*ex[2]*ex[3]^2*ex[4]^2*ex[6] + 12*ex[2]*ex[3]^3*ex[4]^2*ex[6] - 
    6*ex[3]^2*ex[4]^3*ex[6] - 4*ex[3]^3*ex[4]^3*ex[6] + 
    7*ex[2]^2*ex[3]^2*ex[6]^2 + 2*ex[2]^2*ex[3]^3*ex[6]^2 - 
    10*ex[2]*ex[3]^2*ex[4]*ex[6]^2 - 4*ex[2]*ex[3]^3*ex[4]*ex[6]^2 + 
    3*ex[3]^2*ex[4]^2*ex[6]^2 + 2*ex[3]^3*ex[4]^2*ex[6]^2, 
  y[95] -> 8*ex[2]^3*ex[3]^2 + 27*ex[2]^4*ex[3]^2 + 43*ex[2]^5*ex[3]^2 + 
    32*ex[2]^6*ex[3]^2 + 8*ex[2]^7*ex[3]^2 - 16*ex[2]^2*ex[3]*ex[4] - 
    38*ex[2]^3*ex[3]*ex[4] - 48*ex[2]^4*ex[3]*ex[4] - 
    16*ex[2]^5*ex[3]*ex[4] - 24*ex[2]^2*ex[3]^2*ex[4] - 
    86*ex[2]^3*ex[3]^2*ex[4] - 144*ex[2]^4*ex[3]^2*ex[4] - 
    106*ex[2]^5*ex[3]^2*ex[4] - 24*ex[2]^6*ex[3]^2*ex[4] + 8*ex[2]*ex[4]^2 + 
    11*ex[2]^2*ex[4]^2 + 13*ex[2]^3*ex[4]^2 + 32*ex[2]*ex[3]*ex[4]^2 + 
    86*ex[2]^2*ex[3]*ex[4]^2 + 116*ex[2]^3*ex[3]*ex[4]^2 + 
    32*ex[2]^4*ex[3]*ex[4]^2 + 24*ex[2]*ex[3]^2*ex[4]^2 + 
    91*ex[2]^2*ex[3]^2*ex[4]^2 + 159*ex[2]^3*ex[3]^2*ex[4]^2 + 
    111*ex[2]^4*ex[3]^2*ex[4]^2 + 19*ex[2]^5*ex[3]^2*ex[4]^2 - 8*ex[4]^3 - 
    16*ex[2]*ex[4]^3 - 18*ex[2]^2*ex[4]^3 + 10*ex[2]^3*ex[4]^3 - 
    16*ex[3]*ex[4]^3 - 48*ex[2]*ex[3]*ex[4]^3 - 68*ex[2]^2*ex[3]*ex[4]^3 - 
    6*ex[2]^3*ex[3]*ex[4]^3 - 8*ex[3]^2*ex[4]^3 - 32*ex[2]*ex[3]^2*ex[4]^3 - 
    58*ex[2]^2*ex[3]^2*ex[4]^3 - 32*ex[2]^3*ex[3]^2*ex[4]^3 + 
    2*ex[2]^4*ex[3]^2*ex[4]^3 - 5*ex[2]^2*ex[4]^4 + 5*ex[2]^3*ex[4]^4 - 
    10*ex[2]^2*ex[3]*ex[4]^4 - 5*ex[2]^2*ex[3]^2*ex[4]^4 - 
    5*ex[2]^3*ex[3]^2*ex[4]^4 + 10*ex[2]^4*ex[3]^2*ex[6] + 
    10*ex[2]^5*ex[3]^2*ex[6] - 20*ex[2]^3*ex[3]*ex[4]*ex[6] - 
    20*ex[2]^3*ex[3]^2*ex[4]*ex[6] - 10*ex[2]^4*ex[3]^2*ex[4]*ex[6] + 
    10*ex[2]^5*ex[3]^2*ex[4]*ex[6] + 10*ex[2]^2*ex[4]^2*ex[6] - 
    10*ex[2]^3*ex[4]^2*ex[6] + 20*ex[2]^2*ex[3]*ex[4]^2*ex[6] - 
    20*ex[2]^3*ex[3]*ex[4]^2*ex[6] + 10*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] - 
    10*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] - 20*ex[2]^4*ex[3]^2*ex[4]^2*ex[6] + 
    10*ex[2]^2*ex[4]^3*ex[6] - 10*ex[2]^3*ex[4]^3*ex[6] + 
    20*ex[2]^2*ex[3]*ex[4]^3*ex[6] + 10*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] + 
    10*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] - 5*ex[2]^4*ex[3]^2*ex[6]^2 - 
    5*ex[2]^5*ex[3]^2*ex[6]^2 + 10*ex[2]^3*ex[3]*ex[4]*ex[6]^2 + 
    10*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 + 10*ex[2]^4*ex[3]^2*ex[4]*ex[6]^2 - 
    5*ex[2]^2*ex[4]^2*ex[6]^2 + 5*ex[2]^3*ex[4]^2*ex[6]^2 - 
    10*ex[2]^2*ex[3]*ex[4]^2*ex[6]^2 - 5*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2 - 
    5*ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^2, 
  y[96] -> 3*ex[2]^7*ex[3]^5 + 6*ex[2]^8*ex[3]^5 + 3*ex[2]^9*ex[3]^5 - 
    6*ex[2]^5*ex[3]^4*ex[4] - 17*ex[2]^6*ex[3]^4*ex[4] - 
    8*ex[2]^7*ex[3]^4*ex[4] + 23*ex[2]^8*ex[3]^4*ex[4] + 
    28*ex[2]^9*ex[3]^4*ex[4] + 8*ex[2]^10*ex[3]^4*ex[4] - 
    21*ex[2]^6*ex[3]^5*ex[4] - 36*ex[2]^7*ex[3]^5*ex[4] - 
    9*ex[2]^8*ex[3]^5*ex[4] + 6*ex[2]^9*ex[3]^5*ex[4] + 
    3*ex[2]^3*ex[3]^3*ex[4]^2 + 16*ex[2]^4*ex[3]^3*ex[4]^2 + 
    12*ex[2]^5*ex[3]^3*ex[4]^2 - 36*ex[2]^6*ex[3]^3*ex[4]^2 - 
    51*ex[2]^7*ex[3]^3*ex[4]^2 - 24*ex[2]^8*ex[3]^3*ex[4]^2 + 
    30*ex[2]^4*ex[3]^4*ex[4]^2 + 78*ex[2]^5*ex[3]^4*ex[4]^2 - 
    4*ex[2]^6*ex[3]^4*ex[4]^2 - 206*ex[2]^7*ex[3]^4*ex[4]^2 - 
    206*ex[2]^8*ex[3]^4*ex[4]^2 - 52*ex[2]^9*ex[3]^4*ex[4]^2 + 
    63*ex[2]^5*ex[3]^5*ex[4]^2 + 84*ex[2]^6*ex[3]^5*ex[4]^2 - 
    18*ex[2]^7*ex[3]^5*ex[4]^2 - 36*ex[2]^8*ex[3]^5*ex[4]^2 + 
    3*ex[2]^9*ex[3]^5*ex[4]^2 - 9*ex[2]^2*ex[3]^2*ex[4]^3 - 
    24*ex[2]^3*ex[3]^2*ex[4]^3 - 12*ex[2]^4*ex[3]^2*ex[4]^3 + 
    4*ex[2]^5*ex[3]^2*ex[4]^3 + 9*ex[2]^6*ex[3]^2*ex[4]^3 - 
    9*ex[2]^2*ex[3]^3*ex[4]^3 - 52*ex[2]^3*ex[3]^3*ex[4]^3 + 
    6*ex[2]^4*ex[3]^3*ex[4]^3 + 282*ex[2]^5*ex[3]^3*ex[4]^3 + 
    359*ex[2]^6*ex[3]^3*ex[4]^3 + 190*ex[2]^7*ex[3]^3*ex[4]^3 + 
    8*ex[2]^8*ex[3]^3*ex[4]^3 - 60*ex[2]^3*ex[3]^4*ex[4]^3 - 
    135*ex[2]^4*ex[3]^4*ex[4]^3 + 156*ex[2]^5*ex[3]^4*ex[4]^3 + 
    720*ex[2]^6*ex[3]^4*ex[4]^3 + 620*ex[2]^7*ex[3]^4*ex[4]^3 + 
    131*ex[2]^8*ex[3]^4*ex[4]^3 - 105*ex[2]^4*ex[3]^5*ex[4]^3 - 
    84*ex[2]^5*ex[3]^5*ex[4]^3 + 126*ex[2]^6*ex[3]^5*ex[4]^3 + 
    84*ex[2]^7*ex[3]^5*ex[4]^3 - 21*ex[2]^8*ex[3]^5*ex[4]^3 + 
    9*ex[2]*ex[3]*ex[4]^4 + 24*ex[2]^2*ex[3]*ex[4]^4 + 
    29*ex[2]^3*ex[3]*ex[4]^4 + 22*ex[2]^4*ex[3]*ex[4]^4 + 
    18*ex[2]*ex[3]^2*ex[4]^4 + 24*ex[2]^2*ex[3]^2*ex[4]^4 - 
    102*ex[2]^3*ex[3]^2*ex[4]^4 - 234*ex[2]^4*ex[3]^2*ex[4]^4 - 
    212*ex[2]^5*ex[3]^2*ex[4]^4 - 54*ex[2]^6*ex[3]^2*ex[4]^4 + 
    9*ex[2]*ex[3]^3*ex[4]^4 + 60*ex[2]^2*ex[3]^3*ex[4]^4 - 
    126*ex[2]^3*ex[3]^3*ex[4]^4 - 768*ex[2]^4*ex[3]^3*ex[4]^4 - 
    954*ex[2]^5*ex[3]^3*ex[4]^4 - 546*ex[2]^6*ex[3]^3*ex[4]^4 - 
    15*ex[2]^7*ex[3]^3*ex[4]^4 + 60*ex[2]^2*ex[3]^4*ex[4]^4 + 
    100*ex[2]^3*ex[3]^4*ex[4]^4 - 440*ex[2]^4*ex[3]^4*ex[4]^4 - 
    1306*ex[2]^5*ex[3]^4*ex[4]^4 - 968*ex[2]^6*ex[3]^4*ex[4]^4 - 
    142*ex[2]^7*ex[3]^4*ex[4]^4 + 105*ex[2]^3*ex[3]^5*ex[4]^4 - 
    252*ex[2]^5*ex[3]^5*ex[4]^4 - 84*ex[2]^6*ex[3]^5*ex[4]^4 + 
    63*ex[2]^7*ex[3]^5*ex[4]^4 - 3*ex[4]^5 - 10*ex[2]*ex[4]^5 - 
    15*ex[2]^2*ex[4]^5 - 9*ex[3]*ex[4]^5 + 12*ex[2]*ex[3]*ex[4]^5 + 
    87*ex[2]^2*ex[3]*ex[4]^5 + 110*ex[2]^3*ex[3]*ex[4]^5 + 
    84*ex[2]^4*ex[3]*ex[4]^5 - 9*ex[3]^2*ex[4]^5 + 24*ex[2]*ex[3]^2*ex[4]^5 + 
    276*ex[2]^2*ex[3]^2*ex[4]^5 + 566*ex[2]^3*ex[3]^2*ex[4]^5 + 
    506*ex[2]^4*ex[3]^2*ex[4]^5 + 128*ex[2]^5*ex[3]^2*ex[4]^5 - 
    15*ex[2]^6*ex[3]^2*ex[4]^5 - 3*ex[3]^3*ex[4]^5 - 
    28*ex[2]*ex[3]^3*ex[4]^5 + 222*ex[2]^2*ex[3]^3*ex[4]^5 + 
    984*ex[2]^3*ex[3]^3*ex[4]^5 + 1240*ex[2]^4*ex[3]^3*ex[4]^5 + 
    738*ex[2]^5*ex[3]^3*ex[4]^5 - 45*ex[2]^6*ex[3]^3*ex[4]^5 - 
    30*ex[2]*ex[3]^4*ex[4]^5 - 15*ex[2]^2*ex[3]^4*ex[4]^5 + 
    560*ex[2]^3*ex[3]^4*ex[4]^5 + 1330*ex[2]^4*ex[3]^4*ex[4]^5 + 
    790*ex[2]^5*ex[3]^4*ex[4]^5 + 5*ex[2]^6*ex[3]^4*ex[4]^5 - 
    63*ex[2]^2*ex[3]^5*ex[4]^5 + 84*ex[2]^3*ex[3]^5*ex[4]^5 + 
    252*ex[2]^4*ex[3]^5*ex[4]^5 - 105*ex[2]^6*ex[3]^5*ex[4]^5 - 14*ex[4]^6 - 
    36*ex[2]*ex[4]^6 - 38*ex[2]^2*ex[4]^6 - 36*ex[3]*ex[4]^6 - 
    123*ex[2]*ex[3]*ex[4]^6 - 148*ex[2]^2*ex[3]*ex[4]^6 - 
    103*ex[2]^3*ex[3]*ex[4]^6 + 30*ex[2]^4*ex[3]*ex[4]^6 - 
    24*ex[3]^2*ex[4]^6 - 198*ex[2]*ex[3]^2*ex[4]^6 - 
    446*ex[2]^2*ex[3]^2*ex[4]^6 - 402*ex[2]^3*ex[3]^2*ex[4]^6 - 
    74*ex[2]^4*ex[3]^2*ex[4]^6 + 56*ex[2]^5*ex[3]^2*ex[4]^6 + 
    4*ex[3]^3*ex[4]^6 - 150*ex[2]*ex[3]^3*ex[4]^6 - 
    624*ex[2]^2*ex[3]^3*ex[4]^6 - 812*ex[2]^3*ex[3]^3*ex[4]^6 - 
    452*ex[2]^4*ex[3]^3*ex[4]^6 + 170*ex[2]^5*ex[3]^3*ex[4]^6 + 
    6*ex[3]^4*ex[4]^6 - 18*ex[2]*ex[3]^4*ex[4]^6 - 
    372*ex[2]^2*ex[3]^4*ex[4]^6 - 738*ex[2]^3*ex[3]^4*ex[4]^6 - 
    238*ex[2]^4*ex[3]^4*ex[4]^6 + 152*ex[2]^5*ex[3]^4*ex[4]^6 + 
    21*ex[2]*ex[3]^5*ex[4]^6 - 84*ex[2]^2*ex[3]^5*ex[4]^6 - 
    126*ex[2]^3*ex[3]^5*ex[4]^6 + 84*ex[2]^4*ex[3]^5*ex[4]^6 + 
    105*ex[2]^5*ex[3]^5*ex[4]^6 - 3*ex[4]^7 - 10*ex[2]*ex[4]^7 - 
    15*ex[2]^2*ex[4]^7 + 7*ex[3]*ex[4]^7 + 14*ex[2]*ex[3]*ex[4]^7 + 
    7*ex[2]^2*ex[3]*ex[4]^7 - 56*ex[2]^3*ex[3]*ex[4]^7 + 36*ex[3]^2*ex[4]^7 + 
    110*ex[2]*ex[3]^2*ex[4]^7 + 86*ex[2]^2*ex[3]^2*ex[4]^7 - 
    30*ex[2]^3*ex[3]^2*ex[4]^7 - 82*ex[2]^4*ex[3]^2*ex[4]^7 + 
    36*ex[3]^3*ex[4]^7 + 174*ex[2]*ex[3]^3*ex[4]^7 + 
    222*ex[2]^2*ex[3]^3*ex[4]^7 + 42*ex[2]^3*ex[3]^3*ex[4]^7 - 
    210*ex[2]^4*ex[3]^3*ex[4]^7 + 7*ex[3]^4*ex[4]^7 + 
    124*ex[2]*ex[3]^4*ex[4]^7 + 176*ex[2]^2*ex[3]^4*ex[4]^7 - 
    104*ex[2]^3*ex[3]^4*ex[4]^7 - 163*ex[2]^4*ex[3]^4*ex[4]^7 - 
    3*ex[3]^5*ex[4]^7 + 36*ex[2]*ex[3]^5*ex[4]^7 + 
    18*ex[2]^2*ex[3]^5*ex[4]^7 - 84*ex[2]^3*ex[3]^5*ex[4]^7 - 
    63*ex[2]^4*ex[3]^5*ex[4]^7 + 2*ex[3]*ex[4]^8 + 12*ex[2]*ex[3]*ex[4]^8 + 
    26*ex[2]^2*ex[3]*ex[4]^8 + 16*ex[2]*ex[3]^2*ex[4]^8 + 
    40*ex[2]^2*ex[3]^2*ex[4]^8 + 56*ex[2]^3*ex[3]^2*ex[4]^8 - 
    12*ex[3]^3*ex[4]^8 + 5*ex[2]*ex[3]^3*ex[4]^8 + 
    78*ex[2]^2*ex[3]^3*ex[4]^8 + 117*ex[2]^3*ex[3]^3*ex[4]^8 - 
    16*ex[3]^4*ex[4]^8 + 10*ex[2]*ex[3]^4*ex[4]^8 + 
    100*ex[2]^2*ex[3]^4*ex[4]^8 + 74*ex[2]^3*ex[3]^4*ex[4]^8 - 
    6*ex[3]^5*ex[4]^8 + 9*ex[2]*ex[3]^5*ex[4]^8 + 
    36*ex[2]^2*ex[3]^5*ex[4]^8 + 21*ex[2]^3*ex[3]^5*ex[4]^8 - 
    3*ex[3]^2*ex[4]^9 - 10*ex[2]*ex[3]^2*ex[4]^9 - 
    15*ex[2]^2*ex[3]^2*ex[4]^9 - 9*ex[3]^3*ex[4]^9 - 
    26*ex[2]*ex[3]^3*ex[4]^9 - 25*ex[2]^2*ex[3]^3*ex[4]^9 - 
    9*ex[3]^4*ex[4]^9 - 22*ex[2]*ex[3]^4*ex[4]^9 - 
    13*ex[2]^2*ex[3]^4*ex[4]^9 - 3*ex[3]^5*ex[4]^9 - 
    6*ex[2]*ex[3]^5*ex[4]^9 - 3*ex[2]^2*ex[3]^5*ex[4]^9 + 
    6*ex[2]^6*ex[3]^5*ex[6] + 6*ex[2]^7*ex[3]^5*ex[6] - 
    6*ex[2]^8*ex[3]^5*ex[6] - 6*ex[2]^9*ex[3]^5*ex[6] - 
    6*ex[2]^4*ex[3]^4*ex[4]*ex[6] - 10*ex[2]^5*ex[3]^4*ex[4]*ex[6] + 
    36*ex[2]^6*ex[3]^4*ex[4]*ex[6] + 114*ex[2]^7*ex[3]^4*ex[4]*ex[6] + 
    94*ex[2]^8*ex[3]^4*ex[4]*ex[6] + 20*ex[2]^9*ex[3]^4*ex[4]*ex[6] - 
    36*ex[2]^5*ex[3]^5*ex[4]*ex[6] - 18*ex[2]^6*ex[3]^5*ex[4]*ex[6] + 
    66*ex[2]^7*ex[3]^5*ex[4]*ex[6] + 42*ex[2]^8*ex[3]^5*ex[4]*ex[6] - 
    6*ex[2]^9*ex[3]^5*ex[4]*ex[6] + 4*ex[2]^3*ex[3]^3*ex[4]^2*ex[6] - 
    42*ex[2]^4*ex[3]^3*ex[4]^2*ex[6] - 174*ex[2]^5*ex[3]^3*ex[4]^2*ex[6] - 
    206*ex[2]^6*ex[3]^3*ex[4]^2*ex[6] - 118*ex[2]^7*ex[3]^3*ex[4]^2*ex[6] - 
    8*ex[2]^8*ex[3]^3*ex[4]^2*ex[6] + 24*ex[2]^3*ex[3]^4*ex[4]^2*ex[6] + 
    26*ex[2]^4*ex[3]^4*ex[4]^2*ex[6] - 264*ex[2]^5*ex[3]^4*ex[4]^2*ex[6] - 
    708*ex[2]^6*ex[3]^4*ex[4]^2*ex[6] - 528*ex[2]^7*ex[3]^4*ex[4]^2*ex[6] - 
    86*ex[2]^8*ex[3]^4*ex[4]^2*ex[6] + 90*ex[2]^4*ex[3]^5*ex[4]^2*ex[6] - 
    18*ex[2]^5*ex[3]^5*ex[4]^2*ex[6] - 258*ex[2]^6*ex[3]^5*ex[4]^2*ex[6] - 
    102*ex[2]^7*ex[3]^5*ex[4]^2*ex[6] + 48*ex[2]^8*ex[3]^5*ex[4]^2*ex[6] + 
    24*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] + 126*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] + 
    226*ex[2]^4*ex[3]^2*ex[4]^3*ex[6] + 194*ex[2]^5*ex[3]^2*ex[4]^3*ex[6] + 
    54*ex[2]^6*ex[3]^2*ex[4]^3*ex[6] - 12*ex[2]^2*ex[3]^3*ex[4]^3*ex[6] + 
    198*ex[2]^3*ex[3]^3*ex[4]^3*ex[6] + 798*ex[2]^4*ex[3]^3*ex[4]^3*ex[6] + 
    984*ex[2]^5*ex[3]^3*ex[4]^3*ex[6] + 594*ex[2]^6*ex[3]^3*ex[4]^3*ex[6] + 
    6*ex[2]^7*ex[3]^3*ex[4]^3*ex[6] - 36*ex[2]^2*ex[3]^4*ex[4]^3*ex[6] - 
    4*ex[2]^3*ex[3]^4*ex[4]^3*ex[6] + 744*ex[2]^4*ex[3]^4*ex[4]^3*ex[6] + 
    1770*ex[2]^5*ex[3]^4*ex[4]^3*ex[6] + 1136*ex[2]^6*ex[3]^4*ex[4]^3*ex[6] + 
    78*ex[2]^7*ex[3]^4*ex[4]^3*ex[6] - 120*ex[2]^3*ex[3]^5*ex[4]^3*ex[6] + 
    150*ex[2]^4*ex[3]^5*ex[4]^3*ex[6] + 498*ex[2]^5*ex[3]^5*ex[4]^3*ex[6] + 
    66*ex[2]^6*ex[3]^5*ex[4]^3*ex[6] - 162*ex[2]^7*ex[3]^5*ex[4]^3*ex[6] - 
    36*ex[2]*ex[3]*ex[4]^4*ex[6] - 116*ex[2]^2*ex[3]*ex[4]^4*ex[6] - 
    132*ex[2]^3*ex[3]*ex[4]^4*ex[6] - 84*ex[2]^4*ex[3]*ex[4]^4*ex[6] - 
    48*ex[2]*ex[3]^2*ex[4]^4*ex[6] - 324*ex[2]^2*ex[3]^2*ex[4]^4*ex[6] - 
    672*ex[2]^3*ex[3]^2*ex[4]^4*ex[6] - 606*ex[2]^4*ex[3]^2*ex[4]^4*ex[6] - 
    148*ex[2]^5*ex[3]^2*ex[4]^4*ex[6] + 30*ex[2]^6*ex[3]^2*ex[4]^4*ex[6] + 
    12*ex[2]*ex[3]^3*ex[4]^4*ex[6] - 342*ex[2]^2*ex[3]^3*ex[4]^4*ex[6] - 
    1386*ex[2]^3*ex[3]^3*ex[4]^4*ex[6] - 1782*ex[2]^4*ex[3]^3*ex[4]^4*ex[6] - 
    1074*ex[2]^5*ex[3]^3*ex[4]^4*ex[6] + 156*ex[2]^6*ex[3]^3*ex[4]^4*ex[6] + 
    24*ex[2]*ex[3]^4*ex[4]^4*ex[6] - 44*ex[2]^2*ex[3]^4*ex[4]^4*ex[6] - 
    1056*ex[2]^3*ex[3]^4*ex[4]^4*ex[6] - 2244*ex[2]^4*ex[3]^4*ex[4]^4*ex[6] - 
    1056*ex[2]^5*ex[3]^4*ex[4]^4*ex[6] + 200*ex[2]^6*ex[3]^4*ex[4]^4*ex[6] + 
    90*ex[2]^2*ex[3]^5*ex[4]^4*ex[6] - 270*ex[2]^3*ex[3]^5*ex[4]^4*ex[6] - 
    510*ex[2]^4*ex[3]^5*ex[4]^4*ex[6] + 150*ex[2]^5*ex[3]^5*ex[4]^4*ex[6] + 
    300*ex[2]^6*ex[3]^5*ex[4]^4*ex[6] + 14*ex[4]^5*ex[6] + 
    36*ex[2]*ex[4]^5*ex[6] + 38*ex[2]^2*ex[4]^5*ex[6] + 
    36*ex[3]*ex[4]^5*ex[6] + 130*ex[2]*ex[3]*ex[4]^5*ex[6] + 
    164*ex[2]^2*ex[3]*ex[4]^5*ex[6] + 122*ex[2]^3*ex[3]*ex[4]^5*ex[6] - 
    60*ex[2]^4*ex[3]*ex[4]^5*ex[6] + 24*ex[3]^2*ex[4]^5*ex[6] + 
    270*ex[2]*ex[3]^2*ex[4]^5*ex[6] + 666*ex[2]^2*ex[3]^2*ex[4]^5*ex[6] + 
    600*ex[2]^3*ex[3]^2*ex[4]^5*ex[6] + 74*ex[2]^4*ex[3]^2*ex[4]^5*ex[6] - 
    138*ex[2]^5*ex[3]^2*ex[4]^5*ex[6] - 4*ex[3]^3*ex[4]^5*ex[6] + 
    258*ex[2]*ex[3]^3*ex[4]^5*ex[6] + 1110*ex[2]^2*ex[3]^3*ex[4]^5*ex[6] + 
    1466*ex[2]^3*ex[3]^3*ex[4]^5*ex[6] + 734*ex[2]^4*ex[3]^3*ex[4]^5*ex[6] - 
    524*ex[2]^5*ex[3]^3*ex[4]^5*ex[6] - 6*ex[3]^4*ex[4]^5*ex[6] + 
    46*ex[2]*ex[3]^4*ex[4]^5*ex[6] + 804*ex[2]^2*ex[3]^4*ex[4]^5*ex[6] + 
    1446*ex[2]^3*ex[3]^4*ex[4]^5*ex[6] + 134*ex[2]^4*ex[3]^4*ex[4]^5*ex[6] - 
    560*ex[2]^5*ex[3]^4*ex[4]^5*ex[6] - 36*ex[2]*ex[3]^5*ex[4]^5*ex[6] + 
    234*ex[2]^2*ex[3]^5*ex[4]^5*ex[6] + 246*ex[2]^3*ex[3]^5*ex[4]^5*ex[6] - 
    354*ex[2]^4*ex[3]^5*ex[4]^5*ex[6] - 330*ex[2]^5*ex[3]^5*ex[4]^5*ex[6] + 
    6*ex[4]^6*ex[6] + 20*ex[2]*ex[4]^6*ex[6] + 30*ex[2]^2*ex[4]^6*ex[6] - 
    14*ex[3]*ex[4]^6*ex[6] - 26*ex[2]*ex[3]*ex[4]^6*ex[6] - 
    2*ex[2]^2*ex[3]*ex[4]^6*ex[6] + 138*ex[2]^3*ex[3]*ex[4]^6*ex[6] - 
    72*ex[3]^2*ex[4]^6*ex[6] - 220*ex[2]*ex[3]^2*ex[4]^6*ex[6] - 
    146*ex[2]^2*ex[3]^2*ex[4]^6*ex[6] + 120*ex[2]^3*ex[3]^2*ex[4]^6*ex[6] + 
    246*ex[2]^4*ex[3]^2*ex[4]^6*ex[6] - 72*ex[3]^3*ex[4]^6*ex[6] - 
    384*ex[2]*ex[3]^3*ex[4]^6*ex[6] - 456*ex[2]^2*ex[3]^3*ex[4]^6*ex[6] + 
    72*ex[2]^3*ex[3]^3*ex[4]^6*ex[6] + 696*ex[2]^4*ex[3]^3*ex[4]^6*ex[6] - 
    14*ex[3]^4*ex[4]^6*ex[6] - 312*ex[2]*ex[3]^4*ex[4]^6*ex[6] - 
    348*ex[2]^2*ex[3]^4*ex[4]^6*ex[6] + 520*ex[2]^3*ex[3]^4*ex[4]^6*ex[6] + 
    570*ex[2]^4*ex[3]^4*ex[4]^6*ex[6] + 6*ex[3]^5*ex[4]^6*ex[6] - 
    102*ex[2]*ex[3]^5*ex[4]^6*ex[6] - 6*ex[2]^2*ex[3]^5*ex[4]^6*ex[6] + 
    318*ex[2]^3*ex[3]^5*ex[4]^6*ex[6] + 216*ex[2]^4*ex[3]^5*ex[4]^6*ex[6] - 
    6*ex[3]*ex[4]^7*ex[6] - 36*ex[2]*ex[3]*ex[4]^7*ex[6] - 
    78*ex[2]^2*ex[3]*ex[4]^7*ex[6] - 54*ex[2]*ex[3]^2*ex[4]^7*ex[6] - 
    140*ex[2]^2*ex[3]^2*ex[4]^7*ex[6] - 198*ex[2]^3*ex[3]^2*ex[4]^7*ex[6] + 
    36*ex[3]^3*ex[4]^7*ex[6] - 42*ex[2]*ex[3]^3*ex[4]^7*ex[6] - 
    312*ex[2]^2*ex[3]^3*ex[4]^7*ex[6] - 426*ex[2]^3*ex[3]^3*ex[4]^7*ex[6] + 
    48*ex[3]^4*ex[4]^7*ex[6] - 66*ex[2]*ex[3]^4*ex[4]^7*ex[6] - 
    388*ex[2]^2*ex[3]^4*ex[4]^7*ex[6] - 274*ex[2]^3*ex[3]^4*ex[4]^7*ex[6] + 
    18*ex[3]^5*ex[4]^7*ex[6] - 42*ex[2]*ex[3]^5*ex[4]^7*ex[6] - 
    138*ex[2]^2*ex[3]^5*ex[4]^7*ex[6] - 78*ex[2]^3*ex[3]^5*ex[4]^7*ex[6] + 
    12*ex[3]^2*ex[4]^8*ex[6] + 40*ex[2]*ex[3]^2*ex[4]^8*ex[6] + 
    60*ex[2]^2*ex[3]^2*ex[4]^8*ex[6] + 36*ex[3]^3*ex[4]^8*ex[6] + 
    104*ex[2]*ex[3]^3*ex[4]^8*ex[6] + 100*ex[2]^2*ex[3]^3*ex[4]^8*ex[6] + 
    36*ex[3]^4*ex[4]^8*ex[6] + 88*ex[2]*ex[3]^4*ex[4]^8*ex[6] + 
    52*ex[2]^2*ex[3]^4*ex[4]^8*ex[6] + 12*ex[3]^5*ex[4]^8*ex[6] + 
    24*ex[2]*ex[3]^5*ex[4]^8*ex[6] + 12*ex[2]^2*ex[3]^5*ex[4]^8*ex[6] + 
    3*ex[2]^5*ex[3]^5*ex[6]^2 - 6*ex[2]^6*ex[3]^5*ex[6]^2 - 
    18*ex[2]^7*ex[3]^5*ex[6]^2 - 6*ex[2]^8*ex[3]^5*ex[6]^2 + 
    3*ex[2]^9*ex[3]^5*ex[6]^2 + 7*ex[2]^4*ex[3]^4*ex[4]*ex[6]^2 + 
    60*ex[2]^5*ex[3]^4*ex[4]*ex[6]^2 + 126*ex[2]^6*ex[3]^4*ex[4]*ex[6]^2 + 
    76*ex[2]^7*ex[3]^4*ex[4]*ex[6]^2 + 3*ex[2]^8*ex[3]^4*ex[4]*ex[6]^2 - 
    15*ex[2]^4*ex[3]^5*ex[4]*ex[6]^2 + 48*ex[2]^5*ex[3]^5*ex[4]*ex[6]^2 + 
    108*ex[2]^6*ex[3]^5*ex[4]*ex[6]^2 + 12*ex[2]^7*ex[3]^5*ex[4]*ex[6]^2 - 
    33*ex[2]^8*ex[3]^5*ex[4]*ex[6]^2 - 36*ex[2]^3*ex[3]^3*ex[4]^2*ex[6]^2 - 
    138*ex[2]^4*ex[3]^3*ex[4]^2*ex[6]^2 - 183*ex[2]^5*ex[3]^3*ex[4]^2*
     ex[6]^2 - 120*ex[2]^6*ex[3]^3*ex[4]^2*ex[6]^2 + 
    9*ex[2]^7*ex[3]^3*ex[4]^2*ex[6]^2 - 28*ex[2]^3*ex[3]^4*ex[4]^2*ex[6]^2 - 
    288*ex[2]^4*ex[3]^4*ex[4]^2*ex[6]^2 - 582*ex[2]^5*ex[3]^4*ex[4]^2*
     ex[6]^2 - 268*ex[2]^6*ex[3]^4*ex[4]^2*ex[6]^2 + 
    54*ex[2]^7*ex[3]^4*ex[4]^2*ex[6]^2 + 30*ex[2]^3*ex[3]^5*ex[4]^2*ex[6]^2 - 
    150*ex[2]^4*ex[3]^5*ex[4]^2*ex[6]^2 - 252*ex[2]^5*ex[3]^5*ex[4]^2*
     ex[6]^2 + 66*ex[2]^6*ex[3]^5*ex[4]^2*ex[6]^2 + 
    138*ex[2]^7*ex[3]^5*ex[4]^2*ex[6]^2 + 36*ex[2]^2*ex[3]^2*ex[4]^3*
     ex[6]^2 + 110*ex[2]^3*ex[3]^2*ex[4]^3*ex[6]^2 + 
    109*ex[2]^4*ex[3]^2*ex[4]^3*ex[6]^2 + 20*ex[2]^5*ex[3]^2*ex[4]^3*
     ex[6]^2 - 15*ex[2]^6*ex[3]^2*ex[4]^3*ex[6]^2 + 
    108*ex[2]^2*ex[3]^3*ex[4]^3*ex[6]^2 + 450*ex[2]^3*ex[3]^3*ex[4]^3*
     ex[6]^2 + 615*ex[2]^4*ex[3]^3*ex[4]^3*ex[6]^2 + 
    360*ex[2]^5*ex[3]^3*ex[4]^3*ex[6]^2 - 153*ex[2]^6*ex[3]^3*ex[4]^3*
     ex[6]^2 + 42*ex[2]^2*ex[3]^4*ex[4]^3*ex[6]^2 + 
    552*ex[2]^3*ex[3]^4*ex[4]^3*ex[6]^2 + 1014*ex[2]^4*ex[3]^4*ex[4]^3*
     ex[6]^2 + 180*ex[2]^5*ex[3]^4*ex[4]^3*ex[6]^2 - 
    324*ex[2]^6*ex[3]^4*ex[4]^3*ex[6]^2 - 30*ex[2]^2*ex[3]^5*ex[4]^3*
     ex[6]^2 + 240*ex[2]^3*ex[3]^5*ex[4]^3*ex[6]^2 + 
    270*ex[2]^4*ex[3]^5*ex[4]^3*ex[6]^2 - 300*ex[2]^5*ex[3]^5*ex[4]^3*
     ex[6]^2 - 300*ex[2]^6*ex[3]^5*ex[4]^3*ex[6]^2 - 
    7*ex[2]*ex[3]*ex[4]^4*ex[6]^2 - 16*ex[2]^2*ex[3]*ex[4]^4*ex[6]^2 - 
    19*ex[2]^3*ex[3]*ex[4]^4*ex[6]^2 + 30*ex[2]^4*ex[3]*ex[4]^4*ex[6]^2 - 
    72*ex[2]*ex[3]^2*ex[4]^4*ex[6]^2 - 220*ex[2]^2*ex[3]^2*ex[4]^4*ex[6]^2 - 
    188*ex[2]^3*ex[3]^2*ex[4]^4*ex[6]^2 + 20*ex[2]^4*ex[3]^2*ex[4]^4*
     ex[6]^2 + 108*ex[2]^5*ex[3]^2*ex[4]^4*ex[6]^2 - 
    108*ex[2]*ex[3]^3*ex[4]^4*ex[6]^2 - 522*ex[2]^2*ex[3]^3*ex[4]^4*ex[6]^2 - 
    693*ex[2]^3*ex[3]^3*ex[4]^4*ex[6]^2 - 204*ex[2]^4*ex[3]^3*ex[4]^4*
     ex[6]^2 + 555*ex[2]^5*ex[3]^3*ex[4]^4*ex[6]^2 - 
    28*ex[2]*ex[3]^4*ex[4]^4*ex[6]^2 - 528*ex[2]^2*ex[3]^4*ex[4]^4*ex[6]^2 - 
    756*ex[2]^3*ex[3]^4*ex[4]^4*ex[6]^2 + 440*ex[2]^4*ex[3]^4*ex[4]^4*
     ex[6]^2 + 696*ex[2]^5*ex[3]^4*ex[4]^4*ex[6]^2 + 
    15*ex[2]*ex[3]^5*ex[4]^4*ex[6]^2 - 210*ex[2]^2*ex[3]^5*ex[4]^4*ex[6]^2 - 
    90*ex[2]^3*ex[3]^5*ex[4]^4*ex[6]^2 + 510*ex[2]^4*ex[3]^5*ex[4]^4*
     ex[6]^2 + 375*ex[2]^5*ex[3]^5*ex[4]^4*ex[6]^2 - 3*ex[4]^5*ex[6]^2 - 
    10*ex[2]*ex[4]^5*ex[6]^2 - 15*ex[2]^2*ex[4]^5*ex[6]^2 + 
    7*ex[3]*ex[4]^5*ex[6]^2 + 10*ex[2]*ex[3]*ex[4]^5*ex[6]^2 - 
    17*ex[2]^2*ex[3]*ex[4]^5*ex[6]^2 - 108*ex[2]^3*ex[3]*ex[4]^5*ex[6]^2 + 
    36*ex[3]^2*ex[4]^5*ex[6]^2 + 110*ex[2]*ex[3]^2*ex[4]^5*ex[6]^2 + 
    31*ex[2]^2*ex[3]^2*ex[4]^5*ex[6]^2 - 160*ex[2]^3*ex[3]^2*ex[4]^5*
     ex[6]^2 - 261*ex[2]^4*ex[3]^2*ex[4]^5*ex[6]^2 + 
    36*ex[3]^3*ex[4]^5*ex[6]^2 + 246*ex[2]*ex[3]^3*ex[4]^5*ex[6]^2 + 
    219*ex[2]^2*ex[3]^3*ex[4]^5*ex[6]^2 - 348*ex[2]^3*ex[3]^3*ex[4]^5*
     ex[6]^2 - 837*ex[2]^4*ex[3]^3*ex[4]^5*ex[6]^2 + 
    7*ex[3]^4*ex[4]^5*ex[6]^2 + 252*ex[2]*ex[3]^4*ex[4]^5*ex[6]^2 + 
    114*ex[2]^2*ex[3]^4*ex[4]^5*ex[6]^2 - 860*ex[2]^3*ex[3]^4*ex[4]^5*
     ex[6]^2 - 729*ex[2]^4*ex[3]^4*ex[4]^5*ex[6]^2 - 
    3*ex[3]^5*ex[4]^5*ex[6]^2 + 96*ex[2]*ex[3]^5*ex[4]^5*ex[6]^2 - 
    72*ex[2]^2*ex[3]^5*ex[4]^5*ex[6]^2 - 444*ex[2]^3*ex[3]^5*ex[4]^5*
     ex[6]^2 - 273*ex[2]^4*ex[3]^5*ex[4]^5*ex[6]^2 + 
    6*ex[3]*ex[4]^6*ex[6]^2 + 36*ex[2]*ex[3]*ex[4]^6*ex[6]^2 + 
    78*ex[2]^2*ex[3]*ex[4]^6*ex[6]^2 + 66*ex[2]*ex[3]^2*ex[4]^6*ex[6]^2 + 
    180*ex[2]^2*ex[3]^2*ex[4]^6*ex[6]^2 + 258*ex[2]^3*ex[3]^2*ex[4]^6*
     ex[6]^2 - 36*ex[3]^3*ex[4]^6*ex[6]^2 + 96*ex[2]*ex[3]^3*ex[4]^6*
     ex[6]^2 + 468*ex[2]^2*ex[3]^3*ex[4]^6*ex[6]^2 + 
    576*ex[2]^3*ex[3]^3*ex[4]^6*ex[6]^2 - 48*ex[3]^4*ex[4]^6*ex[6]^2 + 
    138*ex[2]*ex[3]^4*ex[4]^6*ex[6]^2 + 564*ex[2]^2*ex[3]^4*ex[4]^6*ex[6]^2 + 
    378*ex[2]^3*ex[3]^4*ex[4]^6*ex[6]^2 - 18*ex[3]^5*ex[4]^6*ex[6]^2 + 
    72*ex[2]*ex[3]^5*ex[4]^6*ex[6]^2 + 198*ex[2]^2*ex[3]^5*ex[4]^6*ex[6]^2 + 
    108*ex[2]^3*ex[3]^5*ex[4]^6*ex[6]^2 - 18*ex[3]^2*ex[4]^7*ex[6]^2 - 
    60*ex[2]*ex[3]^2*ex[4]^7*ex[6]^2 - 90*ex[2]^2*ex[3]^2*ex[4]^7*ex[6]^2 - 
    54*ex[3]^3*ex[4]^7*ex[6]^2 - 156*ex[2]*ex[3]^3*ex[4]^7*ex[6]^2 - 
    150*ex[2]^2*ex[3]^3*ex[4]^7*ex[6]^2 - 54*ex[3]^4*ex[4]^7*ex[6]^2 - 
    132*ex[2]*ex[3]^4*ex[4]^7*ex[6]^2 - 78*ex[2]^2*ex[3]^4*ex[4]^7*ex[6]^2 - 
    18*ex[3]^5*ex[4]^7*ex[6]^2 - 36*ex[2]*ex[3]^5*ex[4]^7*ex[6]^2 - 
    18*ex[2]^2*ex[3]^5*ex[4]^7*ex[6]^2 - 6*ex[2]^5*ex[3]^5*ex[6]^3 - 
    6*ex[2]^6*ex[3]^5*ex[6]^3 + 6*ex[2]^7*ex[3]^5*ex[6]^3 + 
    6*ex[2]^8*ex[3]^5*ex[6]^3 + 16*ex[2]^4*ex[3]^4*ex[4]*ex[6]^3 + 
    26*ex[2]^5*ex[3]^4*ex[4]*ex[6]^3 - 12*ex[2]^6*ex[3]^4*ex[4]*ex[6]^3 - 
    22*ex[2]^7*ex[3]^4*ex[4]*ex[6]^3 + 30*ex[2]^4*ex[3]^5*ex[4]*ex[6]^3 + 
    18*ex[2]^5*ex[3]^5*ex[4]*ex[6]^3 - 54*ex[2]^6*ex[3]^5*ex[4]*ex[6]^3 - 
    42*ex[2]^7*ex[3]^5*ex[4]*ex[6]^3 - 12*ex[2]^3*ex[3]^3*ex[4]^2*ex[6]^3 - 
    22*ex[2]^4*ex[3]^3*ex[4]^2*ex[6]^3 + 42*ex[2]^6*ex[3]^3*ex[4]^2*ex[6]^3 - 
    64*ex[2]^3*ex[3]^4*ex[4]^2*ex[6]^3 - 68*ex[2]^4*ex[3]^4*ex[4]^2*ex[6]^3 + 
    136*ex[2]^5*ex[3]^4*ex[4]^2*ex[6]^3 + 140*ex[2]^6*ex[3]^4*ex[4]^2*
     ex[6]^3 - 60*ex[2]^3*ex[3]^5*ex[4]^2*ex[6]^3 + 
    180*ex[2]^5*ex[3]^5*ex[4]^2*ex[6]^3 + 120*ex[2]^6*ex[3]^5*ex[4]^2*
     ex[6]^3 - 10*ex[2]^3*ex[3]^2*ex[4]^3*ex[6]^3 - 
    20*ex[2]^4*ex[3]^2*ex[4]^3*ex[6]^3 - 26*ex[2]^5*ex[3]^2*ex[4]^3*ex[6]^3 + 
    36*ex[2]^2*ex[3]^3*ex[4]^3*ex[6]^3 + 30*ex[2]^3*ex[3]^3*ex[4]^3*ex[6]^3 - 
    104*ex[2]^4*ex[3]^3*ex[4]^3*ex[6]^3 - 226*ex[2]^5*ex[3]^3*ex[4]^3*
     ex[6]^3 + 96*ex[2]^2*ex[3]^4*ex[4]^3*ex[6]^3 + 
    12*ex[2]^3*ex[3]^4*ex[4]^3*ex[6]^3 - 424*ex[2]^4*ex[3]^4*ex[4]^3*
     ex[6]^3 - 340*ex[2]^5*ex[3]^4*ex[4]^3*ex[6]^3 + 
    60*ex[2]^2*ex[3]^5*ex[4]^3*ex[6]^3 - 60*ex[2]^3*ex[3]^5*ex[4]^3*ex[6]^3 - 
    300*ex[2]^4*ex[3]^5*ex[4]^3*ex[6]^3 - 180*ex[2]^5*ex[3]^5*ex[4]^3*
     ex[6]^3 + 2*ex[2]*ex[3]*ex[4]^4*ex[6]^3 + 12*ex[2]^2*ex[3]*ex[4]^4*
     ex[6]^3 + 26*ex[2]^3*ex[3]*ex[4]^4*ex[6]^3 + 32*ex[2]^2*ex[3]^2*ex[4]^4*
     ex[6]^3 + 80*ex[2]^3*ex[3]^2*ex[4]^4*ex[6]^3 + 
    112*ex[2]^4*ex[3]^2*ex[4]^4*ex[6]^3 - 36*ex[2]*ex[3]^3*ex[4]^4*ex[6]^3 + 
    42*ex[2]^2*ex[3]^3*ex[4]^4*ex[6]^3 + 312*ex[2]^3*ex[3]^3*ex[4]^4*
     ex[6]^3 + 426*ex[2]^4*ex[3]^3*ex[4]^4*ex[6]^3 - 
    64*ex[2]*ex[3]^4*ex[4]^4*ex[6]^3 + 112*ex[2]^2*ex[3]^4*ex[4]^4*ex[6]^3 + 
    576*ex[2]^3*ex[3]^4*ex[4]^4*ex[6]^3 + 400*ex[2]^4*ex[3]^4*ex[4]^4*
     ex[6]^3 - 30*ex[2]*ex[3]^5*ex[4]^4*ex[6]^3 + 90*ex[2]^2*ex[3]^5*ex[4]^4*
     ex[6]^3 + 270*ex[2]^3*ex[3]^5*ex[4]^4*ex[6]^3 + 
    150*ex[2]^4*ex[3]^5*ex[4]^4*ex[6]^3 - 2*ex[3]*ex[4]^5*ex[6]^3 - 
    12*ex[2]*ex[3]*ex[4]^5*ex[6]^3 - 26*ex[2]^2*ex[3]*ex[4]^5*ex[6]^3 - 
    34*ex[2]*ex[3]^2*ex[4]^5*ex[6]^3 - 100*ex[2]^2*ex[3]^2*ex[4]^5*ex[6]^3 - 
    146*ex[2]^3*ex[3]^2*ex[4]^5*ex[6]^3 + 12*ex[3]^3*ex[4]^5*ex[6]^3 - 
    86*ex[2]*ex[3]^3*ex[4]^5*ex[6]^3 - 312*ex[2]^2*ex[3]^3*ex[4]^5*ex[6]^3 - 
    342*ex[2]^3*ex[3]^3*ex[4]^5*ex[6]^3 + 16*ex[3]^4*ex[4]^5*ex[6]^3 - 
    118*ex[2]*ex[3]^4*ex[4]^5*ex[6]^3 - 364*ex[2]^2*ex[3]^4*ex[4]^5*ex[6]^3 - 
    230*ex[2]^3*ex[3]^4*ex[4]^5*ex[6]^3 + 6*ex[3]^5*ex[4]^5*ex[6]^3 - 
    54*ex[2]*ex[3]^5*ex[4]^5*ex[6]^3 - 126*ex[2]^2*ex[3]^5*ex[4]^5*ex[6]^3 - 
    66*ex[2]^3*ex[3]^5*ex[4]^5*ex[6]^3 + 12*ex[3]^2*ex[4]^6*ex[6]^3 + 
    40*ex[2]*ex[3]^2*ex[4]^6*ex[6]^3 + 60*ex[2]^2*ex[3]^2*ex[4]^6*ex[6]^3 + 
    36*ex[3]^3*ex[4]^6*ex[6]^3 + 104*ex[2]*ex[3]^3*ex[4]^6*ex[6]^3 + 
    100*ex[2]^2*ex[3]^3*ex[4]^6*ex[6]^3 + 36*ex[3]^4*ex[4]^6*ex[6]^3 + 
    88*ex[2]*ex[3]^4*ex[4]^6*ex[6]^3 + 52*ex[2]^2*ex[3]^4*ex[4]^6*ex[6]^3 + 
    12*ex[3]^5*ex[4]^6*ex[6]^3 + 24*ex[2]*ex[3]^5*ex[4]^6*ex[6]^3 + 
    12*ex[2]^2*ex[3]^5*ex[4]^6*ex[6]^3 + 3*ex[2]^5*ex[3]^5*ex[6]^4 + 
    6*ex[2]^6*ex[3]^5*ex[6]^4 + 3*ex[2]^7*ex[3]^5*ex[6]^4 - 
    9*ex[2]^4*ex[3]^4*ex[4]*ex[6]^4 - 22*ex[2]^5*ex[3]^4*ex[4]*ex[6]^4 - 
    13*ex[2]^6*ex[3]^4*ex[4]*ex[6]^4 - 15*ex[2]^4*ex[3]^5*ex[4]*ex[6]^4 - 
    30*ex[2]^5*ex[3]^5*ex[4]*ex[6]^4 - 15*ex[2]^6*ex[3]^5*ex[4]*ex[6]^4 + 
    9*ex[2]^3*ex[3]^3*ex[4]^2*ex[6]^4 + 26*ex[2]^4*ex[3]^3*ex[4]^2*ex[6]^4 + 
    25*ex[2]^5*ex[3]^3*ex[4]^2*ex[6]^4 + 36*ex[2]^3*ex[3]^4*ex[4]^2*ex[6]^4 + 
    88*ex[2]^4*ex[3]^4*ex[4]^2*ex[6]^4 + 52*ex[2]^5*ex[3]^4*ex[4]^2*ex[6]^4 + 
    30*ex[2]^3*ex[3]^5*ex[4]^2*ex[6]^4 + 60*ex[2]^4*ex[3]^5*ex[4]^2*ex[6]^4 + 
    30*ex[2]^5*ex[3]^5*ex[4]^2*ex[6]^4 - 3*ex[2]^2*ex[3]^2*ex[4]^3*ex[6]^4 - 
    10*ex[2]^3*ex[3]^2*ex[4]^3*ex[6]^4 - 15*ex[2]^4*ex[3]^2*ex[4]^3*ex[6]^4 - 
    27*ex[2]^2*ex[3]^3*ex[4]^3*ex[6]^4 - 78*ex[2]^3*ex[3]^3*ex[4]^3*ex[6]^4 - 
    75*ex[2]^4*ex[3]^3*ex[4]^3*ex[6]^4 - 54*ex[2]^2*ex[3]^4*ex[4]^3*ex[6]^4 - 
    132*ex[2]^3*ex[3]^4*ex[4]^3*ex[6]^4 - 78*ex[2]^4*ex[3]^4*ex[4]^3*
     ex[6]^4 - 30*ex[2]^2*ex[3]^5*ex[4]^3*ex[6]^4 - 
    60*ex[2]^3*ex[3]^5*ex[4]^3*ex[6]^4 - 30*ex[2]^4*ex[3]^5*ex[4]^3*ex[6]^4 + 
    6*ex[2]*ex[3]^2*ex[4]^4*ex[6]^4 + 20*ex[2]^2*ex[3]^2*ex[4]^4*ex[6]^4 + 
    30*ex[2]^3*ex[3]^2*ex[4]^4*ex[6]^4 + 27*ex[2]*ex[3]^3*ex[4]^4*ex[6]^4 + 
    78*ex[2]^2*ex[3]^3*ex[4]^4*ex[6]^4 + 75*ex[2]^3*ex[3]^3*ex[4]^4*ex[6]^4 + 
    36*ex[2]*ex[3]^4*ex[4]^4*ex[6]^4 + 88*ex[2]^2*ex[3]^4*ex[4]^4*ex[6]^4 + 
    52*ex[2]^3*ex[3]^4*ex[4]^4*ex[6]^4 + 15*ex[2]*ex[3]^5*ex[4]^4*ex[6]^4 + 
    30*ex[2]^2*ex[3]^5*ex[4]^4*ex[6]^4 + 15*ex[2]^3*ex[3]^5*ex[4]^4*ex[6]^4 - 
    3*ex[3]^2*ex[4]^5*ex[6]^4 - 10*ex[2]*ex[3]^2*ex[4]^5*ex[6]^4 - 
    15*ex[2]^2*ex[3]^2*ex[4]^5*ex[6]^4 - 9*ex[3]^3*ex[4]^5*ex[6]^4 - 
    26*ex[2]*ex[3]^3*ex[4]^5*ex[6]^4 - 25*ex[2]^2*ex[3]^3*ex[4]^5*ex[6]^4 - 
    9*ex[3]^4*ex[4]^5*ex[6]^4 - 22*ex[2]*ex[3]^4*ex[4]^5*ex[6]^4 - 
    13*ex[2]^2*ex[3]^4*ex[4]^5*ex[6]^4 - 3*ex[3]^5*ex[4]^5*ex[6]^4 - 
    6*ex[2]*ex[3]^5*ex[4]^5*ex[6]^4 - 3*ex[2]^2*ex[3]^5*ex[4]^5*ex[6]^4, 
  y[97] -> 7*ex[2]^3*ex[3]^3 + 21*ex[2]^4*ex[3]^3 + 21*ex[2]^5*ex[3]^3 + 
    7*ex[2]^6*ex[3]^3 - 21*ex[2]^2*ex[3]^2*ex[4] - 75*ex[2]^3*ex[3]^2*ex[4] - 
    87*ex[2]^4*ex[3]^2*ex[4] - 33*ex[2]^5*ex[3]^2*ex[4] - 
    21*ex[2]^2*ex[3]^3*ex[4] - 63*ex[2]^3*ex[3]^3*ex[4] - 
    63*ex[2]^4*ex[3]^3*ex[4] - 21*ex[2]^5*ex[3]^3*ex[4] + 
    21*ex[2]*ex[3]*ex[4]^2 + 87*ex[2]^2*ex[3]*ex[4]^2 + 
    81*ex[2]^3*ex[3]*ex[4]^2 + 15*ex[2]^4*ex[3]*ex[4]^2 + 
    42*ex[2]*ex[3]^2*ex[4]^2 + 150*ex[2]^2*ex[3]^2*ex[4]^2 + 
    174*ex[2]^3*ex[3]^2*ex[4]^2 + 66*ex[2]^4*ex[3]^2*ex[4]^2 + 
    21*ex[2]*ex[3]^3*ex[4]^2 + 63*ex[2]^2*ex[3]^3*ex[4]^2 + 
    63*ex[2]^3*ex[3]^3*ex[4]^2 + 21*ex[2]^4*ex[3]^3*ex[4]^2 - 7*ex[4]^3 - 
    33*ex[2]*ex[4]^3 - 15*ex[2]^2*ex[4]^3 - 26*ex[2]^3*ex[4]^3 - 
    21*ex[3]*ex[4]^3 - 87*ex[2]*ex[3]*ex[4]^3 - 81*ex[2]^2*ex[3]*ex[4]^3 - 
    15*ex[2]^3*ex[3]*ex[4]^3 - 21*ex[3]^2*ex[4]^3 - 
    75*ex[2]*ex[3]^2*ex[4]^3 - 87*ex[2]^2*ex[3]^2*ex[4]^3 - 
    33*ex[2]^3*ex[3]^2*ex[4]^3 - 7*ex[3]^3*ex[4]^3 - 
    21*ex[2]*ex[3]^3*ex[4]^3 - 21*ex[2]^2*ex[3]^3*ex[4]^3 - 
    7*ex[2]^3*ex[3]^3*ex[4]^3, y[98] -> 2*ex[2]^2 + ex[2]*ex[3] + 
    2*ex[2]^2*ex[3] + ex[2]^3*ex[3] - 2*ex[2]*ex[4] - ex[3]*ex[4] - 
    2*ex[2]*ex[3]*ex[4] - ex[2]^2*ex[3]*ex[4] + ex[2]*ex[6] - ex[2]^2*ex[6], 
  y[99] -> 61*ex[2]^2*ex[3]^2 + 238*ex[2]^3*ex[3]^2 + 363*ex[2]^4*ex[3]^2 + 
    247*ex[2]^5*ex[3]^2 + 61*ex[2]^6*ex[3]^2 + 122*ex[2]^2*ex[3]^3 + 
    476*ex[2]^3*ex[3]^3 + 711*ex[2]^4*ex[3]^3 + 482*ex[2]^5*ex[3]^3 + 
    125*ex[2]^6*ex[3]^3 + 61*ex[2]^2*ex[3]^4 + 238*ex[2]^3*ex[3]^4 + 
    348*ex[2]^4*ex[3]^4 + 226*ex[2]^5*ex[3]^4 + 55*ex[2]^6*ex[3]^4 - 
    122*ex[2]*ex[3]*ex[4] - 354*ex[2]^2*ex[3]*ex[4] - 
    363*ex[2]^3*ex[3]*ex[4] - 125*ex[2]^4*ex[3]*ex[4] - 
    366*ex[2]*ex[3]^2*ex[4] - 1184*ex[2]^2*ex[3]^2*ex[4] - 
    1422*ex[2]^3*ex[3]^2*ex[4] - 729*ex[2]^4*ex[3]^2*ex[4] - 
    125*ex[2]^5*ex[3]^2*ex[4] - 366*ex[2]*ex[3]^3*ex[4] - 
    1306*ex[2]^2*ex[3]^3*ex[4] - 1755*ex[2]^3*ex[3]^3*ex[4] - 
    1056*ex[2]^4*ex[3]^3*ex[4] - 241*ex[2]^5*ex[3]^3*ex[4] - 
    122*ex[2]*ex[3]^4*ex[4] - 476*ex[2]^2*ex[3]^4*ex[4] - 
    696*ex[2]^3*ex[3]^4*ex[4] - 452*ex[2]^4*ex[3]^4*ex[4] - 
    110*ex[2]^5*ex[3]^4*ex[4] + 61*ex[4]^2 + 116*ex[2]*ex[4]^2 + 
    61*ex[2]^2*ex[4]^2 + 244*ex[3]*ex[4]^2 + 586*ex[2]*ex[3]*ex[4]^2 + 
    470*ex[2]^2*ex[3]*ex[4]^2 + 122*ex[2]^3*ex[3]*ex[4]^2 + 
    366*ex[3]^2*ex[4]^2 + 1062*ex[2]*ex[3]^2*ex[4]^2 + 
    1105*ex[2]^2*ex[3]^2*ex[4]^2 + 470*ex[2]^3*ex[3]^2*ex[4]^2 + 
    61*ex[2]^4*ex[3]^2*ex[4]^2 + 244*ex[3]^3*ex[4]^2 + 
    830*ex[2]*ex[3]^3*ex[4]^2 + 1044*ex[2]^2*ex[3]^3*ex[4]^2 + 
    574*ex[2]^3*ex[3]^3*ex[4]^2 + 116*ex[2]^4*ex[3]^3*ex[4]^2 + 
    61*ex[3]^4*ex[4]^2 + 238*ex[2]*ex[3]^4*ex[4]^2 + 
    348*ex[2]^2*ex[3]^4*ex[4]^2 + 226*ex[2]^3*ex[3]^4*ex[4]^2 + 
    55*ex[2]^4*ex[3]^4*ex[4]^2, y[100] -> 9*ex[2]^2*ex[3] + 9*ex[2]^3*ex[3] - 
    16*ex[2]*ex[4] - 20*ex[2]^2*ex[4] - 18*ex[2]*ex[3]*ex[4] - 
    18*ex[2]^2*ex[3]*ex[4] + 9*ex[4]^2 + 13*ex[2]*ex[4]^2 + 9*ex[3]*ex[4]^2 + 
    9*ex[2]*ex[3]*ex[4]^2 + 9*ex[2]*ex[3]*ex[6] + 9*ex[2]^2*ex[3]*ex[6] - 
    9*ex[4]*ex[6] - 13*ex[2]*ex[4]*ex[6] - 9*ex[3]*ex[4]*ex[6] - 
    9*ex[2]*ex[3]*ex[4]*ex[6], y[101] -> 10*ex[2]^5*ex[3]^2 + 
    20*ex[2]^6*ex[3]^2 + 10*ex[2]^7*ex[3]^2 - 10*ex[2]^5*ex[3]^3 - 
    30*ex[2]^6*ex[3]^3 - 30*ex[2]^7*ex[3]^3 - 10*ex[2]^8*ex[3]^3 - 
    20*ex[2]^4*ex[3]*ex[4] - 20*ex[2]^5*ex[3]*ex[4] + 
    7*ex[2]^4*ex[3]^2*ex[4] + 45*ex[2]^5*ex[3]^2*ex[4] + 
    69*ex[2]^6*ex[3]^2*ex[4] + 31*ex[2]^7*ex[3]^2*ex[4] + 
    60*ex[2]^4*ex[3]^3*ex[4] + 180*ex[2]^5*ex[3]^3*ex[4] + 
    180*ex[2]^6*ex[3]^3*ex[4] + 60*ex[2]^7*ex[3]^3*ex[4] + 
    10*ex[2]^3*ex[4]^2 - 4*ex[2]^3*ex[3]*ex[4]^2 - 66*ex[2]^4*ex[3]*ex[4]^2 - 
    62*ex[2]^5*ex[3]*ex[4]^2 - 118*ex[2]^3*ex[3]^2*ex[4]^2 - 
    317*ex[2]^4*ex[3]^2*ex[4]^2 - 280*ex[2]^5*ex[3]^2*ex[4]^2 - 
    81*ex[2]^6*ex[3]^2*ex[4]^2 - 110*ex[2]^3*ex[3]^3*ex[4]^2 - 
    330*ex[2]^4*ex[3]^3*ex[4]^2 - 330*ex[2]^5*ex[3]^3*ex[4]^2 - 
    110*ex[2]^6*ex[3]^3*ex[4]^2 + 7*ex[2]^2*ex[4]^3 + 31*ex[2]^3*ex[4]^3 - 
    3*ex[2]^5*ex[4]^3 + 82*ex[2]^2*ex[3]*ex[4]^3 + 
    182*ex[2]^3*ex[3]*ex[4]^3 + 100*ex[2]^4*ex[3]*ex[4]^3 + 
    152*ex[2]^2*ex[3]^2*ex[4]^3 + 361*ex[2]^3*ex[3]^2*ex[4]^3 + 
    266*ex[2]^4*ex[3]^2*ex[4]^3 + 57*ex[2]^5*ex[3]^2*ex[4]^3 + 
    80*ex[2]^2*ex[3]^3*ex[4]^3 + 240*ex[2]^3*ex[3]^3*ex[4]^3 + 
    240*ex[2]^4*ex[3]^3*ex[4]^3 + 80*ex[2]^5*ex[3]^3*ex[4]^3 - 
    14*ex[2]*ex[4]^4 - 19*ex[2]^2*ex[4]^4 + 3*ex[2]^4*ex[4]^4 - 
    42*ex[2]*ex[3]*ex[4]^4 - 56*ex[2]^2*ex[3]*ex[4]^4 - 
    14*ex[2]^3*ex[3]*ex[4]^4 - 48*ex[2]*ex[3]^2*ex[4]^4 - 
    91*ex[2]^2*ex[3]^2*ex[4]^4 - 38*ex[2]^3*ex[3]^2*ex[4]^4 + 
    5*ex[2]^4*ex[3]^2*ex[4]^4 - 20*ex[2]*ex[3]^3*ex[4]^4 - 
    60*ex[2]^2*ex[3]^3*ex[4]^4 - 60*ex[2]^3*ex[3]^3*ex[4]^4 - 
    20*ex[2]^4*ex[3]^3*ex[4]^4 - 3*ex[4]^5 - 12*ex[2]*ex[4]^5 - 
    6*ex[3]*ex[4]^5 - 30*ex[2]*ex[3]*ex[4]^5 - 24*ex[2]^2*ex[3]*ex[4]^5 - 
    3*ex[3]^2*ex[4]^5 - 18*ex[2]*ex[3]^2*ex[4]^5 - 
    27*ex[2]^2*ex[3]^2*ex[4]^5 - 12*ex[2]^3*ex[3]^2*ex[4]^5 + 
    10*ex[2]^4*ex[3]^2*ex[6] + 20*ex[2]^5*ex[3]^2*ex[6] + 
    10*ex[2]^6*ex[3]^2*ex[6] - 20*ex[2]^4*ex[3]^3*ex[6] - 
    60*ex[2]^5*ex[3]^3*ex[6] - 60*ex[2]^6*ex[3]^3*ex[6] - 
    20*ex[2]^7*ex[3]^3*ex[6] - 20*ex[2]^3*ex[3]*ex[4]*ex[6] - 
    20*ex[2]^4*ex[3]*ex[4]*ex[6] + 37*ex[2]^3*ex[3]^2*ex[4]*ex[6] + 
    105*ex[2]^4*ex[3]^2*ex[4]*ex[6] + 99*ex[2]^5*ex[3]^2*ex[4]*ex[6] + 
    31*ex[2]^6*ex[3]^2*ex[4]*ex[6] + 60*ex[2]^3*ex[3]^3*ex[4]*ex[6] + 
    180*ex[2]^4*ex[3]^3*ex[4]*ex[6] + 180*ex[2]^5*ex[3]^3*ex[4]*ex[6] + 
    60*ex[2]^6*ex[3]^3*ex[4]*ex[6] + 10*ex[2]^2*ex[4]^2*ex[6] - 
    34*ex[2]^2*ex[3]*ex[4]^2*ex[6] - 96*ex[2]^3*ex[3]*ex[4]^2*ex[6] - 
    62*ex[2]^4*ex[3]*ex[4]^2*ex[6] - 101*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] - 
    252*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] - 201*ex[2]^4*ex[3]^2*ex[4]^2*ex[6] - 
    50*ex[2]^5*ex[3]^2*ex[4]^2*ex[6] - 60*ex[2]^2*ex[3]^3*ex[4]^2*ex[6] - 
    180*ex[2]^3*ex[3]^3*ex[4]^2*ex[6] - 180*ex[2]^4*ex[3]^3*ex[4]^2*ex[6] - 
    60*ex[2]^5*ex[3]^3*ex[4]^2*ex[6] + 17*ex[2]*ex[4]^3*ex[6] + 
    31*ex[2]^2*ex[4]^3*ex[6] - 3*ex[2]^4*ex[4]^3*ex[6] + 
    48*ex[2]*ex[3]*ex[4]^3*ex[6] + 86*ex[2]^2*ex[3]*ex[4]^3*ex[6] + 
    38*ex[2]^3*ex[3]*ex[4]^3*ex[6] + 51*ex[2]*ex[3]^2*ex[4]^3*ex[6] + 
    109*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] + 65*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] + 
    7*ex[2]^4*ex[3]^2*ex[4]^3*ex[6] + 20*ex[2]*ex[3]^3*ex[4]^3*ex[6] + 
    60*ex[2]^2*ex[3]^3*ex[4]^3*ex[6] + 60*ex[2]^3*ex[3]^3*ex[4]^3*ex[6] + 
    20*ex[2]^4*ex[3]^3*ex[4]^3*ex[6] + 3*ex[4]^4*ex[6] + 
    12*ex[2]*ex[4]^4*ex[6] + 6*ex[3]*ex[4]^4*ex[6] + 
    30*ex[2]*ex[3]*ex[4]^4*ex[6] + 24*ex[2]^2*ex[3]*ex[4]^4*ex[6] + 
    3*ex[3]^2*ex[4]^4*ex[6] + 18*ex[2]*ex[3]^2*ex[4]^4*ex[6] + 
    27*ex[2]^2*ex[3]^2*ex[4]^4*ex[6] + 12*ex[2]^3*ex[3]^2*ex[4]^4*ex[6], 
  y[102] -> 2*ex[2]^4*ex[3] + 2*ex[2]^5*ex[3] + ex[2]^3*ex[3]^2 + 
    3*ex[2]^4*ex[3]^2 + 3*ex[2]^5*ex[3]^2 + ex[2]^6*ex[3]^2 + 
    2*ex[2]^3*ex[4] + 8*ex[2]^4*ex[4] + 3*ex[2]^2*ex[3]*ex[4] + 
    5*ex[2]^3*ex[3]*ex[4] + 7*ex[2]^4*ex[3]*ex[4] + 5*ex[2]^5*ex[3]*ex[4] - 
    2*ex[2]^2*ex[3]^2*ex[4] - 5*ex[2]^3*ex[3]^2*ex[4] - 
    3*ex[2]^4*ex[3]^2*ex[4] + ex[2]^5*ex[3]^2*ex[4] + ex[2]^6*ex[3]^2*ex[4] - 
    4*ex[2]^2*ex[4]^2 - 16*ex[2]^3*ex[4]^2 - 6*ex[2]*ex[3]*ex[4]^2 - 
    16*ex[2]^2*ex[3]*ex[4]^2 - 20*ex[2]^3*ex[3]*ex[4]^2 - 
    10*ex[2]^4*ex[3]*ex[4]^2 + ex[2]*ex[3]^2*ex[4]^2 + 
    ex[2]^2*ex[3]^2*ex[4]^2 - 3*ex[2]^3*ex[3]^2*ex[4]^2 - 
    5*ex[2]^4*ex[3]^2*ex[4]^2 - 2*ex[2]^5*ex[3]^2*ex[4]^2 + 2*ex[2]*ex[4]^3 + 
    8*ex[2]^2*ex[4]^3 + 3*ex[3]*ex[4]^3 + 9*ex[2]*ex[3]*ex[4]^3 + 
    11*ex[2]^2*ex[3]*ex[4]^3 + 5*ex[2]^3*ex[3]*ex[4]^3 + 
    ex[2]*ex[3]^2*ex[4]^3 + 3*ex[2]^2*ex[3]^2*ex[4]^3 + 
    3*ex[2]^3*ex[3]^2*ex[4]^3 + ex[2]^4*ex[3]^2*ex[4]^3 + 
    ex[2]^3*ex[3]*ex[6] - 2*ex[2]^4*ex[3]*ex[6] - 3*ex[2]^5*ex[3]*ex[6] - 
    ex[2]^3*ex[3]^2*ex[6] - 3*ex[2]^4*ex[3]^2*ex[6] - 
    3*ex[2]^5*ex[3]^2*ex[6] - ex[2]^6*ex[3]^2*ex[6] + ex[2]^2*ex[4]*ex[6] + 
    4*ex[2]^3*ex[4]*ex[6] - 9*ex[2]^4*ex[4]*ex[6] - 
    3*ex[2]^2*ex[3]*ex[4]*ex[6] - ex[2]^3*ex[3]*ex[4]*ex[6] - 
    ex[2]^4*ex[3]*ex[4]*ex[6] - 3*ex[2]^5*ex[3]*ex[4]*ex[6] + 
    2*ex[2]^2*ex[3]^2*ex[4]*ex[6] + 6*ex[2]^3*ex[3]^2*ex[4]*ex[6] + 
    6*ex[2]^4*ex[3]^2*ex[4]*ex[6] + 2*ex[2]^5*ex[3]^2*ex[4]*ex[6] - 
    ex[2]*ex[4]^2*ex[6] - 4*ex[2]^2*ex[4]^2*ex[6] + 9*ex[2]^3*ex[4]^2*ex[6] + 
    2*ex[2]*ex[3]*ex[4]^2*ex[6] + 3*ex[2]^2*ex[3]*ex[4]^2*ex[6] + 
    4*ex[2]^3*ex[3]*ex[4]^2*ex[6] + 3*ex[2]^4*ex[3]*ex[4]^2*ex[6] - 
    ex[2]*ex[3]^2*ex[4]^2*ex[6] - 3*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] - 
    3*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] - ex[2]^4*ex[3]^2*ex[4]^2*ex[6] - 
    ex[2]^3*ex[3]*ex[6]^2 + ex[2]^5*ex[3]*ex[6]^2 - 4*ex[2]^3*ex[4]*ex[6]^2 + 
    2*ex[2]^4*ex[4]*ex[6]^2 + ex[2]^2*ex[3]*ex[4]*ex[6]^2 - 
    ex[2]^4*ex[3]*ex[4]*ex[6]^2, y[103] -> ex[2] + ex[2]*ex[3] + 
    ex[2]^2*ex[3] - ex[4] - ex[3]*ex[4] - 2*ex[2]*ex[3]*ex[4] - 
    ex[2]^2*ex[3]*ex[4] + ex[2]*ex[3]*ex[4]*ex[5] + 
    ex[2]^2*ex[3]*ex[4]*ex[5] - ex[2]*ex[6], 
  y[104] -> 10*ex[2]^4 + 20*ex[2]^4*ex[3] + 20*ex[2]^5*ex[3] + 
    10*ex[2]^4*ex[3]^2 + 20*ex[2]^5*ex[3]^2 + 10*ex[2]^6*ex[3]^2 - 
    43*ex[2]^3*ex[4] - 26*ex[2]^4*ex[4] - 86*ex[2]^3*ex[3]*ex[4] - 
    115*ex[2]^4*ex[3]*ex[4] - 29*ex[2]^5*ex[3]*ex[4] - 
    43*ex[2]^3*ex[3]^2*ex[4] - 89*ex[2]^4*ex[3]^2*ex[4] - 
    49*ex[2]^5*ex[3]^2*ex[4] - 3*ex[2]^6*ex[3]^2*ex[4] + 66*ex[2]^2*ex[4]^2 + 
    69*ex[2]^3*ex[4]^2 + 4*ex[2]^4*ex[4]^2 + 132*ex[2]^2*ex[3]*ex[4]^2 + 
    204*ex[2]^3*ex[3]*ex[4]^2 + 63*ex[2]^4*ex[3]*ex[4]^2 - 
    9*ex[2]^5*ex[3]*ex[4]^2 + 66*ex[2]^2*ex[3]^2*ex[4]^2 + 
    135*ex[2]^3*ex[3]^2*ex[4]^2 + 69*ex[2]^4*ex[3]^2*ex[4]^2 - 
    3*ex[2]^5*ex[3]^2*ex[4]^2 - 3*ex[2]^6*ex[3]^2*ex[4]^2 - 
    43*ex[2]*ex[4]^3 - 60*ex[2]^2*ex[4]^3 - 8*ex[2]^3*ex[4]^3 - 
    86*ex[2]*ex[3]*ex[4]^3 - 143*ex[2]^2*ex[3]*ex[4]^3 - 
    39*ex[2]^3*ex[3]*ex[4]^3 + 18*ex[2]^4*ex[3]*ex[4]^3 - 
    43*ex[2]*ex[3]^2*ex[4]^3 - 83*ex[2]^2*ex[3]^2*ex[4]^3 - 
    31*ex[2]^3*ex[3]^2*ex[4]^3 + 15*ex[2]^4*ex[3]^2*ex[4]^3 + 
    6*ex[2]^5*ex[3]^2*ex[4]^3 + 10*ex[4]^4 + 17*ex[2]*ex[4]^4 + 
    4*ex[2]^2*ex[4]^4 + 20*ex[3]*ex[4]^4 + 34*ex[2]*ex[3]*ex[4]^4 + 
    5*ex[2]^2*ex[3]*ex[4]^4 - 9*ex[2]^3*ex[3]*ex[4]^4 + 10*ex[3]^2*ex[4]^4 + 
    17*ex[2]*ex[3]^2*ex[4]^4 + ex[2]^2*ex[3]^2*ex[4]^4 - 
    9*ex[2]^3*ex[3]^2*ex[4]^4 - 3*ex[2]^4*ex[3]^2*ex[4]^4 - 
    20*ex[2]^4*ex[6] - 40*ex[2]^4*ex[3]*ex[6] - 40*ex[2]^5*ex[3]*ex[6] - 
    20*ex[2]^4*ex[3]^2*ex[6] - 40*ex[2]^5*ex[3]^2*ex[6] - 
    20*ex[2]^6*ex[3]^2*ex[6] + 63*ex[2]^3*ex[4]*ex[6] + 
    49*ex[2]^4*ex[4]*ex[6] + 126*ex[2]^3*ex[3]*ex[4]*ex[6] + 
    178*ex[2]^4*ex[3]*ex[4]*ex[6] + 52*ex[2]^5*ex[3]*ex[4]*ex[6] + 
    63*ex[2]^3*ex[3]^2*ex[4]*ex[6] + 129*ex[2]^4*ex[3]^2*ex[4]*ex[6] + 
    69*ex[2]^5*ex[3]^2*ex[4]*ex[6] + 3*ex[2]^6*ex[3]^2*ex[4]*ex[6] - 
    66*ex[2]^2*ex[4]^2*ex[6] - 95*ex[2]^3*ex[4]^2*ex[6] - 
    17*ex[2]^4*ex[4]^2*ex[6] - 132*ex[2]^2*ex[3]*ex[4]^2*ex[6] - 
    233*ex[2]^3*ex[3]*ex[4]^2*ex[6] - 98*ex[2]^4*ex[3]*ex[4]^2*ex[6] + 
    3*ex[2]^5*ex[3]*ex[4]^2*ex[6] - 66*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] - 
    138*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] - 78*ex[2]^4*ex[3]^2*ex[4]^2*ex[6] - 
    6*ex[2]^5*ex[3]^2*ex[4]^2*ex[6] + 23*ex[2]*ex[4]^3*ex[6] + 
    46*ex[2]^2*ex[4]^3*ex[6] + 17*ex[2]^3*ex[4]^3*ex[6] + 
    46*ex[2]*ex[3]*ex[4]^3*ex[6] + 95*ex[2]^2*ex[3]*ex[4]^3*ex[6] + 
    46*ex[2]^3*ex[3]*ex[4]^3*ex[6] - 3*ex[2]^4*ex[3]*ex[4]^3*ex[6] + 
    23*ex[2]*ex[3]^2*ex[4]^3*ex[6] + 49*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] + 
    29*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] + 3*ex[2]^4*ex[3]^2*ex[4]^3*ex[6] + 
    10*ex[2]^4*ex[6]^2 + 20*ex[2]^4*ex[3]*ex[6]^2 + 
    20*ex[2]^5*ex[3]*ex[6]^2 + 10*ex[2]^4*ex[3]^2*ex[6]^2 + 
    20*ex[2]^5*ex[3]^2*ex[6]^2 + 10*ex[2]^6*ex[3]^2*ex[6]^2 - 
    20*ex[2]^3*ex[4]*ex[6]^2 - 23*ex[2]^4*ex[4]*ex[6]^2 - 
    40*ex[2]^3*ex[3]*ex[4]*ex[6]^2 - 63*ex[2]^4*ex[3]*ex[4]*ex[6]^2 - 
    23*ex[2]^5*ex[3]*ex[4]*ex[6]^2 - 20*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 - 
    40*ex[2]^4*ex[3]^2*ex[4]*ex[6]^2 - 20*ex[2]^5*ex[3]^2*ex[4]*ex[6]^2 + 
    10*ex[2]^2*ex[4]^2*ex[6]^2 + 23*ex[2]^3*ex[4]^2*ex[6]^2 + 
    10*ex[2]^4*ex[4]^2*ex[6]^2 + 20*ex[2]^2*ex[3]*ex[4]^2*ex[6]^2 + 
    43*ex[2]^3*ex[3]*ex[4]^2*ex[6]^2 + 23*ex[2]^4*ex[3]*ex[4]^2*ex[6]^2 + 
    10*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2 + 20*ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^2 + 
    10*ex[2]^4*ex[3]^2*ex[4]^2*ex[6]^2, 
  y[105] -> 7*ex[2] + 6*ex[2]*ex[3] - ex[4] - 6*ex[3]*ex[4], 
  y[106] -> 68*ex[2]*ex[3] + 68*ex[2]^2*ex[3] - 68*ex[4] - 71*ex[2]*ex[4] - 
    68*ex[3]*ex[4] - 68*ex[2]*ex[3]*ex[4], y[107] -> -71 + 144*ex[3], 
  y[108] -> ex[2]*ex[3] - ex[3]*ex[4] + ex[2]*ex[3]*ex[4] - ex[4]^2 - 
    ex[3]*ex[4]^2 - ex[2]*ex[3]*ex[6] + ex[4]*ex[6] + ex[3]*ex[4]*ex[6], 
  y[109] -> -71*ex[2]^2*ex[3] + 68*ex[2]*ex[4] + 142*ex[2]*ex[3]*ex[4] - 
    71*ex[4]^2 - 71*ex[3]*ex[4]^2 + 71*ex[2]^2*ex[3]*ex[6] - 
    71*ex[2]*ex[3]*ex[4]*ex[6], y[110] -> ex[2]^2*ex[3]^2 + 
    3*ex[2]^2*ex[3]*ex[4] - 2*ex[2]*ex[3]^2*ex[4] + 2*ex[2]^2*ex[3]^2*ex[4] + 
    ex[2]^2*ex[4]^2 - 5*ex[2]*ex[3]*ex[4]^2 + 3*ex[2]^2*ex[3]*ex[4]^2 + 
    ex[3]^2*ex[4]^2 - 4*ex[2]*ex[3]^2*ex[4]^2 + ex[2]^2*ex[3]^2*ex[4]^2 - 
    2*ex[2]*ex[4]^3 + 2*ex[3]*ex[4]^3 - 5*ex[2]*ex[3]*ex[4]^3 + 
    2*ex[3]^2*ex[4]^3 - 2*ex[2]*ex[3]^2*ex[4]^3 + ex[4]^4 + 2*ex[3]*ex[4]^4 + 
    ex[3]^2*ex[4]^4 - 2*ex[2]^2*ex[3]^2*ex[6] + 2*ex[2]*ex[3]*ex[4]*ex[6] - 
    3*ex[2]^2*ex[3]*ex[4]*ex[6] + 4*ex[2]*ex[3]^2*ex[4]*ex[6] - 
    2*ex[2]^2*ex[3]^2*ex[4]*ex[6] + 2*ex[2]*ex[4]^2*ex[6] - 
    2*ex[3]*ex[4]^2*ex[6] + 7*ex[2]*ex[3]*ex[4]^2*ex[6] - 
    2*ex[3]^2*ex[4]^2*ex[6] + 4*ex[2]*ex[3]^2*ex[4]^2*ex[6] - 
    2*ex[4]^3*ex[6] - 4*ex[3]*ex[4]^3*ex[6] - 2*ex[3]^2*ex[4]^3*ex[6] + 
    ex[2]^2*ex[3]^2*ex[6]^2 - 2*ex[2]*ex[3]*ex[4]*ex[6]^2 - 
    2*ex[2]*ex[3]^2*ex[4]*ex[6]^2 + ex[4]^2*ex[6]^2 + 
    2*ex[3]*ex[4]^2*ex[6]^2 + ex[3]^2*ex[4]^2*ex[6]^2, 
  y[111] -> ex[2]^3*ex[3]^2*ex[4] + 2*ex[2]^3*ex[3]^3*ex[4] + 
    2*ex[2]^3*ex[3]*ex[4]^2 - 3*ex[2]^2*ex[3]^2*ex[4]^2 + 
    8*ex[2]^3*ex[3]^2*ex[4]^2 - 5*ex[2]^2*ex[3]^3*ex[4]^2 + 
    4*ex[2]^3*ex[3]^3*ex[4]^2 - 6*ex[2]^2*ex[3]*ex[4]^3 + 
    4*ex[2]^3*ex[3]*ex[4]^3 + 3*ex[2]*ex[3]^2*ex[4]^3 - 
    19*ex[2]^2*ex[3]^2*ex[4]^3 + 7*ex[2]^3*ex[3]^2*ex[4]^3 + 
    4*ex[2]*ex[3]^3*ex[4]^3 - 10*ex[2]^2*ex[3]^3*ex[4]^3 + 
    2*ex[2]^3*ex[3]^3*ex[4]^3 - ex[2]^2*ex[4]^4 + 6*ex[2]*ex[3]*ex[4]^4 - 
    11*ex[2]^2*ex[3]*ex[4]^4 - ex[3]^2*ex[4]^4 + 15*ex[2]*ex[3]^2*ex[4]^4 - 
    16*ex[2]^2*ex[3]^2*ex[4]^4 - ex[3]^3*ex[4]^4 + 8*ex[2]*ex[3]^3*ex[4]^4 - 
    5*ex[2]^2*ex[3]^3*ex[4]^4 + 2*ex[2]*ex[4]^5 - 2*ex[3]*ex[4]^5 + 
    10*ex[2]*ex[3]*ex[4]^5 - 4*ex[3]^2*ex[4]^5 + 12*ex[2]*ex[3]^2*ex[4]^5 - 
    2*ex[3]^3*ex[4]^5 + 4*ex[2]*ex[3]^3*ex[4]^5 - ex[4]^6 - 3*ex[3]*ex[4]^6 - 
    3*ex[3]^2*ex[4]^6 - ex[3]^3*ex[4]^6 - ex[2]^3*ex[3]^3*ex[6] + 
    ex[2]^2*ex[3]^2*ex[4]*ex[6] - 5*ex[2]^3*ex[3]^2*ex[4]*ex[6] + 
    3*ex[2]^2*ex[3]^3*ex[4]*ex[6] - 6*ex[2]^3*ex[3]^3*ex[4]*ex[6] + 
    4*ex[2]^2*ex[3]*ex[4]^2*ex[6] - 3*ex[2]^3*ex[3]*ex[4]^2*ex[6] - 
    2*ex[2]*ex[3]^2*ex[4]^2*ex[6] + 20*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] - 
    11*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] - 3*ex[2]*ex[3]^3*ex[4]^2*ex[6] + 
    16*ex[2]^2*ex[3]^3*ex[4]^2*ex[6] - 5*ex[2]^3*ex[3]^3*ex[4]^2*ex[6] + 
    ex[2]^2*ex[4]^3*ex[6] - 8*ex[2]*ex[3]*ex[4]^3*ex[6] + 
    17*ex[2]^2*ex[3]*ex[4]^3*ex[6] + ex[3]^2*ex[4]^3*ex[6] - 
    23*ex[2]*ex[3]^2*ex[4]^3*ex[6] + 32*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] + 
    ex[3]^3*ex[4]^3*ex[6] - 14*ex[2]*ex[3]^3*ex[4]^3*ex[6] + 
    13*ex[2]^2*ex[3]^3*ex[4]^3*ex[6] - 4*ex[2]*ex[4]^4*ex[6] + 
    4*ex[3]*ex[4]^4*ex[6] - 23*ex[2]*ex[3]*ex[4]^4*ex[6] + 
    8*ex[3]^2*ex[4]^4*ex[6] - 30*ex[2]*ex[3]^2*ex[4]^4*ex[6] + 
    4*ex[3]^3*ex[4]^4*ex[6] - 11*ex[2]*ex[3]^3*ex[4]^4*ex[6] + 
    3*ex[4]^5*ex[6] + 9*ex[3]*ex[4]^5*ex[6] + 9*ex[3]^2*ex[4]^5*ex[6] + 
    3*ex[3]^3*ex[4]^5*ex[6] + 2*ex[2]^3*ex[3]^3*ex[6]^2 - 
    4*ex[2]^2*ex[3]^2*ex[4]*ex[6]^2 + 4*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 - 
    6*ex[2]^2*ex[3]^3*ex[4]*ex[6]^2 + 4*ex[2]^3*ex[3]^3*ex[4]*ex[6]^2 + 
    2*ex[2]*ex[3]*ex[4]^2*ex[6]^2 - 6*ex[2]^2*ex[3]*ex[4]^2*ex[6]^2 + 
    8*ex[2]*ex[3]^2*ex[4]^2*ex[6]^2 - 19*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2 + 
    6*ex[2]*ex[3]^3*ex[4]^2*ex[6]^2 - 11*ex[2]^2*ex[3]^3*ex[4]^2*ex[6]^2 + 
    2*ex[2]*ex[4]^3*ex[6]^2 - 2*ex[3]*ex[4]^3*ex[6]^2 + 
    16*ex[2]*ex[3]*ex[4]^3*ex[6]^2 - 4*ex[3]^2*ex[4]^3*ex[6]^2 + 
    24*ex[2]*ex[3]^2*ex[4]^3*ex[6]^2 - 2*ex[3]^3*ex[4]^3*ex[6]^2 + 
    10*ex[2]*ex[3]^3*ex[4]^3*ex[6]^2 - 3*ex[4]^4*ex[6]^2 - 
    9*ex[3]*ex[4]^4*ex[6]^2 - 9*ex[3]^2*ex[4]^4*ex[6]^2 - 
    3*ex[3]^3*ex[4]^4*ex[6]^2 - ex[2]^3*ex[3]^3*ex[6]^3 + 
    3*ex[2]^2*ex[3]^2*ex[4]*ex[6]^3 + 3*ex[2]^2*ex[3]^3*ex[4]*ex[6]^3 - 
    3*ex[2]*ex[3]*ex[4]^2*ex[6]^3 - 6*ex[2]*ex[3]^2*ex[4]^2*ex[6]^3 - 
    3*ex[2]*ex[3]^3*ex[4]^2*ex[6]^3 + ex[4]^3*ex[6]^3 + 
    3*ex[3]*ex[4]^3*ex[6]^3 + 3*ex[3]^2*ex[4]^3*ex[6]^3 + 
    ex[3]^3*ex[4]^3*ex[6]^3, y[112] -> -7*ex[2]^2*ex[3]^2 - 
    40*ex[2]^3*ex[3]^2 - 48*ex[2]^4*ex[3]^2 - 22*ex[2]^5*ex[3]^2 - 
    7*ex[2]^6*ex[3]^2 + 58*ex[2]^2*ex[3]^3 + 208*ex[2]^3*ex[3]^3 + 
    306*ex[2]^4*ex[3]^3 + 220*ex[2]^5*ex[3]^3 + 64*ex[2]^6*ex[3]^3 + 
    65*ex[2]^2*ex[3]^4 + 248*ex[2]^3*ex[3]^4 + 354*ex[2]^4*ex[3]^4 + 
    224*ex[2]^5*ex[3]^4 + 53*ex[2]^6*ex[3]^4 + 14*ex[2]*ex[3]*ex[4] + 
    66*ex[2]^2*ex[3]*ex[4] + 48*ex[2]^3*ex[3]*ex[4] + 8*ex[2]^4*ex[3]*ex[4] - 
    102*ex[2]*ex[3]^2*ex[4] - 220*ex[2]^2*ex[3]^2*ex[4] - 
    180*ex[2]^3*ex[3]^2*ex[4] - 54*ex[2]^4*ex[3]^2*ex[4] + 
    8*ex[2]^5*ex[3]^2*ex[4] - 246*ex[2]*ex[3]^3*ex[4] - 
    782*ex[2]^2*ex[3]^3*ex[4] - 936*ex[2]^3*ex[3]^3*ex[4] - 
    510*ex[2]^4*ex[3]^3*ex[4] - 110*ex[2]^5*ex[3]^3*ex[4] - 
    130*ex[2]*ex[3]^4*ex[4] - 496*ex[2]^2*ex[3]^4*ex[4] - 
    708*ex[2]^3*ex[3]^4*ex[4] - 448*ex[2]^4*ex[3]^4*ex[4] - 
    106*ex[2]^5*ex[3]^4*ex[4] - 7*ex[4]^2 - 26*ex[2]*ex[4]^2 - 
    7*ex[2]^2*ex[4]^2 + 44*ex[3]*ex[4]^2 + 26*ex[2]*ex[3]*ex[4]^2 - 
    20*ex[2]^2*ex[3]*ex[4]^2 - 14*ex[2]^3*ex[3]*ex[4]^2 + 
    174*ex[3]^2*ex[4]^2 + 378*ex[2]*ex[3]^2*ex[4]^2 + 
    263*ex[2]^2*ex[3]^2*ex[4]^2 + 52*ex[2]^3*ex[3]^2*ex[4]^2 - 
    7*ex[2]^4*ex[3]^2*ex[4]^2 + 188*ex[3]^3*ex[4]^2 + 
    574*ex[2]*ex[3]^3*ex[4]^2 + 630*ex[2]^2*ex[3]^3*ex[4]^2 + 
    290*ex[2]^3*ex[3]^3*ex[4]^2 + 46*ex[2]^4*ex[3]^3*ex[4]^2 + 
    65*ex[3]^4*ex[4]^2 + 248*ex[2]*ex[3]^4*ex[4]^2 + 
    354*ex[2]^2*ex[3]^4*ex[4]^2 + 224*ex[2]^3*ex[3]^4*ex[4]^2 + 
    53*ex[2]^4*ex[3]^4*ex[4]^2, y[113] -> 4*ex[2]^2*ex[3]^2 + 
    27*ex[2]^3*ex[3]^2 + 43*ex[2]^4*ex[3]^2 + 28*ex[2]^5*ex[3]^2 + 
    8*ex[2]^6*ex[3]^2 - 8*ex[2]*ex[3]*ex[4] - 46*ex[2]^2*ex[3]*ex[4] - 
    52*ex[2]^3*ex[3]*ex[4] - 16*ex[2]^4*ex[3]*ex[4] - 8*ex[2]*ex[3]^2*ex[4] - 
    58*ex[2]^2*ex[3]^2*ex[4] - 84*ex[2]^3*ex[3]^2*ex[4] - 
    54*ex[2]^4*ex[3]^2*ex[4] - 20*ex[2]^5*ex[3]^2*ex[4] + 4*ex[4]^2 + 
    19*ex[2]*ex[4]^2 + 13*ex[2]^2*ex[4]^2 + 8*ex[3]*ex[4]^2 + 
    54*ex[2]*ex[3]*ex[4]^2 + 40*ex[2]^2*ex[3]*ex[4]^2 + 4*ex[3]^2*ex[4]^2 + 
    35*ex[2]*ex[3]^2*ex[4]^2 + 39*ex[2]^2*ex[3]^2*ex[4]^2 + 
    31*ex[2]^3*ex[3]^2*ex[4]^2 + 23*ex[2]^4*ex[3]^2*ex[4]^2 - 4*ex[4]^3 + 
    10*ex[2]*ex[4]^3 + 10*ex[2]^2*ex[4]^3 - 8*ex[3]*ex[4]^3 + 
    12*ex[2]*ex[3]*ex[4]^3 + 2*ex[2]^2*ex[3]*ex[4]^3 - 
    12*ex[2]^3*ex[3]*ex[4]^3 - 4*ex[3]^2*ex[4]^3 + 2*ex[2]*ex[3]^2*ex[4]^3 - 
    12*ex[2]^2*ex[3]^2*ex[4]^3 - 18*ex[2]^3*ex[3]^2*ex[4]^3 + 
    7*ex[2]*ex[4]^4 + 5*ex[2]^2*ex[4]^4 + 14*ex[2]*ex[3]*ex[4]^4 + 
    12*ex[2]^2*ex[3]*ex[4]^4 + 7*ex[2]*ex[3]^2*ex[4]^4 + 
    7*ex[2]^2*ex[3]^2*ex[4]^4 + 4*ex[2]^2*ex[3]^2*ex[6] - 
    2*ex[2]^3*ex[3]^2*ex[6] - 2*ex[2]^4*ex[3]^2*ex[6] + 
    4*ex[2]^5*ex[3]^2*ex[6] - 8*ex[2]*ex[3]*ex[4]*ex[6] + 
    12*ex[2]^2*ex[3]*ex[4]*ex[6] + 16*ex[2]^3*ex[3]*ex[4]*ex[6] - 
    8*ex[2]*ex[3]^2*ex[4]*ex[6] + 4*ex[2]^2*ex[3]^2*ex[4]*ex[6] - 
    10*ex[2]^3*ex[3]^2*ex[4]*ex[6] - 22*ex[2]^4*ex[3]^2*ex[4]*ex[6] + 
    4*ex[4]^2*ex[6] - 10*ex[2]*ex[4]^2*ex[6] - 10*ex[2]^2*ex[4]^2*ex[6] + 
    8*ex[3]*ex[4]^2*ex[6] - 12*ex[2]*ex[3]*ex[4]^2*ex[6] + 
    12*ex[2]^2*ex[3]*ex[4]^2*ex[6] + 24*ex[2]^3*ex[3]*ex[4]^2*ex[6] + 
    4*ex[3]^2*ex[4]^2*ex[6] - 2*ex[2]*ex[3]^2*ex[4]^2*ex[6] + 
    26*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 32*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] - 
    14*ex[2]*ex[4]^3*ex[6] - 10*ex[2]^2*ex[4]^3*ex[6] - 
    28*ex[2]*ex[3]*ex[4]^3*ex[6] - 24*ex[2]^2*ex[3]*ex[4]^3*ex[6] - 
    14*ex[2]*ex[3]^2*ex[4]^3*ex[6] - 14*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] + 
    7*ex[2]^3*ex[3]^2*ex[6]^2 + 7*ex[2]^4*ex[3]^2*ex[6]^2 - 
    14*ex[2]^2*ex[3]*ex[4]*ex[6]^2 - 12*ex[2]^3*ex[3]*ex[4]*ex[6]^2 - 
    14*ex[2]^2*ex[3]^2*ex[4]*ex[6]^2 - 14*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 + 
    7*ex[2]*ex[4]^2*ex[6]^2 + 5*ex[2]^2*ex[4]^2*ex[6]^2 + 
    14*ex[2]*ex[3]*ex[4]^2*ex[6]^2 + 12*ex[2]^2*ex[3]*ex[4]^2*ex[6]^2 + 
    7*ex[2]*ex[3]^2*ex[4]^2*ex[6]^2 + 7*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2, 
  y[114] -> -4*ex[2]^3*ex[3]^2 + 15*ex[2]^4*ex[3]^2 + 10*ex[2]^4*ex[3]^3 - 
    30*ex[2]^2*ex[3]*ex[4] - 12*ex[2]^2*ex[3]^2*ex[4] - 
    64*ex[2]^3*ex[3]^2*ex[4] - 40*ex[2]^3*ex[3]^3*ex[4] + 15*ex[4]^2 + 
    10*ex[3]*ex[4]^2 + 60*ex[2]*ex[3]*ex[4]^2 + 36*ex[2]*ex[3]^2*ex[4]^2 + 
    98*ex[2]^2*ex[3]^2*ex[4]^2 + 60*ex[2]^2*ex[3]^3*ex[4]^2 - 
    30*ex[3]*ex[4]^3 - 20*ex[3]^2*ex[4]^3 - 64*ex[2]*ex[3]^2*ex[4]^3 - 
    40*ex[2]*ex[3]^3*ex[4]^3 + 15*ex[3]^2*ex[4]^4 + 10*ex[3]^3*ex[4]^4 - 
    4*ex[2]^2*ex[3]^2*ex[6] + 34*ex[2]^3*ex[3]^2*ex[6] + 
    20*ex[2]^3*ex[3]^3*ex[6] - 30*ex[2]*ex[3]*ex[4]*ex[6] - 
    16*ex[2]*ex[3]^2*ex[4]*ex[6] - 102*ex[2]^2*ex[3]^2*ex[4]*ex[6] - 
    60*ex[2]^2*ex[3]^3*ex[4]*ex[6] + 30*ex[3]*ex[4]^2*ex[6] + 
    20*ex[3]^2*ex[4]^2*ex[6] + 98*ex[2]*ex[3]^2*ex[4]^2*ex[6] + 
    60*ex[2]*ex[3]^3*ex[4]^2*ex[6] - 30*ex[3]^2*ex[4]^3*ex[6] - 
    20*ex[3]^3*ex[4]^3*ex[6] + 19*ex[2]^2*ex[3]^2*ex[6]^2 + 
    10*ex[2]^2*ex[3]^3*ex[6]^2 - 34*ex[2]*ex[3]^2*ex[4]*ex[6]^2 - 
    20*ex[2]*ex[3]^3*ex[4]*ex[6]^2 + 15*ex[3]^2*ex[4]^2*ex[6]^2 + 
    10*ex[3]^3*ex[4]^2*ex[6]^2, y[115] -> -31*ex[2]^7*ex[3]^5 - 
    62*ex[2]^8*ex[3]^5 - 31*ex[2]^9*ex[3]^5 + 62*ex[2]^5*ex[3]^4*ex[4] + 
    229*ex[2]^6*ex[3]^4*ex[4] + 329*ex[2]^7*ex[3]^4*ex[4] + 
    222*ex[2]^8*ex[3]^4*ex[4] + 84*ex[2]^9*ex[3]^4*ex[4] + 
    24*ex[2]^10*ex[3]^4*ex[4] + 217*ex[2]^6*ex[3]^5*ex[4] + 
    372*ex[2]^7*ex[3]^5*ex[4] + 93*ex[2]^8*ex[3]^5*ex[4] - 
    62*ex[2]^9*ex[3]^5*ex[4] - 31*ex[2]^3*ex[3]^3*ex[4]^2 - 
    272*ex[2]^4*ex[3]^3*ex[4]^2 - 670*ex[2]^5*ex[3]^3*ex[4]^2 - 
    720*ex[2]^6*ex[3]^3*ex[4]^2 - 333*ex[2]^7*ex[3]^3*ex[4]^2 - 
    72*ex[2]^8*ex[3]^3*ex[4]^2 - 310*ex[2]^4*ex[3]^4*ex[4]^2 - 
    1126*ex[2]^5*ex[3]^4*ex[4]^2 - 1490*ex[2]^6*ex[3]^4*ex[4]^2 - 
    830*ex[2]^7*ex[3]^4*ex[4]^2 - 312*ex[2]^8*ex[3]^4*ex[4]^2 - 
    156*ex[2]^9*ex[3]^4*ex[4]^2 - 651*ex[2]^5*ex[3]^5*ex[4]^2 - 
    868*ex[2]^6*ex[3]^5*ex[4]^2 + 186*ex[2]^7*ex[3]^5*ex[4]^2 + 
    372*ex[2]^8*ex[3]^5*ex[4]^2 - 31*ex[2]^9*ex[3]^5*ex[4]^2 + 
    93*ex[2]^2*ex[3]^2*ex[4]^3 + 441*ex[2]^3*ex[3]^2*ex[4]^3 + 
    769*ex[2]^4*ex[3]^2*ex[4]^3 + 485*ex[2]^5*ex[3]^2*ex[4]^3 + 
    94*ex[2]^6*ex[3]^2*ex[4]^3 + 93*ex[2]^2*ex[3]^3*ex[4]^3 + 
    964*ex[2]^3*ex[3]^3*ex[4]^3 + 2282*ex[2]^4*ex[3]^3*ex[4]^3 + 
    2188*ex[2]^5*ex[3]^3*ex[4]^3 + 753*ex[2]^6*ex[3]^3*ex[4]^3 + 
    210*ex[2]^7*ex[3]^3*ex[4]^3 + 24*ex[2]^8*ex[3]^3*ex[4]^3 + 
    620*ex[2]^3*ex[3]^4*ex[4]^3 + 2195*ex[2]^4*ex[3]^4*ex[4]^3 + 
    2403*ex[2]^5*ex[3]^4*ex[4]^3 + 659*ex[2]^6*ex[3]^4*ex[4]^3 + 
    377*ex[2]^7*ex[3]^4*ex[4]^3 + 546*ex[2]^8*ex[3]^4*ex[4]^3 + 
    1085*ex[2]^4*ex[3]^5*ex[4]^3 + 868*ex[2]^5*ex[3]^5*ex[4]^3 - 
    1302*ex[2]^6*ex[3]^5*ex[4]^3 - 868*ex[2]^7*ex[3]^5*ex[4]^3 + 
    217*ex[2]^8*ex[3]^5*ex[4]^3 - 93*ex[2]*ex[3]*ex[4]^4 - 
    314*ex[2]^2*ex[3]*ex[4]^4 - 319*ex[2]^3*ex[3]*ex[4]^4 - 
    68*ex[2]^4*ex[3]*ex[4]^4 - 186*ex[2]*ex[3]^2*ex[4]^4 - 
    954*ex[2]^2*ex[3]^2*ex[4]^4 - 1582*ex[2]^3*ex[3]^2*ex[4]^4 - 
    624*ex[2]^4*ex[3]^2*ex[4]^4 + 42*ex[2]^5*ex[3]^2*ex[4]^4 - 
    28*ex[2]^6*ex[3]^2*ex[4]^4 - 93*ex[2]*ex[3]^3*ex[4]^4 - 
    1260*ex[2]^2*ex[3]^3*ex[4]^4 - 2614*ex[2]^3*ex[3]^3*ex[4]^4 - 
    1712*ex[2]^4*ex[3]^3*ex[4]^4 + 140*ex[2]^5*ex[3]^3*ex[4]^4 - 
    450*ex[2]^6*ex[3]^3*ex[4]^4 - 225*ex[2]^7*ex[3]^3*ex[4]^4 - 
    620*ex[2]^2*ex[3]^4*ex[4]^4 - 2100*ex[2]^3*ex[3]^4*ex[4]^4 - 
    1180*ex[2]^4*ex[3]^4*ex[4]^4 + 1292*ex[2]^5*ex[3]^4*ex[4]^4 - 
    352*ex[2]^6*ex[3]^4*ex[4]^4 - 1344*ex[2]^7*ex[3]^4*ex[4]^4 - 
    1085*ex[2]^3*ex[3]^5*ex[4]^4 + 2604*ex[2]^5*ex[3]^5*ex[4]^4 + 
    868*ex[2]^6*ex[3]^5*ex[4]^4 - 651*ex[2]^7*ex[3]^5*ex[4]^4 + 31*ex[4]^5 + 
    83*ex[2]*ex[4]^5 + 22*ex[2]^2*ex[4]^5 + 93*ex[3]*ex[4]^5 + 
    262*ex[2]*ex[3]*ex[4]^5 + 121*ex[2]^2*ex[3]*ex[4]^5 - 
    214*ex[2]^3*ex[3]*ex[4]^5 - 16*ex[2]^4*ex[3]*ex[4]^5 + 
    93*ex[3]^2*ex[4]^5 + 585*ex[2]*ex[3]^2*ex[4]^5 + 
    645*ex[2]^2*ex[3]^2*ex[4]^5 - 635*ex[2]^3*ex[3]^2*ex[4]^5 - 
    339*ex[2]^4*ex[3]^2*ex[4]^5 + 321*ex[2]^5*ex[3]^2*ex[4]^5 + 
    22*ex[2]^6*ex[3]^2*ex[4]^5 + 31*ex[3]^3*ex[4]^5 + 
    716*ex[2]*ex[3]^3*ex[4]^5 + 850*ex[2]^2*ex[3]^3*ex[4]^5 - 
    756*ex[2]^3*ex[3]^3*ex[4]^5 - 1368*ex[2]^4*ex[3]^3*ex[4]^5 + 
    1368*ex[2]^5*ex[3]^3*ex[4]^5 + 765*ex[2]^6*ex[3]^3*ex[4]^5 + 
    310*ex[2]*ex[3]^4*ex[4]^5 + 955*ex[2]^2*ex[3]^4*ex[4]^5 - 
    1025*ex[2]^3*ex[3]^4*ex[4]^5 - 2835*ex[2]^4*ex[3]^4*ex[4]^5 + 
    1145*ex[2]^5*ex[3]^4*ex[4]^5 + 2310*ex[2]^6*ex[3]^4*ex[4]^5 + 
    651*ex[2]^2*ex[3]^5*ex[4]^5 - 868*ex[2]^3*ex[3]^5*ex[4]^5 - 
    2604*ex[2]^4*ex[3]^5*ex[4]^5 + 1085*ex[2]^6*ex[3]^5*ex[4]^5 + 
    38*ex[4]^6 + 118*ex[2]*ex[4]^6 + 20*ex[2]^2*ex[4]^6 + 52*ex[3]*ex[4]^6 + 
    217*ex[2]*ex[3]*ex[4]^6 + 300*ex[2]^2*ex[3]*ex[4]^6 - 
    179*ex[2]^3*ex[3]*ex[4]^6 - 44*ex[2]^4*ex[3]*ex[4]^6 - 
    72*ex[3]^2*ex[4]^6 + 380*ex[2]*ex[3]^2*ex[4]^6 + 
    1042*ex[2]^2*ex[3]^2*ex[4]^6 - 260*ex[2]^3*ex[3]^2*ex[4]^6 - 
    950*ex[2]^4*ex[3]^2*ex[4]^6 - 100*ex[2]^5*ex[3]^2*ex[4]^6 - 
    148*ex[3]^3*ex[4]^6 + 364*ex[2]*ex[3]^3*ex[4]^6 + 
    1460*ex[2]^2*ex[3]^3*ex[4]^6 + 636*ex[2]^3*ex[3]^3*ex[4]^6 - 
    2652*ex[2]^4*ex[3]^3*ex[4]^6 - 1290*ex[2]^5*ex[3]^3*ex[4]^6 - 
    62*ex[3]^4*ex[4]^6 - 134*ex[2]*ex[3]^4*ex[4]^6 + 
    1566*ex[2]^2*ex[3]^4*ex[4]^6 + 1858*ex[2]^3*ex[3]^4*ex[4]^6 - 
    2384*ex[2]^4*ex[3]^4*ex[4]^6 - 2604*ex[2]^5*ex[3]^4*ex[4]^6 - 
    217*ex[2]*ex[3]^5*ex[4]^6 + 868*ex[2]^2*ex[3]^5*ex[4]^6 + 
    1302*ex[2]^3*ex[3]^5*ex[4]^6 - 868*ex[2]^4*ex[3]^5*ex[4]^6 - 
    1085*ex[2]^5*ex[3]^5*ex[4]^6 + 31*ex[4]^7 + 83*ex[2]*ex[4]^7 + 
    22*ex[2]^2*ex[4]^7 - 19*ex[3]*ex[4]^7 + 56*ex[2]*ex[3]*ex[4]^7 + 
    385*ex[2]^2*ex[3]*ex[4]^7 + 100*ex[2]^3*ex[3]*ex[4]^7 - 
    212*ex[3]^2*ex[4]^7 - 108*ex[2]*ex[3]^2*ex[4]^7 + 
    930*ex[2]^2*ex[3]^2*ex[4]^7 + 1132*ex[2]^3*ex[3]^2*ex[4]^7 + 
    156*ex[2]^4*ex[3]^2*ex[4]^7 - 212*ex[3]^3*ex[4]^7 - 
    424*ex[2]*ex[3]^3*ex[4]^7 + 598*ex[2]^2*ex[3]^3*ex[4]^7 + 
    2610*ex[2]^3*ex[3]^3*ex[4]^7 + 1170*ex[2]^4*ex[3]^3*ex[4]^7 - 
    19*ex[3]^4*ex[4]^7 - 715*ex[2]*ex[3]^4*ex[4]^7 - 
    155*ex[2]^2*ex[3]^4*ex[4]^7 + 2347*ex[2]^3*ex[3]^4*ex[4]^7 + 
    1806*ex[2]^4*ex[3]^4*ex[4]^7 + 31*ex[3]^5*ex[4]^7 - 
    372*ex[2]*ex[3]^5*ex[4]^7 - 186*ex[2]^2*ex[3]^5*ex[4]^7 + 
    868*ex[2]^3*ex[3]^5*ex[4]^7 + 651*ex[2]^4*ex[3]^5*ex[4]^7 - 
    74*ex[3]*ex[4]^8 - 190*ex[2]*ex[3]*ex[4]^8 - 56*ex[2]^2*ex[3]*ex[4]^8 - 
    160*ex[3]^2*ex[4]^8 - 498*ex[2]*ex[3]^2*ex[4]^8 - 
    558*ex[2]^2*ex[3]^2*ex[4]^8 - 100*ex[2]^3*ex[3]^2*ex[4]^8 - 
    36*ex[3]^3*ex[4]^8 - 519*ex[2]*ex[3]^3*ex[4]^8 - 
    1242*ex[2]^2*ex[3]^3*ex[4]^8 - 549*ex[2]^3*ex[3]^3*ex[4]^8 + 
    112*ex[3]^4*ex[4]^8 - 304*ex[2]*ex[3]^4*ex[4]^8 - 
    1112*ex[2]^2*ex[3]^4*ex[4]^8 - 696*ex[2]^3*ex[3]^4*ex[4]^8 + 
    62*ex[3]^5*ex[4]^8 - 93*ex[2]*ex[3]^5*ex[4]^8 - 
    372*ex[2]^2*ex[3]^5*ex[4]^8 - 217*ex[2]^3*ex[3]^5*ex[4]^8 + 
    31*ex[3]^2*ex[4]^9 + 83*ex[2]*ex[3]^2*ex[4]^9 + 
    22*ex[2]^2*ex[3]^2*ex[4]^9 + 93*ex[3]^3*ex[4]^9 + 
    228*ex[2]*ex[3]^3*ex[4]^9 + 105*ex[2]^2*ex[3]^3*ex[4]^9 + 
    93*ex[3]^4*ex[4]^9 + 207*ex[2]*ex[3]^4*ex[4]^9 + 
    114*ex[2]^2*ex[3]^4*ex[4]^9 + 31*ex[3]^5*ex[4]^9 + 
    62*ex[2]*ex[3]^5*ex[4]^9 + 31*ex[2]^2*ex[3]^5*ex[4]^9 - 
    62*ex[2]^6*ex[3]^5*ex[6] - 62*ex[2]^7*ex[3]^5*ex[6] + 
    62*ex[2]^8*ex[3]^5*ex[6] + 62*ex[2]^9*ex[3]^5*ex[6] + 
    62*ex[2]^4*ex[3]^4*ex[4]*ex[6] + 210*ex[2]^5*ex[3]^4*ex[4]*ex[6] + 
    174*ex[2]^6*ex[3]^4*ex[4]*ex[6] - 58*ex[2]^7*ex[3]^4*ex[4]*ex[6] - 
    24*ex[2]^8*ex[3]^4*ex[4]*ex[6] + 60*ex[2]^9*ex[3]^4*ex[4]*ex[6] + 
    372*ex[2]^5*ex[3]^5*ex[4]*ex[6] + 186*ex[2]^6*ex[3]^5*ex[4]*ex[6] - 
    682*ex[2]^7*ex[3]^5*ex[4]*ex[6] - 434*ex[2]^8*ex[3]^5*ex[4]*ex[6] + 
    62*ex[2]^9*ex[3]^5*ex[4]*ex[6] - 148*ex[2]^3*ex[3]^3*ex[4]^2*ex[6] - 
    272*ex[2]^4*ex[3]^3*ex[4]^2*ex[6] - 28*ex[2]^5*ex[3]^3*ex[4]^2*ex[6] + 
    246*ex[2]^6*ex[3]^3*ex[4]^2*ex[6] + 6*ex[2]^7*ex[3]^3*ex[4]^2*ex[6] - 
    24*ex[2]^8*ex[3]^3*ex[4]^2*ex[6] - 248*ex[2]^3*ex[3]^4*ex[4]^2*ex[6] - 
    802*ex[2]^4*ex[3]^4*ex[4]^2*ex[6] - 162*ex[2]^5*ex[3]^4*ex[4]^2*ex[6] + 
    1114*ex[2]^6*ex[3]^4*ex[4]^2*ex[6] + 158*ex[2]^7*ex[3]^4*ex[4]^2*ex[6] - 
    564*ex[2]^8*ex[3]^4*ex[4]^2*ex[6] - 930*ex[2]^4*ex[3]^5*ex[4]^2*ex[6] + 
    186*ex[2]^5*ex[3]^5*ex[4]^2*ex[6] + 2666*ex[2]^6*ex[3]^5*ex[4]^2*ex[6] + 
    1054*ex[2]^7*ex[3]^5*ex[4]^2*ex[6] - 496*ex[2]^8*ex[3]^5*ex[4]^2*ex[6] + 
    72*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] + 44*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] - 
    346*ex[2]^4*ex[3]^2*ex[4]^3*ex[6] - 230*ex[2]^5*ex[3]^2*ex[4]^3*ex[6] + 
    28*ex[2]^6*ex[3]^2*ex[4]^3*ex[6] + 444*ex[2]^2*ex[3]^3*ex[4]^3*ex[6] + 
    392*ex[2]^3*ex[3]^3*ex[4]^3*ex[6] - 980*ex[2]^4*ex[3]^3*ex[4]^3*ex[6] - 
    1540*ex[2]^5*ex[3]^3*ex[4]^3*ex[6] + 486*ex[2]^6*ex[3]^3*ex[4]^3*ex[6] + 
    378*ex[2]^7*ex[3]^3*ex[4]^3*ex[6] + 372*ex[2]^2*ex[3]^4*ex[4]^3*ex[6] + 
    1108*ex[2]^3*ex[3]^4*ex[4]^3*ex[6] - 1428*ex[2]^4*ex[3]^4*ex[4]^3*ex[6] - 
    4080*ex[2]^5*ex[3]^4*ex[4]^3*ex[6] + 460*ex[2]^6*ex[3]^4*ex[4]^3*ex[6] + 
    2376*ex[2]^7*ex[3]^4*ex[4]^3*ex[6] + 1240*ex[2]^3*ex[3]^5*ex[4]^3*ex[6] - 
    1550*ex[2]^4*ex[3]^5*ex[4]^3*ex[6] - 5146*ex[2]^5*ex[3]^5*ex[4]^3*ex[6] - 
    682*ex[2]^6*ex[3]^5*ex[4]^3*ex[6] + 1674*ex[2]^7*ex[3]^5*ex[4]^3*ex[6] + 
    52*ex[2]*ex[3]*ex[4]^4*ex[6] + 198*ex[2]^2*ex[3]*ex[4]^4*ex[6] + 
    282*ex[2]^3*ex[3]*ex[4]^4*ex[6] + 16*ex[2]^4*ex[3]*ex[4]^4*ex[6] - 
    144*ex[2]*ex[3]^2*ex[4]^4*ex[6] + 336*ex[2]^2*ex[3]^2*ex[4]^4*ex[6] + 
    1548*ex[2]^3*ex[3]^2*ex[4]^4*ex[6] + 406*ex[2]^4*ex[3]^2*ex[4]^4*ex[6] - 
    586*ex[2]^5*ex[3]^2*ex[4]^4*ex[6] - 44*ex[2]^6*ex[3]^2*ex[4]^4*ex[6] - 
    444*ex[2]*ex[3]^3*ex[4]^4*ex[6] + 456*ex[2]^2*ex[3]^3*ex[4]^4*ex[6] + 
    3000*ex[2]^3*ex[3]^3*ex[4]^4*ex[6] + 2424*ex[2]^4*ex[3]^3*ex[4]^4*ex[6] - 
    3168*ex[2]^5*ex[3]^3*ex[4]^4*ex[6] - 1692*ex[2]^6*ex[3]^3*ex[4]^4*ex[6] - 
    248*ex[2]*ex[3]^4*ex[4]^4*ex[6] - 612*ex[2]^2*ex[3]^4*ex[4]^4*ex[6] + 
    3852*ex[2]^3*ex[3]^4*ex[4]^4*ex[6] + 5968*ex[2]^4*ex[3]^4*ex[4]^4*ex[6] - 
    3768*ex[2]^5*ex[3]^4*ex[4]^4*ex[6] - 5520*ex[2]^6*ex[3]^4*ex[4]^4*ex[6] - 
    930*ex[2]^2*ex[3]^5*ex[4]^4*ex[6] + 2790*ex[2]^3*ex[3]^5*ex[4]^4*ex[6] + 
    5270*ex[2]^4*ex[3]^5*ex[4]^4*ex[6] - 1550*ex[2]^5*ex[3]^5*ex[4]^4*ex[6] - 
    3100*ex[2]^6*ex[3]^5*ex[4]^4*ex[6] - 38*ex[4]^5*ex[6] - 
    118*ex[2]*ex[4]^5*ex[6] - 20*ex[2]^2*ex[4]^5*ex[6] - 
    52*ex[3]*ex[4]^5*ex[6] - 236*ex[2]*ex[3]*ex[4]^5*ex[6] - 
    318*ex[2]^2*ex[3]*ex[4]^5*ex[6] + 374*ex[2]^3*ex[3]*ex[4]^5*ex[6] + 
    88*ex[2]^4*ex[3]*ex[4]^5*ex[6] + 72*ex[3]^2*ex[4]^5*ex[6] - 
    804*ex[2]*ex[3]^2*ex[4]^5*ex[6] - 1578*ex[2]^2*ex[3]^2*ex[4]^5*ex[6] + 
    1186*ex[2]^3*ex[3]^2*ex[4]^5*ex[6] + 2264*ex[2]^4*ex[3]^2*ex[4]^5*ex[6] + 
    256*ex[2]^5*ex[3]^2*ex[4]^5*ex[6] + 148*ex[3]^3*ex[4]^5*ex[6] - 
    1000*ex[2]*ex[3]^3*ex[4]^5*ex[6] - 2840*ex[2]^2*ex[3]^3*ex[4]^5*ex[6] - 
    120*ex[2]^3*ex[3]^3*ex[4]^5*ex[6] + 7440*ex[2]^4*ex[3]^3*ex[4]^5*ex[6] + 
    3468*ex[2]^5*ex[3]^3*ex[4]^5*ex[6] + 62*ex[3]^4*ex[4]^5*ex[6] + 
    58*ex[2]*ex[3]^4*ex[4]^5*ex[6] - 3978*ex[2]^2*ex[3]^4*ex[4]^5*ex[6] - 
    3322*ex[2]^3*ex[3]^4*ex[4]^5*ex[6] + 8152*ex[2]^4*ex[3]^4*ex[4]^5*ex[6] + 
    7500*ex[2]^5*ex[3]^4*ex[4]^5*ex[6] + 372*ex[2]*ex[3]^5*ex[4]^5*ex[6] - 
    2418*ex[2]^2*ex[3]^5*ex[4]^5*ex[6] - 2542*ex[2]^3*ex[3]^5*ex[4]^5*ex[6] + 
    3658*ex[2]^4*ex[3]^5*ex[4]^5*ex[6] + 3410*ex[2]^5*ex[3]^5*ex[4]^5*ex[6] - 
    62*ex[4]^6*ex[6] - 166*ex[2]*ex[4]^6*ex[6] - 44*ex[2]^2*ex[4]^6*ex[6] + 
    38*ex[3]*ex[4]^6*ex[6] - 186*ex[2]*ex[3]*ex[4]^6*ex[6] - 
    960*ex[2]^2*ex[3]*ex[4]^6*ex[6] - 256*ex[2]^3*ex[3]*ex[4]^6*ex[6] + 
    424*ex[3]^2*ex[4]^6*ex[6] - 104*ex[2]*ex[3]^2*ex[4]^6*ex[6] - 
    2794*ex[2]^2*ex[3]^2*ex[4]^6*ex[6] - 3214*ex[2]^3*ex[3]^2*ex[4]^6*ex[6] - 
    468*ex[2]^4*ex[3]^2*ex[4]^6*ex[6] + 424*ex[3]^3*ex[4]^6*ex[6] + 
    740*ex[2]*ex[3]^3*ex[4]^6*ex[6] - 2474*ex[2]^2*ex[3]^3*ex[4]^6*ex[6] - 
    8262*ex[2]^3*ex[3]^3*ex[4]^6*ex[6] - 3672*ex[2]^4*ex[3]^3*ex[4]^6*ex[6] + 
    38*ex[3]^4*ex[4]^6*ex[6] + 1878*ex[2]*ex[3]^4*ex[4]^6*ex[6] - 
    534*ex[2]^2*ex[3]^4*ex[4]^6*ex[6] - 8314*ex[2]^3*ex[3]^4*ex[4]^6*ex[6] - 
    5940*ex[2]^4*ex[3]^4*ex[4]^6*ex[6] - 62*ex[3]^5*ex[4]^6*ex[6] + 
    1054*ex[2]*ex[3]^5*ex[4]^6*ex[6] + 62*ex[2]^2*ex[3]^5*ex[4]^6*ex[6] - 
    3286*ex[2]^3*ex[3]^5*ex[4]^6*ex[6] - 2232*ex[2]^4*ex[3]^5*ex[4]^6*ex[6] + 
    222*ex[3]*ex[4]^7*ex[6] + 570*ex[2]*ex[3]*ex[4]^7*ex[6] + 
    168*ex[2]^2*ex[3]*ex[4]^7*ex[6] + 480*ex[3]^2*ex[4]^7*ex[6] + 
    1556*ex[2]*ex[3]^2*ex[4]^7*ex[6] + 1840*ex[2]^2*ex[3]^2*ex[4]^7*ex[6] + 
    344*ex[2]^3*ex[3]^2*ex[4]^7*ex[6] + 108*ex[3]^3*ex[4]^7*ex[6] + 
    1836*ex[2]*ex[3]^3*ex[4]^7*ex[6] + 4410*ex[2]^2*ex[3]^3*ex[4]^7*ex[6] + 
    1962*ex[2]^3*ex[3]^3*ex[4]^7*ex[6] - 336*ex[3]^4*ex[4]^7*ex[6] + 
    1284*ex[2]*ex[3]^4*ex[4]^7*ex[6] + 4164*ex[2]^2*ex[3]^4*ex[4]^7*ex[6] + 
    2544*ex[2]^3*ex[3]^4*ex[4]^7*ex[6] - 186*ex[3]^5*ex[4]^7*ex[6] + 
    434*ex[2]*ex[3]^5*ex[4]^7*ex[6] + 1426*ex[2]^2*ex[3]^5*ex[4]^7*ex[6] + 
    806*ex[2]^3*ex[3]^5*ex[4]^7*ex[6] - 124*ex[3]^2*ex[4]^8*ex[6] - 
    332*ex[2]*ex[3]^2*ex[4]^8*ex[6] - 88*ex[2]^2*ex[3]^2*ex[4]^8*ex[6] - 
    372*ex[3]^3*ex[4]^8*ex[6] - 912*ex[2]*ex[3]^3*ex[4]^8*ex[6] - 
    420*ex[2]^2*ex[3]^3*ex[4]^8*ex[6] - 372*ex[3]^4*ex[4]^8*ex[6] - 
    828*ex[2]*ex[3]^4*ex[4]^8*ex[6] - 456*ex[2]^2*ex[3]^4*ex[4]^8*ex[6] - 
    124*ex[3]^5*ex[4]^8*ex[6] - 248*ex[2]*ex[3]^5*ex[4]^8*ex[6] - 
    124*ex[2]^2*ex[3]^5*ex[4]^8*ex[6] - 31*ex[2]^5*ex[3]^5*ex[6]^2 + 
    62*ex[2]^6*ex[3]^5*ex[6]^2 + 186*ex[2]^7*ex[3]^5*ex[6]^2 + 
    62*ex[2]^8*ex[3]^5*ex[6]^2 - 31*ex[2]^9*ex[3]^5*ex[6]^2 - 
    19*ex[2]^4*ex[3]^4*ex[4]*ex[6]^2 - 267*ex[2]^5*ex[3]^4*ex[4]*ex[6]^2 - 
    441*ex[2]^6*ex[3]^4*ex[4]*ex[6]^2 - 31*ex[2]^7*ex[3]^4*ex[4]*ex[6]^2 + 
    162*ex[2]^8*ex[3]^4*ex[4]*ex[6]^2 + 155*ex[2]^4*ex[3]^5*ex[4]*ex[6]^2 - 
    496*ex[2]^5*ex[3]^5*ex[4]*ex[6]^2 - 1116*ex[2]^6*ex[3]^5*ex[4]*ex[6]^2 - 
    124*ex[2]^7*ex[3]^5*ex[4]*ex[6]^2 + 341*ex[2]^8*ex[3]^5*ex[4]*ex[6]^2 + 
    212*ex[2]^3*ex[3]^3*ex[4]^2*ex[6]^2 + 532*ex[2]^4*ex[3]^3*ex[4]^2*
     ex[6]^2 + 401*ex[2]^5*ex[3]^3*ex[4]^2*ex[6]^2 - 
    252*ex[2]^6*ex[3]^3*ex[4]^2*ex[6]^2 - 153*ex[2]^7*ex[3]^3*ex[4]^2*
     ex[6]^2 + 76*ex[2]^3*ex[3]^4*ex[4]^2*ex[6]^2 + 
    1404*ex[2]^4*ex[3]^4*ex[4]^2*ex[6]^2 + 1968*ex[2]^5*ex[3]^4*ex[4]^2*
     ex[6]^2 - 728*ex[2]^6*ex[3]^4*ex[4]^2*ex[6]^2 - 
    1368*ex[2]^7*ex[3]^4*ex[4]^2*ex[6]^2 - 310*ex[2]^3*ex[3]^5*ex[4]^2*
     ex[6]^2 + 1550*ex[2]^4*ex[3]^5*ex[4]^2*ex[6]^2 + 
    2604*ex[2]^5*ex[3]^5*ex[4]^2*ex[6]^2 - 682*ex[2]^6*ex[3]^5*ex[4]^2*
     ex[6]^2 - 1426*ex[2]^7*ex[3]^5*ex[4]^2*ex[6]^2 - 
    212*ex[2]^2*ex[3]^2*ex[4]^3*ex[6]^2 - 428*ex[2]^3*ex[3]^2*ex[4]^3*
     ex[6]^2 + 27*ex[2]^4*ex[3]^2*ex[4]^3*ex[6]^2 + 
    265*ex[2]^5*ex[3]^2*ex[4]^3*ex[6]^2 + 22*ex[2]^6*ex[3]^2*ex[4]^3*
     ex[6]^2 - 636*ex[2]^2*ex[3]^3*ex[4]^3*ex[6]^2 - 
    1488*ex[2]^3*ex[3]^3*ex[4]^3*ex[6]^2 - 483*ex[2]^4*ex[3]^3*ex[4]^3*
     ex[6]^2 + 2430*ex[2]^5*ex[3]^3*ex[4]^3*ex[6]^2 + 
    1161*ex[2]^6*ex[3]^3*ex[4]^3*ex[6]^2 - 114*ex[2]^2*ex[3]^4*ex[4]^3*
     ex[6]^2 - 2946*ex[2]^3*ex[3]^4*ex[4]^3*ex[6]^2 - 
    2904*ex[2]^4*ex[3]^4*ex[4]^3*ex[6]^2 + 4464*ex[2]^5*ex[3]^4*ex[4]^3*
     ex[6]^2 + 4536*ex[2]^6*ex[3]^4*ex[4]^3*ex[6]^2 + 
    310*ex[2]^2*ex[3]^5*ex[4]^3*ex[6]^2 - 2480*ex[2]^3*ex[3]^5*ex[4]^3*
     ex[6]^2 - 2790*ex[2]^4*ex[3]^5*ex[4]^3*ex[6]^2 + 
    3100*ex[2]^5*ex[3]^5*ex[4]^3*ex[6]^2 + 3100*ex[2]^6*ex[3]^5*ex[4]^3*
     ex[6]^2 + 19*ex[2]*ex[3]*ex[4]^4*ex[6]^2 + 18*ex[2]^2*ex[3]*ex[4]^4*
     ex[6]^2 - 195*ex[2]^3*ex[3]*ex[4]^4*ex[6]^2 - 
    44*ex[2]^4*ex[3]*ex[4]^4*ex[6]^2 + 424*ex[2]*ex[3]^2*ex[4]^4*ex[6]^2 + 
    376*ex[2]^2*ex[3]^2*ex[4]^4*ex[6]^2 - 1362*ex[2]^3*ex[3]^2*ex[4]^4*
     ex[6]^2 - 1706*ex[2]^4*ex[3]^2*ex[4]^4*ex[6]^2 - 
    212*ex[2]^5*ex[3]^2*ex[4]^4*ex[6]^2 + 636*ex[2]*ex[3]^3*ex[4]^4*ex[6]^2 + 
    1272*ex[2]^2*ex[3]^3*ex[4]^4*ex[6]^2 - 1515*ex[2]^3*ex[3]^3*ex[4]^4*
     ex[6]^2 - 7146*ex[2]^4*ex[3]^3*ex[4]^4*ex[6]^2 - 
    3195*ex[2]^5*ex[3]^3*ex[4]^4*ex[6]^2 + 76*ex[2]*ex[3]^4*ex[4]^4*ex[6]^2 + 
    3084*ex[2]^2*ex[3]^4*ex[4]^4*ex[6]^2 + 756*ex[2]^3*ex[3]^4*ex[4]^4*
     ex[6]^2 - 9956*ex[2]^4*ex[3]^4*ex[4]^4*ex[6]^2 - 
    7704*ex[2]^5*ex[3]^4*ex[4]^4*ex[6]^2 - 155*ex[2]*ex[3]^5*ex[4]^4*
     ex[6]^2 + 2170*ex[2]^2*ex[3]^5*ex[4]^4*ex[6]^2 + 
    930*ex[2]^3*ex[3]^5*ex[4]^4*ex[6]^2 - 5270*ex[2]^4*ex[3]^5*ex[4]^4*
     ex[6]^2 - 3875*ex[2]^5*ex[3]^5*ex[4]^4*ex[6]^2 + 31*ex[4]^5*ex[6]^2 + 
    83*ex[2]*ex[4]^5*ex[6]^2 + 22*ex[2]^2*ex[4]^5*ex[6]^2 - 
    19*ex[3]*ex[4]^5*ex[6]^2 + 204*ex[2]*ex[3]*ex[4]^5*ex[6]^2 + 
    765*ex[2]^2*ex[3]*ex[4]^5*ex[6]^2 + 212*ex[2]^3*ex[3]*ex[4]^5*ex[6]^2 - 
    212*ex[3]^2*ex[4]^5*ex[6]^2 + 532*ex[2]*ex[3]^2*ex[4]^5*ex[6]^2 + 
    2829*ex[2]^2*ex[3]^2*ex[4]^5*ex[6]^2 + 3115*ex[2]^3*ex[3]^2*ex[4]^5*
     ex[6]^2 + 490*ex[2]^4*ex[3]^2*ex[4]^5*ex[6]^2 - 
    212*ex[3]^3*ex[4]^5*ex[6]^2 - 208*ex[2]*ex[3]^3*ex[4]^5*ex[6]^2 + 
    3433*ex[2]^2*ex[3]^3*ex[4]^5*ex[6]^2 + 9378*ex[2]^3*ex[3]^3*ex[4]^5*
     ex[6]^2 + 4149*ex[2]^4*ex[3]^3*ex[4]^5*ex[6]^2 - 
    19*ex[3]^4*ex[4]^5*ex[6]^2 - 1611*ex[2]*ex[3]^4*ex[4]^5*ex[6]^2 + 
    2091*ex[2]^2*ex[3]^4*ex[4]^5*ex[6]^2 + 10829*ex[2]^3*ex[3]^4*ex[4]^5*
     ex[6]^2 + 7146*ex[2]^4*ex[3]^4*ex[4]^5*ex[6]^2 + 
    31*ex[3]^5*ex[4]^5*ex[6]^2 - 992*ex[2]*ex[3]^5*ex[4]^5*ex[6]^2 + 
    744*ex[2]^2*ex[3]^5*ex[4]^5*ex[6]^2 + 4588*ex[2]^3*ex[3]^5*ex[4]^5*
     ex[6]^2 + 2821*ex[2]^4*ex[3]^5*ex[4]^5*ex[6]^2 - 
    222*ex[3]*ex[4]^6*ex[6]^2 - 570*ex[2]*ex[3]*ex[4]^6*ex[6]^2 - 
    168*ex[2]^2*ex[3]*ex[4]^6*ex[6]^2 - 480*ex[3]^2*ex[4]^6*ex[6]^2 - 
    1680*ex[2]*ex[3]^2*ex[4]^6*ex[6]^2 - 2172*ex[2]^2*ex[3]^2*ex[4]^6*
     ex[6]^2 - 432*ex[2]^3*ex[3]^2*ex[4]^6*ex[6]^2 - 
    108*ex[3]^3*ex[4]^6*ex[6]^2 - 2394*ex[2]*ex[3]^3*ex[4]^6*ex[6]^2 - 
    5778*ex[2]^2*ex[3]^3*ex[4]^6*ex[6]^2 - 2592*ex[2]^3*ex[3]^3*ex[4]^6*
     ex[6]^2 + 336*ex[3]^4*ex[4]^6*ex[6]^2 - 2028*ex[2]*ex[3]^4*ex[4]^6*
     ex[6]^2 - 5820*ex[2]^2*ex[3]^4*ex[4]^6*ex[6]^2 - 
    3456*ex[2]^3*ex[3]^4*ex[4]^6*ex[6]^2 + 186*ex[3]^5*ex[4]^6*ex[6]^2 - 
    744*ex[2]*ex[3]^5*ex[4]^6*ex[6]^2 - 2046*ex[2]^2*ex[3]^5*ex[4]^6*
     ex[6]^2 - 1116*ex[2]^3*ex[3]^5*ex[4]^6*ex[6]^2 + 
    186*ex[3]^2*ex[4]^7*ex[6]^2 + 498*ex[2]*ex[3]^2*ex[4]^7*ex[6]^2 + 
    132*ex[2]^2*ex[3]^2*ex[4]^7*ex[6]^2 + 558*ex[3]^3*ex[4]^7*ex[6]^2 + 
    1368*ex[2]*ex[3]^3*ex[4]^7*ex[6]^2 + 630*ex[2]^2*ex[3]^3*ex[4]^7*
     ex[6]^2 + 558*ex[3]^4*ex[4]^7*ex[6]^2 + 1242*ex[2]*ex[3]^4*ex[4]^7*
     ex[6]^2 + 684*ex[2]^2*ex[3]^4*ex[4]^7*ex[6]^2 + 
    186*ex[3]^5*ex[4]^7*ex[6]^2 + 372*ex[2]*ex[3]^5*ex[4]^7*ex[6]^2 + 
    186*ex[2]^2*ex[3]^5*ex[4]^7*ex[6]^2 + 62*ex[2]^5*ex[3]^5*ex[6]^3 + 
    62*ex[2]^6*ex[3]^5*ex[6]^3 - 62*ex[2]^7*ex[3]^5*ex[6]^3 - 
    62*ex[2]^8*ex[3]^5*ex[6]^3 - 112*ex[2]^4*ex[3]^4*ex[4]*ex[6]^3 - 
    68*ex[2]^5*ex[3]^4*ex[4]*ex[6]^3 + 284*ex[2]^6*ex[3]^4*ex[4]*ex[6]^3 + 
    240*ex[2]^7*ex[3]^4*ex[4]*ex[6]^3 - 310*ex[2]^4*ex[3]^5*ex[4]*ex[6]^3 - 
    186*ex[2]^5*ex[3]^5*ex[4]*ex[6]^3 + 558*ex[2]^6*ex[3]^5*ex[4]*ex[6]^3 + 
    434*ex[2]^7*ex[3]^5*ex[4]*ex[6]^3 - 36*ex[2]^3*ex[3]^3*ex[4]^2*ex[6]^3 - 
    240*ex[2]^4*ex[3]^3*ex[4]^2*ex[6]^3 - 558*ex[2]^5*ex[3]^3*ex[4]^2*
     ex[6]^3 - 234*ex[2]^6*ex[3]^3*ex[4]^2*ex[6]^3 + 
    448*ex[2]^3*ex[3]^4*ex[4]^2*ex[6]^3 - 100*ex[2]^4*ex[3]^4*ex[4]^2*
     ex[6]^3 - 1964*ex[2]^5*ex[3]^4*ex[4]^2*ex[6]^3 - 
    1416*ex[2]^6*ex[3]^4*ex[4]^2*ex[6]^3 + 620*ex[2]^3*ex[3]^5*ex[4]^2*
     ex[6]^3 - 1860*ex[2]^5*ex[3]^5*ex[4]^2*ex[6]^3 - 
    1240*ex[2]^6*ex[3]^5*ex[4]^2*ex[6]^3 + 160*ex[2]^2*ex[3]^2*ex[4]^3*
     ex[6]^3 + 436*ex[2]^3*ex[3]^2*ex[4]^3*ex[6]^3 + 
    392*ex[2]^4*ex[3]^2*ex[4]^3*ex[6]^3 + 56*ex[2]^5*ex[3]^2*ex[4]^3*
     ex[6]^3 + 108*ex[2]^2*ex[3]^3*ex[4]^3*ex[6]^3 + 
    1092*ex[2]^3*ex[3]^3*ex[4]^3*ex[6]^3 + 2586*ex[2]^4*ex[3]^3*ex[4]^3*
     ex[6]^3 + 1122*ex[2]^5*ex[3]^3*ex[4]^3*ex[6]^3 - 
    672*ex[2]^2*ex[3]^4*ex[4]^3*ex[6]^3 + 1080*ex[2]^3*ex[3]^4*ex[4]^3*
     ex[6]^3 + 5016*ex[2]^4*ex[3]^4*ex[4]^3*ex[6]^3 + 
    3264*ex[2]^5*ex[3]^4*ex[4]^3*ex[6]^3 - 620*ex[2]^2*ex[3]^5*ex[4]^3*
     ex[6]^3 + 620*ex[2]^3*ex[3]^5*ex[4]^3*ex[6]^3 + 
    3100*ex[2]^4*ex[3]^5*ex[4]^3*ex[6]^3 + 1860*ex[2]^5*ex[3]^5*ex[4]^3*
     ex[6]^3 - 74*ex[2]*ex[3]*ex[4]^4*ex[6]^3 - 190*ex[2]^2*ex[3]*ex[4]^4*
     ex[6]^3 - 56*ex[2]^3*ex[3]*ex[4]^4*ex[6]^3 - 320*ex[2]*ex[3]^2*ex[4]^4*
     ex[6]^3 - 996*ex[2]^2*ex[3]^2*ex[4]^4*ex[6]^3 - 
    1116*ex[2]^3*ex[3]^2*ex[4]^4*ex[6]^3 - 200*ex[2]^4*ex[3]^2*ex[4]^4*
     ex[6]^3 - 108*ex[2]*ex[3]^3*ex[4]^4*ex[6]^3 - 
    1836*ex[2]^2*ex[3]^3*ex[4]^4*ex[6]^3 - 4410*ex[2]^3*ex[3]^3*ex[4]^4*
     ex[6]^3 - 1962*ex[2]^4*ex[3]^3*ex[4]^4*ex[6]^3 + 
    448*ex[2]*ex[3]^4*ex[4]^4*ex[6]^3 - 1960*ex[2]^2*ex[3]^4*ex[4]^4*
     ex[6]^3 - 6104*ex[2]^3*ex[3]^4*ex[4]^4*ex[6]^3 - 
    3696*ex[2]^4*ex[3]^4*ex[4]^4*ex[6]^3 + 310*ex[2]*ex[3]^5*ex[4]^4*
     ex[6]^3 - 930*ex[2]^2*ex[3]^5*ex[4]^4*ex[6]^3 - 
    2790*ex[2]^3*ex[3]^5*ex[4]^4*ex[6]^3 - 1550*ex[2]^4*ex[3]^5*ex[4]^4*
     ex[6]^3 + 74*ex[3]*ex[4]^5*ex[6]^3 + 190*ex[2]*ex[3]*ex[4]^5*ex[6]^3 + 
    56*ex[2]^2*ex[3]*ex[4]^5*ex[6]^3 + 160*ex[3]^2*ex[4]^5*ex[6]^3 + 
    684*ex[2]*ex[3]^2*ex[4]^5*ex[6]^3 + 1056*ex[2]^2*ex[3]^2*ex[4]^5*
     ex[6]^3 + 232*ex[2]^3*ex[3]^2*ex[4]^5*ex[6]^3 + 
    36*ex[3]^3*ex[4]^5*ex[6]^3 + 1356*ex[2]*ex[3]^3*ex[4]^5*ex[6]^3 + 
    3294*ex[2]^2*ex[3]^3*ex[4]^5*ex[6]^3 + 1494*ex[2]^3*ex[3]^3*ex[4]^5*
     ex[6]^3 - 112*ex[3]^4*ex[4]^5*ex[6]^3 + 1420*ex[2]*ex[3]^4*ex[4]^5*
     ex[6]^3 + 3596*ex[2]^2*ex[3]^4*ex[4]^5*ex[6]^3 + 
    2064*ex[2]^3*ex[3]^4*ex[4]^5*ex[6]^3 - 62*ex[3]^5*ex[4]^5*ex[6]^3 + 
    558*ex[2]*ex[3]^5*ex[4]^5*ex[6]^3 + 1302*ex[2]^2*ex[3]^5*ex[4]^5*
     ex[6]^3 + 682*ex[2]^3*ex[3]^5*ex[4]^5*ex[6]^3 - 
    124*ex[3]^2*ex[4]^6*ex[6]^3 - 332*ex[2]*ex[3]^2*ex[4]^6*ex[6]^3 - 
    88*ex[2]^2*ex[3]^2*ex[4]^6*ex[6]^3 - 372*ex[3]^3*ex[4]^6*ex[6]^3 - 
    912*ex[2]*ex[3]^3*ex[4]^6*ex[6]^3 - 420*ex[2]^2*ex[3]^3*ex[4]^6*ex[6]^3 - 
    372*ex[3]^4*ex[4]^6*ex[6]^3 - 828*ex[2]*ex[3]^4*ex[4]^6*ex[6]^3 - 
    456*ex[2]^2*ex[3]^4*ex[4]^6*ex[6]^3 - 124*ex[3]^5*ex[4]^6*ex[6]^3 - 
    248*ex[2]*ex[3]^5*ex[4]^6*ex[6]^3 - 124*ex[2]^2*ex[3]^5*ex[4]^6*ex[6]^3 - 
    31*ex[2]^5*ex[3]^5*ex[6]^4 - 62*ex[2]^6*ex[3]^5*ex[6]^4 - 
    31*ex[2]^7*ex[3]^5*ex[6]^4 + 93*ex[2]^4*ex[3]^4*ex[4]*ex[6]^4 + 
    207*ex[2]^5*ex[3]^4*ex[4]*ex[6]^4 + 114*ex[2]^6*ex[3]^4*ex[4]*ex[6]^4 + 
    155*ex[2]^4*ex[3]^5*ex[4]*ex[6]^4 + 310*ex[2]^5*ex[3]^5*ex[4]*ex[6]^4 + 
    155*ex[2]^6*ex[3]^5*ex[4]*ex[6]^4 - 93*ex[2]^3*ex[3]^3*ex[4]^2*ex[6]^4 - 
    228*ex[2]^4*ex[3]^3*ex[4]^2*ex[6]^4 - 105*ex[2]^5*ex[3]^3*ex[4]^2*
     ex[6]^4 - 372*ex[2]^3*ex[3]^4*ex[4]^2*ex[6]^4 - 
    828*ex[2]^4*ex[3]^4*ex[4]^2*ex[6]^4 - 456*ex[2]^5*ex[3]^4*ex[4]^2*
     ex[6]^4 - 310*ex[2]^3*ex[3]^5*ex[4]^2*ex[6]^4 - 
    620*ex[2]^4*ex[3]^5*ex[4]^2*ex[6]^4 - 310*ex[2]^5*ex[3]^5*ex[4]^2*
     ex[6]^4 + 31*ex[2]^2*ex[3]^2*ex[4]^3*ex[6]^4 + 
    83*ex[2]^3*ex[3]^2*ex[4]^3*ex[6]^4 + 22*ex[2]^4*ex[3]^2*ex[4]^3*ex[6]^4 + 
    279*ex[2]^2*ex[3]^3*ex[4]^3*ex[6]^4 + 684*ex[2]^3*ex[3]^3*ex[4]^3*
     ex[6]^4 + 315*ex[2]^4*ex[3]^3*ex[4]^3*ex[6]^4 + 
    558*ex[2]^2*ex[3]^4*ex[4]^3*ex[6]^4 + 1242*ex[2]^3*ex[3]^4*ex[4]^3*
     ex[6]^4 + 684*ex[2]^4*ex[3]^4*ex[4]^3*ex[6]^4 + 
    310*ex[2]^2*ex[3]^5*ex[4]^3*ex[6]^4 + 620*ex[2]^3*ex[3]^5*ex[4]^3*
     ex[6]^4 + 310*ex[2]^4*ex[3]^5*ex[4]^3*ex[6]^4 - 
    62*ex[2]*ex[3]^2*ex[4]^4*ex[6]^4 - 166*ex[2]^2*ex[3]^2*ex[4]^4*ex[6]^4 - 
    44*ex[2]^3*ex[3]^2*ex[4]^4*ex[6]^4 - 279*ex[2]*ex[3]^3*ex[4]^4*ex[6]^4 - 
    684*ex[2]^2*ex[3]^3*ex[4]^4*ex[6]^4 - 315*ex[2]^3*ex[3]^3*ex[4]^4*
     ex[6]^4 - 372*ex[2]*ex[3]^4*ex[4]^4*ex[6]^4 - 
    828*ex[2]^2*ex[3]^4*ex[4]^4*ex[6]^4 - 456*ex[2]^3*ex[3]^4*ex[4]^4*
     ex[6]^4 - 155*ex[2]*ex[3]^5*ex[4]^4*ex[6]^4 - 
    310*ex[2]^2*ex[3]^5*ex[4]^4*ex[6]^4 - 155*ex[2]^3*ex[3]^5*ex[4]^4*
     ex[6]^4 + 31*ex[3]^2*ex[4]^5*ex[6]^4 + 83*ex[2]*ex[3]^2*ex[4]^5*
     ex[6]^4 + 22*ex[2]^2*ex[3]^2*ex[4]^5*ex[6]^4 + 
    93*ex[3]^3*ex[4]^5*ex[6]^4 + 228*ex[2]*ex[3]^3*ex[4]^5*ex[6]^4 + 
    105*ex[2]^2*ex[3]^3*ex[4]^5*ex[6]^4 + 93*ex[3]^4*ex[4]^5*ex[6]^4 + 
    207*ex[2]*ex[3]^4*ex[4]^5*ex[6]^4 + 114*ex[2]^2*ex[3]^4*ex[4]^5*ex[6]^4 + 
    31*ex[3]^5*ex[4]^5*ex[6]^4 + 62*ex[2]*ex[3]^5*ex[4]^5*ex[6]^4 + 
    31*ex[2]^2*ex[3]^5*ex[4]^5*ex[6]^4, 
  y[116] -> -15*ex[2]^2*ex[3]^2 - 68*ex[2]^3*ex[3]^2 - 94*ex[2]^4*ex[3]^2 - 
    56*ex[2]^5*ex[3]^2 - 15*ex[2]^6*ex[3]^2 + 18*ex[2]^2*ex[3]^3 + 
    56*ex[2]^3*ex[3]^3 + 80*ex[2]^4*ex[3]^3 + 64*ex[2]^5*ex[3]^3 + 
    22*ex[2]^6*ex[3]^3 + 33*ex[2]^2*ex[3]^4 + 124*ex[2]^3*ex[3]^4 + 
    174*ex[2]^4*ex[3]^4 + 108*ex[2]^5*ex[3]^4 + 25*ex[2]^6*ex[3]^4 + 
    30*ex[2]*ex[3]*ex[4] + 106*ex[2]^2*ex[3]*ex[4] + 94*ex[2]^3*ex[3]*ex[4] + 
    26*ex[2]^4*ex[3]*ex[4] - 6*ex[2]*ex[3]^2*ex[4] + 
    60*ex[2]^2*ex[3]^2*ex[4] + 128*ex[2]^3*ex[3]^2*ex[4] + 
    88*ex[2]^4*ex[3]^2*ex[4] + 26*ex[2]^5*ex[3]^2*ex[4] - 
    102*ex[2]*ex[3]^3*ex[4] - 294*ex[2]^2*ex[3]^3*ex[4] - 
    314*ex[2]^3*ex[3]^3*ex[4] - 154*ex[2]^4*ex[3]^3*ex[4] - 
    32*ex[2]^5*ex[3]^3*ex[4] - 66*ex[2]*ex[3]^4*ex[4] - 
    248*ex[2]^2*ex[3]^4*ex[4] - 348*ex[2]^3*ex[3]^4*ex[4] - 
    216*ex[2]^4*ex[3]^4*ex[4] - 50*ex[2]^5*ex[3]^4*ex[4] - 15*ex[4]^2 - 
    38*ex[2]*ex[4]^2 - 15*ex[2]^2*ex[4]^2 - 12*ex[3]*ex[4]^2 - 
    86*ex[2]*ex[3]*ex[4]^2 - 96*ex[2]^2*ex[3]*ex[4]^2 - 
    30*ex[2]^3*ex[3]*ex[4]^2 + 54*ex[3]^2*ex[4]^2 + 
    66*ex[2]*ex[3]^2*ex[4]^2 - 21*ex[2]^2*ex[3]^2*ex[4]^2 - 
    48*ex[2]^3*ex[3]^2*ex[4]^2 - 15*ex[2]^4*ex[3]^2*ex[4]^2 + 
    84*ex[3]^3*ex[4]^2 + 238*ex[2]*ex[3]^3*ex[4]^2 + 
    234*ex[2]^2*ex[3]^3*ex[4]^2 + 90*ex[2]^3*ex[3]^3*ex[4]^2 + 
    10*ex[2]^4*ex[3]^3*ex[4]^2 + 33*ex[3]^4*ex[4]^2 + 
    124*ex[2]*ex[3]^4*ex[4]^2 + 174*ex[2]^2*ex[3]^4*ex[4]^2 + 
    108*ex[2]^3*ex[3]^4*ex[4]^2 + 25*ex[2]^4*ex[3]^4*ex[4]^2, 
  y[117] -> ex[2]^2*ex[3]^2 + 7*ex[2]^3*ex[3]^2 + 11*ex[2]^4*ex[3]^2 + 
    7*ex[2]^5*ex[3]^2 + 2*ex[2]^6*ex[3]^2 - 2*ex[2]*ex[3]*ex[4] - 
    12*ex[2]^2*ex[3]*ex[4] - 13*ex[2]^3*ex[3]*ex[4] - 4*ex[2]^4*ex[3]*ex[4] - 
    2*ex[2]*ex[3]^2*ex[4] - 15*ex[2]^2*ex[3]^2*ex[4] - 
    21*ex[2]^3*ex[3]^2*ex[4] - 13*ex[2]^4*ex[3]^2*ex[4] - 
    5*ex[2]^5*ex[3]^2*ex[4] + ex[4]^2 + 5*ex[2]*ex[4]^2 + 3*ex[2]^2*ex[4]^2 + 
    2*ex[3]*ex[4]^2 + 14*ex[2]*ex[3]*ex[4]^2 + 9*ex[2]^2*ex[3]*ex[4]^2 + 
    ex[3]^2*ex[4]^2 + 9*ex[2]*ex[3]^2*ex[4]^2 + 9*ex[2]^2*ex[3]^2*ex[4]^2 + 
    7*ex[2]^3*ex[3]^2*ex[4]^2 + 6*ex[2]^4*ex[3]^2*ex[4]^2 - ex[4]^3 + 
    3*ex[2]*ex[4]^3 + 2*ex[2]^2*ex[4]^3 - 2*ex[3]*ex[4]^3 + 
    4*ex[2]*ex[3]*ex[4]^3 - 3*ex[2]^3*ex[3]*ex[4]^3 - ex[3]^2*ex[4]^3 + 
    ex[2]*ex[3]^2*ex[4]^3 - 3*ex[2]^2*ex[3]^2*ex[4]^3 - 
    5*ex[2]^3*ex[3]^2*ex[4]^3 + 2*ex[2]*ex[4]^4 + ex[2]^2*ex[4]^4 + 
    4*ex[2]*ex[3]*ex[4]^4 + 3*ex[2]^2*ex[3]*ex[4]^4 + 
    2*ex[2]*ex[3]^2*ex[4]^4 + 2*ex[2]^2*ex[3]^2*ex[4]^4 + 
    ex[2]^2*ex[3]^2*ex[6] - ex[2]^3*ex[3]^2*ex[6] - ex[2]^4*ex[3]^2*ex[6] + 
    ex[2]^5*ex[3]^2*ex[6] - 2*ex[2]*ex[3]*ex[4]*ex[6] + 
    4*ex[2]^2*ex[3]*ex[4]*ex[6] + 4*ex[2]^3*ex[3]*ex[4]*ex[6] - 
    2*ex[2]*ex[3]^2*ex[4]*ex[6] + 2*ex[2]^2*ex[3]^2*ex[4]*ex[6] - 
    2*ex[2]^3*ex[3]^2*ex[4]*ex[6] - 6*ex[2]^4*ex[3]^2*ex[4]*ex[6] + 
    ex[4]^2*ex[6] - 3*ex[2]*ex[4]^2*ex[6] - 2*ex[2]^2*ex[4]^2*ex[6] + 
    2*ex[3]*ex[4]^2*ex[6] - 4*ex[2]*ex[3]*ex[4]^2*ex[6] + 
    4*ex[2]^2*ex[3]*ex[4]^2*ex[6] + 6*ex[2]^3*ex[3]*ex[4]^2*ex[6] + 
    ex[3]^2*ex[4]^2*ex[6] - ex[2]*ex[3]^2*ex[4]^2*ex[6] + 
    7*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 9*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] - 
    4*ex[2]*ex[4]^3*ex[6] - 2*ex[2]^2*ex[4]^3*ex[6] - 
    8*ex[2]*ex[3]*ex[4]^3*ex[6] - 6*ex[2]^2*ex[3]*ex[4]^3*ex[6] - 
    4*ex[2]*ex[3]^2*ex[4]^3*ex[6] - 4*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] + 
    2*ex[2]^3*ex[3]^2*ex[6]^2 + 2*ex[2]^4*ex[3]^2*ex[6]^2 - 
    4*ex[2]^2*ex[3]*ex[4]*ex[6]^2 - 3*ex[2]^3*ex[3]*ex[4]*ex[6]^2 - 
    4*ex[2]^2*ex[3]^2*ex[4]*ex[6]^2 - 4*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 + 
    2*ex[2]*ex[4]^2*ex[6]^2 + ex[2]^2*ex[4]^2*ex[6]^2 + 
    4*ex[2]*ex[3]*ex[4]^2*ex[6]^2 + 3*ex[2]^2*ex[3]*ex[4]^2*ex[6]^2 + 
    2*ex[2]*ex[3]^2*ex[4]^2*ex[6]^2 + 2*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2, 
  y[118] -> -(ex[2]*ex[4]) - 2*ex[2]*ex[3]*ex[4] - 2*ex[2]^2*ex[3]*ex[4] + 
    ex[4]^2 + ex[3]*ex[4]^2 + ex[2]*ex[3]*ex[4]^2 + ex[2]*ex[3]*ex[4]*ex[5] + 
    ex[2]^2*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6] + ex[2]^2*ex[3]*ex[6] - 
    ex[4]*ex[6] - ex[3]*ex[4]*ex[6] - ex[2]*ex[3]*ex[4]*ex[6], 
  y[119] -> ex[2]*ex[3] + 9*ex[2]^2*ex[3] + 6*ex[2]^3*ex[3] - 3*ex[4] - 
    3*ex[2]*ex[4] - 3*ex[3]*ex[4] - 34*ex[2]*ex[3]*ex[4] - 
    27*ex[2]^2*ex[3]*ex[4] + 9*ex[4]^2 + 9*ex[2]*ex[4]^2 + 9*ex[3]*ex[4]^2 + 
    7*ex[2]*ex[3]*ex[4]^2 + 19*ex[2]*ex[3]*ex[6] + 15*ex[2]^2*ex[3]*ex[6] - 
    9*ex[4]*ex[6] - 9*ex[2]*ex[4]*ex[6] - 9*ex[3]*ex[4]*ex[6] - 
    5*ex[2]*ex[3]*ex[4]*ex[6] - 2*ex[2]*ex[3]*ex[6]^2, 
  y[120] -> -8*ex[2]^2*ex[3]^2 - 17*ex[2]^3*ex[3]^2 - 18*ex[2]^4*ex[3]^2 - 
    15*ex[2]^5*ex[3]^2 - 6*ex[2]^6*ex[3]^2 + 16*ex[2]*ex[3]*ex[4] + 
    33*ex[2]^2*ex[3]*ex[4] + 18*ex[2]^3*ex[3]*ex[4] + 3*ex[2]^4*ex[3]*ex[4] + 
    16*ex[2]*ex[3]^2*ex[4] + 20*ex[2]^2*ex[3]^2*ex[4] + 
    31*ex[2]^3*ex[3]^2*ex[4] + 54*ex[2]^4*ex[3]^2*ex[4] + 
    27*ex[2]^5*ex[3]^2*ex[4] - 6*ex[4]^2 - 12*ex[2]*ex[4]^2 - 
    6*ex[2]^2*ex[4]^2 - 12*ex[3]*ex[4]^2 + 21*ex[2]^2*ex[3]*ex[4]^2 - 
    6*ex[2]^3*ex[3]*ex[4]^2 - 9*ex[2]^4*ex[3]*ex[4]^2 - 6*ex[3]^2*ex[4]^2 + 
    12*ex[2]*ex[3]^2*ex[4]^2 - 34*ex[2]^2*ex[3]^2*ex[4]^2 - 
    106*ex[2]^3*ex[3]^2*ex[4]^2 - 54*ex[2]^4*ex[3]^2*ex[4]^2 - 9*ex[4]^3 - 
    18*ex[2]*ex[4]^3 - 9*ex[2]^2*ex[4]^3 - 18*ex[3]*ex[4]^3 + 
    12*ex[2]*ex[3]*ex[4]^3 + 72*ex[2]^2*ex[3]*ex[4]^3 + 
    36*ex[2]^3*ex[3]*ex[4]^3 - 9*ex[3]^2*ex[4]^3 + 30*ex[2]*ex[3]^2*ex[4]^3 + 
    71*ex[2]^2*ex[3]^2*ex[4]^3 + 32*ex[2]^3*ex[3]^2*ex[4]^3 - 9*ex[4]^4 - 
    18*ex[2]*ex[4]^4 - 9*ex[2]^2*ex[4]^4 - 18*ex[3]*ex[4]^4 - 
    32*ex[2]*ex[3]*ex[4]^4 - 12*ex[2]^2*ex[3]*ex[4]^4 - 9*ex[3]^2*ex[4]^4 - 
    14*ex[2]*ex[3]^2*ex[4]^4 - 5*ex[2]^2*ex[3]^2*ex[4]^4 + 
    14*ex[2]^2*ex[3]^2*ex[6] + 5*ex[2]^3*ex[3]^2*ex[6] - 
    24*ex[2]^4*ex[3]^2*ex[6] - 15*ex[2]^5*ex[3]^2*ex[6] - 
    27*ex[2]*ex[3]*ex[4]*ex[6] - 39*ex[2]^2*ex[3]*ex[4]*ex[6] + 
    3*ex[2]^3*ex[3]*ex[4]*ex[6] + 9*ex[2]^4*ex[3]*ex[4]*ex[6] - 
    27*ex[2]*ex[3]^2*ex[4]*ex[6] + 44*ex[2]^2*ex[3]^2*ex[4]*ex[6] + 
    137*ex[2]^3*ex[3]^2*ex[4]*ex[6] + 66*ex[2]^4*ex[3]^2*ex[4]*ex[6] + 
    9*ex[4]^2*ex[6] + 18*ex[2]*ex[4]^2*ex[6] + 9*ex[2]^2*ex[4]^2*ex[6] + 
    18*ex[3]*ex[4]^2*ex[6] - 51*ex[2]*ex[3]*ex[4]^2*ex[6] - 
    144*ex[2]^2*ex[3]*ex[4]^2*ex[6] - 63*ex[2]^3*ex[3]*ex[4]^2*ex[6] + 
    9*ex[3]^2*ex[4]^2*ex[6] - 69*ex[2]*ex[3]^2*ex[4]^2*ex[6] - 
    129*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] - 51*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] + 
    18*ex[4]^3*ex[6] + 36*ex[2]*ex[4]^3*ex[6] + 18*ex[2]^2*ex[4]^3*ex[6] + 
    36*ex[3]*ex[4]^3*ex[6] + 60*ex[2]*ex[3]*ex[4]^3*ex[6] + 
    18*ex[2]^2*ex[3]*ex[4]^3*ex[6] + 18*ex[3]^2*ex[4]^3*ex[6] + 
    24*ex[2]*ex[3]^2*ex[4]^3*ex[6] + 6*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] - 
    28*ex[2]^2*ex[3]^2*ex[6]^2 - 46*ex[2]^3*ex[3]^2*ex[6]^2 - 
    18*ex[2]^4*ex[3]^2*ex[6]^2 + 39*ex[2]*ex[3]*ex[4]*ex[6]^2 + 
    72*ex[2]^2*ex[3]*ex[4]*ex[6]^2 + 27*ex[2]^3*ex[3]*ex[4]*ex[6]^2 + 
    39*ex[2]*ex[3]^2*ex[4]*ex[6]^2 + 54*ex[2]^2*ex[3]^2*ex[4]*ex[6]^2 + 
    15*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 - 9*ex[4]^2*ex[6]^2 - 
    18*ex[2]*ex[4]^2*ex[6]^2 - 9*ex[2]^2*ex[4]^2*ex[6]^2 - 
    18*ex[3]*ex[4]^2*ex[6]^2 - 24*ex[2]*ex[3]*ex[4]^2*ex[6]^2 - 
    9*ex[3]^2*ex[4]^2*ex[6]^2 - 6*ex[2]*ex[3]^2*ex[4]^2*ex[6]^2 + 
    3*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2 + 4*ex[2]^2*ex[3]^2*ex[6]^3 + 
    4*ex[2]^3*ex[3]^2*ex[6]^3 - 4*ex[2]*ex[3]*ex[4]*ex[6]^3 - 
    6*ex[2]^2*ex[3]*ex[4]*ex[6]^3 - 4*ex[2]*ex[3]^2*ex[4]*ex[6]^3 - 
    4*ex[2]^2*ex[3]^2*ex[4]*ex[6]^3, 
  y[121] -> -8*ex[2]^3*ex[3]^3 - 9*ex[2]^4*ex[3]^3 - 9*ex[2]^5*ex[3]^3 - 
    6*ex[2]^6*ex[3]^3 + 24*ex[2]^2*ex[3]^2*ex[4] + 18*ex[2]^3*ex[3]^2*ex[4] + 
    9*ex[2]^4*ex[3]^2*ex[4] + 24*ex[2]^2*ex[3]^3*ex[4] + 
    12*ex[2]^3*ex[3]^3*ex[4] + 27*ex[2]^4*ex[3]^3*ex[4] + 
    27*ex[2]^5*ex[3]^3*ex[4] - 24*ex[2]*ex[3]*ex[4]^2 - 
    9*ex[2]^2*ex[3]*ex[4]^2 - 48*ex[2]*ex[3]^2*ex[4]^2 + 
    9*ex[2]^2*ex[3]^2*ex[4]^2 - 18*ex[2]^3*ex[3]^2*ex[4]^2 - 
    9*ex[2]^4*ex[3]^2*ex[4]^2 - 24*ex[2]*ex[3]^3*ex[4]^2 + 
    18*ex[2]^2*ex[3]^3*ex[4]^2 - 42*ex[2]^3*ex[3]^3*ex[4]^2 - 
    54*ex[2]^4*ex[3]^3*ex[4]^2 + 8*ex[4]^3 + 24*ex[3]*ex[4]^3 - 
    36*ex[2]*ex[3]*ex[4]^3 + 24*ex[3]^2*ex[4]^3 - 72*ex[2]*ex[3]^2*ex[4]^3 + 
    54*ex[2]^2*ex[3]^2*ex[4]^3 + 36*ex[2]^3*ex[3]^2*ex[4]^3 + 
    8*ex[3]^3*ex[4]^3 - 36*ex[2]*ex[3]^3*ex[4]^3 + 
    54*ex[2]^2*ex[3]^3*ex[4]^3 + 58*ex[2]^3*ex[3]^3*ex[4]^3 + 15*ex[4]^4 + 
    45*ex[3]*ex[4]^4 - 45*ex[2]*ex[3]*ex[4]^4 - 9*ex[2]^2*ex[3]*ex[4]^4 + 
    45*ex[3]^2*ex[4]^4 - 90*ex[2]*ex[3]^2*ex[4]^4 - 
    39*ex[2]^2*ex[3]^2*ex[4]^4 + 15*ex[3]^3*ex[4]^4 - 
    45*ex[2]*ex[3]^3*ex[4]^4 - 30*ex[2]^2*ex[3]^3*ex[4]^4 + 15*ex[4]^5 + 
    45*ex[3]*ex[4]^5 + 3*ex[2]*ex[3]*ex[4]^5 + 45*ex[3]^2*ex[4]^5 + 
    6*ex[2]*ex[3]^2*ex[4]^5 + 15*ex[3]^3*ex[4]^5 + 3*ex[2]*ex[3]^3*ex[4]^5 + 
    2*ex[4]^6 + 6*ex[3]*ex[4]^6 + 6*ex[3]^2*ex[4]^6 + 2*ex[3]^3*ex[4]^6 + 
    15*ex[2]^3*ex[3]^3*ex[6] - 9*ex[2]^5*ex[3]^3*ex[6] - 
    45*ex[2]^2*ex[3]^2*ex[4]*ex[6] + 9*ex[2]^4*ex[3]^2*ex[4]*ex[6] - 
    45*ex[2]^2*ex[3]^3*ex[4]*ex[6] + 30*ex[2]^3*ex[3]^3*ex[4]*ex[6] + 
    45*ex[2]^4*ex[3]^3*ex[4]*ex[6] + 45*ex[2]*ex[3]*ex[4]^2*ex[6] + 
    90*ex[2]*ex[3]^2*ex[4]^2*ex[6] - 90*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] - 
    54*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] + 45*ex[2]*ex[3]^3*ex[4]^2*ex[6] - 
    90*ex[2]^2*ex[3]^3*ex[4]^2*ex[6] - 75*ex[2]^3*ex[3]^3*ex[4]^2*ex[6] - 
    15*ex[4]^3*ex[6] - 45*ex[3]*ex[4]^3*ex[6] + 90*ex[2]*ex[3]*ex[4]^3*
     ex[6] + 18*ex[2]^2*ex[3]*ex[4]^3*ex[6] - 45*ex[3]^2*ex[4]^3*ex[6] + 
    180*ex[2]*ex[3]^2*ex[4]^3*ex[6] + 63*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] - 
    15*ex[3]^3*ex[4]^3*ex[6] + 90*ex[2]*ex[3]^3*ex[4]^3*ex[6] + 
    45*ex[2]^2*ex[3]^3*ex[4]^3*ex[6] - 30*ex[4]^4*ex[6] - 
    90*ex[3]*ex[4]^4*ex[6] - 90*ex[3]^2*ex[4]^4*ex[6] - 
    30*ex[3]^3*ex[4]^4*ex[6] - 6*ex[4]^5*ex[6] - 18*ex[3]*ex[4]^5*ex[6] - 
    18*ex[3]^2*ex[4]^5*ex[6] - 6*ex[3]^3*ex[4]^5*ex[6] - 
    15*ex[2]^3*ex[3]^3*ex[6]^2 - 9*ex[2]^4*ex[3]^3*ex[6]^2 + 
    45*ex[2]^2*ex[3]^2*ex[4]*ex[6]^2 + 18*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 + 
    45*ex[2]^2*ex[3]^3*ex[4]*ex[6]^2 + 21*ex[2]^3*ex[3]^3*ex[4]*ex[6]^2 - 
    45*ex[2]*ex[3]*ex[4]^2*ex[6]^2 - 9*ex[2]^2*ex[3]*ex[4]^2*ex[6]^2 - 
    90*ex[2]*ex[3]^2*ex[4]^2*ex[6]^2 - 18*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2 - 
    45*ex[2]*ex[3]^3*ex[4]^2*ex[6]^2 - 9*ex[2]^2*ex[3]^3*ex[4]^2*ex[6]^2 + 
    15*ex[4]^3*ex[6]^2 + 45*ex[3]*ex[4]^3*ex[6]^2 - 
    9*ex[2]*ex[3]*ex[4]^3*ex[6]^2 + 45*ex[3]^2*ex[4]^3*ex[6]^2 - 
    18*ex[2]*ex[3]^2*ex[4]^3*ex[6]^2 + 15*ex[3]^3*ex[4]^3*ex[6]^2 - 
    9*ex[2]*ex[3]^3*ex[4]^3*ex[6]^2 + 6*ex[4]^4*ex[6]^2 + 
    18*ex[3]*ex[4]^4*ex[6]^2 + 18*ex[3]^2*ex[4]^4*ex[6]^2 + 
    6*ex[3]^3*ex[4]^4*ex[6]^2 + 2*ex[2]^3*ex[3]^3*ex[6]^3 - 
    6*ex[2]^2*ex[3]^2*ex[4]*ex[6]^3 - 6*ex[2]^2*ex[3]^3*ex[4]*ex[6]^3 + 
    6*ex[2]*ex[3]*ex[4]^2*ex[6]^3 + 12*ex[2]*ex[3]^2*ex[4]^2*ex[6]^3 + 
    6*ex[2]*ex[3]^3*ex[4]^2*ex[6]^3 - 2*ex[4]^3*ex[6]^3 - 
    6*ex[3]*ex[4]^3*ex[6]^3 - 6*ex[3]^2*ex[4]^3*ex[6]^3 - 
    2*ex[3]^3*ex[4]^3*ex[6]^3, y[122] -> 2*ex[2]^2*ex[3]^2 + 
    4*ex[2]^3*ex[3]^2 + 2*ex[2]^4*ex[3]^2 - 4*ex[2]*ex[3]*ex[4] - 
    7*ex[2]^2*ex[3]*ex[4] - 3*ex[2]^3*ex[3]*ex[4] - 4*ex[2]*ex[3]^2*ex[4] - 
    8*ex[2]^2*ex[3]^2*ex[4] - 4*ex[2]^3*ex[3]^2*ex[4] + 2*ex[4]^2 + 
    3*ex[2]*ex[4]^2 + 3*ex[2]^2*ex[4]^2 + 4*ex[3]*ex[4]^2 + 
    7*ex[2]*ex[3]*ex[4]^2 + 3*ex[2]^2*ex[3]*ex[4]^2 + 2*ex[3]^2*ex[4]^2 + 
    4*ex[2]*ex[3]^2*ex[4]^2 + 2*ex[2]^2*ex[3]^2*ex[4]^2, 
  y[123] -> 1 + 6*ex[2] + 6*ex[2]^2 + 3*ex[2]^3 + 3*ex[3] + 15*ex[2]*ex[3] + 
    18*ex[2]^2*ex[3] + 6*ex[2]^3*ex[3] + 3*ex[3]^2 + 12*ex[2]*ex[3]^2 + 
    15*ex[2]^2*ex[3]^2 + 6*ex[2]^3*ex[3]^2 + ex[3]^3 + 3*ex[2]*ex[3]^3 + 
    3*ex[2]^2*ex[3]^3 + ex[2]^3*ex[3]^3, 
  y[124] -> -(ex[2]*ex[3]) - 5*ex[2]^2*ex[3] + 3*ex[2]^3*ex[3] + 
    2*ex[2]^4*ex[3] - ex[2]*ex[4] - ex[2]^2*ex[4] + ex[2]*ex[3]*ex[4] - 
    25*ex[2]^2*ex[3]*ex[4] - 11*ex[2]^3*ex[3]*ex[4] + ex[4]^2 + 
    4*ex[2]*ex[4]^2 + 3*ex[2]^2*ex[4]^2 + ex[3]*ex[4]^2 + 
    22*ex[2]*ex[3]*ex[4]^2 + 6*ex[2]^2*ex[3]*ex[4]^2 - 3*ex[4]^3 - 
    3*ex[2]*ex[4]^3 - 3*ex[3]*ex[4]^3 + 2*ex[2]*ex[3]*ex[4]^3 - 
    2*ex[2]*ex[3]*ex[6] + 20*ex[2]^2*ex[3]*ex[6] + 7*ex[2]^3*ex[3]*ex[6] - 
    ex[4]*ex[6] - 4*ex[2]*ex[4]*ex[6] - 3*ex[2]^2*ex[4]*ex[6] - 
    ex[3]*ex[4]*ex[6] - 36*ex[2]*ex[3]*ex[4]*ex[6] - 
    5*ex[2]^2*ex[3]*ex[4]*ex[6] + 6*ex[4]^2*ex[6] + 6*ex[2]*ex[4]^2*ex[6] + 
    6*ex[3]*ex[4]^2*ex[6] - 9*ex[2]*ex[3]*ex[4]^2*ex[6] + 
    14*ex[2]*ex[3]*ex[6]^2 - ex[2]^2*ex[3]*ex[6]^2 - 3*ex[4]*ex[6]^2 - 
    3*ex[2]*ex[4]*ex[6]^2 - 3*ex[3]*ex[4]*ex[6]^2 + 
    12*ex[2]*ex[3]*ex[4]*ex[6]^2 - 5*ex[2]*ex[3]*ex[6]^3, 
  y[125] -> 15*ex[2]^3*ex[3]^3 + 48*ex[2]^4*ex[3]^3 + 57*ex[2]^5*ex[3]^3 + 
    35*ex[2]^6*ex[3]^3 + 18*ex[2]^7*ex[3]^3 + 9*ex[2]^8*ex[3]^3 + 
    2*ex[2]^9*ex[3]^3 - 45*ex[2]^2*ex[3]^2*ex[4] - 
    141*ex[2]^3*ex[3]^2*ex[4] - 156*ex[2]^4*ex[3]^2*ex[4] - 
    72*ex[2]^5*ex[3]^2*ex[4] - 15*ex[2]^6*ex[3]^2*ex[4] - 
    3*ex[2]^7*ex[3]^2*ex[4] - 45*ex[2]^2*ex[3]^3*ex[4] - 
    102*ex[2]^3*ex[3]^3*ex[4] - 45*ex[2]^4*ex[3]^3*ex[4] + 
    18*ex[2]^5*ex[3]^3*ex[4] - 21*ex[2]^6*ex[3]^3*ex[4] - 
    36*ex[2]^7*ex[3]^3*ex[4] - 9*ex[2]^8*ex[3]^3*ex[4] + 
    45*ex[2]*ex[3]*ex[4]^2 + 138*ex[2]^2*ex[3]*ex[4]^2 + 
    144*ex[2]^3*ex[3]*ex[4]^2 + 54*ex[2]^4*ex[3]*ex[4]^2 + 
    3*ex[2]^5*ex[3]*ex[4]^2 + 90*ex[2]*ex[3]^2*ex[4]^2 + 
    156*ex[2]^2*ex[3]^2*ex[4]^2 - 66*ex[2]^3*ex[3]^2*ex[4]^2 - 
    231*ex[2]^4*ex[3]^2*ex[4]^2 - 87*ex[2]^5*ex[3]^2*ex[4]^2 + 
    15*ex[2]^6*ex[3]^2*ex[4]^2 + 3*ex[2]^7*ex[3]^2*ex[4]^2 + 
    45*ex[2]*ex[3]^3*ex[4]^2 + 18*ex[2]^2*ex[3]^3*ex[4]^2 - 
    165*ex[2]^3*ex[3]^3*ex[4]^2 - 135*ex[2]^4*ex[3]^3*ex[4]^2 + 
    90*ex[2]^5*ex[3]^3*ex[4]^2 + 105*ex[2]^6*ex[3]^3*ex[4]^2 + 
    18*ex[2]^7*ex[3]^3*ex[4]^2 - 15*ex[4]^3 - 45*ex[2]*ex[4]^3 - 
    45*ex[2]^2*ex[4]^3 - 20*ex[2]^3*ex[4]^3 - 45*ex[3]*ex[4]^3 - 
    12*ex[2]*ex[3]*ex[4]^3 + 234*ex[2]^2*ex[3]*ex[4]^3 + 
    324*ex[2]^3*ex[3]*ex[4]^3 + 123*ex[2]^4*ex[3]*ex[4]^3 - 
    45*ex[3]^2*ex[4]^3 + 111*ex[2]*ex[3]^2*ex[4]^3 + 
    474*ex[2]^2*ex[3]^2*ex[4]^3 + 294*ex[2]^3*ex[3]^2*ex[4]^3 - 
    177*ex[2]^4*ex[3]^2*ex[4]^3 - 165*ex[2]^5*ex[3]^2*ex[4]^3 - 
    12*ex[2]^6*ex[3]^2*ex[4]^3 - 15*ex[3]^3*ex[4]^3 + 
    78*ex[2]*ex[3]^3*ex[4]^3 + 195*ex[2]^2*ex[3]^3*ex[4]^3 - 
    40*ex[2]^3*ex[3]^3*ex[4]^3 - 285*ex[2]^4*ex[3]^3*ex[4]^3 - 
    150*ex[2]^5*ex[3]^3*ex[4]^3 - 7*ex[2]^6*ex[3]^3*ex[4]^3 - 42*ex[4]^4 - 
    126*ex[2]*ex[4]^4 - 126*ex[2]^2*ex[4]^4 - 57*ex[2]^3*ex[4]^4 - 
    126*ex[3]*ex[4]^4 - 252*ex[2]*ex[3]*ex[4]^4 + 3*ex[2]^2*ex[3]*ex[4]^4 + 
    261*ex[2]^3*ex[3]*ex[4]^4 + 135*ex[2]^4*ex[3]*ex[4]^4 + 
    3*ex[2]^5*ex[3]*ex[4]^4 - 126*ex[3]^2*ex[4]^4 - 
    126*ex[2]*ex[3]^2*ex[4]^4 + 354*ex[2]^2*ex[3]^2*ex[4]^4 + 
    558*ex[2]^3*ex[3]^2*ex[4]^4 + 180*ex[2]^4*ex[3]^2*ex[4]^4 - 
    24*ex[2]^5*ex[3]^2*ex[4]^4 - 42*ex[3]^3*ex[4]^4 + 
    225*ex[2]^2*ex[3]^3*ex[4]^4 + 255*ex[2]^3*ex[3]^3*ex[4]^4 + 
    45*ex[2]^4*ex[3]^3*ex[4]^4 - 27*ex[2]^5*ex[3]^3*ex[4]^4 - 42*ex[4]^5 - 
    126*ex[2]*ex[4]^5 - 126*ex[2]^2*ex[4]^5 - 57*ex[2]^3*ex[4]^5 - 
    126*ex[3]*ex[4]^5 - 342*ex[2]*ex[3]*ex[4]^5 - 270*ex[2]^2*ex[3]*ex[4]^5 - 
    18*ex[2]^3*ex[3]*ex[4]^5 + 36*ex[2]^4*ex[3]*ex[4]^5 - 
    126*ex[3]^2*ex[4]^5 - 306*ex[2]*ex[3]^2*ex[4]^5 - 
    162*ex[2]^2*ex[3]^2*ex[4]^5 + 90*ex[2]^3*ex[3]^2*ex[4]^5 + 
    72*ex[2]^4*ex[3]^2*ex[4]^5 - 42*ex[3]^3*ex[4]^5 - 
    90*ex[2]*ex[3]^3*ex[4]^5 - 18*ex[2]^2*ex[3]^3*ex[4]^5 + 
    66*ex[2]^3*ex[3]^3*ex[4]^5 + 36*ex[2]^4*ex[3]^3*ex[4]^5 - 13*ex[4]^6 - 
    39*ex[2]*ex[4]^6 - 39*ex[2]^2*ex[4]^6 - 18*ex[2]^3*ex[4]^6 - 
    39*ex[3]*ex[4]^6 - 117*ex[2]*ex[3]*ex[4]^6 - 117*ex[2]^2*ex[3]*ex[4]^6 - 
    39*ex[2]^3*ex[3]*ex[4]^6 - 39*ex[3]^2*ex[4]^6 - 
    117*ex[2]*ex[3]^2*ex[4]^6 - 117*ex[2]^2*ex[3]^2*ex[4]^6 - 
    39*ex[2]^3*ex[3]^2*ex[4]^6 - 13*ex[3]^3*ex[4]^6 - 
    39*ex[2]*ex[3]^3*ex[4]^6 - 39*ex[2]^2*ex[3]^3*ex[4]^6 - 
    13*ex[2]^3*ex[3]^3*ex[4]^6 - 42*ex[2]^3*ex[3]^3*ex[6] - 
    126*ex[2]^4*ex[3]^3*ex[6] - 123*ex[2]^5*ex[3]^3*ex[6] - 
    33*ex[2]^6*ex[3]^3*ex[6] + 9*ex[2]^7*ex[3]^3*ex[6] + 
    3*ex[2]^8*ex[3]^3*ex[6] + 126*ex[2]^2*ex[3]^2*ex[4]*ex[6] + 
    378*ex[2]^3*ex[3]^2*ex[4]*ex[6] + 375*ex[2]^4*ex[3]^2*ex[4]*ex[6] + 
    117*ex[2]^5*ex[3]^2*ex[4]*ex[6] - 9*ex[2]^6*ex[3]^2*ex[4]*ex[6] - 
    3*ex[2]^7*ex[3]^2*ex[4]*ex[6] + 126*ex[2]^2*ex[3]^3*ex[4]*ex[6] + 
    294*ex[2]^3*ex[3]^3*ex[4]*ex[6] + 111*ex[2]^4*ex[3]^3*ex[4]*ex[6] - 
    171*ex[2]^5*ex[3]^3*ex[4]*ex[6] - 129*ex[2]^6*ex[3]^3*ex[4]*ex[6] - 
    15*ex[2]^7*ex[3]^3*ex[4]*ex[6] - 126*ex[2]*ex[3]*ex[4]^2*ex[6] - 
    378*ex[2]^2*ex[3]*ex[4]^2*ex[6] - 378*ex[2]^3*ex[3]*ex[4]^2*ex[6] - 
    126*ex[2]^4*ex[3]*ex[4]^2*ex[6] - 252*ex[2]*ex[3]^2*ex[4]^2*ex[6] - 
    504*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 18*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] + 
    558*ex[2]^4*ex[3]^2*ex[4]^2*ex[6] + 306*ex[2]^5*ex[3]^2*ex[4]^2*ex[6] + 
    18*ex[2]^6*ex[3]^2*ex[4]^2*ex[6] - 126*ex[2]*ex[3]^3*ex[4]^2*ex[6] - 
    126*ex[2]^2*ex[3]^3*ex[4]^2*ex[6] + 366*ex[2]^3*ex[3]^3*ex[4]^2*ex[6] + 
    594*ex[2]^4*ex[3]^3*ex[4]^2*ex[6] + 216*ex[2]^5*ex[3]^3*ex[4]^2*ex[6] - 
    12*ex[2]^6*ex[3]^3*ex[4]^2*ex[6] + 42*ex[4]^3*ex[6] + 
    126*ex[2]*ex[4]^3*ex[6] + 126*ex[2]^2*ex[4]^3*ex[6] + 
    57*ex[2]^3*ex[4]^3*ex[6] + 126*ex[3]*ex[4]^3*ex[6] + 
    126*ex[2]*ex[3]*ex[4]^3*ex[6] - 384*ex[2]^2*ex[3]*ex[4]^3*ex[6] - 
    648*ex[2]^3*ex[3]*ex[4]^3*ex[6] - 270*ex[2]^4*ex[3]*ex[4]^3*ex[6] - 
    6*ex[2]^5*ex[3]*ex[4]^3*ex[6] + 126*ex[3]^2*ex[4]^3*ex[6] - 
    126*ex[2]*ex[3]^2*ex[4]^3*ex[6] - 1044*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] - 
    1116*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] - 234*ex[2]^4*ex[3]^2*ex[4]^3*ex[6] + 
    90*ex[2]^5*ex[3]^2*ex[4]^3*ex[6] + 42*ex[3]^3*ex[4]^3*ex[6] - 
    126*ex[2]*ex[3]^3*ex[4]^3*ex[6] - 534*ex[2]^2*ex[3]^3*ex[4]^3*ex[6] - 
    426*ex[2]^3*ex[3]^3*ex[4]^3*ex[6] + 36*ex[2]^4*ex[3]^3*ex[4]^3*ex[6] + 
    96*ex[2]^5*ex[3]^3*ex[4]^3*ex[6] + 84*ex[4]^4*ex[6] + 
    252*ex[2]*ex[4]^4*ex[6] + 252*ex[2]^2*ex[4]^4*ex[6] + 
    114*ex[2]^3*ex[4]^4*ex[6] + 252*ex[3]*ex[4]^4*ex[6] + 
    645*ex[2]*ex[3]*ex[4]^4*ex[6] + 423*ex[2]^2*ex[3]*ex[4]^4*ex[6] - 
    81*ex[2]^3*ex[3]*ex[4]^4*ex[6] - 111*ex[2]^4*ex[3]*ex[4]^4*ex[6] + 
    252*ex[3]^2*ex[4]^4*ex[6] + 534*ex[2]*ex[3]^2*ex[4]^4*ex[6] + 
    90*ex[2]^2*ex[3]^2*ex[4]^4*ex[6] - 414*ex[2]^3*ex[3]^2*ex[4]^4*ex[6] - 
    222*ex[2]^4*ex[3]^2*ex[4]^4*ex[6] + 84*ex[3]^3*ex[4]^4*ex[6] + 
    141*ex[2]*ex[3]^3*ex[4]^4*ex[6] - 81*ex[2]^2*ex[3]^3*ex[4]^4*ex[6] - 
    249*ex[2]^3*ex[3]^3*ex[4]^4*ex[6] - 111*ex[2]^4*ex[3]^3*ex[4]^4*ex[6] + 
    39*ex[4]^5*ex[6] + 117*ex[2]*ex[4]^5*ex[6] + 117*ex[2]^2*ex[4]^5*ex[6] + 
    54*ex[2]^3*ex[4]^5*ex[6] + 117*ex[3]*ex[4]^5*ex[6] + 
    351*ex[2]*ex[3]*ex[4]^5*ex[6] + 351*ex[2]^2*ex[3]*ex[4]^5*ex[6] + 
    117*ex[2]^3*ex[3]*ex[4]^5*ex[6] + 117*ex[3]^2*ex[4]^5*ex[6] + 
    351*ex[2]*ex[3]^2*ex[4]^5*ex[6] + 351*ex[2]^2*ex[3]^2*ex[4]^5*ex[6] + 
    117*ex[2]^3*ex[3]^2*ex[4]^5*ex[6] + 39*ex[3]^3*ex[4]^5*ex[6] + 
    117*ex[2]*ex[3]^3*ex[4]^5*ex[6] + 117*ex[2]^2*ex[3]^3*ex[4]^5*ex[6] + 
    39*ex[2]^3*ex[3]^3*ex[4]^5*ex[6] + 42*ex[2]^3*ex[3]^3*ex[6]^2 + 
    129*ex[2]^4*ex[3]^3*ex[6]^2 + 135*ex[2]^5*ex[3]^3*ex[6]^2 + 
    51*ex[2]^6*ex[3]^3*ex[6]^2 + 3*ex[2]^7*ex[3]^3*ex[6]^2 - 
    126*ex[2]^2*ex[3]^2*ex[4]*ex[6]^2 - 384*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 - 
    396*ex[2]^4*ex[3]^2*ex[4]*ex[6]^2 - 144*ex[2]^5*ex[3]^2*ex[4]*ex[6]^2 - 
    6*ex[2]^6*ex[3]^2*ex[4]*ex[6]^2 - 126*ex[2]^2*ex[3]^3*ex[4]*ex[6]^2 - 
    348*ex[2]^3*ex[3]^3*ex[4]*ex[6]^2 - 288*ex[2]^4*ex[3]^3*ex[4]*ex[6]^2 - 
    36*ex[2]^5*ex[3]^3*ex[4]*ex[6]^2 + 30*ex[2]^6*ex[3]^3*ex[4]*ex[6]^2 + 
    126*ex[2]*ex[3]*ex[4]^2*ex[6]^2 + 381*ex[2]^2*ex[3]*ex[4]^2*ex[6]^2 + 
    387*ex[2]^3*ex[3]*ex[4]^2*ex[6]^2 + 135*ex[2]^4*ex[3]*ex[4]^2*ex[6]^2 + 
    3*ex[2]^5*ex[3]*ex[4]^2*ex[6]^2 + 252*ex[2]*ex[3]^2*ex[4]^2*ex[6]^2 + 
    651*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2 + 441*ex[2]^3*ex[3]^2*ex[4]^2*
     ex[6]^2 - 63*ex[2]^4*ex[3]^2*ex[4]^2*ex[6]^2 - 
    105*ex[2]^5*ex[3]^2*ex[4]^2*ex[6]^2 + 126*ex[2]*ex[3]^3*ex[4]^2*ex[6]^2 + 
    270*ex[2]^2*ex[3]^3*ex[4]^2*ex[6]^2 + 54*ex[2]^3*ex[3]^3*ex[4]^2*
     ex[6]^2 - 198*ex[2]^4*ex[3]^3*ex[4]^2*ex[6]^2 - 
    108*ex[2]^5*ex[3]^3*ex[4]^2*ex[6]^2 - 42*ex[4]^3*ex[6]^2 - 
    126*ex[2]*ex[4]^3*ex[6]^2 - 126*ex[2]^2*ex[4]^3*ex[6]^2 - 
    57*ex[2]^3*ex[4]^3*ex[6]^2 - 126*ex[3]*ex[4]^3*ex[6]^2 - 
    264*ex[2]*ex[3]*ex[4]^3*ex[6]^2 - 36*ex[2]^2*ex[3]*ex[4]^3*ex[6]^2 + 
    216*ex[2]^3*ex[3]*ex[4]^3*ex[6]^2 + 114*ex[2]^4*ex[3]*ex[4]^3*ex[6]^2 - 
    126*ex[3]^2*ex[4]^3*ex[6]^2 - 150*ex[2]*ex[3]^2*ex[4]^3*ex[6]^2 + 
    306*ex[2]^2*ex[3]^2*ex[4]^3*ex[6]^2 + 558*ex[2]^3*ex[3]^2*ex[4]^3*
     ex[6]^2 + 228*ex[2]^4*ex[3]^2*ex[4]^3*ex[6]^2 - 
    42*ex[3]^3*ex[4]^3*ex[6]^2 - 12*ex[2]*ex[3]^3*ex[4]^3*ex[6]^2 + 
    216*ex[2]^2*ex[3]^3*ex[4]^3*ex[6]^2 + 300*ex[2]^3*ex[3]^3*ex[4]^3*
     ex[6]^2 + 114*ex[2]^4*ex[3]^3*ex[4]^3*ex[6]^2 - 39*ex[4]^4*ex[6]^2 - 
    117*ex[2]*ex[4]^4*ex[6]^2 - 117*ex[2]^2*ex[4]^4*ex[6]^2 - 
    54*ex[2]^3*ex[4]^4*ex[6]^2 - 117*ex[3]*ex[4]^4*ex[6]^2 - 
    351*ex[2]*ex[3]*ex[4]^4*ex[6]^2 - 351*ex[2]^2*ex[3]*ex[4]^4*ex[6]^2 - 
    117*ex[2]^3*ex[3]*ex[4]^4*ex[6]^2 - 117*ex[3]^2*ex[4]^4*ex[6]^2 - 
    351*ex[2]*ex[3]^2*ex[4]^4*ex[6]^2 - 351*ex[2]^2*ex[3]^2*ex[4]^4*ex[6]^2 - 
    117*ex[2]^3*ex[3]^2*ex[4]^4*ex[6]^2 - 39*ex[3]^3*ex[4]^4*ex[6]^2 - 
    117*ex[2]*ex[3]^3*ex[4]^4*ex[6]^2 - 117*ex[2]^2*ex[3]^3*ex[4]^4*ex[6]^2 - 
    39*ex[2]^3*ex[3]^3*ex[4]^4*ex[6]^2 - 13*ex[2]^3*ex[3]^3*ex[6]^3 - 
    39*ex[2]^4*ex[3]^3*ex[6]^3 - 39*ex[2]^5*ex[3]^3*ex[6]^3 - 
    13*ex[2]^6*ex[3]^3*ex[6]^3 + 39*ex[2]^2*ex[3]^2*ex[4]*ex[6]^3 + 
    117*ex[2]^3*ex[3]^2*ex[4]*ex[6]^3 + 117*ex[2]^4*ex[3]^2*ex[4]*ex[6]^3 + 
    39*ex[2]^5*ex[3]^2*ex[4]*ex[6]^3 + 39*ex[2]^2*ex[3]^3*ex[4]*ex[6]^3 + 
    117*ex[2]^3*ex[3]^3*ex[4]*ex[6]^3 + 117*ex[2]^4*ex[3]^3*ex[4]*ex[6]^3 + 
    39*ex[2]^5*ex[3]^3*ex[4]*ex[6]^3 - 39*ex[2]*ex[3]*ex[4]^2*ex[6]^3 - 
    117*ex[2]^2*ex[3]*ex[4]^2*ex[6]^3 - 117*ex[2]^3*ex[3]*ex[4]^2*ex[6]^3 - 
    39*ex[2]^4*ex[3]*ex[4]^2*ex[6]^3 - 78*ex[2]*ex[3]^2*ex[4]^2*ex[6]^3 - 
    234*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^3 - 234*ex[2]^3*ex[3]^2*ex[4]^2*
     ex[6]^3 - 78*ex[2]^4*ex[3]^2*ex[4]^2*ex[6]^3 - 
    39*ex[2]*ex[3]^3*ex[4]^2*ex[6]^3 - 117*ex[2]^2*ex[3]^3*ex[4]^2*ex[6]^3 - 
    117*ex[2]^3*ex[3]^3*ex[4]^2*ex[6]^3 - 39*ex[2]^4*ex[3]^3*ex[4]^2*
     ex[6]^3 + 13*ex[4]^3*ex[6]^3 + 39*ex[2]*ex[4]^3*ex[6]^3 + 
    39*ex[2]^2*ex[4]^3*ex[6]^3 + 18*ex[2]^3*ex[4]^3*ex[6]^3 + 
    39*ex[3]*ex[4]^3*ex[6]^3 + 117*ex[2]*ex[3]*ex[4]^3*ex[6]^3 + 
    117*ex[2]^2*ex[3]*ex[4]^3*ex[6]^3 + 39*ex[2]^3*ex[3]*ex[4]^3*ex[6]^3 + 
    39*ex[3]^2*ex[4]^3*ex[6]^3 + 117*ex[2]*ex[3]^2*ex[4]^3*ex[6]^3 + 
    117*ex[2]^2*ex[3]^2*ex[4]^3*ex[6]^3 + 39*ex[2]^3*ex[3]^2*ex[4]^3*
     ex[6]^3 + 13*ex[3]^3*ex[4]^3*ex[6]^3 + 39*ex[2]*ex[3]^3*ex[4]^3*
     ex[6]^3 + 39*ex[2]^2*ex[3]^3*ex[4]^3*ex[6]^3 + 
    13*ex[2]^3*ex[3]^3*ex[4]^3*ex[6]^3, 
  y[126] -> 7*ex[2]^3*ex[3]^2 + 10*ex[2]^4*ex[3]^2 + 6*ex[2]^5*ex[3]^2 + 
    5*ex[2]^6*ex[3]^2 + 2*ex[2]^7*ex[3]^2 - 14*ex[2]^2*ex[3]*ex[4] - 
    36*ex[2]^3*ex[3]*ex[4] - 6*ex[2]^4*ex[3]*ex[4] - ex[2]^5*ex[3]*ex[4] - 
    20*ex[2]^2*ex[3]^2*ex[4] - 6*ex[2]^3*ex[3]^2*ex[4] + 
    2*ex[2]^4*ex[3]^2*ex[4] - 23*ex[2]^5*ex[3]^2*ex[4] - 
    11*ex[2]^6*ex[3]^2*ex[4] + 2*ex[2]*ex[4]^2 + 4*ex[2]^2*ex[4]^2 + 
    2*ex[2]^3*ex[4]^2 + 18*ex[2]*ex[3]*ex[4]^2 + 10*ex[2]^2*ex[3]*ex[4]^2 - 
    76*ex[2]^3*ex[3]*ex[4]^2 + 3*ex[2]^4*ex[3]*ex[4]^2 + 
    3*ex[2]^5*ex[3]*ex[4]^2 + 16*ex[2]*ex[3]^2*ex[4]^2 - 
    30*ex[2]^2*ex[3]^2*ex[4]^2 + 4*ex[2]^3*ex[3]^2*ex[4]^2 + 
    77*ex[2]^4*ex[3]^2*ex[4]^2 + 27*ex[2]^5*ex[3]^2*ex[4]^2 - 2*ex[4]^3 - 
    ex[2]*ex[4]^3 + 4*ex[2]^2*ex[4]^3 + 3*ex[2]^3*ex[4]^3 - 4*ex[3]*ex[4]^3 + 
    32*ex[2]*ex[3]*ex[4]^3 + 52*ex[2]^2*ex[3]*ex[4]^3 - 
    101*ex[2]^3*ex[3]*ex[4]^3 - 15*ex[2]^4*ex[3]*ex[4]^3 - 
    2*ex[3]^2*ex[4]^3 + 33*ex[2]*ex[3]^2*ex[4]^3 - 
    42*ex[2]^2*ex[3]^2*ex[4]^3 - 96*ex[2]^3*ex[3]^2*ex[4]^3 - 
    19*ex[2]^4*ex[3]^2*ex[4]^3 - 3*ex[4]^4 - 3*ex[2]*ex[4]^4 + 
    3*ex[2]^2*ex[4]^4 + 3*ex[2]^3*ex[4]^4 - 6*ex[3]*ex[4]^4 + 
    36*ex[2]*ex[3]*ex[4]^4 + 101*ex[2]^2*ex[3]*ex[4]^4 - 
    9*ex[2]^3*ex[3]*ex[4]^4 - 3*ex[3]^2*ex[4]^4 + 39*ex[2]*ex[3]^2*ex[4]^4 + 
    37*ex[2]^2*ex[3]^2*ex[4]^4 - 5*ex[2]^3*ex[3]^2*ex[4]^4 - 3*ex[4]^5 - 
    6*ex[2]*ex[4]^5 - 3*ex[2]^2*ex[4]^5 - 6*ex[3]*ex[4]^5 - 
    2*ex[2]*ex[3]*ex[4]^5 + 21*ex[2]^2*ex[3]*ex[4]^5 - 3*ex[3]^2*ex[4]^5 + 
    4*ex[2]*ex[3]^2*ex[4]^5 + 7*ex[2]^2*ex[3]^2*ex[4]^5 + 
    6*ex[2]^2*ex[3]^2*ex[6] - 14*ex[2]^3*ex[3]^2*ex[6] - 
    14*ex[2]^4*ex[3]^2*ex[6] + 13*ex[2]^5*ex[3]^2*ex[6] + 
    7*ex[2]^6*ex[3]^2*ex[6] - 14*ex[2]*ex[3]*ex[4]*ex[6] - 
    ex[2]^2*ex[3]*ex[4]*ex[6] + 82*ex[2]^3*ex[3]*ex[4]*ex[6] - 
    2*ex[2]^4*ex[3]*ex[4]*ex[6] - 3*ex[2]^5*ex[3]*ex[4]*ex[6] - 
    14*ex[2]*ex[3]^2*ex[4]*ex[6] + 55*ex[2]^2*ex[3]^2*ex[4]*ex[6] - 
    14*ex[2]^3*ex[3]^2*ex[4]*ex[6] - 119*ex[2]^4*ex[3]^2*ex[4]*ex[6] - 
    36*ex[2]^5*ex[3]^2*ex[4]*ex[6] + 2*ex[4]^2*ex[6] + ex[2]*ex[4]^2*ex[6] - 
    4*ex[2]^2*ex[4]^2*ex[6] - 3*ex[2]^3*ex[4]^2*ex[6] + 
    4*ex[3]*ex[4]^2*ex[6] - 67*ex[2]*ex[3]*ex[4]^2*ex[6] - 
    101*ex[2]^2*ex[3]*ex[4]^2*ex[6] + 201*ex[2]^3*ex[3]*ex[4]^2*ex[6] + 
    27*ex[2]^4*ex[3]*ex[4]^2*ex[6] + 2*ex[3]^2*ex[4]^2*ex[6] - 
    68*ex[2]*ex[3]^2*ex[4]^2*ex[6] + 111*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 
    209*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] + 28*ex[2]^4*ex[3]^2*ex[4]^2*ex[6] + 
    6*ex[4]^3*ex[6] + 6*ex[2]*ex[4]^3*ex[6] - 6*ex[2]^2*ex[4]^3*ex[6] - 
    6*ex[2]^3*ex[4]^3*ex[6] + 12*ex[3]*ex[4]^3*ex[6] - 
    111*ex[2]*ex[3]*ex[4]^3*ex[6] - 291*ex[2]^2*ex[3]*ex[4]^3*ex[6] + 
    36*ex[2]^3*ex[3]*ex[4]^3*ex[6] + 6*ex[3]^2*ex[4]^3*ex[6] - 
    117*ex[2]*ex[3]^2*ex[4]^3*ex[6] - 92*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] + 
    31*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] + 9*ex[4]^4*ex[6] + 
    18*ex[2]*ex[4]^4*ex[6] + 9*ex[2]^2*ex[4]^4*ex[6] + 
    18*ex[3]*ex[4]^4*ex[6] - 4*ex[2]*ex[3]*ex[4]^4*ex[6] - 
    90*ex[2]^2*ex[3]*ex[4]^4*ex[6] + 9*ex[3]^2*ex[4]^4*ex[6] - 
    22*ex[2]*ex[3]^2*ex[4]^4*ex[6] - 31*ex[2]^2*ex[3]^2*ex[4]^4*ex[6] - 
    20*ex[2]^2*ex[3]^2*ex[6]^2 + 16*ex[2]^3*ex[3]^2*ex[6]^2 + 
    47*ex[2]^4*ex[3]^2*ex[6]^2 + 11*ex[2]^5*ex[3]^2*ex[6]^2 + 
    35*ex[2]*ex[3]*ex[4]*ex[6]^2 + 49*ex[2]^2*ex[3]*ex[4]*ex[6]^2 - 
    100*ex[2]^3*ex[3]*ex[4]*ex[6]^2 - 12*ex[2]^4*ex[3]*ex[4]*ex[6]^2 + 
    35*ex[2]*ex[3]^2*ex[4]*ex[6]^2 - 99*ex[2]^2*ex[3]^2*ex[4]*ex[6]^2 - 
    138*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 - 4*ex[2]^4*ex[3]^2*ex[4]*ex[6]^2 - 
    3*ex[4]^2*ex[6]^2 - 3*ex[2]*ex[4]^2*ex[6]^2 + 3*ex[2]^2*ex[4]^2*ex[6]^2 + 
    3*ex[2]^3*ex[4]^2*ex[6]^2 - 6*ex[3]*ex[4]^2*ex[6]^2 + 
    114*ex[2]*ex[3]*ex[4]^2*ex[6]^2 + 279*ex[2]^2*ex[3]*ex[4]^2*ex[6]^2 - 
    45*ex[2]^3*ex[3]*ex[4]^2*ex[6]^2 - 3*ex[3]^2*ex[4]^2*ex[6]^2 + 
    117*ex[2]*ex[3]^2*ex[4]^2*ex[6]^2 + 63*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2 - 
    57*ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^2 - 9*ex[4]^3*ex[6]^2 - 
    18*ex[2]*ex[4]^3*ex[6]^2 - 9*ex[2]^2*ex[4]^3*ex[6]^2 - 
    18*ex[3]*ex[4]^3*ex[6]^2 + 24*ex[2]*ex[3]*ex[4]^3*ex[6]^2 + 
    144*ex[2]^2*ex[3]*ex[4]^3*ex[6]^2 - 9*ex[3]^2*ex[4]^3*ex[6]^2 + 
    42*ex[2]*ex[3]^2*ex[4]^3*ex[6]^2 + 51*ex[2]^2*ex[3]^2*ex[4]^3*ex[6]^2 + 
    30*ex[2]^2*ex[3]^2*ex[6]^3 + 25*ex[2]^3*ex[3]^2*ex[6]^3 - 
    5*ex[2]^4*ex[3]^2*ex[6]^3 - 39*ex[2]*ex[3]*ex[4]*ex[6]^3 - 
    89*ex[2]^2*ex[3]*ex[4]*ex[6]^3 + 18*ex[2]^3*ex[3]*ex[4]*ex[6]^3 - 
    39*ex[2]*ex[3]^2*ex[4]*ex[6]^3 + 2*ex[2]^2*ex[3]^2*ex[4]*ex[6]^3 + 
    41*ex[2]^3*ex[3]^2*ex[4]*ex[6]^3 + 3*ex[4]^2*ex[6]^3 + 
    6*ex[2]*ex[4]^2*ex[6]^3 + 3*ex[2]^2*ex[4]^2*ex[6]^3 + 
    6*ex[3]*ex[4]^2*ex[6]^3 - 28*ex[2]*ex[3]*ex[4]^2*ex[6]^3 - 
    102*ex[2]^2*ex[3]*ex[4]^2*ex[6]^3 + 3*ex[3]^2*ex[4]^2*ex[6]^3 - 
    34*ex[2]*ex[3]^2*ex[4]^2*ex[6]^3 - 37*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^3 - 
    10*ex[2]^2*ex[3]^2*ex[6]^4 - 10*ex[2]^3*ex[3]^2*ex[6]^4 + 
    10*ex[2]*ex[3]*ex[4]*ex[6]^4 + 27*ex[2]^2*ex[3]*ex[4]*ex[6]^4 + 
    10*ex[2]*ex[3]^2*ex[4]*ex[6]^4 + 10*ex[2]^2*ex[3]^2*ex[4]*ex[6]^4, 
  y[127] -> ex[2]*ex[3] + ex[2]^2*ex[3] - ex[4] + ex[2]*ex[4] - ex[3]*ex[4] - 
    ex[2]*ex[3]*ex[4], y[128] -> 11*ex[2]^2*ex[3]^2 + 22*ex[2]^3*ex[3]^2 + 
    11*ex[2]^4*ex[3]^2 - 22*ex[2]*ex[3]*ex[4] - 65*ex[2]^2*ex[3]*ex[4] - 
    43*ex[2]^3*ex[3]*ex[4] - 22*ex[2]*ex[3]^2*ex[4] - 
    44*ex[2]^2*ex[3]^2*ex[4] - 22*ex[2]^3*ex[3]^2*ex[4] + 11*ex[4]^2 + 
    43*ex[2]*ex[4]^2 + 38*ex[2]^2*ex[4]^2 + 22*ex[3]*ex[4]^2 + 
    65*ex[2]*ex[3]*ex[4]^2 + 43*ex[2]^2*ex[3]*ex[4]^2 + 11*ex[3]^2*ex[4]^2 + 
    22*ex[2]*ex[3]^2*ex[4]^2 + 11*ex[2]^2*ex[3]^2*ex[4]^2, 
  y[129] -> ex[2]*ex[3] + ex[2]^2*ex[3] - ex[4] - 3*ex[2]*ex[4] - 
    ex[3]*ex[4] - ex[2]*ex[3]*ex[4], 
  y[130] -> 5*ex[2]^2*ex[3]^2 + 10*ex[2]^3*ex[3]^2 + 5*ex[2]^4*ex[3]^2 - 
    10*ex[2]*ex[3]*ex[4] - 26*ex[2]^2*ex[3]*ex[4] - 16*ex[2]^3*ex[3]*ex[4] - 
    10*ex[2]*ex[3]^2*ex[4] - 20*ex[2]^2*ex[3]^2*ex[4] - 
    10*ex[2]^3*ex[3]^2*ex[4] + 5*ex[4]^2 + 16*ex[2]*ex[4]^2 + 
    5*ex[2]^2*ex[4]^2 + 10*ex[3]*ex[4]^2 + 26*ex[2]*ex[3]*ex[4]^2 + 
    16*ex[2]^2*ex[3]*ex[4]^2 + 5*ex[3]^2*ex[4]^2 + 10*ex[2]*ex[3]^2*ex[4]^2 + 
    5*ex[2]^2*ex[3]^2*ex[4]^2, y[131] -> 10*ex[2]^2*ex[3]^2 + 
    46*ex[2]^3*ex[3]^2 + 63*ex[2]^4*ex[3]^2 + 37*ex[2]^5*ex[3]^2 + 
    10*ex[2]^6*ex[3]^2 + 20*ex[2]^2*ex[3]^3 + 92*ex[2]^3*ex[3]^3 + 
    141*ex[2]^4*ex[3]^3 + 86*ex[2]^5*ex[3]^3 + 17*ex[2]^6*ex[3]^3 + 
    10*ex[2]^2*ex[3]^4 + 46*ex[2]^3*ex[3]^4 + 78*ex[2]^4*ex[3]^4 + 
    58*ex[2]^5*ex[3]^4 + 16*ex[2]^6*ex[3]^4 - 20*ex[2]*ex[3]*ex[4] - 
    72*ex[2]^2*ex[3]*ex[4] - 63*ex[2]^3*ex[3]*ex[4] - 
    17*ex[2]^4*ex[3]*ex[4] - 60*ex[2]*ex[3]^2*ex[4] - 
    236*ex[2]^2*ex[3]^2*ex[4] - 282*ex[2]^3*ex[3]^2*ex[4] - 
    123*ex[2]^4*ex[3]^2*ex[4] - 17*ex[2]^5*ex[3]^2*ex[4] - 
    60*ex[2]*ex[3]^3*ex[4] - 256*ex[2]^2*ex[3]^3*ex[4] - 
    375*ex[2]^3*ex[3]^3*ex[4] - 222*ex[2]^4*ex[3]^3*ex[4] - 
    43*ex[2]^5*ex[3]^3*ex[4] - 20*ex[2]*ex[3]^4*ex[4] - 
    92*ex[2]^2*ex[3]^4*ex[4] - 156*ex[2]^3*ex[3]^4*ex[4] - 
    116*ex[2]^4*ex[3]^4*ex[4] - 32*ex[2]^5*ex[3]^4*ex[4] + 10*ex[4]^2 + 
    26*ex[2]*ex[4]^2 + 10*ex[2]^2*ex[4]^2 + 40*ex[3]*ex[4]^2 + 
    124*ex[2]*ex[3]*ex[4]^2 + 98*ex[2]^2*ex[3]*ex[4]^2 + 
    20*ex[2]^3*ex[3]*ex[4]^2 + 60*ex[3]^2*ex[4]^2 + 
    216*ex[2]*ex[3]^2*ex[4]^2 + 244*ex[2]^2*ex[3]^2*ex[4]^2 + 
    98*ex[2]^3*ex[3]^2*ex[4]^2 + 10*ex[2]^4*ex[3]^2*ex[4]^2 + 
    40*ex[3]^3*ex[4]^2 + 164*ex[2]*ex[3]^3*ex[4]^2 + 
    234*ex[2]^2*ex[3]^3*ex[4]^2 + 136*ex[2]^3*ex[3]^3*ex[4]^2 + 
    26*ex[2]^4*ex[3]^3*ex[4]^2 + 10*ex[3]^4*ex[4]^2 + 
    46*ex[2]*ex[3]^4*ex[4]^2 + 78*ex[2]^2*ex[3]^4*ex[4]^2 + 
    58*ex[2]^3*ex[3]^4*ex[4]^2 + 16*ex[2]^4*ex[3]^4*ex[4]^2, 
  y[132] -> -1 + ex[2] - 2*ex[4] + 2*ex[6], 
  y[133] -> 7*ex[2]^2*ex[3]^2 + 14*ex[2]^3*ex[3]^2 + 7*ex[2]^4*ex[3]^2 - 
    14*ex[2]*ex[3]*ex[4] - 40*ex[2]^2*ex[3]*ex[4] - 26*ex[2]^3*ex[3]*ex[4] - 
    14*ex[2]*ex[3]^2*ex[4] - 28*ex[2]^2*ex[3]^2*ex[4] - 
    14*ex[2]^3*ex[3]^2*ex[4] + 7*ex[4]^2 + 26*ex[2]*ex[4]^2 + 
    7*ex[2]^2*ex[4]^2 + 14*ex[3]*ex[4]^2 + 40*ex[2]*ex[3]*ex[4]^2 + 
    26*ex[2]^2*ex[3]*ex[4]^2 + 7*ex[3]^2*ex[4]^2 + 14*ex[2]*ex[3]^2*ex[4]^2 + 
    7*ex[2]^2*ex[3]^2*ex[4]^2, y[134] -> 64*ex[2]^2*ex[3]^2 + 
    298*ex[2]^3*ex[3]^2 + 405*ex[2]^4*ex[3]^2 + 235*ex[2]^5*ex[3]^2 + 
    64*ex[2]^6*ex[3]^2 + 270*ex[2]^2*ex[3]^3 + 1164*ex[2]^3*ex[3]^3 + 
    1767*ex[2]^4*ex[3]^3 + 1122*ex[2]^5*ex[3]^3 + 249*ex[2]^6*ex[3]^3 + 
    420*ex[2]^2*ex[3]^4 + 1722*ex[2]^3*ex[3]^4 + 2646*ex[2]^4*ex[3]^4 + 
    1806*ex[2]^5*ex[3]^4 + 462*ex[2]^6*ex[3]^4 + 286*ex[2]^2*ex[3]^5 + 
    1144*ex[2]^3*ex[3]^5 + 1716*ex[2]^4*ex[3]^5 + 1144*ex[2]^5*ex[3]^5 + 
    286*ex[2]^6*ex[3]^5 + 72*ex[2]^2*ex[3]^6 + 288*ex[2]^3*ex[3]^6 + 
    432*ex[2]^4*ex[3]^6 + 288*ex[2]^5*ex[3]^6 + 72*ex[2]^6*ex[3]^6 - 
    128*ex[2]*ex[3]*ex[4] - 468*ex[2]^2*ex[3]*ex[4] - 
    405*ex[2]^3*ex[3]*ex[4] - 107*ex[2]^4*ex[3]*ex[4] - 
    668*ex[2]*ex[3]^2*ex[4] - 2384*ex[2]^2*ex[3]^2*ex[4] - 
    2682*ex[2]^3*ex[3]^2*ex[4] - 1073*ex[2]^4*ex[3]^2*ex[4] - 
    107*ex[2]^5*ex[3]^2*ex[4] - 1380*ex[2]*ex[3]^3*ex[4] - 
    4932*ex[2]^2*ex[3]^3*ex[4] - 6285*ex[2]^3*ex[3]^3*ex[4] - 
    3294*ex[2]^4*ex[3]^3*ex[4] - 561*ex[2]^5*ex[3]^3*ex[4] - 
    1412*ex[2]*ex[3]^4*ex[4] - 5160*ex[2]^2*ex[3]^4*ex[4] - 
    7008*ex[2]^3*ex[3]^4*ex[4] - 4184*ex[2]^4*ex[3]^4*ex[4] - 
    924*ex[2]^5*ex[3]^4*ex[4] - 716*ex[2]*ex[3]^5*ex[4] - 
    2720*ex[2]^2*ex[3]^5*ex[4] - 3864*ex[2]^3*ex[3]^5*ex[4] - 
    2432*ex[2]^4*ex[3]^5*ex[4] - 572*ex[2]^5*ex[3]^5*ex[4] - 
    144*ex[2]*ex[3]^6*ex[4] - 576*ex[2]^2*ex[3]^6*ex[4] - 
    864*ex[2]^3*ex[3]^6*ex[4] - 576*ex[2]^4*ex[3]^6*ex[4] - 
    144*ex[2]^5*ex[3]^6*ex[4] + 64*ex[4]^2 + 170*ex[2]*ex[4]^2 + 
    64*ex[2]^2*ex[4]^2 + 398*ex[3]*ex[4]^2 + 1092*ex[2]*ex[3]*ex[4]^2 + 
    780*ex[2]^2*ex[3]*ex[4]^2 + 128*ex[2]^3*ex[3]*ex[4]^2 + 
    1024*ex[3]^2*ex[4]^2 + 2968*ex[2]*ex[3]^2*ex[4]^2 + 
    2802*ex[2]^2*ex[3]^2*ex[4]^2 + 922*ex[2]^3*ex[3]^2*ex[4]^2 + 
    64*ex[2]^4*ex[3]^2*ex[4]^2 + 1396*ex[3]^3*ex[4]^2 + 
    4340*ex[2]*ex[3]^3*ex[4]^2 + 4804*ex[2]^2*ex[3]^3*ex[4]^2 + 
    2172*ex[2]^3*ex[3]^3*ex[4]^2 + 312*ex[2]^4*ex[3]^3*ex[4]^2 + 
    1064*ex[3]^4*ex[4]^2 + 3582*ex[2]*ex[3]^4*ex[4]^2 + 
    4434*ex[2]^2*ex[3]^4*ex[4]^2 + 2378*ex[2]^3*ex[3]^4*ex[4]^2 + 
    462*ex[2]^4*ex[3]^4*ex[4]^2 + 430*ex[3]^5*ex[4]^2 + 
    1576*ex[2]*ex[3]^5*ex[4]^2 + 2148*ex[2]^2*ex[3]^5*ex[4]^2 + 
    1288*ex[2]^3*ex[3]^5*ex[4]^2 + 286*ex[2]^4*ex[3]^5*ex[4]^2 + 
    72*ex[3]^6*ex[4]^2 + 288*ex[2]*ex[3]^6*ex[4]^2 + 
    432*ex[2]^2*ex[3]^6*ex[4]^2 + 288*ex[2]^3*ex[3]^6*ex[4]^2 + 
    72*ex[2]^4*ex[3]^6*ex[4]^2, y[135] -> -5*ex[2]^2*ex[3] - 
    10*ex[2]^3*ex[3] - 6*ex[2]^2*ex[4] - 6*ex[2]^3*ex[4] + 
    5*ex[2]*ex[3]*ex[4] + 40*ex[2]^2*ex[3]*ex[4] + 20*ex[2]^3*ex[3]*ex[4] + 
    18*ex[2]^2*ex[3]^2*ex[4] + 18*ex[2]^3*ex[3]^2*ex[4] + 12*ex[2]*ex[4]^2 + 
    12*ex[2]^2*ex[4]^2 - 42*ex[2]*ex[3]*ex[4]^2 - 27*ex[2]^2*ex[3]*ex[4]^2 - 
    36*ex[2]*ex[3]^2*ex[4]^2 - 36*ex[2]^2*ex[3]^2*ex[4]^2 - 6*ex[4]^3 - 
    6*ex[2]*ex[4]^3 + 12*ex[3]*ex[4]^3 + 7*ex[2]*ex[3]*ex[4]^3 + 
    18*ex[3]^2*ex[4]^3 + 18*ex[2]*ex[3]^2*ex[4]^3 + 10*ex[2]^3*ex[3]*ex[6] - 
    6*ex[2]*ex[4]*ex[6] - 6*ex[2]^2*ex[4]*ex[6] + 
    30*ex[2]*ex[3]*ex[4]*ex[6] + 10*ex[2]^2*ex[3]*ex[4]*ex[6] + 
    18*ex[2]*ex[3]^2*ex[4]*ex[6] + 18*ex[2]^2*ex[3]^2*ex[4]*ex[6] + 
    6*ex[4]^2*ex[6] + 6*ex[2]*ex[4]^2*ex[6] - 12*ex[3]*ex[4]^2*ex[6] - 
    2*ex[2]*ex[3]*ex[4]^2*ex[6] - 18*ex[3]^2*ex[4]^2*ex[6] - 
    18*ex[2]*ex[3]^2*ex[4]^2*ex[6] + 5*ex[2]^2*ex[3]*ex[6]^2 - 
    5*ex[2]*ex[3]*ex[4]*ex[6]^2, y[136] -> -2*ex[2]^2*ex[3] + 
    2*ex[2]^4*ex[3] - 2*ex[2]^2*ex[4] + 4*ex[2]*ex[3]*ex[4] - 
    ex[2]^2*ex[3]*ex[4] - 2*ex[2]^3*ex[3]*ex[4] + 3*ex[2]^4*ex[3]*ex[4] + 
    4*ex[2]*ex[4]^2 - 2*ex[3]*ex[4]^2 + 3*ex[2]*ex[3]*ex[4]^2 + 
    ex[2]^2*ex[3]*ex[4]^2 - 3*ex[2]^3*ex[3]*ex[4]^2 + ex[2]^4*ex[3]*ex[4]^2 - 
    2*ex[4]^3 - 2*ex[3]*ex[4]^3 - ex[2]*ex[3]*ex[4]^3 - 
    ex[2]^3*ex[3]*ex[4]^3 + 4*ex[2]^2*ex[3]*ex[6] - 4*ex[2]^4*ex[3]*ex[6] - 
    2*ex[2]*ex[4]*ex[6] + 3*ex[2]^2*ex[4]*ex[6] + ex[2]^3*ex[4]*ex[6] - 
    6*ex[2]*ex[3]*ex[4]*ex[6] + ex[2]^2*ex[3]*ex[4]*ex[6] + 
    4*ex[2]^3*ex[3]*ex[4]*ex[6] - 3*ex[2]^4*ex[3]*ex[4]*ex[6] + 
    2*ex[4]^2*ex[6] - 2*ex[2]*ex[4]^2*ex[6] + ex[2]^2*ex[4]^2*ex[6] + 
    ex[2]^3*ex[4]^2*ex[6] + 2*ex[3]*ex[4]^2*ex[6] - 
    ex[2]*ex[3]*ex[4]^2*ex[6] + 3*ex[2]^3*ex[3]*ex[4]^2*ex[6] - 
    2*ex[2]^2*ex[3]*ex[6]^2 + 2*ex[2]^4*ex[3]*ex[6]^2 + 
    2*ex[2]*ex[4]*ex[6]^2 - ex[2]^2*ex[4]*ex[6]^2 - ex[2]^3*ex[4]*ex[6]^2 + 
    2*ex[2]*ex[3]*ex[4]*ex[6]^2 - 2*ex[2]^3*ex[3]*ex[4]*ex[6]^2, 
  y[137] -> -10*ex[2]^4 - 20*ex[2]^4*ex[3] - 20*ex[2]^5*ex[3] - 
    10*ex[2]^4*ex[3]^2 - 20*ex[2]^5*ex[3]^2 - 10*ex[2]^6*ex[3]^2 + 
    43*ex[2]^3*ex[4] + 26*ex[2]^4*ex[4] + 86*ex[2]^3*ex[3]*ex[4] + 
    115*ex[2]^4*ex[3]*ex[4] + 29*ex[2]^5*ex[3]*ex[4] + 
    43*ex[2]^3*ex[3]^2*ex[4] + 89*ex[2]^4*ex[3]^2*ex[4] + 
    49*ex[2]^5*ex[3]^2*ex[4] + 3*ex[2]^6*ex[3]^2*ex[4] - 66*ex[2]^2*ex[4]^2 - 
    69*ex[2]^3*ex[4]^2 - 4*ex[2]^4*ex[4]^2 - 132*ex[2]^2*ex[3]*ex[4]^2 - 
    204*ex[2]^3*ex[3]*ex[4]^2 - 63*ex[2]^4*ex[3]*ex[4]^2 + 
    9*ex[2]^5*ex[3]*ex[4]^2 - 66*ex[2]^2*ex[3]^2*ex[4]^2 - 
    135*ex[2]^3*ex[3]^2*ex[4]^2 - 69*ex[2]^4*ex[3]^2*ex[4]^2 + 
    3*ex[2]^5*ex[3]^2*ex[4]^2 + 3*ex[2]^6*ex[3]^2*ex[4]^2 + 
    43*ex[2]*ex[4]^3 + 60*ex[2]^2*ex[4]^3 + 8*ex[2]^3*ex[4]^3 + 
    86*ex[2]*ex[3]*ex[4]^3 + 143*ex[2]^2*ex[3]*ex[4]^3 + 
    39*ex[2]^3*ex[3]*ex[4]^3 - 18*ex[2]^4*ex[3]*ex[4]^3 + 
    43*ex[2]*ex[3]^2*ex[4]^3 + 83*ex[2]^2*ex[3]^2*ex[4]^3 + 
    31*ex[2]^3*ex[3]^2*ex[4]^3 - 15*ex[2]^4*ex[3]^2*ex[4]^3 - 
    6*ex[2]^5*ex[3]^2*ex[4]^3 - 10*ex[4]^4 - 17*ex[2]*ex[4]^4 - 
    4*ex[2]^2*ex[4]^4 - 20*ex[3]*ex[4]^4 - 34*ex[2]*ex[3]*ex[4]^4 - 
    5*ex[2]^2*ex[3]*ex[4]^4 + 9*ex[2]^3*ex[3]*ex[4]^4 - 10*ex[3]^2*ex[4]^4 - 
    17*ex[2]*ex[3]^2*ex[4]^4 - ex[2]^2*ex[3]^2*ex[4]^4 + 
    9*ex[2]^3*ex[3]^2*ex[4]^4 + 3*ex[2]^4*ex[3]^2*ex[4]^4 + 
    20*ex[2]^4*ex[6] + 40*ex[2]^4*ex[3]*ex[6] + 40*ex[2]^5*ex[3]*ex[6] + 
    20*ex[2]^4*ex[3]^2*ex[6] + 40*ex[2]^5*ex[3]^2*ex[6] + 
    20*ex[2]^6*ex[3]^2*ex[6] - 63*ex[2]^3*ex[4]*ex[6] - 
    49*ex[2]^4*ex[4]*ex[6] - 126*ex[2]^3*ex[3]*ex[4]*ex[6] - 
    178*ex[2]^4*ex[3]*ex[4]*ex[6] - 52*ex[2]^5*ex[3]*ex[4]*ex[6] - 
    63*ex[2]^3*ex[3]^2*ex[4]*ex[6] - 129*ex[2]^4*ex[3]^2*ex[4]*ex[6] - 
    69*ex[2]^5*ex[3]^2*ex[4]*ex[6] - 3*ex[2]^6*ex[3]^2*ex[4]*ex[6] + 
    66*ex[2]^2*ex[4]^2*ex[6] + 95*ex[2]^3*ex[4]^2*ex[6] + 
    17*ex[2]^4*ex[4]^2*ex[6] + 132*ex[2]^2*ex[3]*ex[4]^2*ex[6] + 
    233*ex[2]^3*ex[3]*ex[4]^2*ex[6] + 98*ex[2]^4*ex[3]*ex[4]^2*ex[6] - 
    3*ex[2]^5*ex[3]*ex[4]^2*ex[6] + 66*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 
    138*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] + 78*ex[2]^4*ex[3]^2*ex[4]^2*ex[6] + 
    6*ex[2]^5*ex[3]^2*ex[4]^2*ex[6] - 23*ex[2]*ex[4]^3*ex[6] - 
    46*ex[2]^2*ex[4]^3*ex[6] - 17*ex[2]^3*ex[4]^3*ex[6] - 
    46*ex[2]*ex[3]*ex[4]^3*ex[6] - 95*ex[2]^2*ex[3]*ex[4]^3*ex[6] - 
    46*ex[2]^3*ex[3]*ex[4]^3*ex[6] + 3*ex[2]^4*ex[3]*ex[4]^3*ex[6] - 
    23*ex[2]*ex[3]^2*ex[4]^3*ex[6] - 49*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] - 
    29*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] - 3*ex[2]^4*ex[3]^2*ex[4]^3*ex[6] - 
    10*ex[2]^4*ex[6]^2 - 20*ex[2]^4*ex[3]*ex[6]^2 - 
    20*ex[2]^5*ex[3]*ex[6]^2 - 10*ex[2]^4*ex[3]^2*ex[6]^2 - 
    20*ex[2]^5*ex[3]^2*ex[6]^2 - 10*ex[2]^6*ex[3]^2*ex[6]^2 + 
    20*ex[2]^3*ex[4]*ex[6]^2 + 23*ex[2]^4*ex[4]*ex[6]^2 + 
    40*ex[2]^3*ex[3]*ex[4]*ex[6]^2 + 63*ex[2]^4*ex[3]*ex[4]*ex[6]^2 + 
    23*ex[2]^5*ex[3]*ex[4]*ex[6]^2 + 20*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 + 
    40*ex[2]^4*ex[3]^2*ex[4]*ex[6]^2 + 20*ex[2]^5*ex[3]^2*ex[4]*ex[6]^2 - 
    10*ex[2]^2*ex[4]^2*ex[6]^2 - 23*ex[2]^3*ex[4]^2*ex[6]^2 - 
    10*ex[2]^4*ex[4]^2*ex[6]^2 - 20*ex[2]^2*ex[3]*ex[4]^2*ex[6]^2 - 
    43*ex[2]^3*ex[3]*ex[4]^2*ex[6]^2 - 23*ex[2]^4*ex[3]*ex[4]^2*ex[6]^2 - 
    10*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2 - 20*ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^2 - 
    10*ex[2]^4*ex[3]^2*ex[4]^2*ex[6]^2, 
  y[138] -> -3*ex[2]^3*ex[3]^2 + 6*ex[2]^4*ex[3]^2 + 20*ex[2]^4*ex[3]^3 - 
    12*ex[2]^2*ex[3]*ex[4] - 34*ex[2]^2*ex[3]^2*ex[4] - 
    27*ex[2]^3*ex[3]^2*ex[4] - 80*ex[2]^3*ex[3]^3*ex[4] + 6*ex[4]^2 + 
    20*ex[3]*ex[4]^2 + 24*ex[2]*ex[3]*ex[4]^2 + 77*ex[2]*ex[3]^2*ex[4]^2 + 
    42*ex[2]^2*ex[3]^2*ex[4]^2 + 120*ex[2]^2*ex[3]^3*ex[4]^2 - 
    12*ex[3]*ex[4]^3 - 40*ex[3]^2*ex[4]^3 - 27*ex[2]*ex[3]^2*ex[4]^3 - 
    80*ex[2]*ex[3]^3*ex[4]^3 + 6*ex[3]^2*ex[4]^4 + 20*ex[3]^3*ex[4]^4 - 
    3*ex[2]^2*ex[3]^2*ex[6] + 15*ex[2]^3*ex[3]^2*ex[6] + 
    40*ex[2]^3*ex[3]^3*ex[6] - 12*ex[2]*ex[3]*ex[4]*ex[6] - 
    37*ex[2]*ex[3]^2*ex[4]*ex[6] - 45*ex[2]^2*ex[3]^2*ex[4]*ex[6] - 
    120*ex[2]^2*ex[3]^3*ex[4]*ex[6] + 12*ex[3]*ex[4]^2*ex[6] + 
    40*ex[3]^2*ex[4]^2*ex[6] + 42*ex[2]*ex[3]^2*ex[4]^2*ex[6] + 
    120*ex[2]*ex[3]^3*ex[4]^2*ex[6] - 12*ex[3]^2*ex[4]^3*ex[6] - 
    40*ex[3]^3*ex[4]^3*ex[6] + 9*ex[2]^2*ex[3]^2*ex[6]^2 + 
    20*ex[2]^2*ex[3]^3*ex[6]^2 - 15*ex[2]*ex[3]^2*ex[4]*ex[6]^2 - 
    40*ex[2]*ex[3]^3*ex[4]*ex[6]^2 + 6*ex[3]^2*ex[4]^2*ex[6]^2 + 
    20*ex[3]^3*ex[4]^2*ex[6]^2, y[139] -> -10*ex[2]^7*ex[3]^3 - 
    20*ex[2]^8*ex[3]^3 - 10*ex[2]^9*ex[3]^3 + 10*ex[2]^7*ex[3]^4 + 
    30*ex[2]^8*ex[3]^4 + 30*ex[2]^9*ex[3]^4 + 10*ex[2]^10*ex[3]^4 + 
    20*ex[2]^6*ex[3]^2*ex[4] + 20*ex[2]^7*ex[3]^2*ex[4] + 
    31*ex[2]^6*ex[3]^3*ex[4] + 89*ex[2]^7*ex[3]^3*ex[4] + 
    181*ex[2]^8*ex[3]^3*ex[4] + 255*ex[2]^9*ex[3]^3*ex[4] + 
    168*ex[2]^10*ex[3]^3*ex[4] + 36*ex[2]^11*ex[3]^3*ex[4] - 
    60*ex[2]^6*ex[3]^4*ex[4] - 140*ex[2]^7*ex[3]^4*ex[4] - 
    60*ex[2]^8*ex[3]^4*ex[4] + 60*ex[2]^9*ex[3]^4*ex[4] + 
    40*ex[2]^10*ex[3]^4*ex[4] - 10*ex[2]^5*ex[3]*ex[4]^2 - 
    72*ex[2]^5*ex[3]^2*ex[4]^2 - 126*ex[2]^6*ex[3]^2*ex[4]^2 - 
    264*ex[2]^7*ex[3]^2*ex[4]^2 - 282*ex[2]^8*ex[3]^2*ex[4]^2 - 
    72*ex[2]^9*ex[3]^2*ex[4]^2 + 124*ex[2]^5*ex[3]^3*ex[4]^2 + 
    245*ex[2]^6*ex[3]^3*ex[4]^2 - 308*ex[2]^7*ex[3]^3*ex[4]^2 - 
    1035*ex[2]^8*ex[3]^3*ex[4]^2 - 786*ex[2]^9*ex[3]^3*ex[4]^2 - 
    180*ex[2]^10*ex[3]^3*ex[4]^2 + 286*ex[2]^5*ex[3]^4*ex[4]^2 + 
    644*ex[2]^6*ex[3]^4*ex[4]^2 + 126*ex[2]^7*ex[3]^4*ex[4]^2 - 
    626*ex[2]^8*ex[3]^4*ex[4]^2 - 484*ex[2]^9*ex[3]^4*ex[4]^2 - 
    90*ex[2]^10*ex[3]^4*ex[4]^2 + 36*ex[2]^5*ex[3]^5*ex[4]^2 + 
    72*ex[2]^6*ex[3]^5*ex[4]^2 - 72*ex[2]^7*ex[3]^5*ex[4]^2 - 
    288*ex[2]^8*ex[3]^5*ex[4]^2 - 252*ex[2]^9*ex[3]^5*ex[4]^2 - 
    72*ex[2]^10*ex[3]^5*ex[4]^2 + 31*ex[2]^4*ex[3]*ex[4]^3 + 
    27*ex[2]^5*ex[3]*ex[4]^3 + 114*ex[2]^6*ex[3]*ex[4]^3 + 
    57*ex[2]^7*ex[3]*ex[4]^3 - 170*ex[2]^4*ex[3]^2*ex[4]^3 - 
    350*ex[2]^5*ex[3]^2*ex[4]^3 + 516*ex[2]^6*ex[3]^2*ex[4]^3 + 
    912*ex[2]^7*ex[3]^2*ex[4]^3 + 204*ex[2]^8*ex[3]^2*ex[4]^3 - 
    12*ex[2]^9*ex[3]^2*ex[4]^3 - 899*ex[2]^4*ex[3]^3*ex[4]^3 - 
    1832*ex[2]^5*ex[3]^3*ex[4]^3 + 366*ex[2]^6*ex[3]^3*ex[4]^3 + 
    3159*ex[2]^7*ex[3]^3*ex[4]^3 + 2387*ex[2]^8*ex[3]^3*ex[4]^3 + 
    527*ex[2]^9*ex[3]^3*ex[4]^3 - 942*ex[2]^4*ex[3]^4*ex[4]^3 - 
    2042*ex[2]^5*ex[3]^4*ex[4]^3 + 116*ex[2]^6*ex[3]^4*ex[4]^3 + 
    3180*ex[2]^7*ex[3]^4*ex[4]^3 + 2554*ex[2]^8*ex[3]^4*ex[4]^3 + 
    590*ex[2]^9*ex[3]^4*ex[4]^3 - 180*ex[2]^4*ex[3]^5*ex[4]^3 - 
    288*ex[2]^5*ex[3]^5*ex[4]^3 + 648*ex[2]^6*ex[3]^5*ex[4]^3 + 
    1872*ex[2]^7*ex[3]^5*ex[4]^3 + 1548*ex[2]^8*ex[3]^5*ex[4]^3 + 
    432*ex[2]^9*ex[3]^5*ex[4]^3 + 96*ex[2]^3*ex[3]*ex[4]^4 + 
    155*ex[2]^4*ex[3]*ex[4]^4 - 216*ex[2]^5*ex[3]*ex[4]^4 - 
    63*ex[2]^6*ex[3]*ex[4]^4 + 66*ex[2]^7*ex[3]*ex[4]^4 + 
    920*ex[2]^3*ex[3]^2*ex[4]^4 + 1402*ex[2]^4*ex[3]^2*ex[4]^4 - 
    1182*ex[2]^5*ex[3]^2*ex[4]^4 - 2106*ex[2]^6*ex[3]^2*ex[4]^4 - 
    400*ex[2]^7*ex[3]^2*ex[4]^4 + 42*ex[2]^8*ex[3]^2*ex[4]^4 + 
    2138*ex[2]^3*ex[3]^3*ex[4]^4 + 3514*ex[2]^4*ex[3]^3*ex[4]^4 - 
    2692*ex[2]^5*ex[3]^3*ex[4]^4 - 8437*ex[2]^6*ex[3]^3*ex[4]^4 - 
    5432*ex[2]^7*ex[3]^3*ex[4]^4 - 1063*ex[2]^8*ex[3]^3*ex[4]^4 + 
    1758*ex[2]^3*ex[3]^4*ex[4]^4 + 3148*ex[2]^4*ex[3]^4*ex[4]^4 - 
    2730*ex[2]^5*ex[3]^4*ex[4]^4 - 9498*ex[2]^6*ex[3]^4*ex[4]^4 - 
    7004*ex[2]^7*ex[3]^4*ex[4]^4 - 1626*ex[2]^8*ex[3]^4*ex[4]^4 + 
    360*ex[2]^3*ex[3]^5*ex[4]^4 + 360*ex[2]^4*ex[3]^5*ex[4]^4 - 
    2160*ex[2]^5*ex[3]^5*ex[4]^4 - 5040*ex[2]^6*ex[3]^5*ex[4]^4 - 
    3960*ex[2]^7*ex[3]^5*ex[4]^4 - 1080*ex[2]^8*ex[3]^5*ex[4]^4 - 
    12*ex[2]^3*ex[4]^5 - 24*ex[2]^4*ex[4]^5 - 12*ex[2]^5*ex[4]^5 - 
    266*ex[2]^2*ex[3]*ex[4]^5 - 243*ex[2]^3*ex[3]*ex[4]^5 + 
    355*ex[2]^4*ex[3]*ex[4]^5 - 58*ex[2]^5*ex[3]*ex[4]^5 - 
    204*ex[2]^6*ex[3]*ex[4]^5 + 21*ex[2]^7*ex[3]*ex[4]^5 - 
    1382*ex[2]^2*ex[3]^2*ex[4]^5 - 1098*ex[2]^3*ex[3]^2*ex[4]^5 + 
    3372*ex[2]^4*ex[3]^2*ex[4]^5 + 3872*ex[2]^5*ex[3]^2*ex[4]^5 + 
    736*ex[2]^6*ex[3]^2*ex[4]^5 - 48*ex[2]^7*ex[3]^2*ex[4]^5 - 
    2515*ex[2]^2*ex[3]^3*ex[4]^5 - 2387*ex[2]^3*ex[3]^3*ex[4]^5 + 
    7988*ex[2]^4*ex[3]^3*ex[4]^5 + 14447*ex[2]^5*ex[3]^3*ex[4]^5 + 
    7957*ex[2]^6*ex[3]^3*ex[4]^5 + 1370*ex[2]^7*ex[3]^3*ex[4]^5 - 
    1792*ex[2]^2*ex[3]^4*ex[4]^5 - 1832*ex[2]^3*ex[3]^4*ex[4]^5 + 
    7660*ex[2]^4*ex[3]^4*ex[4]^5 + 16052*ex[2]^5*ex[3]^4*ex[4]^5 + 
    10756*ex[2]^6*ex[3]^4*ex[4]^5 + 2404*ex[2]^7*ex[3]^4*ex[4]^5 - 
    360*ex[2]^2*ex[3]^5*ex[4]^5 + 3600*ex[2]^4*ex[3]^5*ex[4]^5 + 
    7200*ex[2]^5*ex[3]^5*ex[4]^5 + 5400*ex[2]^6*ex[3]^5*ex[4]^5 + 
    1440*ex[2]^7*ex[3]^5*ex[4]^5 + 36*ex[2]^2*ex[4]^6 + 72*ex[2]^3*ex[4]^6 + 
    36*ex[2]^4*ex[4]^6 + 206*ex[2]*ex[3]*ex[4]^6 - 39*ex[2]^2*ex[3]*ex[4]^6 - 
    480*ex[2]^3*ex[3]*ex[4]^6 + 114*ex[2]^4*ex[3]*ex[4]^6 + 
    216*ex[2]^5*ex[3]*ex[4]^6 - 63*ex[2]^6*ex[3]*ex[4]^6 + 
    924*ex[2]*ex[3]^2*ex[4]^6 - 442*ex[2]^2*ex[3]^2*ex[4]^6 - 
    4704*ex[2]^3*ex[3]^2*ex[4]^6 - 4214*ex[2]^4*ex[3]^2*ex[4]^6 - 
    864*ex[2]^5*ex[3]^2*ex[4]^6 + 12*ex[2]^6*ex[3]^2*ex[4]^6 + 
    1476*ex[2]*ex[3]^3*ex[4]^6 - 587*ex[2]^2*ex[3]^3*ex[4]^6 - 
    10376*ex[2]^3*ex[3]^3*ex[4]^6 - 14157*ex[2]^4*ex[3]^3*ex[4]^6 - 
    6914*ex[2]^5*ex[3]^3*ex[4]^6 - 1070*ex[2]^6*ex[3]^3*ex[4]^6 + 
    938*ex[2]*ex[3]^4*ex[4]^6 - 532*ex[2]^2*ex[3]^4*ex[4]^6 - 
    9230*ex[2]^3*ex[3]^4*ex[4]^6 - 15118*ex[2]^4*ex[3]^4*ex[4]^6 - 
    9364*ex[2]^5*ex[3]^4*ex[4]^6 - 2006*ex[2]^6*ex[3]^4*ex[4]^6 + 
    180*ex[2]*ex[3]^5*ex[4]^6 - 360*ex[2]^2*ex[3]^5*ex[4]^6 - 
    3240*ex[2]^3*ex[3]^5*ex[4]^6 - 5760*ex[2]^4*ex[3]^5*ex[4]^6 - 
    4140*ex[2]^5*ex[3]^5*ex[4]^6 - 1080*ex[2]^6*ex[3]^5*ex[4]^6 - 
    36*ex[2]*ex[4]^7 - 72*ex[2]^2*ex[4]^7 - 36*ex[2]^3*ex[4]^7 - 
    57*ex[3]*ex[4]^7 + 160*ex[2]*ex[3]*ex[4]^7 + 300*ex[2]^2*ex[3]*ex[4]^7 - 
    39*ex[2]^3*ex[3]*ex[4]^7 - 84*ex[2]^4*ex[3]*ex[4]^7 + 
    63*ex[2]^5*ex[3]*ex[4]^7 - 240*ex[3]^2*ex[4]^7 + 
    936*ex[2]*ex[3]^2*ex[4]^7 + 3030*ex[2]^2*ex[3]^2*ex[4]^7 + 
    2398*ex[2]^3*ex[3]^2*ex[4]^7 + 556*ex[2]^4*ex[3]^2*ex[4]^7 + 
    12*ex[2]^5*ex[3]^2*ex[4]^7 - 345*ex[3]^3*ex[4]^7 + 
    1506*ex[2]*ex[3]^3*ex[4]^7 + 6390*ex[2]^2*ex[3]^3*ex[4]^7 + 
    7369*ex[2]^3*ex[3]^3*ex[4]^7 + 3317*ex[2]^4*ex[3]^3*ex[4]^7 + 
    487*ex[2]^5*ex[3]^3*ex[4]^7 - 198*ex[3]^4*ex[4]^7 + 
    1054*ex[2]*ex[3]^4*ex[4]^7 + 5244*ex[2]^2*ex[3]^4*ex[4]^7 + 
    7428*ex[2]^3*ex[3]^4*ex[4]^7 + 4330*ex[2]^4*ex[3]^4*ex[4]^7 + 
    894*ex[2]^5*ex[3]^4*ex[4]^7 - 36*ex[3]^5*ex[4]^7 + 
    288*ex[2]*ex[3]^5*ex[4]^7 + 1512*ex[2]^2*ex[3]^5*ex[4]^7 + 
    2448*ex[2]^3*ex[3]^5*ex[4]^7 + 1692*ex[2]^4*ex[3]^5*ex[4]^7 + 
    432*ex[2]^5*ex[3]^5*ex[4]^7 + 12*ex[4]^8 + 24*ex[2]*ex[4]^8 + 
    12*ex[2]^2*ex[4]^8 - 60*ex[3]*ex[4]^8 - 76*ex[2]*ex[3]*ex[4]^8 - 
    23*ex[2]^2*ex[3]*ex[4]^8 + 6*ex[2]^3*ex[3]*ex[4]^8 - 
    21*ex[2]^4*ex[3]*ex[4]^8 - 342*ex[3]^2*ex[4]^8 - 
    774*ex[2]*ex[3]^2*ex[4]^8 - 610*ex[2]^2*ex[3]^2*ex[4]^8 - 
    184*ex[2]^3*ex[3]^2*ex[4]^8 - 6*ex[2]^4*ex[3]^2*ex[4]^8 - 
    528*ex[3]^3*ex[4]^8 - 1542*ex[2]*ex[3]^3*ex[4]^8 - 
    1619*ex[2]^2*ex[3]^3*ex[4]^8 - 724*ex[2]^3*ex[3]^3*ex[4]^8 - 
    119*ex[2]^4*ex[3]^3*ex[4]^8 - 330*ex[3]^4*ex[4]^8 - 
    1156*ex[2]*ex[3]^4*ex[4]^8 - 1488*ex[2]^2*ex[3]^4*ex[4]^8 - 
    828*ex[2]^3*ex[3]^4*ex[4]^8 - 166*ex[2]^4*ex[3]^4*ex[4]^8 - 
    72*ex[3]^5*ex[4]^8 - 288*ex[2]*ex[3]^5*ex[4]^8 - 
    432*ex[2]^2*ex[3]^5*ex[4]^8 - 288*ex[2]^3*ex[3]^5*ex[4]^8 - 
    72*ex[2]^4*ex[3]^5*ex[4]^8 + 3*ex[3]*ex[4]^9 + 12*ex[2]*ex[3]*ex[4]^9 + 
    6*ex[3]^2*ex[4]^9 + 30*ex[2]*ex[3]^2*ex[4]^9 + 
    24*ex[2]^2*ex[3]^2*ex[4]^9 + 3*ex[3]^3*ex[4]^9 + 
    18*ex[2]*ex[3]^3*ex[4]^9 + 27*ex[2]^2*ex[3]^3*ex[4]^9 + 
    12*ex[2]^3*ex[3]^3*ex[4]^9 - 10*ex[2]^6*ex[3]^3*ex[6] + 
    30*ex[2]^8*ex[3]^3*ex[6] + 20*ex[2]^9*ex[3]^3*ex[6] - 
    40*ex[2]^7*ex[3]^4*ex[6] - 120*ex[2]^8*ex[3]^4*ex[6] - 
    120*ex[2]^9*ex[3]^4*ex[6] - 40*ex[2]^10*ex[3]^4*ex[6] + 
    20*ex[2]^5*ex[3]^2*ex[4]*ex[6] - 20*ex[2]^6*ex[3]^2*ex[4]*ex[6] - 
    40*ex[2]^7*ex[3]^2*ex[4]*ex[6] + 41*ex[2]^5*ex[3]^3*ex[4]*ex[6] + 
    129*ex[2]^6*ex[3]^3*ex[4]*ex[6] + 319*ex[2]^7*ex[3]^3*ex[4]*ex[6] + 
    451*ex[2]^8*ex[3]^3*ex[4]*ex[6] + 256*ex[2]^9*ex[3]^3*ex[4]*ex[6] + 
    36*ex[2]^10*ex[3]^3*ex[4]*ex[6] - 20*ex[2]^5*ex[3]^4*ex[4]*ex[6] + 
    240*ex[2]^6*ex[3]^4*ex[4]*ex[6] + 840*ex[2]^7*ex[3]^4*ex[4]*ex[6] + 
    880*ex[2]^8*ex[3]^4*ex[4]*ex[6] + 300*ex[2]^9*ex[3]^4*ex[4]*ex[6] + 
    36*ex[2]^6*ex[3]^5*ex[4]*ex[6] + 144*ex[2]^7*ex[3]^5*ex[4]*ex[6] + 
    216*ex[2]^8*ex[3]^5*ex[4]*ex[6] + 144*ex[2]^9*ex[3]^5*ex[4]*ex[6] + 
    36*ex[2]^10*ex[3]^5*ex[4]*ex[6] - 10*ex[2]^4*ex[3]*ex[4]^2*ex[6] + 
    20*ex[2]^5*ex[3]*ex[4]^2*ex[6] - 62*ex[2]^4*ex[3]^2*ex[4]^2*ex[6] - 
    64*ex[2]^5*ex[3]^2*ex[4]^2*ex[6] - 352*ex[2]^6*ex[3]^2*ex[4]^2*ex[6] - 
    350*ex[2]^7*ex[3]^2*ex[4]^2*ex[6] + 12*ex[2]^8*ex[3]^2*ex[4]^2*ex[6] + 
    12*ex[2]^9*ex[3]^2*ex[4]^2*ex[6] + 105*ex[2]^4*ex[3]^3*ex[4]^2*ex[6] - 
    398*ex[2]^5*ex[3]^3*ex[4]^2*ex[6] - 2219*ex[2]^6*ex[3]^3*ex[4]^2*ex[6] - 
    3104*ex[2]^7*ex[3]^3*ex[4]^2*ex[6] - 1668*ex[2]^8*ex[3]^3*ex[4]^2*ex[6] - 
    280*ex[2]^9*ex[3]^3*ex[4]^2*ex[6] + 206*ex[2]^4*ex[3]^4*ex[4]^2*ex[6] - 
    574*ex[2]^5*ex[3]^4*ex[4]^2*ex[6] - 3224*ex[2]^6*ex[3]^4*ex[4]^2*ex[6] - 
    4168*ex[2]^7*ex[3]^4*ex[4]^2*ex[6] - 1990*ex[2]^8*ex[3]^4*ex[4]^2*ex[6] - 
    266*ex[2]^9*ex[3]^4*ex[4]^2*ex[6] + 36*ex[2]^4*ex[3]^5*ex[4]^2*ex[6] - 
    180*ex[2]^5*ex[3]^5*ex[4]^2*ex[6] - 1080*ex[2]^6*ex[3]^5*ex[4]^2*ex[6] - 
    1800*ex[2]^7*ex[3]^5*ex[4]^2*ex[6] - 1260*ex[2]^8*ex[3]^5*ex[4]^2*ex[6] - 
    324*ex[2]^9*ex[3]^5*ex[4]^2*ex[6] + 21*ex[2]^3*ex[3]*ex[4]^3*ex[6] - 
    17*ex[2]^4*ex[3]*ex[4]^3*ex[6] + 130*ex[2]^5*ex[3]*ex[4]^3*ex[6] - 
    51*ex[2]^6*ex[3]*ex[4]^3*ex[6] - 66*ex[2]^7*ex[3]*ex[4]^3*ex[6] - 
    212*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] + 138*ex[2]^4*ex[3]^2*ex[4]^3*ex[6] + 
    2036*ex[2]^5*ex[3]^2*ex[4]^3*ex[6] + 1778*ex[2]^6*ex[3]^2*ex[4]^3*ex[6] + 
    56*ex[2]^7*ex[3]^2*ex[4]^3*ex[6] - 36*ex[2]^8*ex[3]^2*ex[4]^3*ex[6] - 
    734*ex[2]^3*ex[3]^3*ex[4]^3*ex[6] + 1026*ex[2]^4*ex[3]^3*ex[4]^3*ex[6] + 
    7897*ex[2]^5*ex[3]^3*ex[4]^3*ex[6] + 10723*ex[2]^6*ex[3]^3*ex[4]^3*
     ex[6] + 5529*ex[2]^7*ex[3]^3*ex[4]^3*ex[6] + 943*ex[2]^8*ex[3]^3*ex[4]^3*
     ex[6] - 696*ex[2]^3*ex[3]^4*ex[4]^3*ex[6] + 1104*ex[2]^4*ex[3]^4*ex[4]^3*
     ex[6] + 8828*ex[2]^5*ex[3]^4*ex[4]^3*ex[6] + 
    12900*ex[2]^6*ex[3]^4*ex[4]^3*ex[6] + 7212*ex[2]^7*ex[3]^4*ex[4]^3*
     ex[6] + 1340*ex[2]^8*ex[3]^4*ex[4]^3*ex[6] - 144*ex[2]^3*ex[3]^5*ex[4]^3*
     ex[6] + 504*ex[2]^4*ex[3]^5*ex[4]^3*ex[6] + 3456*ex[2]^5*ex[3]^5*ex[4]^3*
     ex[6] + 5904*ex[2]^6*ex[3]^5*ex[4]^3*ex[6] + 
    4176*ex[2]^7*ex[3]^5*ex[4]^3*ex[6] + 1080*ex[2]^8*ex[3]^5*ex[4]^3*ex[6] + 
    12*ex[2]^3*ex[4]^4*ex[6] + 24*ex[2]^4*ex[4]^4*ex[6] + 
    12*ex[2]^5*ex[4]^4*ex[6] + 117*ex[2]^2*ex[3]*ex[4]^4*ex[6] + 
    26*ex[2]^3*ex[3]*ex[4]^4*ex[6] - 416*ex[2]^4*ex[3]*ex[4]^4*ex[6] + 
    254*ex[2]^5*ex[3]*ex[4]^4*ex[6] + 252*ex[2]^6*ex[3]*ex[4]^4*ex[6] - 
    42*ex[2]^7*ex[3]*ex[4]^4*ex[6] + 698*ex[2]^2*ex[3]^2*ex[4]^4*ex[6] - 
    1048*ex[2]^3*ex[3]^2*ex[4]^4*ex[6] - 5936*ex[2]^4*ex[3]^2*ex[4]^4*ex[6] - 
    4760*ex[2]^5*ex[3]^2*ex[4]^4*ex[6] - 564*ex[2]^6*ex[3]^2*ex[4]^4*ex[6] + 
    6*ex[2]^7*ex[3]^2*ex[4]^4*ex[6] + 1384*ex[2]^2*ex[3]^3*ex[4]^4*ex[6] - 
    2712*ex[2]^3*ex[3]^3*ex[4]^4*ex[6] - 16417*ex[2]^4*ex[3]^3*ex[4]^4*
     ex[6] - 20782*ex[2]^5*ex[3]^3*ex[4]^4*ex[6] - 
    10081*ex[2]^6*ex[3]^3*ex[4]^4*ex[6] - 1620*ex[2]^7*ex[3]^3*ex[4]^4*
     ex[6] + 1052*ex[2]^2*ex[3]^4*ex[4]^4*ex[6] - 
    2328*ex[2]^3*ex[3]^4*ex[4]^4*ex[6] - 16032*ex[2]^4*ex[3]^4*ex[4]^4*
     ex[6] - 23608*ex[2]^5*ex[3]^4*ex[4]^4*ex[6] - 
    13692*ex[2]^6*ex[3]^4*ex[4]^4*ex[6] - 2736*ex[2]^7*ex[3]^4*ex[4]^4*
     ex[6] + 216*ex[2]^2*ex[3]^5*ex[4]^4*ex[6] - 936*ex[2]^3*ex[3]^5*ex[4]^4*
     ex[6] - 5904*ex[2]^4*ex[3]^5*ex[4]^4*ex[6] - 
    9936*ex[2]^5*ex[3]^5*ex[4]^4*ex[6] - 6984*ex[2]^6*ex[3]^5*ex[4]^4*ex[6] - 
    1800*ex[2]^7*ex[3]^5*ex[4]^4*ex[6] - 48*ex[2]^2*ex[4]^5*ex[6] - 
    96*ex[2]^3*ex[4]^5*ex[6] - 48*ex[2]^4*ex[4]^5*ex[6] - 
    149*ex[2]*ex[3]*ex[4]^5*ex[6] + 327*ex[2]^2*ex[3]*ex[4]^5*ex[6] + 
    817*ex[2]^3*ex[3]*ex[4]^5*ex[6] - 316*ex[2]^4*ex[3]*ex[4]^5*ex[6] - 
    300*ex[2]^5*ex[3]*ex[4]^5*ex[6] + 147*ex[2]^6*ex[3]*ex[4]^5*ex[6] - 
    684*ex[2]*ex[3]^2*ex[4]^5*ex[6] + 2398*ex[2]^2*ex[3]^2*ex[4]^5*ex[6] + 
    8344*ex[2]^3*ex[3]^2*ex[4]^5*ex[6] + 6276*ex[2]^4*ex[3]^2*ex[4]^5*ex[6] + 
    1092*ex[2]^5*ex[3]^2*ex[4]^5*ex[6] + 78*ex[2]^6*ex[3]^2*ex[4]^5*ex[6] - 
    1131*ex[2]*ex[3]^3*ex[4]^5*ex[6] + 4349*ex[2]^2*ex[3]^3*ex[4]^5*ex[6] + 
    19265*ex[2]^3*ex[3]^3*ex[4]^5*ex[6] + 22493*ex[2]^4*ex[3]^3*ex[4]^5*
     ex[6] + 10242*ex[2]^5*ex[3]^3*ex[4]^5*ex[6] + 
    1534*ex[2]^6*ex[3]^3*ex[4]^5*ex[6] - 740*ex[2]*ex[3]^4*ex[4]^5*ex[6] + 
    3340*ex[2]^2*ex[3]^4*ex[4]^5*ex[6] + 17288*ex[2]^3*ex[3]^4*ex[4]^5*
     ex[6] + 24424*ex[2]^4*ex[3]^4*ex[4]^5*ex[6] + 
    14044*ex[2]^5*ex[3]^4*ex[4]^5*ex[6] + 2828*ex[2]^6*ex[3]^4*ex[4]^5*
     ex[6] - 144*ex[2]*ex[3]^5*ex[4]^5*ex[6] + 1044*ex[2]^2*ex[3]^5*ex[4]^5*
     ex[6] + 5616*ex[2]^3*ex[3]^5*ex[4]^5*ex[6] + 
    9144*ex[2]^4*ex[3]^5*ex[4]^5*ex[6] + 6336*ex[2]^5*ex[3]^5*ex[4]^5*ex[6] + 
    1620*ex[2]^6*ex[3]^5*ex[4]^5*ex[6] + 60*ex[2]*ex[4]^6*ex[6] + 
    120*ex[2]^2*ex[4]^6*ex[6] + 60*ex[2]^3*ex[4]^6*ex[6] + 
    57*ex[3]*ex[4]^6*ex[6] - 368*ex[2]*ex[3]*ex[4]^6*ex[6] - 
    555*ex[2]^2*ex[3]*ex[4]^6*ex[6] + 146*ex[2]^3*ex[3]*ex[4]^6*ex[6] + 
    108*ex[2]^4*ex[3]*ex[4]^6*ex[6] - 168*ex[2]^5*ex[3]*ex[4]^6*ex[6] + 
    240*ex[3]^2*ex[4]^6*ex[6] - 2088*ex[2]*ex[3]^2*ex[4]^6*ex[6] - 
    5546*ex[2]^2*ex[3]^2*ex[4]^6*ex[6] - 4048*ex[2]^3*ex[3]^2*ex[4]^6*ex[6] - 
    920*ex[2]^4*ex[3]^2*ex[4]^6*ex[6] - 90*ex[2]^5*ex[3]^2*ex[4]^6*ex[6] + 
    345*ex[3]^3*ex[4]^6*ex[6] - 3450*ex[2]*ex[3]^3*ex[4]^6*ex[6] - 
    11905*ex[2]^2*ex[3]^3*ex[4]^6*ex[6] - 12912*ex[2]^3*ex[3]^3*ex[4]^6*
     ex[6] - 5634*ex[2]^4*ex[3]^3*ex[4]^6*ex[6] - 832*ex[2]^5*ex[3]^3*ex[4]^6*
     ex[6] + 198*ex[3]^4*ex[4]^6*ex[6] - 2402*ex[2]*ex[3]^4*ex[4]^6*ex[6] - 
    9872*ex[2]^2*ex[3]^4*ex[4]^6*ex[6] - 13224*ex[2]^3*ex[3]^4*ex[4]^6*
     ex[6] - 7430*ex[2]^4*ex[3]^4*ex[4]^6*ex[6] - 
    1478*ex[2]^5*ex[3]^4*ex[4]^6*ex[6] + 36*ex[3]^5*ex[4]^6*ex[6] - 
    612*ex[2]*ex[3]^5*ex[4]^6*ex[6] - 2808*ex[2]^2*ex[3]^5*ex[4]^6*ex[6] - 
    4392*ex[2]^3*ex[3]^5*ex[4]^6*ex[6] - 2988*ex[2]^4*ex[3]^5*ex[4]^6*ex[6] - 
    756*ex[2]^5*ex[3]^5*ex[4]^6*ex[6] - 24*ex[4]^7*ex[6] - 
    48*ex[2]*ex[4]^7*ex[6] - 24*ex[2]^2*ex[4]^7*ex[6] + 
    120*ex[3]*ex[4]^7*ex[6] + 141*ex[2]*ex[3]*ex[4]^7*ex[6] + 
    39*ex[2]^2*ex[3]*ex[4]^7*ex[6] + 6*ex[2]^3*ex[3]*ex[4]^7*ex[6] + 
    63*ex[2]^4*ex[3]*ex[4]^7*ex[6] + 684*ex[3]^2*ex[4]^7*ex[6] + 
    1512*ex[2]*ex[3]^2*ex[4]^7*ex[6] + 1194*ex[2]^2*ex[3]^2*ex[4]^7*ex[6] + 
    396*ex[2]^3*ex[3]^2*ex[4]^7*ex[6] + 30*ex[2]^4*ex[3]^2*ex[4]^7*ex[6] + 
    1056*ex[3]^3*ex[4]^7*ex[6] + 3039*ex[2]*ex[3]^3*ex[4]^7*ex[6] + 
    3165*ex[2]^2*ex[3]^3*ex[4]^7*ex[6] + 1437*ex[2]^3*ex[3]^3*ex[4]^7*ex[6] + 
    255*ex[2]^4*ex[3]^3*ex[4]^7*ex[6] + 660*ex[3]^4*ex[4]^7*ex[6] + 
    2292*ex[2]*ex[3]^4*ex[4]^7*ex[6] + 2916*ex[2]^2*ex[3]^4*ex[4]^7*ex[6] + 
    1596*ex[2]^3*ex[3]^4*ex[4]^7*ex[6] + 312*ex[2]^4*ex[3]^4*ex[4]^7*ex[6] + 
    144*ex[3]^5*ex[4]^7*ex[6] + 576*ex[2]*ex[3]^5*ex[4]^7*ex[6] + 
    864*ex[2]^2*ex[3]^5*ex[4]^7*ex[6] + 576*ex[2]^3*ex[3]^5*ex[4]^7*ex[6] + 
    144*ex[2]^4*ex[3]^5*ex[4]^7*ex[6] - 9*ex[3]*ex[4]^8*ex[6] - 
    36*ex[2]*ex[3]*ex[4]^8*ex[6] - 18*ex[3]^2*ex[4]^8*ex[6] - 
    90*ex[2]*ex[3]^2*ex[4]^8*ex[6] - 72*ex[2]^2*ex[3]^2*ex[4]^8*ex[6] - 
    9*ex[3]^3*ex[4]^8*ex[6] - 54*ex[2]*ex[3]^3*ex[4]^8*ex[6] - 
    81*ex[2]^2*ex[3]^3*ex[4]^8*ex[6] - 36*ex[2]^3*ex[3]^3*ex[4]^8*ex[6] + 
    20*ex[2]^6*ex[3]^3*ex[6]^2 + 30*ex[2]^7*ex[3]^3*ex[6]^2 - 
    10*ex[2]^9*ex[3]^3*ex[6]^2 - 20*ex[2]^6*ex[3]^4*ex[6]^2 - 
    30*ex[2]^7*ex[3]^4*ex[6]^2 + 30*ex[2]^8*ex[3]^4*ex[6]^2 + 
    70*ex[2]^9*ex[3]^4*ex[6]^2 + 30*ex[2]^10*ex[3]^4*ex[6]^2 - 
    40*ex[2]^5*ex[3]^2*ex[4]*ex[6]^2 - 20*ex[2]^6*ex[3]^2*ex[4]*ex[6]^2 + 
    20*ex[2]^7*ex[3]^2*ex[4]*ex[6]^2 + 61*ex[2]^6*ex[3]^3*ex[4]*ex[6]^2 + 
    91*ex[2]^7*ex[3]^3*ex[4]*ex[6]^2 - ex[2]^8*ex[3]^3*ex[4]*ex[6]^2 - 
    31*ex[2]^9*ex[3]^3*ex[4]*ex[6]^2 + 180*ex[2]^5*ex[3]^4*ex[4]*ex[6]^2 + 
    400*ex[2]^6*ex[3]^4*ex[4]*ex[6]^2 + 120*ex[2]^7*ex[3]^4*ex[4]*ex[6]^2 - 
    240*ex[2]^8*ex[3]^4*ex[4]*ex[6]^2 - 140*ex[2]^9*ex[3]^4*ex[4]*ex[6]^2 + 
    36*ex[2]^5*ex[3]^5*ex[4]*ex[6]^2 + 144*ex[2]^6*ex[3]^5*ex[4]*ex[6]^2 + 
    216*ex[2]^7*ex[3]^5*ex[4]*ex[6]^2 + 144*ex[2]^8*ex[3]^5*ex[4]*ex[6]^2 + 
    36*ex[2]^9*ex[3]^5*ex[4]*ex[6]^2 + 20*ex[2]^4*ex[3]*ex[4]^2*ex[6]^2 - 
    10*ex[2]^5*ex[3]*ex[4]^2*ex[6]^2 + 32*ex[2]^4*ex[3]^2*ex[4]^2*ex[6]^2 - 
    124*ex[2]^5*ex[3]^2*ex[4]^2*ex[6]^2 - 22*ex[2]^6*ex[3]^2*ex[4]^2*
     ex[6]^2 + 128*ex[2]^7*ex[3]^2*ex[4]^2*ex[6]^2 - 
    6*ex[2]^8*ex[3]^2*ex[4]^2*ex[6]^2 - 552*ex[2]^4*ex[3]^3*ex[4]^2*ex[6]^2 - 
    1592*ex[2]^5*ex[3]^3*ex[4]^2*ex[6]^2 - 1521*ex[2]^6*ex[3]^3*ex[4]^2*
     ex[6]^2 - 474*ex[2]^7*ex[3]^3*ex[4]^2*ex[6]^2 + 
    7*ex[2]^8*ex[3]^3*ex[4]^2*ex[6]^2 - 778*ex[2]^4*ex[3]^4*ex[4]^2*ex[6]^2 - 
    2200*ex[2]^5*ex[3]^4*ex[4]^2*ex[6]^2 - 1932*ex[2]^6*ex[3]^4*ex[4]^2*
     ex[6]^2 - 376*ex[2]^7*ex[3]^4*ex[4]^2*ex[6]^2 + 
    134*ex[2]^8*ex[3]^4*ex[4]^2*ex[6]^2 - 216*ex[2]^4*ex[3]^5*ex[4]^2*
     ex[6]^2 - 864*ex[2]^5*ex[3]^5*ex[4]^2*ex[6]^2 - 
    1296*ex[2]^6*ex[3]^5*ex[4]^2*ex[6]^2 - 864*ex[2]^7*ex[3]^5*ex[4]^2*
     ex[6]^2 - 216*ex[2]^8*ex[3]^5*ex[4]^2*ex[6]^2 - 
    24*ex[2]^3*ex[3]*ex[4]^3*ex[6]^2 + 29*ex[2]^4*ex[3]*ex[4]^3*ex[6]^2 - 
    139*ex[2]^5*ex[3]*ex[4]^3*ex[6]^2 - 48*ex[2]^6*ex[3]*ex[4]^3*ex[6]^2 + 
    21*ex[2]^7*ex[3]*ex[4]^3*ex[6]^2 + 596*ex[2]^3*ex[3]^2*ex[4]^3*ex[6]^2 + 
    1566*ex[2]^4*ex[3]^2*ex[4]^3*ex[6]^2 + 766*ex[2]^5*ex[3]^2*ex[4]^3*
     ex[6]^2 - 144*ex[2]^6*ex[3]^2*ex[4]^3*ex[6]^2 + 
    60*ex[2]^7*ex[3]^2*ex[4]^3*ex[6]^2 + 1912*ex[2]^3*ex[3]^3*ex[4]^3*
     ex[6]^2 + 5319*ex[2]^4*ex[3]^3*ex[4]^3*ex[6]^2 + 
    5076*ex[2]^5*ex[3]^3*ex[4]^3*ex[6]^2 + 1843*ex[2]^6*ex[3]^3*ex[4]^3*
     ex[6]^2 + 174*ex[2]^7*ex[3]^3*ex[4]^3*ex[6]^2 + 
    1784*ex[2]^3*ex[3]^4*ex[4]^3*ex[6]^2 + 5616*ex[2]^4*ex[3]^4*ex[4]^3*
     ex[6]^2 + 6144*ex[2]^5*ex[3]^4*ex[4]^3*ex[6]^2 + 
    2576*ex[2]^6*ex[3]^4*ex[4]^3*ex[6]^2 + 264*ex[2]^7*ex[3]^4*ex[4]^3*
     ex[6]^2 + 504*ex[2]^3*ex[3]^5*ex[4]^3*ex[6]^2 + 
    2016*ex[2]^4*ex[3]^5*ex[4]^3*ex[6]^2 + 3024*ex[2]^5*ex[3]^5*ex[4]^3*
     ex[6]^2 + 2016*ex[2]^6*ex[3]^5*ex[4]^3*ex[6]^2 + 
    504*ex[2]^7*ex[3]^5*ex[4]^3*ex[6]^2 + 12*ex[2]^2*ex[4]^4*ex[6]^2 + 
    24*ex[2]^3*ex[4]^4*ex[6]^2 + 12*ex[2]^4*ex[4]^4*ex[6]^2 - 
    180*ex[2]^2*ex[3]*ex[4]^4*ex[6]^2 - 280*ex[2]^3*ex[3]*ex[4]^4*ex[6]^2 + 
    233*ex[2]^4*ex[3]*ex[4]^4*ex[6]^2 + 66*ex[2]^5*ex[3]*ex[4]^4*ex[6]^2 - 
    105*ex[2]^6*ex[3]*ex[4]^4*ex[6]^2 - 1398*ex[2]^2*ex[3]^2*ex[4]^4*
     ex[6]^2 - 3130*ex[2]^3*ex[3]^2*ex[4]^4*ex[6]^2 - 
    1708*ex[2]^4*ex[3]^2*ex[4]^4*ex[6]^2 - 120*ex[2]^5*ex[3]^2*ex[4]^4*
     ex[6]^2 - 144*ex[2]^6*ex[3]^2*ex[4]^4*ex[6]^2 - 
    2796*ex[2]^2*ex[3]^3*ex[4]^4*ex[6]^2 - 7690*ex[2]^3*ex[3]^3*ex[4]^4*
     ex[6]^2 - 7318*ex[2]^4*ex[3]^3*ex[4]^4*ex[6]^2 - 
    2750*ex[2]^5*ex[3]^3*ex[4]^4*ex[6]^2 - 326*ex[2]^6*ex[3]^3*ex[4]^4*
     ex[6]^2 - 2184*ex[2]^2*ex[3]^4*ex[4]^4*ex[6]^2 - 
    7198*ex[2]^3*ex[3]^4*ex[4]^4*ex[6]^2 - 8490*ex[2]^4*ex[3]^4*ex[4]^4*
     ex[6]^2 - 4122*ex[2]^5*ex[3]^4*ex[4]^4*ex[6]^2 - 
    646*ex[2]^6*ex[3]^4*ex[4]^4*ex[6]^2 - 576*ex[2]^2*ex[3]^5*ex[4]^4*
     ex[6]^2 - 2304*ex[2]^3*ex[3]^5*ex[4]^4*ex[6]^2 - 
    3456*ex[2]^4*ex[3]^5*ex[4]^4*ex[6]^2 - 2304*ex[2]^5*ex[3]^5*ex[4]^4*
     ex[6]^2 - 576*ex[2]^6*ex[3]^5*ex[4]^4*ex[6]^2 - 
    24*ex[2]*ex[4]^5*ex[6]^2 - 48*ex[2]^2*ex[4]^5*ex[6]^2 - 
    24*ex[2]^3*ex[4]^5*ex[6]^2 + 208*ex[2]*ex[3]*ex[4]^5*ex[6]^2 + 
    234*ex[2]^2*ex[3]*ex[4]^5*ex[6]^2 - 157*ex[2]^3*ex[3]*ex[4]^5*ex[6]^2 + 
    12*ex[2]^4*ex[3]*ex[4]^5*ex[6]^2 + 147*ex[2]^5*ex[3]*ex[4]^5*ex[6]^2 + 
    1152*ex[2]*ex[3]^2*ex[4]^5*ex[6]^2 + 2392*ex[2]^2*ex[3]^2*ex[4]^5*
     ex[6]^2 + 1412*ex[2]^3*ex[3]^2*ex[4]^5*ex[6]^2 + 
    304*ex[2]^4*ex[3]^2*ex[4]^5*ex[6]^2 + 132*ex[2]^5*ex[3]^2*ex[4]^5*
     ex[6]^2 + 1944*ex[2]*ex[3]^3*ex[4]^5*ex[6]^2 + 
    5315*ex[2]^2*ex[3]^3*ex[4]^5*ex[6]^2 + 5091*ex[2]^3*ex[3]^3*ex[4]^5*
     ex[6]^2 + 2013*ex[2]^4*ex[3]^3*ex[4]^5*ex[6]^2 + 
    293*ex[2]^5*ex[3]^3*ex[4]^5*ex[6]^2 + 1348*ex[2]*ex[3]^4*ex[4]^5*
     ex[6]^2 + 4528*ex[2]^2*ex[3]^4*ex[4]^5*ex[6]^2 + 
    5496*ex[2]^3*ex[3]^4*ex[4]^5*ex[6]^2 + 2800*ex[2]^4*ex[3]^4*ex[4]^5*
     ex[6]^2 + 484*ex[2]^5*ex[3]^4*ex[4]^5*ex[6]^2 + 
    324*ex[2]*ex[3]^5*ex[4]^5*ex[6]^2 + 1296*ex[2]^2*ex[3]^5*ex[4]^5*
     ex[6]^2 + 1944*ex[2]^3*ex[3]^5*ex[4]^5*ex[6]^2 + 
    1296*ex[2]^4*ex[3]^5*ex[4]^5*ex[6]^2 + 324*ex[2]^5*ex[3]^5*ex[4]^5*
     ex[6]^2 + 12*ex[4]^6*ex[6]^2 + 24*ex[2]*ex[4]^6*ex[6]^2 + 
    12*ex[2]^2*ex[4]^6*ex[6]^2 - 60*ex[3]*ex[4]^6*ex[6]^2 - 
    54*ex[2]*ex[3]*ex[4]^6*ex[6]^2 - 9*ex[2]^2*ex[3]*ex[4]^6*ex[6]^2 - 
    30*ex[2]^3*ex[3]*ex[4]^6*ex[6]^2 - 63*ex[2]^4*ex[3]*ex[4]^6*ex[6]^2 - 
    342*ex[3]^2*ex[4]^6*ex[6]^2 - 702*ex[2]*ex[3]^2*ex[4]^6*ex[6]^2 - 
    558*ex[2]^2*ex[3]^2*ex[4]^6*ex[6]^2 - 240*ex[2]^3*ex[3]^2*ex[4]^6*
     ex[6]^2 - 42*ex[2]^4*ex[3]^2*ex[4]^6*ex[6]^2 - 
    528*ex[3]^3*ex[4]^6*ex[6]^2 - 1452*ex[2]*ex[3]^3*ex[4]^6*ex[6]^2 - 
    1473*ex[2]^2*ex[3]^3*ex[4]^6*ex[6]^2 - 702*ex[2]^3*ex[3]^3*ex[4]^6*
     ex[6]^2 - 153*ex[2]^4*ex[3]^3*ex[4]^6*ex[6]^2 - 
    330*ex[3]^4*ex[4]^6*ex[6]^2 - 1116*ex[2]*ex[3]^4*ex[4]^6*ex[6]^2 - 
    1368*ex[2]^2*ex[3]^4*ex[4]^6*ex[6]^2 - 708*ex[2]^3*ex[3]^4*ex[4]^6*
     ex[6]^2 - 126*ex[2]^4*ex[3]^4*ex[4]^6*ex[6]^2 - 
    72*ex[3]^5*ex[4]^6*ex[6]^2 - 288*ex[2]*ex[3]^5*ex[4]^6*ex[6]^2 - 
    432*ex[2]^2*ex[3]^5*ex[4]^6*ex[6]^2 - 288*ex[2]^3*ex[3]^5*ex[4]^6*
     ex[6]^2 - 72*ex[2]^4*ex[3]^5*ex[4]^6*ex[6]^2 + 9*ex[3]*ex[4]^7*ex[6]^2 + 
    36*ex[2]*ex[3]*ex[4]^7*ex[6]^2 + 18*ex[3]^2*ex[4]^7*ex[6]^2 + 
    90*ex[2]*ex[3]^2*ex[4]^7*ex[6]^2 + 72*ex[2]^2*ex[3]^2*ex[4]^7*ex[6]^2 + 
    9*ex[3]^3*ex[4]^7*ex[6]^2 + 54*ex[2]*ex[3]^3*ex[4]^7*ex[6]^2 + 
    81*ex[2]^2*ex[3]^3*ex[4]^7*ex[6]^2 + 36*ex[2]^3*ex[3]^3*ex[4]^7*ex[6]^2 - 
    10*ex[2]^6*ex[3]^3*ex[6]^3 - 20*ex[2]^7*ex[3]^3*ex[6]^3 - 
    10*ex[2]^8*ex[3]^3*ex[6]^3 + 20*ex[2]^6*ex[3]^4*ex[6]^3 + 
    60*ex[2]^7*ex[3]^4*ex[6]^3 + 60*ex[2]^8*ex[3]^4*ex[6]^3 + 
    20*ex[2]^9*ex[3]^4*ex[6]^3 + 20*ex[2]^5*ex[3]^2*ex[4]*ex[6]^3 + 
    20*ex[2]^6*ex[3]^2*ex[4]*ex[6]^3 - 17*ex[2]^5*ex[3]^3*ex[4]*ex[6]^3 - 
    65*ex[2]^6*ex[3]^3*ex[4]*ex[6]^3 - 79*ex[2]^7*ex[3]^3*ex[4]*ex[6]^3 - 
    31*ex[2]^8*ex[3]^3*ex[4]*ex[6]^3 - 100*ex[2]^5*ex[3]^4*ex[4]*ex[6]^3 - 
    300*ex[2]^6*ex[3]^4*ex[4]*ex[6]^3 - 300*ex[2]^7*ex[3]^4*ex[4]*ex[6]^3 - 
    100*ex[2]^8*ex[3]^4*ex[4]*ex[6]^3 - 10*ex[2]^4*ex[3]*ex[4]^2*ex[6]^3 - 
    6*ex[2]^4*ex[3]^2*ex[4]^2*ex[6]^3 + 56*ex[2]^5*ex[3]^2*ex[4]^2*ex[6]^3 + 
    44*ex[2]^6*ex[3]^2*ex[4]^2*ex[6]^3 - 18*ex[2]^7*ex[3]^2*ex[4]^2*ex[6]^3 + 
    165*ex[2]^4*ex[3]^3*ex[4]^2*ex[6]^3 + 442*ex[2]^5*ex[3]^3*ex[4]^2*
     ex[6]^3 + 389*ex[2]^6*ex[3]^3*ex[4]^2*ex[6]^3 + 
    112*ex[2]^7*ex[3]^3*ex[4]^2*ex[6]^3 + 200*ex[2]^4*ex[3]^4*ex[4]^2*
     ex[6]^3 + 600*ex[2]^5*ex[3]^4*ex[4]^2*ex[6]^3 + 
    600*ex[2]^6*ex[3]^4*ex[4]^2*ex[6]^3 + 200*ex[2]^7*ex[3]^4*ex[4]^2*
     ex[6]^3 + 3*ex[2]^3*ex[3]*ex[4]^3*ex[6]^3 - 31*ex[2]^4*ex[3]*ex[4]^3*
     ex[6]^3 + 18*ex[2]^5*ex[3]*ex[4]^3*ex[6]^3 + 21*ex[2]^6*ex[3]*ex[4]^3*
     ex[6]^3 - 96*ex[2]^3*ex[3]^2*ex[4]^3*ex[6]^3 - 
    258*ex[2]^4*ex[3]^2*ex[4]^3*ex[6]^3 - 108*ex[2]^5*ex[3]^2*ex[4]^3*
     ex[6]^3 + 54*ex[2]^6*ex[3]^2*ex[4]^3*ex[6]^3 - 
    290*ex[2]^3*ex[3]^3*ex[4]^3*ex[6]^3 - 718*ex[2]^4*ex[3]^3*ex[4]^3*
     ex[6]^3 - 566*ex[2]^5*ex[3]^3*ex[4]^3*ex[6]^3 - 
    138*ex[2]^6*ex[3]^3*ex[4]^3*ex[6]^3 - 200*ex[2]^3*ex[3]^4*ex[4]^3*
     ex[6]^3 - 600*ex[2]^4*ex[3]^4*ex[4]^3*ex[6]^3 - 
    600*ex[2]^5*ex[3]^4*ex[4]^3*ex[6]^3 - 200*ex[2]^6*ex[3]^4*ex[4]^3*
     ex[6]^3 + 21*ex[2]^2*ex[3]*ex[4]^4*ex[6]^3 + 50*ex[2]^3*ex[3]*ex[4]^4*
     ex[6]^3 - 36*ex[2]^4*ex[3]*ex[4]^4*ex[6]^3 - 42*ex[2]^5*ex[3]*ex[4]^4*
     ex[6]^3 + 124*ex[2]^2*ex[3]^2*ex[4]^4*ex[6]^3 + 
    238*ex[2]^3*ex[3]^2*ex[4]^4*ex[6]^3 + 60*ex[2]^4*ex[3]^2*ex[4]^4*
     ex[6]^3 - 54*ex[2]^5*ex[3]^2*ex[4]^4*ex[6]^3 + 
    200*ex[2]^2*ex[3]^3*ex[4]^4*ex[6]^3 + 452*ex[2]^3*ex[3]^3*ex[4]^4*
     ex[6]^3 + 304*ex[2]^4*ex[3]^3*ex[4]^4*ex[6]^3 + 
    52*ex[2]^5*ex[3]^3*ex[4]^4*ex[6]^3 + 100*ex[2]^2*ex[3]^4*ex[4]^4*
     ex[6]^3 + 300*ex[2]^3*ex[3]^4*ex[4]^4*ex[6]^3 + 
    300*ex[2]^4*ex[3]^4*ex[4]^4*ex[6]^3 + 100*ex[2]^5*ex[3]^4*ex[4]^4*
     ex[6]^3 - 11*ex[2]*ex[3]*ex[4]^5*ex[6]^3 - 7*ex[2]^2*ex[3]*ex[4]^5*
     ex[6]^3 + 18*ex[2]^3*ex[3]*ex[4]^5*ex[6]^3 + 21*ex[2]^4*ex[3]*ex[4]^5*
     ex[6]^3 - 36*ex[2]*ex[3]^2*ex[4]^5*ex[6]^3 - 26*ex[2]^2*ex[3]^2*ex[4]^5*
     ex[6]^3 + 28*ex[2]^3*ex[3]^2*ex[4]^5*ex[6]^3 + 
    18*ex[2]^4*ex[3]^2*ex[4]^5*ex[6]^3 - 45*ex[2]*ex[3]^3*ex[4]^5*ex[6]^3 - 
    73*ex[2]^2*ex[3]^3*ex[4]^5*ex[6]^3 - 11*ex[2]^3*ex[3]^3*ex[4]^5*ex[6]^3 + 
    17*ex[2]^4*ex[3]^3*ex[4]^5*ex[6]^3 - 20*ex[2]*ex[3]^4*ex[4]^5*ex[6]^3 - 
    60*ex[2]^2*ex[3]^4*ex[4]^5*ex[6]^3 - 60*ex[2]^3*ex[3]^4*ex[4]^5*ex[6]^3 - 
    20*ex[2]^4*ex[3]^4*ex[4]^5*ex[6]^3 - 3*ex[3]*ex[4]^6*ex[6]^3 - 
    12*ex[2]*ex[3]*ex[4]^6*ex[6]^3 - 6*ex[3]^2*ex[4]^6*ex[6]^3 - 
    30*ex[2]*ex[3]^2*ex[4]^6*ex[6]^3 - 24*ex[2]^2*ex[3]^2*ex[4]^6*ex[6]^3 - 
    3*ex[3]^3*ex[4]^6*ex[6]^3 - 18*ex[2]*ex[3]^3*ex[4]^6*ex[6]^3 - 
    27*ex[2]^2*ex[3]^3*ex[4]^6*ex[6]^3 - 12*ex[2]^3*ex[3]^3*ex[4]^6*ex[6]^3, 
  y[140] -> 2*ex[2]^4*ex[3]^2 + 6*ex[2]^5*ex[3]^2 + 6*ex[2]^6*ex[3]^2 + 
    2*ex[2]^7*ex[3]^2 + 10*ex[2]^4*ex[3]*ex[4] + 20*ex[2]^5*ex[3]*ex[4] - 
    10*ex[2]^7*ex[3]*ex[4] - 8*ex[2]^3*ex[3]^2*ex[4] - 
    20*ex[2]^4*ex[3]^2*ex[4] - 13*ex[2]^5*ex[3]^2*ex[4] + 
    ex[2]^6*ex[3]^2*ex[4] + ex[2]^7*ex[3]^2*ex[4] - ex[2]^8*ex[3]^2*ex[4] + 
    4*ex[2]^4*ex[4]^2 + 10*ex[2]^5*ex[4]^2 - 34*ex[2]^3*ex[3]*ex[4]^2 - 
    57*ex[2]^4*ex[3]*ex[4]^2 + 13*ex[2]^5*ex[3]*ex[4]^2 + 
    11*ex[2]^6*ex[3]*ex[4]^2 - 25*ex[2]^7*ex[3]*ex[4]^2 + 
    12*ex[2]^2*ex[3]^2*ex[4]^2 + 20*ex[2]^3*ex[3]^2*ex[4]^2 - 
    8*ex[2]^4*ex[3]^2*ex[4]^2 - 27*ex[2]^5*ex[3]^2*ex[4]^2 - 
    13*ex[2]^6*ex[3]^2*ex[4]^2 - 5*ex[2]^7*ex[3]^2*ex[4]^2 - 
    3*ex[2]^8*ex[3]^2*ex[4]^2 - 14*ex[2]^3*ex[4]^3 - 28*ex[2]^4*ex[4]^3 + 
    10*ex[2]^5*ex[4]^3 + 42*ex[2]^2*ex[3]*ex[4]^3 + 
    44*ex[2]^3*ex[3]*ex[4]^3 - 60*ex[2]^4*ex[3]*ex[4]^3 - 
    4*ex[2]^5*ex[3]*ex[4]^3 + 38*ex[2]^6*ex[3]*ex[4]^3 - 
    20*ex[2]^7*ex[3]*ex[4]^3 - 8*ex[2]*ex[3]^2*ex[4]^3 + 
    39*ex[2]^3*ex[3]^2*ex[4]^3 + 43*ex[2]^4*ex[3]^2*ex[4]^3 + 
    12*ex[2]^5*ex[3]^2*ex[4]^3 - 3*ex[2]^7*ex[3]^2*ex[4]^3 - 
    3*ex[2]^8*ex[3]^2*ex[4]^3 + 18*ex[2]^2*ex[4]^4 + 24*ex[2]^3*ex[4]^4 - 
    30*ex[2]^4*ex[4]^4 - 22*ex[2]*ex[3]*ex[4]^4 + 7*ex[2]^2*ex[3]*ex[4]^4 + 
    85*ex[2]^3*ex[3]*ex[4]^4 + 8*ex[2]^4*ex[3]*ex[4]^4 - 
    6*ex[2]^5*ex[3]*ex[4]^4 + 37*ex[2]^6*ex[3]*ex[4]^4 - 
    5*ex[2]^7*ex[3]*ex[4]^4 + 2*ex[3]^2*ex[4]^4 - 10*ex[2]*ex[3]^2*ex[4]^4 - 
    30*ex[2]^2*ex[3]^2*ex[4]^4 - 13*ex[2]^3*ex[3]^2*ex[4]^4 + 
    17*ex[2]^4*ex[3]^2*ex[4]^4 + 20*ex[2]^5*ex[3]^2*ex[4]^4 + 
    12*ex[2]^6*ex[3]^2*ex[4]^4 + 3*ex[2]^7*ex[3]^2*ex[4]^4 - 
    ex[2]^8*ex[3]^2*ex[4]^4 - 10*ex[2]*ex[4]^5 - 4*ex[2]^2*ex[4]^5 + 
    30*ex[2]^3*ex[4]^5 + 4*ex[3]*ex[4]^5 - 18*ex[2]*ex[3]*ex[4]^5 - 
    42*ex[2]^2*ex[3]*ex[4]^5 + 2*ex[2]^3*ex[3]*ex[4]^5 - 
    2*ex[2]^4*ex[3]*ex[4]^5 - 14*ex[2]^5*ex[3]*ex[4]^5 + 
    10*ex[2]^6*ex[3]*ex[4]^5 + 4*ex[3]^2*ex[4]^5 + 4*ex[2]*ex[3]^2*ex[4]^5 - 
    12*ex[2]^2*ex[3]^2*ex[4]^5 - 23*ex[2]^3*ex[3]^2*ex[4]^5 - 
    15*ex[2]^4*ex[3]^2*ex[4]^5 - 3*ex[2]^5*ex[3]^2*ex[4]^5 + 
    3*ex[2]^6*ex[3]^2*ex[4]^5 + 2*ex[2]^7*ex[3]^2*ex[4]^5 + 2*ex[4]^6 - 
    2*ex[2]*ex[4]^6 - 10*ex[2]^2*ex[4]^6 + 4*ex[3]*ex[4]^6 + 
    4*ex[2]*ex[3]*ex[4]^6 - 7*ex[2]^2*ex[3]*ex[4]^6 - 
    5*ex[2]^3*ex[3]*ex[4]^6 - 3*ex[2]^4*ex[3]*ex[4]^6 - 
    5*ex[2]^5*ex[3]*ex[4]^6 + 2*ex[3]^2*ex[4]^6 + 6*ex[2]*ex[3]^2*ex[4]^6 + 
    6*ex[2]^2*ex[3]^2*ex[4]^6 + ex[2]^3*ex[3]^2*ex[4]^6 - 
    3*ex[2]^4*ex[3]^2*ex[4]^6 - 3*ex[2]^5*ex[3]^2*ex[4]^6 - 
    ex[2]^6*ex[3]^2*ex[4]^6 - 8*ex[2]^4*ex[3]^2*ex[6] - 
    24*ex[2]^5*ex[3]^2*ex[6] - 24*ex[2]^6*ex[3]^2*ex[6] - 
    8*ex[2]^7*ex[3]^2*ex[6] + 4*ex[2]^3*ex[3]*ex[4]*ex[6] - 
    22*ex[2]^4*ex[3]*ex[4]*ex[6] - 61*ex[2]^5*ex[3]*ex[4]*ex[6] + 
    35*ex[2]^7*ex[3]*ex[4]*ex[6] + 28*ex[2]^3*ex[3]^2*ex[4]*ex[6] + 
    72*ex[2]^4*ex[3]^2*ex[4]*ex[6] + 51*ex[2]^5*ex[3]^2*ex[4]*ex[6] + 
    ex[2]^6*ex[3]^2*ex[4]*ex[6] - 3*ex[2]^7*ex[3]^2*ex[4]*ex[6] + 
    3*ex[2]^8*ex[3]^2*ex[4]*ex[6] + 6*ex[2]^3*ex[4]^2*ex[6] + 
    3*ex[2]^4*ex[4]^2*ex[6] - 30*ex[2]^5*ex[4]^2*ex[6] - 
    3*ex[2]^6*ex[4]^2*ex[6] - 12*ex[2]^2*ex[3]*ex[4]^2*ex[6] + 
    66*ex[2]^3*ex[3]*ex[4]^2*ex[6] + 157*ex[2]^4*ex[3]*ex[4]^2*ex[6] - 
    29*ex[2]^5*ex[3]*ex[4]^2*ex[6] - 45*ex[2]^6*ex[3]*ex[4]^2*ex[6] + 
    63*ex[2]^7*ex[3]*ex[4]^2*ex[6] - 36*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] - 
    68*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] + 2*ex[2]^4*ex[3]^2*ex[4]^2*ex[6] + 
    60*ex[2]^5*ex[3]^2*ex[4]^2*ex[6] + 28*ex[2]^6*ex[3]^2*ex[4]^2*ex[6] + 
    8*ex[2]^7*ex[3]^2*ex[4]^2*ex[6] + 6*ex[2]^8*ex[3]^2*ex[4]^2*ex[6] - 
    16*ex[2]^2*ex[4]^3*ex[6] + ex[2]^3*ex[4]^3*ex[6] + 
    74*ex[2]^4*ex[4]^3*ex[6] - 21*ex[2]^5*ex[4]^3*ex[6] - 
    6*ex[2]^6*ex[4]^3*ex[6] + 12*ex[2]*ex[3]*ex[4]^3*ex[6] - 
    74*ex[2]^2*ex[3]*ex[4]^3*ex[6] - 130*ex[2]^3*ex[3]*ex[4]^3*ex[6] + 
    91*ex[2]^4*ex[3]*ex[4]^3*ex[6] + 7*ex[2]^5*ex[3]*ex[4]^3*ex[6] - 
    97*ex[2]^6*ex[3]*ex[4]^3*ex[6] + 31*ex[2]^7*ex[3]*ex[4]^3*ex[6] + 
    20*ex[2]*ex[3]^2*ex[4]^3*ex[6] + 12*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] - 
    69*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] - 91*ex[2]^4*ex[3]^2*ex[4]^3*ex[6] - 
    36*ex[2]^5*ex[3]^2*ex[4]^3*ex[6] - 12*ex[2]^6*ex[3]^2*ex[4]^3*ex[6] - 
    3*ex[2]^7*ex[3]^2*ex[4]^3*ex[6] + 3*ex[2]^8*ex[3]^2*ex[4]^3*ex[6] + 
    14*ex[2]*ex[4]^4*ex[6] - 12*ex[2]^2*ex[4]^4*ex[6] - 
    64*ex[2]^3*ex[4]^4*ex[6] + 39*ex[2]^4*ex[4]^4*ex[6] + 
    2*ex[2]^5*ex[4]^4*ex[6] - 3*ex[2]^6*ex[4]^4*ex[6] - 
    4*ex[3]*ex[4]^4*ex[6] + 38*ex[2]*ex[3]*ex[4]^4*ex[6] + 
    34*ex[2]^2*ex[3]*ex[4]^4*ex[6] - 88*ex[2]^3*ex[3]*ex[4]^4*ex[6] - 
    ex[2]^4*ex[3]*ex[4]^4*ex[6] + 27*ex[2]^5*ex[3]*ex[4]^4*ex[6] - 
    49*ex[2]^6*ex[3]*ex[4]^4*ex[6] + 3*ex[2]^7*ex[3]*ex[4]^4*ex[6] - 
    4*ex[3]^2*ex[4]^4*ex[6] + 12*ex[2]*ex[3]^2*ex[4]^4*ex[6] + 
    48*ex[2]^2*ex[3]^2*ex[4]^4*ex[6] + 38*ex[2]^3*ex[3]^2*ex[4]^4*ex[6] - 
    12*ex[2]^5*ex[3]^2*ex[4]^4*ex[6] - 12*ex[2]^6*ex[3]^2*ex[4]^4*ex[6] - 
    6*ex[2]^7*ex[3]^2*ex[4]^4*ex[6] - 4*ex[4]^5*ex[6] + 
    8*ex[2]*ex[4]^5*ex[6] + 20*ex[2]^2*ex[4]^5*ex[6] - 
    15*ex[2]^3*ex[4]^5*ex[6] + 4*ex[2]^4*ex[4]^5*ex[6] + 
    3*ex[2]^5*ex[4]^5*ex[6] - 8*ex[3]*ex[4]^5*ex[6] + 
    26*ex[2]^2*ex[3]*ex[4]^5*ex[6] + 4*ex[2]^3*ex[3]*ex[4]^5*ex[6] + 
    7*ex[2]^4*ex[3]*ex[4]^5*ex[6] + 18*ex[2]^5*ex[3]*ex[4]^5*ex[6] - 
    3*ex[2]^6*ex[3]*ex[4]^5*ex[6] - 4*ex[3]^2*ex[4]^5*ex[6] - 
    8*ex[2]*ex[3]^2*ex[4]^5*ex[6] + 11*ex[2]^3*ex[3]^2*ex[4]^5*ex[6] + 
    13*ex[2]^4*ex[3]^2*ex[4]^5*ex[6] + 9*ex[2]^5*ex[3]^2*ex[4]^5*ex[6] + 
    3*ex[2]^6*ex[3]^2*ex[4]^5*ex[6] + 12*ex[2]^4*ex[3]^2*ex[6]^2 + 
    36*ex[2]^5*ex[3]^2*ex[6]^2 + 36*ex[2]^6*ex[3]^2*ex[6]^2 + 
    12*ex[2]^7*ex[3]^2*ex[6]^2 - 12*ex[2]^3*ex[3]*ex[4]*ex[6]^2 + 
    6*ex[2]^4*ex[3]*ex[4]*ex[6]^2 + 63*ex[2]^5*ex[3]*ex[4]*ex[6]^2 - 
    45*ex[2]^7*ex[3]*ex[4]*ex[6]^2 - 36*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 - 
    96*ex[2]^4*ex[3]^2*ex[4]*ex[6]^2 - 75*ex[2]^5*ex[3]^2*ex[4]*ex[6]^2 - 
    9*ex[2]^6*ex[3]^2*ex[4]*ex[6]^2 + 3*ex[2]^7*ex[3]^2*ex[4]*ex[6]^2 - 
    3*ex[2]^8*ex[3]^2*ex[4]*ex[6]^2 + 2*ex[2]^2*ex[4]^2*ex[6]^2 - 
    10*ex[2]^3*ex[4]^2*ex[6]^2 - 24*ex[2]^4*ex[4]^2*ex[6]^2 + 
    32*ex[2]^5*ex[4]^2*ex[6]^2 + 8*ex[2]^6*ex[4]^2*ex[6]^2 + 
    28*ex[2]^2*ex[3]*ex[4]^2*ex[6]^2 - 22*ex[2]^3*ex[3]*ex[4]^2*ex[6]^2 - 
    144*ex[2]^4*ex[3]*ex[4]^2*ex[6]^2 + 19*ex[2]^5*ex[3]*ex[4]^2*ex[6]^2 + 
    62*ex[2]^6*ex[3]*ex[4]^2*ex[6]^2 - 51*ex[2]^7*ex[3]*ex[4]^2*ex[6]^2 + 
    38*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2 + 82*ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^2 + 
    26*ex[2]^4*ex[3]^2*ex[4]^2*ex[6]^2 - 37*ex[2]^5*ex[3]^2*ex[4]^2*ex[6]^2 - 
    17*ex[2]^6*ex[3]^2*ex[4]^2*ex[6]^2 - ex[2]^7*ex[3]^2*ex[4]^2*ex[6]^2 - 
    3*ex[2]^8*ex[3]^2*ex[4]^2*ex[6]^2 - 4*ex[2]*ex[4]^3*ex[6]^2 + 
    20*ex[2]^2*ex[4]^3*ex[6]^2 + 32*ex[2]^3*ex[4]^3*ex[6]^2 - 
    62*ex[2]^4*ex[4]^3*ex[6]^2 + 12*ex[2]^5*ex[4]^3*ex[6]^2 + 
    10*ex[2]^6*ex[4]^3*ex[6]^2 - 20*ex[2]*ex[3]*ex[4]^3*ex[6]^2 + 
    28*ex[2]^2*ex[3]*ex[4]^3*ex[6]^2 + 108*ex[2]^3*ex[3]*ex[4]^3*ex[6]^2 - 
    34*ex[2]^4*ex[3]*ex[4]^3*ex[6]^2 - 11*ex[2]^5*ex[3]*ex[4]^3*ex[6]^2 + 
    72*ex[2]^6*ex[3]*ex[4]^3*ex[6]^2 - 11*ex[2]^7*ex[3]*ex[4]^3*ex[6]^2 - 
    16*ex[2]*ex[3]^2*ex[4]^3*ex[6]^2 - 20*ex[2]^2*ex[3]^2*ex[4]^3*ex[6]^2 + 
    29*ex[2]^3*ex[3]^2*ex[4]^3*ex[6]^2 + 53*ex[2]^4*ex[3]^2*ex[4]^3*ex[6]^2 + 
    25*ex[2]^5*ex[3]^2*ex[4]^3*ex[6]^2 + 11*ex[2]^6*ex[3]^2*ex[4]^3*ex[6]^2 + 
    6*ex[2]^7*ex[3]^2*ex[4]^3*ex[6]^2 + 2*ex[4]^4*ex[6]^2 - 
    10*ex[2]*ex[4]^4*ex[6]^2 - 8*ex[2]^2*ex[4]^4*ex[6]^2 + 
    32*ex[2]^3*ex[4]^4*ex[6]^2 - 14*ex[2]^4*ex[4]^4*ex[6]^2 - 
    4*ex[2]^5*ex[4]^4*ex[6]^2 + 2*ex[2]^6*ex[4]^4*ex[6]^2 + 
    4*ex[3]*ex[4]^4*ex[6]^2 - 12*ex[2]*ex[3]*ex[4]^4*ex[6]^2 - 
    27*ex[2]^2*ex[3]*ex[4]^4*ex[6]^2 + 15*ex[2]^3*ex[3]*ex[4]^4*ex[6]^2 - 
    6*ex[2]^4*ex[3]*ex[4]^4*ex[6]^2 - 21*ex[2]^5*ex[3]*ex[4]^4*ex[6]^2 + 
    11*ex[2]^6*ex[3]*ex[4]^4*ex[6]^2 + 2*ex[3]^2*ex[4]^4*ex[6]^2 - 
    2*ex[2]*ex[3]^2*ex[4]^4*ex[6]^2 - 16*ex[2]^2*ex[3]^2*ex[4]^4*ex[6]^2 - 
    19*ex[2]^3*ex[3]^2*ex[4]^4*ex[6]^2 - 11*ex[2]^4*ex[3]^2*ex[4]^4*ex[6]^2 - 
    7*ex[2]^5*ex[3]^2*ex[4]^4*ex[6]^2 - 3*ex[2]^6*ex[3]^2*ex[4]^4*ex[6]^2 - 
    8*ex[2]^4*ex[3]^2*ex[6]^3 - 24*ex[2]^5*ex[3]^2*ex[6]^3 - 
    24*ex[2]^6*ex[3]^2*ex[6]^3 - 8*ex[2]^7*ex[3]^2*ex[6]^3 + 
    12*ex[2]^3*ex[3]*ex[4]*ex[6]^3 + 14*ex[2]^4*ex[3]*ex[4]*ex[6]^3 - 
    23*ex[2]^5*ex[3]*ex[4]*ex[6]^3 + 25*ex[2]^7*ex[3]*ex[4]*ex[6]^3 + 
    20*ex[2]^3*ex[3]^2*ex[4]*ex[6]^3 + 56*ex[2]^4*ex[3]^2*ex[4]*ex[6]^3 + 
    49*ex[2]^5*ex[3]^2*ex[4]*ex[6]^3 + 11*ex[2]^6*ex[3]^2*ex[4]*ex[6]^3 - 
    ex[2]^7*ex[3]^2*ex[4]*ex[6]^3 + ex[2]^8*ex[3]^2*ex[4]*ex[6]^3 - 
    4*ex[2]^2*ex[4]^2*ex[6]^3 + 2*ex[2]^3*ex[4]^2*ex[6]^3 + 
    23*ex[2]^4*ex[4]^2*ex[6]^3 - 14*ex[2]^5*ex[4]^2*ex[6]^3 - 
    7*ex[2]^6*ex[4]^2*ex[6]^3 - 20*ex[2]^2*ex[3]*ex[4]^2*ex[6]^3 - 
    18*ex[2]^3*ex[3]*ex[4]^2*ex[6]^3 + 45*ex[2]^4*ex[3]*ex[4]^2*ex[6]^3 - 
    3*ex[2]^5*ex[3]*ex[4]^2*ex[6]^3 - 33*ex[2]^6*ex[3]*ex[4]^2*ex[6]^3 + 
    13*ex[2]^7*ex[3]*ex[4]^2*ex[6]^3 - 16*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^3 - 
    40*ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^3 - 26*ex[2]^4*ex[3]^2*ex[4]^2*ex[6]^3 + 
    2*ex[2]^5*ex[3]^2*ex[4]^2*ex[6]^3 + 2*ex[2]^6*ex[3]^2*ex[4]^2*ex[6]^3 - 
    2*ex[2]^7*ex[3]^2*ex[4]^2*ex[6]^3 + 4*ex[2]*ex[4]^3*ex[6]^3 - 
    4*ex[2]^2*ex[4]^3*ex[6]^3 - 19*ex[2]^3*ex[4]^3*ex[6]^3 + 
    16*ex[2]^4*ex[4]^3*ex[6]^3 - ex[2]^5*ex[4]^3*ex[6]^3 - 
    4*ex[2]^6*ex[4]^3*ex[6]^3 + 8*ex[2]*ex[3]*ex[4]^3*ex[6]^3 + 
    4*ex[2]^2*ex[3]*ex[4]^3*ex[6]^3 - 22*ex[2]^3*ex[3]*ex[4]^3*ex[6]^3 + 
    3*ex[2]^4*ex[3]*ex[4]^3*ex[6]^3 + 8*ex[2]^5*ex[3]*ex[4]^3*ex[6]^3 - 
    13*ex[2]^6*ex[3]*ex[4]^3*ex[6]^3 + 4*ex[2]*ex[3]^2*ex[4]^3*ex[6]^3 + 
    8*ex[2]^2*ex[3]^2*ex[4]^3*ex[6]^3 + ex[2]^3*ex[3]^2*ex[4]^3*ex[6]^3 - 
    5*ex[2]^4*ex[3]^2*ex[4]^3*ex[6]^3 - ex[2]^5*ex[3]^2*ex[4]^3*ex[6]^3 + 
    ex[2]^6*ex[3]^2*ex[4]^3*ex[6]^3 + 2*ex[2]^4*ex[3]^2*ex[6]^4 + 
    6*ex[2]^5*ex[3]^2*ex[6]^4 + 6*ex[2]^6*ex[3]^2*ex[6]^4 + 
    2*ex[2]^7*ex[3]^2*ex[6]^4 - 4*ex[2]^3*ex[3]*ex[4]*ex[6]^4 - 
    8*ex[2]^4*ex[3]*ex[4]*ex[6]^4 + ex[2]^5*ex[3]*ex[4]*ex[6]^4 - 
    5*ex[2]^7*ex[3]*ex[4]*ex[6]^4 - 4*ex[2]^3*ex[3]^2*ex[4]*ex[6]^4 - 
    12*ex[2]^4*ex[3]^2*ex[4]*ex[6]^4 - 12*ex[2]^5*ex[3]^2*ex[4]*ex[6]^4 - 
    4*ex[2]^6*ex[3]^2*ex[4]*ex[6]^4 + 2*ex[2]^2*ex[4]^2*ex[6]^4 + 
    2*ex[2]^3*ex[4]^2*ex[6]^4 - 6*ex[2]^4*ex[4]^2*ex[6]^4 + 
    2*ex[2]^5*ex[4]^2*ex[6]^4 + 2*ex[2]^6*ex[4]^2*ex[6]^4 + 
    4*ex[2]^2*ex[3]*ex[4]^2*ex[6]^4 + 8*ex[2]^3*ex[3]*ex[4]^2*ex[6]^4 - 
    ex[2]^4*ex[3]*ex[4]^2*ex[6]^4 + 5*ex[2]^6*ex[3]*ex[4]^2*ex[6]^4 + 
    2*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^4 + 6*ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^4 + 
    6*ex[2]^4*ex[3]^2*ex[4]^2*ex[6]^4 + 2*ex[2]^5*ex[3]^2*ex[4]^2*ex[6]^4, 
  y[141] -> 48*ex[2]^7*ex[3]^5 + 144*ex[2]^8*ex[3]^5 + 144*ex[2]^9*ex[3]^5 + 
    48*ex[2]^10*ex[3]^5 - 96*ex[2]^5*ex[3]^4*ex[4] - 
    414*ex[2]^6*ex[3]^4*ex[4] - 621*ex[2]^7*ex[3]^4*ex[4] - 
    294*ex[2]^8*ex[3]^4*ex[4] + 135*ex[2]^9*ex[3]^4*ex[4] + 
    162*ex[2]^10*ex[3]^4*ex[4] + 36*ex[2]^11*ex[3]^4*ex[4] - 
    336*ex[2]^6*ex[3]^5*ex[4] - 912*ex[2]^7*ex[3]^5*ex[4] - 
    720*ex[2]^8*ex[3]^5*ex[4] - 48*ex[2]^9*ex[3]^5*ex[4] + 
    96*ex[2]^10*ex[3]^5*ex[4] + 48*ex[2]^3*ex[3]^3*ex[4]^2 + 
    396*ex[2]^4*ex[3]^3*ex[4]^2 + 936*ex[2]^5*ex[3]^3*ex[4]^2 + 
    804*ex[2]^6*ex[3]^3*ex[4]^2 + 126*ex[2]^7*ex[3]^3*ex[4]^2 - 
    198*ex[2]^8*ex[3]^3*ex[4]^2 - 108*ex[2]^9*ex[3]^3*ex[4]^2 + 
    480*ex[2]^4*ex[3]^4*ex[4]^2 + 2004*ex[2]^5*ex[3]^4*ex[4]^2 + 
    2556*ex[2]^6*ex[3]^4*ex[4]^2 + 138*ex[2]^7*ex[3]^4*ex[4]^2 - 
    2010*ex[2]^8*ex[3]^4*ex[4]^2 - 1350*ex[2]^9*ex[3]^4*ex[4]^2 - 
    234*ex[2]^10*ex[3]^4*ex[4]^2 + 1008*ex[2]^5*ex[3]^5*ex[4]^2 + 
    2352*ex[2]^6*ex[3]^5*ex[4]^2 + 1056*ex[2]^7*ex[3]^5*ex[4]^2 - 
    864*ex[2]^8*ex[3]^5*ex[4]^2 - 528*ex[2]^9*ex[3]^5*ex[4]^2 + 
    48*ex[2]^10*ex[3]^5*ex[4]^2 - 144*ex[2]^2*ex[3]^2*ex[4]^3 - 
    657*ex[2]^3*ex[3]^2*ex[4]^3 - 1074*ex[2]^4*ex[3]^2*ex[4]^3 - 
    882*ex[2]^5*ex[3]^2*ex[4]^3 - 360*ex[2]^6*ex[3]^2*ex[4]^3 + 
    35*ex[2]^7*ex[3]^2*ex[4]^3 - 144*ex[2]^2*ex[3]^3*ex[4]^3 - 
    1344*ex[2]^3*ex[3]^3*ex[4]^3 - 2826*ex[2]^4*ex[3]^3*ex[4]^3 - 
    990*ex[2]^5*ex[3]^3*ex[4]^3 + 2310*ex[2]^6*ex[3]^3*ex[4]^3 + 
    2808*ex[2]^7*ex[3]^3*ex[4]^3 + 1170*ex[2]^8*ex[3]^3*ex[4]^3 + 
    36*ex[2]^9*ex[3]^3*ex[4]^3 - 960*ex[2]^3*ex[3]^4*ex[4]^3 - 
    3810*ex[2]^4*ex[3]^4*ex[4]^3 - 3255*ex[2]^5*ex[3]^4*ex[4]^3 + 
    4242*ex[2]^6*ex[3]^4*ex[4]^3 + 8304*ex[2]^7*ex[3]^4*ex[4]^3 + 
    4152*ex[2]^8*ex[3]^4*ex[4]^3 + 495*ex[2]^9*ex[3]^4*ex[4]^3 - 
    1680*ex[2]^4*ex[3]^5*ex[4]^3 - 3024*ex[2]^5*ex[3]^5*ex[4]^3 + 
    672*ex[2]^6*ex[3]^5*ex[4]^3 + 3360*ex[2]^7*ex[3]^5*ex[4]^3 + 
    1008*ex[2]^8*ex[3]^5*ex[4]^3 - 336*ex[2]^9*ex[3]^5*ex[4]^3 + 
    144*ex[2]*ex[3]*ex[4]^4 + 510*ex[2]^2*ex[3]*ex[4]^4 + 
    756*ex[2]^3*ex[3]*ex[4]^4 + 648*ex[2]^4*ex[3]*ex[4]^4 + 
    110*ex[2]^5*ex[3]*ex[4]^4 + 288*ex[2]*ex[3]^2*ex[4]^4 + 
    1206*ex[2]^2*ex[3]^2*ex[4]^4 + 1110*ex[2]^3*ex[3]^2*ex[4]^4 - 
    798*ex[2]^4*ex[3]^2*ex[4]^4 - 2304*ex[2]^5*ex[3]^2*ex[4]^4 - 
    2012*ex[2]^6*ex[3]^2*ex[4]^4 - 254*ex[2]^7*ex[3]^2*ex[4]^4 + 
    144*ex[2]*ex[3]^3*ex[4]^4 + 1656*ex[2]^2*ex[3]^3*ex[4]^4 + 
    2424*ex[2]^3*ex[3]^3*ex[4]^4 - 3654*ex[2]^4*ex[3]^3*ex[4]^4 - 
    10332*ex[2]^5*ex[3]^3*ex[4]^4 - 9240*ex[2]^6*ex[3]^3*ex[4]^4 - 
    3402*ex[2]^7*ex[3]^3*ex[4]^4 + 72*ex[2]^8*ex[3]^3*ex[4]^4 + 
    960*ex[2]^2*ex[3]^4*ex[4]^4 + 3480*ex[2]^3*ex[3]^4*ex[4]^4 - 
    330*ex[2]^4*ex[3]^4*ex[4]^4 - 12846*ex[2]^5*ex[3]^4*ex[4]^4 - 
    15654*ex[2]^6*ex[3]^4*ex[4]^4 - 5730*ex[2]^7*ex[3]^4*ex[4]^4 - 
    72*ex[2]^8*ex[3]^4*ex[4]^4 + 1680*ex[2]^3*ex[3]^5*ex[4]^4 + 
    1680*ex[2]^4*ex[3]^5*ex[4]^4 - 4032*ex[2]^5*ex[3]^5*ex[4]^4 - 
    5376*ex[2]^6*ex[3]^5*ex[4]^4 - 336*ex[2]^7*ex[3]^5*ex[4]^4 + 
    1008*ex[2]^8*ex[3]^5*ex[4]^4 - 48*ex[4]^5 - 153*ex[2]*ex[4]^5 - 
    252*ex[2]^2*ex[4]^5 - 73*ex[2]^3*ex[4]^5 - 144*ex[3]*ex[4]^5 - 
    210*ex[2]*ex[3]*ex[4]^5 + 462*ex[2]^2*ex[3]*ex[4]^5 + 
    1224*ex[2]^3*ex[3]*ex[4]^5 + 1688*ex[2]^4*ex[3]*ex[4]^5 + 
    400*ex[2]^5*ex[3]*ex[4]^5 - 144*ex[3]^2*ex[4]^5 - 
    441*ex[2]*ex[3]^2*ex[4]^5 + 1440*ex[2]^2*ex[3]^2*ex[4]^5 + 
    5604*ex[2]^3*ex[3]^2*ex[4]^5 + 7314*ex[2]^4*ex[3]^2*ex[4]^5 + 
    4764*ex[2]^5*ex[3]^2*ex[4]^5 + 134*ex[2]^6*ex[3]^2*ex[4]^5 - 
    73*ex[2]^7*ex[3]^2*ex[4]^5 - 48*ex[3]^3*ex[4]^5 - 
    864*ex[2]*ex[3]^3*ex[4]^5 + 324*ex[2]^2*ex[3]^3*ex[4]^5 + 
    8916*ex[2]^3*ex[3]^3*ex[4]^5 + 15804*ex[2]^4*ex[3]^3*ex[4]^5 + 
    12438*ex[2]^5*ex[3]^3*ex[4]^5 + 3510*ex[2]^6*ex[3]^3*ex[4]^5 - 
    900*ex[2]^7*ex[3]^3*ex[4]^5 - 480*ex[2]*ex[3]^4*ex[4]^5 - 
    1410*ex[2]^2*ex[3]^4*ex[4]^5 + 4485*ex[2]^3*ex[3]^4*ex[4]^5 + 
    16350*ex[2]^4*ex[3]^4*ex[4]^5 + 14610*ex[2]^5*ex[3]^4*ex[4]^5 + 
    2280*ex[2]^6*ex[3]^4*ex[4]^5 - 1395*ex[2]^7*ex[3]^4*ex[4]^5 - 
    1008*ex[2]^2*ex[3]^5*ex[4]^5 + 336*ex[2]^3*ex[3]^5*ex[4]^5 + 
    5376*ex[2]^4*ex[3]^5*ex[4]^5 + 4032*ex[2]^5*ex[3]^5*ex[4]^5 - 
    1680*ex[2]^6*ex[3]^5*ex[4]^5 - 1680*ex[2]^7*ex[3]^5*ex[4]^5 - 
    132*ex[4]^6 - 414*ex[2]*ex[4]^6 - 612*ex[2]^2*ex[4]^6 - 
    182*ex[2]^3*ex[4]^6 - 300*ex[3]*ex[4]^6 - 1284*ex[2]*ex[3]*ex[4]^6 - 
    1992*ex[2]^2*ex[3]*ex[4]^6 - 1996*ex[2]^3*ex[3]*ex[4]^6 + 
    46*ex[2]^4*ex[3]*ex[4]^6 + 146*ex[2]^5*ex[3]*ex[4]^6 - 
    108*ex[3]^2*ex[4]^6 - 1914*ex[2]*ex[3]^2*ex[4]^6 - 
    5148*ex[2]^2*ex[3]^2*ex[4]^6 - 5766*ex[2]^3*ex[3]^2*ex[4]^6 - 
    2930*ex[2]^4*ex[3]^2*ex[4]^6 + 1248*ex[2]^5*ex[3]^2*ex[4]^6 + 
    274*ex[2]^6*ex[3]^2*ex[4]^6 + 156*ex[3]^3*ex[4]^6 - 
    1296*ex[2]*ex[3]^3*ex[4]^6 - 6984*ex[2]^2*ex[3]^3*ex[4]^6 - 
    10266*ex[2]^3*ex[3]^3*ex[4]^6 - 6534*ex[2]^4*ex[3]^3*ex[4]^6 + 
    360*ex[2]^5*ex[3]^3*ex[4]^6 + 2160*ex[2]^6*ex[3]^3*ex[4]^6 + 
    96*ex[3]^4*ex[4]^6 + 84*ex[2]*ex[3]^4*ex[4]^6 - 
    4224*ex[2]^2*ex[3]^4*ex[4]^6 - 10146*ex[2]^3*ex[3]^4*ex[4]^6 - 
    5190*ex[2]^4*ex[3]^4*ex[4]^6 + 3318*ex[2]^5*ex[3]^4*ex[4]^6 + 
    2574*ex[2]^6*ex[3]^4*ex[4]^6 + 336*ex[2]*ex[3]^5*ex[4]^6 - 
    1008*ex[2]^2*ex[3]^5*ex[4]^6 - 3360*ex[2]^3*ex[3]^5*ex[4]^6 - 
    672*ex[2]^4*ex[3]^5*ex[4]^6 + 3024*ex[2]^5*ex[3]^5*ex[4]^6 + 
    1680*ex[2]^6*ex[3]^5*ex[4]^6 - 48*ex[4]^7 - 153*ex[2]*ex[4]^7 - 
    252*ex[2]^2*ex[4]^7 - 73*ex[2]^3*ex[4]^7 + 66*ex[3]*ex[4]^7 + 
    42*ex[2]*ex[3]*ex[4]^7 - 54*ex[2]^2*ex[3]*ex[4]^7 - 
    896*ex[2]^3*ex[3]*ex[4]^7 - 274*ex[2]^4*ex[3]*ex[4]^7 + 
    438*ex[3]^2*ex[4]^7 + 1086*ex[2]*ex[3]^2*ex[4]^7 + 
    558*ex[2]^2*ex[3]^2*ex[4]^7 - 712*ex[2]^3*ex[3]^2*ex[4]^7 - 
    2134*ex[2]^4*ex[3]^2*ex[4]^7 - 402*ex[2]^5*ex[3]^2*ex[4]^7 + 
    438*ex[3]^3*ex[4]^7 + 1962*ex[2]*ex[3]^3*ex[4]^7 + 
    1998*ex[2]^2*ex[3]^3*ex[4]^7 - 588*ex[2]^3*ex[3]^3*ex[4]^7 - 
    3402*ex[2]^4*ex[3]^3*ex[4]^7 - 2340*ex[2]^5*ex[3]^3*ex[4]^7 + 
    66*ex[3]^4*ex[4]^7 + 1599*ex[2]*ex[3]^4*ex[4]^7 + 
    2502*ex[2]^2*ex[3]^4*ex[4]^7 - 1680*ex[2]^3*ex[3]^4*ex[4]^7 - 
    4800*ex[2]^4*ex[3]^4*ex[4]^7 - 2151*ex[2]^5*ex[3]^4*ex[4]^7 - 
    48*ex[3]^5*ex[4]^7 + 528*ex[2]*ex[3]^5*ex[4]^7 + 
    864*ex[2]^2*ex[3]^5*ex[4]^7 - 1056*ex[2]^3*ex[3]^5*ex[4]^7 - 
    2352*ex[2]^4*ex[3]^5*ex[4]^7 - 1008*ex[2]^5*ex[3]^5*ex[4]^7 + 
    78*ex[3]*ex[4]^8 + 252*ex[2]*ex[3]*ex[4]^8 + 450*ex[2]^2*ex[3]*ex[4]^8 + 
    128*ex[2]^3*ex[3]*ex[4]^8 + 138*ex[3]^2*ex[4]^8 + 
    606*ex[2]*ex[3]^2*ex[4]^8 + 1008*ex[2]^2*ex[3]^2*ex[4]^8 + 
    1258*ex[2]^3*ex[3]^2*ex[4]^8 + 274*ex[2]^4*ex[3]^2*ex[4]^8 - 
    54*ex[3]^3*ex[4]^8 + 504*ex[2]*ex[3]^3*ex[4]^8 + 
    1764*ex[2]^2*ex[3]^3*ex[4]^8 + 2430*ex[2]^3*ex[3]^3*ex[4]^8 + 
    1224*ex[2]^4*ex[3]^3*ex[4]^8 - 210*ex[3]^4*ex[4]^8 + 
    198*ex[2]*ex[3]^4*ex[4]^8 + 1926*ex[2]^2*ex[3]^4*ex[4]^8 + 
    2418*ex[2]^3*ex[3]^4*ex[4]^8 + 900*ex[2]^4*ex[3]^4*ex[4]^8 - 
    96*ex[3]^5*ex[4]^8 + 48*ex[2]*ex[3]^5*ex[4]^8 + 
    720*ex[2]^2*ex[3]^5*ex[4]^8 + 912*ex[2]^3*ex[3]^5*ex[4]^8 + 
    336*ex[2]^4*ex[3]^5*ex[4]^8 - 48*ex[3]^2*ex[4]^9 - 
    153*ex[2]*ex[3]^2*ex[4]^9 - 252*ex[2]^2*ex[3]^2*ex[4]^9 - 
    73*ex[2]^3*ex[3]^2*ex[4]^9 - 144*ex[3]^3*ex[4]^9 - 
    450*ex[2]*ex[3]^3*ex[4]^9 - 558*ex[2]^2*ex[3]^3*ex[4]^9 - 
    252*ex[2]^3*ex[3]^3*ex[4]^9 - 144*ex[3]^4*ex[4]^9 - 
    441*ex[2]*ex[3]^4*ex[4]^9 - 450*ex[2]^2*ex[3]^4*ex[4]^9 - 
    153*ex[2]^3*ex[3]^4*ex[4]^9 - 48*ex[3]^5*ex[4]^9 - 
    144*ex[2]*ex[3]^5*ex[4]^9 - 144*ex[2]^2*ex[3]^5*ex[4]^9 - 
    48*ex[2]^3*ex[3]^5*ex[4]^9 + 96*ex[2]^6*ex[3]^5*ex[6] + 
    192*ex[2]^7*ex[3]^5*ex[6] - 192*ex[2]^9*ex[3]^5*ex[6] - 
    96*ex[2]^10*ex[3]^5*ex[6] - 96*ex[2]^4*ex[3]^4*ex[4]*ex[6] - 
    348*ex[2]^5*ex[3]^4*ex[4]*ex[6] - 72*ex[2]^6*ex[3]^4*ex[4]*ex[6] + 
    1038*ex[2]^7*ex[3]^4*ex[4]*ex[6] + 1470*ex[2]^8*ex[3]^4*ex[4]*ex[6] + 
    702*ex[2]^9*ex[3]^4*ex[4]*ex[6] + 90*ex[2]^10*ex[3]^4*ex[4]*ex[6] - 
    576*ex[2]^5*ex[3]^5*ex[4]*ex[6] - 864*ex[2]^6*ex[3]^5*ex[4]*ex[6] + 
    768*ex[2]^7*ex[3]^5*ex[4]*ex[6] + 1728*ex[2]^8*ex[3]^5*ex[4]*ex[6] + 
    576*ex[2]^9*ex[3]^5*ex[4]*ex[6] - 96*ex[2]^10*ex[3]^5*ex[4]*ex[6] + 
    156*ex[2]^3*ex[3]^3*ex[4]^2*ex[6] + 18*ex[2]^4*ex[3]^3*ex[4]^2*ex[6] - 
    1422*ex[2]^5*ex[3]^3*ex[4]^2*ex[6] - 2688*ex[2]^6*ex[3]^3*ex[4]^2*ex[6] - 
    2214*ex[2]^7*ex[3]^3*ex[4]^2*ex[6] - 846*ex[2]^8*ex[3]^3*ex[4]^2*ex[6] - 
    36*ex[2]^9*ex[3]^3*ex[4]^2*ex[6] + 384*ex[2]^3*ex[3]^4*ex[4]^2*ex[6] + 
    1260*ex[2]^4*ex[3]^4*ex[4]^2*ex[6] - 1230*ex[2]^5*ex[3]^4*ex[4]^2*ex[6] - 
    7860*ex[2]^6*ex[3]^4*ex[4]^2*ex[6] - 9108*ex[2]^7*ex[3]^4*ex[4]^2*ex[6] - 
    3552*ex[2]^8*ex[3]^4*ex[4]^2*ex[6] - 198*ex[2]^9*ex[3]^4*ex[4]^2*ex[6] + 
    1440*ex[2]^4*ex[3]^5*ex[4]^2*ex[6] + 1152*ex[2]^5*ex[3]^5*ex[4]^2*ex[6] - 
    4416*ex[2]^6*ex[3]^5*ex[4]^2*ex[6] - 5760*ex[2]^7*ex[3]^5*ex[4]^2*ex[6] - 
    864*ex[2]^8*ex[3]^5*ex[4]^2*ex[6] + 768*ex[2]^9*ex[3]^5*ex[4]^2*ex[6] + 
    108*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] + 1038*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] + 
    2562*ex[2]^4*ex[3]^2*ex[4]^3*ex[6] + 3024*ex[2]^5*ex[3]^2*ex[4]^3*ex[6] + 
    1942*ex[2]^6*ex[3]^2*ex[4]^3*ex[6] + 254*ex[2]^7*ex[3]^2*ex[4]^3*ex[6] - 
    468*ex[2]^2*ex[3]^3*ex[4]^3*ex[6] + 822*ex[2]^3*ex[3]^3*ex[4]^3*ex[6] + 
    7866*ex[2]^4*ex[3]^3*ex[4]^3*ex[6] + 13356*ex[2]^5*ex[3]^3*ex[4]^3*
     ex[6] + 10650*ex[2]^6*ex[3]^3*ex[4]^3*ex[6] + 
    3618*ex[2]^7*ex[3]^3*ex[4]^3*ex[6] - 252*ex[2]^8*ex[3]^3*ex[4]^3*ex[6] - 
    576*ex[2]^2*ex[3]^4*ex[4]^3*ex[6] - 1560*ex[2]^3*ex[3]^4*ex[4]^3*ex[6] + 
    6270*ex[2]^4*ex[3]^4*ex[4]^3*ex[6] + 22194*ex[2]^5*ex[3]^4*ex[4]^3*
     ex[6] + 21246*ex[2]^6*ex[3]^4*ex[4]^3*ex[6] + 
    5334*ex[2]^7*ex[3]^4*ex[4]^3*ex[6] - 972*ex[2]^8*ex[3]^4*ex[4]^3*ex[6] - 
    1920*ex[2]^3*ex[3]^5*ex[4]^3*ex[6] + 480*ex[2]^4*ex[3]^5*ex[4]^3*ex[6] + 
    10368*ex[2]^5*ex[3]^5*ex[4]^3*ex[6] + 9024*ex[2]^6*ex[3]^5*ex[4]^3*
     ex[6] - 1536*ex[2]^7*ex[3]^5*ex[4]^3*ex[6] - 
    2592*ex[2]^8*ex[3]^5*ex[4]^3*ex[6] - 300*ex[2]*ex[3]*ex[4]^4*ex[6] - 
    1218*ex[2]^2*ex[3]*ex[4]^4*ex[6] - 1872*ex[2]^3*ex[3]*ex[4]^4*ex[6] - 
    1798*ex[2]^4*ex[3]*ex[4]^4*ex[6] - 400*ex[2]^5*ex[3]*ex[4]^4*ex[6] - 
    216*ex[2]*ex[3]^2*ex[4]^4*ex[6] - 2952*ex[2]^2*ex[3]^2*ex[4]^4*ex[6] - 
    7848*ex[2]^3*ex[3]^2*ex[4]^4*ex[6] - 9300*ex[2]^4*ex[3]^2*ex[4]^4*ex[6] - 
    5574*ex[2]^5*ex[3]^2*ex[4]^4*ex[6] + 240*ex[2]^6*ex[3]^2*ex[4]^4*ex[6] + 
    146*ex[2]^7*ex[3]^2*ex[4]^4*ex[6] + 468*ex[2]*ex[3]^3*ex[4]^4*ex[6] - 
    2574*ex[2]^2*ex[3]^3*ex[4]^4*ex[6] - 15228*ex[2]^3*ex[3]^3*ex[4]^4*
     ex[6] - 23724*ex[2]^4*ex[3]^3*ex[4]^4*ex[6] - 
    17424*ex[2]^5*ex[3]^3*ex[4]^4*ex[6] - 3510*ex[2]^6*ex[3]^3*ex[4]^4*
     ex[6] + 2376*ex[2]^7*ex[3]^3*ex[4]^4*ex[6] + 384*ex[2]*ex[3]^4*ex[4]^4*
     ex[6] + 600*ex[2]^2*ex[3]^4*ex[4]^4*ex[6] - 11340*ex[2]^3*ex[3]^4*
     ex[4]^4*ex[6] - 30360*ex[2]^4*ex[3]^4*ex[4]^4*ex[6] - 
    21540*ex[2]^5*ex[3]^4*ex[4]^4*ex[6] + 1944*ex[2]^6*ex[3]^4*ex[4]^4*
     ex[6] + 4680*ex[2]^7*ex[3]^4*ex[4]^4*ex[6] + 
    1440*ex[2]^2*ex[3]^5*ex[4]^4*ex[6] - 2880*ex[2]^3*ex[3]^5*ex[4]^4*ex[6] - 
    12480*ex[2]^4*ex[3]^5*ex[4]^4*ex[6] - 5760*ex[2]^5*ex[3]^5*ex[4]^4*
     ex[6] + 7200*ex[2]^6*ex[3]^5*ex[4]^4*ex[6] + 
    4800*ex[2]^7*ex[3]^5*ex[4]^4*ex[6] + 132*ex[4]^5*ex[6] + 
    414*ex[2]*ex[4]^5*ex[6] + 612*ex[2]^2*ex[4]^5*ex[6] + 
    182*ex[2]^3*ex[4]^5*ex[6] + 300*ex[3]*ex[4]^5*ex[6] + 
    1350*ex[2]*ex[3]*ex[4]^5*ex[6] + 2112*ex[2]^2*ex[3]*ex[4]^5*ex[6] + 
    2194*ex[2]^3*ex[3]*ex[4]^5*ex[6] - 492*ex[2]^4*ex[3]*ex[4]^5*ex[6] - 
    292*ex[2]^5*ex[3]*ex[4]^5*ex[6] + 108*ex[3]^2*ex[4]^5*ex[6] + 
    2790*ex[2]*ex[3]^2*ex[4]^5*ex[6] + 7596*ex[2]^2*ex[3]^2*ex[4]^5*ex[6] + 
    7998*ex[2]^3*ex[3]^2*ex[4]^5*ex[6] + 3216*ex[2]^4*ex[3]^2*ex[4]^5*ex[6] - 
    3504*ex[2]^5*ex[3]^2*ex[4]^5*ex[6] - 676*ex[2]^6*ex[3]^2*ex[4]^5*ex[6] - 
    156*ex[3]^3*ex[4]^5*ex[6] + 2610*ex[2]*ex[3]^3*ex[4]^5*ex[6] + 
    12708*ex[2]^2*ex[3]^3*ex[4]^5*ex[6] + 17340*ex[2]^3*ex[3]^3*ex[4]^5*
     ex[6] + 8712*ex[2]^4*ex[3]^3*ex[4]^5*ex[6] - 
    4950*ex[2]^5*ex[3]^3*ex[4]^5*ex[6] - 6264*ex[2]^6*ex[3]^3*ex[4]^5*ex[6] - 
    96*ex[3]^4*ex[4]^5*ex[6] + 180*ex[2]*ex[3]^4*ex[4]^5*ex[6] + 
    9780*ex[2]^2*ex[3]^4*ex[4]^5*ex[6] + 20370*ex[2]^3*ex[3]^4*ex[4]^5*
     ex[6] + 4410*ex[2]^4*ex[3]^4*ex[4]^5*ex[6] - 
    14646*ex[2]^5*ex[3]^4*ex[4]^5*ex[6] - 8190*ex[2]^6*ex[3]^4*ex[4]^5*
     ex[6] - 576*ex[2]*ex[3]^5*ex[4]^5*ex[6] + 3168*ex[2]^2*ex[3]^5*ex[4]^5*
     ex[6] + 7680*ex[2]^3*ex[3]^5*ex[4]^5*ex[6] - 
    1728*ex[2]^4*ex[3]^5*ex[4]^5*ex[6] - 10944*ex[2]^5*ex[3]^5*ex[4]^5*
     ex[6] - 5280*ex[2]^6*ex[3]^5*ex[4]^5*ex[6] + 96*ex[4]^6*ex[6] + 
    306*ex[2]*ex[4]^6*ex[6] + 504*ex[2]^2*ex[4]^6*ex[6] + 
    146*ex[2]^3*ex[4]^6*ex[6] - 132*ex[3]*ex[4]^6*ex[6] - 
    6*ex[2]*ex[3]*ex[4]^6*ex[6] + 360*ex[2]^2*ex[3]*ex[4]^6*ex[6] + 
    2242*ex[2]^3*ex[3]*ex[4]^6*ex[6] + 676*ex[2]^4*ex[3]*ex[4]^6*ex[6] - 
    876*ex[3]^2*ex[4]^6*ex[6] - 1896*ex[2]*ex[3]^2*ex[4]^6*ex[6] + 
    3134*ex[2]^3*ex[3]^2*ex[4]^6*ex[6] + 6280*ex[2]^4*ex[3]^2*ex[4]^6*ex[6] + 
    1206*ex[2]^5*ex[3]^2*ex[4]^6*ex[6] - 876*ex[3]^3*ex[4]^6*ex[6] - 
    4086*ex[2]*ex[3]^3*ex[4]^6*ex[6] - 2916*ex[2]^2*ex[3]^3*ex[4]^6*ex[6] + 
    5118*ex[2]^3*ex[3]^3*ex[4]^6*ex[6] + 12420*ex[2]^4*ex[3]^3*ex[4]^6*
     ex[6] + 7596*ex[2]^5*ex[3]^3*ex[4]^6*ex[6] - 132*ex[3]^4*ex[4]^6*ex[6] - 
    4038*ex[2]*ex[3]^4*ex[4]^6*ex[6] - 4788*ex[2]^2*ex[3]^4*ex[4]^6*ex[6] + 
    9300*ex[2]^3*ex[3]^4*ex[4]^6*ex[6] + 17472*ex[2]^4*ex[3]^4*ex[4]^6*
     ex[6] + 7290*ex[2]^5*ex[3]^4*ex[4]^6*ex[6] + 96*ex[3]^5*ex[4]^6*ex[6] - 
    1536*ex[2]*ex[3]^5*ex[4]^6*ex[6] - 1728*ex[2]^2*ex[3]^5*ex[4]^6*ex[6] + 
    4992*ex[2]^3*ex[3]^5*ex[4]^6*ex[6] + 8544*ex[2]^4*ex[3]^5*ex[4]^6*ex[6] + 
    3456*ex[2]^5*ex[3]^5*ex[4]^6*ex[6] - 234*ex[3]*ex[4]^7*ex[6] - 
    756*ex[2]*ex[3]*ex[4]^7*ex[6] - 1350*ex[2]^2*ex[3]*ex[4]^7*ex[6] - 
    384*ex[2]^3*ex[3]*ex[4]^7*ex[6] - 414*ex[3]^2*ex[4]^7*ex[6] - 
    1914*ex[2]*ex[3]^2*ex[4]^7*ex[6] - 3330*ex[2]^2*ex[3]^2*ex[4]^7*ex[6] - 
    4278*ex[2]^3*ex[3]^2*ex[4]^7*ex[6] - 968*ex[2]^4*ex[3]^2*ex[4]^7*ex[6] + 
    162*ex[3]^3*ex[4]^7*ex[6] - 1944*ex[2]*ex[3]^3*ex[4]^7*ex[6] - 
    6642*ex[2]^2*ex[3]^3*ex[4]^7*ex[6] - 8964*ex[2]^3*ex[3]^3*ex[4]^7*ex[6] - 
    4428*ex[2]^4*ex[3]^3*ex[4]^7*ex[6] + 630*ex[3]^4*ex[4]^7*ex[6] - 
    1170*ex[2]*ex[3]^4*ex[4]^7*ex[6] - 7542*ex[2]^2*ex[3]^4*ex[4]^7*ex[6] - 
    9054*ex[2]^3*ex[3]^4*ex[4]^7*ex[6] - 3312*ex[2]^4*ex[3]^4*ex[4]^7*ex[6] + 
    288*ex[3]^5*ex[4]^7*ex[6] - 384*ex[2]*ex[3]^5*ex[4]^7*ex[6] - 
    2880*ex[2]^2*ex[3]^5*ex[4]^7*ex[6] - 3456*ex[2]^3*ex[3]^5*ex[4]^7*ex[6] - 
    1248*ex[2]^4*ex[3]^5*ex[4]^7*ex[6] + 192*ex[3]^2*ex[4]^8*ex[6] + 
    612*ex[2]*ex[3]^2*ex[4]^8*ex[6] + 1008*ex[2]^2*ex[3]^2*ex[4]^8*ex[6] + 
    292*ex[2]^3*ex[3]^2*ex[4]^8*ex[6] + 576*ex[3]^3*ex[4]^8*ex[6] + 
    1800*ex[2]*ex[3]^3*ex[4]^8*ex[6] + 2232*ex[2]^2*ex[3]^3*ex[4]^8*ex[6] + 
    1008*ex[2]^3*ex[3]^3*ex[4]^8*ex[6] + 576*ex[3]^4*ex[4]^8*ex[6] + 
    1764*ex[2]*ex[3]^4*ex[4]^8*ex[6] + 1800*ex[2]^2*ex[3]^4*ex[4]^8*ex[6] + 
    612*ex[2]^3*ex[3]^4*ex[4]^8*ex[6] + 192*ex[3]^5*ex[4]^8*ex[6] + 
    576*ex[2]*ex[3]^5*ex[4]^8*ex[6] + 576*ex[2]^2*ex[3]^5*ex[4]^8*ex[6] + 
    192*ex[2]^3*ex[3]^5*ex[4]^8*ex[6] + 48*ex[2]^5*ex[3]^5*ex[6]^2 - 
    48*ex[2]^6*ex[3]^5*ex[6]^2 - 384*ex[2]^7*ex[3]^5*ex[6]^2 - 
    384*ex[2]^8*ex[3]^5*ex[6]^2 - 48*ex[2]^9*ex[3]^5*ex[6]^2 + 
    48*ex[2]^10*ex[3]^5*ex[6]^2 + 66*ex[2]^4*ex[3]^4*ex[4]*ex[6]^2 + 
    759*ex[2]^5*ex[3]^4*ex[4]*ex[6]^2 + 1854*ex[2]^6*ex[3]^4*ex[4]*ex[6]^2 + 
    1614*ex[2]^7*ex[3]^4*ex[4]*ex[6]^2 + 372*ex[2]^8*ex[3]^4*ex[4]*ex[6]^2 - 
    81*ex[2]^9*ex[3]^4*ex[4]*ex[6]^2 - 240*ex[2]^4*ex[3]^5*ex[4]*ex[6]^2 + 
    528*ex[2]^5*ex[3]^5*ex[4]*ex[6]^2 + 2496*ex[2]^6*ex[3]^5*ex[4]*ex[6]^2 + 
    1920*ex[2]^7*ex[3]^5*ex[4]*ex[6]^2 - 336*ex[2]^8*ex[3]^5*ex[4]*ex[6]^2 - 
    528*ex[2]^9*ex[3]^5*ex[4]*ex[6]^2 - 438*ex[2]^3*ex[3]^3*ex[4]^2*ex[6]^2 - 
    1800*ex[2]^4*ex[3]^3*ex[4]^2*ex[6]^2 - 2646*ex[2]^5*ex[3]^3*ex[4]^2*
     ex[6]^2 - 2004*ex[2]^6*ex[3]^3*ex[4]^2*ex[6]^2 - 
    540*ex[2]^7*ex[3]^3*ex[4]^2*ex[6]^2 + 180*ex[2]^8*ex[3]^3*ex[4]^2*
     ex[6]^2 - 264*ex[2]^3*ex[3]^4*ex[4]^2*ex[6]^2 - 
    3666*ex[2]^4*ex[3]^4*ex[4]^2*ex[6]^2 - 8550*ex[2]^5*ex[3]^4*ex[4]^2*
     ex[6]^2 - 5970*ex[2]^6*ex[3]^4*ex[4]^2*ex[6]^2 + 
    366*ex[2]^7*ex[3]^4*ex[4]^2*ex[6]^2 + 1188*ex[2]^8*ex[3]^4*ex[4]^2*
     ex[6]^2 + 480*ex[2]^3*ex[3]^5*ex[4]^2*ex[6]^2 - 
    1920*ex[2]^4*ex[3]^5*ex[4]^2*ex[6]^2 - 6432*ex[2]^5*ex[3]^5*ex[4]^2*
     ex[6]^2 - 2976*ex[2]^6*ex[3]^5*ex[4]^2*ex[6]^2 + 
    3264*ex[2]^7*ex[3]^5*ex[4]^2*ex[6]^2 + 2208*ex[2]^8*ex[3]^5*ex[4]^2*
     ex[6]^2 + 438*ex[2]^2*ex[3]^2*ex[4]^3*ex[6]^2 + 
    1362*ex[2]^3*ex[3]^2*ex[4]^3*ex[6]^2 + 1626*ex[2]^4*ex[3]^2*ex[4]^3*
     ex[6]^2 + 845*ex[2]^5*ex[3]^2*ex[4]^3*ex[6]^2 - 
    374*ex[2]^6*ex[3]^2*ex[4]^3*ex[6]^2 - 73*ex[2]^7*ex[3]^2*ex[4]^3*
     ex[6]^2 + 1314*ex[2]^2*ex[3]^3*ex[4]^3*ex[6]^2 + 
    5562*ex[2]^3*ex[3]^3*ex[4]^3*ex[6]^2 + 7722*ex[2]^4*ex[3]^3*ex[4]^3*
     ex[6]^2 + 4770*ex[2]^5*ex[3]^3*ex[4]^3*ex[6]^2 - 
    648*ex[2]^6*ex[3]^3*ex[4]^3*ex[6]^2 - 1944*ex[2]^7*ex[3]^3*ex[4]^3*
     ex[6]^2 + 396*ex[2]^2*ex[3]^4*ex[4]^3*ex[6]^2 + 
    7074*ex[2]^3*ex[3]^4*ex[4]^3*ex[6]^2 + 14796*ex[2]^4*ex[3]^4*ex[4]^3*
     ex[6]^2 + 5094*ex[2]^5*ex[3]^4*ex[4]^3*ex[6]^2 - 
    7884*ex[2]^6*ex[3]^4*ex[4]^3*ex[6]^2 - 4860*ex[2]^7*ex[3]^4*ex[4]^3*
     ex[6]^2 - 480*ex[2]^2*ex[3]^5*ex[4]^3*ex[6]^2 + 
    3360*ex[2]^3*ex[3]^5*ex[4]^3*ex[6]^2 + 8160*ex[2]^4*ex[3]^5*ex[4]^3*
     ex[6]^2 - 480*ex[2]^5*ex[3]^5*ex[4]^3*ex[6]^2 - 
    9600*ex[2]^6*ex[3]^5*ex[4]^3*ex[6]^2 - 4800*ex[2]^7*ex[3]^5*ex[4]^3*
     ex[6]^2 - 66*ex[2]*ex[3]*ex[4]^4*ex[6]^2 - 120*ex[2]^2*ex[3]*ex[4]^4*
     ex[6]^2 - 198*ex[2]^3*ex[3]*ex[4]^4*ex[6]^2 + 
    446*ex[2]^4*ex[3]*ex[4]^4*ex[6]^2 + 146*ex[2]^5*ex[3]*ex[4]^4*ex[6]^2 - 
    876*ex[2]*ex[3]^2*ex[4]^4*ex[6]^2 - 2310*ex[2]^2*ex[3]^2*ex[4]^4*
     ex[6]^2 - 1722*ex[2]^3*ex[3]^2*ex[4]^4*ex[6]^2 + 
    416*ex[2]^4*ex[3]^2*ex[4]^4*ex[6]^2 + 3010*ex[2]^5*ex[3]^2*ex[4]^4*
     ex[6]^2 + 530*ex[2]^6*ex[3]^2*ex[4]^4*ex[6]^2 - 
    1314*ex[2]*ex[3]^3*ex[4]^4*ex[6]^2 - 5886*ex[2]^2*ex[3]^3*ex[4]^4*
     ex[6]^2 - 6426*ex[2]^3*ex[3]^3*ex[4]^4*ex[6]^2 + 
    414*ex[2]^4*ex[3]^3*ex[4]^4*ex[6]^2 + 8532*ex[2]^5*ex[3]^3*ex[4]^4*
     ex[6]^2 + 6264*ex[2]^6*ex[3]^3*ex[4]^4*ex[6]^2 - 
    264*ex[2]*ex[3]^4*ex[4]^4*ex[6]^2 - 6816*ex[2]^2*ex[3]^4*ex[4]^4*
     ex[6]^2 - 10764*ex[2]^3*ex[3]^4*ex[4]^4*ex[6]^2 + 
    7044*ex[2]^4*ex[3]^4*ex[4]^4*ex[6]^2 + 20436*ex[2]^5*ex[3]^4*ex[4]^4*
     ex[6]^2 + 9180*ex[2]^6*ex[3]^4*ex[4]^4*ex[6]^2 + 
    240*ex[2]*ex[3]^5*ex[4]^4*ex[6]^2 - 3120*ex[2]^2*ex[3]^5*ex[4]^4*
     ex[6]^2 - 4800*ex[2]^3*ex[3]^5*ex[4]^4*ex[6]^2 + 
    6720*ex[2]^4*ex[3]^5*ex[4]^4*ex[6]^2 + 14160*ex[2]^5*ex[3]^5*ex[4]^4*
     ex[6]^2 + 6000*ex[2]^6*ex[3]^5*ex[4]^4*ex[6]^2 - 48*ex[4]^5*ex[6]^2 - 
    153*ex[2]*ex[4]^5*ex[6]^2 - 252*ex[2]^2*ex[4]^5*ex[6]^2 - 
    73*ex[2]^3*ex[4]^5*ex[6]^2 + 66*ex[3]*ex[4]^5*ex[6]^2 - 
    114*ex[2]*ex[3]*ex[4]^5*ex[6]^2 - 558*ex[2]^2*ex[3]*ex[4]^5*ex[6]^2 - 
    1796*ex[2]^3*ex[3]*ex[4]^5*ex[6]^2 - 530*ex[2]^4*ex[3]*ex[4]^5*ex[6]^2 + 
    438*ex[3]^2*ex[4]^5*ex[6]^2 + 534*ex[2]*ex[3]^2*ex[4]^5*ex[6]^2 - 
    1722*ex[2]^2*ex[3]^2*ex[4]^5*ex[6]^2 - 4285*ex[2]^3*ex[3]^2*ex[4]^5*
     ex[6]^2 - 6410*ex[2]^4*ex[3]^2*ex[4]^5*ex[6]^2 - 
    1279*ex[2]^5*ex[3]^2*ex[4]^5*ex[6]^2 + 438*ex[3]^3*ex[4]^5*ex[6]^2 + 
    2286*ex[2]*ex[3]^3*ex[4]^5*ex[6]^2 - 594*ex[2]^2*ex[3]^3*ex[4]^5*
     ex[6]^2 - 9822*ex[2]^3*ex[3]^3*ex[4]^5*ex[6]^2 - 
    16308*ex[2]^4*ex[3]^3*ex[4]^5*ex[6]^2 - 8928*ex[2]^5*ex[3]^3*ex[4]^5*
     ex[6]^2 + 66*ex[3]^4*ex[4]^5*ex[6]^2 + 3279*ex[2]*ex[3]^4*ex[4]^5*
     ex[6]^2 + 1206*ex[2]^2*ex[3]^4*ex[4]^5*ex[6]^2 - 
    16206*ex[2]^3*ex[3]^4*ex[4]^5*ex[6]^2 - 23244*ex[2]^4*ex[3]^4*ex[4]^5*
     ex[6]^2 - 9045*ex[2]^5*ex[3]^4*ex[4]^5*ex[6]^2 - 
    48*ex[3]^5*ex[4]^5*ex[6]^2 + 1488*ex[2]*ex[3]^5*ex[4]^5*ex[6]^2 + 
    384*ex[2]^2*ex[3]^5*ex[4]^5*ex[6]^2 - 8256*ex[2]^3*ex[3]^5*ex[4]^5*
     ex[6]^2 - 11472*ex[2]^4*ex[3]^5*ex[4]^5*ex[6]^2 - 
    4368*ex[2]^5*ex[3]^5*ex[4]^5*ex[6]^2 + 234*ex[3]*ex[4]^6*ex[6]^2 + 
    756*ex[2]*ex[3]*ex[4]^6*ex[6]^2 + 1350*ex[2]^2*ex[3]*ex[4]^6*ex[6]^2 + 
    384*ex[2]^3*ex[3]*ex[4]^6*ex[6]^2 + 414*ex[3]^2*ex[4]^6*ex[6]^2 + 
    2106*ex[2]*ex[3]^2*ex[4]^6*ex[6]^2 + 3942*ex[2]^2*ex[3]^2*ex[4]^6*
     ex[6]^2 + 5286*ex[2]^3*ex[3]^2*ex[4]^6*ex[6]^2 + 
    1260*ex[2]^4*ex[3]^2*ex[4]^6*ex[6]^2 - 162*ex[3]^3*ex[4]^6*ex[6]^2 + 
    2808*ex[2]*ex[3]^3*ex[4]^6*ex[6]^2 + 9342*ex[2]^2*ex[3]^3*ex[4]^6*
     ex[6]^2 + 12312*ex[2]^3*ex[3]^3*ex[4]^6*ex[6]^2 + 
    5940*ex[2]^4*ex[3]^3*ex[4]^6*ex[6]^2 - 630*ex[3]^4*ex[4]^6*ex[6]^2 + 
    2322*ex[2]*ex[3]^4*ex[4]^6*ex[6]^2 + 11070*ex[2]^2*ex[3]^4*ex[4]^6*
     ex[6]^2 + 12654*ex[2]^3*ex[3]^4*ex[4]^6*ex[6]^2 + 
    4536*ex[2]^4*ex[3]^4*ex[4]^6*ex[6]^2 - 288*ex[3]^5*ex[4]^6*ex[6]^2 + 
    864*ex[2]*ex[3]^5*ex[4]^6*ex[6]^2 + 4320*ex[2]^2*ex[3]^5*ex[4]^6*
     ex[6]^2 + 4896*ex[2]^3*ex[3]^5*ex[4]^6*ex[6]^2 + 
    1728*ex[2]^4*ex[3]^5*ex[4]^6*ex[6]^2 - 288*ex[3]^2*ex[4]^7*ex[6]^2 - 
    918*ex[2]*ex[3]^2*ex[4]^7*ex[6]^2 - 1512*ex[2]^2*ex[3]^2*ex[4]^7*
     ex[6]^2 - 438*ex[2]^3*ex[3]^2*ex[4]^7*ex[6]^2 - 
    864*ex[3]^3*ex[4]^7*ex[6]^2 - 2700*ex[2]*ex[3]^3*ex[4]^7*ex[6]^2 - 
    3348*ex[2]^2*ex[3]^3*ex[4]^7*ex[6]^2 - 1512*ex[2]^3*ex[3]^3*ex[4]^7*
     ex[6]^2 - 864*ex[3]^4*ex[4]^7*ex[6]^2 - 2646*ex[2]*ex[3]^4*ex[4]^7*
     ex[6]^2 - 2700*ex[2]^2*ex[3]^4*ex[4]^7*ex[6]^2 - 
    918*ex[2]^3*ex[3]^4*ex[4]^7*ex[6]^2 - 288*ex[3]^5*ex[4]^7*ex[6]^2 - 
    864*ex[2]*ex[3]^5*ex[4]^7*ex[6]^2 - 864*ex[2]^2*ex[3]^5*ex[4]^7*ex[6]^2 - 
    288*ex[2]^3*ex[3]^5*ex[4]^7*ex[6]^2 - 96*ex[2]^5*ex[3]^5*ex[6]^3 - 
    192*ex[2]^6*ex[3]^5*ex[6]^3 + 192*ex[2]^8*ex[3]^5*ex[6]^3 + 
    96*ex[2]^9*ex[3]^5*ex[6]^3 + 210*ex[2]^4*ex[3]^4*ex[4]*ex[6]^3 + 
    378*ex[2]^5*ex[3]^4*ex[4]*ex[6]^3 - 162*ex[2]^6*ex[3]^4*ex[4]*ex[6]^3 - 
    618*ex[2]^7*ex[3]^4*ex[4]*ex[6]^3 - 288*ex[2]^8*ex[3]^4*ex[4]*ex[6]^3 + 
    480*ex[2]^4*ex[3]^5*ex[4]*ex[6]^3 + 768*ex[2]^5*ex[3]^5*ex[4]*ex[6]^3 - 
    576*ex[2]^6*ex[3]^5*ex[4]*ex[6]^3 - 1536*ex[2]^7*ex[3]^5*ex[4]*ex[6]^3 - 
    672*ex[2]^8*ex[3]^5*ex[4]*ex[6]^3 - 54*ex[2]^3*ex[3]^3*ex[4]^2*ex[6]^3 + 
    72*ex[2]^4*ex[3]^3*ex[4]^2*ex[6]^3 + 414*ex[2]^5*ex[3]^3*ex[4]^2*
     ex[6]^3 + 756*ex[2]^6*ex[3]^3*ex[4]^2*ex[6]^3 + 
    468*ex[2]^7*ex[3]^3*ex[4]^2*ex[6]^3 - 840*ex[2]^3*ex[3]^4*ex[4]^2*
     ex[6]^3 - 936*ex[2]^4*ex[3]^4*ex[4]^2*ex[6]^3 + 
    2412*ex[2]^5*ex[3]^4*ex[4]^2*ex[6]^3 + 4272*ex[2]^6*ex[3]^4*ex[4]^2*
     ex[6]^3 + 1764*ex[2]^7*ex[3]^4*ex[4]^2*ex[6]^3 - 
    960*ex[2]^3*ex[3]^5*ex[4]^2*ex[6]^3 - 960*ex[2]^4*ex[3]^5*ex[4]^2*
     ex[6]^3 + 2880*ex[2]^5*ex[3]^5*ex[4]^2*ex[6]^3 + 
    4800*ex[2]^6*ex[3]^5*ex[4]^2*ex[6]^3 + 1920*ex[2]^7*ex[3]^5*ex[4]^2*
     ex[6]^3 - 138*ex[2]^2*ex[3]^2*ex[4]^3*ex[6]^3 - 
    510*ex[2]^3*ex[3]^2*ex[4]^3*ex[6]^3 - 702*ex[2]^4*ex[3]^2*ex[4]^3*
     ex[6]^3 - 754*ex[2]^5*ex[3]^2*ex[4]^3*ex[6]^3 - 
    128*ex[2]^6*ex[3]^2*ex[4]^3*ex[6]^3 + 162*ex[2]^2*ex[3]^3*ex[4]^3*
     ex[6]^3 - 792*ex[2]^3*ex[3]^3*ex[4]^3*ex[6]^3 - 
    3042*ex[2]^4*ex[3]^3*ex[4]^3*ex[6]^3 - 4500*ex[2]^5*ex[3]^3*ex[4]^3*
     ex[6]^3 - 2412*ex[2]^6*ex[3]^3*ex[4]^3*ex[6]^3 + 
    1260*ex[2]^2*ex[3]^4*ex[4]^3*ex[6]^3 - 36*ex[2]^3*ex[3]^4*ex[4]^3*
     ex[6]^3 - 8028*ex[2]^4*ex[3]^4*ex[4]^3*ex[6]^3 - 
    10908*ex[2]^5*ex[3]^4*ex[4]^3*ex[6]^3 - 4176*ex[2]^6*ex[3]^4*ex[4]^3*
     ex[6]^3 + 960*ex[2]^2*ex[3]^5*ex[4]^3*ex[6]^3 - 
    5760*ex[2]^4*ex[3]^5*ex[4]^3*ex[6]^3 - 7680*ex[2]^5*ex[3]^5*ex[4]^3*
     ex[6]^3 - 2880*ex[2]^6*ex[3]^5*ex[4]^3*ex[6]^3 + 
    78*ex[2]*ex[3]*ex[4]^4*ex[6]^3 + 252*ex[2]^2*ex[3]*ex[4]^4*ex[6]^3 + 
    450*ex[2]^3*ex[3]*ex[4]^4*ex[6]^3 + 128*ex[2]^4*ex[3]*ex[4]^4*ex[6]^3 + 
    276*ex[2]*ex[3]^2*ex[4]^4*ex[6]^3 + 1212*ex[2]^2*ex[3]^2*ex[4]^4*
     ex[6]^3 + 2016*ex[2]^3*ex[3]^2*ex[4]^4*ex[6]^3 + 
    2516*ex[2]^4*ex[3]^2*ex[4]^4*ex[6]^3 + 548*ex[2]^5*ex[3]^2*ex[4]^4*
     ex[6]^3 - 162*ex[2]*ex[3]^3*ex[4]^4*ex[6]^3 + 
    1944*ex[2]^2*ex[3]^3*ex[4]^4*ex[6]^3 + 6642*ex[2]^3*ex[3]^3*ex[4]^4*
     ex[6]^3 + 8964*ex[2]^4*ex[3]^3*ex[4]^4*ex[6]^3 + 
    4428*ex[2]^5*ex[3]^3*ex[4]^4*ex[6]^3 - 840*ex[2]*ex[3]^4*ex[4]^4*
     ex[6]^3 + 1944*ex[2]^2*ex[3]^4*ex[4]^4*ex[6]^3 + 
    11232*ex[2]^3*ex[3]^4*ex[4]^4*ex[6]^3 + 13272*ex[2]^4*ex[3]^4*ex[4]^4*
     ex[6]^3 + 4824*ex[2]^5*ex[3]^4*ex[4]^4*ex[6]^3 - 
    480*ex[2]*ex[3]^5*ex[4]^4*ex[6]^3 + 960*ex[2]^2*ex[3]^5*ex[4]^4*ex[6]^3 + 
    5760*ex[2]^3*ex[3]^5*ex[4]^4*ex[6]^3 + 6720*ex[2]^4*ex[3]^5*ex[4]^4*
     ex[6]^3 + 2400*ex[2]^5*ex[3]^5*ex[4]^4*ex[6]^3 - 
    78*ex[3]*ex[4]^5*ex[6]^3 - 252*ex[2]*ex[3]*ex[4]^5*ex[6]^3 - 
    450*ex[2]^2*ex[3]*ex[4]^5*ex[6]^3 - 128*ex[2]^3*ex[3]*ex[4]^5*ex[6]^3 - 
    138*ex[3]^2*ex[4]^5*ex[6]^3 - 894*ex[2]*ex[3]^2*ex[4]^5*ex[6]^3 - 
    1926*ex[2]^2*ex[3]^2*ex[4]^5*ex[6]^3 - 2770*ex[2]^3*ex[3]^2*ex[4]^5*
     ex[6]^3 - 712*ex[2]^4*ex[3]^2*ex[4]^5*ex[6]^3 + 
    54*ex[3]^3*ex[4]^5*ex[6]^3 - 1800*ex[2]*ex[3]^3*ex[4]^5*ex[6]^3 - 
    5814*ex[2]^2*ex[3]^3*ex[4]^5*ex[6]^3 - 7452*ex[2]^3*ex[3]^3*ex[4]^5*
     ex[6]^3 - 3492*ex[2]^4*ex[3]^3*ex[4]^5*ex[6]^3 + 
    210*ex[3]^4*ex[4]^5*ex[6]^3 - 1926*ex[2]*ex[3]^4*ex[4]^5*ex[6]^3 - 
    7218*ex[2]^2*ex[3]^4*ex[4]^5*ex[6]^3 - 7818*ex[2]^3*ex[3]^4*ex[4]^5*
     ex[6]^3 - 2736*ex[2]^4*ex[3]^4*ex[4]^5*ex[6]^3 + 
    96*ex[3]^5*ex[4]^5*ex[6]^3 - 768*ex[2]*ex[3]^5*ex[4]^5*ex[6]^3 - 
    2880*ex[2]^2*ex[3]^5*ex[4]^5*ex[6]^3 - 3072*ex[2]^3*ex[3]^5*ex[4]^5*
     ex[6]^3 - 1056*ex[2]^4*ex[3]^5*ex[4]^5*ex[6]^3 + 
    192*ex[3]^2*ex[4]^6*ex[6]^3 + 612*ex[2]*ex[3]^2*ex[4]^6*ex[6]^3 + 
    1008*ex[2]^2*ex[3]^2*ex[4]^6*ex[6]^3 + 292*ex[2]^3*ex[3]^2*ex[4]^6*
     ex[6]^3 + 576*ex[3]^3*ex[4]^6*ex[6]^3 + 1800*ex[2]*ex[3]^3*ex[4]^6*
     ex[6]^3 + 2232*ex[2]^2*ex[3]^3*ex[4]^6*ex[6]^3 + 
    1008*ex[2]^3*ex[3]^3*ex[4]^6*ex[6]^3 + 576*ex[3]^4*ex[4]^6*ex[6]^3 + 
    1764*ex[2]*ex[3]^4*ex[4]^6*ex[6]^3 + 1800*ex[2]^2*ex[3]^4*ex[4]^6*
     ex[6]^3 + 612*ex[2]^3*ex[3]^4*ex[4]^6*ex[6]^3 + 
    192*ex[3]^5*ex[4]^6*ex[6]^3 + 576*ex[2]*ex[3]^5*ex[4]^6*ex[6]^3 + 
    576*ex[2]^2*ex[3]^5*ex[4]^6*ex[6]^3 + 192*ex[2]^3*ex[3]^5*ex[4]^6*
     ex[6]^3 + 48*ex[2]^5*ex[3]^5*ex[6]^4 + 144*ex[2]^6*ex[3]^5*ex[6]^4 + 
    144*ex[2]^7*ex[3]^5*ex[6]^4 + 48*ex[2]^8*ex[3]^5*ex[6]^4 - 
    144*ex[2]^4*ex[3]^4*ex[4]*ex[6]^4 - 441*ex[2]^5*ex[3]^4*ex[4]*ex[6]^4 - 
    450*ex[2]^6*ex[3]^4*ex[4]*ex[6]^4 - 153*ex[2]^7*ex[3]^4*ex[4]*ex[6]^4 - 
    240*ex[2]^4*ex[3]^5*ex[4]*ex[6]^4 - 720*ex[2]^5*ex[3]^5*ex[4]*ex[6]^4 - 
    720*ex[2]^6*ex[3]^5*ex[4]*ex[6]^4 - 240*ex[2]^7*ex[3]^5*ex[4]*ex[6]^4 + 
    144*ex[2]^3*ex[3]^3*ex[4]^2*ex[6]^4 + 450*ex[2]^4*ex[3]^3*ex[4]^2*
     ex[6]^4 + 558*ex[2]^5*ex[3]^3*ex[4]^2*ex[6]^4 + 
    252*ex[2]^6*ex[3]^3*ex[4]^2*ex[6]^4 + 576*ex[2]^3*ex[3]^4*ex[4]^2*
     ex[6]^4 + 1764*ex[2]^4*ex[3]^4*ex[4]^2*ex[6]^4 + 
    1800*ex[2]^5*ex[3]^4*ex[4]^2*ex[6]^4 + 612*ex[2]^6*ex[3]^4*ex[4]^2*
     ex[6]^4 + 480*ex[2]^3*ex[3]^5*ex[4]^2*ex[6]^4 + 
    1440*ex[2]^4*ex[3]^5*ex[4]^2*ex[6]^4 + 1440*ex[2]^5*ex[3]^5*ex[4]^2*
     ex[6]^4 + 480*ex[2]^6*ex[3]^5*ex[4]^2*ex[6]^4 - 
    48*ex[2]^2*ex[3]^2*ex[4]^3*ex[6]^4 - 153*ex[2]^3*ex[3]^2*ex[4]^3*
     ex[6]^4 - 252*ex[2]^4*ex[3]^2*ex[4]^3*ex[6]^4 - 
    73*ex[2]^5*ex[3]^2*ex[4]^3*ex[6]^4 - 432*ex[2]^2*ex[3]^3*ex[4]^3*
     ex[6]^4 - 1350*ex[2]^3*ex[3]^3*ex[4]^3*ex[6]^4 - 
    1674*ex[2]^4*ex[3]^3*ex[4]^3*ex[6]^4 - 756*ex[2]^5*ex[3]^3*ex[4]^3*
     ex[6]^4 - 864*ex[2]^2*ex[3]^4*ex[4]^3*ex[6]^4 - 
    2646*ex[2]^3*ex[3]^4*ex[4]^3*ex[6]^4 - 2700*ex[2]^4*ex[3]^4*ex[4]^3*
     ex[6]^4 - 918*ex[2]^5*ex[3]^4*ex[4]^3*ex[6]^4 - 
    480*ex[2]^2*ex[3]^5*ex[4]^3*ex[6]^4 - 1440*ex[2]^3*ex[3]^5*ex[4]^3*
     ex[6]^4 - 1440*ex[2]^4*ex[3]^5*ex[4]^3*ex[6]^4 - 
    480*ex[2]^5*ex[3]^5*ex[4]^3*ex[6]^4 + 96*ex[2]*ex[3]^2*ex[4]^4*ex[6]^4 + 
    306*ex[2]^2*ex[3]^2*ex[4]^4*ex[6]^4 + 504*ex[2]^3*ex[3]^2*ex[4]^4*
     ex[6]^4 + 146*ex[2]^4*ex[3]^2*ex[4]^4*ex[6]^4 + 
    432*ex[2]*ex[3]^3*ex[4]^4*ex[6]^4 + 1350*ex[2]^2*ex[3]^3*ex[4]^4*
     ex[6]^4 + 1674*ex[2]^3*ex[3]^3*ex[4]^4*ex[6]^4 + 
    756*ex[2]^4*ex[3]^3*ex[4]^4*ex[6]^4 + 576*ex[2]*ex[3]^4*ex[4]^4*ex[6]^4 + 
    1764*ex[2]^2*ex[3]^4*ex[4]^4*ex[6]^4 + 1800*ex[2]^3*ex[3]^4*ex[4]^4*
     ex[6]^4 + 612*ex[2]^4*ex[3]^4*ex[4]^4*ex[6]^4 + 
    240*ex[2]*ex[3]^5*ex[4]^4*ex[6]^4 + 720*ex[2]^2*ex[3]^5*ex[4]^4*ex[6]^4 + 
    720*ex[2]^3*ex[3]^5*ex[4]^4*ex[6]^4 + 240*ex[2]^4*ex[3]^5*ex[4]^4*
     ex[6]^4 - 48*ex[3]^2*ex[4]^5*ex[6]^4 - 153*ex[2]*ex[3]^2*ex[4]^5*
     ex[6]^4 - 252*ex[2]^2*ex[3]^2*ex[4]^5*ex[6]^4 - 
    73*ex[2]^3*ex[3]^2*ex[4]^5*ex[6]^4 - 144*ex[3]^3*ex[4]^5*ex[6]^4 - 
    450*ex[2]*ex[3]^3*ex[4]^5*ex[6]^4 - 558*ex[2]^2*ex[3]^3*ex[4]^5*ex[6]^4 - 
    252*ex[2]^3*ex[3]^3*ex[4]^5*ex[6]^4 - 144*ex[3]^4*ex[4]^5*ex[6]^4 - 
    441*ex[2]*ex[3]^4*ex[4]^5*ex[6]^4 - 450*ex[2]^2*ex[3]^4*ex[4]^5*ex[6]^4 - 
    153*ex[2]^3*ex[3]^4*ex[4]^5*ex[6]^4 - 48*ex[3]^5*ex[4]^5*ex[6]^4 - 
    144*ex[2]*ex[3]^5*ex[4]^5*ex[6]^4 - 144*ex[2]^2*ex[3]^5*ex[4]^5*ex[6]^4 - 
    48*ex[2]^3*ex[3]^5*ex[4]^5*ex[6]^4, 
  y[142] -> 3*ex[2]^2*ex[3]^2 + 6*ex[2]^3*ex[3]^2 + 3*ex[2]^4*ex[3]^2 - 
    6*ex[2]*ex[3]*ex[4] - 9*ex[2]^2*ex[3]*ex[4] - 3*ex[2]^3*ex[3]*ex[4] - 
    6*ex[2]*ex[3]^2*ex[4] - 12*ex[2]^2*ex[3]^2*ex[4] - 
    6*ex[2]^3*ex[3]^2*ex[4] + 3*ex[4]^2 + 3*ex[2]*ex[4]^2 + 
    2*ex[2]^2*ex[4]^2 + 6*ex[3]*ex[4]^2 + 9*ex[2]*ex[3]*ex[4]^2 + 
    3*ex[2]^2*ex[3]*ex[4]^2 + 3*ex[3]^2*ex[4]^2 + 6*ex[2]*ex[3]^2*ex[4]^2 + 
    3*ex[2]^2*ex[3]^2*ex[4]^2, y[143] -> 3 + 3*ex[2] + 2*ex[2]^2 + 6*ex[3] + 
    9*ex[2]*ex[3] + 3*ex[2]^2*ex[3] + 3*ex[3]^2 + 6*ex[2]*ex[3]^2 + 
    3*ex[2]^2*ex[3]^2, y[144] -> 3*ex[2]^3*ex[3]^3 + 9*ex[2]^4*ex[3]^3 + 
    9*ex[2]^5*ex[3]^3 + 3*ex[2]^6*ex[3]^3 - 9*ex[2]^2*ex[3]^2*ex[4] - 
    27*ex[2]^3*ex[3]^2*ex[4] - 27*ex[2]^4*ex[3]^2*ex[4] - 
    9*ex[2]^5*ex[3]^2*ex[4] - 9*ex[2]^2*ex[3]^3*ex[4] - 
    27*ex[2]^3*ex[3]^3*ex[4] - 27*ex[2]^4*ex[3]^3*ex[4] - 
    9*ex[2]^5*ex[3]^3*ex[4] + 9*ex[2]*ex[3]*ex[4]^2 + 
    27*ex[2]^2*ex[3]*ex[4]^2 + 27*ex[2]^3*ex[3]*ex[4]^2 + 
    9*ex[2]^4*ex[3]*ex[4]^2 + 18*ex[2]*ex[3]^2*ex[4]^2 + 
    54*ex[2]^2*ex[3]^2*ex[4]^2 + 54*ex[2]^3*ex[3]^2*ex[4]^2 + 
    18*ex[2]^4*ex[3]^2*ex[4]^2 + 9*ex[2]*ex[3]^3*ex[4]^2 + 
    27*ex[2]^2*ex[3]^3*ex[4]^2 + 27*ex[2]^3*ex[3]^3*ex[4]^2 + 
    9*ex[2]^4*ex[3]^3*ex[4]^2 - 3*ex[4]^3 - 9*ex[2]*ex[4]^3 - 
    9*ex[2]^2*ex[4]^3 - 2*ex[2]^3*ex[4]^3 - 9*ex[3]*ex[4]^3 - 
    27*ex[2]*ex[3]*ex[4]^3 - 27*ex[2]^2*ex[3]*ex[4]^3 - 
    9*ex[2]^3*ex[3]*ex[4]^3 - 9*ex[3]^2*ex[4]^3 - 27*ex[2]*ex[3]^2*ex[4]^3 - 
    27*ex[2]^2*ex[3]^2*ex[4]^3 - 9*ex[2]^3*ex[3]^2*ex[4]^3 - 
    3*ex[3]^3*ex[4]^3 - 9*ex[2]*ex[3]^3*ex[4]^3 - 9*ex[2]^2*ex[3]^3*ex[4]^3 - 
    3*ex[2]^3*ex[3]^3*ex[4]^3, y[145] -> 3*ex[2]^3*ex[3]^3 + 
    9*ex[2]^4*ex[3]^3 + 9*ex[2]^5*ex[3]^3 + 3*ex[2]^6*ex[3]^3 - 
    9*ex[2]^2*ex[3]^2*ex[4] - 21*ex[2]^3*ex[3]^2*ex[4] - 
    15*ex[2]^4*ex[3]^2*ex[4] - 3*ex[2]^5*ex[3]^2*ex[4] - 
    9*ex[2]^2*ex[3]^3*ex[4] - 27*ex[2]^3*ex[3]^3*ex[4] - 
    27*ex[2]^4*ex[3]^3*ex[4] - 9*ex[2]^5*ex[3]^3*ex[4] + 
    9*ex[2]*ex[3]*ex[4]^2 + 15*ex[2]^2*ex[3]*ex[4]^2 + 
    9*ex[2]^3*ex[3]*ex[4]^2 + 3*ex[2]^4*ex[3]*ex[4]^2 + 
    18*ex[2]*ex[3]^2*ex[4]^2 + 42*ex[2]^2*ex[3]^2*ex[4]^2 + 
    30*ex[2]^3*ex[3]^2*ex[4]^2 + 6*ex[2]^4*ex[3]^2*ex[4]^2 + 
    9*ex[2]*ex[3]^3*ex[4]^2 + 27*ex[2]^2*ex[3]^3*ex[4]^2 + 
    27*ex[2]^3*ex[3]^3*ex[4]^2 + 9*ex[2]^4*ex[3]^3*ex[4]^2 - 3*ex[4]^3 - 
    3*ex[2]*ex[4]^3 - 3*ex[2]^2*ex[4]^3 + ex[2]^3*ex[4]^3 - 9*ex[3]*ex[4]^3 - 
    15*ex[2]*ex[3]*ex[4]^3 - 9*ex[2]^2*ex[3]*ex[4]^3 - 
    3*ex[2]^3*ex[3]*ex[4]^3 - 9*ex[3]^2*ex[4]^3 - 21*ex[2]*ex[3]^2*ex[4]^3 - 
    15*ex[2]^2*ex[3]^2*ex[4]^3 - 3*ex[2]^3*ex[3]^2*ex[4]^3 - 
    3*ex[3]^3*ex[4]^3 - 9*ex[2]*ex[3]^3*ex[4]^3 - 9*ex[2]^2*ex[3]^3*ex[4]^3 - 
    3*ex[2]^3*ex[3]^3*ex[4]^3, y[146] -> ex[2]^3*ex[3]^3 + 
    3*ex[2]^4*ex[3]^3 + 3*ex[2]^5*ex[3]^3 + ex[2]^6*ex[3]^3 - 
    3*ex[2]^2*ex[3]^2*ex[4] - 15*ex[2]^3*ex[3]^2*ex[4] - 
    21*ex[2]^4*ex[3]^2*ex[4] - 9*ex[2]^5*ex[3]^2*ex[4] - 
    3*ex[2]^2*ex[3]^3*ex[4] - 9*ex[2]^3*ex[3]^3*ex[4] - 
    9*ex[2]^4*ex[3]^3*ex[4] - 3*ex[2]^5*ex[3]^3*ex[4] + 
    3*ex[2]*ex[3]*ex[4]^2 + 21*ex[2]^2*ex[3]*ex[4]^2 + 
    27*ex[2]^3*ex[3]*ex[4]^2 + 9*ex[2]^4*ex[3]*ex[4]^2 + 
    6*ex[2]*ex[3]^2*ex[4]^2 + 30*ex[2]^2*ex[3]^2*ex[4]^2 + 
    42*ex[2]^3*ex[3]^2*ex[4]^2 + 18*ex[2]^4*ex[3]^2*ex[4]^2 + 
    3*ex[2]*ex[3]^3*ex[4]^2 + 9*ex[2]^2*ex[3]^3*ex[4]^2 + 
    9*ex[2]^3*ex[3]^3*ex[4]^2 + 3*ex[2]^4*ex[3]^3*ex[4]^2 - ex[4]^3 - 
    9*ex[2]*ex[4]^3 - 9*ex[2]^2*ex[4]^3 - 6*ex[2]^3*ex[4]^3 - 
    3*ex[3]*ex[4]^3 - 21*ex[2]*ex[3]*ex[4]^3 - 27*ex[2]^2*ex[3]*ex[4]^3 - 
    9*ex[2]^3*ex[3]*ex[4]^3 - 3*ex[3]^2*ex[4]^3 - 15*ex[2]*ex[3]^2*ex[4]^3 - 
    21*ex[2]^2*ex[3]^2*ex[4]^3 - 9*ex[2]^3*ex[3]^2*ex[4]^3 - 
    ex[3]^3*ex[4]^3 - 3*ex[2]*ex[3]^3*ex[4]^3 - 3*ex[2]^2*ex[3]^3*ex[4]^3 - 
    ex[2]^3*ex[3]^3*ex[4]^3, y[147] -> -4 - 3*ex[2] - 3*ex[2]^2 + 2*ex[2]^3 - 
    54*ex[3] - 144*ex[2]*ex[3] - 135*ex[2]^2*ex[3] - 45*ex[2]^3*ex[3] - 
    48*ex[3]^2 - 135*ex[2]*ex[3]^2 - 126*ex[2]^2*ex[3]^2 - 
    39*ex[2]^3*ex[3]^2 + 2*ex[3]^3 + 6*ex[2]*ex[3]^3 + 6*ex[2]^2*ex[3]^3 + 
    2*ex[2]^3*ex[3]^3, y[148] -> 5*ex[2] - ex[4], 
  y[149] -> 5*ex[2]^2 - 5*ex[2]*ex[4] + 2*ex[4]^2, 
  y[150] -> 2*ex[2]*ex[3] + 3*ex[2]^2*ex[3] + 2*ex[2]^3*ex[3] - ex[4] - 
    ex[2]*ex[4] - ex[3]*ex[4] - 8*ex[2]*ex[3]*ex[4] - 9*ex[2]^2*ex[3]*ex[4] + 
    3*ex[4]^2 + 3*ex[2]*ex[4]^2 + 3*ex[3]*ex[4]^2 + 4*ex[2]*ex[3]*ex[4]^2 + 
    3*ex[2]*ex[3]*ex[6] + 5*ex[2]^2*ex[3]*ex[6] - 3*ex[4]*ex[6] - 
    3*ex[2]*ex[4]*ex[6] - 3*ex[3]*ex[4]*ex[6] - 5*ex[2]*ex[3]*ex[4]*ex[6] + 
    ex[2]*ex[3]*ex[6]^2, y[151] -> -2*ex[2]^2*ex[3]^2 - 8*ex[2]^3*ex[3]^2 - 
    12*ex[2]^4*ex[3]^2 - 10*ex[2]^5*ex[3]^2 - 4*ex[2]^6*ex[3]^2 + 
    4*ex[2]*ex[3]*ex[4] + 15*ex[2]^2*ex[3]*ex[4] + 12*ex[2]^3*ex[3]*ex[4] + 
    2*ex[2]^4*ex[3]*ex[4] + 4*ex[2]*ex[3]^2*ex[4] + 
    20*ex[2]^2*ex[3]^2*ex[4] + 34*ex[2]^3*ex[3]^2*ex[4] + 
    36*ex[2]^4*ex[3]^2*ex[4] + 18*ex[2]^5*ex[3]^2*ex[4] - 4*ex[4]^2 - 
    8*ex[2]*ex[4]^2 - 4*ex[2]^2*ex[4]^2 - 8*ex[3]*ex[4]^2 - 
    20*ex[2]*ex[3]*ex[4]^2 - 7*ex[2]^2*ex[3]*ex[4]^2 - 
    4*ex[2]^3*ex[3]*ex[4]^2 - 6*ex[2]^4*ex[3]*ex[4]^2 - 4*ex[3]^2*ex[4]^2 - 
    12*ex[2]*ex[3]^2*ex[4]^2 - 26*ex[2]^2*ex[3]^2*ex[4]^2 - 
    54*ex[2]^3*ex[3]^2*ex[4]^2 - 36*ex[2]^4*ex[3]^2*ex[4]^2 - 6*ex[4]^3 - 
    12*ex[2]*ex[4]^3 - 6*ex[2]^2*ex[4]^3 - 12*ex[3]*ex[4]^3 - 
    12*ex[2]*ex[3]*ex[4]^3 + 27*ex[2]^2*ex[3]*ex[4]^3 + 
    24*ex[2]^3*ex[3]*ex[4]^3 - 6*ex[3]^2*ex[4]^3 + 
    34*ex[2]^2*ex[3]^2*ex[4]^3 + 28*ex[2]^3*ex[3]^2*ex[4]^3 - 6*ex[4]^4 - 
    12*ex[2]*ex[4]^4 - 6*ex[2]^2*ex[4]^4 - 12*ex[3]*ex[4]^4 - 
    28*ex[2]*ex[3]*ex[4]^4 - 15*ex[2]^2*ex[3]*ex[4]^4 - 6*ex[3]^2*ex[4]^4 - 
    16*ex[2]*ex[3]^2*ex[4]^4 - 10*ex[2]^2*ex[3]^2*ex[4]^4 - 
    4*ex[2]^2*ex[3]^2*ex[6] - 10*ex[2]^3*ex[3]^2*ex[6] - 
    16*ex[2]^4*ex[3]^2*ex[6] - 10*ex[2]^5*ex[3]^2*ex[6] + 
    2*ex[2]*ex[3]*ex[4]*ex[6] - 5*ex[2]^2*ex[3]*ex[4]*ex[6] + 
    2*ex[2]^3*ex[3]*ex[4]*ex[6] + 6*ex[2]^4*ex[3]*ex[4]*ex[6] + 
    2*ex[2]*ex[3]^2*ex[4]*ex[6] + 16*ex[2]^2*ex[3]^2*ex[4]*ex[6] + 
    58*ex[2]^3*ex[3]^2*ex[4]*ex[6] + 44*ex[2]^4*ex[3]^2*ex[4]*ex[6] + 
    6*ex[4]^2*ex[6] + 12*ex[2]*ex[4]^2*ex[6] + 6*ex[2]^2*ex[4]^2*ex[6] + 
    12*ex[3]*ex[4]^2*ex[6] + 6*ex[2]*ex[3]*ex[4]^2*ex[6] - 
    54*ex[2]^2*ex[3]*ex[4]^2*ex[6] - 42*ex[2]^3*ex[3]*ex[4]^2*ex[6] + 
    6*ex[3]^2*ex[4]^2*ex[6] - 6*ex[2]*ex[3]^2*ex[4]^2*ex[6] - 
    66*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] - 54*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] + 
    12*ex[4]^3*ex[6] + 24*ex[2]*ex[4]^3*ex[6] + 12*ex[2]^2*ex[4]^3*ex[6] + 
    24*ex[3]*ex[4]^3*ex[6] + 60*ex[2]*ex[3]*ex[4]^3*ex[6] + 
    33*ex[2]^2*ex[3]*ex[4]^3*ex[6] + 12*ex[3]^2*ex[4]^3*ex[6] + 
    36*ex[2]*ex[3]^2*ex[4]^3*ex[6] + 24*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] - 
    2*ex[2]^2*ex[3]^2*ex[6]^2 - 14*ex[2]^3*ex[3]^2*ex[6]^2 - 
    12*ex[2]^4*ex[3]^2*ex[6]^2 + 6*ex[2]*ex[3]*ex[4]*ex[6]^2 + 
    27*ex[2]^2*ex[3]*ex[4]*ex[6]^2 + 18*ex[2]^3*ex[3]*ex[4]*ex[6]^2 + 
    6*ex[2]*ex[3]^2*ex[4]*ex[6]^2 + 36*ex[2]^2*ex[3]^2*ex[4]*ex[6]^2 + 
    30*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 - 6*ex[4]^2*ex[6]^2 - 
    12*ex[2]*ex[4]^2*ex[6]^2 - 6*ex[2]^2*ex[4]^2*ex[6]^2 - 
    12*ex[3]*ex[4]^2*ex[6]^2 - 36*ex[2]*ex[3]*ex[4]^2*ex[6]^2 - 
    21*ex[2]^2*ex[3]*ex[4]^2*ex[6]^2 - 6*ex[3]^2*ex[4]^2*ex[6]^2 - 
    24*ex[2]*ex[3]^2*ex[4]^2*ex[6]^2 - 18*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2 - 
    4*ex[2]^2*ex[3]^2*ex[6]^3 - 4*ex[2]^3*ex[3]^2*ex[6]^3 + 
    4*ex[2]*ex[3]*ex[4]*ex[6]^3 + 3*ex[2]^2*ex[3]*ex[4]*ex[6]^3 + 
    4*ex[2]*ex[3]^2*ex[4]*ex[6]^3 + 4*ex[2]^2*ex[3]^2*ex[4]*ex[6]^3, 
  y[152] -> 6*ex[2]^4*ex[3]^3 + 24*ex[2]^5*ex[3]^3 + 40*ex[2]^6*ex[3]^3 + 
    36*ex[2]^7*ex[3]^3 + 18*ex[2]^8*ex[3]^3 + 4*ex[2]^9*ex[3]^3 - 
    15*ex[2]^3*ex[3]^2*ex[4] - 48*ex[2]^4*ex[3]^2*ex[4] - 
    57*ex[2]^5*ex[3]^2*ex[4] - 30*ex[2]^6*ex[3]^2*ex[4] - 
    6*ex[2]^7*ex[3]^2*ex[4] - 24*ex[2]^3*ex[3]^3*ex[4] - 
    90*ex[2]^4*ex[3]^3*ex[4] - 144*ex[2]^5*ex[3]^3*ex[4] - 
    132*ex[2]^6*ex[3]^3*ex[4] - 72*ex[2]^7*ex[3]^3*ex[4] - 
    18*ex[2]^8*ex[3]^3*ex[4] + 12*ex[2]^2*ex[3]*ex[4]^2 + 
    27*ex[2]^3*ex[3]*ex[4]^2 + 21*ex[2]^4*ex[3]*ex[4]^2 + 
    6*ex[2]^5*ex[3]*ex[4]^2 + 48*ex[2]^2*ex[3]^2*ex[4]^2 + 
    141*ex[2]^3*ex[3]^2*ex[4]^2 + 156*ex[2]^4*ex[3]^2*ex[4]^2 + 
    87*ex[2]^5*ex[3]^2*ex[4]^2 + 30*ex[2]^6*ex[3]^2*ex[4]^2 + 
    6*ex[2]^7*ex[3]^2*ex[4]^2 + 36*ex[2]^2*ex[3]^3*ex[4]^2 + 
    120*ex[2]^3*ex[3]^3*ex[4]^2 + 180*ex[2]^4*ex[3]^3*ex[4]^2 + 
    180*ex[2]^5*ex[3]^3*ex[4]^2 + 120*ex[2]^6*ex[3]^3*ex[4]^2 + 
    36*ex[2]^7*ex[3]^3*ex[4]^2 - 3*ex[2]*ex[4]^3 - 3*ex[2]^2*ex[4]^3 - 
    2*ex[2]^3*ex[4]^3 - 30*ex[2]*ex[3]*ex[4]^3 - 63*ex[2]^2*ex[3]*ex[4]^3 - 
    48*ex[2]^3*ex[3]*ex[4]^3 - 15*ex[2]^4*ex[3]*ex[4]^3 - 
    51*ex[2]*ex[3]^2*ex[4]^3 - 120*ex[2]^2*ex[3]^2*ex[4]^3 - 
    108*ex[2]^3*ex[3]^2*ex[4]^3 - 84*ex[2]^4*ex[3]^2*ex[4]^3 - 
    69*ex[2]^5*ex[3]^2*ex[4]^3 - 24*ex[2]^6*ex[3]^2*ex[4]^3 - 
    24*ex[2]*ex[3]^3*ex[4]^3 - 60*ex[2]^2*ex[3]^3*ex[4]^3 - 
    80*ex[2]^3*ex[3]^3*ex[4]^3 - 120*ex[2]^4*ex[3]^3*ex[4]^3 - 
    120*ex[2]^5*ex[3]^3*ex[4]^3 - 44*ex[2]^6*ex[3]^3*ex[4]^3 + 6*ex[4]^4 + 
    9*ex[2]*ex[4]^4 + 9*ex[2]^2*ex[4]^4 + 18*ex[3]*ex[4]^4 + 
    18*ex[2]*ex[3]*ex[4]^4 - 3*ex[2]^2*ex[3]*ex[4]^4 + 
    9*ex[2]^4*ex[3]*ex[4]^4 + 6*ex[2]^5*ex[3]*ex[4]^4 + 18*ex[3]^2*ex[4]^4 + 
    9*ex[2]*ex[3]^2*ex[4]^4 - 12*ex[2]^2*ex[3]^2*ex[4]^4 + 
    60*ex[2]^3*ex[3]^2*ex[4]^4 + 102*ex[2]^4*ex[3]^2*ex[4]^4 + 
    39*ex[2]^5*ex[3]^2*ex[4]^4 + 6*ex[3]^3*ex[4]^4 + 
    60*ex[2]^3*ex[3]^3*ex[4]^4 + 90*ex[2]^4*ex[3]^3*ex[4]^4 + 
    36*ex[2]^5*ex[3]^3*ex[4]^4 + 6*ex[4]^5 + 9*ex[2]*ex[4]^5 + 
    9*ex[2]^2*ex[4]^5 + 18*ex[3]*ex[4]^5 + 18*ex[2]*ex[3]*ex[4]^5 - 
    21*ex[2]^2*ex[3]*ex[4]^5 - 36*ex[2]^3*ex[3]*ex[4]^5 - 
    15*ex[2]^4*ex[3]*ex[4]^5 + 18*ex[3]^2*ex[4]^5 + 9*ex[2]*ex[3]^2*ex[4]^5 - 
    66*ex[2]^2*ex[3]^2*ex[4]^5 - 87*ex[2]^3*ex[3]^2*ex[4]^5 - 
    30*ex[2]^4*ex[3]^2*ex[4]^5 + 6*ex[3]^3*ex[4]^5 - 
    36*ex[2]^2*ex[3]^3*ex[4]^5 - 48*ex[2]^3*ex[3]^3*ex[4]^5 - 
    18*ex[2]^4*ex[3]^3*ex[4]^5 + 4*ex[4]^6 + 9*ex[2]*ex[4]^6 + 
    9*ex[2]^2*ex[4]^6 + 2*ex[2]^3*ex[4]^6 + 12*ex[3]*ex[4]^6 + 
    30*ex[2]*ex[3]*ex[4]^6 + 27*ex[2]^2*ex[3]*ex[4]^6 + 
    9*ex[2]^3*ex[3]*ex[4]^6 + 12*ex[3]^2*ex[4]^6 + 33*ex[2]*ex[3]^2*ex[4]^6 + 
    30*ex[2]^2*ex[3]^2*ex[4]^6 + 9*ex[2]^3*ex[3]^2*ex[4]^6 + 
    4*ex[3]^3*ex[4]^6 + 12*ex[2]*ex[3]^3*ex[4]^6 + 
    12*ex[2]^2*ex[3]^3*ex[4]^6 + 4*ex[2]^3*ex[3]^3*ex[4]^6 + 
    6*ex[2]^3*ex[3]^3*ex[6] + 18*ex[2]^4*ex[3]^3*ex[6] + 
    24*ex[2]^5*ex[3]^3*ex[6] + 24*ex[2]^6*ex[3]^3*ex[6] + 
    18*ex[2]^7*ex[3]^3*ex[6] + 6*ex[2]^8*ex[3]^3*ex[6] - 
    18*ex[2]^2*ex[3]^2*ex[4]*ex[6] - 45*ex[2]^3*ex[3]^2*ex[4]*ex[6] - 
    42*ex[2]^4*ex[3]^2*ex[4]*ex[6] - 27*ex[2]^5*ex[3]^2*ex[4]*ex[6] - 
    18*ex[2]^6*ex[3]^2*ex[4]*ex[6] - 6*ex[2]^7*ex[3]^2*ex[4]*ex[6] - 
    18*ex[2]^2*ex[3]^3*ex[4]*ex[6] - 42*ex[2]^3*ex[3]^3*ex[4]*ex[6] - 
    48*ex[2]^4*ex[3]^3*ex[4]*ex[6] - 72*ex[2]^5*ex[3]^3*ex[4]*ex[6] - 
    78*ex[2]^6*ex[3]^3*ex[4]*ex[6] - 30*ex[2]^7*ex[3]^3*ex[4]*ex[6] + 
    18*ex[2]*ex[3]*ex[4]^2*ex[6] + 36*ex[2]^2*ex[3]*ex[4]^2*ex[6] + 
    27*ex[2]^3*ex[3]*ex[4]^2*ex[6] + 9*ex[2]^4*ex[3]*ex[4]^2*ex[6] + 
    36*ex[2]*ex[3]^2*ex[4]^2*ex[6] + 54*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 
    18*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] + 54*ex[2]^4*ex[3]^2*ex[4]^2*ex[6] + 
    90*ex[2]^5*ex[3]^2*ex[4]^2*ex[6] + 36*ex[2]^6*ex[3]^2*ex[4]^2*ex[6] + 
    18*ex[2]*ex[3]^3*ex[4]^2*ex[6] + 18*ex[2]^2*ex[3]^3*ex[4]^2*ex[6] + 
    12*ex[2]^3*ex[3]^3*ex[4]^2*ex[6] + 108*ex[2]^4*ex[3]^3*ex[4]^2*ex[6] + 
    162*ex[2]^5*ex[3]^3*ex[4]^2*ex[6] + 66*ex[2]^6*ex[3]^3*ex[4]^2*ex[6] - 
    6*ex[4]^3*ex[6] - 9*ex[2]*ex[4]^3*ex[6] - 9*ex[2]^2*ex[4]^3*ex[6] - 
    18*ex[3]*ex[4]^3*ex[6] + 33*ex[2]^2*ex[3]*ex[4]^3*ex[6] + 
    9*ex[2]^3*ex[3]*ex[4]^3*ex[6] - 18*ex[2]^4*ex[3]*ex[4]^3*ex[6] - 
    12*ex[2]^5*ex[3]*ex[4]^3*ex[6] - 18*ex[3]^2*ex[4]^3*ex[6] + 
    27*ex[2]*ex[3]^2*ex[4]^3*ex[6] + 54*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] - 
    126*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] - 216*ex[2]^4*ex[3]^2*ex[4]^3*ex[6] - 
    81*ex[2]^5*ex[3]^2*ex[4]^3*ex[6] - 6*ex[3]^3*ex[4]^3*ex[6] + 
    18*ex[2]*ex[3]^3*ex[4]^3*ex[6] + 12*ex[2]^2*ex[3]^3*ex[4]^3*ex[6] - 
    132*ex[2]^3*ex[3]^3*ex[4]^3*ex[6] - 198*ex[2]^4*ex[3]^3*ex[4]^3*ex[6] - 
    78*ex[2]^5*ex[3]^3*ex[4]^3*ex[6] - 12*ex[4]^4*ex[6] - 
    18*ex[2]*ex[4]^4*ex[6] - 18*ex[2]^2*ex[4]^4*ex[6] - 
    36*ex[3]*ex[4]^4*ex[6] - 24*ex[2]*ex[3]*ex[4]^4*ex[6] + 
    72*ex[2]^2*ex[3]*ex[4]^4*ex[6] + 99*ex[2]^3*ex[3]*ex[4]^4*ex[6] + 
    39*ex[2]^4*ex[3]*ex[4]^4*ex[6] - 36*ex[3]^2*ex[4]^4*ex[6] + 
    6*ex[2]*ex[3]^2*ex[4]^4*ex[6] + 198*ex[2]^2*ex[3]^2*ex[4]^4*ex[6] + 
    234*ex[2]^3*ex[3]^2*ex[4]^4*ex[6] + 78*ex[2]^4*ex[3]^2*ex[4]^4*ex[6] - 
    12*ex[3]^3*ex[4]^4*ex[6] + 12*ex[2]*ex[3]^3*ex[4]^4*ex[6] + 
    108*ex[2]^2*ex[3]^3*ex[4]^4*ex[6] + 132*ex[2]^3*ex[3]^3*ex[4]^4*ex[6] + 
    48*ex[2]^4*ex[3]^3*ex[4]^4*ex[6] - 12*ex[4]^5*ex[6] - 
    27*ex[2]*ex[4]^5*ex[6] - 27*ex[2]^2*ex[4]^5*ex[6] - 
    6*ex[2]^3*ex[4]^5*ex[6] - 36*ex[3]*ex[4]^5*ex[6] - 
    90*ex[2]*ex[3]*ex[4]^5*ex[6] - 81*ex[2]^2*ex[3]*ex[4]^5*ex[6] - 
    27*ex[2]^3*ex[3]*ex[4]^5*ex[6] - 36*ex[3]^2*ex[4]^5*ex[6] - 
    99*ex[2]*ex[3]^2*ex[4]^5*ex[6] - 90*ex[2]^2*ex[3]^2*ex[4]^5*ex[6] - 
    27*ex[2]^3*ex[3]^2*ex[4]^5*ex[6] - 12*ex[3]^3*ex[4]^5*ex[6] - 
    36*ex[2]*ex[3]^3*ex[4]^5*ex[6] - 36*ex[2]^2*ex[3]^3*ex[4]^5*ex[6] - 
    12*ex[2]^3*ex[3]^3*ex[4]^5*ex[6] - 6*ex[2]^3*ex[3]^3*ex[6]^2 - 
    12*ex[2]^4*ex[3]^3*ex[6]^2 + 12*ex[2]^6*ex[3]^3*ex[6]^2 + 
    6*ex[2]^7*ex[3]^3*ex[6]^2 + 18*ex[2]^2*ex[3]^2*ex[4]*ex[6]^2 + 
    33*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 - 27*ex[2]^5*ex[3]^2*ex[4]*ex[6]^2 - 
    12*ex[2]^6*ex[3]^2*ex[4]*ex[6]^2 + 18*ex[2]^2*ex[3]^3*ex[4]*ex[6]^2 + 
    24*ex[2]^3*ex[3]^3*ex[4]*ex[6]^2 - 36*ex[2]^4*ex[3]^3*ex[4]*ex[6]^2 - 
    72*ex[2]^5*ex[3]^3*ex[4]*ex[6]^2 - 30*ex[2]^6*ex[3]^3*ex[4]*ex[6]^2 - 
    18*ex[2]*ex[3]*ex[4]^2*ex[6]^2 - 30*ex[2]^2*ex[3]*ex[4]^2*ex[6]^2 - 
    9*ex[2]^3*ex[3]*ex[4]^2*ex[6]^2 + 9*ex[2]^4*ex[3]*ex[4]^2*ex[6]^2 + 
    6*ex[2]^5*ex[3]*ex[4]^2*ex[6]^2 - 36*ex[2]*ex[3]^2*ex[4]^2*ex[6]^2 - 
    30*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2 + 99*ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^2 + 
    144*ex[2]^4*ex[3]^2*ex[4]^2*ex[6]^2 + 51*ex[2]^5*ex[3]^2*ex[4]^2*
     ex[6]^2 - 18*ex[2]*ex[3]^3*ex[4]^2*ex[6]^2 + 108*ex[2]^3*ex[3]^3*ex[4]^2*
     ex[6]^2 + 144*ex[2]^4*ex[3]^3*ex[4]^2*ex[6]^2 + 
    54*ex[2]^5*ex[3]^3*ex[4]^2*ex[6]^2 + 6*ex[4]^3*ex[6]^2 + 
    9*ex[2]*ex[4]^3*ex[6]^2 + 9*ex[2]^2*ex[4]^3*ex[6]^2 + 
    18*ex[3]*ex[4]^3*ex[6]^2 - 6*ex[2]*ex[3]*ex[4]^3*ex[6]^2 - 
    81*ex[2]^2*ex[3]*ex[4]^3*ex[6]^2 - 90*ex[2]^3*ex[3]*ex[4]^3*ex[6]^2 - 
    33*ex[2]^4*ex[3]*ex[4]^3*ex[6]^2 + 18*ex[3]^2*ex[4]^3*ex[6]^2 - 
    39*ex[2]*ex[3]^2*ex[4]^3*ex[6]^2 - 198*ex[2]^2*ex[3]^2*ex[4]^3*ex[6]^2 - 
    207*ex[2]^3*ex[3]^2*ex[4]^3*ex[6]^2 - 66*ex[2]^4*ex[3]^2*ex[4]^3*
     ex[6]^2 + 6*ex[3]^3*ex[4]^3*ex[6]^2 - 24*ex[2]*ex[3]^3*ex[4]^3*ex[6]^2 - 
    108*ex[2]^2*ex[3]^3*ex[4]^3*ex[6]^2 - 120*ex[2]^3*ex[3]^3*ex[4]^3*
     ex[6]^2 - 42*ex[2]^4*ex[3]^3*ex[4]^3*ex[6]^2 + 12*ex[4]^4*ex[6]^2 + 
    27*ex[2]*ex[4]^4*ex[6]^2 + 27*ex[2]^2*ex[4]^4*ex[6]^2 + 
    6*ex[2]^3*ex[4]^4*ex[6]^2 + 36*ex[3]*ex[4]^4*ex[6]^2 + 
    90*ex[2]*ex[3]*ex[4]^4*ex[6]^2 + 81*ex[2]^2*ex[3]*ex[4]^4*ex[6]^2 + 
    27*ex[2]^3*ex[3]*ex[4]^4*ex[6]^2 + 36*ex[3]^2*ex[4]^4*ex[6]^2 + 
    99*ex[2]*ex[3]^2*ex[4]^4*ex[6]^2 + 90*ex[2]^2*ex[3]^2*ex[4]^4*ex[6]^2 + 
    27*ex[2]^3*ex[3]^2*ex[4]^4*ex[6]^2 + 12*ex[3]^3*ex[4]^4*ex[6]^2 + 
    36*ex[2]*ex[3]^3*ex[4]^4*ex[6]^2 + 36*ex[2]^2*ex[3]^3*ex[4]^4*ex[6]^2 + 
    12*ex[2]^3*ex[3]^3*ex[4]^4*ex[6]^2 + 4*ex[2]^3*ex[3]^3*ex[6]^3 + 
    12*ex[2]^4*ex[3]^3*ex[6]^3 + 12*ex[2]^5*ex[3]^3*ex[6]^3 + 
    4*ex[2]^6*ex[3]^3*ex[6]^3 - 12*ex[2]^2*ex[3]^2*ex[4]*ex[6]^3 - 
    33*ex[2]^3*ex[3]^2*ex[4]*ex[6]^3 - 30*ex[2]^4*ex[3]^2*ex[4]*ex[6]^3 - 
    9*ex[2]^5*ex[3]^2*ex[4]*ex[6]^3 - 12*ex[2]^2*ex[3]^3*ex[4]*ex[6]^3 - 
    36*ex[2]^3*ex[3]^3*ex[4]*ex[6]^3 - 36*ex[2]^4*ex[3]^3*ex[4]*ex[6]^3 - 
    12*ex[2]^5*ex[3]^3*ex[4]*ex[6]^3 + 12*ex[2]*ex[3]*ex[4]^2*ex[6]^3 + 
    30*ex[2]^2*ex[3]*ex[4]^2*ex[6]^3 + 27*ex[2]^3*ex[3]*ex[4]^2*ex[6]^3 + 
    9*ex[2]^4*ex[3]*ex[4]^2*ex[6]^3 + 24*ex[2]*ex[3]^2*ex[4]^2*ex[6]^3 + 
    66*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^3 + 60*ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^3 + 
    18*ex[2]^4*ex[3]^2*ex[4]^2*ex[6]^3 + 12*ex[2]*ex[3]^3*ex[4]^2*ex[6]^3 + 
    36*ex[2]^2*ex[3]^3*ex[4]^2*ex[6]^3 + 36*ex[2]^3*ex[3]^3*ex[4]^2*ex[6]^3 + 
    12*ex[2]^4*ex[3]^3*ex[4]^2*ex[6]^3 - 4*ex[4]^3*ex[6]^3 - 
    9*ex[2]*ex[4]^3*ex[6]^3 - 9*ex[2]^2*ex[4]^3*ex[6]^3 - 
    2*ex[2]^3*ex[4]^3*ex[6]^3 - 12*ex[3]*ex[4]^3*ex[6]^3 - 
    30*ex[2]*ex[3]*ex[4]^3*ex[6]^3 - 27*ex[2]^2*ex[3]*ex[4]^3*ex[6]^3 - 
    9*ex[2]^3*ex[3]*ex[4]^3*ex[6]^3 - 12*ex[3]^2*ex[4]^3*ex[6]^3 - 
    33*ex[2]*ex[3]^2*ex[4]^3*ex[6]^3 - 30*ex[2]^2*ex[3]^2*ex[4]^3*ex[6]^3 - 
    9*ex[2]^3*ex[3]^2*ex[4]^3*ex[6]^3 - 4*ex[3]^3*ex[4]^3*ex[6]^3 - 
    12*ex[2]*ex[3]^3*ex[4]^3*ex[6]^3 - 12*ex[2]^2*ex[3]^3*ex[4]^3*ex[6]^3 - 
    4*ex[2]^3*ex[3]^3*ex[4]^3*ex[6]^3, y[153] -> 6 + 5*ex[3], 
  y[154] -> 7*ex[2]*ex[3] + 6*ex[2]^2*ex[3] + 4*ex[2]^3*ex[3] - 2*ex[4] - 
    2*ex[2]*ex[4] - 2*ex[3]*ex[4] - 10*ex[2]*ex[3]*ex[4] - 
    18*ex[2]^2*ex[3]*ex[4] + 6*ex[4]^2 + 6*ex[2]*ex[4]^2 + 6*ex[3]*ex[4]^2 + 
    11*ex[2]*ex[3]*ex[4]^2 + 10*ex[2]^2*ex[3]*ex[6] - 6*ex[4]*ex[6] - 
    6*ex[2]*ex[4]*ex[6] - 6*ex[3]*ex[4]*ex[6] - 16*ex[2]*ex[3]*ex[4]*ex[6] + 
    5*ex[2]*ex[3]*ex[6]^2, y[155] -> ex[2]^2*ex[3] - 2*ex[2]*ex[3]*ex[4] + 
    ex[4]^2 + ex[3]*ex[4]^2 + ex[2]*ex[3]*ex[6] - ex[4]*ex[6] - 
    ex[3]*ex[4]*ex[6], y[156] -> 3*ex[2]^2*ex[3]^2 + 3*ex[2]^3*ex[3]^2 + 
    2*ex[2]^4*ex[3]^2 - 6*ex[2]*ex[3]*ex[4] - 3*ex[2]^2*ex[3]*ex[4] - 
    6*ex[2]*ex[3]^2*ex[4] - 3*ex[2]^2*ex[3]^2*ex[4] - 
    5*ex[2]^3*ex[3]^2*ex[4] + 3*ex[4]^2 + 6*ex[3]*ex[4]^2 - 
    3*ex[2]*ex[3]*ex[4]^2 + ex[2]^2*ex[3]*ex[4]^2 + 3*ex[3]^2*ex[4]^2 - 
    3*ex[2]*ex[3]^2*ex[4]^2 + 6*ex[2]^2*ex[3]^2*ex[4]^2 + 3*ex[4]^3 + 
    6*ex[3]*ex[4]^3 - 5*ex[2]*ex[3]*ex[4]^3 + 3*ex[3]^2*ex[4]^3 - 
    5*ex[2]*ex[3]^2*ex[4]^3 + 2*ex[4]^4 + 4*ex[3]*ex[4]^4 + 
    2*ex[3]^2*ex[4]^4 - 3*ex[2]^2*ex[3]^2*ex[6] + ex[2]^3*ex[3]^2*ex[6] + 
    6*ex[2]*ex[3]*ex[4]*ex[6] - ex[2]^2*ex[3]*ex[4]*ex[6] + 
    6*ex[2]*ex[3]^2*ex[4]*ex[6] - 6*ex[2]^2*ex[3]^2*ex[4]*ex[6] - 
    3*ex[4]^2*ex[6] - 6*ex[3]*ex[4]^2*ex[6] + 9*ex[2]*ex[3]*ex[4]^2*ex[6] - 
    3*ex[3]^2*ex[4]^2*ex[6] + 9*ex[2]*ex[3]^2*ex[4]^2*ex[6] - 
    4*ex[4]^3*ex[6] - 8*ex[3]*ex[4]^3*ex[6] - 4*ex[3]^2*ex[4]^3*ex[6] + 
    2*ex[2]^2*ex[3]^2*ex[6]^2 - 4*ex[2]*ex[3]*ex[4]*ex[6]^2 - 
    4*ex[2]*ex[3]^2*ex[4]*ex[6]^2 + 2*ex[4]^2*ex[6]^2 + 
    4*ex[3]*ex[4]^2*ex[6]^2 + 2*ex[3]^2*ex[4]^2*ex[6]^2, 
  y[157] -> -(ex[2]^2*ex[3]^2) + 5*ex[2]^3*ex[3]^2 + 12*ex[2]^4*ex[3]^2 + 
    10*ex[2]^5*ex[3]^2 + 4*ex[2]^6*ex[3]^2 + 2*ex[2]*ex[3]*ex[4] - 
    3*ex[2]^2*ex[3]*ex[4] - 12*ex[2]^3*ex[3]*ex[4] - 2*ex[2]^4*ex[3]*ex[4] + 
    2*ex[2]*ex[3]^2*ex[4] - 26*ex[2]^2*ex[3]^2*ex[4] - 
    46*ex[2]^3*ex[3]^2*ex[4] - 36*ex[2]^4*ex[3]^2*ex[4] - 
    18*ex[2]^5*ex[3]^2*ex[4] + 4*ex[4]^2 + 8*ex[2]*ex[4]^2 + 
    4*ex[2]^2*ex[4]^2 + 8*ex[3]*ex[4]^2 + 38*ex[2]*ex[3]*ex[4]^2 + 
    43*ex[2]^2*ex[3]*ex[4]^2 + 4*ex[2]^3*ex[3]*ex[4]^2 + 
    6*ex[2]^4*ex[3]*ex[4]^2 + 4*ex[3]^2*ex[4]^2 + 30*ex[2]*ex[3]^2*ex[4]^2 + 
    29*ex[2]^2*ex[3]^2*ex[4]^2 + 39*ex[2]^3*ex[3]^2*ex[4]^2 + 
    36*ex[2]^4*ex[3]^2*ex[4]^2 + 6*ex[4]^3 + 12*ex[2]*ex[4]^3 + 
    6*ex[2]^2*ex[4]^3 + 12*ex[3]*ex[4]^3 + 30*ex[2]*ex[3]*ex[4]^3 + 
    9*ex[2]^2*ex[3]*ex[4]^3 - 24*ex[2]^3*ex[3]*ex[4]^3 + 6*ex[3]^2*ex[4]^3 + 
    18*ex[2]*ex[3]^2*ex[4]^3 - 22*ex[2]^2*ex[3]^2*ex[4]^3 - 
    34*ex[2]^3*ex[3]^2*ex[4]^3 + 6*ex[4]^4 + 12*ex[2]*ex[4]^4 + 
    6*ex[2]^2*ex[4]^4 + 12*ex[3]*ex[4]^4 + 34*ex[2]*ex[3]*ex[4]^4 + 
    27*ex[2]^2*ex[3]*ex[4]^4 + 6*ex[3]^2*ex[4]^4 + 22*ex[2]*ex[3]^2*ex[4]^4 + 
    16*ex[2]^2*ex[3]^2*ex[4]^4 + 16*ex[2]^2*ex[3]^2*ex[6] + 
    22*ex[2]^3*ex[3]^2*ex[6] + 16*ex[2]^4*ex[3]^2*ex[6] + 
    10*ex[2]^5*ex[3]^2*ex[6] - 20*ex[2]*ex[3]*ex[4]*ex[6] - 
    31*ex[2]^2*ex[3]*ex[4]*ex[6] - 2*ex[2]^3*ex[3]*ex[4]*ex[6] - 
    6*ex[2]^4*ex[3]*ex[4]*ex[6] - 20*ex[2]*ex[3]^2*ex[4]*ex[6] - 
    4*ex[2]^2*ex[3]^2*ex[4]*ex[6] - 28*ex[2]^3*ex[3]^2*ex[4]*ex[6] - 
    44*ex[2]^4*ex[3]^2*ex[4]*ex[6] - 6*ex[4]^2*ex[6] - 
    12*ex[2]*ex[4]^2*ex[6] - 6*ex[2]^2*ex[4]^2*ex[6] - 
    12*ex[3]*ex[4]^2*ex[6] - 42*ex[2]*ex[3]*ex[4]^2*ex[6] - 
    18*ex[2]^2*ex[3]*ex[4]^2*ex[6] + 42*ex[2]^3*ex[3]*ex[4]^2*ex[6] - 
    6*ex[3]^2*ex[4]^2*ex[6] - 30*ex[2]*ex[3]^2*ex[4]^2*ex[6] + 
    48*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 72*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] - 
    12*ex[4]^3*ex[6] - 24*ex[2]*ex[4]^3*ex[6] - 12*ex[2]^2*ex[4]^3*ex[6] - 
    24*ex[3]*ex[4]^3*ex[6] - 78*ex[2]*ex[3]*ex[4]^3*ex[6] - 
    69*ex[2]^2*ex[3]*ex[4]^3*ex[6] - 12*ex[3]^2*ex[4]^3*ex[6] - 
    54*ex[2]*ex[3]^2*ex[4]^3*ex[6] - 42*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] - 
    13*ex[2]^2*ex[3]^2*ex[6]^2 - ex[2]^3*ex[3]^2*ex[6]^2 + 
    12*ex[2]^4*ex[3]^2*ex[6]^2 + 12*ex[2]*ex[3]*ex[4]*ex[6]^2 + 
    9*ex[2]^2*ex[3]*ex[4]*ex[6]^2 - 18*ex[2]^3*ex[3]*ex[4]*ex[6]^2 + 
    12*ex[2]*ex[3]^2*ex[4]*ex[6]^2 - 36*ex[2]^2*ex[3]^2*ex[4]*ex[6]^2 - 
    48*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 + 6*ex[4]^2*ex[6]^2 + 
    12*ex[2]*ex[4]^2*ex[6]^2 + 6*ex[2]^2*ex[4]^2*ex[6]^2 + 
    12*ex[3]*ex[4]^2*ex[6]^2 + 54*ex[2]*ex[3]*ex[4]^2*ex[6]^2 + 
    57*ex[2]^2*ex[3]*ex[4]^2*ex[6]^2 + 6*ex[3]^2*ex[4]^2*ex[6]^2 + 
    42*ex[2]*ex[3]^2*ex[4]^2*ex[6]^2 + 36*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2 + 
    10*ex[2]^2*ex[3]^2*ex[6]^3 + 10*ex[2]^3*ex[3]^2*ex[6]^3 - 
    10*ex[2]*ex[3]*ex[4]*ex[6]^3 - 15*ex[2]^2*ex[3]*ex[4]*ex[6]^3 - 
    10*ex[2]*ex[3]^2*ex[4]*ex[6]^3 - 10*ex[2]^2*ex[3]^2*ex[4]*ex[6]^3, 
  y[158] -> -2 - 25*ex[3] + ex[3]^2, 
  y[159] -> 5*ex[2] + 6*ex[2]^2 + 4*ex[2]^3 + 6*ex[4] + 10*ex[2]*ex[4] - 
    2*ex[2]^2*ex[4] + 6*ex[4]^2 + 9*ex[2]*ex[4]^2 - 4*ex[2]*ex[6] + 
    2*ex[2]^2*ex[6] - 6*ex[4]*ex[6] - 12*ex[2]*ex[4]*ex[6] + 3*ex[2]*ex[6]^2, 
  y[160] -> -(ex[2]^2*ex[3]) - 7*ex[2]^3*ex[3] - 12*ex[2]^4*ex[3] - 
    10*ex[2]^5*ex[3] - 4*ex[2]^6*ex[3] + 2*ex[2]*ex[4] + 9*ex[2]^2*ex[4] + 
    12*ex[2]^3*ex[4] + 2*ex[2]^4*ex[4] + 2*ex[2]*ex[3]*ex[4] + 
    22*ex[2]^2*ex[3]*ex[4] + 38*ex[2]^3*ex[3]*ex[4] + 
    36*ex[2]^4*ex[3]*ex[4] + 18*ex[2]^5*ex[3]*ex[4] - 18*ex[4]^2 - 
    42*ex[2]*ex[4]^2 - 27*ex[2]^2*ex[4]^2 - 6*ex[2]^4*ex[4]^2 + 
    6*ex[2]*ex[3]*ex[4]^2 + 25*ex[2]^2*ex[3]*ex[4]^2 - 
    ex[2]^3*ex[3]*ex[4]^2 - 20*ex[2]^4*ex[3]*ex[4]^2 - 42*ex[4]^3 - 
    90*ex[2]*ex[4]^3 - 45*ex[2]^2*ex[4]^3 + 12*ex[2]^3*ex[4]^3 - 
    6*ex[3]*ex[4]^3 - 6*ex[2]*ex[3]*ex[4]^3 + 30*ex[2]^2*ex[3]*ex[4]^3 + 
    30*ex[2]^3*ex[3]*ex[4]^3 - 24*ex[4]^4 - 54*ex[2]*ex[4]^4 - 
    33*ex[2]^2*ex[4]^4 - 6*ex[3]*ex[4]^4 - 18*ex[2]*ex[3]*ex[4]^4 - 
    12*ex[2]^2*ex[3]*ex[4]^4 - 8*ex[2]^2*ex[3]*ex[6] - 
    14*ex[2]^3*ex[3]*ex[6] - 16*ex[2]^4*ex[3]*ex[6] - 
    10*ex[2]^5*ex[3]*ex[6] + 6*ex[2]*ex[4]*ex[6] + 9*ex[2]^2*ex[4]*ex[6] + 
    6*ex[2]^4*ex[4]*ex[6] - 20*ex[2]^2*ex[3]*ex[4]*ex[6] + 
    8*ex[2]^3*ex[3]*ex[4]*ex[6] + 28*ex[2]^4*ex[3]*ex[4]*ex[6] + 
    42*ex[4]^2*ex[6] + 96*ex[2]*ex[4]^2*ex[6] + 48*ex[2]^2*ex[4]^2*ex[6] - 
    24*ex[2]^3*ex[4]^2*ex[6] + 6*ex[3]*ex[4]^2*ex[6] + 
    6*ex[2]*ex[3]*ex[4]^2*ex[6] - 60*ex[2]^2*ex[3]*ex[4]^2*ex[6] - 
    60*ex[2]^3*ex[3]*ex[4]^2*ex[6] + 48*ex[4]^3*ex[6] + 
    114*ex[2]*ex[4]^3*ex[6] + 75*ex[2]^2*ex[4]^3*ex[6] + 
    12*ex[3]*ex[4]^3*ex[6] + 42*ex[2]*ex[3]*ex[4]^3*ex[6] + 
    30*ex[2]^2*ex[3]*ex[4]^3*ex[6] + 7*ex[2]^2*ex[3]*ex[6]^2 - 
    ex[2]^3*ex[3]*ex[6]^2 - 8*ex[2]^4*ex[3]*ex[6]^2 - 6*ex[2]*ex[4]*ex[6]^2 - 
    3*ex[2]^2*ex[4]*ex[6]^2 + 12*ex[2]^3*ex[4]*ex[6]^2 + 
    36*ex[2]^2*ex[3]*ex[4]*ex[6]^2 + 36*ex[2]^3*ex[3]*ex[4]*ex[6]^2 - 
    24*ex[4]^2*ex[6]^2 - 66*ex[2]*ex[4]^2*ex[6]^2 - 
    51*ex[2]^2*ex[4]^2*ex[6]^2 - 6*ex[3]*ex[4]^2*ex[6]^2 - 
    30*ex[2]*ex[3]*ex[4]^2*ex[6]^2 - 24*ex[2]^2*ex[3]*ex[4]^2*ex[6]^2 - 
    6*ex[2]^2*ex[3]*ex[6]^3 - 6*ex[2]^3*ex[3]*ex[6]^3 + 
    6*ex[2]*ex[4]*ex[6]^3 + 9*ex[2]^2*ex[4]*ex[6]^3 + 
    6*ex[2]*ex[3]*ex[4]*ex[6]^3 + 6*ex[2]^2*ex[3]*ex[4]*ex[6]^3, 
  y[161] -> 5*ex[2]^2*ex[3]^2 + 10*ex[2]^3*ex[3]^2 + 5*ex[2]^4*ex[3]^2 - 
    10*ex[2]*ex[3]*ex[4] - 14*ex[2]^2*ex[3]*ex[4] - 4*ex[2]^3*ex[3]*ex[4] - 
    10*ex[2]*ex[3]^2*ex[4] - 20*ex[2]^2*ex[3]^2*ex[4] - 
    10*ex[2]^3*ex[3]^2*ex[4] + 5*ex[4]^2 + 4*ex[2]*ex[4]^2 + 
    5*ex[2]^2*ex[4]^2 + 10*ex[3]*ex[4]^2 + 14*ex[2]*ex[3]*ex[4]^2 + 
    4*ex[2]^2*ex[3]*ex[4]^2 + 5*ex[3]^2*ex[4]^2 + 10*ex[2]*ex[3]^2*ex[4]^2 + 
    5*ex[2]^2*ex[3]^2*ex[4]^2, y[162] -> -(ex[2]*ex[3]) + ex[2]^2*ex[3] - 
    2*ex[2]*ex[4] + ex[3]*ex[4] - 2*ex[2]*ex[3]*ex[4] + ex[2]^2*ex[3]*ex[4] + 
    ex[4]^2 - ex[2]*ex[4]^2 + ex[3]*ex[4]^2 - ex[2]*ex[3]*ex[4]^2 + 
    ex[2]*ex[3]*ex[6] - ex[2]^2*ex[3]*ex[6] - ex[4]*ex[6] + 
    ex[2]*ex[4]*ex[6] - ex[3]*ex[4]*ex[6] + ex[2]*ex[3]*ex[4]*ex[6], 
  y[163] -> -(ex[2]^3*ex[3]^2) - 2*ex[2]^4*ex[3]^2 - ex[2]^5*ex[3]^2 - 
    5*ex[2]^3*ex[3]*ex[4] - 6*ex[2]^4*ex[3]*ex[4] + 3*ex[2]^5*ex[3]*ex[4] + 
    3*ex[2]^2*ex[3]^2*ex[4] + 4*ex[2]^3*ex[3]^2*ex[4] - 
    ex[2]^4*ex[3]^2*ex[4] - 2*ex[2]^5*ex[3]^2*ex[4] - 4*ex[2]^3*ex[4]^2 - 
    8*ex[2]^4*ex[4]^2 + 12*ex[2]^2*ex[3]*ex[4]^2 + 7*ex[2]^3*ex[3]*ex[4]^2 - 
    14*ex[2]^4*ex[3]*ex[4]^2 + 7*ex[2]^5*ex[3]*ex[4]^2 - 
    3*ex[2]*ex[3]^2*ex[4]^2 + 8*ex[2]^3*ex[3]^2*ex[4]^2 + 
    4*ex[2]^4*ex[3]^2*ex[4]^2 - ex[2]^5*ex[3]^2*ex[4]^2 + 7*ex[2]^2*ex[4]^3 + 
    6*ex[2]^3*ex[4]^3 - 13*ex[2]^4*ex[4]^3 - 9*ex[2]*ex[3]*ex[4]^3 + 
    6*ex[2]^2*ex[3]*ex[4]^3 + 19*ex[2]^3*ex[3]*ex[4]^3 - 
    16*ex[2]^4*ex[3]*ex[4]^3 + 4*ex[2]^5*ex[3]*ex[4]^3 + ex[3]^2*ex[4]^3 - 
    4*ex[2]*ex[3]^2*ex[4]^3 - 8*ex[2]^2*ex[3]^2*ex[4]^3 + 
    3*ex[2]^4*ex[3]^2*ex[4]^3 - 4*ex[2]*ex[4]^4 + 4*ex[2]^2*ex[4]^4 + 
    16*ex[2]^3*ex[4]^4 - 4*ex[2]^4*ex[4]^4 + 2*ex[3]*ex[4]^4 - 
    9*ex[2]*ex[3]*ex[4]^4 - 8*ex[2]^2*ex[3]*ex[4]^4 + 
    11*ex[2]^3*ex[3]*ex[4]^4 - 8*ex[2]^4*ex[3]*ex[4]^4 + 2*ex[3]^2*ex[4]^4 + 
    ex[2]*ex[3]^2*ex[4]^4 - 4*ex[2]^2*ex[3]^2*ex[4]^4 - 
    3*ex[2]^3*ex[3]^2*ex[4]^4 + ex[4]^5 - 2*ex[2]*ex[4]^5 - 
    3*ex[2]^2*ex[4]^5 + 4*ex[2]^3*ex[4]^5 + 2*ex[3]*ex[4]^5 - 
    2*ex[2]^2*ex[3]*ex[4]^5 + 4*ex[2]^3*ex[3]*ex[4]^5 + ex[3]^2*ex[4]^5 + 
    2*ex[2]*ex[3]^2*ex[4]^5 + ex[2]^2*ex[3]^2*ex[4]^5 + 
    3*ex[2]^3*ex[3]^2*ex[6] + 6*ex[2]^4*ex[3]^2*ex[6] + 
    3*ex[2]^5*ex[3]^2*ex[6] - 2*ex[2]^2*ex[3]*ex[4]*ex[6] + 
    8*ex[2]^3*ex[3]*ex[4]*ex[6] + 14*ex[2]^4*ex[3]*ex[4]*ex[6] - 
    8*ex[2]^5*ex[3]*ex[4]*ex[6] - 8*ex[2]^2*ex[3]^2*ex[4]*ex[6] - 
    12*ex[2]^3*ex[3]^2*ex[4]*ex[6] + 4*ex[2]^5*ex[3]^2*ex[4]*ex[6] - 
    3*ex[2]^2*ex[4]^2*ex[6] + 2*ex[2]^3*ex[4]^2*ex[6] + 
    17*ex[2]^4*ex[4]^2*ex[6] + 4*ex[2]*ex[3]*ex[4]^2*ex[6] - 
    19*ex[2]^2*ex[3]*ex[4]^2*ex[6] - 21*ex[2]^3*ex[3]*ex[4]^2*ex[6] + 
    27*ex[2]^4*ex[3]*ex[4]^2*ex[6] - 11*ex[2]^5*ex[3]*ex[4]^2*ex[6] + 
    7*ex[2]*ex[3]^2*ex[4]^2*ex[6] + 4*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] - 
    12*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] - 8*ex[2]^4*ex[3]^2*ex[4]^2*ex[6] + 
    ex[2]^5*ex[3]^2*ex[4]^2*ex[6] + 5*ex[2]*ex[4]^3*ex[6] - 
    7*ex[2]^2*ex[4]^3*ex[6] - 21*ex[2]^3*ex[4]^3*ex[6] + 
    15*ex[2]^4*ex[4]^3*ex[6] - 2*ex[3]*ex[4]^3*ex[6] + 
    15*ex[2]*ex[3]*ex[4]^3*ex[6] + 5*ex[2]^2*ex[3]*ex[4]^3*ex[6] - 
    25*ex[2]^3*ex[3]*ex[4]^3*ex[6] + 21*ex[2]^4*ex[3]*ex[4]^3*ex[6] - 
    2*ex[2]^5*ex[3]*ex[4]^3*ex[6] - 2*ex[3]^2*ex[4]^3*ex[6] + 
    4*ex[2]*ex[3]^2*ex[4]^3*ex[6] + 12*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] + 
    4*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] - 2*ex[2]^4*ex[3]^2*ex[4]^3*ex[6] - 
    2*ex[4]^4*ex[6] + 5*ex[2]*ex[4]^4*ex[6] + 6*ex[2]^2*ex[4]^4*ex[6] - 
    11*ex[2]^3*ex[4]^4*ex[6] + 2*ex[2]^4*ex[4]^4*ex[6] - 
    4*ex[3]*ex[4]^4*ex[6] + 2*ex[2]*ex[3]*ex[4]^4*ex[6] + 
    6*ex[2]^2*ex[3]*ex[4]^4*ex[6] - 10*ex[2]^3*ex[3]*ex[4]^4*ex[6] + 
    2*ex[2]^4*ex[3]*ex[4]^4*ex[6] - 2*ex[3]^2*ex[4]^4*ex[6] - 
    3*ex[2]*ex[3]^2*ex[4]^4*ex[6] + ex[2]^3*ex[3]^2*ex[4]^4*ex[6] - 
    3*ex[2]^3*ex[3]^2*ex[6]^2 - 6*ex[2]^4*ex[3]^2*ex[6]^2 - 
    3*ex[2]^5*ex[3]^2*ex[6]^2 + 4*ex[2]^2*ex[3]*ex[4]*ex[6]^2 - 
    ex[2]^3*ex[3]*ex[4]*ex[6]^2 - 10*ex[2]^4*ex[3]*ex[4]*ex[6]^2 + 
    7*ex[2]^5*ex[3]*ex[4]*ex[6]^2 + 7*ex[2]^2*ex[3]^2*ex[4]*ex[6]^2 + 
    12*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 + 3*ex[2]^4*ex[3]^2*ex[4]*ex[6]^2 - 
    2*ex[2]^5*ex[3]^2*ex[4]*ex[6]^2 - ex[2]*ex[4]^2*ex[6]^2 + 
    3*ex[2]^2*ex[4]^2*ex[6]^2 + 5*ex[2]^3*ex[4]^2*ex[6]^2 - 
    11*ex[2]^4*ex[4]^2*ex[6]^2 - 6*ex[2]*ex[3]*ex[4]^2*ex[6]^2 + 
    5*ex[2]^2*ex[3]*ex[4]^2*ex[6]^2 + 16*ex[2]^3*ex[3]*ex[4]^2*ex[6]^2 - 
    15*ex[2]^4*ex[3]*ex[4]^2*ex[6]^2 + 4*ex[2]^5*ex[3]*ex[4]^2*ex[6]^2 - 
    5*ex[2]*ex[3]^2*ex[4]^2*ex[6]^2 - 6*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2 + 
    3*ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^2 + 4*ex[2]^4*ex[3]^2*ex[4]^2*ex[6]^2 + 
    ex[4]^3*ex[6]^2 - 4*ex[2]*ex[4]^3*ex[6]^2 - 3*ex[2]^2*ex[4]^3*ex[6]^2 + 
    10*ex[2]^3*ex[4]^3*ex[6]^2 - 4*ex[2]^4*ex[4]^3*ex[6]^2 + 
    2*ex[3]*ex[4]^3*ex[6]^2 - 4*ex[2]*ex[3]*ex[4]^3*ex[6]^2 - 
    6*ex[2]^2*ex[3]*ex[4]^3*ex[6]^2 + 8*ex[2]^3*ex[3]*ex[4]^3*ex[6]^2 - 
    4*ex[2]^4*ex[3]*ex[4]^3*ex[6]^2 + ex[3]^2*ex[4]^3*ex[6]^2 - 
    3*ex[2]^2*ex[3]^2*ex[4]^3*ex[6]^2 - 2*ex[2]^3*ex[3]^2*ex[4]^3*ex[6]^2 + 
    ex[2]^3*ex[3]^2*ex[6]^3 + 2*ex[2]^4*ex[3]^2*ex[6]^3 + 
    ex[2]^5*ex[3]^2*ex[6]^3 - 2*ex[2]^2*ex[3]*ex[4]*ex[6]^3 - 
    2*ex[2]^3*ex[3]*ex[4]*ex[6]^3 + 2*ex[2]^4*ex[3]*ex[4]*ex[6]^3 - 
    2*ex[2]^5*ex[3]*ex[4]*ex[6]^3 - 2*ex[2]^2*ex[3]^2*ex[4]*ex[6]^3 - 
    4*ex[2]^3*ex[3]^2*ex[4]*ex[6]^3 - 2*ex[2]^4*ex[3]^2*ex[4]*ex[6]^3 + 
    ex[2]*ex[4]^2*ex[6]^3 - 3*ex[2]^3*ex[4]^2*ex[6]^3 + 
    2*ex[2]^4*ex[4]^2*ex[6]^3 + 2*ex[2]*ex[3]*ex[4]^2*ex[6]^3 + 
    2*ex[2]^2*ex[3]*ex[4]^2*ex[6]^3 - 2*ex[2]^3*ex[3]*ex[4]^2*ex[6]^3 + 
    2*ex[2]^4*ex[3]*ex[4]^2*ex[6]^3 + ex[2]*ex[3]^2*ex[4]^2*ex[6]^3 + 
    2*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^3 + ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^3, 
  y[164] -> -10*ex[2]^5*ex[3]^3 - 30*ex[2]^6*ex[3]^3 - 30*ex[2]^7*ex[3]^3 - 
    10*ex[2]^8*ex[3]^3 + 46*ex[2]^4*ex[3]^2*ex[4] + 
    143*ex[2]^5*ex[3]^2*ex[4] + 166*ex[2]^6*ex[3]^2*ex[4] + 
    93*ex[2]^7*ex[3]^2*ex[4] + 30*ex[2]^8*ex[3]^2*ex[4] + 
    6*ex[2]^9*ex[3]^2*ex[4] + 60*ex[2]^4*ex[3]^3*ex[4] + 
    160*ex[2]^5*ex[3]^3*ex[4] + 120*ex[2]^6*ex[3]^3*ex[4] - 
    20*ex[2]^8*ex[3]^3*ex[4] - 62*ex[2]^3*ex[3]*ex[4]^2 - 
    164*ex[2]^4*ex[3]*ex[4]^2 - 138*ex[2]^5*ex[3]*ex[4]^2 - 
    48*ex[2]^6*ex[3]*ex[4]^2 - 12*ex[2]^7*ex[3]*ex[4]^2 - 
    184*ex[2]^3*ex[3]^2*ex[4]^2 - 459*ex[2]^4*ex[3]^2*ex[4]^2 - 
    372*ex[2]^5*ex[3]^2*ex[4]^2 - 127*ex[2]^6*ex[3]^2*ex[4]^2 - 
    54*ex[2]^7*ex[3]^2*ex[4]^2 - 24*ex[2]^8*ex[3]^2*ex[4]^2 - 
    110*ex[2]^3*ex[3]^3*ex[4]^2 - 210*ex[2]^4*ex[3]^3*ex[4]^2 + 
    20*ex[2]^5*ex[3]^3*ex[4]^2 + 220*ex[2]^6*ex[3]^3*ex[4]^2 + 
    90*ex[2]^7*ex[3]^3*ex[4]^2 - 10*ex[2]^8*ex[3]^3*ex[4]^2 + 
    26*ex[2]^2*ex[4]^3 + 51*ex[2]^3*ex[4]^3 + 18*ex[2]^4*ex[4]^3 + 
    9*ex[2]^5*ex[4]^3 + 156*ex[2]^2*ex[3]*ex[4]^3 + 
    296*ex[2]^3*ex[3]*ex[4]^3 + 116*ex[2]^4*ex[3]*ex[4]^3 + 
    12*ex[2]^5*ex[3]*ex[4]^3 + 36*ex[2]^6*ex[3]*ex[4]^3 + 
    216*ex[2]^2*ex[3]^2*ex[4]^3 + 319*ex[2]^3*ex[3]^2*ex[4]^3 - 
    60*ex[2]^4*ex[3]^2*ex[4]^3 - 144*ex[2]^5*ex[3]^2*ex[4]^3 + 
    88*ex[2]^6*ex[3]^2*ex[4]^3 + 69*ex[2]^7*ex[3]^2*ex[4]^3 + 
    80*ex[2]^2*ex[3]^3*ex[4]^3 + 20*ex[2]^3*ex[3]^3*ex[4]^3 - 
    360*ex[2]^4*ex[3]^3*ex[4]^3 - 400*ex[2]^5*ex[3]^3*ex[4]^3 - 
    40*ex[2]^6*ex[3]^3*ex[4]^3 + 60*ex[2]^7*ex[3]^3*ex[4]^3 - 
    32*ex[2]*ex[4]^4 - 29*ex[2]^2*ex[4]^4 + 30*ex[2]^3*ex[4]^4 - 
    15*ex[2]^4*ex[4]^4 + 6*ex[2]^5*ex[4]^4 - 96*ex[2]*ex[3]*ex[4]^4 - 
    30*ex[2]^2*ex[3]*ex[4]^4 + 172*ex[2]^3*ex[3]*ex[4]^4 + 
    4*ex[2]^4*ex[3]*ex[4]^4 - 102*ex[2]^5*ex[3]*ex[4]^4 - 
    84*ex[2]*ex[3]^2*ex[4]^4 + 87*ex[2]^2*ex[3]^2*ex[4]^4 + 
    392*ex[2]^3*ex[3]^2*ex[4]^4 + 64*ex[2]^4*ex[3]^2*ex[4]^4 - 
    280*ex[2]^5*ex[3]^2*ex[4]^4 - 123*ex[2]^6*ex[3]^2*ex[4]^4 - 
    20*ex[2]*ex[3]^3*ex[4]^4 + 100*ex[2]^2*ex[3]^3*ex[4]^4 + 
    310*ex[2]^3*ex[3]^3*ex[4]^4 + 130*ex[2]^4*ex[3]^3*ex[4]^4 - 
    170*ex[2]^5*ex[3]^3*ex[4]^4 - 110*ex[2]^6*ex[3]^3*ex[4]^4 + 6*ex[4]^5 - 
    22*ex[2]*ex[4]^5 - 28*ex[2]^2*ex[4]^5 + 39*ex[2]^3*ex[4]^5 - 
    6*ex[2]^4*ex[4]^5 + 3*ex[2]^5*ex[4]^5 + 12*ex[3]*ex[4]^5 - 
    72*ex[2]*ex[3]*ex[4]^5 - 60*ex[2]^2*ex[3]*ex[4]^5 + 
    168*ex[2]^3*ex[3]*ex[4]^5 + 144*ex[2]^4*ex[3]*ex[4]^5 + 
    6*ex[3]^2*ex[4]^5 - 90*ex[2]*ex[3]^2*ex[4]^5 - 
    66*ex[2]^2*ex[3]^2*ex[4]^5 + 267*ex[2]^3*ex[3]^2*ex[4]^5 + 
    342*ex[2]^4*ex[3]^2*ex[4]^5 + 105*ex[2]^5*ex[3]^2*ex[4]^5 - 
    40*ex[2]*ex[3]^3*ex[4]^5 - 40*ex[2]^2*ex[3]^3*ex[4]^5 + 
    120*ex[2]^3*ex[3]^3*ex[4]^5 + 200*ex[2]^4*ex[3]^3*ex[4]^5 + 
    80*ex[2]^5*ex[3]^3*ex[4]^5 - 20*ex[2]*ex[4]^6 - 33*ex[2]^2*ex[4]^6 - 
    3*ex[2]^4*ex[4]^6 - 60*ex[2]*ex[3]*ex[4]^6 - 126*ex[2]^2*ex[3]*ex[4]^6 - 
    66*ex[2]^3*ex[3]*ex[4]^6 - 60*ex[2]*ex[3]^2*ex[4]^6 - 
    153*ex[2]^2*ex[3]^2*ex[4]^6 - 126*ex[2]^3*ex[3]^2*ex[4]^6 - 
    33*ex[2]^4*ex[3]^2*ex[4]^6 - 20*ex[2]*ex[3]^3*ex[4]^6 - 
    60*ex[2]^2*ex[3]^3*ex[4]^6 - 60*ex[2]^3*ex[3]^3*ex[4]^6 - 
    20*ex[2]^4*ex[3]^3*ex[4]^6 - 20*ex[2]^4*ex[3]^3*ex[6] - 
    40*ex[2]^5*ex[3]^3*ex[6] + 40*ex[2]^7*ex[3]^3*ex[6] + 
    20*ex[2]^8*ex[3]^3*ex[6] + 66*ex[2]^3*ex[3]^2*ex[4]*ex[6] + 
    103*ex[2]^4*ex[3]^2*ex[4]*ex[6] - 40*ex[2]^5*ex[3]^2*ex[4]*ex[6] - 
    119*ex[2]^6*ex[3]^2*ex[4]*ex[6] - 36*ex[2]^7*ex[3]^2*ex[4]*ex[6] + 
    6*ex[2]^8*ex[3]^2*ex[4]*ex[6] + 60*ex[2]^3*ex[3]^3*ex[4]*ex[6] + 
    20*ex[2]^4*ex[3]^3*ex[4]*ex[6] - 280*ex[2]^5*ex[3]^3*ex[4]*ex[6] - 
    360*ex[2]^6*ex[3]^3*ex[4]*ex[6] - 100*ex[2]^7*ex[3]^3*ex[4]*ex[6] + 
    20*ex[2]^8*ex[3]^3*ex[4]*ex[6] - 72*ex[2]^2*ex[3]*ex[4]^2*ex[6] - 
    74*ex[2]^3*ex[3]*ex[4]^2*ex[6] + 94*ex[2]^4*ex[3]*ex[4]^2*ex[6] + 
    84*ex[2]^5*ex[3]*ex[4]^2*ex[6] - 12*ex[2]^6*ex[3]*ex[4]^2*ex[6] - 
    138*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 44*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] + 
    632*ex[2]^4*ex[3]^2*ex[4]^2*ex[6] + 496*ex[2]^5*ex[3]^2*ex[4]^2*ex[6] - 
    38*ex[2]^6*ex[3]^2*ex[4]^2*ex[6] - 84*ex[2]^7*ex[3]^2*ex[4]^2*ex[6] - 
    60*ex[2]^2*ex[3]^3*ex[4]^2*ex[6] + 160*ex[2]^3*ex[3]^3*ex[4]^2*ex[6] + 
    700*ex[2]^4*ex[3]^3*ex[4]^2*ex[6] + 540*ex[2]^5*ex[3]^3*ex[4]^2*ex[6] - 
    80*ex[2]^6*ex[3]^3*ex[4]^2*ex[6] - 140*ex[2]^7*ex[3]^3*ex[4]^2*ex[6] + 
    26*ex[2]*ex[4]^3*ex[6] + 11*ex[2]^2*ex[4]^3*ex[6] - 
    48*ex[2]^3*ex[4]^3*ex[6] + 9*ex[2]^4*ex[4]^3*ex[6] - 
    6*ex[2]^5*ex[4]^3*ex[6] + 84*ex[2]*ex[3]*ex[4]^3*ex[6] - 
    138*ex[2]^2*ex[3]*ex[4]^3*ex[6] - 446*ex[2]^3*ex[3]*ex[4]^3*ex[6] - 
    68*ex[2]^4*ex[3]*ex[4]^3*ex[6] + 156*ex[2]^5*ex[3]*ex[4]^3*ex[6] + 
    78*ex[2]*ex[3]^2*ex[4]^3*ex[6] - 357*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] - 
    844*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] - 56*ex[2]^4*ex[3]^2*ex[4]^3*ex[6] + 
    602*ex[2]^5*ex[3]^2*ex[4]^3*ex[6] + 249*ex[2]^6*ex[3]^2*ex[4]^3*ex[6] + 
    20*ex[2]*ex[3]^3*ex[4]^3*ex[6] - 220*ex[2]^2*ex[3]^3*ex[4]^3*ex[6] - 
    500*ex[2]^3*ex[3]^3*ex[4]^3*ex[6] + 20*ex[2]^4*ex[3]^3*ex[4]^3*ex[6] + 
    560*ex[2]^5*ex[3]^3*ex[4]^3*ex[6] + 280*ex[2]^6*ex[3]^3*ex[4]^3*ex[6] - 
    6*ex[4]^4*ex[6] + 62*ex[2]*ex[4]^4*ex[6] + 74*ex[2]^2*ex[4]^4*ex[6] - 
    72*ex[2]^3*ex[4]^4*ex[6] + 12*ex[2]^4*ex[4]^4*ex[6] - 
    6*ex[2]^5*ex[4]^4*ex[6] - 12*ex[3]*ex[4]^4*ex[6] + 
    192*ex[2]*ex[3]*ex[4]^4*ex[6] + 132*ex[2]^2*ex[3]*ex[4]^4*ex[6] - 
    414*ex[2]^3*ex[3]*ex[4]^4*ex[6] - 342*ex[2]^4*ex[3]*ex[4]^4*ex[6] - 
    6*ex[3]^2*ex[4]^4*ex[6] + 210*ex[2]*ex[3]^2*ex[4]^4*ex[6] + 
    72*ex[2]^2*ex[3]^2*ex[4]^4*ex[6] - 780*ex[2]^3*ex[3]^2*ex[4]^4*ex[6] - 
    906*ex[2]^4*ex[3]^2*ex[4]^4*ex[6] - 270*ex[2]^5*ex[3]^2*ex[4]^4*ex[6] + 
    80*ex[2]*ex[3]^3*ex[4]^4*ex[6] + 20*ex[2]^2*ex[3]^3*ex[4]^4*ex[6] - 
    420*ex[2]^3*ex[3]^3*ex[4]^4*ex[6] - 580*ex[2]^4*ex[3]^3*ex[4]^4*ex[6] - 
    220*ex[2]^5*ex[3]^3*ex[4]^4*ex[6] + 60*ex[2]*ex[4]^5*ex[6] + 
    99*ex[2]^2*ex[4]^5*ex[6] + 9*ex[2]^4*ex[4]^5*ex[6] + 
    180*ex[2]*ex[3]*ex[4]^5*ex[6] + 378*ex[2]^2*ex[3]*ex[4]^5*ex[6] + 
    198*ex[2]^3*ex[3]*ex[4]^5*ex[6] + 180*ex[2]*ex[3]^2*ex[4]^5*ex[6] + 
    459*ex[2]^2*ex[3]^2*ex[4]^5*ex[6] + 378*ex[2]^3*ex[3]^2*ex[4]^5*ex[6] + 
    99*ex[2]^4*ex[3]^2*ex[4]^5*ex[6] + 60*ex[2]*ex[3]^3*ex[4]^5*ex[6] + 
    180*ex[2]^2*ex[3]^3*ex[4]^5*ex[6] + 180*ex[2]^3*ex[3]^3*ex[4]^5*ex[6] + 
    60*ex[2]^4*ex[3]^3*ex[4]^5*ex[6] + 40*ex[2]^4*ex[3]^3*ex[6]^2 + 
    110*ex[2]^5*ex[3]^3*ex[6]^2 + 90*ex[2]^6*ex[3]^3*ex[6]^2 + 
    10*ex[2]^7*ex[3]^3*ex[6]^2 - 10*ex[2]^8*ex[3]^3*ex[6]^2 - 
    120*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 - 266*ex[2]^4*ex[3]^2*ex[4]*ex[6]^2 - 
    139*ex[2]^5*ex[3]^2*ex[4]*ex[6]^2 + 40*ex[2]^6*ex[3]^2*ex[4]*ex[6]^2 + 
    33*ex[2]^7*ex[3]^2*ex[4]*ex[6]^2 - 120*ex[2]^3*ex[3]^3*ex[4]*ex[6]^2 - 
    260*ex[2]^4*ex[3]^3*ex[4]*ex[6]^2 - 60*ex[2]^5*ex[3]^3*ex[4]*ex[6]^2 + 
    180*ex[2]^6*ex[3]^3*ex[4]*ex[6]^2 + 100*ex[2]^7*ex[3]^3*ex[4]*ex[6]^2 + 
    120*ex[2]^2*ex[3]*ex[4]^2*ex[6]^2 + 202*ex[2]^3*ex[3]*ex[4]^2*ex[6]^2 + 
    16*ex[2]^4*ex[3]*ex[4]^2*ex[6]^2 - 66*ex[2]^5*ex[3]*ex[4]^2*ex[6]^2 + 
    240*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2 + 332*ex[2]^3*ex[3]^2*ex[4]^2*
     ex[6]^2 - 221*ex[2]^4*ex[3]^2*ex[4]^2*ex[6]^2 - 
    478*ex[2]^5*ex[3]^2*ex[4]^2*ex[6]^2 - 165*ex[2]^6*ex[3]^2*ex[4]^2*
     ex[6]^2 + 120*ex[2]^2*ex[3]^3*ex[4]^2*ex[6]^2 + 
    130*ex[2]^3*ex[3]^3*ex[4]^2*ex[6]^2 - 330*ex[2]^4*ex[3]^3*ex[4]^2*
     ex[6]^2 - 570*ex[2]^5*ex[3]^3*ex[4]^2*ex[6]^2 - 
    230*ex[2]^6*ex[3]^3*ex[4]^2*ex[6]^2 - 40*ex[2]*ex[4]^3*ex[6]^2 - 
    46*ex[2]^2*ex[4]^3*ex[6]^2 + 33*ex[2]^3*ex[4]^3*ex[6]^2 - 
    6*ex[2]^4*ex[4]^3*ex[6]^2 + 3*ex[2]^5*ex[4]^3*ex[6]^2 - 
    120*ex[2]*ex[3]*ex[4]^3*ex[6]^2 - 12*ex[2]^2*ex[3]*ex[4]^3*ex[6]^2 + 
    372*ex[2]^3*ex[3]*ex[4]^3*ex[6]^2 + 264*ex[2]^4*ex[3]*ex[4]^3*ex[6]^2 - 
    120*ex[2]*ex[3]^2*ex[4]^3*ex[6]^2 + 114*ex[2]^2*ex[3]^2*ex[4]^3*ex[6]^2 + 
    819*ex[2]^3*ex[3]^2*ex[4]^3*ex[6]^2 + 816*ex[2]^4*ex[3]^2*ex[4]^3*
     ex[6]^2 + 231*ex[2]^5*ex[3]^2*ex[4]^3*ex[6]^2 - 
    40*ex[2]*ex[3]^3*ex[4]^3*ex[6]^2 + 80*ex[2]^2*ex[3]^3*ex[4]^3*ex[6]^2 + 
    480*ex[2]^3*ex[3]^3*ex[4]^3*ex[6]^2 + 560*ex[2]^4*ex[3]^3*ex[4]^3*
     ex[6]^2 + 200*ex[2]^5*ex[3]^3*ex[4]^3*ex[6]^2 - 
    60*ex[2]*ex[4]^4*ex[6]^2 - 99*ex[2]^2*ex[4]^4*ex[6]^2 - 
    9*ex[2]^4*ex[4]^4*ex[6]^2 - 180*ex[2]*ex[3]*ex[4]^4*ex[6]^2 - 
    378*ex[2]^2*ex[3]*ex[4]^4*ex[6]^2 - 198*ex[2]^3*ex[3]*ex[4]^4*ex[6]^2 - 
    180*ex[2]*ex[3]^2*ex[4]^4*ex[6]^2 - 459*ex[2]^2*ex[3]^2*ex[4]^4*ex[6]^2 - 
    378*ex[2]^3*ex[3]^2*ex[4]^4*ex[6]^2 - 99*ex[2]^4*ex[3]^2*ex[4]^4*
     ex[6]^2 - 60*ex[2]*ex[3]^3*ex[4]^4*ex[6]^2 - 180*ex[2]^2*ex[3]^3*ex[4]^4*
     ex[6]^2 - 180*ex[2]^3*ex[3]^3*ex[4]^4*ex[6]^2 - 
    60*ex[2]^4*ex[3]^3*ex[4]^4*ex[6]^2 - 20*ex[2]^4*ex[3]^3*ex[6]^3 - 
    60*ex[2]^5*ex[3]^3*ex[6]^3 - 60*ex[2]^6*ex[3]^3*ex[6]^3 - 
    20*ex[2]^7*ex[3]^3*ex[6]^3 + 60*ex[2]^3*ex[3]^2*ex[4]*ex[6]^3 + 
    153*ex[2]^4*ex[3]^2*ex[4]*ex[6]^3 + 126*ex[2]^5*ex[3]^2*ex[4]*ex[6]^3 + 
    33*ex[2]^6*ex[3]^2*ex[4]*ex[6]^3 + 60*ex[2]^3*ex[3]^3*ex[4]*ex[6]^3 + 
    180*ex[2]^4*ex[3]^3*ex[4]*ex[6]^3 + 180*ex[2]^5*ex[3]^3*ex[4]*ex[6]^3 + 
    60*ex[2]^6*ex[3]^3*ex[4]*ex[6]^3 - 60*ex[2]^2*ex[3]*ex[4]^2*ex[6]^3 - 
    126*ex[2]^3*ex[3]*ex[4]^2*ex[6]^3 - 66*ex[2]^4*ex[3]*ex[4]^2*ex[6]^3 - 
    120*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^3 - 306*ex[2]^3*ex[3]^2*ex[4]^2*
     ex[6]^3 - 252*ex[2]^4*ex[3]^2*ex[4]^2*ex[6]^3 - 
    66*ex[2]^5*ex[3]^2*ex[4]^2*ex[6]^3 - 60*ex[2]^2*ex[3]^3*ex[4]^2*ex[6]^3 - 
    180*ex[2]^3*ex[3]^3*ex[4]^2*ex[6]^3 - 180*ex[2]^4*ex[3]^3*ex[4]^2*
     ex[6]^3 - 60*ex[2]^5*ex[3]^3*ex[4]^2*ex[6]^3 + 
    20*ex[2]*ex[4]^3*ex[6]^3 + 33*ex[2]^2*ex[4]^3*ex[6]^3 + 
    3*ex[2]^4*ex[4]^3*ex[6]^3 + 60*ex[2]*ex[3]*ex[4]^3*ex[6]^3 + 
    126*ex[2]^2*ex[3]*ex[4]^3*ex[6]^3 + 66*ex[2]^3*ex[3]*ex[4]^3*ex[6]^3 + 
    60*ex[2]*ex[3]^2*ex[4]^3*ex[6]^3 + 153*ex[2]^2*ex[3]^2*ex[4]^3*ex[6]^3 + 
    126*ex[2]^3*ex[3]^2*ex[4]^3*ex[6]^3 + 33*ex[2]^4*ex[3]^2*ex[4]^3*
     ex[6]^3 + 20*ex[2]*ex[3]^3*ex[4]^3*ex[6]^3 + 60*ex[2]^2*ex[3]^3*ex[4]^3*
     ex[6]^3 + 60*ex[2]^3*ex[3]^3*ex[4]^3*ex[6]^3 + 
    20*ex[2]^4*ex[3]^3*ex[4]^3*ex[6]^3, 
  y[165] -> -20*ex[2]^7*ex[3]^5 - 40*ex[2]^8*ex[3]^5 - 20*ex[2]^9*ex[3]^5 + 
    40*ex[2]^5*ex[3]^4*ex[4] + 143*ex[2]^6*ex[3]^4*ex[4] + 
    172*ex[2]^7*ex[3]^4*ex[4] + 84*ex[2]^8*ex[3]^4*ex[4] + 
    21*ex[2]^9*ex[3]^4*ex[4] + 6*ex[2]^10*ex[3]^4*ex[4] + 
    140*ex[2]^6*ex[3]^5*ex[4] + 240*ex[2]^7*ex[3]^5*ex[4] + 
    60*ex[2]^8*ex[3]^5*ex[4] - 40*ex[2]^9*ex[3]^5*ex[4] - 
    20*ex[2]^3*ex[3]^3*ex[4]^2 - 166*ex[2]^4*ex[3]^3*ex[4]^2 - 
    347*ex[2]^5*ex[3]^3*ex[4]^2 - 294*ex[2]^6*ex[3]^3*ex[4]^2 - 
    105*ex[2]^7*ex[3]^3*ex[4]^2 - 18*ex[2]^8*ex[3]^3*ex[4]^2 - 
    200*ex[2]^4*ex[3]^4*ex[4]^2 - 698*ex[2]^5*ex[3]^4*ex[4]^2 - 
    715*ex[2]^6*ex[3]^4*ex[4]^2 - 199*ex[2]^7*ex[3]^4*ex[4]^2 - 
    21*ex[2]^8*ex[3]^4*ex[4]^2 - 39*ex[2]^9*ex[3]^4*ex[4]^2 - 
    420*ex[2]^5*ex[3]^5*ex[4]^2 - 560*ex[2]^6*ex[3]^5*ex[4]^2 + 
    120*ex[2]^7*ex[3]^5*ex[4]^2 + 240*ex[2]^8*ex[3]^5*ex[4]^2 - 
    20*ex[2]^9*ex[3]^5*ex[4]^2 + 60*ex[2]^2*ex[3]^2*ex[4]^3 + 
    249*ex[2]^3*ex[3]^2*ex[4]^3 + 347*ex[2]^4*ex[3]^2*ex[4]^3 + 
    181*ex[2]^5*ex[3]^2*ex[4]^3 + 29*ex[2]^6*ex[3]^2*ex[4]^3 + 
    60*ex[2]^2*ex[3]^3*ex[4]^3 + 584*ex[2]^3*ex[3]^3*ex[4]^3 + 
    1117*ex[2]^4*ex[3]^3*ex[4]^3 + 701*ex[2]^5*ex[3]^3*ex[4]^3 + 
    69*ex[2]^6*ex[3]^3*ex[4]^3 + 9*ex[2]^7*ex[3]^3*ex[4]^3 + 
    6*ex[2]^8*ex[3]^3*ex[4]^3 + 400*ex[2]^3*ex[3]^4*ex[4]^3 + 
    1345*ex[2]^4*ex[3]^4*ex[4]^3 + 918*ex[2]^5*ex[3]^4*ex[4]^3 - 
    350*ex[2]^6*ex[3]^4*ex[4]^3 - 158*ex[2]^7*ex[3]^4*ex[4]^3 + 
    165*ex[2]^8*ex[3]^4*ex[4]^3 + 700*ex[2]^4*ex[3]^5*ex[4]^3 + 
    560*ex[2]^5*ex[3]^5*ex[4]^3 - 840*ex[2]^6*ex[3]^5*ex[4]^3 - 
    560*ex[2]^7*ex[3]^5*ex[4]^3 + 140*ex[2]^8*ex[3]^5*ex[4]^3 - 
    60*ex[2]*ex[3]*ex[4]^4 - 160*ex[2]^2*ex[3]*ex[4]^4 - 
    134*ex[2]^3*ex[3]*ex[4]^4 - 28*ex[2]^4*ex[3]*ex[4]^4 - 
    120*ex[2]*ex[3]^2*ex[4]^4 - 516*ex[2]^2*ex[3]^2*ex[4]^4 - 
    566*ex[2]^3*ex[3]^2*ex[4]^4 - 42*ex[2]^4*ex[3]^2*ex[4]^4 + 
    108*ex[2]^5*ex[3]^2*ex[4]^4 + 4*ex[2]^6*ex[3]^2*ex[4]^4 - 
    60*ex[2]*ex[3]^3*ex[4]^4 - 756*ex[2]^2*ex[3]^3*ex[4]^4 - 
    1118*ex[2]^3*ex[3]^3*ex[4]^4 + 47*ex[2]^4*ex[3]^3*ex[4]^4 + 
    664*ex[2]^5*ex[3]^3*ex[4]^4 - 9*ex[2]^6*ex[3]^3*ex[4]^4 - 
    78*ex[2]^7*ex[3]^3*ex[4]^4 - 400*ex[2]^2*ex[3]^4*ex[4]^4 - 
    1260*ex[2]^3*ex[3]^4*ex[4]^4 + 115*ex[2]^4*ex[3]^4*ex[4]^4 + 
    1735*ex[2]^5*ex[3]^4*ex[4]^4 + 253*ex[2]^6*ex[3]^4*ex[4]^4 - 
    507*ex[2]^7*ex[3]^4*ex[4]^4 - 700*ex[2]^3*ex[3]^5*ex[4]^4 + 
    1680*ex[2]^5*ex[3]^5*ex[4]^4 + 560*ex[2]^6*ex[3]^5*ex[4]^4 - 
    420*ex[2]^7*ex[3]^5*ex[4]^4 + 20*ex[4]^5 + 37*ex[2]*ex[4]^5 + 
    11*ex[2]^2*ex[4]^5 + 60*ex[3]*ex[4]^5 + 98*ex[2]*ex[3]*ex[4]^5 - 
    46*ex[2]^2*ex[3]*ex[4]^5 - 140*ex[2]^3*ex[3]*ex[4]^5 - 
    26*ex[2]^4*ex[3]*ex[4]^5 + 60*ex[3]^2*ex[4]^5 + 
    285*ex[2]*ex[3]^2*ex[4]^5 - 60*ex[2]^2*ex[3]^2*ex[4]^5 - 
    688*ex[2]^3*ex[3]^2*ex[4]^5 - 288*ex[2]^4*ex[3]^2*ex[4]^5 + 
    96*ex[2]^5*ex[3]^2*ex[4]^5 + 11*ex[2]^6*ex[3]^2*ex[4]^5 + 
    20*ex[3]^3*ex[4]^5 + 424*ex[2]*ex[3]^3*ex[4]^5 + 
    122*ex[2]^2*ex[3]^3*ex[4]^5 - 1398*ex[2]^3*ex[3]^3*ex[4]^5 - 
    1206*ex[2]^4*ex[3]^3*ex[4]^5 + 420*ex[2]^5*ex[3]^3*ex[4]^5 + 
    300*ex[2]^6*ex[3]^3*ex[4]^5 + 200*ex[2]*ex[3]^4*ex[4]^5 + 
    545*ex[2]^2*ex[3]^4*ex[4]^5 - 1360*ex[2]^3*ex[3]^4*ex[4]^5 - 
    2340*ex[2]^4*ex[3]^4*ex[4]^5 + 370*ex[2]^5*ex[3]^4*ex[4]^5 + 
    1005*ex[2]^6*ex[3]^4*ex[4]^5 + 420*ex[2]^2*ex[3]^5*ex[4]^5 - 
    560*ex[2]^3*ex[3]^5*ex[4]^5 - 1680*ex[2]^4*ex[3]^5*ex[4]^5 + 
    700*ex[2]^6*ex[3]^5*ex[4]^5 + 34*ex[4]^6 + 62*ex[2]*ex[4]^6 + 
    16*ex[2]^2*ex[4]^6 + 62*ex[3]*ex[4]^6 + 197*ex[2]*ex[3]*ex[4]^6 + 
    156*ex[2]^2*ex[3]*ex[4]^6 - 55*ex[2]^3*ex[3]*ex[4]^6 - 
    22*ex[2]^4*ex[3]*ex[4]^6 - 18*ex[3]^2*ex[4]^6 + 
    430*ex[2]*ex[3]^2*ex[4]^6 + 689*ex[2]^2*ex[3]^2*ex[4]^6 - 
    79*ex[2]^3*ex[3]^2*ex[4]^6 - 367*ex[2]^4*ex[3]^2*ex[4]^6 - 
    47*ex[2]^5*ex[3]^2*ex[4]^6 - 86*ex[3]^3*ex[4]^6 + 
    377*ex[2]*ex[3]^3*ex[4]^6 + 1312*ex[2]^2*ex[3]^3*ex[4]^6 + 
    459*ex[2]^3*ex[3]^3*ex[4]^6 - 1140*ex[2]^4*ex[3]^3*ex[4]^6 - 
    540*ex[2]^5*ex[3]^3*ex[4]^6 - 40*ex[3]^4*ex[4]^6 - 
    58*ex[2]*ex[3]^4*ex[4]^6 + 1323*ex[2]^2*ex[3]^4*ex[4]^6 + 
    1271*ex[2]^3*ex[3]^4*ex[4]^6 - 1291*ex[2]^4*ex[3]^4*ex[4]^6 - 
    1221*ex[2]^5*ex[3]^4*ex[4]^6 - 140*ex[2]*ex[3]^5*ex[4]^6 + 
    560*ex[2]^2*ex[3]^5*ex[4]^6 + 840*ex[2]^3*ex[3]^5*ex[4]^6 - 
    560*ex[2]^4*ex[3]^5*ex[4]^6 - 700*ex[2]^5*ex[3]^5*ex[4]^6 + 20*ex[4]^7 + 
    37*ex[2]*ex[4]^7 + 11*ex[2]^2*ex[4]^7 - 17*ex[3]*ex[4]^7 + 
    55*ex[2]*ex[3]*ex[4]^7 + 161*ex[2]^2*ex[3]*ex[4]^7 + 
    47*ex[2]^3*ex[3]*ex[4]^7 - 151*ex[3]^2*ex[4]^7 - 
    51*ex[2]*ex[3]^2*ex[4]^7 + 465*ex[2]^2*ex[3]^2*ex[4]^7 + 
    467*ex[2]^3*ex[3]^2*ex[4]^7 + 72*ex[2]^4*ex[3]^2*ex[4]^7 - 
    151*ex[3]^3*ex[4]^7 - 359*ex[2]*ex[3]^3*ex[4]^7 + 
    389*ex[2]^2*ex[3]^3*ex[4]^7 + 1233*ex[2]^3*ex[3]^3*ex[4]^7 + 
    510*ex[2]^4*ex[3]^3*ex[4]^7 - 17*ex[3]^4*ex[4]^7 - 
    530*ex[2]*ex[3]^4*ex[4]^7 - 46*ex[2]^2*ex[3]^4*ex[4]^7 + 
    1346*ex[2]^3*ex[3]^4*ex[4]^7 + 879*ex[2]^4*ex[3]^4*ex[4]^7 + 
    20*ex[3]^5*ex[4]^7 - 240*ex[2]*ex[3]^5*ex[4]^7 - 
    120*ex[2]^2*ex[3]^5*ex[4]^7 + 560*ex[2]^3*ex[3]^5*ex[4]^7 + 
    420*ex[2]^4*ex[3]^5*ex[4]^7 - 43*ex[3]*ex[4]^8 - 80*ex[2]*ex[3]*ex[4]^8 - 
    25*ex[2]^2*ex[3]*ex[4]^8 - 89*ex[3]^2*ex[4]^8 - 
    255*ex[2]*ex[3]^2*ex[4]^8 - 237*ex[2]^2*ex[3]^2*ex[4]^8 - 
    47*ex[2]^3*ex[3]^2*ex[4]^8 - 9*ex[3]^3*ex[4]^8 - 
    330*ex[2]*ex[3]^3*ex[4]^8 - 609*ex[2]^2*ex[3]^3*ex[4]^8 - 
    246*ex[2]^3*ex[3]^3*ex[4]^8 + 77*ex[3]^4*ex[4]^8 - 
    215*ex[2]*ex[3]^4*ex[4]^8 - 637*ex[2]^2*ex[3]^4*ex[4]^8 - 
    345*ex[2]^3*ex[3]^4*ex[4]^8 + 40*ex[3]^5*ex[4]^8 - 
    60*ex[2]*ex[3]^5*ex[4]^8 - 240*ex[2]^2*ex[3]^5*ex[4]^8 - 
    140*ex[2]^3*ex[3]^5*ex[4]^8 + 20*ex[3]^2*ex[4]^9 + 
    37*ex[2]*ex[3]^2*ex[4]^9 + 11*ex[2]^2*ex[3]^2*ex[4]^9 + 
    60*ex[3]^3*ex[4]^9 + 114*ex[2]*ex[3]^3*ex[4]^9 + 
    48*ex[2]^2*ex[3]^3*ex[4]^9 + 60*ex[3]^4*ex[4]^9 + 
    117*ex[2]*ex[3]^4*ex[4]^9 + 57*ex[2]^2*ex[3]^4*ex[4]^9 + 
    20*ex[3]^5*ex[4]^9 + 40*ex[2]*ex[3]^5*ex[4]^9 + 
    20*ex[2]^2*ex[3]^5*ex[4]^9 - 40*ex[2]^6*ex[3]^5*ex[6] - 
    40*ex[2]^7*ex[3]^5*ex[6] + 40*ex[2]^8*ex[3]^5*ex[6] + 
    40*ex[2]^9*ex[3]^5*ex[6] + 40*ex[2]^4*ex[3]^4*ex[4]*ex[6] + 
    126*ex[2]^5*ex[3]^4*ex[4]*ex[6] + 27*ex[2]^6*ex[3]^4*ex[4]*ex[6] - 
    137*ex[2]^7*ex[3]^4*ex[4]*ex[6] - 63*ex[2]^8*ex[3]^4*ex[4]*ex[6] + 
    15*ex[2]^9*ex[3]^4*ex[4]*ex[6] + 240*ex[2]^5*ex[3]^5*ex[4]*ex[6] + 
    120*ex[2]^6*ex[3]^5*ex[4]*ex[6] - 440*ex[2]^7*ex[3]^5*ex[4]*ex[6] - 
    280*ex[2]^8*ex[3]^5*ex[4]*ex[6] + 40*ex[2]^9*ex[3]^5*ex[4]*ex[6] - 
    86*ex[2]^3*ex[3]^3*ex[4]^2*ex[6] - 76*ex[2]^4*ex[3]^3*ex[4]^2*ex[6] + 
    181*ex[2]^5*ex[3]^3*ex[4]^2*ex[6] + 246*ex[2]^6*ex[3]^3*ex[4]^2*ex[6] + 
    45*ex[2]^7*ex[3]^3*ex[4]^2*ex[6] - 6*ex[2]^8*ex[3]^3*ex[4]^2*ex[6] - 
    160*ex[2]^3*ex[3]^4*ex[4]^2*ex[6] - 470*ex[2]^4*ex[3]^4*ex[4]^2*ex[6] + 
    336*ex[2]^5*ex[3]^4*ex[4]^2*ex[6] + 1160*ex[2]^6*ex[3]^4*ex[4]^2*ex[6] + 
    316*ex[2]^7*ex[3]^4*ex[4]^2*ex[6] - 198*ex[2]^8*ex[3]^4*ex[4]^2*ex[6] - 
    600*ex[2]^4*ex[3]^5*ex[4]^2*ex[6] + 120*ex[2]^5*ex[3]^5*ex[4]^2*ex[6] + 
    1720*ex[2]^6*ex[3]^5*ex[4]^2*ex[6] + 680*ex[2]^7*ex[3]^5*ex[4]^2*ex[6] - 
    320*ex[2]^8*ex[3]^5*ex[4]^2*ex[6] + 18*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] - 
    128*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] - 320*ex[2]^4*ex[3]^2*ex[4]^3*ex[6] - 
    166*ex[2]^5*ex[3]^2*ex[4]^3*ex[6] - 4*ex[2]^6*ex[3]^2*ex[4]^3*ex[6] + 
    258*ex[2]^2*ex[3]^3*ex[4]^3*ex[6] - 74*ex[2]^3*ex[3]^3*ex[4]^3*ex[6] - 
    1315*ex[2]^4*ex[3]^3*ex[4]^3*ex[6] - 1220*ex[2]^5*ex[3]^3*ex[4]^3*ex[6] + 
    45*ex[2]^6*ex[3]^3*ex[4]^3*ex[6] + 138*ex[2]^7*ex[3]^3*ex[4]^3*ex[6] + 
    240*ex[2]^2*ex[3]^4*ex[4]^3*ex[6] + 620*ex[2]^3*ex[3]^4*ex[4]^3*ex[6] - 
    1845*ex[2]^4*ex[3]^4*ex[4]^3*ex[6] - 3345*ex[2]^5*ex[3]^4*ex[4]^3*ex[6] - 
    127*ex[2]^6*ex[3]^4*ex[4]^3*ex[6] + 993*ex[2]^7*ex[3]^4*ex[4]^3*ex[6] + 
    800*ex[2]^3*ex[3]^5*ex[4]^3*ex[6] - 1000*ex[2]^4*ex[3]^5*ex[4]^3*ex[6] - 
    3320*ex[2]^5*ex[3]^5*ex[4]^3*ex[6] - 440*ex[2]^6*ex[3]^5*ex[4]^3*ex[6] + 
    1080*ex[2]^7*ex[3]^5*ex[4]^3*ex[6] + 62*ex[2]*ex[3]*ex[4]^4*ex[6] + 
    180*ex[2]^2*ex[3]*ex[4]^4*ex[6] + 168*ex[2]^3*ex[3]*ex[4]^4*ex[6] + 
    26*ex[2]^4*ex[3]*ex[4]^4*ex[6] - 36*ex[2]*ex[3]^2*ex[4]^4*ex[6] + 
    558*ex[2]^2*ex[3]^2*ex[4]^4*ex[6] + 1098*ex[2]^3*ex[3]^2*ex[4]^4*ex[6] + 
    302*ex[2]^4*ex[3]^2*ex[4]^4*ex[6] - 200*ex[2]^5*ex[3]^2*ex[4]^4*ex[6] - 
    22*ex[2]^6*ex[3]^2*ex[4]^4*ex[6] - 258*ex[2]*ex[3]^3*ex[4]^4*ex[6] + 
    678*ex[2]^2*ex[3]^3*ex[4]^4*ex[6] + 2832*ex[2]^3*ex[3]^3*ex[4]^4*ex[6] + 
    1734*ex[2]^4*ex[3]^3*ex[4]^4*ex[6] - 1206*ex[2]^5*ex[3]^3*ex[4]^4*ex[6] - 
    684*ex[2]^6*ex[3]^3*ex[4]^4*ex[6] - 160*ex[2]*ex[3]^4*ex[4]^4*ex[6] - 
    300*ex[2]^2*ex[3]^4*ex[4]^4*ex[6] + 3480*ex[2]^3*ex[3]^4*ex[4]^4*ex[6] + 
    4280*ex[2]^4*ex[3]^4*ex[4]^4*ex[6] - 1860*ex[2]^5*ex[3]^4*ex[4]^4*ex[6] - 
    2520*ex[2]^6*ex[3]^4*ex[4]^4*ex[6] - 600*ex[2]^2*ex[3]^5*ex[4]^4*ex[6] + 
    1800*ex[2]^3*ex[3]^5*ex[4]^4*ex[6] + 3400*ex[2]^4*ex[3]^5*ex[4]^4*ex[6] - 
    1000*ex[2]^5*ex[3]^5*ex[4]^4*ex[6] - 2000*ex[2]^6*ex[3]^5*ex[4]^4*ex[6] - 
    34*ex[4]^5*ex[6] - 62*ex[2]*ex[4]^5*ex[6] - 16*ex[2]^2*ex[4]^5*ex[6] - 
    62*ex[3]*ex[4]^5*ex[6] - 214*ex[2]*ex[3]*ex[4]^5*ex[6] - 
    144*ex[2]^2*ex[3]*ex[4]^5*ex[6] + 136*ex[2]^3*ex[3]*ex[4]^5*ex[6] + 
    44*ex[2]^4*ex[3]*ex[4]^5*ex[6] + 18*ex[3]^2*ex[4]^5*ex[6] - 
    732*ex[2]*ex[3]^2*ex[4]^5*ex[6] - 969*ex[2]^2*ex[3]^2*ex[4]^5*ex[6] + 
    539*ex[2]^3*ex[3]^2*ex[4]^5*ex[6] + 901*ex[2]^4*ex[3]^2*ex[4]^5*ex[6] + 
    119*ex[2]^5*ex[3]^2*ex[4]^5*ex[6] + 86*ex[3]^3*ex[4]^5*ex[6] - 
    830*ex[2]*ex[3]^3*ex[4]^5*ex[6] - 2416*ex[2]^2*ex[3]^3*ex[4]^5*ex[6] - 
    102*ex[2]^3*ex[3]^3*ex[4]^5*ex[6] + 3354*ex[2]^4*ex[3]^3*ex[4]^5*ex[6] + 
    1476*ex[2]^5*ex[3]^3*ex[4]^5*ex[6] + 40*ex[3]^4*ex[4]^5*ex[6] - 
    10*ex[2]*ex[3]^4*ex[4]^5*ex[6] - 3135*ex[2]^2*ex[3]^4*ex[4]^5*ex[6] - 
    2075*ex[2]^3*ex[3]^4*ex[4]^5*ex[6] + 4595*ex[2]^4*ex[3]^4*ex[4]^5*ex[6] + 
    3585*ex[2]^5*ex[3]^4*ex[4]^5*ex[6] + 240*ex[2]*ex[3]^5*ex[4]^5*ex[6] - 
    1560*ex[2]^2*ex[3]^5*ex[4]^5*ex[6] - 1640*ex[2]^3*ex[3]^5*ex[4]^5*ex[6] + 
    2360*ex[2]^4*ex[3]^5*ex[4]^5*ex[6] + 2200*ex[2]^5*ex[3]^5*ex[4]^5*ex[6] - 
    40*ex[4]^6*ex[6] - 74*ex[2]*ex[4]^6*ex[6] - 22*ex[2]^2*ex[4]^6*ex[6] + 
    34*ex[3]*ex[4]^6*ex[6] - 153*ex[2]*ex[3]*ex[4]^6*ex[6] - 
    402*ex[2]^2*ex[3]*ex[4]^6*ex[6] - 119*ex[2]^3*ex[3]*ex[4]^6*ex[6] + 
    302*ex[3]^2*ex[4]^6*ex[6] - 76*ex[2]*ex[3]^2*ex[4]^6*ex[6] - 
    1400*ex[2]^2*ex[3]^2*ex[4]^6*ex[6] - 1334*ex[2]^3*ex[3]^2*ex[4]^6*ex[6] - 
    216*ex[2]^4*ex[3]^2*ex[4]^6*ex[6] + 302*ex[3]^3*ex[4]^6*ex[6] + 
    691*ex[2]*ex[3]^3*ex[4]^6*ex[6] - 1588*ex[2]^2*ex[3]^3*ex[4]^6*ex[6] - 
    3951*ex[2]^3*ex[3]^3*ex[4]^6*ex[6] - 1614*ex[2]^4*ex[3]^3*ex[4]^6*ex[6] + 
    34*ex[3]^4*ex[4]^6*ex[6] + 1368*ex[2]*ex[3]^4*ex[4]^6*ex[6] - 
    528*ex[2]^2*ex[3]^4*ex[4]^6*ex[6] - 4772*ex[2]^3*ex[3]^4*ex[4]^6*ex[6] - 
    2910*ex[2]^4*ex[3]^4*ex[4]^6*ex[6] - 40*ex[3]^5*ex[4]^6*ex[6] + 
    680*ex[2]*ex[3]^5*ex[4]^6*ex[6] + 40*ex[2]^2*ex[3]^5*ex[4]^6*ex[6] - 
    2120*ex[2]^3*ex[3]^5*ex[4]^6*ex[6] - 1440*ex[2]^4*ex[3]^5*ex[4]^6*ex[6] + 
    129*ex[3]*ex[4]^7*ex[6] + 240*ex[2]*ex[3]*ex[4]^7*ex[6] + 
    75*ex[2]^2*ex[3]*ex[4]^7*ex[6] + 267*ex[3]^2*ex[4]^7*ex[6] + 
    805*ex[2]*ex[3]^2*ex[4]^7*ex[6] + 785*ex[2]^2*ex[3]^2*ex[4]^7*ex[6] + 
    163*ex[2]^3*ex[3]^2*ex[4]^7*ex[6] + 27*ex[3]^3*ex[4]^7*ex[6] + 
    1170*ex[2]*ex[3]^3*ex[4]^7*ex[6] + 2169*ex[2]^2*ex[3]^3*ex[4]^7*ex[6] + 
    882*ex[2]^3*ex[3]^3*ex[4]^7*ex[6] - 231*ex[3]^4*ex[4]^7*ex[6] + 
    885*ex[2]*ex[3]^4*ex[4]^7*ex[6] + 2379*ex[2]^2*ex[3]^4*ex[4]^7*ex[6] + 
    1263*ex[2]^3*ex[3]^4*ex[4]^7*ex[6] - 120*ex[3]^5*ex[4]^7*ex[6] + 
    280*ex[2]*ex[3]^5*ex[4]^7*ex[6] + 920*ex[2]^2*ex[3]^5*ex[4]^7*ex[6] + 
    520*ex[2]^3*ex[3]^5*ex[4]^7*ex[6] - 80*ex[3]^2*ex[4]^8*ex[6] - 
    148*ex[2]*ex[3]^2*ex[4]^8*ex[6] - 44*ex[2]^2*ex[3]^2*ex[4]^8*ex[6] - 
    240*ex[3]^3*ex[4]^8*ex[6] - 456*ex[2]*ex[3]^3*ex[4]^8*ex[6] - 
    192*ex[2]^2*ex[3]^3*ex[4]^8*ex[6] - 240*ex[3]^4*ex[4]^8*ex[6] - 
    468*ex[2]*ex[3]^4*ex[4]^8*ex[6] - 228*ex[2]^2*ex[3]^4*ex[4]^8*ex[6] - 
    80*ex[3]^5*ex[4]^8*ex[6] - 160*ex[2]*ex[3]^5*ex[4]^8*ex[6] - 
    80*ex[2]^2*ex[3]^5*ex[4]^8*ex[6] - 20*ex[2]^5*ex[3]^5*ex[6]^2 + 
    40*ex[2]^6*ex[3]^5*ex[6]^2 + 120*ex[2]^7*ex[3]^5*ex[6]^2 + 
    40*ex[2]^8*ex[3]^5*ex[6]^2 - 20*ex[2]^9*ex[3]^5*ex[6]^2 - 
    17*ex[2]^4*ex[3]^4*ex[4]*ex[6]^2 - 222*ex[2]^5*ex[3]^4*ex[4]*ex[6]^2 - 
    306*ex[2]^6*ex[3]^4*ex[4]*ex[6]^2 - 32*ex[2]^7*ex[3]^4*ex[4]*ex[6]^2 + 
    69*ex[2]^8*ex[3]^4*ex[4]*ex[6]^2 + 100*ex[2]^4*ex[3]^5*ex[4]*ex[6]^2 - 
    320*ex[2]^5*ex[3]^5*ex[4]*ex[6]^2 - 720*ex[2]^6*ex[3]^5*ex[4]*ex[6]^2 - 
    80*ex[2]^7*ex[3]^5*ex[4]*ex[6]^2 + 220*ex[2]^8*ex[3]^5*ex[4]*ex[6]^2 + 
    151*ex[2]^3*ex[3]^3*ex[4]^2*ex[6]^2 + 386*ex[2]^4*ex[3]^3*ex[4]^2*
     ex[6]^2 + 241*ex[2]^5*ex[3]^3*ex[4]^2*ex[6]^2 - 
    90*ex[2]^6*ex[3]^3*ex[4]^2*ex[6]^2 - 60*ex[2]^7*ex[3]^3*ex[4]^2*ex[6]^2 + 
    68*ex[2]^3*ex[3]^4*ex[4]^2*ex[6]^2 + 1119*ex[2]^4*ex[3]^4*ex[4]^2*
     ex[6]^2 + 1299*ex[2]^5*ex[3]^4*ex[4]^2*ex[6]^2 - 
    379*ex[2]^6*ex[3]^4*ex[4]^2*ex[6]^2 - 627*ex[2]^7*ex[3]^4*ex[4]^2*
     ex[6]^2 - 200*ex[2]^3*ex[3]^5*ex[4]^2*ex[6]^2 + 
    1000*ex[2]^4*ex[3]^5*ex[4]^2*ex[6]^2 + 1680*ex[2]^5*ex[3]^5*ex[4]^2*
     ex[6]^2 - 440*ex[2]^6*ex[3]^5*ex[4]^2*ex[6]^2 - 
    920*ex[2]^7*ex[3]^5*ex[4]^2*ex[6]^2 - 151*ex[2]^2*ex[3]^2*ex[4]^3*
     ex[6]^2 - 229*ex[2]^3*ex[3]^2*ex[4]^3*ex[6]^2 + 
    15*ex[2]^4*ex[3]^2*ex[4]^3*ex[6]^2 + 104*ex[2]^5*ex[3]^2*ex[4]^3*
     ex[6]^2 + 11*ex[2]^6*ex[3]^2*ex[4]^3*ex[6]^2 - 
    453*ex[2]^2*ex[3]^3*ex[4]^3*ex[6]^2 - 1131*ex[2]^3*ex[3]^3*ex[4]^3*
     ex[6]^2 - 273*ex[2]^4*ex[3]^3*ex[4]^3*ex[6]^2 + 
    1071*ex[2]^5*ex[3]^3*ex[4]^3*ex[6]^2 + 486*ex[2]^6*ex[3]^3*ex[4]^3*
     ex[6]^2 - 102*ex[2]^2*ex[3]^4*ex[4]^3*ex[6]^2 - 
    2256*ex[2]^3*ex[3]^4*ex[4]^3*ex[6]^2 - 1776*ex[2]^4*ex[3]^4*ex[4]^3*
     ex[6]^2 + 2538*ex[2]^5*ex[3]^4*ex[4]^3*ex[6]^2 + 
    2160*ex[2]^6*ex[3]^4*ex[4]^3*ex[6]^2 + 200*ex[2]^2*ex[3]^5*ex[4]^3*
     ex[6]^2 - 1600*ex[2]^3*ex[3]^5*ex[4]^3*ex[6]^2 - 
    1800*ex[2]^4*ex[3]^5*ex[4]^3*ex[6]^2 + 2000*ex[2]^5*ex[3]^5*ex[4]^3*
     ex[6]^2 + 2000*ex[2]^6*ex[3]^5*ex[4]^3*ex[6]^2 + 
    17*ex[2]*ex[3]*ex[4]^4*ex[6]^2 - 12*ex[2]^2*ex[3]*ex[4]^4*ex[6]^2 - 
    81*ex[2]^3*ex[3]*ex[4]^4*ex[6]^2 - 22*ex[2]^4*ex[3]*ex[4]^4*ex[6]^2 + 
    302*ex[2]*ex[3]^2*ex[4]^4*ex[6]^2 + 191*ex[2]^2*ex[3]^2*ex[4]^4*ex[6]^2 - 
    675*ex[2]^3*ex[3]^2*ex[4]^4*ex[6]^2 - 697*ex[2]^4*ex[3]^2*ex[4]^4*
     ex[6]^2 - 97*ex[2]^5*ex[3]^2*ex[4]^4*ex[6]^2 + 
    453*ex[2]*ex[3]^3*ex[4]^4*ex[6]^2 + 1077*ex[2]^2*ex[3]^3*ex[4]^4*
     ex[6]^2 - 987*ex[2]^3*ex[3]^3*ex[4]^4*ex[6]^2 - 
    3357*ex[2]^4*ex[3]^3*ex[4]^4*ex[6]^2 - 1386*ex[2]^5*ex[3]^3*ex[4]^4*
     ex[6]^2 + 68*ex[2]*ex[3]^4*ex[4]^4*ex[6]^2 + 
    2274*ex[2]^2*ex[3]^4*ex[4]^4*ex[6]^2 + 234*ex[2]^3*ex[3]^4*ex[4]^4*
     ex[6]^2 - 5722*ex[2]^4*ex[3]^4*ex[4]^4*ex[6]^2 - 
    3750*ex[2]^5*ex[3]^4*ex[4]^4*ex[6]^2 - 100*ex[2]*ex[3]^5*ex[4]^4*
     ex[6]^2 + 1400*ex[2]^2*ex[3]^5*ex[4]^4*ex[6]^2 + 
    600*ex[2]^3*ex[3]^5*ex[4]^4*ex[6]^2 - 3400*ex[2]^4*ex[3]^5*ex[4]^4*
     ex[6]^2 - 2500*ex[2]^5*ex[3]^5*ex[4]^4*ex[6]^2 + 20*ex[4]^5*ex[6]^2 + 
    37*ex[2]*ex[4]^5*ex[6]^2 + 11*ex[2]^2*ex[4]^5*ex[6]^2 - 
    17*ex[3]*ex[4]^5*ex[6]^2 + 141*ex[2]*ex[3]*ex[4]^5*ex[6]^2 + 
    321*ex[2]^2*ex[3]*ex[4]^5*ex[6]^2 + 97*ex[2]^3*ex[3]*ex[4]^5*ex[6]^2 - 
    151*ex[3]^2*ex[4]^5*ex[6]^2 + 305*ex[2]*ex[3]^2*ex[4]^5*ex[6]^2 + 
    1425*ex[2]^2*ex[3]^2*ex[4]^5*ex[6]^2 + 1304*ex[2]^3*ex[3]^2*ex[4]^5*
     ex[6]^2 + 227*ex[2]^4*ex[3]^2*ex[4]^5*ex[6]^2 - 
    151*ex[3]^3*ex[4]^5*ex[6]^2 - 305*ex[2]*ex[3]^3*ex[4]^5*ex[6]^2 + 
    2189*ex[2]^2*ex[3]^3*ex[4]^5*ex[6]^2 + 4545*ex[2]^3*ex[3]^3*ex[4]^5*
     ex[6]^2 + 1842*ex[2]^4*ex[3]^3*ex[4]^5*ex[6]^2 - 
    17*ex[3]^4*ex[4]^5*ex[6]^2 - 1146*ex[2]*ex[3]^4*ex[4]^5*ex[6]^2 + 
    1554*ex[2]^2*ex[3]^4*ex[4]^5*ex[6]^2 + 6208*ex[2]^3*ex[3]^4*ex[4]^5*
     ex[6]^2 + 3525*ex[2]^4*ex[3]^4*ex[4]^5*ex[6]^2 + 
    20*ex[3]^5*ex[4]^5*ex[6]^2 - 640*ex[2]*ex[3]^5*ex[4]^5*ex[6]^2 + 
    480*ex[2]^2*ex[3]^5*ex[4]^5*ex[6]^2 + 2960*ex[2]^3*ex[3]^5*ex[4]^5*
     ex[6]^2 + 1820*ex[2]^4*ex[3]^5*ex[4]^5*ex[6]^2 - 
    129*ex[3]*ex[4]^6*ex[6]^2 - 240*ex[2]*ex[3]*ex[4]^6*ex[6]^2 - 
    75*ex[2]^2*ex[3]*ex[4]^6*ex[6]^2 - 267*ex[3]^2*ex[4]^6*ex[6]^2 - 
    885*ex[2]*ex[3]^2*ex[4]^6*ex[6]^2 - 933*ex[2]^2*ex[3]^2*ex[4]^6*ex[6]^2 - 
    207*ex[2]^3*ex[3]^2*ex[4]^6*ex[6]^2 - 27*ex[3]^3*ex[4]^6*ex[6]^2 - 
    1530*ex[2]*ex[3]^3*ex[4]^6*ex[6]^2 - 2853*ex[2]^2*ex[3]^3*ex[4]^6*
     ex[6]^2 - 1170*ex[2]^3*ex[3]^3*ex[4]^6*ex[6]^2 + 
    231*ex[3]^4*ex[4]^6*ex[6]^2 - 1365*ex[2]*ex[3]^4*ex[4]^6*ex[6]^2 - 
    3315*ex[2]^2*ex[3]^4*ex[4]^6*ex[6]^2 - 1719*ex[2]^3*ex[3]^4*ex[4]^6*
     ex[6]^2 + 120*ex[3]^5*ex[4]^6*ex[6]^2 - 480*ex[2]*ex[3]^5*ex[4]^6*
     ex[6]^2 - 1320*ex[2]^2*ex[3]^5*ex[4]^6*ex[6]^2 - 
    720*ex[2]^3*ex[3]^5*ex[4]^6*ex[6]^2 + 120*ex[3]^2*ex[4]^7*ex[6]^2 + 
    222*ex[2]*ex[3]^2*ex[4]^7*ex[6]^2 + 66*ex[2]^2*ex[3]^2*ex[4]^7*ex[6]^2 + 
    360*ex[3]^3*ex[4]^7*ex[6]^2 + 684*ex[2]*ex[3]^3*ex[4]^7*ex[6]^2 + 
    288*ex[2]^2*ex[3]^3*ex[4]^7*ex[6]^2 + 360*ex[3]^4*ex[4]^7*ex[6]^2 + 
    702*ex[2]*ex[3]^4*ex[4]^7*ex[6]^2 + 342*ex[2]^2*ex[3]^4*ex[4]^7*ex[6]^2 + 
    120*ex[3]^5*ex[4]^7*ex[6]^2 + 240*ex[2]*ex[3]^5*ex[4]^7*ex[6]^2 + 
    120*ex[2]^2*ex[3]^5*ex[4]^7*ex[6]^2 + 40*ex[2]^5*ex[3]^5*ex[6]^3 + 
    40*ex[2]^6*ex[3]^5*ex[6]^3 - 40*ex[2]^7*ex[3]^5*ex[6]^3 - 
    40*ex[2]^8*ex[3]^5*ex[6]^3 - 77*ex[2]^4*ex[3]^4*ex[4]*ex[6]^3 - 
    25*ex[2]^5*ex[3]^4*ex[4]*ex[6]^3 + 169*ex[2]^6*ex[3]^4*ex[4]*ex[6]^3 + 
    117*ex[2]^7*ex[3]^4*ex[4]*ex[6]^3 - 200*ex[2]^4*ex[3]^5*ex[4]*ex[6]^3 - 
    120*ex[2]^5*ex[3]^5*ex[4]*ex[6]^3 + 360*ex[2]^6*ex[3]^5*ex[4]*ex[6]^3 + 
    280*ex[2]^7*ex[3]^5*ex[4]*ex[6]^3 - 9*ex[2]^3*ex[3]^3*ex[4]^2*ex[6]^3 - 
    150*ex[2]^4*ex[3]^3*ex[4]^2*ex[6]^3 - 267*ex[2]^5*ex[3]^3*ex[4]^2*
     ex[6]^3 - 102*ex[2]^6*ex[3]^3*ex[4]^2*ex[6]^3 + 
    308*ex[2]^3*ex[3]^4*ex[4]^2*ex[6]^3 - 140*ex[2]^4*ex[3]^4*ex[4]^2*
     ex[6]^3 - 1144*ex[2]^5*ex[3]^4*ex[4]^2*ex[6]^3 - 
    696*ex[2]^6*ex[3]^4*ex[4]^2*ex[6]^3 + 400*ex[2]^3*ex[3]^5*ex[4]^2*
     ex[6]^3 - 1200*ex[2]^5*ex[3]^5*ex[4]^2*ex[6]^3 - 
    800*ex[2]^6*ex[3]^5*ex[4]^2*ex[6]^3 + 89*ex[2]^2*ex[3]^2*ex[4]^3*
     ex[6]^3 + 215*ex[2]^3*ex[3]^2*ex[4]^3*ex[6]^3 + 
    163*ex[2]^4*ex[3]^2*ex[4]^3*ex[6]^3 + 25*ex[2]^5*ex[3]^2*ex[4]^3*
     ex[6]^3 + 27*ex[2]^2*ex[3]^3*ex[4]^3*ex[6]^3 + 
    690*ex[2]^3*ex[3]^3*ex[4]^3*ex[6]^3 + 1257*ex[2]^4*ex[3]^3*ex[4]^3*
     ex[6]^3 + 498*ex[2]^5*ex[3]^3*ex[4]^3*ex[6]^3 - 
    462*ex[2]^2*ex[3]^4*ex[4]^3*ex[6]^3 + 810*ex[2]^3*ex[3]^4*ex[4]^3*
     ex[6]^3 + 2886*ex[2]^4*ex[3]^4*ex[4]^3*ex[6]^3 + 
    1614*ex[2]^5*ex[3]^4*ex[4]^3*ex[6]^3 - 400*ex[2]^2*ex[3]^5*ex[4]^3*
     ex[6]^3 + 400*ex[2]^3*ex[3]^5*ex[4]^3*ex[6]^3 + 
    2000*ex[2]^4*ex[3]^5*ex[4]^3*ex[6]^3 + 1200*ex[2]^5*ex[3]^5*ex[4]^3*
     ex[6]^3 - 43*ex[2]*ex[3]*ex[4]^4*ex[6]^3 - 80*ex[2]^2*ex[3]*ex[4]^4*
     ex[6]^3 - 25*ex[2]^3*ex[3]*ex[4]^4*ex[6]^3 - 178*ex[2]*ex[3]^2*ex[4]^4*
     ex[6]^3 - 510*ex[2]^2*ex[3]^2*ex[4]^4*ex[6]^3 - 
    474*ex[2]^3*ex[3]^2*ex[4]^4*ex[6]^3 - 94*ex[2]^4*ex[3]^2*ex[4]^4*
     ex[6]^3 - 27*ex[2]*ex[3]^3*ex[4]^4*ex[6]^3 - 
    1170*ex[2]^2*ex[3]^3*ex[4]^4*ex[6]^3 - 2169*ex[2]^3*ex[3]^3*ex[4]^4*
     ex[6]^3 - 882*ex[2]^4*ex[3]^3*ex[4]^4*ex[6]^3 + 
    308*ex[2]*ex[3]^4*ex[4]^4*ex[6]^3 - 1340*ex[2]^2*ex[3]^4*ex[4]^4*
     ex[6]^3 - 3484*ex[2]^3*ex[3]^4*ex[4]^4*ex[6]^3 - 
    1836*ex[2]^4*ex[3]^4*ex[4]^4*ex[6]^3 + 200*ex[2]*ex[3]^5*ex[4]^4*
     ex[6]^3 - 600*ex[2]^2*ex[3]^5*ex[4]^4*ex[6]^3 - 
    1800*ex[2]^3*ex[3]^5*ex[4]^4*ex[6]^3 - 1000*ex[2]^4*ex[3]^5*ex[4]^4*
     ex[6]^3 + 43*ex[3]*ex[4]^5*ex[6]^3 + 80*ex[2]*ex[3]*ex[4]^5*ex[6]^3 + 
    25*ex[2]^2*ex[3]*ex[4]^5*ex[6]^3 + 89*ex[3]^2*ex[4]^5*ex[6]^3 + 
    375*ex[2]*ex[3]^2*ex[4]^5*ex[6]^3 + 459*ex[2]^2*ex[3]^2*ex[4]^5*ex[6]^3 + 
    113*ex[2]^3*ex[3]^2*ex[4]^5*ex[6]^3 + 9*ex[3]^3*ex[4]^5*ex[6]^3 + 
    870*ex[2]*ex[3]^3*ex[4]^5*ex[6]^3 + 1635*ex[2]^2*ex[3]^3*ex[4]^5*
     ex[6]^3 + 678*ex[2]^3*ex[3]^3*ex[4]^5*ex[6]^3 - 
    77*ex[3]^4*ex[4]^5*ex[6]^3 + 935*ex[2]*ex[3]^4*ex[4]^5*ex[6]^3 + 
    2041*ex[2]^2*ex[3]^4*ex[4]^5*ex[6]^3 + 1029*ex[2]^3*ex[3]^4*ex[4]^5*
     ex[6]^3 - 40*ex[3]^5*ex[4]^5*ex[6]^3 + 360*ex[2]*ex[3]^5*ex[4]^5*
     ex[6]^3 + 840*ex[2]^2*ex[3]^5*ex[4]^5*ex[6]^3 + 
    440*ex[2]^3*ex[3]^5*ex[4]^5*ex[6]^3 - 80*ex[3]^2*ex[4]^6*ex[6]^3 - 
    148*ex[2]*ex[3]^2*ex[4]^6*ex[6]^3 - 44*ex[2]^2*ex[3]^2*ex[4]^6*ex[6]^3 - 
    240*ex[3]^3*ex[4]^6*ex[6]^3 - 456*ex[2]*ex[3]^3*ex[4]^6*ex[6]^3 - 
    192*ex[2]^2*ex[3]^3*ex[4]^6*ex[6]^3 - 240*ex[3]^4*ex[4]^6*ex[6]^3 - 
    468*ex[2]*ex[3]^4*ex[4]^6*ex[6]^3 - 228*ex[2]^2*ex[3]^4*ex[4]^6*ex[6]^3 - 
    80*ex[3]^5*ex[4]^6*ex[6]^3 - 160*ex[2]*ex[3]^5*ex[4]^6*ex[6]^3 - 
    80*ex[2]^2*ex[3]^5*ex[4]^6*ex[6]^3 - 20*ex[2]^5*ex[3]^5*ex[6]^4 - 
    40*ex[2]^6*ex[3]^5*ex[6]^4 - 20*ex[2]^7*ex[3]^5*ex[6]^4 + 
    60*ex[2]^4*ex[3]^4*ex[4]*ex[6]^4 + 117*ex[2]^5*ex[3]^4*ex[4]*ex[6]^4 + 
    57*ex[2]^6*ex[3]^4*ex[4]*ex[6]^4 + 100*ex[2]^4*ex[3]^5*ex[4]*ex[6]^4 + 
    200*ex[2]^5*ex[3]^5*ex[4]*ex[6]^4 + 100*ex[2]^6*ex[3]^5*ex[4]*ex[6]^4 - 
    60*ex[2]^3*ex[3]^3*ex[4]^2*ex[6]^4 - 114*ex[2]^4*ex[3]^3*ex[4]^2*
     ex[6]^4 - 48*ex[2]^5*ex[3]^3*ex[4]^2*ex[6]^4 - 
    240*ex[2]^3*ex[3]^4*ex[4]^2*ex[6]^4 - 468*ex[2]^4*ex[3]^4*ex[4]^2*
     ex[6]^4 - 228*ex[2]^5*ex[3]^4*ex[4]^2*ex[6]^4 - 
    200*ex[2]^3*ex[3]^5*ex[4]^2*ex[6]^4 - 400*ex[2]^4*ex[3]^5*ex[4]^2*
     ex[6]^4 - 200*ex[2]^5*ex[3]^5*ex[4]^2*ex[6]^4 + 
    20*ex[2]^2*ex[3]^2*ex[4]^3*ex[6]^4 + 37*ex[2]^3*ex[3]^2*ex[4]^3*ex[6]^4 + 
    11*ex[2]^4*ex[3]^2*ex[4]^3*ex[6]^4 + 180*ex[2]^2*ex[3]^3*ex[4]^3*
     ex[6]^4 + 342*ex[2]^3*ex[3]^3*ex[4]^3*ex[6]^4 + 
    144*ex[2]^4*ex[3]^3*ex[4]^3*ex[6]^4 + 360*ex[2]^2*ex[3]^4*ex[4]^3*
     ex[6]^4 + 702*ex[2]^3*ex[3]^4*ex[4]^3*ex[6]^4 + 
    342*ex[2]^4*ex[3]^4*ex[4]^3*ex[6]^4 + 200*ex[2]^2*ex[3]^5*ex[4]^3*
     ex[6]^4 + 400*ex[2]^3*ex[3]^5*ex[4]^3*ex[6]^4 + 
    200*ex[2]^4*ex[3]^5*ex[4]^3*ex[6]^4 - 40*ex[2]*ex[3]^2*ex[4]^4*ex[6]^4 - 
    74*ex[2]^2*ex[3]^2*ex[4]^4*ex[6]^4 - 22*ex[2]^3*ex[3]^2*ex[4]^4*ex[6]^4 - 
    180*ex[2]*ex[3]^3*ex[4]^4*ex[6]^4 - 342*ex[2]^2*ex[3]^3*ex[4]^4*ex[6]^4 - 
    144*ex[2]^3*ex[3]^3*ex[4]^4*ex[6]^4 - 240*ex[2]*ex[3]^4*ex[4]^4*ex[6]^4 - 
    468*ex[2]^2*ex[3]^4*ex[4]^4*ex[6]^4 - 228*ex[2]^3*ex[3]^4*ex[4]^4*
     ex[6]^4 - 100*ex[2]*ex[3]^5*ex[4]^4*ex[6]^4 - 
    200*ex[2]^2*ex[3]^5*ex[4]^4*ex[6]^4 - 100*ex[2]^3*ex[3]^5*ex[4]^4*
     ex[6]^4 + 20*ex[3]^2*ex[4]^5*ex[6]^4 + 37*ex[2]*ex[3]^2*ex[4]^5*
     ex[6]^4 + 11*ex[2]^2*ex[3]^2*ex[4]^5*ex[6]^4 + 
    60*ex[3]^3*ex[4]^5*ex[6]^4 + 114*ex[2]*ex[3]^3*ex[4]^5*ex[6]^4 + 
    48*ex[2]^2*ex[3]^3*ex[4]^5*ex[6]^4 + 60*ex[3]^4*ex[4]^5*ex[6]^4 + 
    117*ex[2]*ex[3]^4*ex[4]^5*ex[6]^4 + 57*ex[2]^2*ex[3]^4*ex[4]^5*ex[6]^4 + 
    20*ex[3]^5*ex[4]^5*ex[6]^4 + 40*ex[2]*ex[3]^5*ex[4]^5*ex[6]^4 + 
    20*ex[2]^2*ex[3]^5*ex[4]^5*ex[6]^4, 
  y[166] -> ex[2]*ex[3] + ex[2]^2*ex[3] + ex[2]*ex[4] - ex[3]*ex[4] + 
    ex[2]^2*ex[3]*ex[4] - ex[4]^2 - ex[3]*ex[4]^2 - ex[2]*ex[3]*ex[4]^2 - 
    ex[2]*ex[3]*ex[6] - ex[2]^2*ex[3]*ex[6] + ex[4]*ex[6] + 
    ex[3]*ex[4]*ex[6] + ex[2]*ex[3]*ex[4]*ex[6], 
  y[167] -> 3*ex[2]^2*ex[3]^2 + 12*ex[2]^3*ex[3]^2 + 15*ex[2]^4*ex[3]^2 + 
    8*ex[2]^5*ex[3]^2 + 2*ex[2]^6*ex[3]^2 - 6*ex[2]*ex[3]*ex[4] - 
    18*ex[2]^2*ex[3]*ex[4] - 15*ex[2]^3*ex[3]*ex[4] - 4*ex[2]^4*ex[3]*ex[4] - 
    6*ex[2]*ex[3]^2*ex[4] - 22*ex[2]^2*ex[3]^2*ex[4] - 
    25*ex[2]^3*ex[3]^2*ex[4] - 14*ex[2]^4*ex[3]^2*ex[4] - 
    5*ex[2]^5*ex[3]^2*ex[4] + 3*ex[4]^2 + 6*ex[2]*ex[4]^2 + 
    3*ex[2]^2*ex[4]^2 + 6*ex[3]*ex[4]^2 + 14*ex[2]*ex[3]*ex[4]^2 + 
    6*ex[2]^2*ex[3]*ex[4]^2 + 3*ex[3]^2*ex[4]^2 + 8*ex[2]*ex[3]^2*ex[4]^2 + 
    3*ex[2]^2*ex[3]^2*ex[4]^2 - 2*ex[2]^3*ex[3]^2*ex[4]^2 - 
    2*ex[2]^4*ex[3]^2*ex[4]^2 - 2*ex[2]^5*ex[3]^2*ex[4]^2 + 2*ex[4]^3 + 
    4*ex[2]*ex[4]^3 + 2*ex[2]^2*ex[4]^3 + 4*ex[3]*ex[4]^3 + 
    10*ex[2]*ex[3]*ex[4]^3 + 6*ex[2]^2*ex[3]*ex[4]^3 + 
    ex[2]^3*ex[3]*ex[4]^3 + 2*ex[3]^2*ex[4]^3 + 6*ex[2]*ex[3]^2*ex[4]^3 + 
    4*ex[2]^2*ex[3]^2*ex[4]^3 - ex[2]^3*ex[3]^2*ex[4]^3 - 
    2*ex[2]^4*ex[3]^2*ex[4]^3 - ex[2]^5*ex[3]^2*ex[4]^3 + ex[4]^4 + 
    2*ex[2]*ex[4]^4 + ex[2]^2*ex[4]^4 + 2*ex[3]*ex[4]^4 + 
    6*ex[2]*ex[3]*ex[4]^4 + 6*ex[2]^2*ex[3]*ex[4]^4 + 
    2*ex[2]^3*ex[3]*ex[4]^4 + ex[3]^2*ex[4]^4 + 4*ex[2]*ex[3]^2*ex[4]^4 + 
    6*ex[2]^2*ex[3]^2*ex[4]^4 + 4*ex[2]^3*ex[3]^2*ex[4]^4 + 
    ex[2]^4*ex[3]^2*ex[4]^4 - 2*ex[2]^2*ex[3]^2*ex[6] - 
    8*ex[2]^3*ex[3]^2*ex[6] - 6*ex[2]^4*ex[3]^2*ex[6] + 
    4*ex[2]*ex[3]*ex[4]*ex[6] + 12*ex[2]^2*ex[3]*ex[4]*ex[6] + 
    6*ex[2]^3*ex[3]*ex[4]*ex[6] + 4*ex[2]*ex[3]^2*ex[4]*ex[6] + 
    14*ex[2]^2*ex[3]^2*ex[4]*ex[6] + 10*ex[2]^3*ex[3]^2*ex[4]*ex[6] + 
    2*ex[2]^4*ex[3]^2*ex[4]*ex[6] + 2*ex[2]^5*ex[3]^2*ex[4]*ex[6] - 
    2*ex[4]^2*ex[6] - 4*ex[2]*ex[4]^2*ex[6] - 2*ex[2]^2*ex[4]^2*ex[6] - 
    4*ex[3]*ex[4]^2*ex[6] - 8*ex[2]*ex[3]*ex[4]^2*ex[6] + 
    2*ex[2]^3*ex[3]*ex[4]^2*ex[6] - 2*ex[3]^2*ex[4]^2*ex[6] - 
    4*ex[2]*ex[3]^2*ex[4]^2*ex[6] + 4*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 
    10*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] + 6*ex[2]^4*ex[3]^2*ex[4]^2*ex[6] + 
    2*ex[2]^5*ex[3]^2*ex[4]^2*ex[6] - 2*ex[4]^3*ex[6] - 
    4*ex[2]*ex[4]^3*ex[6] - 2*ex[2]^2*ex[4]^3*ex[6] - 4*ex[3]*ex[4]^3*ex[6] - 
    12*ex[2]*ex[3]*ex[4]^3*ex[6] - 12*ex[2]^2*ex[3]*ex[4]^3*ex[6] - 
    4*ex[2]^3*ex[3]*ex[4]^3*ex[6] - 2*ex[3]^2*ex[4]^3*ex[6] - 
    8*ex[2]*ex[3]^2*ex[4]^3*ex[6] - 12*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] - 
    8*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] - 2*ex[2]^4*ex[3]^2*ex[4]^3*ex[6] + 
    ex[2]^2*ex[3]^2*ex[6]^2 + 4*ex[2]^3*ex[3]^2*ex[6]^2 + 
    3*ex[2]^4*ex[3]^2*ex[6]^2 - 2*ex[2]*ex[3]*ex[4]*ex[6]^2 - 
    6*ex[2]^2*ex[3]*ex[4]*ex[6]^2 - 3*ex[2]^3*ex[3]*ex[4]*ex[6]^2 - 
    2*ex[2]*ex[3]^2*ex[4]*ex[6]^2 - 8*ex[2]^2*ex[3]^2*ex[4]*ex[6]^2 - 
    9*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 - 4*ex[2]^4*ex[3]^2*ex[4]*ex[6]^2 - 
    ex[2]^5*ex[3]^2*ex[4]*ex[6]^2 + ex[4]^2*ex[6]^2 + 
    2*ex[2]*ex[4]^2*ex[6]^2 + ex[2]^2*ex[4]^2*ex[6]^2 + 
    2*ex[3]*ex[4]^2*ex[6]^2 + 6*ex[2]*ex[3]*ex[4]^2*ex[6]^2 + 
    6*ex[2]^2*ex[3]*ex[4]^2*ex[6]^2 + 2*ex[2]^3*ex[3]*ex[4]^2*ex[6]^2 + 
    ex[3]^2*ex[4]^2*ex[6]^2 + 4*ex[2]*ex[3]^2*ex[4]^2*ex[6]^2 + 
    6*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2 + 4*ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^2 + 
    ex[2]^4*ex[3]^2*ex[4]^2*ex[6]^2, 
  y[168] -> -(ex[2]^3*ex[3]^2) - 2*ex[2]^4*ex[3]^2 - ex[2]^5*ex[3]^2 - 
    5*ex[2]^3*ex[3]*ex[4] - 11*ex[2]^4*ex[3]*ex[4] - 6*ex[2]^5*ex[3]*ex[4] + 
    3*ex[2]^2*ex[3]^2*ex[4] + 4*ex[2]^3*ex[3]^2*ex[4] - 
    ex[2]^4*ex[3]^2*ex[4] - 2*ex[2]^5*ex[3]^2*ex[4] - 2*ex[2]^3*ex[4]^2 - 
    4*ex[2]^4*ex[4]^2 + 12*ex[2]^2*ex[3]*ex[4]^2 + 17*ex[2]^3*ex[3]*ex[4]^2 - 
    6*ex[2]^4*ex[3]*ex[4]^2 - 11*ex[2]^5*ex[3]*ex[4]^2 - 
    3*ex[2]*ex[3]^2*ex[4]^2 + 8*ex[2]^3*ex[3]^2*ex[4]^2 + 
    4*ex[2]^4*ex[3]^2*ex[4]^2 - ex[2]^5*ex[3]^2*ex[4]^2 + 5*ex[2]^2*ex[4]^3 + 
    6*ex[2]^3*ex[4]^3 - 5*ex[2]^4*ex[4]^3 - 9*ex[2]*ex[3]*ex[4]^3 + 
    ex[2]^2*ex[3]*ex[4]^3 + 30*ex[2]^3*ex[3]*ex[4]^3 + 
    15*ex[2]^4*ex[3]*ex[4]^3 - 5*ex[2]^5*ex[3]*ex[4]^3 + ex[3]^2*ex[4]^3 - 
    4*ex[2]*ex[3]^2*ex[4]^3 - 8*ex[2]^2*ex[3]^2*ex[4]^3 + 
    3*ex[2]^4*ex[3]^2*ex[4]^3 - 4*ex[2]*ex[4]^4 + 10*ex[2]^3*ex[4]^4 + 
    2*ex[3]*ex[4]^4 - 9*ex[2]*ex[3]*ex[4]^4 - 18*ex[2]^2*ex[3]*ex[4]^4 + 
    3*ex[2]^3*ex[3]*ex[4]^4 + 10*ex[2]^4*ex[3]*ex[4]^4 + 2*ex[3]^2*ex[4]^4 + 
    ex[2]*ex[3]^2*ex[4]^4 - 4*ex[2]^2*ex[3]^2*ex[4]^4 - 
    3*ex[2]^3*ex[3]^2*ex[4]^4 + ex[4]^5 - 2*ex[2]*ex[4]^5 - 
    5*ex[2]^2*ex[4]^5 + 2*ex[3]*ex[4]^5 - 7*ex[2]^2*ex[3]*ex[4]^5 - 
    5*ex[2]^3*ex[3]*ex[4]^5 + ex[3]^2*ex[4]^5 + 2*ex[2]*ex[3]^2*ex[4]^5 + 
    ex[2]^2*ex[3]^2*ex[4]^5 + 3*ex[2]^3*ex[3]^2*ex[6] + 
    6*ex[2]^4*ex[3]^2*ex[6] + 3*ex[2]^5*ex[3]^2*ex[6] - 
    2*ex[2]^2*ex[3]*ex[4]*ex[6] + 8*ex[2]^3*ex[3]*ex[4]*ex[6] + 
    25*ex[2]^4*ex[3]*ex[4]*ex[6] + 15*ex[2]^5*ex[3]*ex[4]*ex[6] - 
    8*ex[2]^2*ex[3]^2*ex[4]*ex[6] - 12*ex[2]^3*ex[3]^2*ex[4]*ex[6] + 
    4*ex[2]^5*ex[3]^2*ex[4]*ex[6] - 3*ex[2]^2*ex[4]^2*ex[6] - 
    2*ex[2]^3*ex[4]^2*ex[6] + 7*ex[2]^4*ex[4]^2*ex[6] + 
    4*ex[2]*ex[3]*ex[4]^2*ex[6] - 19*ex[2]^2*ex[3]*ex[4]^2*ex[6] - 
    42*ex[2]^3*ex[3]*ex[4]^2*ex[6] - 2*ex[2]^4*ex[3]*ex[4]^2*ex[6] + 
    17*ex[2]^5*ex[3]*ex[4]^2*ex[6] + 7*ex[2]*ex[3]^2*ex[4]^2*ex[6] + 
    4*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] - 12*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] - 
    8*ex[2]^4*ex[3]^2*ex[4]^2*ex[6] + ex[2]^5*ex[3]^2*ex[4]^2*ex[6] + 
    5*ex[2]*ex[4]^3*ex[6] - 3*ex[2]^2*ex[4]^3*ex[6] - 
    17*ex[2]^3*ex[4]^3*ex[6] + 3*ex[2]^4*ex[4]^3*ex[6] - 
    2*ex[3]*ex[4]^3*ex[6] + 15*ex[2]*ex[3]*ex[4]^3*ex[6] + 
    15*ex[2]^2*ex[3]*ex[4]^3*ex[6] - 29*ex[2]^3*ex[3]*ex[4]^3*ex[6] - 
    24*ex[2]^4*ex[3]*ex[4]^3*ex[6] + 3*ex[2]^5*ex[3]*ex[4]^3*ex[6] - 
    2*ex[3]^2*ex[4]^3*ex[6] + 4*ex[2]*ex[3]^2*ex[4]^3*ex[6] + 
    12*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] + 4*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] - 
    2*ex[2]^4*ex[3]^2*ex[4]^3*ex[6] - 2*ex[4]^4*ex[6] + 
    5*ex[2]*ex[4]^4*ex[6] + 10*ex[2]^2*ex[4]^4*ex[6] - 
    3*ex[2]^3*ex[4]^4*ex[6] - 4*ex[3]*ex[4]^4*ex[6] + 
    2*ex[2]*ex[3]*ex[4]^4*ex[6] + 16*ex[2]^2*ex[3]*ex[4]^4*ex[6] + 
    7*ex[2]^3*ex[3]*ex[4]^4*ex[6] - 3*ex[2]^4*ex[3]*ex[4]^4*ex[6] - 
    2*ex[3]^2*ex[4]^4*ex[6] - 3*ex[2]*ex[3]^2*ex[4]^4*ex[6] + 
    ex[2]^3*ex[3]^2*ex[4]^4*ex[6] - 3*ex[2]^3*ex[3]^2*ex[6]^2 - 
    6*ex[2]^4*ex[3]^2*ex[6]^2 - 3*ex[2]^5*ex[3]^2*ex[6]^2 + 
    4*ex[2]^2*ex[3]*ex[4]*ex[6]^2 - ex[2]^3*ex[3]*ex[4]*ex[6]^2 - 
    17*ex[2]^4*ex[3]*ex[4]*ex[6]^2 - 12*ex[2]^5*ex[3]*ex[4]*ex[6]^2 + 
    7*ex[2]^2*ex[3]^2*ex[4]*ex[6]^2 + 12*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 + 
    3*ex[2]^4*ex[3]^2*ex[4]*ex[6]^2 - 2*ex[2]^5*ex[3]^2*ex[4]*ex[6]^2 - 
    ex[2]*ex[4]^2*ex[6]^2 + 3*ex[2]^2*ex[4]^2*ex[6]^2 + 
    7*ex[2]^3*ex[4]^2*ex[6]^2 - 3*ex[2]^4*ex[4]^2*ex[6]^2 - 
    6*ex[2]*ex[3]*ex[4]^2*ex[6]^2 + 5*ex[2]^2*ex[3]*ex[4]^2*ex[6]^2 + 
    28*ex[2]^3*ex[3]*ex[4]^2*ex[6]^2 + 11*ex[2]^4*ex[3]*ex[4]^2*ex[6]^2 - 
    6*ex[2]^5*ex[3]*ex[4]^2*ex[6]^2 - 5*ex[2]*ex[3]^2*ex[4]^2*ex[6]^2 - 
    6*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2 + 3*ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^2 + 
    4*ex[2]^4*ex[3]^2*ex[4]^2*ex[6]^2 + ex[4]^3*ex[6]^2 - 
    4*ex[2]*ex[4]^3*ex[6]^2 - 5*ex[2]^2*ex[4]^3*ex[6]^2 + 
    6*ex[2]^3*ex[4]^3*ex[6]^2 + 2*ex[3]*ex[4]^3*ex[6]^2 - 
    4*ex[2]*ex[3]*ex[4]^3*ex[6]^2 - 11*ex[2]^2*ex[3]*ex[4]^3*ex[6]^2 + 
    ex[2]^3*ex[3]*ex[4]^3*ex[6]^2 + 6*ex[2]^4*ex[3]*ex[4]^3*ex[6]^2 + 
    ex[3]^2*ex[4]^3*ex[6]^2 - 3*ex[2]^2*ex[3]^2*ex[4]^3*ex[6]^2 - 
    2*ex[2]^3*ex[3]^2*ex[4]^3*ex[6]^2 + ex[2]^3*ex[3]^2*ex[6]^3 + 
    2*ex[2]^4*ex[3]^2*ex[6]^3 + ex[2]^5*ex[3]^2*ex[6]^3 - 
    2*ex[2]^2*ex[3]*ex[4]*ex[6]^3 - 2*ex[2]^3*ex[3]*ex[4]*ex[6]^3 + 
    3*ex[2]^4*ex[3]*ex[4]*ex[6]^3 + 3*ex[2]^5*ex[3]*ex[4]*ex[6]^3 - 
    2*ex[2]^2*ex[3]^2*ex[4]*ex[6]^3 - 4*ex[2]^3*ex[3]^2*ex[4]*ex[6]^3 - 
    2*ex[2]^4*ex[3]^2*ex[4]*ex[6]^3 + ex[2]*ex[4]^2*ex[6]^3 - 
    3*ex[2]^3*ex[4]^2*ex[6]^3 + 2*ex[2]*ex[3]*ex[4]^2*ex[6]^3 + 
    2*ex[2]^2*ex[3]*ex[4]^2*ex[6]^3 - 3*ex[2]^3*ex[3]*ex[4]^2*ex[6]^3 - 
    3*ex[2]^4*ex[3]*ex[4]^2*ex[6]^3 + ex[2]*ex[3]^2*ex[4]^2*ex[6]^3 + 
    2*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^3 + ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^3, 
  y[169] -> 1 + ex[4], y[170] -> ex[2] + ex[2]*ex[3] + ex[2]^2*ex[3] - 
    ex[4] - ex[2]*ex[4] - ex[3]*ex[4] - ex[2]*ex[3]*ex[4], 
  y[171] -> 10*ex[2]^3 + 20*ex[2]^4 + 7*ex[2]^2*ex[4] + 
    40*ex[2]^2*ex[3]*ex[4] + 40*ex[2]^3*ex[3]*ex[4] - 14*ex[2]*ex[4]^2 - 
    14*ex[2]^2*ex[4]^2 - 20*ex[2]*ex[3]*ex[4]^2 - 20*ex[2]^2*ex[3]*ex[4]^2 - 
    3*ex[4]^3 - 6*ex[2]*ex[4]^3 + 10*ex[2]^3*ex[6] - 20*ex[2]^2*ex[3]*ex[6] - 
    20*ex[2]^3*ex[3]*ex[6] + 17*ex[2]*ex[4]*ex[6] + 20*ex[2]^2*ex[4]*ex[6] + 
    20*ex[2]*ex[3]*ex[4]*ex[6] + 20*ex[2]^2*ex[3]*ex[4]*ex[6] + 
    3*ex[4]^2*ex[6] + 6*ex[2]*ex[4]^2*ex[6], 
  y[172] -> 4*ex[2]^3*ex[3] + ex[2]^2*ex[3]^2 + 2*ex[2]^3*ex[3]^2 + 
    ex[2]^4*ex[3]^2 - 8*ex[2]^2*ex[3]*ex[4] - 2*ex[2]*ex[3]^2*ex[4] - 
    4*ex[2]^2*ex[3]^2*ex[4] - 2*ex[2]^3*ex[3]^2*ex[4] + 
    4*ex[2]*ex[3]*ex[4]^2 + ex[3]^2*ex[4]^2 + 2*ex[2]*ex[3]^2*ex[4]^2 + 
    ex[2]^2*ex[3]^2*ex[4]^2 + 2*ex[2]^2*ex[3]*ex[6] - 2*ex[2]^3*ex[3]*ex[6] - 
    2*ex[2]*ex[3]*ex[4]*ex[6] + 2*ex[2]^2*ex[3]*ex[4]*ex[6] + 
    ex[2]^2*ex[6]^2, y[173] -> 10*ex[2]^4 + 20*ex[2]^5 + 20*ex[2]^4*ex[3] + 
    50*ex[2]^5*ex[3] + 30*ex[2]^6*ex[3] + 10*ex[2]^4*ex[3]^2 + 
    30*ex[2]^5*ex[3]^2 + 30*ex[2]^6*ex[3]^2 + 10*ex[2]^7*ex[3]^2 - 
    43*ex[2]^3*ex[4] - 112*ex[2]^4*ex[4] - 52*ex[2]^5*ex[4] - 
    86*ex[2]^3*ex[3]*ex[4] - 222*ex[2]^4*ex[3]*ex[4] - 
    136*ex[2]^5*ex[3]*ex[4] - 40*ex[2]^3*ex[3]^2*ex[4] - 
    120*ex[2]^4*ex[3]^2*ex[4] - 120*ex[2]^5*ex[3]^2*ex[4] - 
    40*ex[2]^6*ex[3]^2*ex[4] + 66*ex[2]^2*ex[4]^2 + 213*ex[2]^3*ex[4]^2 + 
    190*ex[2]^4*ex[4]^2 + 44*ex[2]^5*ex[4]^2 + 141*ex[2]^2*ex[3]*ex[4]^2 + 
    425*ex[2]^3*ex[3]*ex[4]^2 + 376*ex[2]^4*ex[3]*ex[4]^2 + 
    92*ex[2]^5*ex[3]*ex[4]^2 + 60*ex[2]^2*ex[3]^2*ex[4]^2 + 
    220*ex[2]^3*ex[3]^2*ex[4]^2 + 260*ex[2]^4*ex[3]^2*ex[4]^2 + 
    100*ex[2]^5*ex[3]^2*ex[4]^2 - 43*ex[2]*ex[4]^3 - 170*ex[2]^2*ex[4]^3 - 
    224*ex[2]^3*ex[4]^3 - 88*ex[2]^4*ex[4]^3 - 104*ex[2]*ex[3]*ex[4]^3 - 
    354*ex[2]^2*ex[3]*ex[4]^3 - 388*ex[2]^3*ex[3]*ex[4]^3 - 
    138*ex[2]^4*ex[3]*ex[4]^3 - 40*ex[2]*ex[3]^2*ex[4]^3 - 
    160*ex[2]^2*ex[3]^2*ex[4]^3 - 200*ex[2]^3*ex[3]^2*ex[4]^3 - 
    80*ex[2]^4*ex[3]^2*ex[4]^3 + 10*ex[4]^4 + 49*ex[2]*ex[4]^4 + 
    86*ex[2]^2*ex[4]^4 + 44*ex[2]^3*ex[4]^4 + 29*ex[3]*ex[4]^4 + 
    101*ex[2]*ex[3]*ex[4]^4 + 118*ex[2]^2*ex[3]*ex[4]^4 + 
    46*ex[2]^3*ex[3]*ex[4]^4 + 10*ex[3]^2*ex[4]^4 + 
    40*ex[2]*ex[3]^2*ex[4]^4 + 50*ex[2]^2*ex[3]^2*ex[4]^4 + 
    20*ex[2]^3*ex[3]^2*ex[4]^4 + 10*ex[2]^3*ex[6] + 20*ex[2]^4*ex[6] - 
    10*ex[2]^5*ex[6] + 20*ex[2]^3*ex[3]*ex[6] + 40*ex[2]^4*ex[3]*ex[6] - 
    10*ex[2]^5*ex[3]*ex[6] - 30*ex[2]^6*ex[3]*ex[6] + 
    10*ex[2]^3*ex[3]^2*ex[6] + 30*ex[2]^4*ex[3]^2*ex[6] + 
    30*ex[2]^5*ex[3]^2*ex[6] + 10*ex[2]^6*ex[3]^2*ex[6] - 
    33*ex[2]^2*ex[4]*ex[6] - 95*ex[2]^3*ex[4]*ex[6] - 
    28*ex[2]^4*ex[4]*ex[6] + 20*ex[2]^5*ex[4]*ex[6] - 
    66*ex[2]^2*ex[3]*ex[4]*ex[6] - 189*ex[2]^3*ex[3]*ex[4]*ex[6] - 
    103*ex[2]^4*ex[3]*ex[4]*ex[6] + 20*ex[2]^5*ex[3]*ex[4]*ex[6] - 
    30*ex[2]^2*ex[3]^2*ex[4]*ex[6] - 130*ex[2]^3*ex[3]^2*ex[4]*ex[6] - 
    170*ex[2]^4*ex[3]^2*ex[4]*ex[6] - 70*ex[2]^5*ex[3]^2*ex[4]*ex[6] + 
    33*ex[2]*ex[4]^2*ex[6] + 137*ex[2]^2*ex[4]^2*ex[6] + 
    162*ex[2]^3*ex[4]^2*ex[6] + 46*ex[2]^4*ex[4]^2*ex[6] + 
    75*ex[2]*ex[3]*ex[4]^2*ex[6] + 287*ex[2]^2*ex[3]*ex[4]^2*ex[6] + 
    324*ex[2]^3*ex[3]*ex[4]^2*ex[6] + 112*ex[2]^4*ex[3]*ex[4]^2*ex[6] + 
    30*ex[2]*ex[3]^2*ex[4]^2*ex[6] + 150*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 
    210*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] + 90*ex[2]^4*ex[3]^2*ex[4]^2*ex[6] - 
    10*ex[4]^3*ex[6] - 62*ex[2]*ex[4]^3*ex[6] - 124*ex[2]^2*ex[4]^3*ex[6] - 
    66*ex[2]^3*ex[4]^3*ex[6] - 29*ex[3]*ex[4]^3*ex[6] - 
    118*ex[2]*ex[3]*ex[4]^3*ex[6] - 155*ex[2]^2*ex[3]*ex[4]^3*ex[6] - 
    66*ex[2]^3*ex[3]*ex[4]^3*ex[6] - 10*ex[3]^2*ex[4]^3*ex[6] - 
    50*ex[2]*ex[3]^2*ex[4]^3*ex[6] - 70*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] - 
    30*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] - 10*ex[2]^4*ex[6]^2 - 
    20*ex[2]^4*ex[3]*ex[6]^2 - 20*ex[2]^5*ex[3]*ex[6]^2 + 
    10*ex[2]^3*ex[3]^2*ex[6]^2 + 20*ex[2]^4*ex[3]^2*ex[6]^2 + 
    10*ex[2]^5*ex[3]^2*ex[6]^2 - 3*ex[2]^2*ex[4]*ex[6]^2 + 
    14*ex[2]^3*ex[4]*ex[6]^2 + 20*ex[2]^4*ex[4]*ex[6]^2 - 
    17*ex[2]^2*ex[3]*ex[4]*ex[6]^2 - 17*ex[2]^3*ex[3]*ex[4]*ex[6]^2 - 
    20*ex[2]^2*ex[3]^2*ex[4]*ex[6]^2 - 40*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 - 
    20*ex[2]^4*ex[3]^2*ex[4]*ex[6]^2 + 13*ex[2]*ex[4]^2*ex[6]^2 + 
    38*ex[2]^2*ex[4]^2*ex[6]^2 + 22*ex[2]^3*ex[4]^2*ex[6]^2 + 
    17*ex[2]*ex[3]*ex[4]^2*ex[6]^2 + 37*ex[2]^2*ex[3]*ex[4]^2*ex[6]^2 + 
    20*ex[2]^3*ex[3]*ex[4]^2*ex[6]^2 + 10*ex[2]*ex[3]^2*ex[4]^2*ex[6]^2 + 
    20*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2 + 10*ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^2, 
  y[174] -> ex[2] + 2*ex[2]^2 + ex[2]*ex[3] + 2*ex[2]^2*ex[3] + 
    ex[2]^3*ex[3] - ex[4] - 2*ex[2]*ex[4] - ex[3]*ex[4] - 
    2*ex[2]*ex[3]*ex[4] - ex[2]^2*ex[3]*ex[4] - ex[2]^2*ex[6], 
  y[175] -> 4*ex[2]^5*ex[3]^2 + 4*ex[2]^6*ex[3]^2 + ex[2]^4*ex[3]^3 + 
    3*ex[2]^5*ex[3]^3 + 3*ex[2]^6*ex[3]^3 + ex[2]^7*ex[3]^3 + 
    12*ex[2]^4*ex[3]*ex[4] + 20*ex[2]^5*ex[3]*ex[4] + 
    5*ex[2]^3*ex[3]^2*ex[4] + ex[2]^4*ex[3]^2*ex[4] + 
    3*ex[2]^5*ex[3]^2*ex[4] + 7*ex[2]^6*ex[3]^2*ex[4] - 
    3*ex[2]^3*ex[3]^3*ex[4] - 8*ex[2]^4*ex[3]^3*ex[4] - 
    6*ex[2]^5*ex[3]^3*ex[4] + ex[2]^7*ex[3]^3*ex[4] - 
    36*ex[2]^3*ex[3]*ex[4]^2 - 60*ex[2]^4*ex[3]*ex[4]^2 - 
    15*ex[2]^2*ex[3]^2*ex[4]^2 - 27*ex[2]^3*ex[3]^2*ex[4]^2 - 
    33*ex[2]^4*ex[3]^2*ex[4]^2 - 21*ex[2]^5*ex[3]^2*ex[4]^2 + 
    3*ex[2]^2*ex[3]^3*ex[4]^2 + 6*ex[2]^3*ex[3]^3*ex[4]^2 - 
    6*ex[2]^5*ex[3]^3*ex[4]^2 - 3*ex[2]^6*ex[3]^3*ex[4]^2 + 
    36*ex[2]^2*ex[3]*ex[4]^3 + 60*ex[2]^3*ex[3]*ex[4]^3 + 
    15*ex[2]*ex[3]^2*ex[4]^3 + 35*ex[2]^2*ex[3]^2*ex[4]^3 + 
    41*ex[2]^3*ex[3]^2*ex[4]^3 + 21*ex[2]^4*ex[3]^2*ex[4]^3 - 
    ex[2]*ex[3]^3*ex[4]^3 + 6*ex[2]^3*ex[3]^3*ex[4]^3 + 
    8*ex[2]^4*ex[3]^3*ex[4]^3 + 3*ex[2]^5*ex[3]^3*ex[4]^3 - 
    12*ex[2]*ex[3]*ex[4]^4 - 20*ex[2]^2*ex[3]*ex[4]^4 - 5*ex[3]^2*ex[4]^4 - 
    13*ex[2]*ex[3]^2*ex[4]^4 - 15*ex[2]^2*ex[3]^2*ex[4]^4 - 
    7*ex[2]^3*ex[3]^2*ex[4]^4 - ex[2]*ex[3]^3*ex[4]^4 - 
    3*ex[2]^2*ex[3]^3*ex[4]^4 - 3*ex[2]^3*ex[3]^3*ex[4]^4 - 
    ex[2]^4*ex[3]^3*ex[4]^4 + 2*ex[2]^4*ex[3]^2*ex[6] - 
    4*ex[2]^5*ex[3]^2*ex[6] - 6*ex[2]^6*ex[3]^2*ex[6] - 
    ex[2]^4*ex[3]^3*ex[6] - 3*ex[2]^5*ex[3]^3*ex[6] - 
    3*ex[2]^6*ex[3]^3*ex[6] - ex[2]^7*ex[3]^3*ex[6] + 
    6*ex[2]^3*ex[3]*ex[4]*ex[6] - 22*ex[2]^5*ex[3]*ex[4]*ex[6] - 
    8*ex[2]^3*ex[3]^2*ex[4]*ex[6] + 4*ex[2]^4*ex[3]^2*ex[4]*ex[6] + 
    8*ex[2]^5*ex[3]^2*ex[4]*ex[6] - 4*ex[2]^6*ex[3]^2*ex[4]*ex[6] + 
    3*ex[2]^3*ex[3]^3*ex[4]*ex[6] + 9*ex[2]^4*ex[3]^3*ex[4]*ex[6] + 
    9*ex[2]^5*ex[3]^3*ex[4]*ex[6] + 3*ex[2]^6*ex[3]^3*ex[4]*ex[6] - 
    12*ex[2]^2*ex[3]*ex[4]^2*ex[6] + 44*ex[2]^4*ex[3]*ex[4]^2*ex[6] + 
    10*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 4*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] + 
    2*ex[2]^4*ex[3]^2*ex[4]^2*ex[6] + 8*ex[2]^5*ex[3]^2*ex[4]^2*ex[6] - 
    3*ex[2]^2*ex[3]^3*ex[4]^2*ex[6] - 9*ex[2]^3*ex[3]^3*ex[4]^2*ex[6] - 
    9*ex[2]^4*ex[3]^3*ex[4]^2*ex[6] - 3*ex[2]^5*ex[3]^3*ex[4]^2*ex[6] + 
    6*ex[2]*ex[3]*ex[4]^3*ex[6] - 22*ex[2]^3*ex[3]*ex[4]^3*ex[6] - 
    4*ex[2]*ex[3]^2*ex[4]^3*ex[6] - 4*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] - 
    4*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] - 4*ex[2]^4*ex[3]^2*ex[4]^3*ex[6] + 
    ex[2]*ex[3]^3*ex[4]^3*ex[6] + 3*ex[2]^2*ex[3]^3*ex[4]^3*ex[6] + 
    3*ex[2]^3*ex[3]^3*ex[4]^3*ex[6] + ex[2]^4*ex[3]^3*ex[4]^3*ex[6] + 
    ex[2]^4*ex[3]*ex[6]^2 + ex[2]^5*ex[3]*ex[6]^2 - 
    2*ex[2]^4*ex[3]^2*ex[6]^2 + 2*ex[2]^6*ex[3]^2*ex[6]^2 + 
    ex[2]^3*ex[4]*ex[6]^2 + 3*ex[2]^4*ex[4]*ex[6]^2 - 
    5*ex[2]^3*ex[3]*ex[4]*ex[6]^2 - 8*ex[2]^4*ex[3]*ex[4]*ex[6]^2 + 
    5*ex[2]^5*ex[3]*ex[4]*ex[6]^2 + 4*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 - 
    4*ex[2]^5*ex[3]^2*ex[4]*ex[6]^2 - ex[2]^2*ex[4]^2*ex[6]^2 - 
    3*ex[2]^3*ex[4]^2*ex[6]^2 + 4*ex[2]^2*ex[3]*ex[4]^2*ex[6]^2 + 
    7*ex[2]^3*ex[3]*ex[4]^2*ex[6]^2 - 5*ex[2]^4*ex[3]*ex[4]^2*ex[6]^2 - 
    2*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2 + 2*ex[2]^4*ex[3]^2*ex[4]^2*ex[6]^2 - 
    ex[2]^4*ex[3]*ex[6]^3 - ex[2]^5*ex[3]*ex[6]^3 - 2*ex[2]^4*ex[4]*ex[6]^3 + 
    ex[2]^3*ex[3]*ex[4]*ex[6]^3 + ex[2]^4*ex[3]*ex[4]*ex[6]^3, 
  y[176] -> ex[2]^2 + 2*ex[2]^3 + ex[2]*ex[4] + 4*ex[2]*ex[3]*ex[4] + 
    4*ex[2]^2*ex[3]*ex[4] - 2*ex[4]^2 - 2*ex[2]*ex[4]^2 - 2*ex[3]*ex[4]^2 - 
    2*ex[2]*ex[3]*ex[4]^2 + ex[2]^2*ex[6] - 2*ex[2]*ex[3]*ex[6] - 
    2*ex[2]^2*ex[3]*ex[6] + 2*ex[4]*ex[6] + 2*ex[2]*ex[4]*ex[6] + 
    2*ex[3]*ex[4]*ex[6] + 2*ex[2]*ex[3]*ex[4]*ex[6], 
  y[177] -> -ex[2]^4 - 2*ex[2]^5 - 2*ex[2]^4*ex[3] - 5*ex[2]^5*ex[3] - 
    3*ex[2]^6*ex[3] - ex[2]^4*ex[3]^2 - 3*ex[2]^5*ex[3]^2 - 
    3*ex[2]^6*ex[3]^2 - ex[2]^7*ex[3]^2 + 4*ex[2]^3*ex[4] + 
    10*ex[2]^4*ex[4] + 4*ex[2]^5*ex[4] + 8*ex[2]^3*ex[3]*ex[4] + 
    21*ex[2]^4*ex[3]*ex[4] + 13*ex[2]^5*ex[3]*ex[4] + 
    4*ex[2]^3*ex[3]^2*ex[4] + 12*ex[2]^4*ex[3]^2*ex[4] + 
    12*ex[2]^5*ex[3]^2*ex[4] + 4*ex[2]^6*ex[3]^2*ex[4] - 6*ex[2]^2*ex[4]^2 - 
    18*ex[2]^3*ex[4]^2 - 13*ex[2]^4*ex[4]^2 - 2*ex[2]^5*ex[4]^2 - 
    12*ex[2]^2*ex[3]*ex[4]^2 - 38*ex[2]^3*ex[3]*ex[4]^2 - 
    34*ex[2]^4*ex[3]*ex[4]^2 - 8*ex[2]^5*ex[3]*ex[4]^2 - 
    6*ex[2]^2*ex[3]^2*ex[4]^2 - 22*ex[2]^3*ex[3]^2*ex[4]^2 - 
    26*ex[2]^4*ex[3]^2*ex[4]^2 - 10*ex[2]^5*ex[3]^2*ex[4]^2 + 
    4*ex[2]*ex[4]^3 + 14*ex[2]^2*ex[4]^3 + 14*ex[2]^3*ex[4]^3 + 
    4*ex[2]^4*ex[4]^3 + 8*ex[2]*ex[3]*ex[4]^3 + 30*ex[2]^2*ex[3]*ex[4]^3 + 
    34*ex[2]^3*ex[3]*ex[4]^3 + 12*ex[2]^4*ex[3]*ex[4]^3 + 
    4*ex[2]*ex[3]^2*ex[4]^3 + 16*ex[2]^2*ex[3]^2*ex[4]^3 + 
    20*ex[2]^3*ex[3]^2*ex[4]^3 + 8*ex[2]^4*ex[3]^2*ex[4]^3 - ex[4]^4 - 
    4*ex[2]*ex[4]^4 - 5*ex[2]^2*ex[4]^4 - 2*ex[2]^3*ex[4]^4 - 
    2*ex[3]*ex[4]^4 - 8*ex[2]*ex[3]*ex[4]^4 - 10*ex[2]^2*ex[3]*ex[4]^4 - 
    4*ex[2]^3*ex[3]*ex[4]^4 - ex[3]^2*ex[4]^4 - 4*ex[2]*ex[3]^2*ex[4]^4 - 
    5*ex[2]^2*ex[3]^2*ex[4]^4 - 2*ex[2]^3*ex[3]^2*ex[4]^4 - ex[2]^3*ex[6] - 
    2*ex[2]^4*ex[6] + ex[2]^5*ex[6] - 2*ex[2]^3*ex[3]*ex[6] - 
    4*ex[2]^4*ex[3]*ex[6] + ex[2]^5*ex[3]*ex[6] + 3*ex[2]^6*ex[3]*ex[6] - 
    ex[2]^3*ex[3]^2*ex[6] - 3*ex[2]^4*ex[3]^2*ex[6] - 
    3*ex[2]^5*ex[3]^2*ex[6] - ex[2]^6*ex[3]^2*ex[6] + 3*ex[2]^2*ex[4]*ex[6] + 
    8*ex[2]^3*ex[4]*ex[6] + ex[2]^4*ex[4]*ex[6] - 2*ex[2]^5*ex[4]*ex[6] + 
    6*ex[2]^2*ex[3]*ex[4]*ex[6] + 18*ex[2]^3*ex[3]*ex[4]*ex[6] + 
    10*ex[2]^4*ex[3]*ex[4]*ex[6] - 2*ex[2]^5*ex[3]*ex[4]*ex[6] + 
    3*ex[2]^2*ex[3]^2*ex[4]*ex[6] + 13*ex[2]^3*ex[3]^2*ex[4]*ex[6] + 
    17*ex[2]^4*ex[3]^2*ex[4]*ex[6] + 7*ex[2]^5*ex[3]^2*ex[4]*ex[6] - 
    3*ex[2]*ex[4]^2*ex[6] - 11*ex[2]^2*ex[4]^2*ex[6] - 
    9*ex[2]^3*ex[4]^2*ex[6] - ex[2]^4*ex[4]^2*ex[6] - 
    6*ex[2]*ex[3]*ex[4]^2*ex[6] - 26*ex[2]^2*ex[3]*ex[4]^2*ex[6] - 
    30*ex[2]^3*ex[3]*ex[4]^2*ex[6] - 10*ex[2]^4*ex[3]*ex[4]^2*ex[6] - 
    3*ex[2]*ex[3]^2*ex[4]^2*ex[6] - 15*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] - 
    21*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] - 9*ex[2]^4*ex[3]^2*ex[4]^2*ex[6] + 
    ex[4]^3*ex[6] + 5*ex[2]*ex[4]^3*ex[6] + 7*ex[2]^2*ex[4]^3*ex[6] + 
    3*ex[2]^3*ex[4]^3*ex[6] + 2*ex[3]*ex[4]^3*ex[6] + 
    10*ex[2]*ex[3]*ex[4]^3*ex[6] + 14*ex[2]^2*ex[3]*ex[4]^3*ex[6] + 
    6*ex[2]^3*ex[3]*ex[4]^3*ex[6] + ex[3]^2*ex[4]^3*ex[6] + 
    5*ex[2]*ex[3]^2*ex[4]^3*ex[6] + 7*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] + 
    3*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] + ex[2]^4*ex[6]^2 + 
    2*ex[2]^4*ex[3]*ex[6]^2 + 2*ex[2]^5*ex[3]*ex[6]^2 - 
    ex[2]^3*ex[3]^2*ex[6]^2 - 2*ex[2]^4*ex[3]^2*ex[6]^2 - 
    ex[2]^5*ex[3]^2*ex[6]^2 - 2*ex[2]^3*ex[4]*ex[6]^2 - 
    2*ex[2]^4*ex[4]*ex[6]^2 + 2*ex[2]^2*ex[3]*ex[4]*ex[6]^2 + 
    2*ex[2]^3*ex[3]*ex[4]*ex[6]^2 + 2*ex[2]^2*ex[3]^2*ex[4]*ex[6]^2 + 
    4*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 + 2*ex[2]^4*ex[3]^2*ex[4]*ex[6]^2 - 
    ex[2]*ex[4]^2*ex[6]^2 - 2*ex[2]^2*ex[4]^2*ex[6]^2 - 
    ex[2]^3*ex[4]^2*ex[6]^2 - 2*ex[2]*ex[3]*ex[4]^2*ex[6]^2 - 
    4*ex[2]^2*ex[3]*ex[4]^2*ex[6]^2 - 2*ex[2]^3*ex[3]*ex[4]^2*ex[6]^2 - 
    ex[2]*ex[3]^2*ex[4]^2*ex[6]^2 - 2*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2 - 
    ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^2, 
  y[178] -> -(ex[2]^3*ex[3]^2) - ex[2]^4*ex[3]^2 - ex[2]^2*ex[3]*ex[4] - 
    2*ex[2]^3*ex[3]*ex[4] + ex[2]^4*ex[3]*ex[4] + 3*ex[2]^2*ex[3]^2*ex[4] + 
    2*ex[2]^3*ex[3]^2*ex[4] - ex[2]^4*ex[3]^2*ex[4] - 3*ex[2]^2*ex[4]^2 - 
    5*ex[2]^3*ex[4]^2 + 2*ex[2]*ex[3]*ex[4]^2 + 2*ex[2]^2*ex[3]*ex[4]^2 - 
    6*ex[2]^3*ex[3]*ex[4]^2 - 3*ex[2]*ex[3]^2*ex[4]^2 + 
    3*ex[2]^3*ex[3]^2*ex[4]^2 + 6*ex[2]*ex[4]^3 + 10*ex[2]^2*ex[4]^3 - 
    ex[3]*ex[4]^3 + 2*ex[2]*ex[3]*ex[4]^3 + 9*ex[2]^2*ex[3]*ex[4]^3 + 
    ex[3]^2*ex[4]^3 - 2*ex[2]*ex[3]^2*ex[4]^3 - 3*ex[2]^2*ex[3]^2*ex[4]^3 - 
    3*ex[4]^4 - 5*ex[2]*ex[4]^4 - 2*ex[3]*ex[4]^4 - 4*ex[2]*ex[3]*ex[4]^4 + 
    ex[3]^2*ex[4]^4 + ex[2]*ex[3]^2*ex[4]^4 + 2*ex[2]^3*ex[3]^2*ex[6] + 
    2*ex[2]^4*ex[3]^2*ex[6] + ex[2]^2*ex[3]*ex[4]*ex[6] + 
    4*ex[2]^3*ex[3]*ex[4]*ex[6] - ex[2]^4*ex[3]*ex[4]*ex[6] - 
    5*ex[2]^2*ex[3]^2*ex[4]*ex[6] - 4*ex[2]^3*ex[3]^2*ex[4]*ex[6] + 
    ex[2]^4*ex[3]^2*ex[4]*ex[6] - 3*ex[2]*ex[4]^2*ex[6] - 
    4*ex[2]^2*ex[4]^2*ex[6] + 3*ex[2]^3*ex[4]^2*ex[6] - 
    3*ex[2]*ex[3]*ex[4]^2*ex[6] - 8*ex[2]^2*ex[3]*ex[4]^2*ex[6] + 
    3*ex[2]^3*ex[3]*ex[4]^2*ex[6] + 4*ex[2]*ex[3]^2*ex[4]^2*ex[6] + 
    2*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] - 2*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] + 
    3*ex[4]^3*ex[6] + 4*ex[2]*ex[4]^3*ex[6] - 3*ex[2]^2*ex[4]^3*ex[6] + 
    2*ex[3]*ex[4]^3*ex[6] + 4*ex[2]*ex[3]*ex[4]^3*ex[6] - 
    2*ex[2]^2*ex[3]*ex[4]^3*ex[6] - ex[3]^2*ex[4]^3*ex[6] + 
    ex[2]^2*ex[3]^2*ex[4]^3*ex[6] - ex[2]^3*ex[3]^2*ex[6]^2 - 
    ex[2]^4*ex[3]^2*ex[6]^2 - 2*ex[2]^3*ex[3]*ex[4]*ex[6]^2 + 
    2*ex[2]^2*ex[3]^2*ex[4]*ex[6]^2 + 2*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 + 
    ex[2]*ex[4]^2*ex[6]^2 + 3*ex[2]^2*ex[4]^2*ex[6]^2 + 
    2*ex[2]^2*ex[3]*ex[4]^2*ex[6]^2 - ex[2]*ex[3]^2*ex[4]^2*ex[6]^2 - 
    ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2, 
  y[179] -> -2*ex[2]^5*ex[3]^4 - 4*ex[2]^6*ex[3]^4 - 2*ex[2]^7*ex[3]^4 + 
    4*ex[2]^4*ex[3]^3*ex[4] + 4*ex[2]^5*ex[3]^3*ex[4] - 
    3*ex[2]^6*ex[3]^3*ex[4] - 3*ex[2]^7*ex[3]^3*ex[4] + 
    10*ex[2]^4*ex[3]^4*ex[4] + 16*ex[2]^5*ex[3]^4*ex[4] + 
    2*ex[2]^6*ex[3]^4*ex[4] - 4*ex[2]^7*ex[3]^4*ex[4] - 
    2*ex[2]^3*ex[3]^2*ex[4]^2 + 3*ex[2]^4*ex[3]^2*ex[4]^2 + 
    6*ex[2]^5*ex[3]^2*ex[4]^2 - 3*ex[2]^7*ex[3]^2*ex[4]^2 - 
    16*ex[2]^3*ex[3]^3*ex[4]^2 - 5*ex[2]^4*ex[3]^3*ex[4]^2 + 
    29*ex[2]^5*ex[3]^3*ex[4]^2 + 15*ex[2]^6*ex[3]^3*ex[4]^2 - 
    3*ex[2]^7*ex[3]^3*ex[4]^2 - 20*ex[2]^3*ex[3]^4*ex[4]^2 - 
    20*ex[2]^4*ex[3]^4*ex[4]^2 + 18*ex[2]^5*ex[3]^4*ex[4]^2 + 
    16*ex[2]^6*ex[3]^4*ex[4]^2 - 2*ex[2]^7*ex[3]^4*ex[4]^2 - 
    3*ex[2]^3*ex[3]*ex[4]^3 + 6*ex[2]^5*ex[3]*ex[4]^3 + 
    7*ex[2]^6*ex[3]*ex[4]^3 + 6*ex[2]^2*ex[3]^2*ex[4]^3 - 
    19*ex[2]^3*ex[3]^2*ex[4]^3 - 24*ex[2]^4*ex[3]^2*ex[4]^3 + 
    12*ex[2]^5*ex[3]^2*ex[4]^3 + 21*ex[2]^6*ex[3]^2*ex[4]^3 + 
    24*ex[2]^2*ex[3]^3*ex[4]^3 - 20*ex[2]^3*ex[3]^3*ex[4]^3 - 
    79*ex[2]^4*ex[3]^3*ex[4]^3 - 17*ex[2]^5*ex[3]^3*ex[4]^3 + 
    18*ex[2]^6*ex[3]^3*ex[4]^3 + 20*ex[2]^2*ex[3]^4*ex[4]^3 - 
    50*ex[2]^4*ex[3]^4*ex[4]^3 - 20*ex[2]^5*ex[3]^4*ex[4]^3 + 
    10*ex[2]^6*ex[3]^4*ex[4]^3 - 3*ex[2]^3*ex[4]^4 - 7*ex[2]^4*ex[4]^4 - 
    6*ex[2]^5*ex[4]^4 + 9*ex[2]^2*ex[3]*ex[4]^4 - 9*ex[2]^3*ex[3]*ex[4]^4 - 
    37*ex[2]^4*ex[3]*ex[4]^4 - 35*ex[2]^5*ex[3]*ex[4]^4 - 
    6*ex[2]*ex[3]^2*ex[4]^4 + 39*ex[2]^2*ex[3]^2*ex[4]^4 + 
    25*ex[2]^3*ex[3]^2*ex[4]^4 - 57*ex[2]^4*ex[3]^2*ex[4]^4 - 
    57*ex[2]^5*ex[3]^2*ex[4]^4 - 16*ex[2]*ex[3]^3*ex[4]^4 + 
    50*ex[2]^2*ex[3]^3*ex[4]^4 + 86*ex[2]^3*ex[3]^3*ex[4]^4 - 
    22*ex[2]^4*ex[3]^3*ex[4]^4 - 42*ex[2]^5*ex[3]^3*ex[4]^4 - 
    10*ex[2]*ex[3]^4*ex[4]^4 + 20*ex[2]^2*ex[3]^4*ex[4]^4 + 
    50*ex[2]^3*ex[3]^4*ex[4]^4 - 20*ex[2]^5*ex[3]^4*ex[4]^4 + 
    9*ex[2]^2*ex[4]^5 + 21*ex[2]^3*ex[4]^5 + 18*ex[2]^4*ex[4]^5 - 
    9*ex[2]*ex[3]*ex[4]^5 + 27*ex[2]^2*ex[3]*ex[4]^5 + 
    75*ex[2]^3*ex[3]*ex[4]^5 + 63*ex[2]^4*ex[3]*ex[4]^5 + 2*ex[3]^2*ex[4]^5 - 
    33*ex[2]*ex[3]^2*ex[4]^5 + 9*ex[2]^2*ex[3]^2*ex[4]^5 + 
    99*ex[2]^3*ex[3]^2*ex[4]^5 + 75*ex[2]^4*ex[3]^2*ex[4]^5 + 
    4*ex[3]^3*ex[4]^5 - 40*ex[2]*ex[3]^3*ex[4]^5 - 
    29*ex[2]^2*ex[3]^3*ex[4]^5 + 63*ex[2]^3*ex[3]^3*ex[4]^5 + 
    48*ex[2]^4*ex[3]^3*ex[4]^5 + 2*ex[3]^4*ex[4]^5 - 
    16*ex[2]*ex[3]^4*ex[4]^5 - 18*ex[2]^2*ex[3]^4*ex[4]^5 + 
    20*ex[2]^3*ex[3]^4*ex[4]^5 + 20*ex[2]^4*ex[3]^4*ex[4]^5 - 
    9*ex[2]*ex[4]^6 - 21*ex[2]^2*ex[4]^6 - 18*ex[2]^3*ex[4]^6 + 
    3*ex[3]*ex[4]^6 - 27*ex[2]*ex[3]*ex[4]^6 - 63*ex[2]^2*ex[3]*ex[4]^6 - 
    49*ex[2]^3*ex[3]*ex[4]^6 + 10*ex[3]^2*ex[4]^6 - 
    27*ex[2]*ex[3]^2*ex[4]^6 - 75*ex[2]^2*ex[3]^2*ex[4]^6 - 
    48*ex[2]^3*ex[3]^2*ex[4]^6 + 11*ex[3]^3*ex[4]^6 - 
    11*ex[2]*ex[3]^3*ex[4]^6 - 49*ex[2]^2*ex[3]^3*ex[4]^6 - 
    27*ex[2]^3*ex[3]^3*ex[4]^6 + 4*ex[3]^4*ex[4]^6 - 
    2*ex[2]*ex[3]^4*ex[4]^6 - 16*ex[2]^2*ex[3]^4*ex[4]^6 - 
    10*ex[2]^3*ex[3]^4*ex[4]^6 + 3*ex[4]^7 + 7*ex[2]*ex[4]^7 + 
    6*ex[2]^2*ex[4]^7 + 9*ex[3]*ex[4]^7 + 19*ex[2]*ex[3]*ex[4]^7 + 
    14*ex[2]^2*ex[3]*ex[4]^7 + 11*ex[3]^2*ex[4]^7 + 
    21*ex[2]*ex[3]^2*ex[4]^7 + 12*ex[2]^2*ex[3]^2*ex[4]^7 + 
    7*ex[3]^3*ex[4]^7 + 13*ex[2]*ex[3]^3*ex[4]^7 + 
    6*ex[2]^2*ex[3]^3*ex[4]^7 + 2*ex[3]^4*ex[4]^7 + 4*ex[2]*ex[3]^4*ex[4]^7 + 
    2*ex[2]^2*ex[3]^4*ex[4]^7 + 6*ex[2]^5*ex[3]^4*ex[6] + 
    12*ex[2]^6*ex[3]^4*ex[6] + 6*ex[2]^7*ex[3]^4*ex[6] - 
    16*ex[2]^4*ex[3]^3*ex[4]*ex[6] - 23*ex[2]^5*ex[3]^3*ex[4]*ex[6] - 
    ex[2]^6*ex[3]^3*ex[4]*ex[6] + 6*ex[2]^7*ex[3]^3*ex[4]*ex[6] - 
    28*ex[2]^4*ex[3]^4*ex[4]*ex[6] - 48*ex[2]^5*ex[3]^4*ex[4]*ex[6] - 
    12*ex[2]^6*ex[3]^4*ex[4]*ex[6] + 8*ex[2]^7*ex[3]^4*ex[4]*ex[6] + 
    13*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] + 3*ex[2]^4*ex[3]^2*ex[4]^2*ex[6] - 
    19*ex[2]^5*ex[3]^2*ex[4]^2*ex[6] - 12*ex[2]^6*ex[3]^2*ex[4]^2*ex[6] + 
    3*ex[2]^7*ex[3]^2*ex[4]^2*ex[6] + 59*ex[2]^3*ex[3]^3*ex[4]^2*ex[6] + 
    59*ex[2]^4*ex[3]^3*ex[4]^2*ex[6] - 41*ex[2]^5*ex[3]^3*ex[4]^2*ex[6] - 
    38*ex[2]^6*ex[3]^3*ex[4]^2*ex[6] + 3*ex[2]^7*ex[3]^3*ex[4]^2*ex[6] + 
    52*ex[2]^3*ex[3]^4*ex[4]^2*ex[6] + 68*ex[2]^4*ex[3]^4*ex[4]^2*ex[6] - 
    18*ex[2]^5*ex[3]^4*ex[4]^2*ex[6] - 32*ex[2]^6*ex[3]^4*ex[4]^2*ex[6] + 
    2*ex[2]^7*ex[3]^4*ex[4]^2*ex[6] - 3*ex[2]^2*ex[3]*ex[4]^3*ex[6] + 
    12*ex[2]^3*ex[3]*ex[4]^3*ex[6] + 22*ex[2]^4*ex[3]*ex[4]^3*ex[6] + 
    13*ex[2]^5*ex[3]*ex[4]^3*ex[6] - 6*ex[2]^6*ex[3]*ex[4]^3*ex[6] - 
    36*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] + 22*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] + 
    98*ex[2]^4*ex[3]^2*ex[4]^3*ex[6] + 46*ex[2]^5*ex[3]^2*ex[4]^3*ex[6] - 
    18*ex[2]^6*ex[3]^2*ex[4]^3*ex[6] - 81*ex[2]^2*ex[3]^3*ex[4]^3*ex[6] - 
    25*ex[2]^3*ex[3]^3*ex[4]^3*ex[6] + 147*ex[2]^4*ex[3]^3*ex[4]^3*ex[6] + 
    75*ex[2]^5*ex[3]^3*ex[4]^3*ex[6] - 16*ex[2]^6*ex[3]^3*ex[4]^3*ex[6] - 
    48*ex[2]^2*ex[3]^4*ex[4]^3*ex[6] - 32*ex[2]^3*ex[3]^4*ex[4]^3*ex[6] + 
    72*ex[2]^4*ex[3]^4*ex[4]^3*ex[6] + 48*ex[2]^5*ex[3]^4*ex[4]^3*ex[6] - 
    8*ex[2]^6*ex[3]^4*ex[4]^3*ex[6] - 6*ex[2]^2*ex[4]^4*ex[6] - 
    12*ex[2]^3*ex[4]^4*ex[6] - 9*ex[2]^4*ex[4]^4*ex[6] + 
    3*ex[2]^5*ex[4]^4*ex[6] + 6*ex[2]*ex[3]*ex[4]^4*ex[6] - 
    42*ex[2]^2*ex[3]*ex[4]^4*ex[6] - 74*ex[2]^3*ex[3]*ex[4]^4*ex[6] - 
    41*ex[2]^4*ex[3]*ex[4]^4*ex[6] + 21*ex[2]^5*ex[3]*ex[4]^4*ex[6] + 
    33*ex[2]*ex[3]^2*ex[4]^4*ex[6] - 75*ex[2]^2*ex[3]^2*ex[4]^4*ex[6] - 
    169*ex[2]^3*ex[3]^2*ex[4]^4*ex[6] - 59*ex[2]^4*ex[3]^2*ex[4]^4*ex[6] + 
    38*ex[2]^5*ex[3]^2*ex[4]^4*ex[6] + 49*ex[2]*ex[3]^3*ex[4]^4*ex[6] - 
    49*ex[2]^2*ex[3]^3*ex[4]^4*ex[6] - 185*ex[2]^3*ex[3]^3*ex[4]^4*ex[6] - 
    57*ex[2]^4*ex[3]^3*ex[4]^4*ex[6] + 30*ex[2]^5*ex[3]^3*ex[4]^4*ex[6] + 
    22*ex[2]*ex[3]^4*ex[4]^4*ex[6] - 12*ex[2]^2*ex[3]^4*ex[4]^4*ex[6] - 
    78*ex[2]^3*ex[3]^4*ex[4]^4*ex[6] - 32*ex[2]^4*ex[3]^4*ex[4]^4*ex[6] + 
    12*ex[2]^5*ex[3]^4*ex[4]^4*ex[6] + 12*ex[2]*ex[4]^5*ex[6] + 
    24*ex[2]^2*ex[4]^5*ex[6] + 18*ex[2]^3*ex[4]^5*ex[6] - 
    6*ex[2]^4*ex[4]^5*ex[6] - 3*ex[3]*ex[4]^5*ex[6] + 
    48*ex[2]*ex[3]*ex[4]^5*ex[6] + 82*ex[2]^2*ex[3]*ex[4]^5*ex[6] + 
    43*ex[2]^3*ex[3]*ex[4]^5*ex[6] - 24*ex[2]^4*ex[3]*ex[4]^5*ex[6] - 
    10*ex[3]^2*ex[4]^5*ex[6] + 72*ex[2]*ex[3]^2*ex[4]^5*ex[6] + 
    120*ex[2]^2*ex[3]^2*ex[4]^5*ex[6] + 28*ex[2]^3*ex[3]^2*ex[4]^5*ex[6] - 
    34*ex[2]^4*ex[3]^2*ex[4]^5*ex[6] - 11*ex[3]^3*ex[4]^5*ex[6] + 
    52*ex[2]*ex[3]^3*ex[4]^5*ex[6] + 98*ex[2]^2*ex[3]^3*ex[4]^5*ex[6] + 
    11*ex[2]^3*ex[3]^3*ex[4]^5*ex[6] - 24*ex[2]^4*ex[3]^3*ex[4]^5*ex[6] - 
    4*ex[3]^4*ex[4]^5*ex[6] + 16*ex[2]*ex[3]^4*ex[4]^5*ex[6] + 
    36*ex[2]^2*ex[3]^4*ex[4]^5*ex[6] + 8*ex[2]^3*ex[3]^4*ex[4]^5*ex[6] - 
    8*ex[2]^4*ex[3]^4*ex[4]^5*ex[6] - 6*ex[4]^6*ex[6] - 
    12*ex[2]*ex[4]^6*ex[6] - 9*ex[2]^2*ex[4]^6*ex[6] + 
    3*ex[2]^3*ex[4]^6*ex[6] - 18*ex[3]*ex[4]^6*ex[6] - 
    30*ex[2]*ex[3]*ex[4]^6*ex[6] - 15*ex[2]^2*ex[3]*ex[4]^6*ex[6] + 
    9*ex[2]^3*ex[3]*ex[4]^6*ex[6] - 22*ex[3]^2*ex[4]^6*ex[6] - 
    30*ex[2]*ex[3]^2*ex[4]^6*ex[6] - 3*ex[2]^2*ex[3]^2*ex[4]^6*ex[6] + 
    11*ex[2]^3*ex[3]^2*ex[4]^6*ex[6] - 14*ex[3]^3*ex[4]^6*ex[6] - 
    18*ex[2]*ex[3]^3*ex[4]^6*ex[6] + 3*ex[2]^2*ex[3]^3*ex[4]^6*ex[6] + 
    7*ex[2]^3*ex[3]^3*ex[4]^6*ex[6] - 4*ex[3]^4*ex[4]^6*ex[6] - 
    6*ex[2]*ex[3]^4*ex[4]^6*ex[6] + 2*ex[2]^3*ex[3]^4*ex[4]^6*ex[6] - 
    6*ex[2]^5*ex[3]^4*ex[6]^2 - 12*ex[2]^6*ex[3]^4*ex[6]^2 - 
    6*ex[2]^7*ex[3]^4*ex[6]^2 + 20*ex[2]^4*ex[3]^3*ex[4]*ex[6]^2 + 
    34*ex[2]^5*ex[3]^3*ex[4]*ex[6]^2 + 11*ex[2]^6*ex[3]^3*ex[4]*ex[6]^2 - 
    3*ex[2]^7*ex[3]^3*ex[4]*ex[6]^2 + 26*ex[2]^4*ex[3]^4*ex[4]*ex[6]^2 + 
    48*ex[2]^5*ex[3]^4*ex[4]*ex[6]^2 + 18*ex[2]^6*ex[3]^4*ex[4]*ex[6]^2 - 
    4*ex[2]^7*ex[3]^4*ex[4]*ex[6]^2 - 23*ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^2 - 
    27*ex[2]^4*ex[3]^2*ex[4]^2*ex[6]^2 + 2*ex[2]^5*ex[3]^2*ex[4]^2*ex[6]^2 + 
    12*ex[2]^6*ex[3]^2*ex[4]^2*ex[6]^2 - 67*ex[2]^3*ex[3]^3*ex[4]^2*ex[6]^2 - 
    99*ex[2]^4*ex[3]^3*ex[4]^2*ex[6]^2 - 9*ex[2]^5*ex[3]^3*ex[4]^2*ex[6]^2 + 
    23*ex[2]^6*ex[3]^3*ex[4]^2*ex[6]^2 - 44*ex[2]^3*ex[3]^4*ex[4]^2*ex[6]^2 - 
    72*ex[2]^4*ex[3]^4*ex[4]^2*ex[6]^2 - 12*ex[2]^5*ex[3]^4*ex[4]^2*ex[6]^2 + 
    16*ex[2]^6*ex[3]^4*ex[4]^2*ex[6]^2 + 12*ex[2]^2*ex[3]*ex[4]^3*ex[6]^2 + 
    8*ex[2]^3*ex[3]*ex[4]^3*ex[6]^2 - 7*ex[2]^4*ex[3]*ex[4]^3*ex[6]^2 - 
    15*ex[2]^5*ex[3]*ex[4]^3*ex[6]^2 + 57*ex[2]^2*ex[3]^2*ex[4]^3*ex[6]^2 + 
    51*ex[2]^3*ex[3]^2*ex[4]^3*ex[6]^2 - 34*ex[2]^4*ex[3]^2*ex[4]^3*ex[6]^2 - 
    46*ex[2]^5*ex[3]^2*ex[4]^3*ex[6]^2 + 81*ex[2]^2*ex[3]^3*ex[4]^3*ex[6]^2 + 
    93*ex[2]^3*ex[3]^3*ex[4]^3*ex[6]^2 - 39*ex[2]^4*ex[3]^3*ex[4]^3*ex[6]^2 - 
    51*ex[2]^5*ex[3]^3*ex[4]^3*ex[6]^2 + 36*ex[2]^2*ex[3]^4*ex[4]^3*ex[6]^2 + 
    48*ex[2]^3*ex[3]^4*ex[4]^3*ex[6]^2 - 12*ex[2]^4*ex[3]^4*ex[4]^3*ex[6]^2 - 
    24*ex[2]^5*ex[3]^4*ex[4]^3*ex[6]^2 - 3*ex[2]*ex[4]^4*ex[6]^2 - 
    3*ex[2]^2*ex[4]^4*ex[6]^2 + 6*ex[2]^4*ex[4]^4*ex[6]^2 - 
    21*ex[2]*ex[3]*ex[4]^4*ex[6]^2 - 11*ex[2]^2*ex[3]*ex[4]^4*ex[6]^2 + 
    19*ex[2]^3*ex[3]*ex[4]^4*ex[6]^2 + 33*ex[2]^4*ex[3]*ex[4]^4*ex[6]^2 - 
    45*ex[2]*ex[3]^2*ex[4]^4*ex[6]^2 - 21*ex[2]^2*ex[3]^2*ex[4]^4*ex[6]^2 + 
    62*ex[2]^3*ex[3]^2*ex[4]^4*ex[6]^2 + 56*ex[2]^4*ex[3]^2*ex[4]^4*ex[6]^2 - 
    41*ex[2]*ex[3]^3*ex[4]^4*ex[6]^2 - 25*ex[2]^2*ex[3]^3*ex[4]^4*ex[6]^2 + 
    61*ex[2]^3*ex[3]^3*ex[4]^4*ex[6]^2 + 45*ex[2]^4*ex[3]^3*ex[4]^4*ex[6]^2 - 
    14*ex[2]*ex[3]^4*ex[4]^4*ex[6]^2 - 12*ex[2]^2*ex[3]^4*ex[4]^4*ex[6]^2 + 
    18*ex[2]^3*ex[3]^4*ex[4]^4*ex[6]^2 + 16*ex[2]^4*ex[3]^4*ex[4]^4*ex[6]^2 + 
    3*ex[4]^5*ex[6]^2 + 3*ex[2]*ex[4]^5*ex[6]^2 - 6*ex[2]^3*ex[4]^5*ex[6]^2 + 
    9*ex[3]*ex[4]^5*ex[6]^2 + 3*ex[2]*ex[3]*ex[4]^5*ex[6]^2 - 
    12*ex[2]^2*ex[3]*ex[4]^5*ex[6]^2 - 18*ex[2]^3*ex[3]*ex[4]^5*ex[6]^2 + 
    11*ex[3]^2*ex[4]^5*ex[6]^2 - 3*ex[2]*ex[3]^2*ex[4]^5*ex[6]^2 - 
    30*ex[2]^2*ex[3]^2*ex[4]^5*ex[6]^2 - 22*ex[2]^3*ex[3]^2*ex[4]^5*ex[6]^2 + 
    7*ex[3]^3*ex[4]^5*ex[6]^2 - 3*ex[2]*ex[3]^3*ex[4]^5*ex[6]^2 - 
    24*ex[2]^2*ex[3]^3*ex[4]^5*ex[6]^2 - 14*ex[2]^3*ex[3]^3*ex[4]^5*ex[6]^2 + 
    2*ex[3]^4*ex[4]^5*ex[6]^2 - 6*ex[2]^2*ex[3]^4*ex[4]^5*ex[6]^2 - 
    4*ex[2]^3*ex[3]^4*ex[4]^5*ex[6]^2 + 2*ex[2]^5*ex[3]^4*ex[6]^3 + 
    4*ex[2]^6*ex[3]^4*ex[6]^3 + 2*ex[2]^7*ex[3]^4*ex[6]^3 - 
    8*ex[2]^4*ex[3]^3*ex[4]*ex[6]^3 - 15*ex[2]^5*ex[3]^3*ex[4]*ex[6]^3 - 
    7*ex[2]^6*ex[3]^3*ex[4]*ex[6]^3 - 8*ex[2]^4*ex[3]^4*ex[4]*ex[6]^3 - 
    16*ex[2]^5*ex[3]^4*ex[4]*ex[6]^3 - 8*ex[2]^6*ex[3]^4*ex[4]*ex[6]^3 + 
    12*ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^3 + 21*ex[2]^4*ex[3]^2*ex[4]^2*ex[6]^3 + 
    11*ex[2]^5*ex[3]^2*ex[4]^2*ex[6]^3 + 24*ex[2]^3*ex[3]^3*ex[4]^2*ex[6]^3 + 
    45*ex[2]^4*ex[3]^3*ex[4]^2*ex[6]^3 + 21*ex[2]^5*ex[3]^3*ex[4]^2*ex[6]^3 + 
    12*ex[2]^3*ex[3]^4*ex[4]^2*ex[6]^3 + 24*ex[2]^4*ex[3]^4*ex[4]^2*ex[6]^3 + 
    12*ex[2]^5*ex[3]^4*ex[4]^2*ex[6]^3 - 8*ex[2]^2*ex[3]*ex[4]^3*ex[6]^3 - 
    13*ex[2]^3*ex[3]*ex[4]^3*ex[6]^3 - 9*ex[2]^4*ex[3]*ex[4]^3*ex[6]^3 - 
    24*ex[2]^2*ex[3]^2*ex[4]^3*ex[6]^3 - 42*ex[2]^3*ex[3]^2*ex[4]^3*ex[6]^3 - 
    22*ex[2]^4*ex[3]^2*ex[4]^3*ex[6]^3 - 24*ex[2]^2*ex[3]^3*ex[4]^3*ex[6]^3 - 
    45*ex[2]^3*ex[3]^3*ex[4]^3*ex[6]^3 - 21*ex[2]^4*ex[3]^3*ex[4]^3*ex[6]^3 - 
    8*ex[2]^2*ex[3]^4*ex[4]^3*ex[6]^3 - 16*ex[2]^3*ex[3]^4*ex[4]^3*ex[6]^3 - 
    8*ex[2]^4*ex[3]^4*ex[4]^3*ex[6]^3 + 2*ex[2]*ex[4]^4*ex[6]^3 + 
    3*ex[2]^2*ex[4]^4*ex[6]^3 + 3*ex[2]^3*ex[4]^4*ex[6]^3 + 
    8*ex[2]*ex[3]*ex[4]^4*ex[6]^3 + 13*ex[2]^2*ex[3]*ex[4]^4*ex[6]^3 + 
    9*ex[2]^3*ex[3]*ex[4]^4*ex[6]^3 + 12*ex[2]*ex[3]^2*ex[4]^4*ex[6]^3 + 
    21*ex[2]^2*ex[3]^2*ex[4]^4*ex[6]^3 + 11*ex[2]^3*ex[3]^2*ex[4]^4*ex[6]^3 + 
    8*ex[2]*ex[3]^3*ex[4]^4*ex[6]^3 + 15*ex[2]^2*ex[3]^3*ex[4]^4*ex[6]^3 + 
    7*ex[2]^3*ex[3]^3*ex[4]^4*ex[6]^3 + 2*ex[2]*ex[3]^4*ex[4]^4*ex[6]^3 + 
    4*ex[2]^2*ex[3]^4*ex[4]^4*ex[6]^3 + 2*ex[2]^3*ex[3]^4*ex[4]^4*ex[6]^3, 
  y[180] -> ex[2]^2*ex[3] - ex[2]*ex[4] - 3*ex[2]*ex[3]*ex[4] - 
    ex[2]^2*ex[3]*ex[4] + ex[4]^2 + ex[3]*ex[4]^2 + ex[2]*ex[3]*ex[4]*ex[5] + 
    ex[2]^2*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6] - ex[4]*ex[6] - 
    ex[3]*ex[4]*ex[6], y[181] -> -2*ex[2]^8*ex[3]^5 - ex[2]^6*ex[3]^4*ex[4] + 
    3*ex[2]^7*ex[3]^4*ex[4] - 9*ex[2]^8*ex[3]^4*ex[4] + 
    2*ex[2]^6*ex[3]^5*ex[4] + 14*ex[2]^7*ex[3]^5*ex[4] - 
    6*ex[2]^8*ex[3]^5*ex[4] - 2*ex[2]^4*ex[3]^3*ex[4]^2 - 
    3*ex[2]^5*ex[3]^3*ex[4]^2 + 3*ex[2]^6*ex[3]^3*ex[4]^2 + 
    24*ex[2]^7*ex[3]^3*ex[4]^2 - 9*ex[2]^8*ex[3]^3*ex[4]^2 - 
    4*ex[2]^4*ex[3]^4*ex[4]^2 - 5*ex[2]^5*ex[3]^4*ex[4]^2 - 
    12*ex[2]^6*ex[3]^4*ex[4]^2 + 75*ex[2]^7*ex[3]^4*ex[4]^2 - 
    18*ex[2]^8*ex[3]^4*ex[4]^2 - 2*ex[2]^4*ex[3]^5*ex[4]^2 - 
    14*ex[2]^5*ex[3]^5*ex[4]^2 - 36*ex[2]^6*ex[3]^5*ex[4]^2 + 
    42*ex[2]^7*ex[3]^5*ex[4]^2 - 6*ex[2]^8*ex[3]^5*ex[4]^2 - 
    9*ex[2]^4*ex[3]^2*ex[4]^3 - 24*ex[2]^5*ex[3]^2*ex[4]^3 - 
    17*ex[2]^6*ex[3]^2*ex[4]^3 + 25*ex[2]^7*ex[3]^2*ex[4]^3 - 
    4*ex[2]^8*ex[3]^2*ex[4]^3 + 8*ex[2]^3*ex[3]^3*ex[4]^3 - 
    12*ex[2]^4*ex[3]^3*ex[4]^3 - 75*ex[2]^5*ex[3]^3*ex[4]^3 - 
    135*ex[2]^6*ex[3]^3*ex[4]^3 + 114*ex[2]^7*ex[3]^3*ex[4]^3 - 
    9*ex[2]^8*ex[3]^3*ex[4]^3 + 16*ex[2]^3*ex[3]^4*ex[4]^3 + 
    9*ex[2]^4*ex[3]^4*ex[4]^3 - 39*ex[2]^5*ex[3]^4*ex[4]^3 - 
    246*ex[2]^6*ex[3]^4*ex[4]^3 + 141*ex[2]^7*ex[3]^4*ex[4]^3 - 
    9*ex[2]^8*ex[3]^4*ex[4]^3 + 8*ex[2]^3*ex[3]^5*ex[4]^3 + 
    30*ex[2]^4*ex[3]^5*ex[4]^3 + 26*ex[2]^5*ex[3]^5*ex[4]^3 - 
    120*ex[2]^6*ex[3]^5*ex[4]^3 + 42*ex[2]^7*ex[3]^5*ex[4]^3 - 
    2*ex[2]^8*ex[3]^5*ex[4]^3 - 9*ex[2]^4*ex[3]*ex[4]^4 - 
    25*ex[2]^5*ex[3]*ex[4]^4 - 21*ex[2]^6*ex[3]*ex[4]^4 + 
    12*ex[2]^7*ex[3]*ex[4]^4 + 36*ex[2]^3*ex[3]^2*ex[4]^4 + 
    60*ex[2]^4*ex[3]^2*ex[4]^4 - 35*ex[2]^5*ex[3]^2*ex[4]^4 - 
    190*ex[2]^6*ex[3]^2*ex[4]^4 + 55*ex[2]^7*ex[3]^2*ex[4]^4 - 
    12*ex[2]^2*ex[3]^3*ex[4]^4 + 78*ex[2]^3*ex[3]^3*ex[4]^4 + 
    219*ex[2]^4*ex[3]^3*ex[4]^4 + 153*ex[2]^5*ex[3]^3*ex[4]^4 - 
    495*ex[2]^6*ex[3]^3*ex[4]^4 + 90*ex[2]^7*ex[3]^3*ex[4]^4 - 
    24*ex[2]^2*ex[3]^4*ex[4]^4 + 34*ex[2]^3*ex[3]^4*ex[4]^4 + 
    186*ex[2]^4*ex[3]^4*ex[4]^4 + 327*ex[2]^5*ex[3]^4*ex[4]^4 - 
    460*ex[2]^6*ex[3]^4*ex[4]^4 + 69*ex[2]^7*ex[3]^4*ex[4]^4 - 
    12*ex[2]^2*ex[3]^5*ex[4]^4 - 20*ex[2]^3*ex[3]^5*ex[4]^4 + 
    40*ex[2]^4*ex[3]^5*ex[4]^4 + 162*ex[2]^5*ex[3]^5*ex[4]^4 - 
    124*ex[2]^6*ex[3]^5*ex[4]^4 + 14*ex[2]^7*ex[3]^5*ex[4]^4 - 
    4*ex[2]^4*ex[4]^5 - 12*ex[2]^5*ex[4]^5 - 12*ex[2]^6*ex[4]^5 + 
    36*ex[2]^3*ex[3]*ex[4]^5 + 83*ex[2]^4*ex[3]*ex[4]^5 + 
    33*ex[2]^5*ex[3]*ex[4]^5 - 99*ex[2]^6*ex[3]*ex[4]^5 - 
    54*ex[2]^2*ex[3]^2*ex[4]^5 + 279*ex[2]^4*ex[3]^2*ex[4]^5 + 
    417*ex[2]^5*ex[3]^2*ex[4]^5 - 273*ex[2]^6*ex[3]^2*ex[4]^5 + 
    8*ex[2]*ex[3]^3*ex[4]^5 - 132*ex[2]^2*ex[3]^3*ex[4]^5 - 
    186*ex[2]^3*ex[3]^3*ex[4]^5 + 229*ex[2]^4*ex[3]^3*ex[4]^5 + 
    933*ex[2]^5*ex[3]^3*ex[4]^5 - 357*ex[2]^6*ex[3]^3*ex[4]^5 + 
    16*ex[2]*ex[3]^4*ex[4]^5 - 91*ex[2]^2*ex[3]^4*ex[4]^5 - 
    219*ex[2]^3*ex[3]^4*ex[4]^5 - 46*ex[2]^4*ex[3]^4*ex[4]^5 + 
    751*ex[2]^5*ex[3]^4*ex[4]^5 - 225*ex[2]^6*ex[3]^4*ex[4]^5 + 
    8*ex[2]*ex[3]^5*ex[4]^5 - 10*ex[2]^2*ex[3]^5*ex[4]^5 - 
    78*ex[2]^3*ex[3]^5*ex[4]^5 - 80*ex[2]^4*ex[3]^5*ex[4]^5 + 
    190*ex[2]^5*ex[3]^5*ex[4]^5 - 42*ex[2]^6*ex[3]^5*ex[4]^5 + 
    16*ex[2]^3*ex[4]^6 + 48*ex[2]^4*ex[4]^6 + 48*ex[2]^5*ex[4]^6 - 
    54*ex[2]^2*ex[3]*ex[4]^6 - 82*ex[2]^3*ex[3]*ex[4]^6 + 
    78*ex[2]^4*ex[3]*ex[4]^6 + 276*ex[2]^5*ex[3]*ex[4]^6 + 
    36*ex[2]*ex[3]^2*ex[4]^6 - 120*ex[2]^2*ex[3]^2*ex[4]^6 - 
    426*ex[2]^3*ex[3]^2*ex[4]^6 - 268*ex[2]^4*ex[3]^2*ex[4]^6 + 
    622*ex[2]^5*ex[3]^2*ex[4]^6 - 2*ex[3]^3*ex[4]^6 + 
    93*ex[2]*ex[3]^3*ex[4]^6 - 51*ex[2]^2*ex[3]^3*ex[4]^6 - 
    586*ex[2]^3*ex[3]^3*ex[4]^6 - 747*ex[2]^4*ex[3]^3*ex[4]^6 + 
    708*ex[2]^5*ex[3]^3*ex[4]^6 - 4*ex[3]^4*ex[4]^6 + 
    75*ex[2]*ex[3]^4*ex[4]^6 + 48*ex[2]^2*ex[3]^4*ex[4]^6 - 
    287*ex[2]^3*ex[3]^4*ex[4]^6 - 594*ex[2]^4*ex[3]^4*ex[4]^6 + 
    390*ex[2]^5*ex[3]^4*ex[4]^6 - 2*ex[3]^5*ex[4]^6 + 
    18*ex[2]*ex[3]^5*ex[4]^6 + 36*ex[2]^2*ex[3]^5*ex[4]^6 - 
    34*ex[2]^3*ex[3]^5*ex[4]^6 - 150*ex[2]^4*ex[3]^5*ex[4]^6 + 
    68*ex[2]^5*ex[3]^5*ex[4]^6 - 24*ex[2]^2*ex[4]^7 - 72*ex[2]^3*ex[4]^7 - 
    72*ex[2]^4*ex[4]^7 + 36*ex[2]*ex[3]*ex[4]^7 - 2*ex[2]^2*ex[3]*ex[4]^7 - 
    222*ex[2]^3*ex[3]*ex[4]^7 - 354*ex[2]^4*ex[3]*ex[4]^7 - 
    9*ex[3]^2*ex[4]^7 + 120*ex[2]*ex[3]^2*ex[4]^7 + 
    209*ex[2]^2*ex[3]^2*ex[4]^7 - 173*ex[2]^3*ex[3]^2*ex[4]^7 - 
    718*ex[2]^4*ex[3]^2*ex[4]^7 - 24*ex[3]^3*ex[4]^7 + 
    141*ex[2]*ex[3]^3*ex[4]^7 + 375*ex[2]^2*ex[3]^3*ex[4]^7 + 
    72*ex[2]^3*ex[3]^3*ex[4]^7 - 747*ex[2]^4*ex[3]^3*ex[4]^7 - 
    21*ex[3]^4*ex[4]^7 + 63*ex[2]*ex[3]^4*ex[4]^7 + 
    234*ex[2]^2*ex[3]^4*ex[4]^7 + 139*ex[2]^3*ex[3]^4*ex[4]^7 - 
    375*ex[2]^4*ex[3]^4*ex[4]^7 - 6*ex[3]^5*ex[4]^7 + 
    6*ex[2]*ex[3]^5*ex[4]^7 + 48*ex[2]^2*ex[3]^5*ex[4]^7 + 
    46*ex[2]^3*ex[3]^5*ex[4]^7 - 62*ex[2]^4*ex[3]^5*ex[4]^7 + 
    16*ex[2]*ex[4]^8 + 48*ex[2]^2*ex[4]^8 + 48*ex[2]^3*ex[4]^8 - 
    9*ex[3]*ex[4]^8 + 43*ex[2]*ex[3]*ex[4]^8 + 183*ex[2]^2*ex[3]*ex[4]^8 + 
    216*ex[2]^3*ex[3]*ex[4]^8 - 36*ex[3]^2*ex[4]^8 + 
    21*ex[2]*ex[3]^2*ex[4]^8 + 282*ex[2]^2*ex[3]^2*ex[4]^8 + 
    411*ex[2]^3*ex[3]^2*ex[4]^8 - 51*ex[3]^3*ex[4]^8 - 
    31*ex[2]*ex[3]^3*ex[4]^8 + 219*ex[2]^2*ex[3]^3*ex[4]^8 + 
    402*ex[2]^3*ex[3]^3*ex[4]^8 - 30*ex[3]^4*ex[4]^8 - 
    35*ex[2]*ex[3]^4*ex[4]^8 + 80*ex[2]^2*ex[3]^4*ex[4]^8 + 
    189*ex[2]^3*ex[3]^4*ex[4]^8 - 6*ex[3]^5*ex[4]^8 - 
    10*ex[2]*ex[3]^5*ex[4]^8 + 8*ex[2]^2*ex[3]^5*ex[4]^8 + 
    30*ex[2]^3*ex[3]^5*ex[4]^8 - 4*ex[4]^9 - 12*ex[2]*ex[4]^9 - 
    12*ex[2]^2*ex[4]^9 - 17*ex[3]*ex[4]^9 - 51*ex[2]*ex[3]*ex[4]^9 - 
    51*ex[2]^2*ex[3]*ex[4]^9 - 31*ex[3]^2*ex[4]^9 - 
    93*ex[2]*ex[3]^2*ex[4]^9 - 93*ex[2]^2*ex[3]^2*ex[4]^9 - 
    29*ex[3]^3*ex[4]^9 - 87*ex[2]*ex[3]^3*ex[4]^9 - 
    87*ex[2]^2*ex[3]^3*ex[4]^9 - 13*ex[3]^4*ex[4]^9 - 
    39*ex[2]*ex[3]^4*ex[4]^9 - 39*ex[2]^2*ex[3]^4*ex[4]^9 - 
    2*ex[3]^5*ex[4]^9 - 6*ex[2]*ex[3]^5*ex[4]^9 - 6*ex[2]^2*ex[3]^5*ex[4]^9 + 
    8*ex[2]^8*ex[3]^5*ex[6] + 3*ex[2]^6*ex[3]^4*ex[4]*ex[6] - 
    22*ex[2]^7*ex[3]^4*ex[4]*ex[6] + 27*ex[2]^8*ex[3]^4*ex[4]*ex[6] - 
    6*ex[2]^6*ex[3]^5*ex[4]*ex[6] - 52*ex[2]^7*ex[3]^5*ex[4]*ex[6] + 
    18*ex[2]^8*ex[3]^5*ex[4]*ex[6] + 9*ex[2]^4*ex[3]^3*ex[4]^2*ex[6] + 
    21*ex[2]^5*ex[3]^3*ex[4]^2*ex[6] + 26*ex[2]^6*ex[3]^3*ex[4]^2*ex[6] - 
    84*ex[2]^7*ex[3]^3*ex[4]^2*ex[6] + 18*ex[2]^8*ex[3]^3*ex[4]^2*ex[6] + 
    15*ex[2]^4*ex[3]^4*ex[4]^2*ex[6] + 33*ex[2]^5*ex[3]^4*ex[4]^2*ex[6] + 
    121*ex[2]^6*ex[3]^4*ex[4]^2*ex[6] - 225*ex[2]^7*ex[3]^4*ex[4]^2*ex[6] + 
    36*ex[2]^8*ex[3]^4*ex[4]^2*ex[6] + 6*ex[2]^4*ex[3]^5*ex[4]^2*ex[6] + 
    42*ex[2]^5*ex[3]^5*ex[4]^2*ex[6] + 134*ex[2]^6*ex[3]^5*ex[4]^2*ex[6] - 
    114*ex[2]^7*ex[3]^5*ex[4]^2*ex[6] + 12*ex[2]^8*ex[3]^5*ex[4]^2*ex[6] - 
    9*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] - 3*ex[2]^4*ex[3]^2*ex[4]^3*ex[6] + 
    44*ex[2]^5*ex[3]^2*ex[4]^3*ex[6] + 103*ex[2]^6*ex[3]^2*ex[4]^3*ex[6] - 
    55*ex[2]^7*ex[3]^2*ex[4]^3*ex[6] + 4*ex[2]^8*ex[3]^2*ex[4]^3*ex[6] - 
    51*ex[2]^3*ex[3]^3*ex[4]^3*ex[6] - 69*ex[2]^4*ex[3]^3*ex[4]^3*ex[6] + 
    51*ex[2]^5*ex[3]^3*ex[4]^3*ex[6] + 543*ex[2]^6*ex[3]^3*ex[4]^3*ex[6] - 
    213*ex[2]^7*ex[3]^3*ex[4]^3*ex[6] + 9*ex[2]^8*ex[3]^3*ex[4]^3*ex[6] - 
    66*ex[2]^3*ex[3]^4*ex[4]^3*ex[6] - 126*ex[2]^4*ex[3]^4*ex[4]^3*ex[6] - 
    120*ex[2]^5*ex[3]^4*ex[4]^3*ex[6] + 771*ex[2]^6*ex[3]^4*ex[4]^3*ex[6] - 
    252*ex[2]^7*ex[3]^4*ex[4]^3*ex[6] + 9*ex[2]^8*ex[3]^4*ex[4]^3*ex[6] - 
    24*ex[2]^3*ex[3]^5*ex[4]^3*ex[6] - 96*ex[2]^4*ex[3]^5*ex[4]^3*ex[6] - 
    140*ex[2]^5*ex[3]^5*ex[4]^3*ex[6] + 306*ex[2]^6*ex[3]^5*ex[4]^3*ex[6] - 
    72*ex[2]^7*ex[3]^5*ex[4]^3*ex[6] + 2*ex[2]^8*ex[3]^5*ex[4]^3*ex[6] - 
    18*ex[2]^3*ex[3]*ex[4]^4*ex[6] - 39*ex[2]^4*ex[3]*ex[4]^4*ex[6] - 
    9*ex[2]^5*ex[3]*ex[4]^4*ex[6] + 72*ex[2]^6*ex[3]*ex[4]^4*ex[6] - 
    8*ex[2]^7*ex[3]*ex[4]^4*ex[6] + 27*ex[2]^2*ex[3]^2*ex[4]^4*ex[6] - 
    63*ex[2]^3*ex[3]^2*ex[4]^4*ex[6] - 297*ex[2]^4*ex[3]^2*ex[4]^4*ex[6] - 
    363*ex[2]^5*ex[3]^2*ex[4]^4*ex[6] + 426*ex[2]^6*ex[3]^2*ex[4]^4*ex[6] - 
    38*ex[2]^7*ex[3]^2*ex[4]^4*ex[6] + 99*ex[2]^2*ex[3]^3*ex[4]^4*ex[6] - 
    21*ex[2]^3*ex[3]^3*ex[4]^4*ex[6] - 546*ex[2]^4*ex[3]^3*ex[4]^4*ex[6] - 
    1206*ex[2]^5*ex[3]^3*ex[4]^4*ex[6] + 897*ex[2]^6*ex[3]^3*ex[4]^4*ex[6] - 
    63*ex[2]^7*ex[3]^3*ex[4]^4*ex[6] + 108*ex[2]^2*ex[3]^4*ex[4]^4*ex[6] + 
    90*ex[2]^3*ex[3]^4*ex[4]^4*ex[6] - 287*ex[2]^4*ex[3]^4*ex[4]^4*ex[6] - 
    1281*ex[2]^5*ex[3]^4*ex[4]^4*ex[6] + 759*ex[2]^6*ex[3]^4*ex[4]^4*ex[6] - 
    49*ex[2]^7*ex[3]^4*ex[4]^4*ex[6] + 36*ex[2]^2*ex[3]^5*ex[4]^4*ex[6] + 
    84*ex[2]^3*ex[3]^5*ex[4]^4*ex[6] - 14*ex[2]^4*ex[3]^5*ex[4]^4*ex[6] - 
    426*ex[2]^5*ex[3]^5*ex[4]^4*ex[6] + 186*ex[2]^6*ex[3]^5*ex[4]^4*ex[6] - 
    10*ex[2]^7*ex[3]^5*ex[4]^4*ex[6] - 12*ex[2]^3*ex[4]^5*ex[6] - 
    36*ex[2]^4*ex[4]^5*ex[6] - 36*ex[2]^5*ex[4]^5*ex[6] + 
    4*ex[2]^6*ex[4]^5*ex[6] + 54*ex[2]^2*ex[3]*ex[4]^5*ex[6] + 
    66*ex[2]^3*ex[3]*ex[4]^5*ex[6] - 126*ex[2]^4*ex[3]*ex[4]^5*ex[6] - 
    369*ex[2]^5*ex[3]*ex[4]^5*ex[6] + 41*ex[2]^6*ex[3]*ex[4]^5*ex[6] - 
    27*ex[2]*ex[3]^2*ex[4]^5*ex[6] + 207*ex[2]^2*ex[3]^2*ex[4]^5*ex[6] + 
    534*ex[2]^3*ex[3]^2*ex[4]^5*ex[6] + 192*ex[2]^4*ex[3]^2*ex[4]^5*ex[6] - 
    1227*ex[2]^5*ex[3]^2*ex[4]^5*ex[6] + 121*ex[2]^6*ex[3]^2*ex[4]^5*ex[6] - 
    81*ex[2]*ex[3]^3*ex[4]^5*ex[6] + 267*ex[2]^2*ex[3]^3*ex[4]^5*ex[6] + 
    985*ex[2]^3*ex[3]^3*ex[4]^5*ex[6] + 939*ex[2]^4*ex[3]^3*ex[4]^5*ex[6] - 
    1854*ex[2]^5*ex[3]^3*ex[4]^5*ex[6] + 164*ex[2]^6*ex[3]^3*ex[4]^5*ex[6] - 
    78*ex[2]*ex[3]^4*ex[4]^5*ex[6] + 111*ex[2]^2*ex[3]^4*ex[4]^5*ex[6] + 
    662*ex[2]^3*ex[3]^4*ex[4]^5*ex[6] + 945*ex[2]^4*ex[3]^4*ex[4]^5*ex[6] - 
    1242*ex[2]^5*ex[3]^4*ex[4]^5*ex[6] + 106*ex[2]^6*ex[3]^4*ex[4]^5*ex[6] - 
    24*ex[2]*ex[3]^5*ex[4]^5*ex[6] - 6*ex[2]^2*ex[3]^5*ex[4]^5*ex[6] + 
    148*ex[2]^3*ex[3]^5*ex[4]^5*ex[6] + 294*ex[2]^4*ex[3]^5*ex[4]^5*ex[6] - 
    264*ex[2]^5*ex[3]^5*ex[4]^5*ex[6] + 20*ex[2]^6*ex[3]^5*ex[4]^5*ex[6] + 
    36*ex[2]^2*ex[4]^6*ex[6] + 108*ex[2]^3*ex[4]^6*ex[6] + 
    108*ex[2]^4*ex[4]^6*ex[6] - 12*ex[2]^5*ex[4]^6*ex[6] - 
    54*ex[2]*ex[3]*ex[4]^6*ex[6] + 36*ex[2]^2*ex[3]*ex[4]^6*ex[6] + 
    432*ex[2]^3*ex[3]*ex[4]^6*ex[6] + 675*ex[2]^4*ex[3]*ex[4]^6*ex[6] - 
    75*ex[2]^5*ex[3]*ex[4]^6*ex[6] + 9*ex[3]^2*ex[4]^6*ex[6] - 
    213*ex[2]*ex[3]^2*ex[4]^6*ex[6] - 260*ex[2]^2*ex[3]^2*ex[4]^6*ex[6] + 
    572*ex[2]^3*ex[3]^2*ex[4]^6*ex[6] + 1675*ex[2]^4*ex[3]^2*ex[4]^6*ex[6] - 
    175*ex[2]^5*ex[3]^2*ex[4]^6*ex[6] + 24*ex[3]^3*ex[4]^6*ex[6] - 
    300*ex[2]*ex[3]^3*ex[4]^6*ex[6] - 579*ex[2]^2*ex[3]^3*ex[4]^6*ex[6] + 
    249*ex[2]^3*ex[3]^3*ex[4]^6*ex[6] + 2040*ex[2]^4*ex[3]^3*ex[4]^6*ex[6] - 
    204*ex[2]^5*ex[3]^3*ex[4]^6*ex[6] + 21*ex[3]^4*ex[4]^6*ex[6] - 
    171*ex[2]*ex[3]^4*ex[4]^6*ex[6] - 417*ex[2]^2*ex[3]^4*ex[4]^6*ex[6] - 
    51*ex[2]^3*ex[3]^4*ex[4]^6*ex[6] + 1152*ex[2]^4*ex[3]^4*ex[4]^6*ex[6] - 
    114*ex[2]^5*ex[3]^4*ex[4]^6*ex[6] + 6*ex[3]^5*ex[4]^6*ex[6] - 
    30*ex[2]*ex[3]^5*ex[4]^6*ex[6] - 102*ex[2]^2*ex[3]^5*ex[4]^6*ex[6] - 
    54*ex[2]^3*ex[3]^5*ex[4]^6*ex[6] + 216*ex[2]^4*ex[3]^5*ex[4]^6*ex[6] - 
    20*ex[2]^5*ex[3]^5*ex[4]^6*ex[6] - 36*ex[2]*ex[4]^7*ex[6] - 
    108*ex[2]^2*ex[4]^7*ex[6] - 108*ex[2]^3*ex[4]^7*ex[6] + 
    12*ex[2]^4*ex[4]^7*ex[6] + 18*ex[3]*ex[4]^7*ex[6] - 
    114*ex[2]*ex[3]*ex[4]^7*ex[6] - 450*ex[2]^2*ex[3]*ex[4]^7*ex[6] - 
    531*ex[2]^3*ex[3]*ex[4]^7*ex[6] + 59*ex[2]^4*ex[3]*ex[4]^7*ex[6] + 
    72*ex[3]^2*ex[4]^7*ex[6] - 114*ex[2]*ex[3]^2*ex[4]^7*ex[6] - 
    783*ex[2]^2*ex[3]^2*ex[4]^7*ex[6] - 1098*ex[2]^3*ex[3]^2*ex[4]^7*ex[6] + 
    119*ex[2]^4*ex[3]^2*ex[4]^7*ex[6] + 102*ex[3]^3*ex[4]^7*ex[6] - 
    24*ex[2]*ex[3]^3*ex[4]^7*ex[6] - 702*ex[2]^2*ex[3]^3*ex[4]^7*ex[6] - 
    1149*ex[2]^3*ex[3]^3*ex[4]^7*ex[6] + 123*ex[2]^4*ex[3]^3*ex[4]^7*ex[6] + 
    60*ex[3]^4*ex[4]^7*ex[6] + 24*ex[2]*ex[3]^4*ex[4]^7*ex[6] - 
    303*ex[2]^2*ex[3]^4*ex[4]^7*ex[6] - 570*ex[2]^3*ex[3]^4*ex[4]^7*ex[6] + 
    61*ex[2]^4*ex[3]^4*ex[4]^7*ex[6] + 12*ex[3]^5*ex[4]^7*ex[6] + 
    12*ex[2]*ex[3]^5*ex[4]^7*ex[6] - 42*ex[2]^2*ex[3]^5*ex[4]^7*ex[6] - 
    96*ex[2]^3*ex[3]^5*ex[4]^7*ex[6] + 10*ex[2]^4*ex[3]^5*ex[4]^7*ex[6] + 
    12*ex[4]^8*ex[6] + 36*ex[2]*ex[4]^8*ex[6] + 36*ex[2]^2*ex[4]^8*ex[6] - 
    4*ex[2]^3*ex[4]^8*ex[6] + 51*ex[3]*ex[4]^8*ex[6] + 
    153*ex[2]*ex[3]*ex[4]^8*ex[6] + 153*ex[2]^2*ex[3]*ex[4]^8*ex[6] - 
    17*ex[2]^3*ex[3]*ex[4]^8*ex[6] + 93*ex[3]^2*ex[4]^8*ex[6] + 
    279*ex[2]*ex[3]^2*ex[4]^8*ex[6] + 279*ex[2]^2*ex[3]^2*ex[4]^8*ex[6] - 
    31*ex[2]^3*ex[3]^2*ex[4]^8*ex[6] + 87*ex[3]^3*ex[4]^8*ex[6] + 
    261*ex[2]*ex[3]^3*ex[4]^8*ex[6] + 261*ex[2]^2*ex[3]^3*ex[4]^8*ex[6] - 
    29*ex[2]^3*ex[3]^3*ex[4]^8*ex[6] + 39*ex[3]^4*ex[4]^8*ex[6] + 
    117*ex[2]*ex[3]^4*ex[4]^8*ex[6] + 117*ex[2]^2*ex[3]^4*ex[4]^8*ex[6] - 
    13*ex[2]^3*ex[3]^4*ex[4]^8*ex[6] + 6*ex[3]^5*ex[4]^8*ex[6] + 
    18*ex[2]*ex[3]^5*ex[4]^8*ex[6] + 18*ex[2]^2*ex[3]^5*ex[4]^8*ex[6] - 
    2*ex[2]^3*ex[3]^5*ex[4]^8*ex[6] - 12*ex[2]^8*ex[3]^5*ex[6]^2 - 
    3*ex[2]^6*ex[3]^4*ex[4]*ex[6]^2 + 48*ex[2]^7*ex[3]^4*ex[4]*ex[6]^2 - 
    27*ex[2]^8*ex[3]^4*ex[4]*ex[6]^2 + 6*ex[2]^6*ex[3]^5*ex[4]*ex[6]^2 + 
    72*ex[2]^7*ex[3]^5*ex[4]*ex[6]^2 - 18*ex[2]^8*ex[3]^5*ex[4]*ex[6]^2 - 
    12*ex[2]^4*ex[3]^3*ex[4]^2*ex[6]^2 - 33*ex[2]^5*ex[3]^3*ex[4]^2*ex[6]^2 - 
    90*ex[2]^6*ex[3]^3*ex[4]^2*ex[6]^2 + 96*ex[2]^7*ex[3]^3*ex[4]^2*ex[6]^2 - 
    9*ex[2]^8*ex[3]^3*ex[4]^2*ex[6]^2 - 18*ex[2]^4*ex[3]^4*ex[4]^2*ex[6]^2 - 
    51*ex[2]^5*ex[3]^4*ex[4]^2*ex[6]^2 - 258*ex[2]^6*ex[3]^4*ex[4]^2*
     ex[6]^2 + 225*ex[2]^7*ex[3]^4*ex[4]^2*ex[6]^2 - 
    18*ex[2]^8*ex[3]^4*ex[4]^2*ex[6]^2 - 6*ex[2]^4*ex[3]^5*ex[4]^2*ex[6]^2 - 
    42*ex[2]^5*ex[3]^5*ex[4]^2*ex[6]^2 - 180*ex[2]^6*ex[3]^5*ex[4]^2*
     ex[6]^2 + 102*ex[2]^7*ex[3]^5*ex[4]^2*ex[6]^2 - 
    6*ex[2]^8*ex[3]^5*ex[4]^2*ex[6]^2 + 21*ex[2]^3*ex[3]^2*ex[4]^3*ex[6]^2 + 
    49*ex[2]^4*ex[3]^2*ex[4]^3*ex[6]^2 + 41*ex[2]^5*ex[3]^2*ex[4]^3*ex[6]^2 - 
    143*ex[2]^6*ex[3]^2*ex[4]^3*ex[6]^2 + 30*ex[2]^7*ex[3]^2*ex[4]^3*
     ex[6]^2 + 81*ex[2]^3*ex[3]^3*ex[4]^3*ex[6]^2 + 
    201*ex[2]^4*ex[3]^3*ex[4]^3*ex[6]^2 + 288*ex[2]^5*ex[3]^3*ex[4]^3*
     ex[6]^2 - 603*ex[2]^6*ex[3]^3*ex[4]^3*ex[6]^2 + 
    99*ex[2]^7*ex[3]^3*ex[4]^3*ex[6]^2 + 84*ex[2]^3*ex[3]^4*ex[4]^3*ex[6]^2 + 
    231*ex[2]^4*ex[3]^4*ex[4]^3*ex[6]^2 + 471*ex[2]^5*ex[3]^4*ex[4]^3*
     ex[6]^2 - 735*ex[2]^6*ex[3]^4*ex[4]^3*ex[6]^2 + 
    111*ex[2]^7*ex[3]^4*ex[4]^3*ex[6]^2 + 24*ex[2]^3*ex[3]^5*ex[4]^3*
     ex[6]^2 + 102*ex[2]^4*ex[3]^5*ex[4]^3*ex[6]^2 + 
    222*ex[2]^5*ex[3]^5*ex[4]^3*ex[6]^2 - 246*ex[2]^6*ex[3]^5*ex[4]^3*
     ex[6]^2 + 30*ex[2]^7*ex[3]^5*ex[4]^3*ex[6]^2 - 
    9*ex[2]^2*ex[3]*ex[4]^4*ex[6]^2 - 3*ex[2]^3*ex[3]*ex[4]^4*ex[6]^2 + 
    45*ex[2]^4*ex[3]*ex[4]^4*ex[6]^2 + 108*ex[2]^5*ex[3]*ex[4]^4*ex[6]^2 - 
    33*ex[2]^6*ex[3]*ex[4]^4*ex[6]^2 - 78*ex[2]^2*ex[3]^2*ex[4]^4*ex[6]^2 - 
    119*ex[2]^3*ex[3]^2*ex[4]^4*ex[6]^2 + 80*ex[2]^4*ex[3]^2*ex[4]^4*
     ex[6]^2 + 691*ex[2]^5*ex[3]^2*ex[4]^4*ex[6]^2 - 
    174*ex[2]^6*ex[3]^2*ex[4]^4*ex[6]^2 - 177*ex[2]^2*ex[3]^3*ex[4]^4*
     ex[6]^2 - 336*ex[2]^3*ex[3]^3*ex[4]^4*ex[6]^2 - 
    81*ex[2]^4*ex[3]^3*ex[4]^4*ex[6]^2 + 1488*ex[2]^5*ex[3]^3*ex[4]^4*
     ex[6]^2 - 330*ex[2]^6*ex[3]^3*ex[4]^4*ex[6]^2 - 
    144*ex[2]^2*ex[3]^4*ex[4]^4*ex[6]^2 - 318*ex[2]^3*ex[3]^4*ex[4]^4*
     ex[6]^2 - 228*ex[2]^4*ex[3]^4*ex[4]^4*ex[6]^2 + 
    1242*ex[2]^5*ex[3]^4*ex[4]^4*ex[6]^2 - 264*ex[2]^6*ex[3]^4*ex[4]^4*
     ex[6]^2 - 36*ex[2]^2*ex[3]^5*ex[4]^4*ex[6]^2 - 
    108*ex[2]^3*ex[3]^5*ex[4]^4*ex[6]^2 - 108*ex[2]^4*ex[3]^5*ex[4]^4*
     ex[6]^2 + 324*ex[2]^5*ex[3]^5*ex[4]^4*ex[6]^2 - 
    60*ex[2]^6*ex[3]^5*ex[4]^4*ex[6]^2 - 12*ex[2]^2*ex[4]^5*ex[6]^2 - 
    36*ex[2]^3*ex[4]^5*ex[6]^2 - 36*ex[2]^4*ex[4]^5*ex[6]^2 + 
    12*ex[2]^5*ex[4]^5*ex[6]^2 + 18*ex[2]*ex[3]*ex[4]^5*ex[6]^2 - 
    45*ex[2]^2*ex[3]*ex[4]^5*ex[6]^2 - 243*ex[2]^3*ex[3]*ex[4]^5*ex[6]^2 - 
    369*ex[2]^4*ex[3]*ex[4]^5*ex[6]^2 + 117*ex[2]^5*ex[3]*ex[4]^5*ex[6]^2 + 
    93*ex[2]*ex[3]^2*ex[4]^5*ex[6]^2 - 2*ex[2]^2*ex[3]^2*ex[4]^5*ex[6]^2 - 
    562*ex[2]^3*ex[3]^2*ex[4]^5*ex[6]^2 - 1232*ex[2]^4*ex[3]^2*ex[4]^5*
     ex[6]^2 + 351*ex[2]^5*ex[3]^2*ex[4]^5*ex[6]^2 + 
    159*ex[2]*ex[3]^3*ex[4]^5*ex[6]^2 + 114*ex[2]^2*ex[3]^3*ex[4]^5*ex[6]^2 - 
    603*ex[2]^3*ex[3]^3*ex[4]^5*ex[6]^2 - 1812*ex[2]^4*ex[3]^3*ex[4]^5*
     ex[6]^2 + 486*ex[2]^5*ex[3]^3*ex[4]^5*ex[6]^2 + 
    108*ex[2]*ex[3]^4*ex[4]^5*ex[6]^2 + 123*ex[2]^2*ex[3]^4*ex[4]^5*ex[6]^2 - 
    282*ex[2]^3*ex[3]^4*ex[4]^5*ex[6]^2 - 1161*ex[2]^4*ex[3]^4*ex[4]^5*
     ex[6]^2 + 306*ex[2]^5*ex[3]^4*ex[4]^5*ex[6]^2 + 
    24*ex[2]*ex[3]^5*ex[4]^5*ex[6]^2 + 42*ex[2]^2*ex[3]^5*ex[4]^5*ex[6]^2 - 
    36*ex[2]^3*ex[3]^5*ex[4]^5*ex[6]^2 - 246*ex[2]^4*ex[3]^5*ex[4]^5*
     ex[6]^2 + 60*ex[2]^5*ex[3]^5*ex[4]^5*ex[6]^2 + 
    24*ex[2]*ex[4]^6*ex[6]^2 + 72*ex[2]^2*ex[4]^6*ex[6]^2 + 
    72*ex[2]^3*ex[4]^6*ex[6]^2 - 24*ex[2]^4*ex[4]^6*ex[6]^2 - 
    9*ex[3]*ex[4]^6*ex[6]^2 + 99*ex[2]*ex[3]*ex[4]^6*ex[6]^2 + 
    351*ex[2]^2*ex[3]*ex[4]^6*ex[6]^2 + 414*ex[2]^3*ex[3]*ex[4]^6*ex[6]^2 - 
    135*ex[2]^4*ex[3]*ex[4]^6*ex[6]^2 - 36*ex[3]^2*ex[4]^6*ex[6]^2 + 
    165*ex[2]*ex[3]^2*ex[4]^6*ex[6]^2 + 720*ex[2]^2*ex[3]^2*ex[4]^6*ex[6]^2 + 
    963*ex[2]^3*ex[3]^2*ex[4]^6*ex[6]^2 - 300*ex[2]^4*ex[3]^2*ex[4]^6*
     ex[6]^2 - 51*ex[3]^3*ex[4]^6*ex[6]^2 + 141*ex[2]*ex[3]^3*ex[4]^6*
     ex[6]^2 + 747*ex[2]^2*ex[3]^3*ex[4]^6*ex[6]^2 + 
    1092*ex[2]^3*ex[3]^3*ex[4]^6*ex[6]^2 - 333*ex[2]^4*ex[3]^3*ex[4]^6*
     ex[6]^2 - 30*ex[3]^4*ex[4]^6*ex[6]^2 + 57*ex[2]*ex[3]^4*ex[4]^6*
     ex[6]^2 + 366*ex[2]^2*ex[3]^4*ex[4]^6*ex[6]^2 + 
    573*ex[2]^3*ex[3]^4*ex[4]^6*ex[6]^2 - 174*ex[2]^4*ex[3]^4*ex[4]^6*
     ex[6]^2 - 6*ex[3]^5*ex[4]^6*ex[6]^2 + 6*ex[2]*ex[3]^5*ex[4]^6*ex[6]^2 + 
    60*ex[2]^2*ex[3]^5*ex[4]^6*ex[6]^2 + 102*ex[2]^3*ex[3]^5*ex[4]^6*
     ex[6]^2 - 30*ex[2]^4*ex[3]^5*ex[4]^6*ex[6]^2 - 12*ex[4]^7*ex[6]^2 - 
    36*ex[2]*ex[4]^7*ex[6]^2 - 36*ex[2]^2*ex[4]^7*ex[6]^2 + 
    12*ex[2]^3*ex[4]^7*ex[6]^2 - 51*ex[3]*ex[4]^7*ex[6]^2 - 
    153*ex[2]*ex[3]*ex[4]^7*ex[6]^2 - 153*ex[2]^2*ex[3]*ex[4]^7*ex[6]^2 + 
    51*ex[2]^3*ex[3]*ex[4]^7*ex[6]^2 - 93*ex[3]^2*ex[4]^7*ex[6]^2 - 
    279*ex[2]*ex[3]^2*ex[4]^7*ex[6]^2 - 279*ex[2]^2*ex[3]^2*ex[4]^7*ex[6]^2 + 
    93*ex[2]^3*ex[3]^2*ex[4]^7*ex[6]^2 - 87*ex[3]^3*ex[4]^7*ex[6]^2 - 
    261*ex[2]*ex[3]^3*ex[4]^7*ex[6]^2 - 261*ex[2]^2*ex[3]^3*ex[4]^7*ex[6]^2 + 
    87*ex[2]^3*ex[3]^3*ex[4]^7*ex[6]^2 - 39*ex[3]^4*ex[4]^7*ex[6]^2 - 
    117*ex[2]*ex[3]^4*ex[4]^7*ex[6]^2 - 117*ex[2]^2*ex[3]^4*ex[4]^7*ex[6]^2 + 
    39*ex[2]^3*ex[3]^4*ex[4]^7*ex[6]^2 - 6*ex[3]^5*ex[4]^7*ex[6]^2 - 
    18*ex[2]*ex[3]^5*ex[4]^7*ex[6]^2 - 18*ex[2]^2*ex[3]^5*ex[4]^7*ex[6]^2 + 
    6*ex[2]^3*ex[3]^5*ex[4]^7*ex[6]^2 + 8*ex[2]^8*ex[3]^5*ex[6]^3 + 
    ex[2]^6*ex[3]^4*ex[4]*ex[6]^3 - 42*ex[2]^7*ex[3]^4*ex[4]*ex[6]^3 + 
    9*ex[2]^8*ex[3]^4*ex[4]*ex[6]^3 - 2*ex[2]^6*ex[3]^5*ex[4]*ex[6]^3 - 
    44*ex[2]^7*ex[3]^5*ex[4]*ex[6]^3 + 6*ex[2]^8*ex[3]^5*ex[4]*ex[6]^3 + 
    5*ex[2]^4*ex[3]^3*ex[4]^2*ex[6]^3 + 15*ex[2]^5*ex[3]^3*ex[4]^2*ex[6]^3 + 
    90*ex[2]^6*ex[3]^3*ex[4]^2*ex[6]^3 - 36*ex[2]^7*ex[3]^3*ex[4]^2*ex[6]^3 + 
    7*ex[2]^4*ex[3]^4*ex[4]^2*ex[6]^3 + 23*ex[2]^5*ex[3]^4*ex[4]^2*ex[6]^3 + 
    201*ex[2]^6*ex[3]^4*ex[4]^2*ex[6]^3 - 75*ex[2]^7*ex[3]^4*ex[4]^2*
     ex[6]^3 + 2*ex[2]^4*ex[3]^5*ex[4]^2*ex[6]^3 + 
    14*ex[2]^5*ex[3]^5*ex[4]^2*ex[6]^3 + 102*ex[2]^6*ex[3]^5*ex[4]^2*
     ex[6]^3 - 30*ex[2]^7*ex[3]^5*ex[4]^2*ex[6]^3 - 
    12*ex[2]^3*ex[3]^2*ex[4]^3*ex[6]^3 - 37*ex[2]^4*ex[3]^2*ex[4]^3*ex[6]^3 - 
    92*ex[2]^5*ex[3]^2*ex[4]^3*ex[6]^3 + 57*ex[2]^6*ex[3]^2*ex[4]^3*ex[6]^3 - 
    38*ex[2]^3*ex[3]^3*ex[4]^3*ex[6]^3 - 120*ex[2]^4*ex[3]^3*ex[4]^3*
     ex[6]^3 - 351*ex[2]^5*ex[3]^3*ex[4]^3*ex[6]^3 + 
    195*ex[2]^6*ex[3]^3*ex[4]^3*ex[6]^3 - 34*ex[2]^3*ex[3]^4*ex[4]^3*
     ex[6]^3 - 114*ex[2]^4*ex[3]^4*ex[4]^3*ex[6]^3 - 
    390*ex[2]^5*ex[3]^4*ex[4]^3*ex[6]^3 + 210*ex[2]^6*ex[3]^4*ex[4]^3*
     ex[6]^3 - 8*ex[2]^3*ex[3]^5*ex[4]^3*ex[6]^3 - 
    36*ex[2]^4*ex[3]^5*ex[4]^3*ex[6]^3 - 128*ex[2]^5*ex[3]^5*ex[4]^3*
     ex[6]^3 + 60*ex[2]^6*ex[3]^5*ex[4]^3*ex[6]^3 + 
    11*ex[2]^2*ex[3]*ex[4]^4*ex[6]^3 + 33*ex[2]^3*ex[3]*ex[4]^4*ex[6]^3 + 
    48*ex[2]^4*ex[3]*ex[4]^4*ex[6]^3 - 42*ex[2]^5*ex[3]*ex[4]^4*ex[6]^3 + 
    53*ex[2]^2*ex[3]^2*ex[4]^4*ex[6]^3 + 163*ex[2]^3*ex[3]^2*ex[4]^4*
     ex[6]^3 + 275*ex[2]^4*ex[3]^2*ex[4]^4*ex[6]^3 - 
    207*ex[2]^5*ex[3]^2*ex[4]^4*ex[6]^3 + 90*ex[2]^2*ex[3]^3*ex[4]^4*
     ex[6]^3 + 282*ex[2]^3*ex[3]^3*ex[4]^4*ex[6]^3 + 
    519*ex[2]^4*ex[3]^3*ex[4]^4*ex[6]^3 - 369*ex[2]^5*ex[3]^3*ex[4]^4*
     ex[6]^3 + 60*ex[2]^2*ex[3]^4*ex[4]^4*ex[6]^3 + 
    194*ex[2]^3*ex[3]^4*ex[4]^4*ex[6]^3 + 384*ex[2]^4*ex[3]^4*ex[4]^4*
     ex[6]^3 - 270*ex[2]^5*ex[3]^4*ex[4]^4*ex[6]^3 + 
    12*ex[2]^2*ex[3]^5*ex[4]^4*ex[6]^3 + 44*ex[2]^3*ex[3]^5*ex[4]^4*ex[6]^3 + 
    92*ex[2]^4*ex[3]^5*ex[4]^4*ex[6]^3 - 60*ex[2]^5*ex[3]^5*ex[4]^4*ex[6]^3 - 
    4*ex[2]*ex[4]^5*ex[6]^3 - 12*ex[2]^2*ex[4]^5*ex[6]^3 - 
    12*ex[2]^3*ex[4]^5*ex[6]^3 + 12*ex[2]^4*ex[4]^5*ex[6]^3 - 
    28*ex[2]*ex[3]*ex[4]^5*ex[6]^3 - 84*ex[2]^2*ex[3]*ex[4]^5*ex[6]^3 - 
    99*ex[2]^3*ex[3]*ex[4]^5*ex[6]^3 + 93*ex[2]^4*ex[3]*ex[4]^5*ex[6]^3 - 
    72*ex[2]*ex[3]^2*ex[4]^5*ex[6]^3 - 219*ex[2]^2*ex[3]^2*ex[4]^5*ex[6]^3 - 
    276*ex[2]^3*ex[3]^2*ex[4]^5*ex[6]^3 + 243*ex[2]^4*ex[3]^2*ex[4]^5*
     ex[6]^3 - 86*ex[2]*ex[3]^3*ex[4]^5*ex[6]^3 - 264*ex[2]^2*ex[3]^3*ex[4]^5*
     ex[6]^3 - 345*ex[2]^3*ex[3]^3*ex[4]^5*ex[6]^3 + 
    297*ex[2]^4*ex[3]^3*ex[4]^5*ex[6]^3 - 46*ex[2]*ex[3]^4*ex[4]^5*ex[6]^3 - 
    143*ex[2]^2*ex[3]^4*ex[4]^5*ex[6]^3 - 192*ex[2]^3*ex[3]^4*ex[4]^5*
     ex[6]^3 + 165*ex[2]^4*ex[3]^4*ex[4]^5*ex[6]^3 - 
    8*ex[2]*ex[3]^5*ex[4]^5*ex[6]^3 - 26*ex[2]^2*ex[3]^5*ex[4]^5*ex[6]^3 - 
    36*ex[2]^3*ex[3]^5*ex[4]^5*ex[6]^3 + 30*ex[2]^4*ex[3]^5*ex[4]^5*ex[6]^3 + 
    4*ex[4]^6*ex[6]^3 + 12*ex[2]*ex[4]^6*ex[6]^3 + 
    12*ex[2]^2*ex[4]^6*ex[6]^3 - 12*ex[2]^3*ex[4]^6*ex[6]^3 + 
    17*ex[3]*ex[4]^6*ex[6]^3 + 51*ex[2]*ex[3]*ex[4]^6*ex[6]^3 + 
    51*ex[2]^2*ex[3]*ex[4]^6*ex[6]^3 - 51*ex[2]^3*ex[3]*ex[4]^6*ex[6]^3 + 
    31*ex[3]^2*ex[4]^6*ex[6]^3 + 93*ex[2]*ex[3]^2*ex[4]^6*ex[6]^3 + 
    93*ex[2]^2*ex[3]^2*ex[4]^6*ex[6]^3 - 93*ex[2]^3*ex[3]^2*ex[4]^6*ex[6]^3 + 
    29*ex[3]^3*ex[4]^6*ex[6]^3 + 87*ex[2]*ex[3]^3*ex[4]^6*ex[6]^3 + 
    87*ex[2]^2*ex[3]^3*ex[4]^6*ex[6]^3 - 87*ex[2]^3*ex[3]^3*ex[4]^6*ex[6]^3 + 
    13*ex[3]^4*ex[4]^6*ex[6]^3 + 39*ex[2]*ex[3]^4*ex[4]^6*ex[6]^3 + 
    39*ex[2]^2*ex[3]^4*ex[4]^6*ex[6]^3 - 39*ex[2]^3*ex[3]^4*ex[4]^6*ex[6]^3 + 
    2*ex[3]^5*ex[4]^6*ex[6]^3 + 6*ex[2]*ex[3]^5*ex[4]^6*ex[6]^3 + 
    6*ex[2]^2*ex[3]^5*ex[4]^6*ex[6]^3 - 6*ex[2]^3*ex[3]^5*ex[4]^6*ex[6]^3 - 
    2*ex[2]^8*ex[3]^5*ex[6]^4 + 13*ex[2]^7*ex[3]^4*ex[4]*ex[6]^4 + 
    10*ex[2]^7*ex[3]^5*ex[4]*ex[6]^4 - 29*ex[2]^6*ex[3]^3*ex[4]^2*ex[6]^4 - 
    52*ex[2]^6*ex[3]^4*ex[4]^2*ex[6]^4 - 20*ex[2]^6*ex[3]^5*ex[4]^2*ex[6]^4 + 
    31*ex[2]^5*ex[3]^2*ex[4]^3*ex[6]^4 + 87*ex[2]^5*ex[3]^3*ex[4]^3*ex[6]^4 + 
    78*ex[2]^5*ex[3]^4*ex[4]^3*ex[6]^4 + 20*ex[2]^5*ex[3]^5*ex[4]^3*ex[6]^4 - 
    17*ex[2]^4*ex[3]*ex[4]^4*ex[6]^4 - 62*ex[2]^4*ex[3]^2*ex[4]^4*ex[6]^4 - 
    87*ex[2]^4*ex[3]^3*ex[4]^4*ex[6]^4 - 52*ex[2]^4*ex[3]^4*ex[4]^4*ex[6]^4 - 
    10*ex[2]^4*ex[3]^5*ex[4]^4*ex[6]^4 + 4*ex[2]^3*ex[4]^5*ex[6]^4 + 
    17*ex[2]^3*ex[3]*ex[4]^5*ex[6]^4 + 31*ex[2]^3*ex[3]^2*ex[4]^5*ex[6]^4 + 
    29*ex[2]^3*ex[3]^3*ex[4]^5*ex[6]^4 + 13*ex[2]^3*ex[3]^4*ex[4]^5*ex[6]^4 + 
    2*ex[2]^3*ex[3]^5*ex[4]^5*ex[6]^4, y[182] -> 1 + 4*ex[3], 
  y[183] -> 6*ex[2] + 6*ex[2]^2 + 4*ex[2]^3 + 3*ex[4] + 9*ex[2]*ex[4] - 
    2*ex[2]^2*ex[4] + 3*ex[4]^2 + 7*ex[2]*ex[4]^2 - 6*ex[2]*ex[6] + 
    2*ex[2]^2*ex[6] - 3*ex[4]*ex[6] - 11*ex[2]*ex[4]*ex[6] + 4*ex[2]*ex[6]^2, 
  y[184] -> -6*ex[2]^3*ex[3] - 12*ex[2]^4*ex[3] - 10*ex[2]^5*ex[3] - 
    4*ex[2]^6*ex[3] + 6*ex[2]^2*ex[4] + 12*ex[2]^3*ex[4] + 2*ex[2]^4*ex[4] + 
    24*ex[2]^2*ex[3]*ex[4] + 42*ex[2]^3*ex[3]*ex[4] + 
    36*ex[2]^4*ex[3]*ex[4] + 18*ex[2]^5*ex[3]*ex[4] - 9*ex[4]^2 - 
    30*ex[2]*ex[4]^2 - 27*ex[2]^2*ex[4]^2 - 6*ex[2]^4*ex[4]^2 - 
    6*ex[2]*ex[3]*ex[4]^2 + 12*ex[2]^2*ex[3]*ex[4]^2 - 
    2*ex[2]^3*ex[3]*ex[4]^2 - 20*ex[2]^4*ex[3]*ex[4]^2 - 21*ex[4]^3 - 
    54*ex[2]*ex[4]^3 - 33*ex[2]^2*ex[4]^3 + 12*ex[2]^3*ex[4]^3 - 
    3*ex[3]*ex[4]^3 - 12*ex[2]*ex[3]*ex[4]^3 + 17*ex[2]^2*ex[3]*ex[4]^3 + 
    26*ex[2]^3*ex[3]*ex[4]^3 - 12*ex[4]^4 - 32*ex[2]*ex[4]^4 - 
    24*ex[2]^2*ex[4]^4 - 3*ex[3]*ex[4]^4 - 14*ex[2]*ex[3]*ex[4]^4 - 
    11*ex[2]^2*ex[3]*ex[4]^4 - 12*ex[2]^2*ex[3]*ex[6] - 
    18*ex[2]^3*ex[3]*ex[6] - 16*ex[2]^4*ex[3]*ex[6] - 
    10*ex[2]^5*ex[3]*ex[6] + 12*ex[2]*ex[4]*ex[6] + 18*ex[2]^2*ex[4]*ex[6] + 
    6*ex[2]^4*ex[4]*ex[6] + 9*ex[2]*ex[3]*ex[4]*ex[6] - 
    18*ex[2]^2*ex[3]*ex[4]*ex[6] + ex[2]^3*ex[3]*ex[4]*ex[6] + 
    28*ex[2]^4*ex[3]*ex[4]*ex[6] + 21*ex[4]^2*ex[6] + 
    66*ex[2]*ex[4]^2*ex[6] + 45*ex[2]^2*ex[4]^2*ex[6] - 
    24*ex[2]^3*ex[4]^2*ex[6] + 3*ex[3]*ex[4]^2*ex[6] + 
    21*ex[2]*ex[3]*ex[4]^2*ex[6] - 39*ex[2]^2*ex[3]*ex[4]^2*ex[6] - 
    57*ex[2]^3*ex[3]*ex[4]^2*ex[6] + 24*ex[4]^3*ex[6] + 
    72*ex[2]*ex[4]^3*ex[6] + 60*ex[2]^2*ex[4]^3*ex[6] + 
    6*ex[3]*ex[4]^3*ex[6] + 36*ex[2]*ex[3]*ex[4]^3*ex[6] + 
    30*ex[2]^2*ex[3]*ex[4]^3*ex[6] + 12*ex[2]^2*ex[3]*ex[6]^2 + 
    4*ex[2]^3*ex[3]*ex[6]^2 - 8*ex[2]^4*ex[3]*ex[6]^2 - 
    12*ex[2]*ex[4]*ex[6]^2 - 12*ex[2]^2*ex[4]*ex[6]^2 + 
    12*ex[2]^3*ex[4]*ex[6]^2 - 9*ex[2]*ex[3]*ex[4]*ex[6]^2 + 
    30*ex[2]^2*ex[3]*ex[4]*ex[6]^2 + 39*ex[2]^3*ex[3]*ex[4]*ex[6]^2 - 
    12*ex[4]^2*ex[6]^2 - 48*ex[2]*ex[4]^2*ex[6]^2 - 
    48*ex[2]^2*ex[4]^2*ex[6]^2 - 3*ex[3]*ex[4]^2*ex[6]^2 - 
    30*ex[2]*ex[3]*ex[4]^2*ex[6]^2 - 27*ex[2]^2*ex[3]*ex[4]^2*ex[6]^2 - 
    8*ex[2]^2*ex[3]*ex[6]^3 - 8*ex[2]^3*ex[3]*ex[6]^3 + 
    8*ex[2]*ex[4]*ex[6]^3 + 12*ex[2]^2*ex[4]*ex[6]^3 + 
    8*ex[2]*ex[3]*ex[4]*ex[6]^3 + 8*ex[2]^2*ex[3]*ex[4]*ex[6]^3, 
  y[185] -> 4*ex[2]^2*ex[3]^2 + 8*ex[2]^3*ex[3]^2 + 4*ex[2]^4*ex[3]^2 - 
    8*ex[2]*ex[3]*ex[4] - 13*ex[2]^2*ex[3]*ex[4] - 5*ex[2]^3*ex[3]*ex[4] - 
    8*ex[2]*ex[3]^2*ex[4] - 16*ex[2]^2*ex[3]^2*ex[4] - 
    8*ex[2]^3*ex[3]^2*ex[4] + 4*ex[4]^2 + 5*ex[2]*ex[4]^2 + 
    4*ex[2]^2*ex[4]^2 + 8*ex[3]*ex[4]^2 + 13*ex[2]*ex[3]*ex[4]^2 + 
    5*ex[2]^2*ex[3]*ex[4]^2 + 4*ex[3]^2*ex[4]^2 + 8*ex[2]*ex[3]^2*ex[4]^2 + 
    4*ex[2]^2*ex[3]^2*ex[4]^2, y[186] -> ex[2]*ex[3] + 2*ex[2]^2*ex[3] - 
    ex[4] - ex[3]*ex[4] - 9*ex[2]*ex[3]*ex[4] + 3*ex[4]^2 + 3*ex[3]*ex[4]^2 + 
    5*ex[2]*ex[3]*ex[6] - 3*ex[4]*ex[6] - 3*ex[3]*ex[4]*ex[6], 
  y[187] -> -(ex[2]^2*ex[3]) - ex[2]^3*ex[3] - 3*ex[2]*ex[4] - 
    5*ex[2]^2*ex[4] + 2*ex[2]*ex[3]*ex[4] + 2*ex[2]^2*ex[3]*ex[4] + 
    3*ex[4]^2 + 5*ex[2]*ex[4]^2 - ex[3]*ex[4]^2 - ex[2]*ex[3]*ex[4]^2 + 
    ex[2]^2*ex[3]*ex[6] + ex[2]^3*ex[3]*ex[6] + ex[2]*ex[4]*ex[6] + 
    3*ex[2]^2*ex[4]*ex[6] - ex[2]*ex[3]*ex[4]*ex[6] - 
    ex[2]^2*ex[3]*ex[4]*ex[6], y[188] -> -2*ex[2]^3*ex[3]^2 - 
    4*ex[2]^4*ex[3]^2 - 2*ex[2]^5*ex[3]^2 + 3*ex[2]^2*ex[3]*ex[4] + 
    5*ex[2]^3*ex[3]*ex[4] + 2*ex[2]^4*ex[3]*ex[4] + 6*ex[2]^2*ex[3]^2*ex[4] + 
    12*ex[2]^3*ex[3]^2*ex[4] + 6*ex[2]^4*ex[3]^2*ex[4] - 3*ex[2]*ex[4]^2 - 
    7*ex[2]^2*ex[4]^2 - 6*ex[2]^3*ex[4]^2 - 6*ex[2]*ex[3]*ex[4]^2 - 
    10*ex[2]^2*ex[3]*ex[4]^2 - 4*ex[2]^3*ex[3]*ex[4]^2 - 
    6*ex[2]*ex[3]^2*ex[4]^2 - 12*ex[2]^2*ex[3]^2*ex[4]^2 - 
    6*ex[2]^3*ex[3]^2*ex[4]^2 + 3*ex[4]^3 + 7*ex[2]*ex[4]^3 + 
    6*ex[2]^2*ex[4]^3 + 3*ex[3]*ex[4]^3 + 5*ex[2]*ex[3]*ex[4]^3 + 
    2*ex[2]^2*ex[3]*ex[4]^3 + 2*ex[3]^2*ex[4]^3 + 4*ex[2]*ex[3]^2*ex[4]^3 + 
    2*ex[2]^2*ex[3]^2*ex[4]^3 + 2*ex[2]^3*ex[3]^2*ex[6] + 
    4*ex[2]^4*ex[3]^2*ex[6] + 2*ex[2]^5*ex[3]^2*ex[6] - 
    4*ex[2]^2*ex[3]*ex[4]*ex[6] - 7*ex[2]^3*ex[3]*ex[4]*ex[6] - 
    3*ex[2]^4*ex[3]*ex[4]*ex[6] - 4*ex[2]^2*ex[3]^2*ex[4]*ex[6] - 
    8*ex[2]^3*ex[3]^2*ex[4]*ex[6] - 4*ex[2]^4*ex[3]^2*ex[4]*ex[6] + 
    2*ex[2]*ex[4]^2*ex[6] + 3*ex[2]^2*ex[4]^2*ex[6] + 
    3*ex[2]^3*ex[4]^2*ex[6] + 4*ex[2]*ex[3]*ex[4]^2*ex[6] + 
    7*ex[2]^2*ex[3]*ex[4]^2*ex[6] + 3*ex[2]^3*ex[3]*ex[4]^2*ex[6] + 
    2*ex[2]*ex[3]^2*ex[4]^2*ex[6] + 4*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 
    2*ex[2]^3*ex[3]^2*ex[4]^2*ex[6], 
  y[189] -> 2*ex[2]^2*ex[3]^2 + ex[2]^3*ex[3]^2 + 2*ex[2]^4*ex[3]^2 - 
    4*ex[2]*ex[3]*ex[4] - ex[2]^2*ex[3]*ex[4] - 4*ex[2]*ex[3]^2*ex[4] - 
    9*ex[2]^3*ex[3]^2*ex[4] + 2*ex[4]^2 + 4*ex[3]*ex[4]^2 - 
    4*ex[2]*ex[3]*ex[4]^2 + 3*ex[2]^2*ex[3]*ex[4]^2 + 2*ex[3]^2*ex[4]^2 - 
    4*ex[2]*ex[3]^2*ex[4]^2 + 18*ex[2]^2*ex[3]^2*ex[4]^2 + 3*ex[4]^3 + 
    6*ex[3]*ex[4]^3 - 12*ex[2]*ex[3]*ex[4]^3 + 3*ex[3]^2*ex[4]^3 - 
    12*ex[2]*ex[3]^2*ex[4]^3 + 3*ex[4]^4 + 6*ex[3]*ex[4]^4 + 
    3*ex[3]^2*ex[4]^4 - 2*ex[2]^2*ex[3]^2*ex[6] + 5*ex[2]^3*ex[3]^2*ex[6] + 
    5*ex[2]*ex[3]*ex[4]*ex[6] - 3*ex[2]^2*ex[3]*ex[4]*ex[6] + 
    5*ex[2]*ex[3]^2*ex[4]*ex[6] - 22*ex[2]^2*ex[3]^2*ex[4]*ex[6] - 
    3*ex[4]^2*ex[6] - 6*ex[3]*ex[4]^2*ex[6] + 21*ex[2]*ex[3]*ex[4]^2*ex[6] - 
    3*ex[3]^2*ex[4]^2*ex[6] + 21*ex[2]*ex[3]^2*ex[4]^2*ex[6] - 
    6*ex[4]^3*ex[6] - 12*ex[3]*ex[4]^3*ex[6] - 6*ex[3]^2*ex[4]^3*ex[6] + 
    6*ex[2]^2*ex[3]^2*ex[6]^2 - 9*ex[2]*ex[3]*ex[4]*ex[6]^2 - 
    9*ex[2]*ex[3]^2*ex[4]*ex[6]^2 + 3*ex[4]^2*ex[6]^2 + 
    6*ex[3]*ex[4]^2*ex[6]^2 + 3*ex[3]^2*ex[4]^2*ex[6]^2}, 
 {f[1] -> (y[4]^2*y[5]*y[8])/(54*y[1]*y[2]*y[3]^2*y[6]*y[7]) - 
    (37*y[4]^2*y[8])/(18*y[1]*y[3]^2*y[9]) + (y[3]*y[10]^2)/(54*y[2]*y[11]) - 
    (37*y[3]*y[12])/(18*y[2]*y[13]*y[14]) - (y[4]^3*y[16])/
     (54*y[2]*y[3]^2*y[6]*y[13]*y[15]), 
  f[2] -> -(y[4]^2*y[8])/(3*y[1]*y[3]^2*y[9]) - 
    (y[17]^3*y[19])/(3*y[2]*y[3]^2*y[15]*y[18]) - 
    (y[3]*y[20])/(3*y[2]*y[14]) - (y[23]*y[24])/(3*y[1]*y[2]*y[3]*y[12]*y[21]*
      y[22]) - (y[4]^2*y[25])/(3*y[1]*y[2]*y[26]) + 
    y[27]/(3*y[1]*y[2]*y[3]*y[6]*y[22]) + (y[28]*y[30])/(3*y[22]*y[29]) + 
    y[31]/(3*y[2]*y[3]*y[12]*y[22]*y[29]), 
  f[6] -> (2*y[12]*y[28])/(3*y[22]^2) + (y[3]*y[4]*y[12]*y[25]*y[32])/
     (3*y[1]^2*y[2]*y[6]^2*y[11]) + (y[2]*y[3]*y[8]*y[12]*y[13]*y[22])/
     (3*y[14]*y[34]^2) + (y[3]^2*y[13]*y[22]*y[33])/(3*y[14]^2*y[34]) + 
    y[35]/(3*y[1]*y[2]*y[3]*y[6]^2*y[22]^2) - 
    (y[8]*y[36])/(3*y[1]^2*y[2]*y[3]*y[7]*y[22]^2*y[34]^2), 
  f[8] -> -(y[3]^2*y[22])/(3*y[14]^2) - (y[8]*y[37])/
     (18*y[1]^3*y[2]*y[3]^2*y[6]*y[7]) - (y[4]*y[19]*y[38])/
     (18*y[1]^2*y[2]*y[3]^2*y[6]*y[15]) - (y[3]*y[10]^2*y[39])/
     (18*y[2]*y[11]) + (y[3]*y[40])/(3*y[2]*y[14]) - 
    (y[12]*y[28]*y[41])/(9*y[1]*y[3]*y[13]*y[22]^2) + 
    (2*y[3]^2*y[4]^2*y[12]*y[22]*y[42])/(y[13]^2*y[43]^2) + 
    (y[3]*y[4]*y[44])/(y[13]^2*y[43]) - (y[13]*y[23]*y[45])/
     (3*y[1]^2*y[2]*y[3]*y[12]*y[21]^2*y[22]) - (y[3]^2*y[4]^2*y[22]*y[25]^2)/
     (6*y[1]*y[26]^2*y[46]) - (y[3]*y[4]*y[25]*y[47])/
     (6*y[1]^2*y[2]*y[26]*y[46]) + y[48]/(18*y[1]^2*y[2]*y[3]^2*y[6]^2*
      y[13]^2*y[22]^2) - (y[28]*y[49])/(6*y[3]*y[12]*y[22]^2*y[29]) - 
    (y[13]*y[28]*y[50])/(6*y[22]*y[29]^2) + 
    y[51]/(6*y[1]^3*y[2]*y[3]^2*y[12]^2*y[21]*y[22]^2) + 
    y[52]/(6*y[2]*y[3]^2*y[12]^2*y[22]^2*y[29]) - 
    (y[13]*y[53])/(6*y[2]*y[3]*y[12]*y[22]*y[29]^2), 
  f[9] -> (y[2]*y[12]^2*y[28]^2)/(3*y[22]^3) + (y[3]*y[25]*y[54])/
     (6*y[1]^3*y[2]*y[11]) + (y[12]*y[28]*y[55])/(6*y[1]*y[3]*y[22]^3) - 
    (y[8]^2*y[56])/(6*y[1]^3*y[2]*y[3]^2*y[7]*y[22]^3) + 
    y[57]/(6*y[1]^2*y[2]*y[3]^2*y[22]^3), 
  f[11] -> (41*y[3]*y[58])/(18*y[11]), 
  f[12] -> (-5*y[3]*y[10]^2)/(2*y[2]*y[11]) - (37*y[3]^2*y[22])/
     (18*y[14]^2) + (y[4]^2*y[25])/(3*y[1]*y[2]*y[26]) + 
    (4*y[10]^2*y[13]^2)/(3*y[3]*y[59]) - (y[13]*y[24]*y[60])/
     (3*y[1]*y[2]*y[3]^2*y[12]*y[21]*y[22]) + 
    (y[3]*y[61])/(18*y[2]*y[13]*y[14]) + (y[4]^3*y[62])/
     (3*y[2]*y[3]^2*y[6]*y[13]*y[15]) + y[63]/(3*y[1]*y[2]*y[3]*y[6]*y[22]) + 
    (y[13]*y[28]*y[64])/(3*y[3]*y[22]*y[29]) - 
    (y[13]*y[65])/(3*y[2]*y[3]^2*y[12]*y[22]*y[29]), 
  f[13] -> (-2*y[1]*y[13])/(3*y[3]*y[22]^2) + (2*y[13]*y[23]*y[24])/
     (3*y[1]*y[2]*y[3]*y[12]*y[21]^2*y[22]) - 
    (y[2]*y[3]*y[8]*y[12]*y[13]*y[22])/(3*y[14]*y[34]^2) - 
    (y[3]^2*y[13]*y[22]*y[33])/(3*y[14]^2*y[34]) + 
    (y[8]*y[36])/(3*y[1]^2*y[2]*y[3]*y[7]*y[22]^2*y[34]^2) - 
    (y[28]*y[49])/(3*y[3]*y[12]*y[22]^2*y[29]) - (y[13]*y[28]*y[50])/
     (3*y[22]*y[29]^2) + y[52]/(3*y[2]*y[3]^2*y[12]^2*y[22]^2*y[29]) - 
    (y[13]*y[53])/(3*y[2]*y[3]*y[12]*y[22]*y[29]^2) + 
    y[66]/(3*y[1]^2*y[2]*y[3]^2*y[12]^2*y[21]*y[22]^2), 
  f[15] -> (y[3]*y[10]^2)/(2*y[2]*y[11]) + (y[3]^2*y[22])/(6*y[14]^2) - 
    (2*y[12]*y[28])/(3*y[22]^2) + (4*y[3]^2*y[4]^2*y[12]*y[22])/
     (y[13]*y[43]^2) + (y[3]^2*y[4]^2*y[22]*y[25]^2)/(3*y[1]*y[26]^2*y[46]) + 
    (y[3]*y[4]*y[25]*y[47])/(3*y[1]^2*y[2]*y[26]*y[46]) - 
    (y[3]*y[67])/(2*y[2]*y[14]) + (2*y[68])/(3*y[2]*y[3]*y[22]^2) + 
    (4*y[3]*y[4]*y[69])/(y[13]*y[43]), 
  f[25] -> (31*y[4]^2*y[8])/(18*y[1]*y[3]*y[9]^2) + 
    (y[3]*y[20])/(3*y[2]*y[14]) + (y[23]*y[24])/(3*y[1]*y[2]*y[3]*y[12]*y[21]*
      y[22]) - (y[28]*y[30])/(3*y[22]*y[29]) + (5*y[17]^3*y[71])/
     (2*y[2]*y[3]^2*y[18]*y[70]) + (y[4]*y[25]*y[73])/
     (3*y[1]^2*y[2]*y[26]*y[72]) - (y[4]*y[74])/(3*y[1]^2*y[2]*y[3]^2*y[6]*
      y[15]) + y[75]/(18*y[1]*y[2]*y[3]^2*y[6]^2*y[22]) - 
    (y[4]*y[76])/(18*y[1]^2*y[3]^2*y[9]*y[72]) + 
    y[77]/(3*y[2]*y[3]*y[12]*y[22]*y[29]), 
  f[26] -> (4*y[4]*y[12]*y[19])/(3*y[1]^2*y[2]*y[3]*y[15]) - 
    (4*y[13]*y[23]*y[24])/(3*y[1]*y[2]*y[3]*y[12]*y[21]^2*y[22]) - 
    (2*y[12]*y[28])/(3*y[22]^2) + (y[3]*y[4]*y[12]*y[25]*y[32])/
     (3*y[1]^2*y[2]*y[6]^2*y[11]) + (y[2]*y[3]*y[8]*y[12]*y[13]*y[22])/
     (3*y[14]*y[34]^2) + (y[3]^2*y[13]*y[22]*y[33])/(3*y[14]^2*y[34]) + 
    (2*y[28]*y[49])/(3*y[3]*y[12]*y[22]^2*y[29]) + 
    (2*y[13]*y[28]*y[50])/(3*y[22]*y[29]^2) - 
    (2*y[52])/(3*y[2]*y[3]^2*y[12]^2*y[22]^2*y[29]) + 
    (2*y[13]*y[53])/(3*y[2]*y[3]*y[12]*y[22]*y[29]^2) + 
    y[78]/(3*y[1]*y[2]*y[3]*y[6]^2*y[22]^2) + 
    (2*y[79])/(3*y[1]^2*y[2]*y[3]^2*y[12]^2*y[21]*y[22]^2) - 
    (y[8]*y[80])/(3*y[1]^2*y[2]*y[3]*y[6]*y[7]*y[22]^2*y[34]^2), 
  f[28] -> -(y[4]^2*y[8])/(6*y[1]*y[3]*y[9]^2) + (2*y[4]*y[12]*y[19])/
     (3*y[1]^2*y[2]*y[3]*y[15]) - (2*y[13]*y[23]*y[24])/
     (3*y[1]*y[2]*y[3]*y[12]*y[21]^2*y[22]) - (2*y[12]*y[28])/(3*y[22]^2) + 
    (y[28]*y[49])/(3*y[3]*y[12]*y[22]^2*y[29]) + (y[13]*y[28]*y[50])/
     (3*y[22]*y[29]^2) + (y[13]*y[53])/(3*y[2]*y[3]*y[12]*y[22]*y[29]^2) - 
    (y[17]^3*y[71])/(2*y[2]*y[3]^2*y[18]*y[70]) + 
    y[79]/(3*y[1]^2*y[2]*y[3]^2*y[12]^2*y[21]*y[22]^2) + 
    (y[4]*y[81])/(6*y[1]^2*y[3]^2*y[9]) + 
    y[82]/(6*y[1]*y[2]*y[3]*y[6]^2*y[22]^2) + 
    y[83]/(3*y[2]*y[3]^2*y[12]^2*y[22]^2*y[29]), 
  f[31] -> -((y[4]*y[12]*y[19])/(y[1]^2*y[2]*y[3]*y[15])) - 
    (y[3]*y[4]*y[12]*y[25]*y[32])/(3*y[1]^2*y[2]*y[6]^2*y[11]) - 
    (y[2]*y[3]*y[8]*y[12]*y[13]*y[22])/(3*y[14]*y[34]^2) - 
    (y[3]^2*y[13]*y[22]*y[33])/(3*y[14]^2*y[34]) - 
    (y[28]*y[49])/(2*y[3]*y[12]*y[22]^2*y[29]) - (y[13]*y[28]*y[50])/
     (2*y[22]*y[29]^2) + y[52]/(2*y[2]*y[3]^2*y[12]^2*y[22]^2*y[29]) - 
    (y[13]*y[53])/(2*y[2]*y[3]*y[12]*y[22]*y[29]^2) + 
    (y[4]*y[84])/(2*y[1]*y[3]^2*y[9]) + (y[13]*y[23]*y[85])/
     (3*y[1]^2*y[2]*y[3]*y[12]*y[21]^2*y[22]) + (y[12]*y[28]*y[86])/
     (9*y[1]*y[3]*y[8]*y[22]^2) + y[87]/(6*y[1]^3*y[2]*y[3]^2*y[12]^2*y[21]*
      y[22]^2) + y[88]/(18*y[1]^2*y[2]*y[3]^2*y[6]^2*y[8]*y[22]^2) + 
    (y[8]*y[89])/(18*y[1]^3*y[2]*y[3]^2*y[7]*y[22]^2*y[34]^2), 
  f[35] -> (-31*y[4]^2*y[8])/(18*y[1]*y[3]*y[9]^2) - 
    (71*y[3]*y[10]^2)/(36*y[2]*y[11]) + (y[3]*y[12])/(12*y[2]*y[13]*y[14]) + 
    (y[12]*y[24])/(3*y[1]^2*y[2]*y[3]*y[21]) - (y[3]*y[4]*y[12]*y[25]*y[46])/
     (3*y[1]^2*y[2]*y[26]*y[72]) + (y[4]*y[8]*y[90])/
     (36*y[1]^2*y[2]*y[3]^2*y[6]*y[7]) + (y[4]*y[91])/
     (36*y[1]^2*y[2]*y[3]^2*y[6]*y[13]*y[15]) + 
    (y[4]*y[92])/(36*y[1]^2*y[3]^2*y[9]*y[72]), 
  f[41] -> (y[3]*y[10]^2)/(4*y[2]*y[11]) + (2*y[1]*y[13])/(3*y[3]*y[22]^2) - 
    (2*y[13]*y[23]*y[24])/(3*y[1]*y[2]*y[3]*y[12]*y[21]^2*y[22]) - 
    (y[8]*y[36])/(3*y[1]^2*y[2]*y[3]*y[7]*y[22]^2*y[34]^2) + 
    (y[28]*y[49])/(3*y[3]*y[12]*y[22]^2*y[29]) + (y[13]*y[28]*y[50])/
     (3*y[22]*y[29]^2) + (y[13]*y[53])/(3*y[2]*y[3]*y[12]*y[22]*y[29]^2) + 
    y[79]/(3*y[1]^2*y[2]*y[3]^2*y[12]^2*y[21]*y[22]^2) + 
    y[83]/(3*y[2]*y[3]^2*y[12]^2*y[22]^2*y[29]) + 
    (y[3]^2*y[22]*y[93])/(12*y[14]^2*y[34]) - 
    (y[3]*y[94])/(12*y[2]*y[14]*y[34]^2), 
  f[44] -> -(y[4]^2*y[8])/(12*y[1]*y[3]*y[9]^2) + 
    (2*y[4]*y[12]*y[19])/(3*y[1]^2*y[2]*y[3]*y[15]) - 
    (2*y[13]*y[23]*y[24])/(3*y[1]*y[2]*y[3]*y[12]*y[21]^2*y[22]) + 
    (y[3]*y[4]*y[12]*y[25]*y[32])/(3*y[1]^2*y[2]*y[6]^2*y[11]) + 
    (y[2]*y[3]*y[8]*y[12]*y[13]*y[22])/(3*y[14]*y[34]^2) + 
    (y[3]^2*y[13]*y[22]*y[33])/(3*y[14]^2*y[34]) + 
    (y[28]*y[49])/(3*y[3]*y[12]*y[22]^2*y[29]) + (y[13]*y[28]*y[50])/
     (3*y[22]*y[29]^2) + (y[13]*y[53])/(3*y[2]*y[3]*y[12]*y[22]*y[29]^2) + 
    y[79]/(3*y[1]^2*y[2]*y[3]^2*y[12]^2*y[21]*y[22]^2) + 
    (y[4]*y[81])/(12*y[1]^2*y[3]^2*y[9]) + 
    y[83]/(3*y[2]*y[3]^2*y[12]^2*y[22]^2*y[29]) + 
    y[95]/(12*y[1]*y[3]*y[6]^2*y[22]^2) - (y[8]*y[96])/
     (12*y[1]^2*y[2]*y[3]^2*y[6]*y[7]*y[22]^2*y[34]^2), 
  f[48] -> (y[4]^2*y[8])/(6*y[1]*y[3]*y[9]^2) - (61*y[17]^3*y[19])/
     (36*y[2]*y[3]^2*y[15]*y[18]) - (5*y[2]*y[12]^2*y[28])/
     (18*y[1]*y[3]*y[8]) - (y[3]^2*y[4]^2*y[22]*y[25]^2)/
     (12*y[1]*y[26]^2*y[46]) - (y[3]*y[4]*y[25]*y[47])/
     (12*y[1]^2*y[2]*y[26]*y[46]) - (y[8]*y[97])/(18*y[1]^3*y[2]*y[3]^2*y[6]*
      y[7]) + (y[13]*y[98])/(6*y[1]^2*y[2]*y[21]^2) + 
    (y[3]*y[99])/(36*y[1]^2*y[2]*y[6]^2*y[11]) - 
    (y[4]*y[100])/(12*y[1]^2*y[3]^2*y[9]) + 
    y[101]/(36*y[1]^2*y[3]^2*y[6]^2*y[8]) + 
    y[102]/(12*y[1]^3*y[2]*y[3]*y[21]*y[23]) + 
    y[104]/(36*y[1]^2*y[3]^2*y[23]*y[103]), 
  f[54] -> (5*y[4]^2*y[8])/(12*y[1]*y[3]^2*y[9]) + 
    (y[3]*y[12])/(12*y[2]*y[13]*y[14]) - (2*y[3]*y[4]^2)/(y[13]*y[43]) - 
    (4*y[10]^2*y[13]^2)/(3*y[3]*y[59]) + (y[12]*y[105])/
     (3*y[3]*y[13]*y[22]) + (y[4]^2*y[8]*y[106])/(36*y[1]*y[2]*y[3]^2*y[6]*
      y[7]) + (y[3]*y[10]^2*y[107])/(36*y[2]*y[11]) + 
    (y[24]*y[108])/(3*y[1]*y[2]*y[3]^2*y[21]*y[22]) + 
    (y[4]^3*y[109])/(36*y[2]*y[3]^2*y[6]*y[13]*y[15]) - 
    (y[12]*y[28]*y[110])/(3*y[3]*y[22]*y[29]) + 
    y[111]/(3*y[2]*y[3]^2*y[22]*y[29]), 
  f[57] -> (-31*y[17]^3*y[19])/(36*y[2]*y[3]^2*y[15]*y[18]) - 
    (4*y[3]^2*y[4]^2*y[12]*y[22])/(y[13]*y[43]^2) - 
    (y[3]^2*y[4]^2*y[22]*y[25]^2)/(3*y[1]*y[26]^2*y[46]) - 
    (y[3]*y[4]*y[25]*y[47])/(3*y[1]^2*y[2]*y[26]*y[46]) - 
    (4*y[3]*y[4]*y[69])/(y[13]*y[43]) - (y[3]^2*y[22]*y[93])/
     (12*y[14]^2*y[34]) + (y[3]*y[112])/(18*y[1]^2*y[2]*y[6]^2*y[11]) - 
    (y[12]*y[113])/(12*y[1]*y[3]*y[6]^2*y[22]^2) + 
    (y[3]*y[114])/(12*y[2]*y[14]*y[34]^2) + (y[8]*y[115])/
     (36*y[1]^2*y[2]*y[3]^2*y[6]*y[7]*y[22]^2*y[34]^2), 
  f[61] -> -(y[8]*y[36])/(3*y[1]^2*y[2]*y[3]*y[7]*y[22]^2*y[34]^2) + 
    (4*y[3]^2*y[4]^2*y[12]*y[22])/(y[13]*y[43]^2) + 
    (y[3]^2*y[4]^2*y[22]*y[25]^2)/(3*y[1]*y[26]^2*y[46]) + 
    (y[3]*y[4]*y[25]*y[47])/(3*y[1]^2*y[2]*y[26]*y[46]) + 
    (4*y[3]*y[4]*y[69])/(y[13]*y[43]) + (y[3]^2*y[22]*y[93])/
     (12*y[14]^2*y[34]) - (y[3]*y[114])/(12*y[2]*y[14]*y[34]^2) - 
    (y[3]*y[116])/(12*y[1]^2*y[2]*y[6]^2*y[11]) + 
    (y[12]*y[117])/(3*y[1]*y[3]*y[6]^2*y[22]^2), 
  f[69] -> (y[3]*y[10]^3)/(6*y[2]*y[11]) - (y[2]*y[12]^2*y[28]^2)/
     (2*y[22]^3) - (y[3]*y[8]*y[12]^4)/(6*y[1]^2*y[6]*y[118]) - 
    (y[12]*y[28]*y[119])/(12*y[1]*y[3]*y[22]^3) + 
    y[120]/(12*y[1]^2*y[2]*y[3]^2*y[22]^3) + (y[71]*y[121])/
     (12*y[2]*y[3]^2*y[18]*y[22]^3*y[70]), 
  f[71] -> (y[2]*y[12]^2*y[28]^2)/(6*y[22]^3) + (3*y[3]*y[8]*y[12]^4)/
     (2*y[1]^2*y[6]*y[118]) - (y[19]*y[122])/(3*y[1]^3*y[2]*y[3]^2*y[15]) - 
    (y[3]*y[123])/(2*y[1]^3*y[2]*y[11]) + (y[12]*y[28]*y[124])/
     (12*y[1]*y[3]*y[8]*y[22]^3) - (y[8]*y[125])/(12*y[1]^3*y[2]*y[3]^2*y[6]*
      y[7]*y[22]^3) + y[126]/(12*y[1]^2*y[2]*y[3]^2*y[8]*y[22]^3), 
  f[72] -> (y[4]^2*y[8])/(4*y[1]*y[3]*y[9]^2) - (y[3]^2*y[4]^2*y[22]*y[25]^2)/
     (6*y[1]*y[26]^2*y[46]) - (y[3]*y[4]*y[25]*y[47])/
     (6*y[1]^2*y[2]*y[26]*y[46]) - (y[4]*y[12]^2*y[127])/
     (6*y[1]*y[3]*y[6]^2) - (y[4]*y[8]*y[128])/(36*y[1]^2*y[2]*y[3]^2*y[6]*
      y[7]) - (y[4]*y[8]*y[129])/(4*y[1]^2*y[3]^2*y[9]) - 
    (y[4]*y[19]*y[130])/(9*y[1]^2*y[2]*y[3]^2*y[6]*y[15]) + 
    (y[3]*y[131])/(18*y[1]^2*y[2]*y[6]^2*y[11]), 
  f[91] -> (y[4]^2*y[8])/(72*y[1]*y[3]*y[9]^2) + (y[3]^2*y[13]*y[22]*y[33])/
     (12*y[14]^2*y[34]) - (y[3]^2*y[4]^2*y[12]*y[22]*y[42])/
     (3*y[13]^2*y[43]^2) - (y[3]*y[4]*y[44])/(6*y[13]^2*y[43]) + 
    (y[3]^2*y[4]^2*y[22]*y[25]^2)/(72*y[1]*y[26]^2*y[46]) + 
    (y[3]*y[4]*y[25]*y[47])/(72*y[1]^2*y[2]*y[26]*y[46]) + 
    (y[28]*y[49])/(36*y[3]*y[12]*y[22]^2*y[29]) + 
    (y[13]*y[28]*y[50])/(36*y[22]*y[29]^2) + 
    (y[13]*y[53])/(36*y[2]*y[3]*y[12]*y[22]*y[29]^2) + 
    y[83]/(36*y[2]*y[3]^2*y[12]^2*y[22]^2*y[29]) + 
    (y[4]*y[12]*y[132])/(72*y[1]^2*y[3]*y[9]) - (y[4]*y[19]*y[133])/
     (54*y[1]^2*y[2]*y[3]^2*y[6]*y[15]) + (y[3]*y[134])/
     (216*y[1]^2*y[2]*y[6]^2*y[11]) + (y[12]*y[28]*y[135])/
     (108*y[1]*y[3]*y[8]*y[13]*y[22]^2) - (y[13]*y[136])/
     (36*y[1]^2*y[2]*y[3]*y[12]*y[21]^2*y[22]) + 
    y[137]/(216*y[1]^2*y[3]^2*y[23]*y[103]) - 
    (y[3]*y[138])/(36*y[2]*y[14]*y[34]^2) + 
    y[139]/(216*y[1]^2*y[2]*y[3]^2*y[6]^2*y[8]*y[13]^2*y[22]^2) + 
    y[140]/(72*y[1]^3*y[2]*y[3]^2*y[12]^2*y[21]*y[22]^2*y[23]) - 
    (y[8]*y[141])/(216*y[1]^3*y[2]*y[3]^2*y[6]*y[7]*y[22]^2*y[34]^2), 
  f[106] -> y[12]^2/(2*y[1]^2*y[3]) - (y[3]*y[8]*y[12]^4)/
     (3*y[1]^2*y[6]*y[118]) - (y[8]*y[12]*y[142])/(6*y[1]^3*y[2]*y[3]*y[6]*
      y[7]) + (y[3]*y[12]*y[143])/(6*y[1]^3*y[2]*y[11]), 
  f[109] -> y[12]^2/(2*y[1]^2*y[3]) - (y[3]*y[8]*y[12]^4)/
     (4*y[1]^2*y[6]*y[118]) + (y[3]*y[12]*y[143])/(6*y[1]^3*y[2]*y[11]) + 
    (y[8]*y[144])/(12*y[1]^3*y[2]*y[3]^2*y[6]*y[7]) + 
    (y[19]*y[145])/(12*y[1]^3*y[2]*y[3]^2*y[6]*y[15]), 
  f[110] -> -y[12]^2/(2*y[1]^2*y[3]) - (y[17]^3*y[19])/
     (12*y[2]*y[3]^2*y[15]*y[18]) + (5*y[3]*y[8]*y[12]^4)/
     (12*y[1]^2*y[6]*y[118]) - (y[3]*y[12]*y[143])/(6*y[1]^3*y[2]*y[11]) - 
    (y[8]*y[146])/(12*y[1]^3*y[2]*y[3]^2*y[6]*y[7]), 
  f[113] -> -(y[17]^3*y[19])/(6*y[2]*y[3]^2*y[15]*y[18]) - 
    (y[2]*y[12]^2*y[28]^2)/(3*y[22]^3) + (4*y[3]^3*y[4]^3*y[12]^2*y[22]^2)/
     (y[13]^2*y[43]^3) + (y[3]*y[147])/(12*y[1]^3*y[2]*y[11]) + 
    (2*y[3]^2*y[4]^2*y[12]*y[22]*y[148])/(y[13]^2*y[43]^2) + 
    (2*y[3]*y[4]*y[149])/(y[13]^2*y[43]) - (y[12]*y[28]*y[150])/
     (6*y[1]*y[3]*y[22]^3) + y[151]/(12*y[1]^2*y[2]*y[3]^2*y[22]^3) + 
    (y[8]*y[152])/(12*y[1]^3*y[2]*y[3]^2*y[6]*y[7]*y[22]^3), 
  f[118] -> -(y[17]^3*y[19])/(12*y[2]*y[3]^2*y[15]*y[18]) + 
    (y[2]*y[12]^2*y[28]^2)/(3*y[22]^3) - (5*y[3]*y[8]*y[12]^4)/
     (12*y[1]^2*y[6]*y[118]) + (y[3]*y[10]^2*y[153])/(12*y[2]*y[11]) + 
    (y[12]*y[28]*y[154])/(12*y[1]*y[3]*y[22]^3) + 
    (y[71]*y[155]*y[156])/(6*y[2]*y[3]^2*y[18]*y[22]^3*y[70]) + 
    y[157]/(12*y[1]^2*y[2]*y[3]^2*y[22]^3), 
  f[119] -> y[3]/(2*y[14]) - (y[17]^3*y[19])/(12*y[2]*y[3]^2*y[15]*y[18]) + 
    (y[3]*y[8]*y[12]^4)/(4*y[1]^2*y[6]*y[118]) - (y[71]*y[155]*y[156])/
     (6*y[2]*y[3]^2*y[18]*y[22]^3*y[70]) + (y[3]*y[10]*y[158])/
     (12*y[2]*y[11]) - (y[2]*y[12]*y[28]*y[159])/(12*y[1]*y[3]*y[22]^3) + 
    y[160]/(12*y[1]^2*y[3]^2*y[22]^3), 
  f[125] -> -(y[4]^2*y[8])/(6*y[1]*y[3]*y[9]^2) - (5*y[2]*y[12]^2*y[28])/
     (9*y[1]*y[3]*y[8]) + (y[3]*y[4]*y[12]*y[25]*y[32])/
     (6*y[1]^2*y[2]*y[6]^2*y[11]) + (y[2]*y[3]*y[8]*y[12]*y[13]*y[22])/
     (6*y[14]*y[34]^2) + (y[3]^2*y[13]*y[22]*y[33])/(6*y[14]^2*y[34]) + 
    (y[28]*y[49])/(6*y[3]*y[12]*y[22]^2*y[29]) + (y[13]*y[28]*y[50])/
     (6*y[22]*y[29]^2) + (y[13]*y[53])/(6*y[2]*y[3]*y[12]*y[22]*y[29]^2) + 
    y[83]/(6*y[2]*y[3]^2*y[12]^2*y[22]^2*y[29]) - 
    (5*y[3]*y[8]*y[12]^4)/(9*y[1]^2*y[6]*y[118]) - 
    (y[4]*y[12]*y[132])/(6*y[1]^2*y[3]*y[9]) + (y[4]*y[19]*y[161])/
     (9*y[1]^2*y[2]*y[3]^2*y[6]*y[15]) + (y[13]*y[23]*y[162])/
     (3*y[1]*y[2]*y[3]*y[12]*y[21]^2*y[22]) + 
    y[163]/(6*y[1]^2*y[2]*y[3]^2*y[12]^2*y[21]*y[22]^2) + 
    y[164]/(18*y[1]^2*y[3]^2*y[6]^2*y[8]*y[22]^2) - 
    (y[8]*y[165])/(18*y[1]^2*y[2]*y[3]^2*y[6]*y[7]*y[22]^2*y[34]^2), 
  f[131] -> (y[3]*y[4]*y[12]*y[25]*y[32])/(6*y[1]^2*y[2]*y[6]^2*y[11]) + 
    (y[2]*y[3]*y[8]*y[12]*y[13]*y[22])/(6*y[14]*y[34]^2) + 
    (y[3]^2*y[13]*y[22]*y[33])/(6*y[14]^2*y[34]) - 
    (y[8]*y[36])/(6*y[1]^2*y[2]*y[3]*y[7]*y[22]^2*y[34]^2) + 
    (y[3]^2*y[4]^2*y[22]*y[25]^2)/(6*y[1]*y[26]^2*y[46]) + 
    (y[3]*y[4]*y[25]*y[47])/(6*y[1]^2*y[2]*y[26]*y[46]) + 
    (y[28]*y[49])/(6*y[3]*y[12]*y[22]^2*y[29]) + (y[13]*y[28]*y[50])/
     (6*y[22]*y[29]^2) + (y[13]*y[53])/(6*y[2]*y[3]*y[12]*y[22]*y[29]^2) + 
    y[83]/(6*y[2]*y[3]^2*y[12]^2*y[22]^2*y[29]) - 
    (y[13]*y[23]*y[166])/(3*y[1]*y[2]*y[3]*y[12]*y[21]^2*y[22]) + 
    (y[13]*y[167])/(6*y[1]*y[3]*y[6]^2*y[22]^2) + 
    y[168]/(6*y[1]^2*y[2]*y[3]^2*y[12]^2*y[21]*y[22]^2), 
  f[134] -> (y[3]*y[10]^2)/(3*y[2]*y[11]) - (y[17]^3*y[19])/
     (6*y[2]*y[3]^2*y[15]*y[18]) - (y[3]*y[8]*y[12]^4)/
     (6*y[1]^2*y[6]*y[118]) + (y[12]^2*y[169])/(6*y[1]^2*y[3]^2) + 
    (y[23]*y[170]^2)/(6*y[1]^2*y[3]^2*y[103]), 
  f[138] -> (5*y[2]^2*y[12]^2*y[28]^2)/(9*y[1]*y[8]) - 
    (y[2]*y[28]*y[171])/(18*y[1]^2*y[3]*y[8]) + 
    (y[13]*y[172])/(3*y[1]*y[2]*y[12]*y[21]^2) + 
    y[173]/(18*y[1]^3*y[3]^2*y[8]*y[12]) - (y[137]*y[174])/
     (18*y[1]^3*y[3]^2*y[12]*y[23]*y[103]) + 
    y[175]/(6*y[1]^2*y[2]*y[3]*y[12]*y[21]*y[23]), 
  f[139] -> -(y[2]^2*y[12]^2*y[28]^2)/(6*y[1]*y[8]) - 
    (y[23]*y[170]^2*y[174])/(6*y[1]^3*y[3]^2*y[12]*y[103]) + 
    (y[2]*y[12]*y[28]*y[176])/(6*y[1]^2*y[3]*y[8]) + 
    y[177]/(6*y[1]^3*y[3]^2*y[8]*y[12]), 
  f[168] -> (-16*y[12]^2)/(3*y[1]^2*y[3]^2*y[22]) + 
    (32*y[4]^2*y[12]*y[19])/(3*y[2]*y[3]^2*y[15]*y[18]*y[22]) + 
    (16*y[12]*y[13]^2*y[23])/(3*y[1]*y[2]*y[21]^3*y[24]) + 
    (32*y[3]*y[8]*y[12]^4)/(3*y[1]^2*y[2]*y[6]*y[13]*y[22]*y[118]) - 
    (8*y[12]*y[13]*y[178])/(3*y[1]^2*y[2]*y[3]*y[21]^2*y[24]^2) + 
    (8*y[12]*y[179])/(3*y[1]^3*y[2]*y[3]^2*y[21]*y[24]^3) + 
    (8*y[12]*y[181])/(3*y[1]^2*y[2]*y[3]^2*y[13]*y[22]*y[24]^3*y[180]), 
  f[186] -> y[3]/y[14] + (4*y[3]*y[8]*y[12]^4)/(3*y[1]^2*y[6]*y[118]) - 
    (2*y[71]*y[155]*y[156])/(3*y[2]*y[3]^2*y[18]*y[22]^3*y[70]) - 
    (4*y[3]*y[10]*y[182])/(3*y[2]*y[11]) - (y[2]*y[12]*y[28]*y[183])/
     (3*y[1]*y[3]*y[22]^3) + y[184]/(3*y[1]^2*y[3]^2*y[22]^3), 
  f[192] -> (y[3]*y[25]*y[54])/(6*y[1]^3*y[2]*y[11]), 
  f[203] -> y[12]^2/(y[1]^2*y[3]) - (4*y[3]*y[8]*y[12]^4)/
     (3*y[1]^2*y[6]*y[118]) + (2*y[19]*y[122])/(3*y[1]^3*y[2]*y[3]^2*y[15]) + 
    (2*y[3]*y[12]*y[143])/(3*y[1]^3*y[2]*y[11]) + 
    (y[4]*y[8]*y[185])/(3*y[1]^2*y[2]*y[3]^2*y[6]*y[7]), 
  f[204] -> (y[13]^2*y[23])/(3*y[1]*y[2]*y[21]^3) + 
    (y[2]*y[12]^2*y[28]^2)/(3*y[22]^3) - (y[8]^2*y[56])/
     (6*y[1]^3*y[2]*y[3]^2*y[7]*y[22]^3) + (y[12]*y[28]*y[186])/
     (6*y[3]*y[22]^3) - (y[13]*y[187])/(6*y[1]^2*y[2]*y[3]*y[21]^2) + 
    y[188]/(6*y[1]^3*y[2]*y[3]^2*y[21]) + y[189]/(6*y[2]*y[3]^2*y[22]^3)}, 
 {{f[1], f[2], f[6], f[8], f[9], f[11], f[12], f[13], f[15], f[25], f[26], 
   f[28], f[31], f[35], f[41], f[44], f[48], f[54], f[57], f[61], f[69], 
   f[71], f[72], f[91], f[106], f[109], f[110], f[113], f[118], f[119], 
   f[125], f[131], f[134], f[138], f[139], f[168], f[186], f[192], f[203], 
   f[204]}, {1 - (12*H[1, 2])/37, H[1, 1] - H[1, 2], 
   (H[1, 1]^2 + 2*H[1, 1]*H[1, 2] - H[1, 3]^2 + H[1, 6]^2 - H[2, 3] - 
     2*H[2, 18])/2, H[1, 2]^2 - H[1, 3]^2 + H[1, 6]^2 - H[2, 3], 
   (-7*H[1, 1]^3)/12 + (41*H[1, 2]^3)/12 + (3097*H[1, 3]^2)/24 + H[1, 3]^3 + 
    (11*H[1, 4]^3)/12 + 10*H[1, 3]^2*H[1, 5] + (H[1, 4]^2*H[1, 5])/2 + 
    (15*H[1, 3]*H[1, 5]^2)/2 + (5*H[1, 4]*H[1, 5]^2)/4 + (89*H[1, 5]^3)/24 + 
    H[1, 2]^2*(3*H[1, 3] - H[1, 4]/4 - 7*H[1, 6]) + 10*H[1, 3]^2*H[1, 6] - 
    5*H[1, 3]*H[1, 5]*H[1, 6] - (3*H[1, 4]*H[1, 5]*H[1, 6])/2 - 
    (9*H[1, 5]^2*H[1, 6])/2 - (4427*H[1, 6]^2)/48 - (5*H[1, 3]*H[1, 6]^2)/2 + 
    (39*H[1, 5]*H[1, 6]^2)/8 - (11*H[1, 6]^3)/4 - 
    (H[1, 1]^2*(3515 + 30*H[1, 2] + 120*H[1, 3] - 384*H[1, 4] - 258*H[1, 5] + 
       60*H[1, 6]))/48 + (15*H[1, 3]*H[2, 1])/4 - (7*H[1, 4]*H[2, 1])/24 - 
    (19*H[1, 5]*H[2, 1])/4 - (27*H[1, 6]*H[2, 1])/16 + (H[1, 4]*H[2, 2])/4 + 
    (551*H[2, 3])/24 + 4*H[1, 3]*H[2, 3] + H[1, 4]*H[2, 4] - 
    (H[1, 5]*H[2, 4])/4 - H[1, 6]*H[2, 4] - (1273*H[2, 6])/12 - 
    5*H[1, 3]*H[2, 6] + (H[1, 1]*(48*H[1, 2]^2 + 192*H[1, 3]^2 + 
       48*H[1, 4]^2 - 969*H[1, 5] + 72*H[1, 4]*H[1, 5] + 264*H[1, 5]^2 - 
       240*H[1, 3]*(H[1, 5] - H[1, 6]) - 969*H[1, 6] + 300*H[1, 5]*H[1, 6] - 
       324*H[1, 6]^2 + 12*H[1, 2]*(2*H[1, 4] - H[1, 5] + H[1, 6]) - 
       22*H[2, 1] - 48*H[2, 3] - 240*H[2, 6] - 336*H[2, 18]))/48 + 
    (323*H[2, 18])/8 - 8*H[1, 4]*H[2, 18] - (5*H[1, 5]*H[2, 18])/2 + 
    H[1, 6]*H[2, 18] + H[1, 2]*(156655/1332 + 9*H[1, 3]^2 + (7*H[1, 4]^2)/4 - 
      (589*H[1, 5])/24 - (11*H[1, 5]^2)/8 + (H[1, 4]*(H[1, 5] - H[1, 6]))/2 + 
      4*H[1, 3]*H[1, 6] + (H[1, 5]*H[1, 6])/4 - (9*H[1, 6]^2)/8 - 
      (11*H[2, 1])/6 + H[2, 2]/4 - (7*H[2, 4])/4 - H[2, 18]/2 - 
      11*H[2, 19]) - 18*H[1, 3]*H[2, 19] - 10*H[1, 5]*H[2, 19] - 
    5*H[1, 6]*H[2, 19] - (23*H[3, 1])/2 + 20*H[3, 2] - (1865*H[3, 5])/24 - 
    H[3, 7] + 10*H[3, 8] + H[3, 9] + 19*H[3, 28] + 4*H[3, 30] - 3*H[3, 32] - 
    11*H[3, 33] + 4*H[3, 34] - 31*H[3, 39] - 7*H[3, 43] + (5*H[3, 45])/2 - 
    4*H[3, 48] + H[3, 53], (9840*H[1, 2]^4 - 2220*H[1, 3]^4 - 
     480*H[1, 2]^3*(49*H[1, 3] - 61*H[1, 6]) - 5520*H[1, 3]^3*H[1, 6] - 
     420*H[1, 6]^4 - 7920*H[1, 6]^2*H[2, 1] - 3571*H[2, 1]^2 - 
     6480*H[1, 6]^2*H[2, 3] - 3240*H[2, 1]*H[2, 3] + 2160*H[2, 3]^2 - 
     240*H[1, 2]^2*(204*H[1, 3]^2 + 42*H[1, 3]*H[1, 6] - 102*H[1, 6]^2 - 
       7*H[2, 1] + 54*H[2, 3] - 144*H[2, 19]) + 1440*H[1, 6]^2*H[2, 19] + 
     1440*H[2, 1]*H[2, 19] - 8640*H[2, 3]*H[2, 19] + 8640*H[2, 19]^2 - 
     360*H[1, 3]^2*(5*H[1, 6]^2 + 6*H[2, 1] - 4*(6*H[2, 3] + H[2, 19])) + 
     375360*H[1, 6]*H[3, 5] - 4320*H[1, 6]*H[3, 8] + 8640*H[1, 6]*H[3, 33] + 
     8640*H[1, 6]*H[3, 34] - 8640*H[1, 6]*H[3, 35] + 
     240*H[1, 3]*(43*H[1, 6]^3 + 3*H[1, 6]*(7*H[2, 1] + 6*H[2, 3] + 
         8*H[2, 19]) - 4*(583*H[3, 5] + 9*(3*H[3, 8] - 2*H[3, 33] + 
           H[3, 34] - 2*H[3, 35] - 3*H[3, 43]))) - 
     240*H[1, 2]*(94*H[1, 3]^3 + 210*H[1, 3]^2*H[1, 6] - 48*H[1, 6]^3 + 
       H[1, 6]*(-23*H[2, 1] + 54*H[2, 3] - 84*H[2, 19]) + 
       2*H[1, 3]*(15*H[1, 6]^2 - 7*H[2, 1] + 9*H[2, 3] - 66*H[2, 19]) - 
       344*H[3, 5] + 12*(6*H[3, 8] + H[3, 33] + 4*H[3, 34] + 3*H[3, 35] - 
         3*H[3, 43])) + 9840*H[4, 9])/9840, -H[1, 2] + H[1, 3], 
   H[1, 1]^2 + H[1, 1]*(H[1, 3] + H[1, 5]) + 
    (-8*H[1, 3]^2 - 2*H[1, 2]*H[1, 5] + 7*H[1, 6]^2 - 7*H[2, 3] - 
      4*H[2, 18] + 8*H[2, 19])/2, (2*H[1, 2]*H[1, 3] + H[1, 6]^2 - H[2, 3] - 
     2*H[2, 19])/2, -H[1, 2] + H[1, 4], 
   (7*H[1, 1]^2 - 6*H[1, 3]^2 + 2*H[1, 2]*H[1, 5] - 8*H[1, 4]*H[1, 6] + 
     7*H[1, 6]^2 + 2*H[1, 1]*(3*H[1, 4] + H[1, 5] + 4*H[1, 6]) + 7*H[2, 2] - 
     8*H[2, 3] - 2*H[2, 6] - 16*H[2, 18])/6, 
   (-2*H[1, 1]^2 + 3*H[1, 3]^2 + 3*H[1, 2]*H[1, 4] - H[1, 2]*H[1, 5] + 
     H[1, 4]*H[1, 6] - 2*H[1, 6]^2 - H[1, 1]*(H[1, 5] + H[1, 6]) - 
     2*H[2, 2] + H[2, 3] - 2*H[2, 6] + 2*H[2, 18])/3, 
   -H[1, 1]^2 + H[1, 3]^2 + H[1, 4]^2 + H[2, 2] - H[2, 3] - 2*H[2, 6], 
   -H[1, 2] + H[1, 5], -3*H[1, 3]^2 - H[1, 2]*H[1, 5] + H[1, 3]*H[1, 5] + 
    (7*H[1, 6]^2)/2 - (7*H[2, 3])/2 + 3*H[2, 19], 
   (-2*H[1, 1]^2 + 6*H[1, 3]^2 - 4*H[1, 2]*H[1, 5] + 3*H[1, 4]*H[1, 5] + 
     H[1, 4]*H[1, 6] - 5*H[1, 6]^2 - H[1, 1]*(H[1, 5] + H[1, 6]) - 
     2*H[2, 2] + 4*H[2, 3] - 2*H[2, 6] + 2*H[2, 18])/3, 
   -H[1, 1]^2 + 2*H[1, 3]^2 + H[1, 5]^2 - H[1, 6]^2 - 2*H[2, 6], 
   -H[1, 2] + H[1, 6], -4*H[1, 1]^2 + 10*H[1, 3]^2 - H[1, 2]*H[1, 5] + 
    H[1, 2]*H[1, 6] - 7*H[1, 6]^2 - H[1, 1]*(H[1, 5] + H[1, 6]) + 4*H[2, 3] - 
    6*H[2, 6] + 2*H[2, 18], -4*H[1, 1]^2 + 11*H[1, 3]^2 - H[1, 2]*H[1, 5] + 
    H[1, 3]*H[1, 6] - (15*H[1, 6]^2)/2 - H[1, 1]*(H[1, 5] + H[1, 6]) + 
    (9*H[2, 3])/2 - 6*H[2, 6] + 2*H[2, 18] - H[2, 19], 
   (14060*H[1, 1]^3 - 2220*H[1, 2]^3 + 1332*H[1, 2]^2*H[1, 4] - 
     111*H[1, 1]^2*(185 + 42*H[1, 2] - 276*H[1, 4] + 58*H[1, 5]) - 
     37*H[1, 1]*(-72*H[1, 4]^2 + 153*H[1, 5] - 192*H[1, 5]^2 + 
       72*H[1, 4]*(2*H[1, 5] - H[1, 6]) + 153*H[1, 6] + 108*H[1, 5]*H[1, 6] + 
       132*H[1, 6]^2 + 36*H[1, 2]*(2*H[1, 4] - H[1, 5] + H[1, 6]) - 
       10*H[2, 1] + 72*H[2, 4] + 864*H[2, 18]) + 
     2*H[1, 2]*(16490 + 3330*H[1, 4]^2 - 333*H[1, 5]^2 - 
       1332*H[1, 4]*(H[1, 5] - H[1, 6]) + 1665*H[1, 6]^2 - 
       111*H[1, 5]*(31 + 6*H[1, 6]) + 222*H[2, 1] - 666*H[2, 2] - 
       3330*H[2, 4] + 1332*H[2, 18]) + 37*(978*H[1, 3]^2 - 108*H[1, 4]^3 + 
       216*H[1, 4]^2*H[1, 5] - 134*H[1, 5]^3 - 180*H[1, 5]^2*H[1, 6] - 
       699*H[1, 6]^2 + 114*H[1, 5]*H[1, 6]^2 + 24*H[1, 6]^3 - 
       52*H[1, 5]*H[2, 1] + 69*H[1, 6]*H[2, 1] + 174*H[2, 3] - 
       180*H[1, 5]*H[2, 4] - 804*H[2, 6] + 306*H[2, 18] + 
       216*H[1, 5]*H[2, 18] - 144*H[1, 6]*H[2, 18] - 
       36*H[1, 4]*(2*H[1, 5]^2 - 4*H[1, 5]*H[1, 6] + H[1, 6]^2 - H[2, 1] + 
         H[2, 2] + 2*H[2, 4] + 24*H[2, 18]) - 864*H[3, 1] - 6042*H[3, 5] + 
       144*H[3, 7] + 48*H[3, 28] - 48*H[3, 30] - 504*H[3, 32] + 
       144*H[3, 36] - 432*H[3, 40] - 216*H[3, 45] - 360*H[3, 48]))/2664, 
   (46*H[1, 1]^3)/9 + (4*H[1, 4]^3)/3 + H[1, 4]^2*H[1, 5] - 
    (5*H[1, 5]^3)/18 + H[1, 1]^2*(-H[1, 2] + 8*H[1, 4] + (5*H[1, 5])/6 - 
      H[1, 6]/2) + H[1, 4]^2*H[1, 6] - (H[1, 5]^2*H[1, 6])/2 + 
    (11*H[1, 5]*H[1, 6]^2)/6 + (7*H[1, 6]^3)/6 - (47*H[1, 5]*H[2, 1])/36 + 
    (H[1, 6]*H[2, 1])/4 + H[1, 2]*(2*H[1, 4]^2 - H[1, 5]^2 + H[1, 6]^2 - 
      H[2, 1]/6 - 2*H[2, 4]) - H[1, 5]*H[2, 4] - H[1, 6]*H[2, 4] + 
    (H[1, 1]*(24*H[1, 5]^2 - 12*H[1, 6]^2 - 7*H[2, 1] - 72*H[2, 18]))/9 - 
    8*H[1, 4]*H[2, 18] - 12*H[3, 1] + (44*H[3, 5])/3 + (8*H[3, 28])/3 + 
    (4*H[3, 30])/3 - 4*H[3, 32] - 4*H[3, 48], -H[1, 1]^2 + H[1, 5]*H[1, 6] - 
    H[1, 1]*(H[1, 5] + H[1, 6]) + 2*H[2, 18], H[2, 1], 
   (281*H[1, 1]^3)/18 - (7*H[1, 2]^3)/12 + (3097*H[1, 3]^2)/24 + 
    H[1, 3]^3/2 - H[1, 4]^3/12 + 10*H[1, 3]^2*H[1, 5] + 
    (H[1, 4]^2*H[1, 5])/2 + (15*H[1, 3]*H[1, 5]^2)/2 + 
    (13*H[1, 4]*H[1, 5]^2)/4 + (373*H[1, 5]^3)/72 + 
    (H[1, 2]^2*(10*H[1, 3] + 7*H[1, 4] - 26*H[1, 6]))/4 + 
    8*H[1, 3]^2*H[1, 6] - 5*H[1, 3]*H[1, 5]*H[1, 6] - 
    (3*H[1, 4]*H[1, 5]*H[1, 6])/2 - 5*H[1, 5]^2*H[1, 6] - 
    (4427*H[1, 6]^2)/48 - 3*H[1, 3]*H[1, 6]^2 + (227*H[1, 5]*H[1, 6]^2)/24 - 
    (29*H[1, 6]^3)/12 - (H[1, 1]^2*(3515 + 30*H[1, 2] + 120*H[1, 3] - 
       1728*H[1, 4] - 478*H[1, 5] + 36*H[1, 6]))/48 + 4*H[1, 3]*H[2, 1] - 
    (9*H[1, 4]*H[2, 1])/8 - (589*H[1, 5]*H[2, 1])/72 - 
    (7*H[1, 6]*H[2, 1])/48 - (7*H[1, 4]*H[2, 2])/4 + (551*H[2, 3])/24 + 
    4*H[1, 3]*H[2, 3] + H[1, 4]*H[2, 4] - (H[1, 5]*H[2, 4])/4 - 
    H[1, 6]*H[2, 4] - (1273*H[2, 6])/12 - 5*H[1, 3]*H[2, 6] + 
    (H[1, 6]*H[2, 6])/2 + H[1, 1]*(4*H[1, 3]^2 + 2*H[1, 4]^2 - 
      (323*H[1, 5])/16 + (3*H[1, 4]*H[1, 5])/2 + (167*H[1, 5]^2)/12 - 
      5*H[1, 3]*(H[1, 5] - H[1, 6]) - (323*H[1, 6])/16 + 
      (25*H[1, 5]*H[1, 6])/4 - (34*H[1, 6]^2)/3 + 
      (H[1, 2]*(2*H[1, 4] - H[1, 5] + H[1, 6]))/4 - (79*H[2, 1])/36 + 
      H[2, 2] - H[2, 3] - 5*H[2, 6] - 35*H[2, 18]) + (323*H[2, 18])/8 - 
    36*H[1, 4]*H[2, 18] - (5*H[1, 5]*H[2, 18])/2 + H[1, 6]*H[2, 18] + 
    H[1, 2]*(156655/1332 + (17*H[1, 3]^2)/2 + (15*H[1, 4]^2)/4 - 
      (589*H[1, 5])/24 - (27*H[1, 5]^2)/8 + (H[1, 4]*(H[1, 5] - H[1, 6]))/2 + 
      4*H[1, 3]*H[1, 6] + (H[1, 5]*H[1, 6])/4 - (9*H[1, 6]^2)/8 - 
      (17*H[2, 1])/24 + (9*H[2, 2])/4 - (7*H[2, 4])/4 - H[2, 18]/2 - 
      (21*H[2, 19])/2) - 17*H[1, 3]*H[2, 19] - 10*H[1, 5]*H[2, 19] - 
    (9*H[1, 6]*H[2, 19])/2 - (79*H[3, 1])/2 + (37*H[3, 2])/2 - 
    (2393*H[3, 5])/24 - 5*H[3, 7] + 9*H[3, 8] + (83*H[3, 28])/3 + 
    (28*H[3, 30])/3 - 24*H[3, 32] - (25*H[3, 33])/2 + 2*H[3, 34] + 
    2*H[3, 36] + H[3, 37] - 30*H[3, 39] + H[3, 40] - (13*H[3, 43])/2 + 
    H[3, 45]/2 - 11*H[3, 48] + H[3, 53] + H[3, 55], 
   (-80*H[1, 1]^3 + 12*H[1, 2]^3 + 6*H[1, 4]^3 + 18*H[1, 4]^2*H[1, 5] - 
     18*H[1, 4]*H[1, 5]^2 - 22*H[1, 5]^3 - 18*H[1, 2]^2*(H[1, 4] + H[1, 5]) - 
     24*H[1, 1]^2*(6*H[1, 4] + H[1, 5]) - 24*H[1, 5]*H[1, 6]^2 - 
     6*H[1, 2]*H[2, 1] + 9*H[1, 4]*H[2, 1] + 19*H[1, 5]*H[2, 1] - 
     6*H[1, 6]*H[2, 1] + 18*H[1, 4]*H[2, 2] + 18*H[1, 5]*H[2, 2] + 
     144*H[1, 4]*H[2, 18] + 8*H[1, 1]*(-6*H[1, 5]^2 + 3*H[1, 6]^2 + H[2, 1] + 
       18*H[2, 18]) + 144*H[3, 1] + 120*H[3, 5] + 36*H[3, 7] - 48*H[3, 28] - 
     24*H[3, 30] + 108*H[3, 32] + 36*H[3, 48])/18, 
   (74*H[1, 1]^3)/9 - 4*H[1, 2]^3 - H[1, 4]^3/3 - H[1, 4]^2*H[1, 5] + 
    H[1, 4]*H[1, 5]^2 + (17*H[1, 5]^3)/18 + H[1, 2]^2*(H[1, 4] - H[1, 6]) + 
    H[1, 1]^2*(H[1, 2] + 16*H[1, 4] + (19*H[1, 5])/6 + H[1, 6]/2) - 
    (H[1, 5]^2*H[1, 6])/2 + (13*H[1, 5]*H[1, 6]^2)/6 - (7*H[1, 6]^3)/6 - 
    (7*H[1, 4]*H[2, 1])/6 - (49*H[1, 5]*H[2, 1])/36 + 
    (11*H[1, 6]*H[2, 1])/12 - H[1, 4]*H[2, 2] + H[1, 6]*H[2, 2] + 
    H[1, 5]*H[2, 4] + H[1, 6]*H[2, 4] + 
    H[1, 2]*(-H[1, 5]^2 - H[1, 6]^2 + (3*H[2, 1])/2 + 2*H[2, 2] + 
      2*H[2, 4]) + (H[1, 1]*(48*H[1, 5]^2 - 24*H[1, 6]^2 - 5*H[2, 1] - 
       144*H[2, 18]))/9 - 16*H[1, 4]*H[2, 18] - 12*H[3, 1] - 
    (104*H[3, 5])/3 - 6*H[3, 7] + (16*H[3, 28])/3 + (8*H[3, 30])/3 - 
    14*H[3, 32] - 2*H[3, 48], -H[1, 2]^3/3 + (8*H[1, 3]^3)/3 + 
    H[1, 2]^2*(2*H[1, 3] - 3*H[1, 6]) + 5*H[1, 3]^2*H[1, 6] - H[1, 6]^3 - 
    (13*H[1, 6]*H[2, 1])/12 + H[1, 2]*(5*H[1, 3]^2 + 2*H[1, 3]*H[1, 6] - 
      2*H[1, 6]^2 - (5*H[2, 1])/12 + H[2, 3] - 5*H[2, 19]) + 
    H[1, 3]*(H[1, 6]^2 + H[2, 1]/3 + H[2, 3] - 4*H[2, 19]) - 
    3*H[1, 6]*H[2, 19] + (35*H[3, 5])/3 + 2*H[3, 8] - H[3, 33] + 2*H[3, 34] - 
    3*H[3, 43], (34*H[1, 1]^3)/9 - (10*H[1, 2]^3)/3 - (326*H[1, 3]^2)/3 - 
    H[1, 3]^3/3 + (H[1, 1]^2*(185 + 6*H[1, 3] - 8*H[1, 5]))/3 - 
    7*H[1, 3]^2*H[1, 5] - 6*H[1, 3]*H[1, 5]^2 - (28*H[1, 5]^3)/9 - 
    H[1, 2]^2*(3*H[1, 3] + H[1, 5] - 6*H[1, 6]) - 10*H[1, 3]^2*H[1, 6] + 
    4*H[1, 3]*H[1, 5]*H[1, 6] + 4*H[1, 5]^2*H[1, 6] + (233*H[1, 6]^2)/3 + 
    H[1, 3]*H[1, 6]^2 - (11*H[1, 5]*H[1, 6]^2)/3 + (8*H[1, 6]^3)/3 - 
    (7*H[1, 3]*H[2, 1])/2 + (53*H[1, 5]*H[2, 1])/18 + 
    (13*H[1, 6]*H[2, 1])/6 - (58*H[2, 3])/3 - 3*H[1, 3]*H[2, 3] + 
    H[1, 5]*H[2, 3] + (268*H[2, 6])/3 + 4*H[1, 3]*H[2, 6] + 
    H[1, 1]*(-4*H[1, 3]^2 - (10*H[1, 5]^2)/3 + H[1, 5]*(17 - 4*H[1, 6]) + 
      4*H[1, 3]*(H[1, 5] - H[1, 6]) + 17*H[1, 6] + (14*H[1, 6]^2)/3 - 
      H[2, 1]/9 + 4*H[2, 6]) - 34*H[2, 18] + 16*H[1, 3]*H[2, 19] + 
    8*H[1, 5]*H[2, 19] + 6*H[1, 6]*H[2, 19] + 
    H[1, 2]*(-32980/333 - 8*H[1, 3]^2 + (62*H[1, 5])/3 - 4*H[1, 3]*H[1, 6] + 
      2*H[1, 6]^2 + (11*H[2, 1])/6 + 10*H[2, 19]) - 16*H[3, 2] + 
    (220*H[3, 5])/3 - 10*H[3, 8] - (40*H[3, 28])/3 - (8*H[3, 30])/3 + 
    10*H[3, 33] - 4*H[3, 34] + 24*H[3, 39] + 6*H[3, 43], 
   (4*H[1, 2]^3 + 2*H[1, 3]^3 + 6*H[1, 3]^2*H[1, 6] - 2*H[1, 6]^3 - 
     6*H[1, 2]^2*(H[1, 3] + H[1, 6]) - 2*H[1, 2]*H[2, 1] - H[1, 6]*H[2, 1] + 
     6*H[1, 6]*H[2, 3] + H[1, 3]*(-6*H[1, 6]^2 + 3*H[2, 1] + 6*H[2, 3]) + 
     56*H[3, 5] + 12*H[3, 8])/6, H[2, 2] - H[2, 3] + H[2, 4] - H[2, 6], 
   H[1, 3]^2 - H[1, 6]^2 + H[2, 2] + H[2, 5] - 2*H[2, 6], 
   (-32*H[1, 1]^3 - 112*H[1, 3]^3 - 60*H[1, 3]^2*H[1, 5] - 22*H[1, 5]^3 - 
     12*H[1, 3]^2*H[1, 6] - 6*H[1, 5]^2*H[1, 6] + 30*H[1, 5]*H[1, 6]^2 - 
     2*H[1, 6]^3 + 6*H[1, 1]^2*(2*H[1, 2] + 5*H[1, 5] + H[1, 6]) + 
     24*H[1, 3]*H[2, 1] + H[1, 5]*H[2, 1] + 5*H[1, 6]*H[2, 1] + 
     24*H[1, 1]*(2*H[1, 3]^2 + H[1, 5]^2 - H[1, 6]^2 - 2*H[2, 6]) + 
     60*H[1, 5]*H[2, 6] + 12*H[1, 6]*H[2, 6] + 
     2*H[1, 2]*(-12*H[1, 3]^2 - 6*H[1, 5]^2 + 6*H[1, 6]^2 + H[2, 1] + 
       12*H[2, 6]) + 48*H[3, 2] - 912*H[3, 5] + 96*H[3, 28] + 48*H[3, 30] - 
     96*H[3, 33] + 96*H[3, 37] - 192*H[3, 39])/24, H[2, 7]/SQRT1, 
   ((2*H[1, 2] + 3*(H[1, 5] + H[1, 6]))*H[2, 7])/(2*SQRT1), SQRT2*H[3, 6], 
   (-6*H[1, 2]^3 - 12*H[1, 3]^3 - 6*H[1, 2]^2*(H[1, 3] - 2*H[1, 6]) - 
     30*H[1, 3]^2*H[1, 6] + 8*H[1, 6]^3 + 9*H[1, 6]*H[2, 1] - 
     2*H[1, 3]*(3*H[1, 6]^2 + 2*H[2, 1] + 3*H[2, 3] - 12*H[2, 19]) + 
     24*H[1, 6]*H[2, 19] + H[1, 2]*(-18*H[1, 3]^2 - 12*H[1, 3]*H[1, 6] + 
       6*H[1, 6]^2 + 5*H[2, 1] + 24*H[2, 19]) - 32*H[3, 5] - 18*H[3, 8] + 
     12*H[3, 33] - 12*H[3, 34] + 12*H[3, 35] + 24*H[3, 43])/12, 
   (40*H[1, 1]^3 + 12*H[1, 2]^3 - 12*H[1, 4]^3 + 20*H[1, 5]^3 + 
     12*H[1, 1]^2*(6*H[1, 4] + H[1, 5]) + 12*H[1, 5]*H[1, 6]^2 - 
     6*H[1, 2]*H[2, 1] + 6*H[1, 4]*H[2, 1] - 17*H[1, 5]*H[2, 1] + 
     3*H[1, 6]*H[2, 1] + 4*H[1, 1]*(6*H[1, 5]^2 - 3*H[1, 6]^2 - H[2, 1] - 
       18*H[2, 18]) - 72*H[1, 4]*H[2, 18] - 72*H[3, 1] + 192*H[3, 5] + 
     36*H[3, 7] + 24*H[3, 28] + 12*H[3, 30] - 54*H[3, 32] - 36*H[3, 37] + 
     36*H[3, 38] - 18*H[3, 48] - 36*H[3, 54])/36, 
   (43*H[1, 1]^3)/12 - H[1, 2]^3/6 + (5*H[1, 4]^3)/3 + 
    (H[1, 2]^2*(H[1, 4] - 2*H[1, 5]))/2 + H[1, 4]*H[1, 5]^2 + 
    (11*H[1, 5]^3)/12 + H[1, 1]^2*(H[1, 2] + 5*H[1, 4] + (11*H[1, 5])/4 - 
      H[1, 6]/2) - H[1, 4]*H[1, 5]*H[1, 6] + H[1, 5]^2*H[1, 6] + 
    (5*H[1, 5]*H[1, 6]^2)/4 + H[1, 6]^3 - (H[1, 4]*H[2, 1])/3 - 
    (29*H[1, 5]*H[2, 1])/24 - (H[1, 6]*H[2, 1])/6 + (H[1, 4]*H[2, 2])/2 + 
    H[1, 4]*H[2, 4] + (H[1, 5]*H[2, 4])/2 - H[1, 6]*H[2, 4] + 
    (H[1, 1]*(12*H[1, 4]^2 + 24*H[1, 4]*H[1, 5] + 42*H[1, 5]^2 + 
       24*H[1, 5]*H[1, 6] - 18*H[1, 6]^2 + 24*H[1, 2]*(2*H[1, 4] - H[1, 5] + 
         H[1, 6]) - 23*H[2, 1] + 12*H[2, 4] - 96*H[2, 18]))/24 + 
    H[1, 2]*(H[1, 4]^2/2 - (3*H[1, 5]^2)/2 + H[1, 4]*(H[1, 5] - 2*H[1, 6]) + 
      H[1, 5]*H[1, 6] - H[2, 1]/12 + H[2, 2] - 2*H[2, 18]) - 
    5*H[1, 4]*H[2, 18] - 2*H[1, 5]*H[2, 18] + H[1, 6]*H[2, 18] - 8*H[3, 1] + 
    62*H[3, 5] - (3*H[3, 7])/2 + 3*H[3, 28] + 2*H[3, 30] - 2*H[3, 32] - 
    H[3, 36] + 3*H[3, 40] + 2*H[3, 45] - 2*H[3, 48] + H[3, 62], 
   (19*H[1, 1]^3)/36 - H[1, 2]^3/2 + H[1, 3]^3/6 + (H[1, 2]^2*H[1, 4])/2 - 
    (11*H[1, 4]^3)/6 - H[1, 3]^2*H[1, 5] + 2*H[1, 4]^2*H[1, 5] - 
    (3*H[1, 3]*H[1, 5]^2)/4 - H[1, 4]*H[1, 5]^2 - (61*H[1, 5]^3)/36 - 
    (H[1, 1]^2*(9*H[1, 2] - 3*H[1, 3] - 24*H[1, 4] + 41*H[1, 5]))/12 + 
    (H[1, 3]*H[1, 5]*H[1, 6])/2 + 2*H[1, 4]*H[1, 5]*H[1, 6] - 
    (3*H[1, 5]^2*H[1, 6])/2 + (H[1, 3]*H[1, 6]^2)/4 - 
    (5*H[1, 5]*H[1, 6]^2)/12 - H[1, 6]^3/6 - (H[1, 3]*H[2, 1])/24 + 
    (H[1, 4]*H[2, 1])/2 + (53*H[1, 5]*H[2, 1])/72 + (5*H[1, 6]*H[2, 1])/12 - 
    (H[1, 4]*H[2, 2])/2 - H[1, 4]*H[2, 4] - (3*H[1, 5]*H[2, 4])/2 + 
    H[1, 6]*H[2, 4] + (H[1, 3]*H[2, 6])/2 - 2*H[1, 4]*H[2, 18] + 
    3*H[1, 5]*H[2, 18] - H[1, 6]*H[2, 18] + 
    (H[1, 2]*(4*H[1, 4]^2 + 6*H[1, 5]^2 - 8*H[1, 4]*(H[1, 5] - H[1, 6]) - 
       4*H[1, 5]*H[1, 6] + 2*H[1, 6]^2 + H[2, 1] - 4*H[2, 2] - 4*H[2, 4] + 
       8*H[2, 18]))/8 - (H[1, 1]*(36*H[1, 3]^2 + 144*H[1, 4]*H[1, 5] + 
       6*H[1, 5]^2 - 36*H[1, 3]*(H[1, 5] - H[1, 6]) + 144*H[1, 5]*H[1, 6] + 
       6*H[1, 6]^2 + 36*H[1, 2]*(2*H[1, 4] - H[1, 5] + H[1, 6]) - 
       49*H[2, 1] + 72*H[2, 4] - 36*H[2, 6] + 216*H[2, 18]))/72 + 
    H[1, 3]*H[2, 19] + H[1, 5]*H[2, 19] - H[3, 1] - 2*H[3, 2] - 60*H[3, 5] + 
    2*H[3, 7] + H[3, 8] - (10*H[3, 28])/3 - (5*H[3, 30])/3 - 2*H[3, 32] + 
    H[3, 33] + 2*H[3, 36] + 3*H[3, 39] - 5*H[3, 40] - 3*H[3, 45] - H[3, 48] + 
    H[3, 66] - H[3, 81]}}}


==> anc/bbggH/FiniteRemainder_bbggH_2L_nf1_++--.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{y[1] -> ex[1], y[2] -> ex[2], y[3] -> ex[3], y[4] -> ex[4], 
  y[5] -> ex[2]*ex[3] - ex[4] - ex[3]*ex[4], 
  y[6] -> 111*ex[2]*ex[3] + 111*ex[2]^2*ex[3] - 111*ex[4] - 442*ex[2]*ex[4] - 
    111*ex[3]*ex[4] - 111*ex[2]*ex[3]*ex[4], 
  y[7] -> ex[2]*ex[3] + ex[2]^2*ex[3] - ex[4] - ex[3]*ex[4] - 
    ex[2]*ex[3]*ex[4], y[8] -> ex[2] - ex[4]*ex[5], 
  y[9] -> ex[2] - ex[4] + ex[6], y[10] -> 1 + ex[2], 
  y[11] -> ex[2]*ex[3] - ex[4] - ex[3]*ex[4]*ex[5], 
  y[12] -> 1 + ex[4] - ex[6], y[13] -> ex[2] + ex[2]*ex[3] - ex[4] + 
    ex[2]*ex[4] - ex[3]*ex[4] - ex[2]*ex[3]*ex[4] + ex[2]*ex[3]*ex[4]*ex[5] - 
    ex[2]*ex[6], y[14] -> 442 + 331*ex[3], 
  y[15] -> -ex[4] - ex[3]*ex[4] - 2*ex[2]*ex[3]*ex[4] + 
    ex[2]*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6], y[16] -> ex[2] - ex[4], 
  y[17] -> -ex[4] - 2*ex[2]*ex[3]*ex[4] + ex[3]*ex[4]^2 + 
    ex[2]*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6] - ex[3]*ex[4]*ex[6], 
  y[18] -> -2*ex[2]*ex[3]*ex[4] + ex[4]^2 + ex[3]*ex[4]^2 + 
    ex[2]*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6] - ex[4]*ex[6] - 
    ex[3]*ex[4]*ex[6], y[19] -> ex[2]*ex[3] - ex[4] - ex[3]*ex[4] - 
    ex[2]*ex[3]*ex[4] + ex[2]*ex[3]*ex[4]*ex[5], 
  y[20] -> -442*ex[2]^2*ex[3] + 433*ex[2]*ex[4] + 884*ex[2]*ex[3]*ex[4] - 
    442*ex[4]^2 - 442*ex[3]*ex[4]^2 + 442*ex[2]^2*ex[3]*ex[6] - 
    442*ex[2]*ex[3]*ex[4]*ex[6], y[21] -> -110*ex[2]^6*ex[3]^4 + 
    223*ex[2]^7*ex[3]^4 + 223*ex[2]^8*ex[3]^4 - 110*ex[2]^9*ex[3]^4 + 
    653*ex[2]^5*ex[3]^3*ex[4] + 633*ex[2]^6*ex[3]^3*ex[4] + 
    524*ex[2]^7*ex[3]^3*ex[4] + 433*ex[2]^8*ex[3]^3*ex[4] + 
    771*ex[2]^5*ex[3]^4*ex[4] - 452*ex[2]^6*ex[3]^4*ex[4] + 
    101*ex[2]^7*ex[3]^4*ex[4] + 1324*ex[2]^8*ex[3]^4*ex[4] - 
    111*ex[2]^5*ex[3]^5*ex[4] - 333*ex[2]^6*ex[3]^5*ex[4] - 
    333*ex[2]^7*ex[3]^5*ex[4] - 111*ex[2]^8*ex[3]^5*ex[4] - 
    1409*ex[2]^4*ex[3]^2*ex[4]^2 - 2588*ex[2]^5*ex[3]^2*ex[4]^2 - 
    1723*ex[2]^6*ex[3]^2*ex[4]^2 - 433*ex[2]^7*ex[3]^2*ex[4]^2 - 
    3836*ex[2]^4*ex[3]^3*ex[4]^2 - 5762*ex[2]^5*ex[3]^3*ex[4]^2 - 
    5990*ex[2]^6*ex[3]^3*ex[4]^2 - 3509*ex[2]^7*ex[3]^3*ex[4]^2 - 
    1982*ex[2]^4*ex[3]^4*ex[4]^2 - 638*ex[2]^5*ex[3]^4*ex[4]^2 - 
    3625*ex[2]^6*ex[3]^4*ex[4]^2 - 4969*ex[2]^7*ex[3]^4*ex[4]^2 + 
    555*ex[2]^4*ex[3]^5*ex[4]^2 + 1665*ex[2]^5*ex[3]^5*ex[4]^2 + 
    1665*ex[2]^6*ex[3]^5*ex[4]^2 + 555*ex[2]^7*ex[3]^5*ex[4]^2 + 
    1299*ex[2]^3*ex[3]*ex[4]^3 + 2165*ex[2]^4*ex[3]*ex[4]^3 + 
    866*ex[2]^5*ex[3]*ex[4]^3 + 6463*ex[2]^3*ex[3]^2*ex[4]^3 + 
    12466*ex[2]^4*ex[3]^2*ex[4]^3 + 8639*ex[2]^5*ex[3]^2*ex[4]^3 + 
    2192*ex[2]^6*ex[3]^2*ex[4]^3 + 8692*ex[2]^3*ex[3]^3*ex[4]^3 + 
    16576*ex[2]^4*ex[3]^3*ex[4]^3 + 18691*ex[2]^5*ex[3]^3*ex[4]^3 + 
    9697*ex[2]^6*ex[3]^3*ex[4]^3 + 2418*ex[2]^3*ex[3]^4*ex[4]^3 + 
    2612*ex[2]^4*ex[3]^4*ex[4]^3 + 9030*ex[2]^5*ex[3]^4*ex[4]^3 + 
    8836*ex[2]^6*ex[3]^4*ex[4]^3 - 1110*ex[2]^3*ex[3]^5*ex[4]^3 - 
    3330*ex[2]^4*ex[3]^5*ex[4]^3 - 3330*ex[2]^5*ex[3]^5*ex[4]^3 - 
    1110*ex[2]^6*ex[3]^5*ex[4]^3 - 433*ex[2]^2*ex[4]^4 - 
    433*ex[2]^3*ex[4]^4 - 4282*ex[2]^2*ex[3]*ex[4]^4 - 
    6916*ex[2]^3*ex[3]*ex[4]^4 - 2634*ex[2]^4*ex[3]*ex[4]^4 - 
    10907*ex[2]^2*ex[3]^2*ex[4]^4 - 21806*ex[2]^3*ex[3]^2*ex[4]^4 - 
    15534*ex[2]^4*ex[3]^2*ex[4]^4 - 3969*ex[2]^5*ex[3]^2*ex[4]^4 - 
    9590*ex[2]^2*ex[3]^3*ex[4]^4 - 21486*ex[2]^3*ex[3]^3*ex[4]^4 - 
    25373*ex[2]^4*ex[3]^3*ex[4]^4 - 12367*ex[2]^5*ex[3]^3*ex[4]^4 - 
    1422*ex[2]^2*ex[3]^4*ex[4]^4 - 2833*ex[2]^3*ex[3]^4*ex[4]^4 - 
    9695*ex[2]^4*ex[3]^4*ex[4]^4 - 8284*ex[2]^5*ex[3]^4*ex[4]^4 + 
    1110*ex[2]^2*ex[3]^5*ex[4]^4 + 3330*ex[2]^3*ex[3]^5*ex[4]^4 + 
    3330*ex[2]^4*ex[3]^5*ex[4]^4 + 1110*ex[2]^5*ex[3]^5*ex[4]^4 + 
    884*ex[2]*ex[4]^5 + 884*ex[2]^2*ex[4]^5 + 4640*ex[2]*ex[3]*ex[4]^5 + 
    7292*ex[2]^2*ex[3]*ex[4]^5 + 2652*ex[2]^3*ex[3]*ex[4]^5 + 
    8061*ex[2]*ex[3]^2*ex[4]^5 + 16566*ex[2]^2*ex[3]^2*ex[4]^5 + 
    12043*ex[2]^3*ex[3]^2*ex[4]^5 + 3094*ex[2]^4*ex[3]^2*ex[4]^5 + 
    5183*ex[2]*ex[3]^3*ex[4]^5 + 13127*ex[2]^2*ex[3]^3*ex[4]^5 + 
    16013*ex[2]^3*ex[3]^3*ex[4]^5 + 7514*ex[2]^4*ex[3]^3*ex[4]^5 + 
    323*ex[2]*ex[3]^4*ex[4]^5 + 1304*ex[2]^2*ex[3]^4*ex[4]^5 + 
    4957*ex[2]^3*ex[3]^4*ex[4]^5 + 3976*ex[2]^4*ex[3]^4*ex[4]^5 - 
    555*ex[2]*ex[3]^5*ex[4]^5 - 1665*ex[2]^2*ex[3]^5*ex[4]^5 - 
    1665*ex[2]^3*ex[3]^5*ex[4]^5 - 555*ex[2]^4*ex[3]^5*ex[4]^5 - 
    442*ex[4]^6 - 442*ex[2]*ex[4]^6 - 1657*ex[3]*ex[4]^6 - 
    2541*ex[2]*ex[3]*ex[4]^6 - 884*ex[2]^2*ex[3]*ex[4]^6 - 
    2208*ex[3]^2*ex[4]^6 - 4638*ex[2]*ex[3]^2*ex[4]^6 - 
    3425*ex[2]^2*ex[3]^2*ex[4]^6 - 884*ex[2]^3*ex[3]^2*ex[4]^6 - 
    1102*ex[3]^3*ex[4]^6 - 3088*ex[2]*ex[3]^3*ex[4]^6 - 
    3865*ex[2]^2*ex[3]^3*ex[4]^6 - 1768*ex[2]^3*ex[3]^3*ex[4]^6 + 
    2*ex[3]^4*ex[4]^6 - 216*ex[2]*ex[3]^4*ex[4]^6 - 
    991*ex[2]^2*ex[3]^4*ex[4]^6 - 773*ex[2]^3*ex[3]^4*ex[4]^6 + 
    111*ex[3]^5*ex[4]^6 + 333*ex[2]*ex[3]^5*ex[4]^6 + 
    333*ex[2]^2*ex[3]^5*ex[4]^6 + 111*ex[2]^3*ex[3]^5*ex[4]^6 + 
    553*ex[2]^6*ex[3]^4*ex[6] - 553*ex[2]^8*ex[3]^4*ex[6] - 
    1106*ex[2]^5*ex[3]^3*ex[4]*ex[6] + 111*ex[2]^6*ex[3]^3*ex[4]*ex[6] + 
    995*ex[2]^7*ex[3]^3*ex[4]*ex[6] - 2212*ex[2]^5*ex[3]^4*ex[4]*ex[6] + 
    1106*ex[2]^6*ex[3]^4*ex[4]*ex[6] + 3318*ex[2]^7*ex[3]^4*ex[4]*ex[6] + 
    553*ex[2]^4*ex[3]^2*ex[4]^2*ex[6] - 111*ex[2]^5*ex[3]^2*ex[4]^2*ex[6] - 
    442*ex[2]^6*ex[3]^2*ex[4]^2*ex[6] + 3318*ex[2]^4*ex[3]^3*ex[4]^2*ex[6] - 
    2545*ex[2]^5*ex[3]^3*ex[4]^2*ex[6] - 4975*ex[2]^6*ex[3]^3*ex[4]^2*ex[6] + 
    3318*ex[2]^4*ex[3]^4*ex[4]^2*ex[6] - 4424*ex[2]^5*ex[3]^4*ex[4]^2*ex[6] - 
    7742*ex[2]^6*ex[3]^4*ex[4]^2*ex[6] - 1106*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] + 
    1328*ex[2]^4*ex[3]^2*ex[4]^3*ex[6] + 1768*ex[2]^5*ex[3]^2*ex[4]^3*ex[6] - 
    3318*ex[2]^3*ex[3]^3*ex[4]^3*ex[6] + 6969*ex[2]^4*ex[3]^3*ex[4]^3*ex[6] + 
    8955*ex[2]^5*ex[3]^3*ex[4]^3*ex[6] - 2212*ex[2]^3*ex[3]^4*ex[4]^3*ex[6] + 
    6636*ex[2]^4*ex[3]^4*ex[4]^3*ex[6] + 8848*ex[2]^5*ex[3]^4*ex[4]^3*ex[6] + 
    553*ex[2]^2*ex[3]^2*ex[4]^4*ex[6] - 2323*ex[2]^3*ex[3]^2*ex[4]^4*ex[6] - 
    2210*ex[2]^4*ex[3]^2*ex[4]^4*ex[6] + 1106*ex[2]^2*ex[3]^3*ex[4]^4*ex[6] - 
    6747*ex[2]^3*ex[3]^3*ex[4]^4*ex[6] - 6965*ex[2]^4*ex[3]^3*ex[4]^4*ex[6] + 
    553*ex[2]^2*ex[3]^4*ex[4]^4*ex[6] - 4424*ex[2]^3*ex[3]^4*ex[4]^4*ex[6] - 
    4977*ex[2]^4*ex[3]^4*ex[4]^4*ex[6] + 1106*ex[2]^2*ex[3]^2*ex[4]^5*ex[6] + 
    884*ex[2]^3*ex[3]^2*ex[4]^5*ex[6] + 2212*ex[2]^2*ex[3]^3*ex[4]^5*ex[6] + 
    1990*ex[2]^3*ex[3]^3*ex[4]^5*ex[6] + 1106*ex[2]^2*ex[3]^4*ex[4]^5*ex[6] + 
    1106*ex[2]^3*ex[3]^4*ex[4]^5*ex[6] - 553*ex[2]^6*ex[3]^4*ex[6]^2 - 
    553*ex[2]^7*ex[3]^4*ex[6]^2 + 1106*ex[2]^5*ex[3]^3*ex[4]*ex[6]^2 + 
    995*ex[2]^6*ex[3]^3*ex[4]*ex[6]^2 + 2212*ex[2]^5*ex[3]^4*ex[4]*ex[6]^2 + 
    2212*ex[2]^6*ex[3]^4*ex[4]*ex[6]^2 - 553*ex[2]^4*ex[3]^2*ex[4]^2*
     ex[6]^2 - 442*ex[2]^5*ex[3]^2*ex[4]^2*ex[6]^2 - 
    3318*ex[2]^4*ex[3]^3*ex[4]^2*ex[6]^2 - 2985*ex[2]^5*ex[3]^3*ex[4]^2*
     ex[6]^2 - 3318*ex[2]^4*ex[3]^4*ex[4]^2*ex[6]^2 - 
    3318*ex[2]^5*ex[3]^4*ex[4]^2*ex[6]^2 + 1106*ex[2]^3*ex[3]^2*ex[4]^3*
     ex[6]^2 + 884*ex[2]^4*ex[3]^2*ex[4]^3*ex[6]^2 + 
    3318*ex[2]^3*ex[3]^3*ex[4]^3*ex[6]^2 + 2985*ex[2]^4*ex[3]^3*ex[4]^3*
     ex[6]^2 + 2212*ex[2]^3*ex[3]^4*ex[4]^3*ex[6]^2 + 
    2212*ex[2]^4*ex[3]^4*ex[4]^3*ex[6]^2 - 553*ex[2]^2*ex[3]^2*ex[4]^4*
     ex[6]^2 - 442*ex[2]^3*ex[3]^2*ex[4]^4*ex[6]^2 - 
    1106*ex[2]^2*ex[3]^3*ex[4]^4*ex[6]^2 - 995*ex[2]^3*ex[3]^3*ex[4]^4*
     ex[6]^2 - 553*ex[2]^2*ex[3]^4*ex[4]^4*ex[6]^2 - 
    553*ex[2]^3*ex[3]^4*ex[4]^4*ex[6]^2, y[22] -> -1 + ex[5], 
  y[23] -> ex[4] - ex[6], y[24] -> ex[6], y[25] -> 1 + ex[3], 
  y[26] -> ex[2] + ex[2]*ex[3] + ex[2]^2*ex[3] - ex[4] - ex[2]*ex[4] - 
    ex[3]*ex[4] - ex[2]*ex[3]*ex[4], 
  y[27] -> ex[2] + ex[2]*ex[3] + ex[2]^2*ex[3] - ex[4] - ex[3]*ex[4] - 
    2*ex[2]*ex[3]*ex[4] - ex[2]^2*ex[3]*ex[4] + ex[2]*ex[3]*ex[4]*ex[5] + 
    ex[2]^2*ex[3]*ex[4]*ex[5] - ex[2]*ex[6], 
  y[28] -> -ex[2] + ex[4] + ex[2]*ex[6], 
  y[29] -> ex[2]*ex[3] - ex[4] - ex[3]*ex[4] + ex[6] + ex[3]*ex[6], 
  y[30] -> ex[2]^2*ex[3] + ex[2]^2*ex[3]^2 + ex[2]^3*ex[3]^2 - ex[2]*ex[4] - 
    3*ex[2]*ex[3]*ex[4] - 3*ex[2]^2*ex[3]*ex[4] - 2*ex[2]*ex[3]^2*ex[4] - 
    2*ex[2]^2*ex[3]^2*ex[4] + ex[4]^2 + ex[2]*ex[4]^2 + 2*ex[3]*ex[4]^2 + 
    3*ex[2]*ex[3]*ex[4]^2 + ex[3]^2*ex[4]^2 + ex[2]*ex[3]^2*ex[4]^2 + 
    ex[2]^2*ex[3]*ex[6] - ex[2]*ex[3]*ex[4]*ex[6], 
  y[31] -> -(ex[2]*ex[4]) - 2*ex[2]*ex[3]*ex[4] - 2*ex[2]^2*ex[3]*ex[4] + 
    ex[4]^2 + ex[3]*ex[4]^2 + ex[2]*ex[3]*ex[4]^2 + ex[2]*ex[3]*ex[4]*ex[5] + 
    ex[2]^2*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6] + ex[2]^2*ex[3]*ex[6] - 
    ex[4]*ex[6] - ex[3]*ex[4]*ex[6] - ex[2]*ex[3]*ex[4]*ex[6], 
  y[32] -> 1 + ex[3] + ex[2]*ex[3], y[33] -> ex[3] + ex[2]*ex[3] - ex[4], 
  y[34] -> -(ex[2]*ex[3]*ex[4]) - 2*ex[2]*ex[3]^2*ex[4] - 
    2*ex[2]^2*ex[3]^2*ex[4] + ex[4]^2 + 2*ex[3]*ex[4]^2 + 
    2*ex[2]*ex[3]*ex[4]^2 + ex[3]^2*ex[4]^2 + ex[2]*ex[3]^2*ex[4]^2 + 
    ex[2]*ex[3]^2*ex[4]*ex[5] + ex[2]^2*ex[3]^2*ex[4]*ex[5] - 
    ex[2]*ex[3]*ex[4]^2*ex[5] + ex[2]*ex[3]^2*ex[6] + ex[2]^2*ex[3]^2*ex[6] - 
    ex[3]*ex[4]*ex[6] - ex[2]*ex[3]*ex[4]*ex[6] - ex[3]^2*ex[4]*ex[6] - 
    ex[2]*ex[3]^2*ex[4]*ex[6], y[35] -> -(ex[2]*ex[3]) + ex[4] + 
    ex[3]*ex[4] + ex[2]*ex[3]*ex[6], 
  y[36] -> -(ex[2]^4*ex[3]^4) + 2*ex[2]^6*ex[3]^4 + ex[2]^7*ex[3]^4 + 
    ex[2]^3*ex[3]^3*ex[4] - 3*ex[2]^4*ex[3]^3*ex[4] - 
    4*ex[2]^5*ex[3]^3*ex[4] + 3*ex[2]^3*ex[3]^4*ex[4] - 
    ex[2]^4*ex[3]^4*ex[4] - 7*ex[2]^5*ex[3]^4*ex[4] - 
    3*ex[2]^6*ex[3]^4*ex[4] + 2*ex[2]^2*ex[3]^2*ex[4]^2 + 
    6*ex[2]^3*ex[3]^2*ex[4]^2 + 3*ex[2]^4*ex[3]^2*ex[4]^2 - 
    ex[2]^2*ex[3]^3*ex[4]^2 + 11*ex[2]^3*ex[3]^3*ex[4]^2 + 
    12*ex[2]^4*ex[3]^3*ex[4]^2 - 3*ex[2]^2*ex[3]^4*ex[4]^2 + 
    3*ex[2]^3*ex[3]^4*ex[4]^2 + 9*ex[2]^4*ex[3]^4*ex[4]^2 + 
    3*ex[2]^5*ex[3]^4*ex[4]^2 - 3*ex[2]*ex[3]*ex[4]^3 - 
    3*ex[2]^2*ex[3]*ex[4]^3 - 5*ex[2]*ex[3]^2*ex[4]^3 - 
    13*ex[2]^2*ex[3]^2*ex[4]^3 - 6*ex[2]^3*ex[3]^2*ex[4]^3 - 
    ex[2]*ex[3]^3*ex[4]^3 - 13*ex[2]^2*ex[3]^3*ex[4]^3 - 
    12*ex[2]^3*ex[3]^3*ex[4]^3 + ex[2]*ex[3]^4*ex[4]^3 - 
    3*ex[2]^2*ex[3]^4*ex[4]^3 - 5*ex[2]^3*ex[3]^4*ex[4]^3 - 
    ex[2]^4*ex[3]^4*ex[4]^3 + ex[4]^4 + 3*ex[3]*ex[4]^4 + 
    3*ex[2]*ex[3]*ex[4]^4 + 3*ex[3]^2*ex[4]^4 + 7*ex[2]*ex[3]^2*ex[4]^4 + 
    3*ex[2]^2*ex[3]^2*ex[4]^4 + ex[3]^3*ex[4]^4 + 5*ex[2]*ex[3]^3*ex[4]^4 + 
    4*ex[2]^2*ex[3]^3*ex[4]^4 + ex[2]*ex[3]^4*ex[4]^4 + 
    ex[2]^2*ex[3]^4*ex[4]^4 + 2*ex[2]^4*ex[3]^4*ex[6] + 
    3*ex[2]^5*ex[3]^4*ex[6] + ex[2]^6*ex[3]^4*ex[6] - 
    5*ex[2]^3*ex[3]^3*ex[4]*ex[6] - 6*ex[2]^4*ex[3]^3*ex[4]*ex[6] - 
    ex[2]^5*ex[3]^3*ex[4]*ex[6] - 6*ex[2]^3*ex[3]^4*ex[4]*ex[6] - 
    9*ex[2]^4*ex[3]^4*ex[4]*ex[6] - 3*ex[2]^5*ex[3]^4*ex[4]*ex[6] + 
    4*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 3*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] + 
    10*ex[2]^2*ex[3]^3*ex[4]^2*ex[6] + 12*ex[2]^3*ex[3]^3*ex[4]^2*ex[6] + 
    2*ex[2]^4*ex[3]^3*ex[4]^2*ex[6] + 6*ex[2]^2*ex[3]^4*ex[4]^2*ex[6] + 
    9*ex[2]^3*ex[3]^4*ex[4]^2*ex[6] + 3*ex[2]^4*ex[3]^4*ex[4]^2*ex[6] - 
    ex[2]*ex[3]*ex[4]^3*ex[6] - 4*ex[2]*ex[3]^2*ex[4]^3*ex[6] - 
    3*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] - 5*ex[2]*ex[3]^3*ex[4]^3*ex[6] - 
    6*ex[2]^2*ex[3]^3*ex[4]^3*ex[6] - ex[2]^3*ex[3]^3*ex[4]^3*ex[6] - 
    2*ex[2]*ex[3]^4*ex[4]^3*ex[6] - 3*ex[2]^2*ex[3]^4*ex[4]^3*ex[6] - 
    ex[2]^3*ex[3]^4*ex[4]^3*ex[6], y[37] -> ex[5], 
  y[38] -> -(ex[2]^2*ex[4]) - 2*ex[2]^2*ex[3]*ex[4] + 2*ex[2]*ex[4]^2 - 
    ex[2]^2*ex[4]^2 + 3*ex[2]*ex[3]*ex[4]^2 + 2*ex[2]^2*ex[3]*ex[4]^2 - 
    ex[4]^3 - ex[3]*ex[4]^3 - ex[2]*ex[3]*ex[4]^3 + 
    ex[2]^2*ex[3]*ex[4]*ex[5] - ex[2]*ex[3]*ex[4]^2*ex[5] - 
    3*ex[2]^2*ex[3]*ex[4]^2*ex[5] + ex[2]*ex[4]^3*ex[5] + 
    ex[2]*ex[3]*ex[4]^3*ex[5] + ex[2]^2*ex[3]*ex[4]^2*ex[5]^2 + 
    ex[2]^2*ex[3]*ex[6] - ex[2]*ex[4]*ex[6] + ex[2]^2*ex[4]*ex[6] - 
    2*ex[2]*ex[3]*ex[4]*ex[6] - ex[2]^2*ex[3]*ex[4]*ex[6] + ex[4]^2*ex[6] + 
    ex[3]*ex[4]^2*ex[6] + ex[2]*ex[3]*ex[4]^2*ex[6] + 
    ex[2]^2*ex[3]*ex[4]*ex[5]*ex[6] - ex[2]*ex[4]^2*ex[5]*ex[6] - 
    ex[2]*ex[3]*ex[4]^2*ex[5]*ex[6], 
  y[39] -> ex[2]^2*ex[3]^2 - 2*ex[2]*ex[3]*ex[4] + ex[2]^2*ex[3]*ex[4] - 
    2*ex[2]*ex[3]^2*ex[4] + 2*ex[2]^2*ex[3]^2*ex[4] + ex[4]^2 + 
    2*ex[3]*ex[4]^2 - 4*ex[2]*ex[3]*ex[4]^2 + ex[2]^2*ex[3]*ex[4]^2 + 
    ex[3]^2*ex[4]^2 - 4*ex[2]*ex[3]^2*ex[4]^2 + ex[2]^2*ex[3]^2*ex[4]^2 + 
    3*ex[3]*ex[4]^3 - 2*ex[2]*ex[3]*ex[4]^3 + 2*ex[3]^2*ex[4]^3 - 
    2*ex[2]*ex[3]^2*ex[4]^3 + ex[3]*ex[4]^4 + ex[3]^2*ex[4]^4 - 
    2*ex[2]^2*ex[3]^2*ex[6] + 3*ex[2]*ex[3]*ex[4]*ex[6] - 
    ex[2]^2*ex[3]*ex[4]*ex[6] + 4*ex[2]*ex[3]^2*ex[4]*ex[6] - 
    2*ex[2]^2*ex[3]^2*ex[4]*ex[6] - 3*ex[3]*ex[4]^2*ex[6] + 
    3*ex[2]*ex[3]*ex[4]^2*ex[6] - 2*ex[3]^2*ex[4]^2*ex[6] + 
    4*ex[2]*ex[3]^2*ex[4]^2*ex[6] - 2*ex[3]*ex[4]^3*ex[6] - 
    2*ex[3]^2*ex[4]^3*ex[6] + ex[2]^2*ex[3]^2*ex[6]^2 - 
    ex[2]*ex[3]*ex[4]*ex[6]^2 - 2*ex[2]*ex[3]^2*ex[4]*ex[6]^2 + 
    ex[3]*ex[4]^2*ex[6]^2 + ex[3]^2*ex[4]^2*ex[6]^2, 
  y[40] -> -(ex[2]*ex[3]) - ex[2]^2*ex[3] + ex[4] + ex[3]*ex[4] + 
    ex[2]*ex[3]*ex[4], y[41] -> ex[2]^3*ex[3]*ex[4] + 
    2*ex[2]^3*ex[3]^2*ex[4] - 2*ex[2]^2*ex[4]^2 - 7*ex[2]^2*ex[3]*ex[4]^2 + 
    4*ex[2]^3*ex[3]*ex[4]^2 - 5*ex[2]^2*ex[3]^2*ex[4]^2 + 
    4*ex[2]^3*ex[3]^2*ex[4]^2 + 6*ex[2]*ex[4]^3 - 3*ex[2]^2*ex[4]^3 + 
    9*ex[2]*ex[3]*ex[4]^3 - 15*ex[2]^2*ex[3]*ex[4]^3 + 
    3*ex[2]^3*ex[3]*ex[4]^3 + 4*ex[2]*ex[3]^2*ex[4]^3 - 
    10*ex[2]^2*ex[3]^2*ex[4]^3 + 2*ex[2]^3*ex[3]^2*ex[4]^3 - 3*ex[4]^4 + 
    6*ex[2]*ex[4]^4 - ex[2]^2*ex[4]^4 - 3*ex[3]*ex[4]^4 + 
    16*ex[2]*ex[3]*ex[4]^4 - 8*ex[2]^2*ex[3]*ex[4]^4 - ex[3]^2*ex[4]^4 + 
    8*ex[2]*ex[3]^2*ex[4]^4 - 5*ex[2]^2*ex[3]^2*ex[4]^4 - 3*ex[4]^5 + 
    2*ex[2]*ex[4]^5 - 5*ex[3]*ex[4]^5 + 7*ex[2]*ex[3]*ex[4]^5 - 
    2*ex[3]^2*ex[4]^5 + 4*ex[2]*ex[3]^2*ex[4]^5 - ex[4]^6 - 2*ex[3]*ex[4]^6 - 
    ex[3]^2*ex[4]^6 - ex[2]^3*ex[3]^2*ex[6] + 3*ex[2]^2*ex[3]*ex[4]*ex[6] - 
    3*ex[2]^3*ex[3]*ex[4]*ex[6] + 3*ex[2]^2*ex[3]^2*ex[4]*ex[6] - 
    6*ex[2]^3*ex[3]^2*ex[4]*ex[6] - 3*ex[2]*ex[4]^2*ex[6] + 
    3*ex[2]^2*ex[4]^2*ex[6] - 6*ex[2]*ex[3]*ex[4]^2*ex[6] + 
    19*ex[2]^2*ex[3]*ex[4]^2*ex[6] - 5*ex[2]^3*ex[3]*ex[4]^2*ex[6] - 
    3*ex[2]*ex[3]^2*ex[4]^2*ex[6] + 16*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] - 
    5*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] + 3*ex[4]^3*ex[6] - 
    9*ex[2]*ex[4]^3*ex[6] + 2*ex[2]^2*ex[4]^3*ex[6] + 3*ex[3]*ex[4]^3*ex[6] - 
    26*ex[2]*ex[3]*ex[4]^3*ex[6] + 17*ex[2]^2*ex[3]*ex[4]^3*ex[6] + 
    ex[3]^2*ex[4]^3*ex[6] - 14*ex[2]*ex[3]^2*ex[4]^3*ex[6] + 
    13*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] + 6*ex[4]^4*ex[6] - 
    5*ex[2]*ex[4]^4*ex[6] + 10*ex[3]*ex[4]^4*ex[6] - 
    18*ex[2]*ex[3]*ex[4]^4*ex[6] + 4*ex[3]^2*ex[4]^4*ex[6] - 
    11*ex[2]*ex[3]^2*ex[4]^4*ex[6] + 3*ex[4]^5*ex[6] + 
    6*ex[3]*ex[4]^5*ex[6] + 3*ex[3]^2*ex[4]^5*ex[6] + 
    2*ex[2]^3*ex[3]^2*ex[6]^2 - 5*ex[2]^2*ex[3]*ex[4]*ex[6]^2 + 
    2*ex[2]^3*ex[3]*ex[4]*ex[6]^2 - 6*ex[2]^2*ex[3]^2*ex[4]*ex[6]^2 + 
    4*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 + 3*ex[2]*ex[4]^2*ex[6]^2 - 
    ex[2]^2*ex[4]^2*ex[6]^2 + 10*ex[2]*ex[3]*ex[4]^2*ex[6]^2 - 
    11*ex[2]^2*ex[3]*ex[4]^2*ex[6]^2 + 6*ex[2]*ex[3]^2*ex[4]^2*ex[6]^2 - 
    11*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2 - 3*ex[4]^3*ex[6]^2 + 
    4*ex[2]*ex[4]^3*ex[6]^2 - 5*ex[3]*ex[4]^3*ex[6]^2 + 
    15*ex[2]*ex[3]*ex[4]^3*ex[6]^2 - 2*ex[3]^2*ex[4]^3*ex[6]^2 + 
    10*ex[2]*ex[3]^2*ex[4]^3*ex[6]^2 - 3*ex[4]^4*ex[6]^2 - 
    6*ex[3]*ex[4]^4*ex[6]^2 - 3*ex[3]^2*ex[4]^4*ex[6]^2 - 
    ex[2]^3*ex[3]^2*ex[6]^3 + 2*ex[2]^2*ex[3]*ex[4]*ex[6]^3 + 
    3*ex[2]^2*ex[3]^2*ex[4]*ex[6]^3 - ex[2]*ex[4]^2*ex[6]^3 - 
    4*ex[2]*ex[3]*ex[4]^2*ex[6]^3 - 3*ex[2]*ex[3]^2*ex[4]^2*ex[6]^3 + 
    ex[4]^3*ex[6]^3 + 2*ex[3]*ex[4]^3*ex[6]^3 + ex[3]^2*ex[4]^3*ex[6]^3, 
  y[42] -> ex[2]*ex[3] - ex[4] - ex[2]*ex[4] - ex[3]*ex[4] - 
    ex[2]*ex[3]*ex[4] + ex[2]*ex[3]*ex[4]*ex[5], 
  y[43] -> -ex[2] + ex[4] - ex[6], 
  y[44] -> ex[2]^2*ex[3]^2 + 2*ex[2]^3*ex[3]^2 + ex[2]^4*ex[3]^2 - 
    2*ex[2]*ex[3]*ex[4] - 25*ex[2]^2*ex[3]*ex[4] - 23*ex[2]^3*ex[3]*ex[4] - 
    2*ex[2]*ex[3]^2*ex[4] - 4*ex[2]^2*ex[3]^2*ex[4] - 
    2*ex[2]^3*ex[3]^2*ex[4] + ex[4]^2 + 23*ex[2]*ex[4]^2 + 
    10*ex[2]^2*ex[4]^2 + 2*ex[3]*ex[4]^2 + 25*ex[2]*ex[3]*ex[4]^2 + 
    23*ex[2]^2*ex[3]*ex[4]^2 + ex[3]^2*ex[4]^2 + 2*ex[2]*ex[3]^2*ex[4]^2 + 
    ex[2]^2*ex[3]^2*ex[4]^2, y[45] -> -10 + 3*ex[3] + 12*ex[3]^2, 
  y[46] -> 3*ex[2] + 4*ex[2]*ex[3] - 2*ex[4] - 4*ex[3]*ex[4], 
  y[47] -> 85*ex[2]*ex[3] + 9*ex[4] + 9*ex[3]*ex[4], 
  y[48] -> -(ex[2]*ex[3]*ex[4]) - 2*ex[2]^2*ex[3]*ex[4] + ex[4]^2 + 
    ex[2]*ex[4]^2 + ex[3]*ex[4]^2 + 2*ex[2]*ex[3]*ex[4]^2 + 
    ex[2]^2*ex[3]*ex[4]*ex[5] - ex[2]*ex[3]*ex[4]^2*ex[5] + 
    ex[2]^2*ex[3]*ex[6] - ex[2]*ex[4]*ex[6] - ex[2]*ex[3]*ex[4]*ex[6], 
  y[49] -> -108*ex[2]^6*ex[3]^5 - 198*ex[2]^7*ex[3]^5 - 90*ex[2]^8*ex[3]^5 + 
    324*ex[2]^5*ex[3]^4*ex[4] + 226*ex[2]^6*ex[3]^4*ex[4] - 
    627*ex[2]^7*ex[3]^4*ex[4] - 717*ex[2]^8*ex[3]^4*ex[4] - 
    188*ex[2]^9*ex[3]^4*ex[4] + 540*ex[2]^5*ex[3]^5*ex[4] + 
    774*ex[2]^6*ex[3]^5*ex[4] + 54*ex[2]^7*ex[3]^5*ex[4] - 
    180*ex[2]^8*ex[3]^5*ex[4] - 324*ex[2]^4*ex[3]^3*ex[4]^2 - 
    11*ex[2]^5*ex[3]^3*ex[4]^2 + 644*ex[2]^6*ex[3]^3*ex[4]^2 + 
    205*ex[2]^7*ex[3]^3*ex[4]^2 - 117*ex[2]^8*ex[3]^3*ex[4]^2 - 
    1296*ex[2]^4*ex[3]^4*ex[4]^2 - 301*ex[2]^5*ex[3]^4*ex[4]^2 + 
    3390*ex[2]^6*ex[3]^4*ex[4]^2 + 2949*ex[2]^7*ex[3]^4*ex[4]^2 + 
    554*ex[2]^8*ex[3]^4*ex[4]^2 - 1080*ex[2]^4*ex[3]^5*ex[4]^2 - 
    891*ex[2]^5*ex[3]^5*ex[4]^2 + 999*ex[2]^6*ex[3]^5*ex[4]^2 + 
    729*ex[2]^7*ex[3]^5*ex[4]^2 - 81*ex[2]^8*ex[3]^5*ex[4]^2 + 
    108*ex[2]^3*ex[3]^2*ex[4]^3 + 271*ex[2]^4*ex[3]^2*ex[4]^3 + 
    595*ex[2]^5*ex[3]^2*ex[4]^3 + 558*ex[2]^6*ex[3]^2*ex[4]^3 + 
    117*ex[2]^7*ex[3]^2*ex[4]^3 + 972*ex[2]^3*ex[3]^3*ex[4]^3 - 
    246*ex[2]^4*ex[3]^3*ex[4]^3 - 1797*ex[2]^5*ex[3]^3*ex[4]^3 + 
    294*ex[2]^6*ex[3]^3*ex[4]^3 + 828*ex[2]^7*ex[3]^3*ex[4]^3 + 
    1944*ex[2]^3*ex[3]^4*ex[4]^3 - 1092*ex[2]^4*ex[3]^4*ex[4]^3 - 
    7056*ex[2]^5*ex[3]^4*ex[4]^3 - 4095*ex[2]^6*ex[3]^4*ex[4]^3 - 
    75*ex[2]^7*ex[3]^4*ex[4]^3 + 1080*ex[2]^3*ex[3]^5*ex[4]^3 - 
    225*ex[2]^4*ex[3]^5*ex[4]^3 - 2655*ex[2]^5*ex[3]^5*ex[4]^3 - 
    945*ex[2]^6*ex[3]^5*ex[4]^3 + 405*ex[2]^7*ex[3]^5*ex[4]^3 - 
    423*ex[2]^3*ex[3]*ex[4]^4 - 639*ex[2]^4*ex[3]*ex[4]^4 - 
    234*ex[2]^5*ex[3]*ex[4]^4 - 216*ex[2]^2*ex[3]^2*ex[4]^4 - 
    1163*ex[2]^3*ex[3]^2*ex[4]^4 - 2720*ex[2]^4*ex[3]^2*ex[4]^4 - 
    2322*ex[2]^5*ex[3]^2*ex[4]^4 - 513*ex[2]^6*ex[3]^2*ex[4]^4 - 
    972*ex[2]^2*ex[3]^3*ex[4]^4 + 750*ex[2]^3*ex[3]^3*ex[4]^4 + 
    1005*ex[2]^4*ex[3]^3*ex[4]^4 - 2949*ex[2]^5*ex[3]^3*ex[4]^4 - 
    2142*ex[2]^6*ex[3]^3*ex[4]^4 - 1296*ex[2]^2*ex[3]^4*ex[4]^4 + 
    2858*ex[2]^3*ex[3]^4*ex[4]^4 + 6864*ex[2]^4*ex[3]^4*ex[4]^4 + 
    1230*ex[2]^5*ex[3]^4*ex[4]^4 - 1480*ex[2]^6*ex[3]^4*ex[4]^4 - 
    540*ex[2]^2*ex[3]^5*ex[4]^4 + 1260*ex[2]^3*ex[3]^5*ex[4]^4 + 
    2700*ex[2]^4*ex[3]^5*ex[4]^4 + 90*ex[2]^5*ex[3]^5*ex[4]^4 - 
    810*ex[2]^6*ex[3]^5*ex[4]^4 + 135*ex[2]^2*ex[4]^5 + 117*ex[2]^3*ex[4]^5 + 
    1170*ex[2]^2*ex[3]*ex[4]^5 + 1746*ex[2]^3*ex[3]*ex[4]^5 + 
    630*ex[2]^4*ex[3]*ex[4]^5 + 108*ex[2]*ex[3]^2*ex[4]^5 + 
    1801*ex[2]^2*ex[3]^2*ex[4]^5 + 4411*ex[2]^3*ex[3]^2*ex[4]^5 + 
    3627*ex[2]^4*ex[3]^2*ex[4]^5 + 855*ex[2]^5*ex[3]^2*ex[4]^5 + 
    324*ex[2]*ex[3]^3*ex[4]^5 - 664*ex[2]^2*ex[3]^3*ex[4]^5 + 
    1327*ex[2]^3*ex[3]^3*ex[4]^5 + 5033*ex[2]^4*ex[3]^3*ex[4]^5 + 
    2628*ex[2]^5*ex[3]^3*ex[4]^5 + 324*ex[2]*ex[3]^4*ex[4]^5 - 
    2402*ex[2]^2*ex[3]^4*ex[4]^5 - 2751*ex[2]^3*ex[3]^4*ex[4]^5 + 
    2145*ex[2]^4*ex[3]^4*ex[4]^5 + 2170*ex[2]^5*ex[3]^4*ex[4]^5 + 
    108*ex[2]*ex[3]^5*ex[4]^5 - 972*ex[2]^2*ex[3]^5*ex[4]^5 - 
    1080*ex[2]^3*ex[3]^5*ex[4]^5 + 810*ex[2]^4*ex[3]^5*ex[4]^5 + 
    810*ex[2]^5*ex[3]^5*ex[4]^5 - 234*ex[2]*ex[4]^6 - 198*ex[2]^2*ex[4]^6 - 
    1062*ex[2]*ex[3]*ex[4]^6 - 1584*ex[2]^2*ex[3]*ex[4]^6 - 
    576*ex[2]^3*ex[3]*ex[4]^6 - 1197*ex[2]*ex[3]^2*ex[4]^6 - 
    3042*ex[2]^2*ex[3]^2*ex[4]^6 - 2520*ex[2]^3*ex[3]^2*ex[4]^6 - 
    639*ex[2]^4*ex[3]^2*ex[4]^6 + 117*ex[2]*ex[3]^3*ex[4]^6 - 
    1701*ex[2]^2*ex[3]^3*ex[4]^6 - 3420*ex[2]^3*ex[3]^3*ex[4]^6 - 
    1557*ex[2]^4*ex[3]^3*ex[4]^6 + 747*ex[2]*ex[3]^4*ex[4]^6 - 
    54*ex[2]^2*ex[3]^4*ex[4]^6 - 2043*ex[2]^3*ex[3]^4*ex[4]^6 - 
    1242*ex[2]^4*ex[3]^4*ex[4]^6 + 261*ex[2]*ex[3]^5*ex[4]^6 - 
    9*ex[2]^2*ex[3]^5*ex[4]^6 - 675*ex[2]^3*ex[3]^5*ex[4]^6 - 
    405*ex[2]^4*ex[3]^5*ex[4]^6 + 108*ex[4]^7 + 90*ex[2]*ex[4]^7 + 
    315*ex[3]*ex[4]^7 + 477*ex[2]*ex[3]*ex[4]^7 + 180*ex[2]^2*ex[3]*ex[4]^7 + 
    288*ex[3]^2*ex[4]^7 + 756*ex[2]*ex[3]^2*ex[4]^7 + 
    657*ex[2]^2*ex[3]^2*ex[4]^7 + 180*ex[2]^3*ex[3]^2*ex[4]^7 + 
    54*ex[3]^3*ex[4]^7 + 522*ex[2]*ex[3]^3*ex[4]^7 + 
    837*ex[2]^2*ex[3]^3*ex[4]^7 + 360*ex[2]^3*ex[3]^3*ex[4]^7 - 
    36*ex[3]^4*ex[4]^7 + 234*ex[2]*ex[3]^4*ex[4]^7 + 
    531*ex[2]^2*ex[3]^4*ex[4]^7 + 261*ex[2]^3*ex[3]^4*ex[4]^7 - 
    9*ex[3]^5*ex[4]^7 + 81*ex[2]*ex[3]^5*ex[4]^7 + 
    171*ex[2]^2*ex[3]^5*ex[4]^7 + 81*ex[2]^3*ex[3]^5*ex[4]^7 + 
    216*ex[2]^6*ex[3]^5*ex[6] + 396*ex[2]^7*ex[3]^5*ex[6] + 
    180*ex[2]^8*ex[3]^5*ex[6] - 648*ex[2]^5*ex[3]^4*ex[4]*ex[6] - 
    1017*ex[2]^6*ex[3]^4*ex[4]*ex[6] - 216*ex[2]^7*ex[3]^4*ex[4]*ex[6] + 
    153*ex[2]^8*ex[3]^4*ex[4]*ex[6] - 1080*ex[2]^5*ex[3]^5*ex[4]*ex[6] - 
    1764*ex[2]^6*ex[3]^5*ex[4]*ex[6] - 504*ex[2]^7*ex[3]^5*ex[4]*ex[6] + 
    180*ex[2]^8*ex[3]^5*ex[4]*ex[6] + 648*ex[2]^4*ex[3]^3*ex[4]^2*ex[6] + 
    846*ex[2]^5*ex[3]^3*ex[4]^2*ex[6] - 54*ex[2]^6*ex[3]^3*ex[4]^2*ex[6] - 
    234*ex[2]^7*ex[3]^3*ex[4]^2*ex[6] + 2592*ex[2]^4*ex[3]^4*ex[4]^2*ex[6] + 
    3420*ex[2]^5*ex[3]^4*ex[4]^2*ex[6] - 342*ex[2]^6*ex[3]^4*ex[4]^2*ex[6] - 
    1170*ex[2]^7*ex[3]^4*ex[4]^2*ex[6] + 2160*ex[2]^4*ex[3]^5*ex[4]^2*ex[6] + 
    2880*ex[2]^5*ex[3]^5*ex[4]^2*ex[6] - 180*ex[2]^6*ex[3]^5*ex[4]^2*ex[6] - 
    900*ex[2]^7*ex[3]^5*ex[4]^2*ex[6] - 216*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] - 
    225*ex[2]^4*ex[3]^2*ex[4]^3*ex[6] + 90*ex[2]^5*ex[3]^2*ex[4]^3*ex[6] + 
    81*ex[2]^6*ex[3]^2*ex[4]^3*ex[6] - 1944*ex[2]^3*ex[3]^3*ex[4]^3*ex[6] - 
    1890*ex[2]^4*ex[3]^3*ex[4]^3*ex[6] + 1386*ex[2]^5*ex[3]^3*ex[4]^3*ex[6] + 
    1260*ex[2]^6*ex[3]^3*ex[4]^3*ex[6] - 3888*ex[2]^3*ex[3]^4*ex[4]^3*ex[6] - 
    3510*ex[2]^4*ex[3]^4*ex[4]^3*ex[6] + 3528*ex[2]^5*ex[3]^4*ex[4]^3*ex[6] + 
    3150*ex[2]^6*ex[3]^4*ex[4]^3*ex[6] - 2160*ex[2]^3*ex[3]^5*ex[4]^3*ex[6] - 
    1800*ex[2]^4*ex[3]^5*ex[4]^3*ex[6] + 2160*ex[2]^5*ex[3]^5*ex[4]^3*ex[6] + 
    1800*ex[2]^6*ex[3]^5*ex[4]^3*ex[6] + 432*ex[2]^2*ex[3]^2*ex[4]^4*ex[6] + 
    234*ex[2]^3*ex[3]^2*ex[4]^4*ex[6] - 594*ex[2]^4*ex[3]^2*ex[4]^4*ex[6] - 
    342*ex[2]^5*ex[3]^2*ex[4]^4*ex[6] + 1944*ex[2]^2*ex[3]^3*ex[4]^4*ex[6] + 
    594*ex[2]^3*ex[3]^3*ex[4]^4*ex[6] - 3834*ex[2]^4*ex[3]^3*ex[4]^4*ex[6] - 
    2376*ex[2]^5*ex[3]^3*ex[4]^4*ex[6] + 2592*ex[2]^2*ex[3]^4*ex[4]^4*ex[6] + 
    180*ex[2]^3*ex[3]^4*ex[4]^4*ex[6] - 6372*ex[2]^4*ex[3]^4*ex[4]^4*ex[6] - 
    3960*ex[2]^5*ex[3]^4*ex[4]^4*ex[6] + 1080*ex[2]^2*ex[3]^5*ex[4]^4*ex[6] - 
    180*ex[2]^3*ex[3]^5*ex[4]^4*ex[6] - 3060*ex[2]^4*ex[3]^5*ex[4]^4*ex[6] - 
    1800*ex[2]^5*ex[3]^5*ex[4]^4*ex[6] - 216*ex[2]*ex[3]^2*ex[4]^5*ex[6] + 
    207*ex[2]^2*ex[3]^2*ex[4]^5*ex[6] + 918*ex[2]^3*ex[3]^2*ex[4]^5*ex[6] + 
    441*ex[2]^4*ex[3]^2*ex[4]^5*ex[6] - 648*ex[2]*ex[3]^3*ex[4]^5*ex[6] + 
    1098*ex[2]^2*ex[3]^3*ex[4]^5*ex[6] + 3726*ex[2]^3*ex[3]^3*ex[4]^5*ex[6] + 
    1908*ex[2]^4*ex[3]^3*ex[4]^5*ex[6] - 648*ex[2]*ex[3]^4*ex[4]^5*ex[6] + 
    1575*ex[2]^2*ex[3]^4*ex[4]^5*ex[6] + 4608*ex[2]^3*ex[3]^4*ex[4]^5*ex[6] + 
    2385*ex[2]^4*ex[3]^4*ex[4]^5*ex[6] - 216*ex[2]*ex[3]^5*ex[4]^5*ex[6] + 
    684*ex[2]^2*ex[3]^5*ex[4]^5*ex[6] + 1800*ex[2]^3*ex[3]^5*ex[4]^5*ex[6] + 
    900*ex[2]^4*ex[3]^5*ex[4]^5*ex[6] - 216*ex[2]*ex[3]^2*ex[4]^6*ex[6] - 
    414*ex[2]^2*ex[3]^2*ex[4]^6*ex[6] - 180*ex[2]^3*ex[3]^2*ex[4]^6*ex[6] - 
    648*ex[2]*ex[3]^3*ex[4]^6*ex[6] - 1224*ex[2]^2*ex[3]^3*ex[4]^6*ex[6] - 
    558*ex[2]^3*ex[3]^3*ex[4]^6*ex[6] - 648*ex[2]*ex[3]^4*ex[4]^6*ex[6] - 
    1206*ex[2]^2*ex[3]^4*ex[4]^6*ex[6] - 558*ex[2]^3*ex[3]^4*ex[4]^6*ex[6] - 
    216*ex[2]*ex[3]^5*ex[4]^6*ex[6] - 396*ex[2]^2*ex[3]^5*ex[4]^6*ex[6] - 
    180*ex[2]^3*ex[3]^5*ex[4]^6*ex[6] - 108*ex[2]^6*ex[3]^5*ex[6]^2 - 
    198*ex[2]^7*ex[3]^5*ex[6]^2 - 90*ex[2]^8*ex[3]^5*ex[6]^2 + 
    324*ex[2]^5*ex[3]^4*ex[4]*ex[6]^2 + 603*ex[2]^6*ex[3]^4*ex[4]*ex[6]^2 + 
    279*ex[2]^7*ex[3]^4*ex[4]*ex[6]^2 + 540*ex[2]^5*ex[3]^5*ex[4]*ex[6]^2 + 
    990*ex[2]^6*ex[3]^5*ex[4]*ex[6]^2 + 450*ex[2]^7*ex[3]^5*ex[4]*ex[6]^2 - 
    324*ex[2]^4*ex[3]^3*ex[4]^2*ex[6]^2 - 612*ex[2]^5*ex[3]^3*ex[4]^2*
     ex[6]^2 - 279*ex[2]^6*ex[3]^3*ex[4]^2*ex[6]^2 - 
    1296*ex[2]^4*ex[3]^4*ex[4]^2*ex[6]^2 - 2412*ex[2]^5*ex[3]^4*ex[4]^2*
     ex[6]^2 - 1116*ex[2]^6*ex[3]^4*ex[4]^2*ex[6]^2 - 
    1080*ex[2]^4*ex[3]^5*ex[4]^2*ex[6]^2 - 1980*ex[2]^5*ex[3]^5*ex[4]^2*
     ex[6]^2 - 900*ex[2]^6*ex[3]^5*ex[4]^2*ex[6]^2 + 
    108*ex[2]^3*ex[3]^2*ex[4]^3*ex[6]^2 + 207*ex[2]^4*ex[3]^2*ex[4]^3*
     ex[6]^2 + 90*ex[2]^5*ex[3]^2*ex[4]^3*ex[6]^2 + 
    972*ex[2]^3*ex[3]^3*ex[4]^3*ex[6]^2 + 1836*ex[2]^4*ex[3]^3*ex[4]^3*
     ex[6]^2 + 837*ex[2]^5*ex[3]^3*ex[4]^3*ex[6]^2 + 
    1944*ex[2]^3*ex[3]^4*ex[4]^3*ex[6]^2 + 3618*ex[2]^4*ex[3]^4*ex[4]^3*
     ex[6]^2 + 1674*ex[2]^5*ex[3]^4*ex[4]^3*ex[6]^2 + 
    1080*ex[2]^3*ex[3]^5*ex[4]^3*ex[6]^2 + 1980*ex[2]^4*ex[3]^5*ex[4]^3*
     ex[6]^2 + 900*ex[2]^5*ex[3]^5*ex[4]^3*ex[6]^2 - 
    216*ex[2]^2*ex[3]^2*ex[4]^4*ex[6]^2 - 414*ex[2]^3*ex[3]^2*ex[4]^4*
     ex[6]^2 - 180*ex[2]^4*ex[3]^2*ex[4]^4*ex[6]^2 - 
    972*ex[2]^2*ex[3]^3*ex[4]^4*ex[6]^2 - 1836*ex[2]^3*ex[3]^3*ex[4]^4*
     ex[6]^2 - 837*ex[2]^4*ex[3]^3*ex[4]^4*ex[6]^2 - 
    1296*ex[2]^2*ex[3]^4*ex[4]^4*ex[6]^2 - 2412*ex[2]^3*ex[3]^4*ex[4]^4*
     ex[6]^2 - 1116*ex[2]^4*ex[3]^4*ex[4]^4*ex[6]^2 - 
    540*ex[2]^2*ex[3]^5*ex[4]^4*ex[6]^2 - 990*ex[2]^3*ex[3]^5*ex[4]^4*
     ex[6]^2 - 450*ex[2]^4*ex[3]^5*ex[4]^4*ex[6]^2 + 
    108*ex[2]*ex[3]^2*ex[4]^5*ex[6]^2 + 207*ex[2]^2*ex[3]^2*ex[4]^5*ex[6]^2 + 
    90*ex[2]^3*ex[3]^2*ex[4]^5*ex[6]^2 + 324*ex[2]*ex[3]^3*ex[4]^5*ex[6]^2 + 
    612*ex[2]^2*ex[3]^3*ex[4]^5*ex[6]^2 + 279*ex[2]^3*ex[3]^3*ex[4]^5*
     ex[6]^2 + 324*ex[2]*ex[3]^4*ex[4]^5*ex[6]^2 + 
    603*ex[2]^2*ex[3]^4*ex[4]^5*ex[6]^2 + 279*ex[2]^3*ex[3]^4*ex[4]^5*
     ex[6]^2 + 108*ex[2]*ex[3]^5*ex[4]^5*ex[6]^2 + 
    198*ex[2]^2*ex[3]^5*ex[4]^5*ex[6]^2 + 90*ex[2]^3*ex[3]^5*ex[4]^5*ex[6]^2, 
  y[50] -> ex[2] + 2*ex[2]^2 + ex[2]*ex[3] + 2*ex[2]^2*ex[3] + 
    ex[2]^3*ex[3] - ex[4] - 2*ex[2]*ex[4] - ex[3]*ex[4] - 
    2*ex[2]*ex[3]*ex[4] - ex[2]^2*ex[3]*ex[4] - ex[2]^2*ex[6], 
  y[51] -> ex[2]^3*ex[3]^2 - ex[2]*ex[4] - 2*ex[2]*ex[3]*ex[4] - 
    3*ex[2]^2*ex[3]*ex[4] - ex[2]*ex[3]^2*ex[4] - 3*ex[2]^2*ex[3]^2*ex[4] + 
    ex[4]^2 + ex[2]*ex[4]^2 + 2*ex[3]*ex[4]^2 + 3*ex[2]*ex[3]*ex[4]^2 + 
    ex[3]^2*ex[4]^2 + 2*ex[2]*ex[3]^2*ex[4]^2 + ex[2]^2*ex[3]*ex[6] + 
    ex[2]^2*ex[3]^2*ex[6] - ex[2]*ex[3]*ex[4]*ex[6] - 
    ex[2]*ex[3]^2*ex[4]*ex[6], y[52] -> ex[2] + ex[2]*ex[3] - ex[4] + 
    ex[2]*ex[4] - ex[3]*ex[4] - ex[2]*ex[6] - ex[2]*ex[3]*ex[6], 
  y[53] -> 6*ex[2]^2 - 76*ex[2]^3 + 12*ex[2]^2*ex[3] - 113*ex[2]^3*ex[3] + 
    6*ex[2]^2*ex[3]^2 - 37*ex[2]^3*ex[3]^2 - 12*ex[2]*ex[4] + 
    113*ex[2]^2*ex[4] - 76*ex[2]^3*ex[4] - 24*ex[2]*ex[3]*ex[4] + 
    181*ex[2]^2*ex[3]*ex[4] - 43*ex[2]^3*ex[3]*ex[4] - 
    12*ex[2]*ex[3]^2*ex[4] + 68*ex[2]^2*ex[3]^2*ex[4] - 
    6*ex[2]^3*ex[3]^2*ex[4] + 6*ex[4]^2 - 37*ex[2]*ex[4]^2 + 
    31*ex[2]^2*ex[4]^2 + 12*ex[3]*ex[4]^2 - 68*ex[2]*ex[3]*ex[4]^2 + 
    37*ex[2]^2*ex[3]*ex[4]^2 + 6*ex[3]^2*ex[4]^2 - 31*ex[2]*ex[3]^2*ex[4]^2 + 
    6*ex[2]^2*ex[3]^2*ex[4]^2 - 6*ex[2]^2*ex[6] + 76*ex[2]^3*ex[6] - 
    12*ex[2]^2*ex[3]*ex[6] + 113*ex[2]^3*ex[3]*ex[6] - 
    6*ex[2]^2*ex[3]^2*ex[6] + 37*ex[2]^3*ex[3]^2*ex[6] + 
    6*ex[2]*ex[4]*ex[6] - 31*ex[2]^2*ex[4]*ex[6] + 
    12*ex[2]*ex[3]*ex[4]*ex[6] - 68*ex[2]^2*ex[3]*ex[4]*ex[6] + 
    6*ex[2]*ex[3]^2*ex[4]*ex[6] - 37*ex[2]^2*ex[3]^2*ex[4]*ex[6], 
  y[54] -> -6*ex[2]^8*ex[3]^6 - 6*ex[2]^9*ex[3]^6 + 
    12*ex[2]^7*ex[3]^5*ex[4] - 12*ex[2]^9*ex[3]^5*ex[4] + 
    30*ex[2]^7*ex[3]^6*ex[4] + 12*ex[2]^8*ex[3]^6*ex[4] - 
    18*ex[2]^9*ex[3]^6*ex[4] + 24*ex[2]^7*ex[3]^4*ex[4]^2 + 
    30*ex[2]^8*ex[3]^4*ex[4]^2 + 6*ex[2]^9*ex[3]^4*ex[4]^2 + 
    52*ex[2]^6*ex[3]^5*ex[4]^2 + 336*ex[2]^7*ex[3]^5*ex[4]^2 + 
    372*ex[2]^8*ex[3]^5*ex[4]^2 + 94*ex[2]^9*ex[3]^5*ex[4]^2 + 
    6*ex[2]^10*ex[3]^5*ex[4]^2 - 11*ex[2]^6*ex[3]^6*ex[4]^2 + 
    183*ex[2]^7*ex[3]^6*ex[4]^2 + 237*ex[2]^8*ex[3]^6*ex[4]^2 + 
    49*ex[2]^9*ex[3]^6*ex[4]^2 + 6*ex[2]^10*ex[3]^6*ex[4]^2 + 
    6*ex[2]^6*ex[3]^3*ex[4]^3 + 6*ex[2]^7*ex[3]^3*ex[4]^3 - 
    285*ex[2]^5*ex[3]^4*ex[4]^3 - 745*ex[2]^6*ex[3]^4*ex[4]^3 - 
    563*ex[2]^7*ex[3]^4*ex[4]^3 - 103*ex[2]^8*ex[3]^4*ex[4]^3 - 
    612*ex[2]^5*ex[3]^5*ex[4]^3 - 2110*ex[2]^6*ex[3]^5*ex[4]^3 - 
    2024*ex[2]^7*ex[3]^5*ex[4]^3 - 562*ex[2]^8*ex[3]^5*ex[4]^3 - 
    36*ex[2]^9*ex[3]^5*ex[4]^3 - 228*ex[2]^5*ex[3]^6*ex[4]^3 - 
    1014*ex[2]^6*ex[3]^6*ex[4]^3 - 1044*ex[2]^7*ex[3]^6*ex[4]^3 - 
    294*ex[2]^8*ex[3]^6*ex[4]^3 - 36*ex[2]^9*ex[3]^6*ex[4]^3 - 
    24*ex[2]^4*ex[3]^2*ex[4]^4 - 42*ex[2]^5*ex[3]^2*ex[4]^4 - 
    18*ex[2]^6*ex[3]^2*ex[4]^4 + 243*ex[2]^4*ex[3]^3*ex[4]^4 + 
    365*ex[2]^5*ex[3]^3*ex[4]^4 + 125*ex[2]^6*ex[3]^3*ex[4]^4 + 
    3*ex[2]^7*ex[3]^3*ex[4]^4 + 1401*ex[2]^4*ex[3]^4*ex[4]^4 + 
    3265*ex[2]^5*ex[3]^4*ex[4]^4 + 2262*ex[2]^6*ex[3]^4*ex[4]^4 + 
    398*ex[2]^7*ex[3]^4*ex[4]^4 + 1860*ex[2]^4*ex[3]^5*ex[4]^4 + 
    5510*ex[2]^5*ex[3]^5*ex[4]^4 + 4960*ex[2]^6*ex[3]^5*ex[4]^4 + 
    1400*ex[2]^7*ex[3]^5*ex[4]^4 + 90*ex[2]^8*ex[3]^5*ex[4]^4 + 
    675*ex[2]^4*ex[3]^6*ex[4]^4 + 2325*ex[2]^5*ex[3]^6*ex[4]^4 + 
    2295*ex[2]^6*ex[3]^6*ex[4]^4 + 735*ex[2]^7*ex[3]^6*ex[4]^4 + 
    90*ex[2]^8*ex[3]^6*ex[4]^4 + 24*ex[2]^3*ex[3]*ex[4]^5 + 
    18*ex[2]^4*ex[3]*ex[4]^5 - ex[2]^3*ex[3]^2*ex[4]^5 + 
    29*ex[2]^4*ex[3]^2*ex[4]^5 + 18*ex[2]^5*ex[3]^2*ex[4]^5 - 
    12*ex[2]^6*ex[3]^2*ex[4]^5 - 913*ex[2]^3*ex[3]^3*ex[4]^5 - 
    1425*ex[2]^4*ex[3]^3*ex[4]^5 - 533*ex[2]^5*ex[3]^3*ex[4]^5 - 
    21*ex[2]^6*ex[3]^3*ex[4]^5 - 2754*ex[2]^3*ex[3]^4*ex[4]^5 - 
    6090*ex[2]^4*ex[3]^4*ex[4]^5 - 4018*ex[2]^5*ex[3]^4*ex[4]^5 - 
    682*ex[2]^6*ex[3]^4*ex[4]^5 - 2780*ex[2]^3*ex[3]^5*ex[4]^5 - 
    7660*ex[2]^4*ex[3]^5*ex[4]^5 - 6620*ex[2]^5*ex[3]^5*ex[4]^5 - 
    1860*ex[2]^6*ex[3]^5*ex[4]^5 - 120*ex[2]^7*ex[3]^5*ex[4]^5 - 
    914*ex[2]^3*ex[3]^6*ex[4]^5 - 2904*ex[2]^4*ex[3]^6*ex[4]^5 - 
    2850*ex[2]^5*ex[3]^6*ex[4]^5 - 980*ex[2]^6*ex[3]^6*ex[4]^5 - 
    120*ex[2]^7*ex[3]^6*ex[4]^5 - 6*ex[2]^2*ex[4]^6 - 
    39*ex[2]^2*ex[3]*ex[4]^6 + 3*ex[2]^3*ex[3]*ex[4]^6 + 
    24*ex[2]^4*ex[3]*ex[4]^6 + 135*ex[2]^2*ex[3]^2*ex[4]^6 + 
    165*ex[2]^3*ex[3]^2*ex[4]^6 + 63*ex[2]^4*ex[3]^2*ex[4]^6 + 
    33*ex[2]^5*ex[3]^2*ex[4]^6 + 1281*ex[2]^2*ex[3]^3*ex[4]^6 + 
    2025*ex[2]^3*ex[3]^3*ex[4]^6 + 789*ex[2]^4*ex[3]^3*ex[4]^6 + 
    45*ex[2]^5*ex[3]^3*ex[4]^6 + 2706*ex[2]^2*ex[3]^4*ex[4]^6 + 
    5770*ex[2]^3*ex[3]^4*ex[4]^6 + 3662*ex[2]^4*ex[3]^4*ex[4]^6 + 
    598*ex[2]^5*ex[3]^4*ex[4]^6 + 2268*ex[2]^2*ex[3]^5*ex[4]^6 + 
    5980*ex[2]^3*ex[3]^5*ex[4]^6 + 5012*ex[2]^4*ex[3]^5*ex[4]^6 + 
    1390*ex[2]^5*ex[3]^5*ex[4]^6 + 90*ex[2]^6*ex[3]^5*ex[4]^6 + 
    675*ex[2]^2*ex[3]^6*ex[4]^6 + 2073*ex[2]^3*ex[3]^6*ex[4]^6 + 
    2043*ex[2]^4*ex[3]^6*ex[4]^6 + 735*ex[2]^5*ex[3]^6*ex[4]^6 + 
    90*ex[2]^6*ex[3]^6*ex[4]^6 - 12*ex[2]^2*ex[4]^7 + 3*ex[2]*ex[3]*ex[4]^7 - 
    57*ex[2]^2*ex[3]*ex[4]^7 - 42*ex[2]^3*ex[3]*ex[4]^7 - 
    171*ex[2]*ex[3]^2*ex[4]^7 - 249*ex[2]^2*ex[3]^2*ex[4]^7 - 
    108*ex[2]^3*ex[3]^2*ex[4]^7 - 30*ex[2]^4*ex[3]^2*ex[4]^7 - 
    795*ex[2]*ex[3]^3*ex[4]^7 - 1265*ex[2]^2*ex[3]^3*ex[4]^7 - 
    509*ex[2]^3*ex[3]^3*ex[4]^7 - 39*ex[2]^4*ex[3]^3*ex[4]^7 - 
    1329*ex[2]*ex[3]^4*ex[4]^7 - 2749*ex[2]^2*ex[3]^4*ex[4]^7 - 
    1683*ex[2]^3*ex[3]^4*ex[4]^7 - 263*ex[2]^4*ex[3]^4*ex[4]^7 - 
    972*ex[2]*ex[3]^5*ex[4]^7 - 2486*ex[2]^2*ex[3]^5*ex[4]^7 - 
    2032*ex[2]^3*ex[3]^5*ex[4]^7 - 554*ex[2]^4*ex[3]^5*ex[4]^7 - 
    36*ex[2]^5*ex[3]^5*ex[4]^7 - 264*ex[2]*ex[3]^6*ex[4]^7 - 
    798*ex[2]^2*ex[3]^6*ex[4]^7 - 792*ex[2]^3*ex[3]^6*ex[4]^7 - 
    294*ex[2]^4*ex[3]^6*ex[4]^7 - 36*ex[2]^5*ex[3]^6*ex[4]^7 + 3*ex[4]^8 + 
    9*ex[2]*ex[4]^8 + 12*ex[3]*ex[4]^8 + 36*ex[2]*ex[3]*ex[4]^8 + 
    18*ex[2]^2*ex[3]*ex[4]^8 + 61*ex[3]^2*ex[4]^8 + 
    97*ex[2]*ex[3]^2*ex[4]^8 + 45*ex[2]^2*ex[3]^2*ex[4]^8 + 
    9*ex[2]^3*ex[3]^2*ex[4]^8 + 184*ex[3]^3*ex[4]^8 + 
    294*ex[2]*ex[3]^3*ex[4]^8 + 122*ex[2]^2*ex[3]^3*ex[4]^8 + 
    12*ex[2]^3*ex[3]^3*ex[4]^8 + 261*ex[3]^4*ex[4]^8 + 
    525*ex[2]*ex[3]^4*ex[4]^8 + 310*ex[2]^2*ex[3]^4*ex[4]^8 + 
    46*ex[2]^3*ex[3]^4*ex[4]^8 + 172*ex[3]^5*ex[4]^8 + 
    430*ex[2]*ex[3]^5*ex[4]^8 + 344*ex[2]^2*ex[3]^5*ex[4]^8 + 
    92*ex[2]^3*ex[3]^5*ex[4]^8 + 6*ex[2]^4*ex[3]^5*ex[4]^8 + 
    43*ex[3]^6*ex[4]^8 + 129*ex[2]*ex[3]^6*ex[4]^8 + 
    129*ex[2]^2*ex[3]^6*ex[4]^8 + 49*ex[2]^3*ex[3]^6*ex[4]^8 + 
    6*ex[2]^4*ex[3]^6*ex[4]^8 + 12*ex[2]^8*ex[3]^6*ex[6] + 
    12*ex[2]^9*ex[3]^6*ex[6] - 24*ex[2]^7*ex[3]^5*ex[4]*ex[6] - 
    12*ex[2]^8*ex[3]^5*ex[4]*ex[6] + 12*ex[2]^9*ex[3]^5*ex[4]*ex[6] - 
    66*ex[2]^7*ex[3]^6*ex[4]*ex[6] - 48*ex[2]^8*ex[3]^6*ex[4]*ex[6] + 
    18*ex[2]^9*ex[3]^6*ex[4]*ex[6] + 6*ex[2]^6*ex[3]^4*ex[4]^2*ex[6] - 
    12*ex[2]^7*ex[3]^4*ex[4]^2*ex[6] - 24*ex[2]^8*ex[3]^4*ex[4]^2*ex[6] - 
    6*ex[2]^9*ex[3]^4*ex[4]^2*ex[6] + 96*ex[2]^6*ex[3]^5*ex[4]^2*ex[6] - 
    12*ex[2]^7*ex[3]^5*ex[4]^2*ex[6] - 114*ex[2]^8*ex[3]^5*ex[4]^2*ex[6] - 
    6*ex[2]^9*ex[3]^5*ex[4]^2*ex[6] + 144*ex[2]^6*ex[3]^6*ex[4]^2*ex[6] + 
    36*ex[2]^7*ex[3]^6*ex[4]^2*ex[6] - 108*ex[2]^8*ex[3]^6*ex[4]^2*ex[6] + 
    12*ex[2]^5*ex[3]^3*ex[4]^3*ex[6] + 18*ex[2]^6*ex[3]^3*ex[4]^3*ex[6] + 
    6*ex[2]^7*ex[3]^3*ex[4]^3*ex[6] + 12*ex[2]^5*ex[3]^4*ex[4]^3*ex[6] + 
    126*ex[2]^6*ex[3]^4*ex[4]^3*ex[6] + 144*ex[2]^7*ex[3]^4*ex[4]^3*ex[6] + 
    30*ex[2]^8*ex[3]^4*ex[4]^3*ex[6] - 120*ex[2]^5*ex[3]^5*ex[4]^3*ex[6] + 
    240*ex[2]^6*ex[3]^5*ex[4]^3*ex[6] + 390*ex[2]^7*ex[3]^5*ex[4]^3*ex[6] + 
    30*ex[2]^8*ex[3]^5*ex[4]^3*ex[6] - 150*ex[2]^5*ex[3]^6*ex[4]^3*ex[6] + 
    120*ex[2]^6*ex[3]^6*ex[4]^3*ex[6] + 270*ex[2]^7*ex[3]^6*ex[4]^3*ex[6] - 
    6*ex[2]^4*ex[3]^2*ex[4]^4*ex[6] - 6*ex[2]^5*ex[3]^2*ex[4]^4*ex[6] - 
    60*ex[2]^4*ex[3]^3*ex[4]^4*ex[6] - 90*ex[2]^5*ex[3]^3*ex[4]^4*ex[6] - 
    30*ex[2]^6*ex[3]^3*ex[4]^4*ex[6] - 108*ex[2]^4*ex[3]^4*ex[4]^4*ex[6] - 
    384*ex[2]^5*ex[3]^4*ex[4]^4*ex[6] - 336*ex[2]^6*ex[3]^4*ex[4]^4*ex[6] - 
    60*ex[2]^7*ex[3]^4*ex[4]^4*ex[6] - 600*ex[2]^5*ex[3]^5*ex[4]^4*ex[6] - 
    660*ex[2]^6*ex[3]^5*ex[4]^4*ex[6] - 60*ex[2]^7*ex[3]^5*ex[4]^4*ex[6] + 
    60*ex[2]^4*ex[3]^6*ex[4]^4*ex[6] - 300*ex[2]^5*ex[3]^6*ex[4]^4*ex[6] - 
    360*ex[2]^6*ex[3]^6*ex[4]^4*ex[6] + 18*ex[2]^3*ex[3]^2*ex[4]^5*ex[6] + 
    18*ex[2]^4*ex[3]^2*ex[4]^5*ex[6] + 108*ex[2]^3*ex[3]^3*ex[4]^5*ex[6] + 
    162*ex[2]^4*ex[3]^3*ex[4]^5*ex[6] + 54*ex[2]^5*ex[3]^3*ex[4]^5*ex[6] + 
    192*ex[2]^3*ex[3]^4*ex[4]^5*ex[6] + 516*ex[2]^4*ex[3]^4*ex[4]^5*ex[6] + 
    384*ex[2]^5*ex[3]^4*ex[4]^5*ex[6] + 60*ex[2]^6*ex[3]^4*ex[4]^5*ex[6] + 
    120*ex[2]^3*ex[3]^5*ex[4]^5*ex[6] + 660*ex[2]^4*ex[3]^5*ex[4]^5*ex[6] + 
    600*ex[2]^5*ex[3]^5*ex[4]^5*ex[6] + 60*ex[2]^6*ex[3]^5*ex[4]^5*ex[6] + 
    18*ex[2]^3*ex[3]^6*ex[4]^5*ex[6] + 288*ex[2]^4*ex[3]^6*ex[4]^5*ex[6] + 
    270*ex[2]^5*ex[3]^6*ex[4]^5*ex[6] - 18*ex[2]^2*ex[3]^2*ex[4]^6*ex[6] - 
    18*ex[2]^3*ex[3]^2*ex[4]^6*ex[6] - 84*ex[2]^2*ex[3]^3*ex[4]^6*ex[6] - 
    126*ex[2]^3*ex[3]^3*ex[4]^6*ex[6] - 42*ex[2]^4*ex[3]^3*ex[4]^6*ex[6] - 
    138*ex[2]^2*ex[3]^4*ex[4]^6*ex[6] - 324*ex[2]^3*ex[3]^4*ex[4]^6*ex[6] - 
    216*ex[2]^4*ex[3]^4*ex[4]^6*ex[6] - 30*ex[2]^5*ex[3]^4*ex[4]^6*ex[6] - 
    96*ex[2]^2*ex[3]^5*ex[4]^6*ex[6] - 348*ex[2]^3*ex[3]^5*ex[4]^6*ex[6] - 
    282*ex[2]^4*ex[3]^5*ex[4]^6*ex[6] - 30*ex[2]^5*ex[3]^5*ex[4]^6*ex[6] - 
    24*ex[2]^2*ex[3]^6*ex[4]^6*ex[6] - 132*ex[2]^3*ex[3]^6*ex[4]^6*ex[6] - 
    108*ex[2]^4*ex[3]^6*ex[4]^6*ex[6] + 6*ex[2]*ex[3]^2*ex[4]^7*ex[6] + 
    6*ex[2]^2*ex[3]^2*ex[4]^7*ex[6] + 24*ex[2]*ex[3]^3*ex[4]^7*ex[6] + 
    36*ex[2]^2*ex[3]^3*ex[4]^7*ex[6] + 12*ex[2]^3*ex[3]^3*ex[4]^7*ex[6] + 
    36*ex[2]*ex[3]^4*ex[4]^7*ex[6] + 78*ex[2]^2*ex[3]^4*ex[4]^7*ex[6] + 
    48*ex[2]^3*ex[3]^4*ex[4]^7*ex[6] + 6*ex[2]^4*ex[3]^4*ex[4]^7*ex[6] + 
    24*ex[2]*ex[3]^5*ex[4]^7*ex[6] + 72*ex[2]^2*ex[3]^5*ex[4]^7*ex[6] + 
    54*ex[2]^3*ex[3]^5*ex[4]^7*ex[6] + 6*ex[2]^4*ex[3]^5*ex[4]^7*ex[6] + 
    6*ex[2]*ex[3]^6*ex[4]^7*ex[6] + 24*ex[2]^2*ex[3]^6*ex[4]^7*ex[6] + 
    18*ex[2]^3*ex[3]^6*ex[4]^7*ex[6] - 6*ex[2]^8*ex[3]^6*ex[6]^2 - 
    6*ex[2]^9*ex[3]^6*ex[6]^2 + 12*ex[2]^7*ex[3]^5*ex[4]*ex[6]^2 + 
    12*ex[2]^8*ex[3]^5*ex[4]*ex[6]^2 + 36*ex[2]^7*ex[3]^6*ex[4]*ex[6]^2 + 
    36*ex[2]^8*ex[3]^6*ex[4]*ex[6]^2 - 6*ex[2]^6*ex[3]^4*ex[4]^2*ex[6]^2 - 
    6*ex[2]^7*ex[3]^4*ex[4]^2*ex[6]^2 - 60*ex[2]^6*ex[3]^5*ex[4]^2*ex[6]^2 - 
    60*ex[2]^7*ex[3]^5*ex[4]^2*ex[6]^2 - 90*ex[2]^6*ex[3]^6*ex[4]^2*ex[6]^2 - 
    90*ex[2]^7*ex[3]^6*ex[4]^2*ex[6]^2 + 24*ex[2]^5*ex[3]^4*ex[4]^3*ex[6]^2 + 
    24*ex[2]^6*ex[3]^4*ex[4]^3*ex[6]^2 + 120*ex[2]^5*ex[3]^5*ex[4]^3*
     ex[6]^2 + 120*ex[2]^6*ex[3]^5*ex[4]^3*ex[6]^2 + 
    120*ex[2]^5*ex[3]^6*ex[4]^3*ex[6]^2 + 120*ex[2]^6*ex[3]^6*ex[4]^3*
     ex[6]^2 - 36*ex[2]^4*ex[3]^4*ex[4]^4*ex[6]^2 - 
    36*ex[2]^5*ex[3]^4*ex[4]^4*ex[6]^2 - 120*ex[2]^4*ex[3]^5*ex[4]^4*
     ex[6]^2 - 120*ex[2]^5*ex[3]^5*ex[4]^4*ex[6]^2 - 
    90*ex[2]^4*ex[3]^6*ex[4]^4*ex[6]^2 - 90*ex[2]^5*ex[3]^6*ex[4]^4*ex[6]^2 + 
    24*ex[2]^3*ex[3]^4*ex[4]^5*ex[6]^2 + 24*ex[2]^4*ex[3]^4*ex[4]^5*ex[6]^2 + 
    60*ex[2]^3*ex[3]^5*ex[4]^5*ex[6]^2 + 60*ex[2]^4*ex[3]^5*ex[4]^5*ex[6]^2 + 
    36*ex[2]^3*ex[3]^6*ex[4]^5*ex[6]^2 + 36*ex[2]^4*ex[3]^6*ex[4]^5*ex[6]^2 - 
    6*ex[2]^2*ex[3]^4*ex[4]^6*ex[6]^2 - 6*ex[2]^3*ex[3]^4*ex[4]^6*ex[6]^2 - 
    12*ex[2]^2*ex[3]^5*ex[4]^6*ex[6]^2 - 12*ex[2]^3*ex[3]^5*ex[4]^6*ex[6]^2 - 
    6*ex[2]^2*ex[3]^6*ex[4]^6*ex[6]^2 - 6*ex[2]^3*ex[3]^6*ex[4]^6*ex[6]^2, 
  y[55] -> ex[2]^4*ex[3]^3 + ex[2]^4*ex[3]^4 - ex[2]^3*ex[3]^2*ex[4] + 
    2*ex[2]^4*ex[3]^2*ex[4] - 4*ex[2]^3*ex[3]^3*ex[4] + 
    6*ex[2]^4*ex[3]^3*ex[4] - 3*ex[2]^3*ex[3]^4*ex[4] + 
    3*ex[2]^4*ex[3]^4*ex[4] - ex[2]^2*ex[3]*ex[4]^2 - ex[2]^3*ex[3]*ex[4]^2 - 
    10*ex[2]^3*ex[3]^2*ex[4]^2 + 5*ex[2]^4*ex[3]^2*ex[4]^2 + 
    4*ex[2]^2*ex[3]^3*ex[4]^2 - 19*ex[2]^3*ex[3]^3*ex[4]^2 + 
    9*ex[2]^4*ex[3]^3*ex[4]^2 + 3*ex[2]^2*ex[3]^4*ex[4]^2 - 
    9*ex[2]^3*ex[3]^4*ex[4]^2 + 3*ex[2]^4*ex[3]^4*ex[4]^2 + ex[2]*ex[4]^3 + 
    4*ex[2]*ex[3]*ex[4]^3 - ex[2]^2*ex[3]*ex[4]^3 - ex[2]^3*ex[3]*ex[4]^3 + 
    4*ex[2]*ex[3]^2*ex[4]^3 + 8*ex[2]^2*ex[3]^2*ex[4]^3 - 
    17*ex[2]^3*ex[3]^2*ex[4]^3 + 3*ex[2]^4*ex[3]^2*ex[4]^3 + 
    18*ex[2]^2*ex[3]^3*ex[4]^3 - 26*ex[2]^3*ex[3]^3*ex[4]^3 + 
    4*ex[2]^4*ex[3]^3*ex[4]^3 - ex[2]*ex[3]^4*ex[4]^3 + 
    9*ex[2]^2*ex[3]^4*ex[4]^3 - 9*ex[2]^3*ex[3]^4*ex[4]^3 + 
    ex[2]^4*ex[3]^4*ex[4]^3 - ex[4]^4 + ex[2]*ex[4]^4 - 3*ex[3]*ex[4]^4 + 
    6*ex[2]*ex[3]*ex[4]^4 - ex[2]^2*ex[3]*ex[4]^4 - 3*ex[3]^2*ex[4]^4 + 
    5*ex[2]*ex[3]^2*ex[4]^4 + 15*ex[2]^2*ex[3]^2*ex[4]^4 - 
    8*ex[2]^3*ex[3]^2*ex[4]^4 - ex[3]^3*ex[4]^4 - 3*ex[2]*ex[3]^3*ex[4]^4 + 
    24*ex[2]^2*ex[3]^3*ex[4]^4 - 11*ex[2]^3*ex[3]^3*ex[4]^4 - 
    3*ex[2]*ex[3]^4*ex[4]^4 + 9*ex[2]^2*ex[3]^4*ex[4]^4 - 
    3*ex[2]^3*ex[3]^4*ex[4]^4 - 3*ex[3]*ex[4]^5 + 3*ex[2]*ex[3]*ex[4]^5 - 
    5*ex[3]^2*ex[4]^5 - ex[2]*ex[3]^2*ex[4]^5 + 7*ex[2]^2*ex[3]^2*ex[4]^5 - 
    2*ex[3]^3*ex[4]^5 - 6*ex[2]*ex[3]^3*ex[4]^5 + 
    10*ex[2]^2*ex[3]^3*ex[4]^5 - 3*ex[2]*ex[3]^4*ex[4]^5 + 
    3*ex[2]^2*ex[3]^4*ex[4]^5 - ex[3]*ex[4]^6 - 2*ex[3]^2*ex[4]^6 - 
    2*ex[2]*ex[3]^2*ex[4]^6 - ex[3]^3*ex[4]^6 - 3*ex[2]*ex[3]^3*ex[4]^6 - 
    ex[2]*ex[3]^4*ex[4]^6 - 3*ex[2]^4*ex[3]^3*ex[6] - 
    3*ex[2]^4*ex[3]^4*ex[6] + 3*ex[2]^3*ex[3]^2*ex[4]*ex[6] - 
    4*ex[2]^4*ex[3]^2*ex[4]*ex[6] + 12*ex[2]^3*ex[3]^3*ex[4]*ex[6] - 
    12*ex[2]^4*ex[3]^3*ex[4]*ex[6] + 9*ex[2]^3*ex[3]^4*ex[4]*ex[6] - 
    6*ex[2]^4*ex[3]^4*ex[4]*ex[6] + 2*ex[2]^2*ex[3]*ex[4]^2*ex[6] + 
    ex[2]^3*ex[3]*ex[4]^2*ex[6] - 2*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 
    18*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] - 5*ex[2]^4*ex[3]^2*ex[4]^2*ex[6] - 
    13*ex[2]^2*ex[3]^3*ex[4]^2*ex[6] + 38*ex[2]^3*ex[3]^3*ex[4]^2*ex[6] - 
    9*ex[2]^4*ex[3]^3*ex[4]^2*ex[6] - 9*ex[2]^2*ex[3]^4*ex[4]^2*ex[6] + 
    18*ex[2]^3*ex[3]^4*ex[4]^2*ex[6] - 3*ex[2]^4*ex[3]^4*ex[4]^2*ex[6] - 
    ex[2]*ex[4]^3*ex[6] - 6*ex[2]*ex[3]*ex[4]^3*ex[6] + 
    2*ex[2]^2*ex[3]*ex[4]^3*ex[6] - 6*ex[2]*ex[3]^2*ex[4]^3*ex[6] - 
    18*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] + 15*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] + 
    2*ex[2]*ex[3]^3*ex[4]^3*ex[6] - 38*ex[2]^2*ex[3]^3*ex[4]^3*ex[6] + 
    26*ex[2]^3*ex[3]^3*ex[4]^3*ex[6] + 3*ex[2]*ex[3]^4*ex[4]^3*ex[6] - 
    18*ex[2]^2*ex[3]^4*ex[4]^3*ex[6] + 9*ex[2]^3*ex[3]^4*ex[4]^3*ex[6] + 
    3*ex[3]*ex[4]^4*ex[6] - 5*ex[2]*ex[3]*ex[4]^4*ex[6] + 
    5*ex[3]^2*ex[4]^4*ex[6] - 15*ex[2]^2*ex[3]^2*ex[4]^4*ex[6] + 
    2*ex[3]^3*ex[4]^4*ex[6] + 10*ex[2]*ex[3]^3*ex[4]^4*ex[6] - 
    25*ex[2]^2*ex[3]^3*ex[4]^4*ex[6] + 6*ex[2]*ex[3]^4*ex[4]^4*ex[6] - 
    9*ex[2]^2*ex[3]^4*ex[4]^4*ex[6] + 2*ex[3]*ex[4]^5*ex[6] + 
    4*ex[3]^2*ex[4]^5*ex[6] + 5*ex[2]*ex[3]^2*ex[4]^5*ex[6] + 
    2*ex[3]^3*ex[4]^5*ex[6] + 8*ex[2]*ex[3]^3*ex[4]^5*ex[6] + 
    3*ex[2]*ex[3]^4*ex[4]^5*ex[6] + 3*ex[2]^4*ex[3]^3*ex[6]^2 + 
    3*ex[2]^4*ex[3]^4*ex[6]^2 - 3*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 + 
    2*ex[2]^4*ex[3]^2*ex[4]*ex[6]^2 - 12*ex[2]^3*ex[3]^3*ex[4]*ex[6]^2 + 
    6*ex[2]^4*ex[3]^3*ex[4]*ex[6]^2 - 9*ex[2]^3*ex[3]^4*ex[4]*ex[6]^2 + 
    3*ex[2]^4*ex[3]^4*ex[4]*ex[6]^2 - ex[2]^2*ex[3]*ex[4]^2*ex[6]^2 + 
    4*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2 - 8*ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^2 + 
    14*ex[2]^2*ex[3]^3*ex[4]^2*ex[6]^2 - 19*ex[2]^3*ex[3]^3*ex[4]^2*ex[6]^2 + 
    9*ex[2]^2*ex[3]^4*ex[4]^2*ex[6]^2 - 9*ex[2]^3*ex[3]^4*ex[4]^2*ex[6]^2 + 
    2*ex[2]*ex[3]*ex[4]^3*ex[6]^2 + ex[2]*ex[3]^2*ex[4]^3*ex[6]^2 + 
    10*ex[2]^2*ex[3]^2*ex[4]^3*ex[6]^2 - 4*ex[2]*ex[3]^3*ex[4]^3*ex[6]^2 + 
    20*ex[2]^2*ex[3]^3*ex[4]^3*ex[6]^2 - 3*ex[2]*ex[3]^4*ex[4]^3*ex[6]^2 + 
    9*ex[2]^2*ex[3]^4*ex[4]^3*ex[6]^2 - ex[3]*ex[4]^4*ex[6]^2 - 
    2*ex[3]^2*ex[4]^4*ex[6]^2 - 4*ex[2]*ex[3]^2*ex[4]^4*ex[6]^2 - 
    ex[3]^3*ex[4]^4*ex[6]^2 - 7*ex[2]*ex[3]^3*ex[4]^4*ex[6]^2 - 
    3*ex[2]*ex[3]^4*ex[4]^4*ex[6]^2 - ex[2]^4*ex[3]^3*ex[6]^3 - 
    ex[2]^4*ex[3]^4*ex[6]^3 + ex[2]^3*ex[3]^2*ex[4]*ex[6]^3 + 
    4*ex[2]^3*ex[3]^3*ex[4]*ex[6]^3 + 3*ex[2]^3*ex[3]^4*ex[4]*ex[6]^3 - 
    2*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^3 - 5*ex[2]^2*ex[3]^3*ex[4]^2*ex[6]^3 - 
    3*ex[2]^2*ex[3]^4*ex[4]^2*ex[6]^3 + ex[2]*ex[3]^2*ex[4]^3*ex[6]^3 + 
    2*ex[2]*ex[3]^3*ex[4]^3*ex[6]^3 + ex[2]*ex[3]^4*ex[4]^3*ex[6]^3, 
  y[56] -> -ex[2] - ex[2]*ex[3] + ex[4] - ex[2]*ex[4] + ex[3]*ex[4] + 
    ex[2]*ex[6] + ex[2]*ex[3]*ex[6], 
  y[57] -> ex[2]^5*ex[3]^2*ex[4] + 3*ex[2]^5*ex[3]^3*ex[4] + 
    2*ex[2]^5*ex[3]^4*ex[4] - ex[2]^4*ex[3]*ex[4]^2 + ex[2]^5*ex[3]*ex[4]^2 - 
    7*ex[2]^4*ex[3]^2*ex[4]^2 + 9*ex[2]^5*ex[3]^2*ex[4]^2 - 
    13*ex[2]^4*ex[3]^3*ex[4]^2 + 15*ex[2]^5*ex[3]^3*ex[4]^2 - 
    7*ex[2]^4*ex[3]^4*ex[4]^2 + 6*ex[2]^5*ex[3]^4*ex[4]^2 - ex[2]^3*ex[4]^3 - 
    ex[2]^3*ex[3]*ex[4]^3 - 10*ex[2]^4*ex[3]*ex[4]^3 + 
    2*ex[2]^5*ex[3]*ex[4]^3 + 9*ex[2]^3*ex[3]^2*ex[4]^3 - 
    44*ex[2]^4*ex[3]^2*ex[4]^3 + 17*ex[2]^5*ex[3]^2*ex[4]^3 + 
    18*ex[2]^3*ex[3]^3*ex[4]^3 - 56*ex[2]^4*ex[3]^3*ex[4]^3 + 
    21*ex[2]^5*ex[3]^3*ex[4]^3 + 9*ex[2]^3*ex[3]^4*ex[4]^3 - 
    21*ex[2]^4*ex[3]^4*ex[4]^3 + 6*ex[2]^5*ex[3]^4*ex[4]^3 + 
    6*ex[2]^2*ex[4]^4 - 2*ex[2]^3*ex[4]^4 + 13*ex[2]^2*ex[3]*ex[4]^4 + 
    13*ex[2]^3*ex[3]*ex[4]^4 - 14*ex[2]^4*ex[3]*ex[4]^4 + 
    ex[2]^5*ex[3]*ex[4]^4 + 4*ex[2]^2*ex[3]^2*ex[4]^4 + 
    60*ex[2]^3*ex[3]^2*ex[4]^4 - 68*ex[2]^4*ex[3]^2*ex[4]^4 + 
    9*ex[2]^5*ex[3]^2*ex[4]^4 - 8*ex[2]^2*ex[3]^3*ex[4]^4 + 
    73*ex[2]^3*ex[3]^3*ex[4]^4 - 73*ex[2]^4*ex[3]^3*ex[4]^4 + 
    9*ex[2]^5*ex[3]^3*ex[4]^4 - 5*ex[2]^2*ex[3]^4*ex[4]^4 + 
    27*ex[2]^3*ex[3]^4*ex[4]^4 - 21*ex[2]^4*ex[3]^4*ex[4]^4 + 
    2*ex[2]^5*ex[3]^4*ex[4]^4 - 8*ex[2]*ex[4]^5 + 9*ex[2]^2*ex[4]^5 - 
    ex[2]^3*ex[4]^5 - 17*ex[2]*ex[3]*ex[4]^5 + 10*ex[2]^2*ex[3]*ex[4]^5 + 
    21*ex[2]^3*ex[3]*ex[4]^5 - 5*ex[2]^4*ex[3]*ex[4]^5 - 
    11*ex[2]*ex[3]^2*ex[4]^5 - 18*ex[2]^2*ex[3]^2*ex[4]^5 + 
    91*ex[2]^3*ex[3]^2*ex[4]^5 - 31*ex[2]^4*ex[3]^2*ex[4]^5 - 
    ex[2]*ex[3]^3*ex[4]^5 - 36*ex[2]^2*ex[3]^3*ex[4]^5 + 
    92*ex[2]^3*ex[3]^3*ex[4]^5 - 30*ex[2]^4*ex[3]^3*ex[4]^5 + 
    ex[2]*ex[3]^4*ex[4]^5 - 15*ex[2]^2*ex[3]^4*ex[4]^5 + 
    27*ex[2]^3*ex[3]^4*ex[4]^5 - 7*ex[2]^4*ex[3]^4*ex[4]^5 + 3*ex[4]^6 - 
    9*ex[2]*ex[4]^6 + 3*ex[2]^2*ex[4]^6 + 6*ex[3]*ex[4]^6 - 
    21*ex[2]*ex[3]*ex[4]^6 - 7*ex[2]^2*ex[3]*ex[4]^6 + 
    9*ex[2]^3*ex[3]*ex[4]^6 + 4*ex[3]^2*ex[4]^6 - 14*ex[2]*ex[3]^2*ex[4]^6 - 
    45*ex[2]^2*ex[3]^2*ex[4]^6 + 40*ex[2]^3*ex[3]^2*ex[4]^6 + 
    ex[3]^3*ex[4]^6 + 2*ex[2]*ex[3]^3*ex[4]^6 - 48*ex[2]^2*ex[3]^3*ex[4]^6 + 
    37*ex[2]^3*ex[3]^3*ex[4]^6 + 3*ex[2]*ex[3]^4*ex[4]^6 - 
    15*ex[2]^2*ex[3]^4*ex[4]^6 + 9*ex[2]^3*ex[3]^4*ex[4]^6 + 3*ex[4]^7 - 
    3*ex[2]*ex[4]^7 + 8*ex[3]*ex[4]^7 - 5*ex[2]*ex[3]*ex[4]^7 - 
    7*ex[2]^2*ex[3]*ex[4]^7 + 7*ex[3]^2*ex[4]^7 + 2*ex[2]*ex[3]^2*ex[4]^7 - 
    23*ex[2]^2*ex[3]^2*ex[4]^7 + 2*ex[3]^3*ex[4]^7 + 
    7*ex[2]*ex[3]^3*ex[4]^7 - 20*ex[2]^2*ex[3]^3*ex[4]^7 + 
    3*ex[2]*ex[3]^4*ex[4]^7 - 5*ex[2]^2*ex[3]^4*ex[4]^7 + ex[4]^8 + 
    3*ex[3]*ex[4]^8 + 2*ex[2]*ex[3]*ex[4]^8 + 3*ex[3]^2*ex[4]^8 + 
    5*ex[2]*ex[3]^2*ex[4]^8 + ex[3]^3*ex[4]^8 + 4*ex[2]*ex[3]^3*ex[4]^8 + 
    ex[2]*ex[3]^4*ex[4]^8 - ex[2]^5*ex[3]^3*ex[6] - ex[2]^5*ex[3]^4*ex[6] + 
    2*ex[2]^4*ex[3]^2*ex[4]*ex[6] - 5*ex[2]^5*ex[3]^2*ex[4]*ex[6] + 
    6*ex[2]^4*ex[3]^3*ex[4]*ex[6] - 15*ex[2]^5*ex[3]^3*ex[4]*ex[6] + 
    4*ex[2]^4*ex[3]^4*ex[4]*ex[6] - 9*ex[2]^5*ex[3]^4*ex[4]*ex[6] + 
    5*ex[2]^4*ex[3]*ex[4]^2*ex[6] - 2*ex[2]^5*ex[3]*ex[4]^2*ex[6] - 
    5*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] + 38*ex[2]^4*ex[3]^2*ex[4]^2*ex[6] - 
    23*ex[2]^5*ex[3]^2*ex[4]^2*ex[6] - 11*ex[2]^3*ex[3]^3*ex[4]^2*ex[6] + 
    67*ex[2]^4*ex[3]^3*ex[4]^2*ex[6] - 39*ex[2]^5*ex[3]^3*ex[4]^2*ex[6] - 
    6*ex[2]^3*ex[3]^4*ex[4]^2*ex[6] + 33*ex[2]^4*ex[3]^4*ex[4]^2*ex[6] - 
    15*ex[2]^5*ex[3]^4*ex[4]^2*ex[6] - 2*ex[2]^2*ex[4]^3*ex[6] + 
    2*ex[2]^3*ex[4]^3*ex[6] - 5*ex[2]^2*ex[3]*ex[4]^3*ex[6] - 
    8*ex[2]^3*ex[3]*ex[4]^3*ex[6] + 20*ex[2]^4*ex[3]*ex[4]^3*ex[6] - 
    2*ex[2]^5*ex[3]*ex[4]^3*ex[6] - 67*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] + 
    113*ex[2]^4*ex[3]^2*ex[4]^3*ex[6] - 20*ex[2]^5*ex[3]^2*ex[4]^3*ex[6] + 
    7*ex[2]^2*ex[3]^3*ex[4]^3*ex[6] - 102*ex[2]^3*ex[3]^3*ex[4]^3*ex[6] + 
    150*ex[2]^4*ex[3]^3*ex[4]^3*ex[6] - 25*ex[2]^5*ex[3]^3*ex[4]^3*ex[6] + 
    4*ex[2]^2*ex[3]^4*ex[4]^3*ex[6] - 45*ex[2]^3*ex[3]^4*ex[4]^3*ex[6] + 
    54*ex[2]^4*ex[3]^4*ex[4]^3*ex[6] - 7*ex[2]^5*ex[3]^4*ex[4]^3*ex[6] + 
    5*ex[2]*ex[4]^4*ex[6] - 12*ex[2]^2*ex[4]^4*ex[6] + 
    2*ex[2]^3*ex[4]^4*ex[6] + 11*ex[2]*ex[3]*ex[4]^4*ex[6] - 
    18*ex[2]^2*ex[3]*ex[4]^4*ex[6] - 36*ex[2]^3*ex[3]*ex[4]^4*ex[6] + 
    12*ex[2]^4*ex[3]*ex[4]^4*ex[6] + 7*ex[2]*ex[3]^2*ex[4]^4*ex[6] + 
    25*ex[2]^2*ex[3]^2*ex[4]^4*ex[6] - 178*ex[2]^3*ex[3]^2*ex[4]^4*ex[6] + 
    78*ex[2]^4*ex[3]^2*ex[4]^4*ex[6] + 59*ex[2]^2*ex[3]^3*ex[4]^4*ex[6] - 
    209*ex[2]^3*ex[3]^3*ex[4]^4*ex[6] + 89*ex[2]^4*ex[3]^3*ex[4]^4*ex[6] - 
    ex[2]*ex[3]^4*ex[4]^4*ex[6] + 27*ex[2]^2*ex[3]^4*ex[4]^4*ex[6] - 
    72*ex[2]^3*ex[3]^4*ex[4]^4*ex[6] + 25*ex[2]^4*ex[3]^4*ex[4]^4*ex[6] - 
    3*ex[4]^5*ex[6] + 15*ex[2]*ex[4]^5*ex[6] - 7*ex[2]^2*ex[4]^5*ex[6] - 
    6*ex[3]*ex[4]^5*ex[6] + 36*ex[2]*ex[3]*ex[4]^5*ex[6] + 
    13*ex[2]^2*ex[3]*ex[4]^5*ex[6] - 25*ex[2]^3*ex[3]*ex[4]^5*ex[6] - 
    4*ex[3]^2*ex[4]^5*ex[6] + 23*ex[2]*ex[3]^2*ex[4]^5*ex[6] + 
    102*ex[2]^2*ex[3]^2*ex[4]^5*ex[6] - 114*ex[2]^3*ex[3]^2*ex[4]^5*ex[6] - 
    ex[3]^3*ex[4]^5*ex[6] - 5*ex[2]*ex[3]^3*ex[4]^5*ex[6] + 
    121*ex[2]^2*ex[3]^3*ex[4]^5*ex[6] - 118*ex[2]^3*ex[3]^3*ex[4]^5*ex[6] - 
    6*ex[2]*ex[3]^4*ex[4]^5*ex[6] + 42*ex[2]^2*ex[3]^4*ex[4]^5*ex[6] - 
    33*ex[2]^3*ex[3]^4*ex[4]^5*ex[6] - 6*ex[4]^6*ex[6] + 
    8*ex[2]*ex[4]^6*ex[6] - 16*ex[3]*ex[4]^6*ex[6] + 
    14*ex[2]*ex[3]*ex[4]^6*ex[6] + 22*ex[2]^2*ex[3]*ex[4]^6*ex[6] - 
    14*ex[3]^2*ex[4]^6*ex[6] - 5*ex[2]*ex[3]^2*ex[4]^6*ex[6] + 
    74*ex[2]^2*ex[3]^2*ex[4]^6*ex[6] - 4*ex[3]^3*ex[4]^6*ex[6] - 
    20*ex[2]*ex[3]^3*ex[4]^6*ex[6] + 69*ex[2]^2*ex[3]^3*ex[4]^6*ex[6] - 
    9*ex[2]*ex[3]^4*ex[4]^6*ex[6] + 19*ex[2]^2*ex[3]^4*ex[4]^6*ex[6] - 
    3*ex[4]^7*ex[6] - 9*ex[3]*ex[4]^7*ex[6] - 7*ex[2]*ex[3]*ex[4]^7*ex[6] - 
    9*ex[3]^2*ex[4]^7*ex[6] - 18*ex[2]*ex[3]^2*ex[4]^7*ex[6] - 
    3*ex[3]^3*ex[4]^7*ex[6] - 15*ex[2]*ex[3]^3*ex[4]^7*ex[6] - 
    4*ex[2]*ex[3]^4*ex[4]^7*ex[6] + 3*ex[2]^5*ex[3]^3*ex[6]^2 + 
    3*ex[2]^5*ex[3]^4*ex[6]^2 - 6*ex[2]^4*ex[3]^2*ex[4]*ex[6]^2 + 
    7*ex[2]^5*ex[3]^2*ex[4]*ex[6]^2 - 18*ex[2]^4*ex[3]^3*ex[4]*ex[6]^2 + 
    21*ex[2]^5*ex[3]^3*ex[4]*ex[6]^2 - 12*ex[2]^4*ex[3]^4*ex[4]*ex[6]^2 + 
    12*ex[2]^5*ex[3]^4*ex[4]*ex[6]^2 + ex[2]^3*ex[3]*ex[4]^2*ex[6]^2 - 
    6*ex[2]^4*ex[3]*ex[4]^2*ex[6]^2 + ex[2]^5*ex[3]*ex[4]^2*ex[6]^2 + 
    17*ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^2 - 53*ex[2]^4*ex[3]^2*ex[4]^2*ex[6]^2 + 
    14*ex[2]^5*ex[3]^2*ex[4]^2*ex[6]^2 + 34*ex[2]^3*ex[3]^3*ex[4]^2*ex[6]^2 - 
    95*ex[2]^4*ex[3]^3*ex[4]^2*ex[6]^2 + 24*ex[2]^5*ex[3]^3*ex[4]^2*ex[6]^2 + 
    18*ex[2]^3*ex[3]^4*ex[4]^2*ex[6]^2 - 45*ex[2]^4*ex[3]^4*ex[4]^2*ex[6]^2 + 
    9*ex[2]^5*ex[3]^4*ex[4]^2*ex[6]^2 + 3*ex[2]^2*ex[4]^3*ex[6]^2 - 
    ex[2]^3*ex[4]^3*ex[6]^2 + 6*ex[2]^2*ex[3]*ex[4]^3*ex[6]^2 + 
    17*ex[2]^3*ex[3]*ex[4]^3*ex[6]^2 - 9*ex[2]^4*ex[3]*ex[4]^3*ex[6]^2 - 
    9*ex[2]^2*ex[3]^2*ex[4]^3*ex[6]^2 + 107*ex[2]^3*ex[3]^2*ex[4]^3*ex[6]^2 - 
    67*ex[2]^4*ex[3]^2*ex[4]^3*ex[6]^2 - 24*ex[2]^2*ex[3]^3*ex[4]^3*ex[6]^2 + 
    152*ex[2]^3*ex[3]^3*ex[4]^3*ex[6]^2 - 94*ex[2]^4*ex[3]^3*ex[4]^3*
     ex[6]^2 - 12*ex[2]^2*ex[3]^4*ex[4]^3*ex[6]^2 + 
    63*ex[2]^3*ex[3]^4*ex[4]^3*ex[6]^2 - 33*ex[2]^4*ex[3]^4*ex[4]^3*ex[6]^2 - 
    6*ex[2]*ex[4]^4*ex[6]^2 + 5*ex[2]^2*ex[4]^4*ex[6]^2 - 
    15*ex[2]*ex[3]*ex[4]^4*ex[6]^2 - 7*ex[2]^2*ex[3]*ex[4]^4*ex[6]^2 + 
    24*ex[2]^3*ex[3]*ex[4]^4*ex[6]^2 - 9*ex[2]*ex[3]^2*ex[4]^4*ex[6]^2 - 
    74*ex[2]^2*ex[3]^2*ex[4]^4*ex[6]^2 + 116*ex[2]^3*ex[3]^2*ex[4]^4*
     ex[6]^2 + 3*ex[2]*ex[3]^3*ex[4]^4*ex[6]^2 - 100*ex[2]^2*ex[3]^3*ex[4]^4*
     ex[6]^2 + 137*ex[2]^3*ex[3]^3*ex[4]^4*ex[6]^2 + 
    3*ex[2]*ex[3]^4*ex[4]^4*ex[6]^2 - 39*ex[2]^2*ex[3]^4*ex[4]^4*ex[6]^2 + 
    45*ex[2]^3*ex[3]^4*ex[4]^4*ex[6]^2 + 3*ex[4]^5*ex[6]^2 - 
    7*ex[2]*ex[4]^5*ex[6]^2 + 8*ex[3]*ex[4]^5*ex[6]^2 - 
    13*ex[2]*ex[3]*ex[4]^5*ex[6]^2 - 25*ex[2]^2*ex[3]*ex[4]^5*ex[6]^2 + 
    7*ex[3]^2*ex[4]^5*ex[6]^2 + 4*ex[2]*ex[3]^2*ex[4]^5*ex[6]^2 - 
    87*ex[2]^2*ex[3]^2*ex[4]^5*ex[6]^2 + 2*ex[3]^3*ex[4]^5*ex[6]^2 + 
    19*ex[2]*ex[3]^3*ex[4]^5*ex[6]^2 - 88*ex[2]^2*ex[3]^3*ex[4]^5*ex[6]^2 + 
    9*ex[2]*ex[3]^4*ex[4]^5*ex[6]^2 - 27*ex[2]^2*ex[3]^4*ex[4]^5*ex[6]^2 + 
    3*ex[4]^6*ex[6]^2 + 9*ex[3]*ex[4]^6*ex[6]^2 + 
    9*ex[2]*ex[3]*ex[4]^6*ex[6]^2 + 9*ex[3]^2*ex[4]^6*ex[6]^2 + 
    24*ex[2]*ex[3]^2*ex[4]^6*ex[6]^2 + 3*ex[3]^3*ex[4]^6*ex[6]^2 + 
    21*ex[2]*ex[3]^3*ex[4]^6*ex[6]^2 + 6*ex[2]*ex[3]^4*ex[4]^6*ex[6]^2 - 
    3*ex[2]^5*ex[3]^3*ex[6]^3 - 3*ex[2]^5*ex[3]^4*ex[6]^3 + 
    6*ex[2]^4*ex[3]^2*ex[4]*ex[6]^3 - 3*ex[2]^5*ex[3]^2*ex[4]*ex[6]^3 + 
    18*ex[2]^4*ex[3]^3*ex[4]*ex[6]^3 - 9*ex[2]^5*ex[3]^3*ex[4]*ex[6]^3 + 
    12*ex[2]^4*ex[3]^4*ex[4]*ex[6]^3 - 5*ex[2]^5*ex[3]^4*ex[4]*ex[6]^3 - 
    2*ex[2]^3*ex[3]*ex[4]^2*ex[6]^3 + 2*ex[2]^4*ex[3]*ex[4]^2*ex[6]^3 - 
    19*ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^3 + 22*ex[2]^4*ex[3]^2*ex[4]^2*ex[6]^3 - 
    35*ex[2]^3*ex[3]^3*ex[4]^2*ex[6]^3 + 41*ex[2]^4*ex[3]^3*ex[4]^2*ex[6]^3 - 
    18*ex[2]^3*ex[3]^4*ex[4]^2*ex[6]^3 + 19*ex[2]^4*ex[3]^4*ex[4]^2*ex[6]^3 - 
    ex[2]^2*ex[4]^3*ex[6]^3 + ex[2]^2*ex[3]*ex[4]^3*ex[6]^3 - 
    9*ex[2]^3*ex[3]*ex[4]^3*ex[6]^3 + 17*ex[2]^2*ex[3]^2*ex[4]^3*ex[6]^3 - 
    49*ex[2]^3*ex[3]^2*ex[4]^3*ex[6]^3 + 27*ex[2]^2*ex[3]^3*ex[4]^3*ex[6]^3 - 
    68*ex[2]^3*ex[3]^3*ex[4]^3*ex[6]^3 + 12*ex[2]^2*ex[3]^4*ex[4]^3*ex[6]^3 - 
    27*ex[2]^3*ex[3]^4*ex[4]^3*ex[6]^3 + 2*ex[2]*ex[4]^4*ex[6]^3 + 
    4*ex[2]*ex[3]*ex[4]^4*ex[6]^3 + 12*ex[2]^2*ex[3]*ex[4]^4*ex[6]^3 - 
    ex[2]*ex[3]^2*ex[4]^4*ex[6]^3 + 44*ex[2]^2*ex[3]^2*ex[4]^4*ex[6]^3 - 
    6*ex[2]*ex[3]^3*ex[4]^4*ex[6]^3 + 49*ex[2]^2*ex[3]^3*ex[4]^4*ex[6]^3 - 
    3*ex[2]*ex[3]^4*ex[4]^4*ex[6]^3 + 17*ex[2]^2*ex[3]^4*ex[4]^4*ex[6]^3 - 
    ex[4]^5*ex[6]^3 - 3*ex[3]*ex[4]^5*ex[6]^3 - 5*ex[2]*ex[3]*ex[4]^5*
     ex[6]^3 - 3*ex[3]^2*ex[4]^5*ex[6]^3 - 14*ex[2]*ex[3]^2*ex[4]^5*ex[6]^3 - 
    ex[3]^3*ex[4]^5*ex[6]^3 - 13*ex[2]*ex[3]^3*ex[4]^5*ex[6]^3 - 
    4*ex[2]*ex[3]^4*ex[4]^5*ex[6]^3 + ex[2]^5*ex[3]^3*ex[6]^4 + 
    ex[2]^5*ex[3]^4*ex[6]^4 - 2*ex[2]^4*ex[3]^2*ex[4]*ex[6]^4 - 
    6*ex[2]^4*ex[3]^3*ex[4]*ex[6]^4 - 4*ex[2]^4*ex[3]^4*ex[4]*ex[6]^4 + 
    ex[2]^3*ex[3]*ex[4]^2*ex[6]^4 + 7*ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^4 + 
    12*ex[2]^3*ex[3]^3*ex[4]^2*ex[6]^4 + 6*ex[2]^3*ex[3]^4*ex[4]^2*ex[6]^4 - 
    2*ex[2]^2*ex[3]*ex[4]^3*ex[6]^4 - 8*ex[2]^2*ex[3]^2*ex[4]^3*ex[6]^4 - 
    10*ex[2]^2*ex[3]^3*ex[4]^3*ex[6]^4 - 4*ex[2]^2*ex[3]^4*ex[4]^3*ex[6]^4 + 
    ex[2]*ex[3]*ex[4]^4*ex[6]^4 + 3*ex[2]*ex[3]^2*ex[4]^4*ex[6]^4 + 
    3*ex[2]*ex[3]^3*ex[4]^4*ex[6]^4 + ex[2]*ex[3]^4*ex[4]^4*ex[6]^4, 
  y[58] -> ex[2]^3*ex[3]^2 - ex[2]^2*ex[3]*ex[4] + ex[2]^3*ex[3]*ex[4] - 
    ex[2]^2*ex[3]^2*ex[4] + 2*ex[2]^3*ex[3]^2*ex[4] - ex[2]*ex[3]*ex[4]^2 - 
    3*ex[2]^2*ex[3]*ex[4]^2 - ex[2]*ex[3]^2*ex[4]^2 - 
    4*ex[2]^2*ex[3]^2*ex[4]^2 + ex[4]^3 + 2*ex[3]*ex[4]^3 + 
    2*ex[2]*ex[3]*ex[4]^3 + ex[3]^2*ex[4]^3 + 2*ex[2]*ex[3]^2*ex[4]^3 - 
    ex[2]^3*ex[3]^2*ex[6] + ex[2]^2*ex[3]*ex[4]*ex[6] + 
    2*ex[2]^2*ex[3]^2*ex[4]*ex[6] - ex[2]*ex[3]*ex[4]^2*ex[6] - 
    ex[2]*ex[3]^2*ex[4]^2*ex[6], y[59] -> ex[2]*ex[3] - ex[4] - ex[3]*ex[4] + 
    ex[2]*ex[3]*ex[4] - ex[3]*ex[4]^2 - ex[2]*ex[3]*ex[6] + 
    ex[3]*ex[4]*ex[6], y[60] -> ex[2]*ex[3] - ex[4] + ex[2]*ex[4] - 
    ex[3]*ex[4] + ex[2]*ex[3]*ex[4] - ex[4]^2 - ex[3]*ex[4]^2 - 
    ex[2]*ex[3]*ex[6] + ex[4]*ex[6] + ex[3]*ex[4]*ex[6], 
  y[61] -> -ex[4] + 2*ex[2]*ex[3]*ex[4] - ex[4]^2 - ex[3]*ex[4]^2 - 
    ex[2]*ex[3]*ex[6] + ex[4]*ex[6] + ex[3]*ex[4]*ex[6], 
  y[62] -> ex[2]^2*ex[3]^2 - ex[2]*ex[3]*ex[4] + 2*ex[2]^2*ex[3]*ex[4] - 
    2*ex[2]*ex[3]^2*ex[4] + 2*ex[2]^2*ex[3]^2*ex[4] - ex[2]*ex[4]^2 + 
    ex[3]*ex[4]^2 - 4*ex[2]*ex[3]*ex[4]^2 + 2*ex[2]^2*ex[3]*ex[4]^2 + 
    ex[3]^2*ex[4]^2 - 4*ex[2]*ex[3]^2*ex[4]^2 + ex[2]^2*ex[3]^2*ex[4]^2 + 
    2*ex[3]*ex[4]^3 - 3*ex[2]*ex[3]*ex[4]^3 + 2*ex[3]^2*ex[4]^3 - 
    2*ex[2]*ex[3]^2*ex[4]^3 + ex[3]*ex[4]^4 + ex[3]^2*ex[4]^4 - 
    2*ex[2]^2*ex[3]^2*ex[6] + 2*ex[2]*ex[3]*ex[4]*ex[6] - 
    2*ex[2]^2*ex[3]*ex[4]*ex[6] + 4*ex[2]*ex[3]^2*ex[4]*ex[6] - 
    2*ex[2]^2*ex[3]^2*ex[4]*ex[6] - 2*ex[3]*ex[4]^2*ex[6] + 
    4*ex[2]*ex[3]*ex[4]^2*ex[6] - 2*ex[3]^2*ex[4]^2*ex[6] + 
    4*ex[2]*ex[3]^2*ex[4]^2*ex[6] - 2*ex[3]*ex[4]^3*ex[6] - 
    2*ex[3]^2*ex[4]^3*ex[6] + ex[2]^2*ex[3]^2*ex[6]^2 - 
    ex[2]*ex[3]*ex[4]*ex[6]^2 - 2*ex[2]*ex[3]^2*ex[4]*ex[6]^2 + 
    ex[3]*ex[4]^2*ex[6]^2 + ex[3]^2*ex[4]^2*ex[6]^2, 
  y[63] -> ex[2]^3*ex[3]*ex[4] + 2*ex[2]^3*ex[3]^2*ex[4] - ex[2]^2*ex[4]^2 + 
    ex[2]^3*ex[4]^2 - 5*ex[2]^2*ex[3]*ex[4]^2 + 6*ex[2]^3*ex[3]*ex[4]^2 - 
    5*ex[2]^2*ex[3]^2*ex[4]^2 + 4*ex[2]^3*ex[3]^2*ex[4]^2 + 2*ex[2]*ex[4]^3 - 
    6*ex[2]^2*ex[4]^3 + ex[2]^3*ex[4]^3 + 6*ex[2]*ex[3]*ex[4]^3 - 
    16*ex[2]^2*ex[3]*ex[4]^3 + 5*ex[2]^3*ex[3]*ex[4]^3 + 
    4*ex[2]*ex[3]^2*ex[4]^3 - 10*ex[2]^2*ex[3]^2*ex[4]^3 + 
    2*ex[2]^3*ex[3]^2*ex[4]^3 - ex[4]^4 + 6*ex[2]*ex[4]^4 - 
    3*ex[2]^2*ex[4]^4 - 2*ex[3]*ex[4]^4 + 14*ex[2]*ex[3]*ex[4]^4 - 
    11*ex[2]^2*ex[3]*ex[4]^4 - ex[3]^2*ex[4]^4 + 8*ex[2]*ex[3]^2*ex[4]^4 - 
    5*ex[2]^2*ex[3]^2*ex[4]^4 - 2*ex[4]^5 + 3*ex[2]*ex[4]^5 - 
    4*ex[3]*ex[4]^5 + 8*ex[2]*ex[3]*ex[4]^5 - 2*ex[3]^2*ex[4]^5 + 
    4*ex[2]*ex[3]^2*ex[4]^5 - ex[4]^6 - 2*ex[3]*ex[4]^6 - ex[3]^2*ex[4]^6 - 
    ex[2]^3*ex[3]^2*ex[6] + 2*ex[2]^2*ex[3]*ex[4]*ex[6] - 
    4*ex[2]^3*ex[3]*ex[4]*ex[6] + 3*ex[2]^2*ex[3]^2*ex[4]*ex[6] - 
    6*ex[2]^3*ex[3]^2*ex[4]*ex[6] - ex[2]*ex[4]^2*ex[6] + 
    4*ex[2]^2*ex[4]^2*ex[6] - ex[2]^3*ex[4]^2*ex[6] - 
    4*ex[2]*ex[3]*ex[4]^2*ex[6] + 18*ex[2]^2*ex[3]*ex[4]^2*ex[6] - 
    8*ex[2]^3*ex[3]*ex[4]^2*ex[6] - 3*ex[2]*ex[3]^2*ex[4]^2*ex[6] + 
    16*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] - 5*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] + 
    ex[4]^3*ex[6] - 8*ex[2]*ex[4]^3*ex[6] + 5*ex[2]^2*ex[4]^3*ex[6] + 
    2*ex[3]*ex[4]^3*ex[6] - 22*ex[2]*ex[3]*ex[4]^3*ex[6] + 
    22*ex[2]^2*ex[3]*ex[4]^3*ex[6] + ex[3]^2*ex[4]^3*ex[6] - 
    14*ex[2]*ex[3]^2*ex[4]^3*ex[6] + 13*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] + 
    4*ex[4]^4*ex[6] - 7*ex[2]*ex[4]^4*ex[6] + 8*ex[3]*ex[4]^4*ex[6] - 
    20*ex[2]*ex[3]*ex[4]^4*ex[6] + 4*ex[3]^2*ex[4]^4*ex[6] - 
    11*ex[2]*ex[3]^2*ex[4]^4*ex[6] + 3*ex[4]^5*ex[6] + 
    6*ex[3]*ex[4]^5*ex[6] + 3*ex[3]^2*ex[4]^5*ex[6] + 
    2*ex[2]^3*ex[3]^2*ex[6]^2 - 4*ex[2]^2*ex[3]*ex[4]*ex[6]^2 + 
    3*ex[2]^3*ex[3]*ex[4]*ex[6]^2 - 6*ex[2]^2*ex[3]^2*ex[4]*ex[6]^2 + 
    4*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 + 2*ex[2]*ex[4]^2*ex[6]^2 - 
    2*ex[2]^2*ex[4]^2*ex[6]^2 + 8*ex[2]*ex[3]*ex[4]^2*ex[6]^2 - 
    13*ex[2]^2*ex[3]*ex[4]^2*ex[6]^2 + 6*ex[2]*ex[3]^2*ex[4]^2*ex[6]^2 - 
    11*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2 - 2*ex[4]^3*ex[6]^2 + 
    5*ex[2]*ex[4]^3*ex[6]^2 - 4*ex[3]*ex[4]^3*ex[6]^2 + 
    16*ex[2]*ex[3]*ex[4]^3*ex[6]^2 - 2*ex[3]^2*ex[4]^3*ex[6]^2 + 
    10*ex[2]*ex[3]^2*ex[4]^3*ex[6]^2 - 3*ex[4]^4*ex[6]^2 - 
    6*ex[3]*ex[4]^4*ex[6]^2 - 3*ex[3]^2*ex[4]^4*ex[6]^2 - 
    ex[2]^3*ex[3]^2*ex[6]^3 + 2*ex[2]^2*ex[3]*ex[4]*ex[6]^3 + 
    3*ex[2]^2*ex[3]^2*ex[4]*ex[6]^3 - ex[2]*ex[4]^2*ex[6]^3 - 
    4*ex[2]*ex[3]*ex[4]^2*ex[6]^3 - 3*ex[2]*ex[3]^2*ex[4]^2*ex[6]^3 + 
    ex[4]^3*ex[6]^3 + 2*ex[3]*ex[4]^3*ex[6]^3 + ex[3]^2*ex[4]^3*ex[6]^3, 
  y[64] -> -4*ex[2]^2*ex[3]^3 - 8*ex[2]^3*ex[3]^3 - 4*ex[2]^4*ex[3]^3 - 
    ex[2]^2*ex[3]^4 - 2*ex[2]^3*ex[3]^4 - ex[2]^4*ex[3]^4 - 
    2*ex[2]*ex[3]*ex[4] - 2*ex[2]^2*ex[3]*ex[4] - 10*ex[2]*ex[3]^2*ex[4] - 
    20*ex[2]^2*ex[3]^2*ex[4] - 10*ex[2]^3*ex[3]^2*ex[4] + 
    6*ex[2]*ex[3]^3*ex[4] + 12*ex[2]^2*ex[3]^3*ex[4] + 
    6*ex[2]^3*ex[3]^3*ex[4] + 2*ex[2]*ex[3]^4*ex[4] + 
    4*ex[2]^2*ex[3]^4*ex[4] + 2*ex[2]^3*ex[3]^4*ex[4] + 2*ex[4]^2 + 
    4*ex[3]*ex[4]^2 + 4*ex[2]*ex[3]*ex[4]^2 + 25*ex[3]^2*ex[4]^2 + 
    50*ex[2]*ex[3]^2*ex[4]^2 + 25*ex[2]^2*ex[3]^2*ex[4]^2 - 
    2*ex[3]^3*ex[4]^2 - 4*ex[2]*ex[3]^3*ex[4]^2 - 2*ex[2]^2*ex[3]^3*ex[4]^2 - 
    ex[3]^4*ex[4]^2 - 2*ex[2]*ex[3]^4*ex[4]^2 - ex[2]^2*ex[3]^4*ex[4]^2, 
  y[65] -> 4*ex[2] + ex[2]*ex[3] - ex[4] - ex[3]*ex[4], 
  y[66] -> ex[2] - 2*ex[4], y[67] -> ex[2]*ex[3] - ex[3]*ex[4] - ex[6], 
  y[68] -> ex[2]*ex[3] - ex[4] - ex[3]*ex[4] - ex[2]*ex[3]*ex[6], 
  y[69] -> -(ex[2]*ex[3]) + ex[4] + ex[3]*ex[4] - ex[6] - ex[3]*ex[6], 
  y[70] -> ex[2]*ex[3] - ex[4] - ex[3]*ex[4] + ex[3]*ex[6], 
  y[71] -> ex[2]^2*ex[3]^2 + ex[2]^3*ex[3]^2 - ex[2]*ex[3]*ex[4] - 
    ex[2]^2*ex[3]*ex[4] - 2*ex[2]*ex[3]^2*ex[4] - 2*ex[2]^2*ex[3]^2*ex[4] + 
    ex[4]^2 + 2*ex[3]*ex[4]^2 + 2*ex[2]*ex[3]*ex[4]^2 + ex[3]^2*ex[4]^2 + 
    ex[2]*ex[3]^2*ex[4]^2 + ex[2]*ex[3]^2*ex[6] + ex[2]^2*ex[3]^2*ex[6] - 
    ex[3]*ex[4]*ex[6] - ex[2]*ex[3]*ex[4]*ex[6] - ex[3]^2*ex[4]*ex[6] - 
    ex[2]*ex[3]^2*ex[4]*ex[6], y[72] -> -33*ex[2]^2*ex[3] - 
    70*ex[2]^3*ex[3] + 27*ex[2]*ex[4] + 70*ex[2]^2*ex[4] + 
    21*ex[2]*ex[3]*ex[4] + 95*ex[2]^2*ex[3]*ex[4] + 12*ex[4]^2 - 
    31*ex[2]*ex[4]^2 + 12*ex[3]*ex[4]^2 - 25*ex[2]*ex[3]*ex[4]^2 - 
    27*ex[2]*ex[3]*ex[6] - 101*ex[2]^2*ex[3]*ex[6] - 12*ex[4]*ex[6] + 
    31*ex[2]*ex[4]*ex[6] - 18*ex[3]*ex[4]*ex[6] + 
    56*ex[2]*ex[3]*ex[4]*ex[6] + 6*ex[3]*ex[6]^2 - 31*ex[2]*ex[3]*ex[6]^2, 
  y[73] -> -6*ex[2]^5*ex[3]^5 - 12*ex[2]^6*ex[3]^5 - 6*ex[2]^7*ex[3]^5 - 
    33*ex[2]^4*ex[3]^4*ex[4] - 175*ex[2]^5*ex[3]^4*ex[4] - 
    257*ex[2]^6*ex[3]^4*ex[4] - 121*ex[2]^7*ex[3]^4*ex[4] - 
    6*ex[2]^8*ex[3]^4*ex[4] + 18*ex[2]^4*ex[3]^5*ex[4] + 
    18*ex[2]^5*ex[3]^5*ex[4] - 30*ex[2]^6*ex[3]^5*ex[4] - 
    48*ex[2]^7*ex[3]^5*ex[4] - 24*ex[2]^8*ex[3]^5*ex[4] - 
    6*ex[2]^9*ex[3]^5*ex[4] + 90*ex[2]^3*ex[3]^3*ex[4]^2 + 
    323*ex[2]^4*ex[3]^3*ex[4]^2 + 302*ex[2]^5*ex[3]^3*ex[4]^2 + 
    69*ex[2]^6*ex[3]^3*ex[4]^2 + 72*ex[2]^3*ex[3]^4*ex[4]^2 + 
    429*ex[2]^4*ex[3]^4*ex[4]^2 + 587*ex[2]^5*ex[3]^4*ex[4]^2 + 
    175*ex[2]^6*ex[3]^4*ex[4]^2 - 55*ex[2]^7*ex[3]^4*ex[4]^2 - 
    18*ex[2]^3*ex[3]^5*ex[4]^2 + 24*ex[2]^4*ex[3]^5*ex[4]^2 + 
    144*ex[2]^5*ex[3]^5*ex[4]^2 + 168*ex[2]^6*ex[3]^5*ex[4]^2 + 
    90*ex[2]^7*ex[3]^5*ex[4]^2 + 24*ex[2]^8*ex[3]^5*ex[4]^2 - 
    63*ex[2]^2*ex[3]^2*ex[4]^3 - 166*ex[2]^3*ex[3]^2*ex[4]^3 - 
    90*ex[2]^4*ex[3]^2*ex[4]^3 - 24*ex[2]^5*ex[3]^2*ex[4]^3 - 
    120*ex[2]^2*ex[3]^3*ex[4]^3 - 487*ex[2]^3*ex[3]^3*ex[4]^3 - 
    359*ex[2]^4*ex[3]^3*ex[4]^3 + 41*ex[2]^5*ex[3]^3*ex[4]^3 + 
    33*ex[2]^6*ex[3]^3*ex[4]^3 - 51*ex[2]^2*ex[3]^4*ex[4]^3 - 
    381*ex[2]^3*ex[3]^4*ex[4]^3 - 453*ex[2]^4*ex[3]^4*ex[4]^3 + 
    33*ex[2]^5*ex[3]^4*ex[4]^3 + 156*ex[2]^6*ex[3]^4*ex[4]^3 + 
    6*ex[2]^2*ex[3]^5*ex[4]^3 - 60*ex[2]^3*ex[3]^5*ex[4]^3 - 
    192*ex[2]^4*ex[3]^5*ex[4]^3 - 216*ex[2]^5*ex[3]^5*ex[4]^3 - 
    126*ex[2]^6*ex[3]^5*ex[4]^3 - 36*ex[2]^7*ex[3]^5*ex[4]^3 + 
    18*ex[2]*ex[3]*ex[4]^4 + 30*ex[2]^2*ex[3]*ex[4]^4 + 
    6*ex[2]^3*ex[3]*ex[4]^4 + 54*ex[2]*ex[3]^2*ex[4]^4 + 
    163*ex[2]^2*ex[3]^2*ex[4]^4 + 38*ex[2]^3*ex[3]^2*ex[4]^4 - 
    9*ex[2]^4*ex[3]^2*ex[4]^4 - 12*ex[2]^5*ex[3]^2*ex[4]^4 + 
    54*ex[2]*ex[3]^3*ex[4]^4 + 272*ex[2]^2*ex[3]^3*ex[4]^4 + 
    103*ex[2]^3*ex[3]^3*ex[4]^4 - 172*ex[2]^4*ex[3]^3*ex[4]^4 - 
    57*ex[2]^5*ex[3]^3*ex[4]^4 + 18*ex[2]*ex[3]^4*ex[4]^4 + 
    175*ex[2]^2*ex[3]^4*ex[4]^4 + 173*ex[2]^3*ex[3]^4*ex[4]^4 - 
    107*ex[2]^4*ex[3]^4*ex[4]^4 - 123*ex[2]^5*ex[3]^4*ex[4]^4 + 
    36*ex[2]^2*ex[3]^5*ex[4]^4 + 102*ex[2]^3*ex[3]^5*ex[4]^4 + 
    120*ex[2]^4*ex[3]^5*ex[4]^4 + 78*ex[2]^5*ex[3]^5*ex[4]^4 + 
    24*ex[2]^6*ex[3]^5*ex[4]^4 - 6*ex[4]^5 - 24*ex[3]*ex[4]^5 - 
    30*ex[2]*ex[3]*ex[4]^5 - 36*ex[3]^2*ex[4]^5 - 96*ex[2]*ex[3]^2*ex[4]^5 - 
    14*ex[2]^2*ex[3]^2*ex[4]^5 + 18*ex[2]^3*ex[3]^2*ex[4]^5 + 
    9*ex[2]^4*ex[3]^2*ex[4]^5 - 24*ex[3]^3*ex[4]^5 - 
    108*ex[2]*ex[3]^3*ex[4]^5 - 46*ex[2]^2*ex[3]^3*ex[4]^5 + 
    62*ex[2]^3*ex[3]^3*ex[4]^5 + 24*ex[2]^4*ex[3]^3*ex[4]^5 - 
    6*ex[3]^4*ex[4]^5 - 48*ex[2]*ex[3]^4*ex[4]^5 - 
    50*ex[2]^2*ex[3]^4*ex[4]^5 + 20*ex[2]^3*ex[3]^4*ex[4]^5 + 
    28*ex[2]^4*ex[3]^4*ex[4]^5 - 6*ex[2]*ex[3]^5*ex[4]^5 - 
    18*ex[2]^2*ex[3]^5*ex[4]^5 - 24*ex[2]^3*ex[3]^5*ex[4]^5 - 
    18*ex[2]^4*ex[3]^5*ex[4]^5 - 6*ex[2]^5*ex[3]^5*ex[4]^5 + 
    12*ex[2]^5*ex[3]^5*ex[6] + 24*ex[2]^6*ex[3]^5*ex[6] + 
    12*ex[2]^7*ex[3]^5*ex[6] - 31*ex[2]^4*ex[3]^4*ex[4]*ex[6] + 
    41*ex[2]^5*ex[3]^4*ex[4]*ex[6] + 181*ex[2]^6*ex[3]^4*ex[4]*ex[6] + 
    115*ex[2]^7*ex[3]^4*ex[4]*ex[6] + 6*ex[2]^8*ex[3]^4*ex[4]*ex[6] - 
    42*ex[2]^4*ex[3]^5*ex[4]*ex[6] - 84*ex[2]^5*ex[3]^5*ex[4]*ex[6] - 
    48*ex[2]^6*ex[3]^5*ex[4]*ex[6] - 12*ex[2]^7*ex[3]^5*ex[4]*ex[6] - 
    6*ex[2]^8*ex[3]^5*ex[4]*ex[6] + 32*ex[2]^3*ex[3]^3*ex[4]^2*ex[6] - 
    135*ex[2]^4*ex[3]^3*ex[4]^2*ex[6] - 218*ex[2]^5*ex[3]^3*ex[4]^2*ex[6] - 
    51*ex[2]^6*ex[3]^3*ex[4]^2*ex[6] + 86*ex[2]^3*ex[3]^4*ex[4]^2*ex[6] - 
    132*ex[2]^4*ex[3]^4*ex[4]^2*ex[6] - 540*ex[2]^5*ex[3]^4*ex[4]^2*ex[6] - 
    340*ex[2]^6*ex[3]^4*ex[4]^2*ex[6] - 18*ex[2]^7*ex[3]^4*ex[4]^2*ex[6] + 
    54*ex[2]^3*ex[3]^5*ex[4]^2*ex[6] + 108*ex[2]^4*ex[3]^5*ex[4]^2*ex[6] + 
    72*ex[2]^5*ex[3]^5*ex[4]^2*ex[6] + 36*ex[2]^6*ex[3]^5*ex[4]^2*ex[6] + 
    18*ex[2]^7*ex[3]^5*ex[4]^2*ex[6] - 19*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] + 
    70*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] + 27*ex[2]^4*ex[3]^2*ex[4]^3*ex[6] + 
    12*ex[2]^5*ex[3]^2*ex[4]^3*ex[6] - 68*ex[2]^2*ex[3]^3*ex[4]^3*ex[6] + 
    271*ex[2]^3*ex[3]^3*ex[4]^3*ex[6] + 450*ex[2]^4*ex[3]^3*ex[4]^3*ex[6] + 
    111*ex[2]^5*ex[3]^3*ex[4]^3*ex[6] - 79*ex[2]^2*ex[3]^4*ex[4]^3*ex[6] + 
    141*ex[2]^3*ex[3]^4*ex[4]^3*ex[6] + 537*ex[2]^4*ex[3]^4*ex[4]^3*ex[6] + 
    335*ex[2]^5*ex[3]^4*ex[4]^3*ex[6] + 18*ex[2]^6*ex[3]^4*ex[4]^3*ex[6] - 
    30*ex[2]^2*ex[3]^5*ex[4]^3*ex[6] - 60*ex[2]^3*ex[3]^5*ex[4]^3*ex[6] - 
    48*ex[2]^4*ex[3]^5*ex[4]^3*ex[6] - 36*ex[2]^5*ex[3]^5*ex[4]^3*ex[6] - 
    18*ex[2]^6*ex[3]^5*ex[4]^3*ex[6] + 6*ex[2]*ex[3]*ex[4]^4*ex[6] + 
    24*ex[2]*ex[3]^2*ex[4]^4*ex[6] - 74*ex[2]^2*ex[3]^2*ex[4]^4*ex[6] - 
    42*ex[2]^3*ex[3]^2*ex[4]^4*ex[6] - 18*ex[2]^4*ex[3]^2*ex[4]^4*ex[6] + 
    36*ex[2]*ex[3]^3*ex[4]^4*ex[6] - 136*ex[2]^2*ex[3]^3*ex[4]^4*ex[6] - 
    232*ex[2]^3*ex[3]^3*ex[4]^4*ex[6] - 60*ex[2]^4*ex[3]^3*ex[4]^4*ex[6] + 
    24*ex[2]*ex[3]^4*ex[4]^4*ex[6] - 50*ex[2]^2*ex[3]^4*ex[4]^4*ex[6] - 
    178*ex[2]^3*ex[3]^4*ex[4]^4*ex[6] - 110*ex[2]^4*ex[3]^4*ex[4]^4*ex[6] - 
    6*ex[2]^5*ex[3]^4*ex[4]^4*ex[6] + 6*ex[2]*ex[3]^5*ex[4]^4*ex[6] + 
    12*ex[2]^2*ex[3]^5*ex[4]^4*ex[6] + 12*ex[2]^3*ex[3]^5*ex[4]^4*ex[6] + 
    12*ex[2]^4*ex[3]^5*ex[4]^4*ex[6] + 6*ex[2]^5*ex[3]^5*ex[4]^4*ex[6] - 
    6*ex[2]^5*ex[3]^5*ex[6]^2 - 12*ex[2]^6*ex[3]^5*ex[6]^2 - 
    6*ex[2]^7*ex[3]^5*ex[6]^2 + 64*ex[2]^4*ex[3]^4*ex[4]*ex[6]^2 + 
    134*ex[2]^5*ex[3]^4*ex[4]*ex[6]^2 + 76*ex[2]^6*ex[3]^4*ex[4]*ex[6]^2 + 
    6*ex[2]^7*ex[3]^4*ex[4]*ex[6]^2 + 18*ex[2]^4*ex[3]^5*ex[4]*ex[6]^2 + 
    36*ex[2]^5*ex[3]^5*ex[4]*ex[6]^2 + 18*ex[2]^6*ex[3]^5*ex[4]*ex[6]^2 - 
    110*ex[2]^3*ex[3]^3*ex[4]^2*ex[6]^2 - 146*ex[2]^4*ex[3]^3*ex[4]^2*
     ex[6]^2 - 36*ex[2]^5*ex[3]^3*ex[4]^2*ex[6]^2 - 
    128*ex[2]^3*ex[3]^4*ex[4]^2*ex[6]^2 - 268*ex[2]^4*ex[3]^4*ex[4]^2*
     ex[6]^2 - 152*ex[2]^5*ex[3]^4*ex[4]^2*ex[6]^2 - 
    12*ex[2]^6*ex[3]^4*ex[4]^2*ex[6]^2 - 18*ex[2]^3*ex[3]^5*ex[4]^2*ex[6]^2 - 
    36*ex[2]^4*ex[3]^5*ex[4]^2*ex[6]^2 - 18*ex[2]^5*ex[3]^5*ex[4]^2*ex[6]^2 + 
    52*ex[2]^2*ex[3]^2*ex[4]^3*ex[6]^2 + 24*ex[2]^3*ex[3]^2*ex[4]^3*ex[6]^2 + 
    9*ex[2]^4*ex[3]^2*ex[4]^3*ex[6]^2 + 110*ex[2]^2*ex[3]^3*ex[4]^3*ex[6]^2 + 
    146*ex[2]^3*ex[3]^3*ex[4]^3*ex[6]^2 + 36*ex[2]^4*ex[3]^3*ex[4]^3*
     ex[6]^2 + 64*ex[2]^2*ex[3]^4*ex[4]^3*ex[6]^2 + 
    134*ex[2]^3*ex[3]^4*ex[4]^3*ex[6]^2 + 76*ex[2]^4*ex[3]^4*ex[4]^3*
     ex[6]^2 + 6*ex[2]^5*ex[3]^4*ex[4]^3*ex[6]^2 + 
    6*ex[2]^2*ex[3]^5*ex[4]^3*ex[6]^2 + 12*ex[2]^3*ex[3]^5*ex[4]^3*ex[6]^2 + 
    6*ex[2]^4*ex[3]^5*ex[4]^3*ex[6]^2, 
  y[74] -> -(ex[2]^3*ex[3]*ex[4]) - 2*ex[2]^3*ex[3]^2*ex[4] + 
    2*ex[2]^2*ex[4]^2 + 7*ex[2]^2*ex[3]*ex[4]^2 - 4*ex[2]^3*ex[3]*ex[4]^2 + 
    5*ex[2]^2*ex[3]^2*ex[4]^2 - 4*ex[2]^3*ex[3]^2*ex[4]^2 - 6*ex[2]*ex[4]^3 + 
    3*ex[2]^2*ex[4]^3 - 9*ex[2]*ex[3]*ex[4]^3 + 15*ex[2]^2*ex[3]*ex[4]^3 - 
    3*ex[2]^3*ex[3]*ex[4]^3 - 4*ex[2]*ex[3]^2*ex[4]^3 + 
    10*ex[2]^2*ex[3]^2*ex[4]^3 - 2*ex[2]^3*ex[3]^2*ex[4]^3 + 3*ex[4]^4 - 
    6*ex[2]*ex[4]^4 + ex[2]^2*ex[4]^4 + 3*ex[3]*ex[4]^4 - 
    16*ex[2]*ex[3]*ex[4]^4 + 8*ex[2]^2*ex[3]*ex[4]^4 + ex[3]^2*ex[4]^4 - 
    8*ex[2]*ex[3]^2*ex[4]^4 + 5*ex[2]^2*ex[3]^2*ex[4]^4 + 3*ex[4]^5 - 
    2*ex[2]*ex[4]^5 + 5*ex[3]*ex[4]^5 - 7*ex[2]*ex[3]*ex[4]^5 + 
    2*ex[3]^2*ex[4]^5 - 4*ex[2]*ex[3]^2*ex[4]^5 + ex[4]^6 + 2*ex[3]*ex[4]^6 + 
    ex[3]^2*ex[4]^6 + ex[2]^3*ex[3]^2*ex[6] - 3*ex[2]^2*ex[3]*ex[4]*ex[6] + 
    3*ex[2]^3*ex[3]*ex[4]*ex[6] - 3*ex[2]^2*ex[3]^2*ex[4]*ex[6] + 
    6*ex[2]^3*ex[3]^2*ex[4]*ex[6] + 3*ex[2]*ex[4]^2*ex[6] - 
    3*ex[2]^2*ex[4]^2*ex[6] + 6*ex[2]*ex[3]*ex[4]^2*ex[6] - 
    19*ex[2]^2*ex[3]*ex[4]^2*ex[6] + 5*ex[2]^3*ex[3]*ex[4]^2*ex[6] + 
    3*ex[2]*ex[3]^2*ex[4]^2*ex[6] - 16*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 
    5*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] - 3*ex[4]^3*ex[6] + 
    9*ex[2]*ex[4]^3*ex[6] - 2*ex[2]^2*ex[4]^3*ex[6] - 3*ex[3]*ex[4]^3*ex[6] + 
    26*ex[2]*ex[3]*ex[4]^3*ex[6] - 17*ex[2]^2*ex[3]*ex[4]^3*ex[6] - 
    ex[3]^2*ex[4]^3*ex[6] + 14*ex[2]*ex[3]^2*ex[4]^3*ex[6] - 
    13*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] - 6*ex[4]^4*ex[6] + 
    5*ex[2]*ex[4]^4*ex[6] - 10*ex[3]*ex[4]^4*ex[6] + 
    18*ex[2]*ex[3]*ex[4]^4*ex[6] - 4*ex[3]^2*ex[4]^4*ex[6] + 
    11*ex[2]*ex[3]^2*ex[4]^4*ex[6] - 3*ex[4]^5*ex[6] - 
    6*ex[3]*ex[4]^5*ex[6] - 3*ex[3]^2*ex[4]^5*ex[6] - 
    2*ex[2]^3*ex[3]^2*ex[6]^2 + 5*ex[2]^2*ex[3]*ex[4]*ex[6]^2 - 
    2*ex[2]^3*ex[3]*ex[4]*ex[6]^2 + 6*ex[2]^2*ex[3]^2*ex[4]*ex[6]^2 - 
    4*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 - 3*ex[2]*ex[4]^2*ex[6]^2 + 
    ex[2]^2*ex[4]^2*ex[6]^2 - 10*ex[2]*ex[3]*ex[4]^2*ex[6]^2 + 
    11*ex[2]^2*ex[3]*ex[4]^2*ex[6]^2 - 6*ex[2]*ex[3]^2*ex[4]^2*ex[6]^2 + 
    11*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2 + 3*ex[4]^3*ex[6]^2 - 
    4*ex[2]*ex[4]^3*ex[6]^2 + 5*ex[3]*ex[4]^3*ex[6]^2 - 
    15*ex[2]*ex[3]*ex[4]^3*ex[6]^2 + 2*ex[3]^2*ex[4]^3*ex[6]^2 - 
    10*ex[2]*ex[3]^2*ex[4]^3*ex[6]^2 + 3*ex[4]^4*ex[6]^2 + 
    6*ex[3]*ex[4]^4*ex[6]^2 + 3*ex[3]^2*ex[4]^4*ex[6]^2 + 
    ex[2]^3*ex[3]^2*ex[6]^3 - 2*ex[2]^2*ex[3]*ex[4]*ex[6]^3 - 
    3*ex[2]^2*ex[3]^2*ex[4]*ex[6]^3 + ex[2]*ex[4]^2*ex[6]^3 + 
    4*ex[2]*ex[3]*ex[4]^2*ex[6]^3 + 3*ex[2]*ex[3]^2*ex[4]^2*ex[6]^3 - 
    ex[4]^3*ex[6]^3 - 2*ex[3]*ex[4]^3*ex[6]^3 - ex[3]^2*ex[4]^3*ex[6]^3, 
  y[75] -> 2*ex[2]*ex[3] - 2*ex[4] + ex[2]*ex[4] - 2*ex[3]*ex[4] + 
    2*ex[2]*ex[3]*ex[4] - 2*ex[4]^2 - 2*ex[3]*ex[4]^2 - 2*ex[2]*ex[3]*ex[6] + 
    2*ex[4]*ex[6] + 2*ex[3]*ex[4]*ex[6], 
  y[76] -> 12*ex[2]^3*ex[3]^3 + 24*ex[2]^4*ex[3]^3 + 13*ex[2]^5*ex[3]^3 - 
    36*ex[2]^2*ex[3]^2*ex[4] - 42*ex[2]^3*ex[3]^2*ex[4] - 
    2*ex[2]^4*ex[3]^2*ex[4] + 7*ex[2]^5*ex[3]^2*ex[4] - 
    36*ex[2]^2*ex[3]^3*ex[4] - 48*ex[2]^3*ex[3]^3*ex[4] + 
    9*ex[2]^4*ex[3]^3*ex[4] + 26*ex[2]^5*ex[3]^3*ex[4] + 
    36*ex[2]*ex[3]*ex[4]^2 + 12*ex[2]^2*ex[3]*ex[4]^2 - 
    11*ex[2]^3*ex[3]*ex[4]^2 - ex[2]^4*ex[3]*ex[4]^2 + 
    72*ex[2]*ex[3]^2*ex[4]^2 + 12*ex[2]^2*ex[3]^2*ex[4]^2 - 
    86*ex[2]^3*ex[3]^2*ex[4]^2 - 29*ex[2]^4*ex[3]^2*ex[4]^2 + 
    7*ex[2]^5*ex[3]^2*ex[4]^2 + 36*ex[2]*ex[3]^3*ex[4]^2 - 
    93*ex[2]^3*ex[3]^3*ex[4]^2 - 54*ex[2]^4*ex[3]^3*ex[4]^2 + 
    13*ex[2]^5*ex[3]^3*ex[4]^2 - 12*ex[4]^3 + 6*ex[2]*ex[4]^3 - 
    36*ex[3]*ex[4]^3 + 60*ex[2]*ex[3]*ex[4]^3 + 47*ex[2]^2*ex[3]*ex[4]^3 - 
    10*ex[2]^3*ex[3]*ex[4]^3 - 36*ex[3]^2*ex[4]^3 + 
    102*ex[2]*ex[3]^2*ex[4]^3 + 142*ex[2]^2*ex[3]^2*ex[4]^3 - 
    11*ex[2]^3*ex[3]^2*ex[4]^3 - 27*ex[2]^4*ex[3]^2*ex[4]^3 - 
    12*ex[3]^3*ex[4]^3 + 48*ex[2]*ex[3]^3*ex[4]^3 + 
    95*ex[2]^2*ex[3]^3*ex[4]^3 + 6*ex[2]^3*ex[3]^3*ex[4]^3 - 
    39*ex[2]^4*ex[3]^3*ex[4]^3 - 24*ex[4]^4 + 6*ex[2]*ex[4]^4 - 
    72*ex[3]*ex[4]^4 + 35*ex[2]^2*ex[3]*ex[4]^4 - 72*ex[3]^2*ex[4]^4 - 
    18*ex[2]*ex[3]^2*ex[4]^4 + 81*ex[2]^2*ex[3]^2*ex[4]^4 + 
    33*ex[2]^3*ex[3]^2*ex[4]^4 - 24*ex[3]^3*ex[4]^4 - 
    12*ex[2]*ex[3]^3*ex[4]^4 + 46*ex[2]^2*ex[3]^3*ex[4]^4 + 
    39*ex[2]^3*ex[3]^3*ex[4]^4 - 12*ex[4]^5 - 36*ex[3]*ex[4]^5 - 
    24*ex[2]*ex[3]*ex[4]^5 - 36*ex[3]^2*ex[4]^5 - 48*ex[2]*ex[3]^2*ex[4]^5 - 
    13*ex[2]^2*ex[3]^2*ex[4]^5 - 12*ex[3]^3*ex[4]^5 - 
    24*ex[2]*ex[3]^3*ex[4]^5 - 13*ex[2]^2*ex[3]^3*ex[4]^5 - 
    24*ex[2]^3*ex[3]^3*ex[6] - 48*ex[2]^4*ex[3]^3*ex[6] - 
    26*ex[2]^5*ex[3]^3*ex[6] + 72*ex[2]^2*ex[3]^2*ex[4]*ex[6] + 
    90*ex[2]^3*ex[3]^2*ex[4]*ex[6] + 15*ex[2]^4*ex[3]^2*ex[4]*ex[6] - 
    7*ex[2]^5*ex[3]^2*ex[4]*ex[6] + 72*ex[2]^2*ex[3]^3*ex[4]*ex[6] + 
    120*ex[2]^3*ex[3]^3*ex[4]*ex[6] + 30*ex[2]^4*ex[3]^3*ex[4]*ex[6] - 
    26*ex[2]^5*ex[3]^3*ex[4]*ex[6] - 72*ex[2]*ex[3]*ex[4]^2*ex[6] - 
    36*ex[2]^2*ex[3]*ex[4]^2*ex[6] + 11*ex[2]^3*ex[3]*ex[4]^2*ex[6] - 
    144*ex[2]*ex[3]^2*ex[4]^2*ex[6] - 108*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 
    66*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] + 40*ex[2]^4*ex[3]^2*ex[4]^2*ex[6] - 
    72*ex[2]*ex[3]^3*ex[4]^2*ex[6] - 72*ex[2]^2*ex[3]^3*ex[4]^2*ex[6] + 
    66*ex[2]^3*ex[3]^3*ex[4]^2*ex[6] + 78*ex[2]^4*ex[3]^3*ex[4]^2*ex[6] + 
    24*ex[4]^3*ex[6] - 6*ex[2]*ex[4]^3*ex[6] + 72*ex[3]*ex[4]^3*ex[6] - 
    36*ex[2]*ex[3]*ex[4]^3*ex[6] - 59*ex[2]^2*ex[3]*ex[4]^3*ex[6] + 
    72*ex[3]^2*ex[4]^3*ex[6] - 54*ex[2]*ex[3]^2*ex[4]^3*ex[6] - 
    177*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] - 59*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] + 
    24*ex[3]^3*ex[4]^3*ex[6] - 24*ex[2]*ex[3]^3*ex[4]^3*ex[6] - 
    118*ex[2]^2*ex[3]^3*ex[4]^3*ex[6] - 78*ex[2]^3*ex[3]^3*ex[4]^3*ex[6] + 
    24*ex[4]^4*ex[6] + 72*ex[3]*ex[4]^4*ex[6] + 48*ex[2]*ex[3]*ex[4]^4*
     ex[6] + 72*ex[3]^2*ex[4]^4*ex[6] + 96*ex[2]*ex[3]^2*ex[4]^4*ex[6] + 
    26*ex[2]^2*ex[3]^2*ex[4]^4*ex[6] + 24*ex[3]^3*ex[4]^4*ex[6] + 
    48*ex[2]*ex[3]^3*ex[4]^4*ex[6] + 26*ex[2]^2*ex[3]^3*ex[4]^4*ex[6] + 
    12*ex[2]^3*ex[3]^3*ex[6]^2 + 24*ex[2]^4*ex[3]^3*ex[6]^2 + 
    13*ex[2]^5*ex[3]^3*ex[6]^2 - 36*ex[2]^2*ex[3]^2*ex[4]*ex[6]^2 - 
    48*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 - 13*ex[2]^4*ex[3]^2*ex[4]*ex[6]^2 - 
    36*ex[2]^2*ex[3]^3*ex[4]*ex[6]^2 - 72*ex[2]^3*ex[3]^3*ex[4]*ex[6]^2 - 
    39*ex[2]^4*ex[3]^3*ex[4]*ex[6]^2 + 36*ex[2]*ex[3]*ex[4]^2*ex[6]^2 + 
    24*ex[2]^2*ex[3]*ex[4]^2*ex[6]^2 + 72*ex[2]*ex[3]^2*ex[4]^2*ex[6]^2 + 
    96*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2 + 26*ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^2 + 
    36*ex[2]*ex[3]^3*ex[4]^2*ex[6]^2 + 72*ex[2]^2*ex[3]^3*ex[4]^2*ex[6]^2 + 
    39*ex[2]^3*ex[3]^3*ex[4]^2*ex[6]^2 - 12*ex[4]^3*ex[6]^2 - 
    36*ex[3]*ex[4]^3*ex[6]^2 - 24*ex[2]*ex[3]*ex[4]^3*ex[6]^2 - 
    36*ex[3]^2*ex[4]^3*ex[6]^2 - 48*ex[2]*ex[3]^2*ex[4]^3*ex[6]^2 - 
    13*ex[2]^2*ex[3]^2*ex[4]^3*ex[6]^2 - 12*ex[3]^3*ex[4]^3*ex[6]^2 - 
    24*ex[2]*ex[3]^3*ex[4]^3*ex[6]^2 - 13*ex[2]^2*ex[3]^3*ex[4]^3*ex[6]^2, 
  y[77] -> 3 + 4*ex[2] - ex[4] + ex[6], 
  y[78] -> 24*ex[2]^4*ex[3]^4 + 96*ex[2]^5*ex[3]^4 + 146*ex[2]^6*ex[3]^4 + 
    100*ex[2]^7*ex[3]^4 + 26*ex[2]^8*ex[3]^4 - 96*ex[2]^3*ex[3]^3*ex[4] - 
    324*ex[2]^4*ex[3]^3*ex[4] - 390*ex[2]^5*ex[3]^3*ex[4] - 
    178*ex[2]^6*ex[3]^3*ex[4] - 2*ex[2]^7*ex[3]^3*ex[4] + 
    14*ex[2]^8*ex[3]^3*ex[4] - 96*ex[2]^3*ex[3]^4*ex[4] - 
    336*ex[2]^4*ex[3]^4*ex[4] - 392*ex[2]^5*ex[3]^4*ex[4] - 
    108*ex[2]^6*ex[3]^4*ex[4] + 96*ex[2]^7*ex[3]^4*ex[4] + 
    52*ex[2]^8*ex[3]^4*ex[4] + 144*ex[2]^2*ex[3]^2*ex[4]^2 + 
    396*ex[2]^3*ex[3]^2*ex[4]^2 + 345*ex[2]^4*ex[3]^2*ex[4]^2 + 
    66*ex[2]^5*ex[3]^2*ex[4]^2 - 39*ex[2]^6*ex[3]^2*ex[4]^2 - 
    12*ex[2]^7*ex[3]^2*ex[4]^2 + 288*ex[2]^2*ex[3]^3*ex[4]^2 + 
    780*ex[2]^3*ex[3]^3*ex[4]^2 + 510*ex[2]^4*ex[3]^3*ex[4]^2 - 
    292*ex[2]^5*ex[3]^3*ex[4]^2 - 420*ex[2]^6*ex[3]^3*ex[4]^2 - 
    96*ex[2]^7*ex[3]^3*ex[4]^2 + 14*ex[2]^8*ex[3]^3*ex[4]^2 + 
    144*ex[2]^2*ex[3]^4*ex[4]^2 + 384*ex[2]^3*ex[3]^4*ex[4]^2 + 
    132*ex[2]^4*ex[3]^4*ex[4]^2 - 472*ex[2]^5*ex[3]^4*ex[4]^2 - 
    498*ex[2]^6*ex[3]^4*ex[4]^2 - 108*ex[2]^7*ex[3]^4*ex[4]^2 + 
    26*ex[2]^8*ex[3]^4*ex[4]^2 - 96*ex[2]*ex[3]*ex[4]^3 - 
    204*ex[2]^2*ex[3]*ex[4]^3 - 104*ex[2]^3*ex[3]*ex[4]^3 + 
    20*ex[2]^4*ex[3]*ex[4]^3 + 18*ex[2]^5*ex[3]*ex[4]^3 + 
    2*ex[2]^6*ex[3]*ex[4]^3 - 288*ex[2]*ex[3]^2*ex[4]^3 - 
    504*ex[2]^2*ex[3]^2*ex[4]^3 + 138*ex[2]^3*ex[3]^2*ex[4]^3 + 
    670*ex[2]^4*ex[3]^2*ex[4]^3 + 340*ex[2]^5*ex[3]^2*ex[4]^3 + 
    14*ex[2]^6*ex[3]^2*ex[4]^3 - 10*ex[2]^7*ex[3]^2*ex[4]^3 - 
    288*ex[2]*ex[3]^3*ex[4]^3 - 396*ex[2]^2*ex[3]^3*ex[4]^3 + 
    714*ex[2]^3*ex[3]^3*ex[4]^3 + 1608*ex[2]^4*ex[3]^3*ex[4]^3 + 
    836*ex[2]^5*ex[3]^3*ex[4]^3 - 44*ex[2]^6*ex[3]^3*ex[4]^3 - 
    94*ex[2]^7*ex[3]^3*ex[4]^3 - 96*ex[2]*ex[3]^4*ex[4]^3 - 
    96*ex[2]^2*ex[3]^4*ex[4]^3 + 472*ex[2]^3*ex[3]^4*ex[4]^3 + 
    968*ex[2]^4*ex[3]^4*ex[4]^3 + 512*ex[2]^5*ex[3]^4*ex[4]^3 - 
    88*ex[2]^6*ex[3]^4*ex[4]^3 - 104*ex[2]^7*ex[3]^4*ex[4]^3 + 24*ex[4]^4 + 
    36*ex[2]*ex[4]^4 + 3*ex[2]^2*ex[4]^4 - 8*ex[2]^3*ex[4]^4 + 
    96*ex[3]*ex[4]^4 + 12*ex[2]*ex[3]*ex[4]^4 - 340*ex[2]^2*ex[3]*ex[4]^4 - 
    314*ex[2]^3*ex[3]*ex[4]^4 - 46*ex[2]^4*ex[3]*ex[4]^4 + 
    12*ex[2]^5*ex[3]*ex[4]^4 + 144*ex[3]^2*ex[4]^4 - 
    180*ex[2]*ex[3]^2*ex[4]^4 - 1167*ex[2]^2*ex[3]^2*ex[4]^4 - 
    1106*ex[2]^3*ex[3]^2*ex[4]^4 - 106*ex[2]^4*ex[3]^2*ex[4]^4 + 
    202*ex[2]^5*ex[3]^2*ex[4]^4 + 45*ex[2]^6*ex[3]^2*ex[4]^4 + 
    96*ex[3]^3*ex[4]^4 - 252*ex[2]*ex[3]^3*ex[4]^4 - 
    1302*ex[2]^2*ex[3]^3*ex[4]^4 - 1292*ex[2]^3*ex[3]^3*ex[4]^4 + 
    32*ex[2]^4*ex[3]^3*ex[4]^4 + 568*ex[2]^5*ex[3]^3*ex[4]^4 + 
    198*ex[2]^6*ex[3]^3*ex[4]^4 + 24*ex[3]^4*ex[4]^4 - 
    96*ex[2]*ex[3]^4*ex[4]^4 - 478*ex[2]^2*ex[3]^4*ex[4]^4 - 
    492*ex[2]^3*ex[3]^4*ex[4]^4 + 102*ex[2]^4*ex[3]^4*ex[4]^4 + 
    392*ex[2]^5*ex[3]^4*ex[4]^4 + 156*ex[2]^6*ex[3]^4*ex[4]^4 + 48*ex[4]^5 + 
    84*ex[2]*ex[4]^5 + 26*ex[2]^2*ex[4]^5 - 8*ex[2]^3*ex[4]^5 + 
    192*ex[3]*ex[4]^5 + 348*ex[2]*ex[3]*ex[4]^5 + 54*ex[2]^2*ex[3]*ex[4]^5 - 
    162*ex[2]^3*ex[3]*ex[4]^5 - 60*ex[2]^4*ex[3]*ex[4]^5 + 
    288*ex[3]^2*ex[4]^5 + 540*ex[2]*ex[3]^2*ex[4]^5 - 
    62*ex[2]^2*ex[3]^2*ex[4]^5 - 652*ex[2]^3*ex[3]^2*ex[4]^5 - 
    398*ex[2]^4*ex[3]^2*ex[4]^5 - 60*ex[2]^5*ex[3]^2*ex[4]^5 + 
    192*ex[3]^3*ex[4]^5 + 372*ex[2]*ex[3]^3*ex[4]^5 - 
    182*ex[2]^2*ex[3]^3*ex[4]^5 - 882*ex[2]^3*ex[3]^3*ex[4]^5 - 
    690*ex[2]^4*ex[3]^3*ex[4]^5 - 170*ex[2]^5*ex[3]^3*ex[4]^5 + 
    48*ex[3]^4*ex[4]^5 + 96*ex[2]*ex[3]^4*ex[4]^5 - 
    92*ex[2]^2*ex[3]^4*ex[4]^5 - 384*ex[2]^3*ex[3]^4*ex[4]^5 - 
    348*ex[2]^4*ex[3]^4*ex[4]^5 - 104*ex[2]^5*ex[3]^4*ex[4]^5 + 24*ex[4]^6 + 
    48*ex[2]*ex[4]^6 + 23*ex[2]^2*ex[4]^6 + 96*ex[3]*ex[4]^6 + 
    240*ex[2]*ex[3]*ex[4]^6 + 190*ex[2]^2*ex[3]*ex[4]^6 + 
    46*ex[2]^3*ex[3]*ex[4]^6 + 144*ex[3]^2*ex[4]^6 + 
    432*ex[2]*ex[3]^2*ex[4]^6 + 457*ex[2]^2*ex[3]^2*ex[4]^6 + 
    194*ex[2]^3*ex[3]^2*ex[4]^6 + 25*ex[2]^4*ex[3]^2*ex[4]^6 + 
    96*ex[3]^3*ex[4]^6 + 336*ex[2]*ex[3]^3*ex[4]^6 + 
    436*ex[2]^2*ex[3]^3*ex[4]^6 + 248*ex[2]^3*ex[3]^3*ex[4]^6 + 
    52*ex[2]^4*ex[3]^3*ex[4]^6 + 24*ex[3]^4*ex[4]^6 + 
    96*ex[2]*ex[3]^4*ex[4]^6 + 146*ex[2]^2*ex[3]^4*ex[4]^6 + 
    100*ex[2]^3*ex[3]^4*ex[4]^6 + 26*ex[2]^4*ex[3]^4*ex[4]^6 - 
    48*ex[2]^4*ex[3]^4*ex[6] - 192*ex[2]^5*ex[3]^4*ex[6] - 
    292*ex[2]^6*ex[3]^4*ex[6] - 200*ex[2]^7*ex[3]^4*ex[6] - 
    52*ex[2]^8*ex[3]^4*ex[6] + 192*ex[2]^3*ex[3]^3*ex[4]*ex[6] + 
    660*ex[2]^4*ex[3]^3*ex[4]*ex[6] + 826*ex[2]^5*ex[3]^3*ex[4]*ex[6] + 
    426*ex[2]^6*ex[3]^3*ex[4]*ex[6] + 54*ex[2]^7*ex[3]^3*ex[4]*ex[6] - 
    14*ex[2]^8*ex[3]^3*ex[4]*ex[6] + 192*ex[2]^3*ex[3]^4*ex[4]*ex[6] + 
    720*ex[2]^4*ex[3]^4*ex[4]*ex[6] + 976*ex[2]^5*ex[3]^4*ex[4]*ex[6] + 
    508*ex[2]^6*ex[3]^4*ex[4]*ex[6] + 8*ex[2]^7*ex[3]^4*ex[4]*ex[6] - 
    52*ex[2]^8*ex[3]^4*ex[4]*ex[6] - 288*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] - 
    828*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] - 802*ex[2]^4*ex[3]^2*ex[4]^2*ex[6] - 
    262*ex[2]^5*ex[3]^2*ex[4]^2*ex[6] + 10*ex[2]^6*ex[3]^2*ex[4]^2*ex[6] + 
    10*ex[2]^7*ex[3]^2*ex[4]^2*ex[6] - 576*ex[2]^2*ex[3]^3*ex[4]^2*ex[6] - 
    1788*ex[2]^3*ex[3]^3*ex[4]^2*ex[6] - 1806*ex[2]^4*ex[3]^3*ex[4]^2*ex[6] - 
    406*ex[2]^5*ex[3]^3*ex[4]^2*ex[6] + 334*ex[2]^6*ex[3]^3*ex[4]^2*ex[6] + 
    146*ex[2]^7*ex[3]^3*ex[4]^2*ex[6] - 288*ex[2]^2*ex[3]^4*ex[4]^2*ex[6] - 
    960*ex[2]^3*ex[3]^4*ex[4]^2*ex[6] - 984*ex[2]^4*ex[3]^4*ex[4]^2*ex[6] - 
    32*ex[2]^5*ex[3]^4*ex[4]^2*ex[6] + 488*ex[2]^6*ex[3]^4*ex[4]^2*ex[6] + 
    208*ex[2]^7*ex[3]^4*ex[4]^2*ex[6] + 192*ex[2]*ex[3]*ex[4]^3*ex[6] + 
    444*ex[2]^2*ex[3]*ex[4]^3*ex[6] + 294*ex[2]^3*ex[3]*ex[4]^3*ex[6] + 
    28*ex[2]^4*ex[3]*ex[4]^3*ex[6] - 14*ex[2]^5*ex[3]*ex[4]^3*ex[6] + 
    576*ex[2]*ex[3]^2*ex[4]^3*ex[6] + 1368*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] + 
    740*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] - 390*ex[2]^4*ex[3]^2*ex[4]^3*ex[6] - 
    408*ex[2]^5*ex[3]^2*ex[4]^3*ex[6] - 70*ex[2]^6*ex[3]^2*ex[4]^3*ex[6] + 
    576*ex[2]*ex[3]^3*ex[4]^3*ex[6] + 1404*ex[2]^2*ex[3]^3*ex[4]^3*ex[6] + 
    462*ex[2]^3*ex[3]^3*ex[4]^3*ex[6] - 1338*ex[2]^4*ex[3]^3*ex[4]^3*ex[6] - 
    1326*ex[2]^5*ex[3]^3*ex[4]^3*ex[6] - 354*ex[2]^6*ex[3]^3*ex[4]^3*ex[6] + 
    192*ex[2]*ex[3]^4*ex[4]^3*ex[6] + 480*ex[2]^2*ex[3]^4*ex[4]^3*ex[6] + 
    16*ex[2]^3*ex[3]^4*ex[4]^3*ex[6] - 952*ex[2]^4*ex[3]^4*ex[4]^3*ex[6] - 
    992*ex[2]^5*ex[3]^4*ex[4]^3*ex[6] - 312*ex[2]^6*ex[3]^4*ex[4]^3*ex[6] - 
    48*ex[4]^4*ex[6] - 84*ex[2]*ex[4]^4*ex[6] - 26*ex[2]^2*ex[4]^4*ex[6] + 
    8*ex[2]^3*ex[4]^4*ex[6] - 192*ex[3]*ex[4]^4*ex[6] - 
    252*ex[2]*ex[3]*ex[4]^4*ex[6] + 186*ex[2]^2*ex[3]*ex[4]^4*ex[6] + 
    352*ex[2]^3*ex[3]*ex[4]^4*ex[6] + 106*ex[2]^4*ex[3]*ex[4]^4*ex[6] - 
    288*ex[3]^2*ex[4]^4*ex[6] - 252*ex[2]*ex[3]^2*ex[4]^4*ex[6] + 
    926*ex[2]^2*ex[3]^2*ex[4]^4*ex[6] + 1566*ex[2]^3*ex[3]^2*ex[4]^4*ex[6] + 
    786*ex[2]^4*ex[3]^2*ex[4]^4*ex[6] + 110*ex[2]^5*ex[3]^2*ex[4]^4*ex[6] - 
    192*ex[3]^3*ex[4]^4*ex[6] - 84*ex[2]*ex[3]^3*ex[4]^4*ex[6] + 
    1190*ex[2]^2*ex[3]^3*ex[4]^4*ex[6] + 2190*ex[2]^3*ex[3]^3*ex[4]^4*ex[6] + 
    1434*ex[2]^4*ex[3]^3*ex[4]^4*ex[6] + 326*ex[2]^5*ex[3]^3*ex[4]^4*ex[6] - 
    48*ex[3]^4*ex[4]^4*ex[6] + 476*ex[2]^2*ex[3]^4*ex[4]^4*ex[6] + 
    968*ex[2]^3*ex[3]^4*ex[4]^4*ex[6] + 748*ex[2]^4*ex[3]^4*ex[4]^4*ex[6] + 
    208*ex[2]^5*ex[3]^4*ex[4]^4*ex[6] - 48*ex[4]^5*ex[6] - 
    96*ex[2]*ex[4]^5*ex[6] - 46*ex[2]^2*ex[4]^5*ex[6] - 
    192*ex[3]*ex[4]^5*ex[6] - 480*ex[2]*ex[3]*ex[4]^5*ex[6] - 
    380*ex[2]^2*ex[3]*ex[4]^5*ex[6] - 92*ex[2]^3*ex[3]*ex[4]^5*ex[6] - 
    288*ex[3]^2*ex[4]^5*ex[6] - 864*ex[2]*ex[3]^2*ex[4]^5*ex[6] - 
    914*ex[2]^2*ex[3]^2*ex[4]^5*ex[6] - 388*ex[2]^3*ex[3]^2*ex[4]^5*ex[6] - 
    50*ex[2]^4*ex[3]^2*ex[4]^5*ex[6] - 192*ex[3]^3*ex[4]^5*ex[6] - 
    672*ex[2]*ex[3]^3*ex[4]^5*ex[6] - 872*ex[2]^2*ex[3]^3*ex[4]^5*ex[6] - 
    496*ex[2]^3*ex[3]^3*ex[4]^5*ex[6] - 104*ex[2]^4*ex[3]^3*ex[4]^5*ex[6] - 
    48*ex[3]^4*ex[4]^5*ex[6] - 192*ex[2]*ex[3]^4*ex[4]^5*ex[6] - 
    292*ex[2]^2*ex[3]^4*ex[4]^5*ex[6] - 200*ex[2]^3*ex[3]^4*ex[4]^5*ex[6] - 
    52*ex[2]^4*ex[3]^4*ex[4]^5*ex[6] + 24*ex[2]^4*ex[3]^4*ex[6]^2 + 
    96*ex[2]^5*ex[3]^4*ex[6]^2 + 146*ex[2]^6*ex[3]^4*ex[6]^2 + 
    100*ex[2]^7*ex[3]^4*ex[6]^2 + 26*ex[2]^8*ex[3]^4*ex[6]^2 - 
    96*ex[2]^3*ex[3]^3*ex[4]*ex[6]^2 - 336*ex[2]^4*ex[3]^3*ex[4]*ex[6]^2 - 
    436*ex[2]^5*ex[3]^3*ex[4]*ex[6]^2 - 248*ex[2]^6*ex[3]^3*ex[4]*ex[6]^2 - 
    52*ex[2]^7*ex[3]^3*ex[4]*ex[6]^2 - 96*ex[2]^3*ex[3]^4*ex[4]*ex[6]^2 - 
    384*ex[2]^4*ex[3]^4*ex[4]*ex[6]^2 - 584*ex[2]^5*ex[3]^4*ex[4]*ex[6]^2 - 
    400*ex[2]^6*ex[3]^4*ex[4]*ex[6]^2 - 104*ex[2]^7*ex[3]^4*ex[4]*ex[6]^2 + 
    144*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2 + 432*ex[2]^3*ex[3]^2*ex[4]^2*
     ex[6]^2 + 457*ex[2]^4*ex[3]^2*ex[4]^2*ex[6]^2 + 
    194*ex[2]^5*ex[3]^2*ex[4]^2*ex[6]^2 + 25*ex[2]^6*ex[3]^2*ex[4]^2*
     ex[6]^2 + 288*ex[2]^2*ex[3]^3*ex[4]^2*ex[6]^2 + 
    1008*ex[2]^3*ex[3]^3*ex[4]^2*ex[6]^2 + 1308*ex[2]^4*ex[3]^3*ex[4]^2*
     ex[6]^2 + 744*ex[2]^5*ex[3]^3*ex[4]^2*ex[6]^2 + 
    156*ex[2]^6*ex[3]^3*ex[4]^2*ex[6]^2 + 144*ex[2]^2*ex[3]^4*ex[4]^2*
     ex[6]^2 + 576*ex[2]^3*ex[3]^4*ex[4]^2*ex[6]^2 + 
    876*ex[2]^4*ex[3]^4*ex[4]^2*ex[6]^2 + 600*ex[2]^5*ex[3]^4*ex[4]^2*
     ex[6]^2 + 156*ex[2]^6*ex[3]^4*ex[4]^2*ex[6]^2 - 
    96*ex[2]*ex[3]*ex[4]^3*ex[6]^2 - 240*ex[2]^2*ex[3]*ex[4]^3*ex[6]^2 - 
    190*ex[2]^3*ex[3]*ex[4]^3*ex[6]^2 - 46*ex[2]^4*ex[3]*ex[4]^3*ex[6]^2 - 
    288*ex[2]*ex[3]^2*ex[4]^3*ex[6]^2 - 864*ex[2]^2*ex[3]^2*ex[4]^3*ex[6]^2 - 
    914*ex[2]^3*ex[3]^2*ex[4]^3*ex[6]^2 - 388*ex[2]^4*ex[3]^2*ex[4]^3*
     ex[6]^2 - 50*ex[2]^5*ex[3]^2*ex[4]^3*ex[6]^2 - 
    288*ex[2]*ex[3]^3*ex[4]^3*ex[6]^2 - 1008*ex[2]^2*ex[3]^3*ex[4]^3*
     ex[6]^2 - 1308*ex[2]^3*ex[3]^3*ex[4]^3*ex[6]^2 - 
    744*ex[2]^4*ex[3]^3*ex[4]^3*ex[6]^2 - 156*ex[2]^5*ex[3]^3*ex[4]^3*
     ex[6]^2 - 96*ex[2]*ex[3]^4*ex[4]^3*ex[6]^2 - 384*ex[2]^2*ex[3]^4*ex[4]^3*
     ex[6]^2 - 584*ex[2]^3*ex[3]^4*ex[4]^3*ex[6]^2 - 
    400*ex[2]^4*ex[3]^4*ex[4]^3*ex[6]^2 - 104*ex[2]^5*ex[3]^4*ex[4]^3*
     ex[6]^2 + 24*ex[4]^4*ex[6]^2 + 48*ex[2]*ex[4]^4*ex[6]^2 + 
    23*ex[2]^2*ex[4]^4*ex[6]^2 + 96*ex[3]*ex[4]^4*ex[6]^2 + 
    240*ex[2]*ex[3]*ex[4]^4*ex[6]^2 + 190*ex[2]^2*ex[3]*ex[4]^4*ex[6]^2 + 
    46*ex[2]^3*ex[3]*ex[4]^4*ex[6]^2 + 144*ex[3]^2*ex[4]^4*ex[6]^2 + 
    432*ex[2]*ex[3]^2*ex[4]^4*ex[6]^2 + 457*ex[2]^2*ex[3]^2*ex[4]^4*ex[6]^2 + 
    194*ex[2]^3*ex[3]^2*ex[4]^4*ex[6]^2 + 25*ex[2]^4*ex[3]^2*ex[4]^4*
     ex[6]^2 + 96*ex[3]^3*ex[4]^4*ex[6]^2 + 336*ex[2]*ex[3]^3*ex[4]^4*
     ex[6]^2 + 436*ex[2]^2*ex[3]^3*ex[4]^4*ex[6]^2 + 
    248*ex[2]^3*ex[3]^3*ex[4]^4*ex[6]^2 + 52*ex[2]^4*ex[3]^3*ex[4]^4*
     ex[6]^2 + 24*ex[3]^4*ex[4]^4*ex[6]^2 + 96*ex[2]*ex[3]^4*ex[4]^4*
     ex[6]^2 + 146*ex[2]^2*ex[3]^4*ex[4]^4*ex[6]^2 + 
    100*ex[2]^3*ex[3]^4*ex[4]^4*ex[6]^2 + 26*ex[2]^4*ex[3]^4*ex[4]^4*ex[6]^2, 
  y[79] -> ex[2]*ex[3] + ex[2]*ex[3]^2 + ex[2]^2*ex[3]^2 - ex[4] - 
    2*ex[3]*ex[4] - ex[3]^2*ex[4] - ex[2]*ex[3]^2*ex[4], 
  y[80] -> 3*ex[2]*ex[3] + 3*ex[2]^2*ex[3] - 3*ex[4] - 4*ex[2]*ex[4] - 
    3*ex[3]*ex[4] - 3*ex[2]*ex[3]*ex[4], 
  y[81] -> ex[2]*ex[3] + ex[2]^2*ex[3] - ex[4] + ex[2]*ex[4] - ex[3]*ex[4] - 
    ex[2]*ex[3]*ex[4], y[82] -> 6*ex[2]^2*ex[3]^2 + 12*ex[2]^3*ex[3]^2 + 
    6*ex[2]^4*ex[3]^2 - 12*ex[2]*ex[3]*ex[4] - 22*ex[2]^2*ex[3]*ex[4] - 
    7*ex[2]^3*ex[3]*ex[4] + 3*ex[2]^4*ex[3]*ex[4] - 12*ex[2]*ex[3]^2*ex[4] - 
    18*ex[2]^2*ex[3]^2*ex[4] + 6*ex[2]^4*ex[3]^2*ex[4] + 6*ex[4]^2 + 
    10*ex[2]*ex[4]^2 + ex[2]^2*ex[4]^2 - 4*ex[2]^3*ex[4]^2 + 
    12*ex[3]*ex[4]^2 + 10*ex[2]*ex[3]*ex[4]^2 - 18*ex[2]^2*ex[3]*ex[4]^2 - 
    16*ex[2]^3*ex[3]*ex[4]^2 + 6*ex[3]^2*ex[4]^2 - 
    18*ex[2]^2*ex[3]^2*ex[4]^2 - 12*ex[2]^3*ex[3]^2*ex[4]^2 + 6*ex[4]^3 + 
    13*ex[2]*ex[4]^3 + 8*ex[2]^2*ex[4]^3 + 12*ex[3]*ex[4]^3 + 
    25*ex[2]*ex[3]*ex[4]^3 + 13*ex[2]^2*ex[3]*ex[4]^3 + 6*ex[3]^2*ex[4]^3 + 
    12*ex[2]*ex[3]^2*ex[4]^3 + 6*ex[2]^2*ex[3]^2*ex[4]^3 - 
    6*ex[2]^2*ex[3]^2*ex[6] - 12*ex[2]^3*ex[3]^2*ex[6] - 
    6*ex[2]^4*ex[3]^2*ex[6] + 12*ex[2]*ex[3]*ex[4]*ex[6] + 
    25*ex[2]^2*ex[3]*ex[4]*ex[6] + 13*ex[2]^3*ex[3]*ex[4]*ex[6] + 
    12*ex[2]*ex[3]^2*ex[4]*ex[6] + 24*ex[2]^2*ex[3]^2*ex[4]*ex[6] + 
    12*ex[2]^3*ex[3]^2*ex[4]*ex[6] - 6*ex[4]^2*ex[6] - 
    13*ex[2]*ex[4]^2*ex[6] - 8*ex[2]^2*ex[4]^2*ex[6] - 
    12*ex[3]*ex[4]^2*ex[6] - 25*ex[2]*ex[3]*ex[4]^2*ex[6] - 
    13*ex[2]^2*ex[3]*ex[4]^2*ex[6] - 6*ex[3]^2*ex[4]^2*ex[6] - 
    12*ex[2]*ex[3]^2*ex[4]^2*ex[6] - 6*ex[2]^2*ex[3]^2*ex[4]^2*ex[6], 
  y[83] -> -36*ex[2]^4*ex[3]^4 - 108*ex[2]^5*ex[3]^4 - 111*ex[2]^6*ex[3]^4 - 
    39*ex[2]^7*ex[3]^4 + 144*ex[2]^3*ex[3]^3*ex[4] + 
    348*ex[2]^4*ex[3]^3*ex[4] + 255*ex[2]^5*ex[3]^3*ex[4] + 
    30*ex[2]^6*ex[3]^3*ex[4] - 21*ex[2]^7*ex[3]^3*ex[4] + 
    144*ex[2]^3*ex[3]^4*ex[4] + 360*ex[2]^4*ex[3]^4*ex[4] + 
    227*ex[2]^5*ex[3]^4*ex[4] - 70*ex[2]^6*ex[3]^4*ex[4] - 
    84*ex[2]^7*ex[3]^4*ex[4] - 4*ex[2]^8*ex[3]^4*ex[4] - 
    ex[2]^9*ex[3]^4*ex[4] - 216*ex[2]^2*ex[3]^2*ex[4]^2 - 
    396*ex[2]^3*ex[3]^2*ex[4]^2 - 156*ex[2]^4*ex[3]^2*ex[4]^2 + 
    54*ex[2]^5*ex[3]^2*ex[4]^2 + 30*ex[2]^6*ex[3]^2*ex[4]^2 - 
    432*ex[2]^2*ex[3]^3*ex[4]^2 - 756*ex[2]^3*ex[3]^3*ex[4]^2 - 
    48*ex[2]^4*ex[3]^3*ex[4]^2 + 480*ex[2]^5*ex[3]^3*ex[4]^2 + 
    186*ex[2]^6*ex[3]^3*ex[4]^2 - 18*ex[2]^7*ex[3]^3*ex[4]^2 - 
    216*ex[2]^2*ex[3]^4*ex[4]^2 - 360*ex[2]^3*ex[3]^4*ex[4]^2 + 
    166*ex[2]^4*ex[3]^4*ex[4]^2 + 561*ex[2]^5*ex[3]^4*ex[4]^2 + 
    221*ex[2]^6*ex[3]^4*ex[4]^2 - 29*ex[2]^7*ex[3]^4*ex[4]^2 - 
    ex[2]^9*ex[3]^4*ex[4]^2 + 144*ex[2]*ex[3]*ex[4]^3 + 
    180*ex[2]^2*ex[3]*ex[4]^3 - 9*ex[2]^3*ex[3]*ex[4]^3 - 
    48*ex[2]^4*ex[3]*ex[4]^3 - 6*ex[2]^5*ex[3]*ex[4]^3 + 
    432*ex[2]*ex[3]^2*ex[4]^3 + 360*ex[2]^2*ex[3]^2*ex[4]^3 - 
    537*ex[2]^3*ex[3]^2*ex[4]^3 - 552*ex[2]^4*ex[3]^2*ex[4]^3 - 
    60*ex[2]^5*ex[3]^2*ex[4]^3 + 27*ex[2]^6*ex[3]^2*ex[4]^3 + 
    432*ex[2]*ex[3]^3*ex[4]^3 + 180*ex[2]^2*ex[3]^3*ex[4]^3 - 
    1242*ex[2]^3*ex[3]^3*ex[4]^3 - 1251*ex[2]^4*ex[3]^3*ex[4]^3 - 
    117*ex[2]^5*ex[3]^3*ex[4]^3 + 147*ex[2]^6*ex[3]^3*ex[4]^3 + 
    3*ex[2]^7*ex[3]^3*ex[4]^3 + 144*ex[2]*ex[3]^4*ex[4]^3 - 
    714*ex[2]^3*ex[3]^4*ex[4]^3 - 764*ex[2]^4*ex[3]^4*ex[4]^3 - 
    44*ex[2]^5*ex[3]^4*ex[4]^3 + 156*ex[2]^6*ex[3]^4*ex[4]^3 + 
    10*ex[2]^7*ex[3]^4*ex[4]^3 + 4*ex[2]^8*ex[3]^4*ex[4]^3 - 36*ex[4]^4 - 
    24*ex[2]*ex[4]^4 + 21*ex[2]^2*ex[4]^4 + 3*ex[2]^3*ex[4]^4 - 
    144*ex[3]*ex[4]^4 + 108*ex[2]*ex[3]*ex[4]^4 + 424*ex[2]^2*ex[3]*ex[4]^4 + 
    130*ex[2]^3*ex[3]*ex[4]^4 - 36*ex[2]^4*ex[3]*ex[4]^4 - 
    3*ex[2]^5*ex[3]*ex[4]^4 - 216*ex[3]^2*ex[4]^4 + 
    468*ex[2]*ex[3]^2*ex[4]^4 + 1326*ex[2]^2*ex[3]^2*ex[4]^4 + 
    489*ex[2]^3*ex[3]^2*ex[4]^4 - 258*ex[2]^4*ex[3]^2*ex[4]^4 - 
    105*ex[2]^5*ex[3]^2*ex[4]^4 - 144*ex[3]^3*ex[4]^4 + 
    516*ex[2]*ex[3]^3*ex[4]^4 + 1464*ex[2]^2*ex[3]^3*ex[4]^4 + 
    573*ex[2]^3*ex[3]^3*ex[4]^4 - 555*ex[2]^4*ex[3]^3*ex[4]^4 - 
    333*ex[2]^5*ex[3]^3*ex[4]^4 - 9*ex[2]^6*ex[3]^3*ex[4]^4 - 
    36*ex[3]^4*ex[4]^4 + 180*ex[2]*ex[3]^4*ex[4]^4 + 
    541*ex[2]^2*ex[3]^4*ex[4]^4 + 211*ex[2]^3*ex[3]^4*ex[4]^4 - 
    354*ex[2]^4*ex[3]^4*ex[4]^4 - 254*ex[2]^5*ex[3]^4*ex[4]^4 - 
    20*ex[2]^6*ex[3]^4*ex[4]^4 - 6*ex[2]^7*ex[3]^4*ex[4]^4 - 72*ex[4]^5 - 
    66*ex[2]*ex[4]^5 + 18*ex[2]^2*ex[4]^5 + 3*ex[2]^3*ex[4]^5 - 
    288*ex[3]*ex[4]^5 - 271*ex[2]*ex[3]*ex[4]^5 + 153*ex[2]^2*ex[3]*ex[4]^5 + 
    133*ex[2]^3*ex[3]*ex[4]^5 + 6*ex[2]^4*ex[3]*ex[4]^5 - 
    432*ex[3]^2*ex[4]^5 - 417*ex[2]*ex[3]^2*ex[4]^5 + 
    462*ex[2]^2*ex[3]^2*ex[4]^5 + 576*ex[2]^3*ex[3]^2*ex[4]^5 + 
    129*ex[2]^4*ex[3]^2*ex[4]^5 - 288*ex[3]^3*ex[4]^5 - 
    285*ex[2]*ex[3]^3*ex[4]^5 + 537*ex[2]^2*ex[3]^3*ex[4]^5 + 
    822*ex[2]^3*ex[3]^3*ex[4]^5 + 297*ex[2]^4*ex[3]^3*ex[4]^5 + 
    9*ex[2]^5*ex[3]^3*ex[4]^5 - 72*ex[3]^4*ex[4]^5 - 
    73*ex[2]*ex[3]^4*ex[4]^5 + 210*ex[2]^2*ex[3]^4*ex[4]^5 + 
    376*ex[2]^3*ex[3]^4*ex[4]^5 + 176*ex[2]^4*ex[3]^4*ex[4]^5 + 
    15*ex[2]^5*ex[3]^4*ex[4]^5 + 4*ex[2]^6*ex[3]^4*ex[4]^5 - 36*ex[4]^6 - 
    42*ex[2]*ex[4]^6 - 3*ex[2]^2*ex[4]^6 - 144*ex[3]*ex[4]^6 - 
    235*ex[2]*ex[3]*ex[4]^6 - 91*ex[2]^2*ex[3]*ex[4]^6 - 
    3*ex[2]^3*ex[3]*ex[4]^6 - 216*ex[3]^2*ex[4]^6 - 
    453*ex[2]*ex[3]^2*ex[4]^6 - 288*ex[2]^2*ex[3]^2*ex[4]^6 - 
    51*ex[2]^3*ex[3]^2*ex[4]^6 - 144*ex[3]^3*ex[4]^6 - 
    369*ex[2]*ex[3]^3*ex[4]^6 - 315*ex[2]^2*ex[3]^3*ex[4]^6 - 
    93*ex[2]^3*ex[3]^3*ex[4]^6 - 3*ex[2]^4*ex[3]^3*ex[4]^6 - 
    36*ex[3]^4*ex[4]^6 - 109*ex[2]*ex[3]^4*ex[4]^6 - 
    115*ex[2]^2*ex[3]^4*ex[4]^6 - 45*ex[2]^3*ex[3]^4*ex[4]^6 - 
    4*ex[2]^4*ex[3]^4*ex[4]^6 - ex[2]^5*ex[3]^4*ex[4]^6 + 
    72*ex[2]^4*ex[3]^4*ex[6] + 216*ex[2]^5*ex[3]^4*ex[6] + 
    222*ex[2]^6*ex[3]^4*ex[6] + 78*ex[2]^7*ex[3]^4*ex[6] - 
    288*ex[2]^3*ex[3]^3*ex[4]*ex[6] - 714*ex[2]^4*ex[3]^3*ex[4]*ex[6] - 
    561*ex[2]^5*ex[3]^3*ex[4]*ex[6] - 114*ex[2]^6*ex[3]^3*ex[4]*ex[6] + 
    21*ex[2]^7*ex[3]^3*ex[4]*ex[6] - 288*ex[2]^3*ex[3]^4*ex[4]*ex[6] - 
    792*ex[2]^4*ex[3]^4*ex[4]*ex[6] - 671*ex[2]^5*ex[3]^4*ex[4]*ex[6] - 
    86*ex[2]^6*ex[3]^4*ex[4]*ex[6] + 84*ex[2]^7*ex[3]^4*ex[4]*ex[6] + 
    4*ex[2]^8*ex[3]^4*ex[4]*ex[6] + ex[2]^9*ex[3]^4*ex[4]*ex[6] + 
    432*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 846*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] + 
    438*ex[2]^4*ex[3]^2*ex[4]^2*ex[6] - 3*ex[2]^5*ex[3]^2*ex[4]^2*ex[6] - 
    27*ex[2]^6*ex[3]^2*ex[4]^2*ex[6] + 864*ex[2]^2*ex[3]^3*ex[4]^2*ex[6] + 
    1854*ex[2]^3*ex[3]^3*ex[4]^2*ex[6] + 948*ex[2]^4*ex[3]^3*ex[4]^2*ex[6] - 
    279*ex[2]^5*ex[3]^3*ex[4]^2*ex[6] - 240*ex[2]^6*ex[3]^3*ex[4]^2*ex[6] - 
    3*ex[2]^7*ex[3]^3*ex[4]^2*ex[6] + 432*ex[2]^2*ex[3]^4*ex[4]^2*ex[6] + 
    1008*ex[2]^3*ex[3]^4*ex[4]^2*ex[6] + 464*ex[2]^4*ex[3]^4*ex[4]^2*ex[6] - 
    436*ex[2]^5*ex[3]^4*ex[4]^2*ex[6] - 336*ex[2]^6*ex[3]^4*ex[4]^2*ex[6] - 
    16*ex[2]^7*ex[3]^4*ex[4]^2*ex[6] - 4*ex[2]^8*ex[3]^4*ex[4]^2*ex[6] - 
    288*ex[2]*ex[3]*ex[4]^3*ex[6] - 414*ex[2]^2*ex[3]*ex[4]^3*ex[6] - 
    81*ex[2]^3*ex[3]*ex[4]^3*ex[6] + 42*ex[2]^4*ex[3]*ex[4]^3*ex[6] + 
    3*ex[2]^5*ex[3]*ex[4]^3*ex[6] - 864*ex[2]*ex[3]^2*ex[4]^3*ex[6] - 
    1260*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] + 27*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] + 
    576*ex[2]^4*ex[3]^2*ex[4]^3*ex[6] + 153*ex[2]^5*ex[3]^2*ex[4]^3*ex[6] - 
    864*ex[2]*ex[3]^3*ex[4]^3*ex[6] - 1278*ex[2]^2*ex[3]^3*ex[4]^3*ex[6] + 
    522*ex[2]^3*ex[3]^3*ex[4]^3*ex[6] + 1521*ex[2]^4*ex[3]^3*ex[4]^3*ex[6] + 
    594*ex[2]^5*ex[3]^3*ex[4]^3*ex[6] + 9*ex[2]^6*ex[3]^3*ex[4]^3*ex[6] - 
    288*ex[2]*ex[3]^4*ex[4]^3*ex[6] - 432*ex[2]^2*ex[3]^4*ex[4]^3*ex[6] + 
    414*ex[2]^3*ex[3]^4*ex[4]^3*ex[6] + 1044*ex[2]^4*ex[3]^4*ex[4]^3*ex[6] + 
    504*ex[2]^5*ex[3]^4*ex[4]^3*ex[6] + 24*ex[2]^6*ex[3]^4*ex[4]^3*ex[6] + 
    6*ex[2]^7*ex[3]^4*ex[4]^3*ex[6] + 72*ex[4]^4*ex[6] + 
    66*ex[2]*ex[4]^4*ex[6] - 18*ex[2]^2*ex[4]^4*ex[6] - 
    3*ex[2]^3*ex[4]^4*ex[6] + 288*ex[3]*ex[4]^4*ex[6] + 
    126*ex[2]*ex[3]*ex[4]^4*ex[6] - 388*ex[2]^2*ex[3]*ex[4]^4*ex[6] - 
    223*ex[2]^3*ex[3]*ex[4]^4*ex[6] - 9*ex[2]^4*ex[3]*ex[4]^4*ex[6] + 
    432*ex[3]^2*ex[4]^4*ex[6] - 18*ex[2]*ex[3]^2*ex[4]^4*ex[6] - 
    1368*ex[2]^2*ex[3]^2*ex[4]^4*ex[6] - 1143*ex[2]^3*ex[3]^2*ex[4]^4*ex[6] - 
    225*ex[2]^4*ex[3]^2*ex[4]^4*ex[6] + 288*ex[3]^3*ex[4]^4*ex[6] - 
    150*ex[2]*ex[3]^3*ex[4]^4*ex[6] - 1644*ex[2]^2*ex[3]^3*ex[4]^4*ex[6] - 
    1749*ex[2]^3*ex[3]^3*ex[4]^4*ex[6] - 552*ex[2]^4*ex[3]^3*ex[4]^4*ex[6] - 
    9*ex[2]^5*ex[3]^3*ex[4]^4*ex[6] + 72*ex[3]^4*ex[4]^4*ex[6] - 
    72*ex[2]*ex[3]^4*ex[4]^4*ex[6] - 646*ex[2]^2*ex[3]^4*ex[4]^4*ex[6] - 
    826*ex[2]^3*ex[3]^4*ex[4]^4*ex[6] - 336*ex[2]^4*ex[3]^4*ex[4]^4*ex[6] - 
    16*ex[2]^5*ex[3]^4*ex[4]^4*ex[6] - 4*ex[2]^6*ex[3]^4*ex[4]^4*ex[6] + 
    72*ex[4]^5*ex[6] + 84*ex[2]*ex[4]^5*ex[6] + 6*ex[2]^2*ex[4]^5*ex[6] + 
    288*ex[3]*ex[4]^5*ex[6] + 469*ex[2]*ex[3]*ex[4]^5*ex[6] + 
    181*ex[2]^2*ex[3]*ex[4]^5*ex[6] + 6*ex[2]^3*ex[3]*ex[4]^5*ex[6] + 
    432*ex[3]^2*ex[4]^5*ex[6] + 903*ex[2]*ex[3]^2*ex[4]^5*ex[6] + 
    570*ex[2]^2*ex[3]^2*ex[4]^5*ex[6] + 99*ex[2]^3*ex[3]^2*ex[4]^5*ex[6] + 
    288*ex[3]^3*ex[4]^5*ex[6] + 735*ex[2]*ex[3]^3*ex[4]^5*ex[6] + 
    621*ex[2]^2*ex[3]^3*ex[4]^5*ex[6] + 177*ex[2]^3*ex[3]^3*ex[4]^5*ex[6] + 
    3*ex[2]^4*ex[3]^3*ex[4]^5*ex[6] + 72*ex[3]^4*ex[4]^5*ex[6] + 
    217*ex[2]*ex[3]^4*ex[4]^5*ex[6] + 226*ex[2]^2*ex[3]^4*ex[4]^5*ex[6] + 
    84*ex[2]^3*ex[3]^4*ex[4]^5*ex[6] + 4*ex[2]^4*ex[3]^4*ex[4]^5*ex[6] + 
    ex[2]^5*ex[3]^4*ex[4]^5*ex[6] - 36*ex[2]^4*ex[3]^4*ex[6]^2 - 
    108*ex[2]^5*ex[3]^4*ex[6]^2 - 111*ex[2]^6*ex[3]^4*ex[6]^2 - 
    39*ex[2]^7*ex[3]^4*ex[6]^2 + 144*ex[2]^3*ex[3]^3*ex[4]*ex[6]^2 + 
    366*ex[2]^4*ex[3]^3*ex[4]*ex[6]^2 + 306*ex[2]^5*ex[3]^3*ex[4]*ex[6]^2 + 
    84*ex[2]^6*ex[3]^3*ex[4]*ex[6]^2 + 144*ex[2]^3*ex[3]^4*ex[4]*ex[6]^2 + 
    432*ex[2]^4*ex[3]^4*ex[4]*ex[6]^2 + 444*ex[2]^5*ex[3]^4*ex[4]*ex[6]^2 + 
    156*ex[2]^6*ex[3]^4*ex[4]*ex[6]^2 - 216*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2 - 
    450*ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^2 - 282*ex[2]^4*ex[3]^2*ex[4]^2*
     ex[6]^2 - 48*ex[2]^5*ex[3]^2*ex[4]^2*ex[6]^2 - 
    432*ex[2]^2*ex[3]^3*ex[4]^2*ex[6]^2 - 1098*ex[2]^3*ex[3]^3*ex[4]^2*
     ex[6]^2 - 918*ex[2]^4*ex[3]^3*ex[4]^2*ex[6]^2 - 
    252*ex[2]^5*ex[3]^3*ex[4]^2*ex[6]^2 - 216*ex[2]^2*ex[3]^4*ex[4]^2*
     ex[6]^2 - 648*ex[2]^3*ex[3]^4*ex[4]^2*ex[6]^2 - 
    666*ex[2]^4*ex[3]^4*ex[4]^2*ex[6]^2 - 234*ex[2]^5*ex[3]^4*ex[4]^2*
     ex[6]^2 + 144*ex[2]*ex[3]*ex[4]^3*ex[6]^2 + 234*ex[2]^2*ex[3]*ex[4]^3*
     ex[6]^2 + 90*ex[2]^3*ex[3]*ex[4]^3*ex[6]^2 + 3*ex[2]^4*ex[3]*ex[4]^3*
     ex[6]^2 + 432*ex[2]*ex[3]^2*ex[4]^3*ex[6]^2 + 
    900*ex[2]^2*ex[3]^2*ex[4]^3*ex[6]^2 + 564*ex[2]^3*ex[3]^2*ex[4]^3*
     ex[6]^2 + 96*ex[2]^4*ex[3]^2*ex[4]^3*ex[6]^2 + 
    432*ex[2]*ex[3]^3*ex[4]^3*ex[6]^2 + 1098*ex[2]^2*ex[3]^3*ex[4]^3*
     ex[6]^2 + 918*ex[2]^3*ex[3]^3*ex[4]^3*ex[6]^2 + 
    252*ex[2]^4*ex[3]^3*ex[4]^3*ex[6]^2 + 144*ex[2]*ex[3]^4*ex[4]^3*ex[6]^2 + 
    432*ex[2]^2*ex[3]^4*ex[4]^3*ex[6]^2 + 444*ex[2]^3*ex[3]^4*ex[4]^3*
     ex[6]^2 + 156*ex[2]^4*ex[3]^4*ex[4]^3*ex[6]^2 - 36*ex[4]^4*ex[6]^2 - 
    42*ex[2]*ex[4]^4*ex[6]^2 - 3*ex[2]^2*ex[4]^4*ex[6]^2 - 
    144*ex[3]*ex[4]^4*ex[6]^2 - 234*ex[2]*ex[3]*ex[4]^4*ex[6]^2 - 
    90*ex[2]^2*ex[3]*ex[4]^4*ex[6]^2 - 3*ex[2]^3*ex[3]*ex[4]^4*ex[6]^2 - 
    216*ex[3]^2*ex[4]^4*ex[6]^2 - 450*ex[2]*ex[3]^2*ex[4]^4*ex[6]^2 - 
    282*ex[2]^2*ex[3]^2*ex[4]^4*ex[6]^2 - 48*ex[2]^3*ex[3]^2*ex[4]^4*
     ex[6]^2 - 144*ex[3]^3*ex[4]^4*ex[6]^2 - 366*ex[2]*ex[3]^3*ex[4]^4*
     ex[6]^2 - 306*ex[2]^2*ex[3]^3*ex[4]^4*ex[6]^2 - 
    84*ex[2]^3*ex[3]^3*ex[4]^4*ex[6]^2 - 36*ex[3]^4*ex[4]^4*ex[6]^2 - 
    108*ex[2]*ex[3]^4*ex[4]^4*ex[6]^2 - 111*ex[2]^2*ex[3]^4*ex[4]^4*ex[6]^2 - 
    39*ex[2]^3*ex[3]^4*ex[4]^4*ex[6]^2, 
  y[84] -> 15*ex[2]^2*ex[3]^2 + 30*ex[2]^3*ex[3]^2 + 15*ex[2]^4*ex[3]^2 - 
    30*ex[2]*ex[3]*ex[4] + 5*ex[2]^2*ex[3]*ex[4] + 35*ex[2]^3*ex[3]*ex[4] - 
    30*ex[2]*ex[3]^2*ex[4] - 60*ex[2]^2*ex[3]^2*ex[4] - 
    30*ex[2]^3*ex[3]^2*ex[4] + 15*ex[4]^2 - 35*ex[2]*ex[4]^2 + 
    22*ex[2]^2*ex[4]^2 + 30*ex[3]*ex[4]^2 - 5*ex[2]*ex[3]*ex[4]^2 - 
    35*ex[2]^2*ex[3]*ex[4]^2 + 15*ex[3]^2*ex[4]^2 + 
    30*ex[2]*ex[3]^2*ex[4]^2 + 15*ex[2]^2*ex[3]^2*ex[4]^2, 
  y[85] -> 5*ex[2]*ex[3] + 5*ex[2]^2*ex[3] - 5*ex[4] - 11*ex[2]*ex[4] - 
    5*ex[3]*ex[4] - 5*ex[2]*ex[3]*ex[4], y[86] -> 22 + 19*ex[3], 
  y[87] -> 20*ex[2] + 20*ex[2]*ex[3] + 20*ex[2]^2*ex[3] - 20*ex[4] - 
    17*ex[2]*ex[4] - 20*ex[3]*ex[4] - 20*ex[2]*ex[3]*ex[4], 
  y[88] -> -15*ex[2]^3*ex[3]^2 - 15*ex[2]^4*ex[3]^2 + 
    96*ex[2]^2*ex[3]*ex[4] + 170*ex[2]^3*ex[3]*ex[4] + 
    45*ex[2]^2*ex[3]^2*ex[4] + 45*ex[2]^3*ex[3]^2*ex[4] - 69*ex[2]*ex[4]^2 - 
    155*ex[2]^2*ex[4]^2 - 102*ex[2]*ex[3]*ex[4]^2 - 
    250*ex[2]^2*ex[3]*ex[4]^2 - 45*ex[2]*ex[3]^2*ex[4]^2 - 
    45*ex[2]^2*ex[3]^2*ex[4]^2 - 9*ex[4]^3 + 77*ex[2]*ex[4]^3 + 
    6*ex[3]*ex[4]^3 + 80*ex[2]*ex[3]*ex[4]^3 + 15*ex[3]^2*ex[4]^3 + 
    15*ex[2]*ex[3]^2*ex[4]^3 - 30*ex[2]^2*ex[3]^2*ex[6] - 
    30*ex[2]^3*ex[3]^2*ex[6] + 99*ex[2]*ex[3]*ex[4]*ex[6] + 
    247*ex[2]^2*ex[3]*ex[4]*ex[6] + 60*ex[2]*ex[3]^2*ex[4]*ex[6] + 
    60*ex[2]^2*ex[3]^2*ex[4]*ex[6] + 9*ex[4]^2*ex[6] - 
    77*ex[2]*ex[4]^2*ex[6] - 9*ex[3]*ex[4]^2*ex[6] - 
    157*ex[2]*ex[3]*ex[4]^2*ex[6] - 30*ex[3]^2*ex[4]^2*ex[6] - 
    30*ex[2]*ex[3]^2*ex[4]^2*ex[6] - 15*ex[2]*ex[3]^2*ex[6]^2 - 
    15*ex[2]^2*ex[3]^2*ex[6]^2 + 3*ex[3]*ex[4]*ex[6]^2 + 
    77*ex[2]*ex[3]*ex[4]*ex[6]^2 + 15*ex[3]^2*ex[4]*ex[6]^2 + 
    15*ex[2]*ex[3]^2*ex[4]*ex[6]^2, 
  y[89] -> 72*ex[2]^4*ex[3]^5 + 216*ex[2]^5*ex[3]^5 + 216*ex[2]^6*ex[3]^5 + 
    72*ex[2]^7*ex[3]^5 - 216*ex[2]^3*ex[3]^4*ex[4] - 
    506*ex[2]^4*ex[3]^4*ex[4] - 325*ex[2]^5*ex[3]^4*ex[4] - 
    64*ex[2]^6*ex[3]^4*ex[4] - 97*ex[2]^7*ex[3]^4*ex[4] - 
    68*ex[2]^8*ex[3]^4*ex[4] - 216*ex[2]^3*ex[3]^5*ex[4] - 
    504*ex[2]^4*ex[3]^5*ex[4] - 216*ex[2]^5*ex[3]^5*ex[4] + 
    216*ex[2]^6*ex[3]^5*ex[4] + 144*ex[2]^7*ex[3]^5*ex[4] + 
    216*ex[2]^2*ex[3]^3*ex[4]^2 + 354*ex[2]^3*ex[3]^3*ex[4]^2 + 
    6*ex[2]^4*ex[3]^3*ex[4]^2 - 75*ex[2]^5*ex[3]^3*ex[4]^2 + 
    35*ex[2]^6*ex[3]^3*ex[4]^2 - 22*ex[2]^7*ex[3]^3*ex[4]^2 + 
    432*ex[2]^2*ex[3]^4*ex[4]^2 + 573*ex[2]^3*ex[3]^4*ex[4]^2 - 
    453*ex[2]^4*ex[3]^4*ex[4]^2 - 617*ex[2]^5*ex[3]^4*ex[4]^2 + 
    257*ex[2]^6*ex[3]^4*ex[4]^2 + 280*ex[2]^7*ex[3]^4*ex[4]^2 + 
    216*ex[2]^2*ex[3]^5*ex[4]^2 + 219*ex[2]^3*ex[3]^5*ex[4]^2 - 
    576*ex[2]^4*ex[3]^5*ex[4]^2 - 894*ex[2]^5*ex[3]^5*ex[4]^2 - 
    276*ex[2]^6*ex[3]^5*ex[4]^2 + 27*ex[2]^7*ex[3]^5*ex[4]^2 - 
    12*ex[2]^8*ex[3]^5*ex[4]^2 - 72*ex[2]*ex[3]^2*ex[4]^3 - 
    32*ex[2]^2*ex[3]^2*ex[4]^3 + 223*ex[2]^3*ex[3]^2*ex[4]^3 + 
    185*ex[2]^4*ex[3]^2*ex[4]^3 + 98*ex[2]^5*ex[3]^2*ex[4]^3 + 
    22*ex[2]^6*ex[3]^2*ex[4]^3 - 216*ex[2]*ex[3]^3*ex[4]^3 + 
    143*ex[2]^2*ex[3]^3*ex[4]^3 + 1118*ex[2]^3*ex[3]^3*ex[4]^3 + 
    604*ex[2]^4*ex[3]^3*ex[4]^3 - 95*ex[2]^5*ex[3]^3*ex[4]^3 + 
    60*ex[2]^6*ex[3]^3*ex[4]^3 - 216*ex[2]*ex[3]^4*ex[4]^3 + 
    382*ex[2]^2*ex[3]^4*ex[4]^3 + 1759*ex[2]^3*ex[3]^4*ex[4]^3 + 
    1035*ex[2]^4*ex[3]^4*ex[4]^3 - 599*ex[2]^5*ex[3]^4*ex[4]^3 - 
    473*ex[2]^6*ex[3]^4*ex[4]^3 - 72*ex[2]*ex[3]^5*ex[4]^3 + 
    207*ex[2]^2*ex[3]^5*ex[4]^3 + 864*ex[2]^3*ex[3]^5*ex[4]^3 + 
    666*ex[2]^4*ex[3]^5*ex[4]^3 - 36*ex[2]^5*ex[3]^5*ex[4]^3 - 
    81*ex[2]^6*ex[3]^5*ex[4]^3 + 36*ex[2]^7*ex[3]^5*ex[4]^3 - 
    54*ex[2]*ex[3]*ex[4]^4 - 152*ex[2]^2*ex[3]*ex[4]^4 - 
    130*ex[2]^3*ex[3]*ex[4]^4 - 44*ex[2]^4*ex[3]*ex[4]^4 - 
    297*ex[2]*ex[3]^2*ex[4]^4 - 731*ex[2]^2*ex[3]^2*ex[4]^4 - 
    439*ex[2]^3*ex[3]^2*ex[4]^4 - 219*ex[2]^4*ex[3]^2*ex[4]^4 - 
    66*ex[2]^5*ex[3]^2*ex[4]^4 - 567*ex[2]*ex[3]^3*ex[4]^4 - 
    1222*ex[2]^2*ex[3]^3*ex[4]^4 - 398*ex[2]^3*ex[3]^3*ex[4]^4 + 
    203*ex[2]^4*ex[3]^3*ex[4]^4 - 54*ex[2]^5*ex[3]^3*ex[4]^4 - 
    459*ex[2]*ex[3]^4*ex[4]^4 - 859*ex[2]^2*ex[3]^4*ex[4]^4 + 
    37*ex[2]^3*ex[3]^4*ex[4]^4 + 815*ex[2]^4*ex[3]^4*ex[4]^4 + 
    378*ex[2]^5*ex[3]^4*ex[4]^4 - 135*ex[2]*ex[3]^5*ex[4]^4 - 
    216*ex[2]^2*ex[3]^5*ex[4]^4 + 126*ex[2]^3*ex[3]^5*ex[4]^4 + 
    324*ex[2]^4*ex[3]^5*ex[4]^4 + 81*ex[2]^5*ex[3]^5*ex[4]^4 - 
    36*ex[2]^6*ex[3]^5*ex[4]^4 + 22*ex[4]^5 + 32*ex[2]*ex[4]^5 + 
    22*ex[2]^2*ex[4]^5 + 85*ex[3]*ex[4]^5 + 190*ex[2]*ex[3]*ex[4]^5 + 
    137*ex[2]^2*ex[3]*ex[4]^5 + 44*ex[2]^3*ex[3]*ex[4]^5 + 
    120*ex[3]^2*ex[4]^5 + 306*ex[2]*ex[3]^2*ex[4]^5 + 
    189*ex[2]^2*ex[3]^2*ex[4]^5 + 121*ex[2]^3*ex[3]^2*ex[4]^5 + 
    44*ex[2]^4*ex[3]^2*ex[4]^5 + 70*ex[3]^3*ex[4]^5 + 
    98*ex[2]*ex[3]^3*ex[4]^5 - 131*ex[2]^2*ex[3]^3*ex[4]^5 - 
    143*ex[2]^3*ex[3]^3*ex[4]^5 + 16*ex[2]^4*ex[3]^3*ex[4]^5 + 
    10*ex[3]^4*ex[4]^5 - 122*ex[2]*ex[3]^4*ex[4]^5 - 
    391*ex[2]^2*ex[3]^4*ex[4]^5 - 376*ex[2]^3*ex[3]^4*ex[4]^5 - 
    117*ex[2]^4*ex[3]^4*ex[4]^5 - 3*ex[3]^5*ex[4]^5 - 
    72*ex[2]*ex[3]^5*ex[4]^5 - 186*ex[2]^2*ex[3]^5*ex[4]^5 - 
    156*ex[2]^3*ex[3]^5*ex[4]^5 - 27*ex[2]^4*ex[3]^5*ex[4]^5 + 
    12*ex[2]^5*ex[3]^5*ex[4]^5 - 144*ex[2]^4*ex[3]^5*ex[6] - 
    432*ex[2]^5*ex[3]^5*ex[6] - 432*ex[2]^6*ex[3]^5*ex[6] - 
    144*ex[2]^7*ex[3]^5*ex[6] + 432*ex[2]^3*ex[3]^4*ex[4]*ex[6] + 
    1051*ex[2]^4*ex[3]^4*ex[4]*ex[6] + 619*ex[2]^5*ex[3]^4*ex[4]*ex[6] - 
    199*ex[2]^6*ex[3]^4*ex[4]*ex[6] - 211*ex[2]^7*ex[3]^4*ex[4]*ex[6] - 
    12*ex[2]^8*ex[3]^4*ex[4]*ex[6] + 432*ex[2]^3*ex[3]^5*ex[4]*ex[6] + 
    1152*ex[2]^4*ex[3]^5*ex[4]*ex[6] + 864*ex[2]^5*ex[3]^5*ex[4]*ex[6] - 
    144*ex[2]^7*ex[3]^5*ex[4]*ex[6] - 432*ex[2]^2*ex[3]^3*ex[4]^2*ex[6] - 
    818*ex[2]^3*ex[3]^3*ex[4]^2*ex[6] - 37*ex[2]^4*ex[3]^3*ex[4]^2*ex[6] + 
    386*ex[2]^5*ex[3]^3*ex[4]^2*ex[6] + 37*ex[2]^6*ex[3]^3*ex[4]^2*ex[6] - 
    864*ex[2]^2*ex[3]^4*ex[4]^2*ex[6] - 1682*ex[2]^3*ex[3]^4*ex[4]^2*ex[6] - 
    24*ex[2]^4*ex[3]^4*ex[4]^2*ex[6] + 1590*ex[2]^5*ex[3]^4*ex[4]^2*ex[6] + 
    844*ex[2]^6*ex[3]^4*ex[4]^2*ex[6] + 48*ex[2]^7*ex[3]^4*ex[4]^2*ex[6] - 
    432*ex[2]^2*ex[3]^5*ex[4]^2*ex[6] - 864*ex[2]^3*ex[3]^5*ex[4]^2*ex[6] + 
    864*ex[2]^5*ex[3]^5*ex[4]^2*ex[6] + 432*ex[2]^6*ex[3]^5*ex[4]^2*ex[6] + 
    144*ex[2]*ex[3]^2*ex[4]^3*ex[6] + 211*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] - 
    150*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] - 47*ex[2]^4*ex[3]^2*ex[4]^3*ex[6] + 
    22*ex[2]^5*ex[3]^2*ex[4]^3*ex[6] + 432*ex[2]*ex[3]^3*ex[4]^3*ex[6] + 
    422*ex[2]^2*ex[3]^3*ex[4]^3*ex[6] - 1095*ex[2]^3*ex[3]^3*ex[4]^3*ex[6] - 
    1196*ex[2]^4*ex[3]^3*ex[4]^3*ex[6] - 111*ex[2]^5*ex[3]^3*ex[4]^3*ex[6] + 
    432*ex[2]*ex[3]^4*ex[4]^3*ex[6] + 211*ex[2]^2*ex[3]^4*ex[4]^3*ex[6] - 
    1809*ex[2]^3*ex[3]^4*ex[4]^3*ex[6] - 2583*ex[2]^4*ex[3]^4*ex[4]^3*ex[6] - 
    1055*ex[2]^5*ex[3]^4*ex[4]^3*ex[6] - 60*ex[2]^6*ex[3]^4*ex[4]^3*ex[6] + 
    144*ex[2]*ex[3]^5*ex[4]^3*ex[6] - 864*ex[2]^3*ex[3]^5*ex[4]^3*ex[6] - 
    1152*ex[2]^4*ex[3]^5*ex[4]^3*ex[6] - 432*ex[2]^5*ex[3]^5*ex[4]^3*ex[6] - 
    12*ex[2]*ex[3]*ex[4]^4*ex[6] + 108*ex[2]*ex[3]^2*ex[4]^4*ex[6] + 
    350*ex[2]^2*ex[3]^2*ex[4]^4*ex[6] + 50*ex[2]^3*ex[3]^2*ex[4]^4*ex[6] - 
    44*ex[2]^4*ex[3]^2*ex[4]^4*ex[6] + 396*ex[2]*ex[3]^3*ex[4]^4*ex[6] + 
    1132*ex[2]^2*ex[3]^3*ex[4]^4*ex[6] + 810*ex[2]^3*ex[3]^3*ex[4]^4*ex[6] + 
    74*ex[2]^4*ex[3]^3*ex[4]^4*ex[6] + 420*ex[2]*ex[3]^4*ex[4]^4*ex[6] + 
    1214*ex[2]^2*ex[3]^4*ex[4]^4*ex[6] + 1192*ex[2]^3*ex[3]^4*ex[4]^4*ex[6] + 
    422*ex[2]^4*ex[3]^4*ex[4]^4*ex[6] + 24*ex[2]^5*ex[3]^4*ex[4]^4*ex[6] + 
    144*ex[2]*ex[3]^5*ex[4]^4*ex[6] + 432*ex[2]^2*ex[3]^5*ex[4]^4*ex[6] + 
    432*ex[2]^3*ex[3]^5*ex[4]^4*ex[6] + 144*ex[2]^4*ex[3]^5*ex[4]^4*ex[6] + 
    72*ex[2]^4*ex[3]^5*ex[6]^2 + 216*ex[2]^5*ex[3]^5*ex[6]^2 + 
    216*ex[2]^6*ex[3]^5*ex[6]^2 + 72*ex[2]^7*ex[3]^5*ex[6]^2 - 
    216*ex[2]^3*ex[3]^4*ex[4]*ex[6]^2 - 625*ex[2]^4*ex[3]^4*ex[4]*ex[6]^2 - 
    614*ex[2]^5*ex[3]^4*ex[4]*ex[6]^2 - 217*ex[2]^6*ex[3]^4*ex[4]*ex[6]^2 - 
    12*ex[2]^7*ex[3]^4*ex[4]*ex[6]^2 - 216*ex[2]^3*ex[3]^5*ex[4]*ex[6]^2 - 
    648*ex[2]^4*ex[3]^5*ex[4]*ex[6]^2 - 648*ex[2]^5*ex[3]^5*ex[4]*ex[6]^2 - 
    216*ex[2]^6*ex[3]^5*ex[4]*ex[6]^2 + 216*ex[2]^2*ex[3]^3*ex[4]^2*ex[6]^2 + 
    602*ex[2]^3*ex[3]^3*ex[4]^2*ex[6]^2 + 423*ex[2]^4*ex[3]^3*ex[4]^2*
     ex[6]^2 + 37*ex[2]^5*ex[3]^3*ex[4]^2*ex[6]^2 + 
    432*ex[2]^2*ex[3]^4*ex[4]^2*ex[6]^2 + 1250*ex[2]^3*ex[3]^4*ex[4]^2*
     ex[6]^2 + 1228*ex[2]^4*ex[3]^4*ex[4]^2*ex[6]^2 + 
    434*ex[2]^5*ex[3]^4*ex[4]^2*ex[6]^2 + 24*ex[2]^6*ex[3]^4*ex[4]^2*
     ex[6]^2 + 216*ex[2]^2*ex[3]^5*ex[4]^2*ex[6]^2 + 
    648*ex[2]^3*ex[3]^5*ex[4]^2*ex[6]^2 + 648*ex[2]^4*ex[3]^5*ex[4]^2*
     ex[6]^2 + 216*ex[2]^5*ex[3]^5*ex[4]^2*ex[6]^2 - 
    72*ex[2]*ex[3]^2*ex[4]^3*ex[6]^2 - 193*ex[2]^2*ex[3]^2*ex[4]^3*ex[6]^2 - 
    25*ex[2]^3*ex[3]^2*ex[4]^3*ex[6]^2 + 22*ex[2]^4*ex[3]^2*ex[4]^3*ex[6]^2 - 
    216*ex[2]*ex[3]^3*ex[4]^3*ex[6]^2 - 602*ex[2]^2*ex[3]^3*ex[4]^3*ex[6]^2 - 
    423*ex[2]^3*ex[3]^3*ex[4]^3*ex[6]^2 - 37*ex[2]^4*ex[3]^3*ex[4]^3*
     ex[6]^2 - 216*ex[2]*ex[3]^4*ex[4]^3*ex[6]^2 - 
    625*ex[2]^2*ex[3]^4*ex[4]^3*ex[6]^2 - 614*ex[2]^3*ex[3]^4*ex[4]^3*
     ex[6]^2 - 217*ex[2]^4*ex[3]^4*ex[4]^3*ex[6]^2 - 
    12*ex[2]^5*ex[3]^4*ex[4]^3*ex[6]^2 - 72*ex[2]*ex[3]^5*ex[4]^3*ex[6]^2 - 
    216*ex[2]^2*ex[3]^5*ex[4]^3*ex[6]^2 - 216*ex[2]^3*ex[3]^5*ex[4]^3*
     ex[6]^2 - 72*ex[2]^4*ex[3]^5*ex[4]^3*ex[6]^2, 
  y[90] -> 8*ex[2] + 5*ex[2]*ex[3] - 5*ex[4] - 5*ex[3]*ex[4], 
  y[91] -> 4*ex[2]^5*ex[3]^3 - 8*ex[2]^4*ex[3]^2*ex[4] + 
    4*ex[2]^5*ex[3]^2*ex[4] - 12*ex[2]^4*ex[3]^3*ex[4] + 
    8*ex[2]^5*ex[3]^3*ex[4] + 4*ex[2]^3*ex[3]*ex[4]^2 - 
    4*ex[2]^4*ex[3]*ex[4]^2 + 8*ex[2]^3*ex[3]^2*ex[4]^2 - 
    36*ex[2]^4*ex[3]^2*ex[4]^2 - 4*ex[2]^5*ex[3]^2*ex[4]^2 + 
    7*ex[2]^3*ex[3]^3*ex[4]^2 - 34*ex[2]^4*ex[3]^3*ex[4]^2 - 
    ex[2]^5*ex[3]^3*ex[4]^2 + 12*ex[2]^2*ex[3]*ex[4]^3 + 
    24*ex[2]^3*ex[3]*ex[4]^3 + 23*ex[2]^2*ex[3]^2*ex[4]^3 + 
    80*ex[2]^3*ex[3]^2*ex[4]^3 + 9*ex[2]^4*ex[3]^2*ex[4]^3 + 
    11*ex[2]^2*ex[3]^3*ex[4]^3 + 54*ex[2]^3*ex[3]^3*ex[4]^3 + 
    3*ex[2]^4*ex[3]^3*ex[4]^3 - 8*ex[2]*ex[4]^4 - 31*ex[2]*ex[3]*ex[4]^4 - 
    30*ex[2]^2*ex[3]*ex[4]^4 - 38*ex[2]*ex[3]^2*ex[4]^4 - 
    68*ex[2]^2*ex[3]^2*ex[4]^4 - 6*ex[2]^3*ex[3]^2*ex[4]^4 - 
    15*ex[2]*ex[3]^3*ex[4]^4 - 38*ex[2]^2*ex[3]^3*ex[4]^4 - 
    3*ex[2]^3*ex[3]^3*ex[4]^4 + 5*ex[4]^5 + 15*ex[3]*ex[4]^5 + 
    10*ex[2]*ex[3]*ex[4]^5 + 15*ex[3]^2*ex[4]^5 + 20*ex[2]*ex[3]^2*ex[4]^5 + 
    ex[2]^2*ex[3]^2*ex[4]^5 + 5*ex[3]^3*ex[4]^5 + 10*ex[2]*ex[3]^3*ex[4]^5 + 
    ex[2]^2*ex[3]^3*ex[4]^5 - 8*ex[2]^5*ex[3]^3*ex[6] + 
    12*ex[2]^4*ex[3]^2*ex[4]*ex[6] - 4*ex[2]^5*ex[3]^2*ex[4]*ex[6] + 
    24*ex[2]^4*ex[3]^3*ex[4]*ex[6] - 8*ex[2]^5*ex[3]^3*ex[4]*ex[6] - 
    4*ex[2]^3*ex[3]*ex[4]^2*ex[6] - 24*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] + 
    16*ex[2]^4*ex[3]^2*ex[4]^2*ex[6] - 24*ex[2]^3*ex[3]^3*ex[4]^2*ex[6] + 
    24*ex[2]^4*ex[3]^3*ex[4]^2*ex[6] + 4*ex[2]^2*ex[3]*ex[4]^3*ex[6] + 
    12*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] - 20*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] + 
    8*ex[2]^2*ex[3]^3*ex[4]^3*ex[6] - 24*ex[2]^3*ex[3]^3*ex[4]^3*ex[6] + 
    8*ex[2]^2*ex[3]^2*ex[4]^4*ex[6] + 8*ex[2]^2*ex[3]^3*ex[4]^4*ex[6] + 
    4*ex[2]^5*ex[3]^3*ex[6]^2 - 4*ex[2]^4*ex[3]^2*ex[4]*ex[6]^2 - 
    12*ex[2]^4*ex[3]^3*ex[4]*ex[6]^2 + 8*ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^2 + 
    12*ex[2]^3*ex[3]^3*ex[4]^2*ex[6]^2 - 4*ex[2]^2*ex[3]^2*ex[4]^3*ex[6]^2 - 
    4*ex[2]^2*ex[3]^3*ex[4]^3*ex[6]^2, 
  y[92] -> 3*ex[2]*ex[3] + 3*ex[2]^2*ex[3] - 3*ex[4] - 22*ex[2]*ex[4] - 
    3*ex[3]*ex[4] - 3*ex[2]*ex[3]*ex[4], 
  y[93] -> 6*ex[2]*ex[3] - 11*ex[4] - 6*ex[3]*ex[4], 
  y[94] -> 22 + 79*ex[3] + 72*ex[3]^2, 
  y[95] -> -12*ex[2]^2 + 152*ex[2]^3 - 24*ex[2]^2*ex[3] + 226*ex[2]^3*ex[3] - 
    12*ex[2]^2*ex[3]^2 + 74*ex[2]^3*ex[3]^2 + 24*ex[2]*ex[4] - 
    241*ex[2]^2*ex[4] + 152*ex[2]^3*ex[4] + 48*ex[2]*ex[3]*ex[4] - 
    377*ex[2]^2*ex[3]*ex[4] + 86*ex[2]^3*ex[3]*ex[4] + 
    24*ex[2]*ex[3]^2*ex[4] - 136*ex[2]^2*ex[3]^2*ex[4] + 
    12*ex[2]^3*ex[3]^2*ex[4] - 12*ex[4]^2 + 89*ex[2]*ex[4]^2 - 
    77*ex[2]^2*ex[4]^2 - 24*ex[3]*ex[4]^2 + 151*ex[2]*ex[3]*ex[4]^2 - 
    74*ex[2]^2*ex[3]*ex[4]^2 - 12*ex[3]^2*ex[4]^2 + 
    62*ex[2]*ex[3]^2*ex[4]^2 - 12*ex[2]^2*ex[3]^2*ex[4]^2 + 
    12*ex[2]^2*ex[6] - 152*ex[2]^3*ex[6] + 24*ex[2]^2*ex[3]*ex[6] - 
    226*ex[2]^3*ex[3]*ex[6] + 12*ex[2]^2*ex[3]^2*ex[6] - 
    74*ex[2]^3*ex[3]^2*ex[6] - 12*ex[2]*ex[4]*ex[6] + 
    77*ex[2]^2*ex[4]*ex[6] - 24*ex[2]*ex[3]*ex[4]*ex[6] + 
    151*ex[2]^2*ex[3]*ex[4]*ex[6] - 12*ex[2]*ex[3]^2*ex[4]*ex[6] + 
    74*ex[2]^2*ex[3]^2*ex[4]*ex[6], 
  y[96] -> 12*ex[2]^6*ex[3]^6 + 12*ex[2]^7*ex[3]^6 - 
    36*ex[2]^5*ex[3]^5*ex[4] + 48*ex[2]^7*ex[3]^5*ex[4] + 
    12*ex[2]^8*ex[3]^5*ex[4] - 36*ex[2]^5*ex[3]^6*ex[4] + 
    36*ex[2]^7*ex[3]^6*ex[4] - 44*ex[2]^4*ex[3]^4*ex[4]^2 - 
    313*ex[2]^5*ex[3]^4*ex[4]^2 - 361*ex[2]^6*ex[3]^4*ex[4]^2 - 
    92*ex[2]^7*ex[3]^4*ex[4]^2 - 104*ex[2]^4*ex[3]^5*ex[4]^2 - 
    672*ex[2]^5*ex[3]^5*ex[4]^2 - 768*ex[2]^6*ex[3]^5*ex[4]^2 - 
    200*ex[2]^7*ex[3]^5*ex[4]^2 - 62*ex[2]^4*ex[3]^6*ex[4]^2 - 
    378*ex[2]^5*ex[3]^6*ex[4]^2 - 402*ex[2]^6*ex[3]^6*ex[4]^2 - 
    98*ex[2]^7*ex[3]^6*ex[4]^2 - 12*ex[2]^8*ex[3]^6*ex[4]^2 + 
    126*ex[2]^3*ex[3]^3*ex[4]^3 + 352*ex[2]^4*ex[3]^3*ex[4]^3 + 
    189*ex[2]^5*ex[3]^3*ex[4]^3 - 22*ex[2]^6*ex[3]^3*ex[4]^3 + 
    573*ex[2]^3*ex[3]^4*ex[4]^3 + 1814*ex[2]^4*ex[3]^4*ex[4]^3 + 
    1473*ex[2]^5*ex[3]^4*ex[4]^3 + 232*ex[2]^6*ex[3]^4*ex[4]^3 + 
    887*ex[2]^3*ex[3]^5*ex[4]^3 + 2933*ex[2]^4*ex[3]^5*ex[4]^3 + 
    2761*ex[2]^5*ex[3]^5*ex[4]^3 + 727*ex[2]^6*ex[3]^5*ex[4]^3 + 
    12*ex[2]^7*ex[3]^5*ex[4]^3 + 368*ex[2]^3*ex[3]^6*ex[4]^3 + 
    1272*ex[2]^4*ex[3]^6*ex[4]^3 + 1248*ex[2]^5*ex[3]^6*ex[4]^3 + 
    392*ex[2]^6*ex[3]^6*ex[4]^3 + 48*ex[2]^7*ex[3]^6*ex[4]^3 - 
    14*ex[2]^2*ex[3]^2*ex[4]^4 + 37*ex[2]^3*ex[3]^2*ex[4]^4 + 
    88*ex[2]^4*ex[3]^2*ex[4]^4 + 22*ex[2]^5*ex[3]^2*ex[4]^4 - 
    385*ex[2]^2*ex[3]^3*ex[4]^4 - 693*ex[2]^3*ex[3]^3*ex[4]^4 - 
    59*ex[2]^4*ex[3]^3*ex[4]^4 + 204*ex[2]^5*ex[3]^3*ex[4]^4 - 
    1496*ex[2]^2*ex[3]^4*ex[4]^4 - 3625*ex[2]^3*ex[3]^4*ex[4]^4 - 
    2302*ex[2]^4*ex[3]^4*ex[4]^4 - 173*ex[2]^5*ex[3]^4*ex[4]^4 - 
    1677*ex[2]^2*ex[3]^5*ex[4]^4 - 4767*ex[2]^3*ex[3]^5*ex[4]^4 - 
    4155*ex[2]^4*ex[3]^5*ex[4]^4 - 1101*ex[2]^5*ex[3]^5*ex[4]^4 - 
    36*ex[2]^6*ex[3]^5*ex[4]^4 - 552*ex[2]^2*ex[3]^6*ex[4]^4 - 
    1728*ex[2]^3*ex[3]^6*ex[4]^4 - 1692*ex[2]^4*ex[3]^6*ex[4]^4 - 
    588*ex[2]^5*ex[3]^6*ex[4]^4 - 72*ex[2]^6*ex[3]^6*ex[4]^4 - 
    66*ex[2]*ex[3]*ex[4]^5 - 110*ex[2]^2*ex[3]*ex[4]^5 - 
    44*ex[2]^3*ex[3]*ex[4]^5 - 193*ex[2]*ex[3]^2*ex[4]^5 - 
    478*ex[2]^2*ex[3]^2*ex[4]^5 - 381*ex[2]^3*ex[3]^2*ex[4]^5 - 
    66*ex[2]^4*ex[3]^2*ex[4]^5 + 389*ex[2]*ex[3]^3*ex[4]^5 + 
    349*ex[2]^2*ex[3]^3*ex[4]^5 - 427*ex[2]^3*ex[3]^3*ex[4]^5 - 
    342*ex[2]^4*ex[3]^3*ex[4]^5 + 1449*ex[2]*ex[3]^4*ex[4]^5 + 
    3060*ex[2]^2*ex[3]^4*ex[4]^5 + 1629*ex[2]^3*ex[3]^4*ex[4]^5 + 
    18*ex[2]^4*ex[3]^4*ex[4]^5 + 1289*ex[2]*ex[3]^5*ex[4]^5 + 
    3423*ex[2]^2*ex[3]^5*ex[4]^5 + 2859*ex[2]^3*ex[3]^5*ex[4]^5 + 
    761*ex[2]^4*ex[3]^5*ex[4]^5 + 36*ex[2]^5*ex[3]^5*ex[4]^5 + 
    356*ex[2]*ex[3]^6*ex[4]^5 + 1080*ex[2]^2*ex[3]^6*ex[4]^5 + 
    1068*ex[2]^3*ex[3]^6*ex[4]^5 + 392*ex[2]^4*ex[3]^6*ex[4]^5 + 
    48*ex[2]^5*ex[3]^6*ex[4]^5 + 22*ex[4]^6 + 22*ex[2]*ex[4]^6 + 
    145*ex[3]*ex[4]^6 + 189*ex[2]*ex[3]*ex[4]^6 + 44*ex[2]^2*ex[3]*ex[4]^6 + 
    202*ex[3]^2*ex[4]^6 + 436*ex[2]*ex[3]^2*ex[4]^6 + 
    293*ex[2]^2*ex[3]^2*ex[4]^6 + 44*ex[2]^3*ex[3]^2*ex[4]^6 - 
    130*ex[3]^3*ex[4]^6 - 8*ex[2]*ex[3]^3*ex[4]^6 + 
    297*ex[2]^2*ex[3]^3*ex[4]^6 + 160*ex[2]^3*ex[3]^3*ex[4]^6 - 
    482*ex[3]^4*ex[4]^6 - 936*ex[2]*ex[3]^4*ex[4]^6 - 
    439*ex[2]^2*ex[3]^4*ex[4]^6 + 15*ex[2]^3*ex[3]^4*ex[4]^6 - 
    359*ex[3]^5*ex[4]^6 - 917*ex[2]*ex[3]^5*ex[4]^6 - 
    745*ex[2]^2*ex[3]^5*ex[4]^6 - 199*ex[2]^3*ex[3]^5*ex[4]^6 - 
    12*ex[2]^4*ex[3]^5*ex[4]^6 - 86*ex[3]^6*ex[4]^6 - 
    258*ex[2]*ex[3]^6*ex[4]^6 - 258*ex[2]^2*ex[3]^6*ex[4]^6 - 
    98*ex[2]^3*ex[3]^6*ex[4]^6 - 12*ex[2]^4*ex[3]^6*ex[4]^6 - 
    24*ex[2]^6*ex[3]^6*ex[6] - 24*ex[2]^7*ex[3]^6*ex[6] + 
    84*ex[2]^5*ex[3]^5*ex[4]*ex[6] + 60*ex[2]^6*ex[3]^5*ex[4]*ex[6] - 
    36*ex[2]^7*ex[3]^5*ex[4]*ex[6] - 12*ex[2]^8*ex[3]^5*ex[4]*ex[6] + 
    84*ex[2]^5*ex[3]^6*ex[4]*ex[6] + 48*ex[2]^6*ex[3]^6*ex[4]*ex[6] - 
    36*ex[2]^7*ex[3]^6*ex[4]*ex[6] - 133*ex[2]^4*ex[3]^4*ex[4]^2*ex[6] - 
    48*ex[2]^5*ex[3]^4*ex[4]^2*ex[6] + 97*ex[2]^6*ex[3]^4*ex[4]^2*ex[6] + 
    12*ex[2]^7*ex[3]^4*ex[4]^2*ex[6] - 216*ex[2]^4*ex[3]^5*ex[4]^2*ex[6] - 
    24*ex[2]^5*ex[3]^5*ex[4]^2*ex[6] + 252*ex[2]^6*ex[3]^5*ex[4]^2*ex[6] + 
    60*ex[2]^7*ex[3]^5*ex[4]^2*ex[6] - 96*ex[2]^4*ex[3]^6*ex[4]^2*ex[6] + 
    48*ex[2]^5*ex[3]^6*ex[4]^2*ex[6] + 144*ex[2]^6*ex[3]^6*ex[4]^2*ex[6] + 
    110*ex[2]^3*ex[3]^3*ex[4]^3*ex[6] - 3*ex[2]^4*ex[3]^3*ex[4]^3*ex[6] - 
    83*ex[2]^5*ex[3]^3*ex[4]^3*ex[6] + 230*ex[2]^3*ex[3]^4*ex[4]^3*ex[6] - 
    146*ex[2]^4*ex[3]^4*ex[4]^3*ex[6] - 424*ex[2]^5*ex[3]^4*ex[4]^3*ex[6] - 
    48*ex[2]^6*ex[3]^4*ex[4]^3*ex[6] + 144*ex[2]^3*ex[3]^5*ex[4]^3*ex[6] - 
    288*ex[2]^4*ex[3]^5*ex[4]^3*ex[6] - 540*ex[2]^5*ex[3]^5*ex[4]^3*ex[6] - 
    108*ex[2]^6*ex[3]^5*ex[4]^3*ex[6] + 24*ex[2]^3*ex[3]^6*ex[4]^3*ex[6] - 
    192*ex[2]^4*ex[3]^6*ex[4]^3*ex[6] - 216*ex[2]^5*ex[3]^6*ex[4]^3*ex[6] - 
    37*ex[2]^2*ex[3]^2*ex[4]^4*ex[6] + 15*ex[2]^3*ex[3]^2*ex[4]^4*ex[6] + 
    22*ex[2]^4*ex[3]^2*ex[4]^4*ex[6] - 98*ex[2]^2*ex[3]^3*ex[4]^4*ex[6] + 
    211*ex[2]^3*ex[3]^3*ex[4]^4*ex[6] + 249*ex[2]^4*ex[3]^3*ex[4]^4*ex[6] - 
    61*ex[2]^2*ex[3]^4*ex[4]^4*ex[6] + 436*ex[2]^3*ex[3]^4*ex[4]^4*ex[6] + 
    557*ex[2]^4*ex[3]^4*ex[4]^4*ex[6] + 60*ex[2]^5*ex[3]^4*ex[4]^4*ex[6] + 
    24*ex[2]^2*ex[3]^5*ex[4]^4*ex[6] + 408*ex[2]^3*ex[3]^5*ex[4]^4*ex[6] + 
    468*ex[2]^4*ex[3]^5*ex[4]^4*ex[6] + 84*ex[2]^5*ex[3]^5*ex[4]^4*ex[6] + 
    24*ex[2]^2*ex[3]^6*ex[4]^4*ex[6] + 168*ex[2]^3*ex[3]^6*ex[4]^4*ex[6] + 
    144*ex[2]^4*ex[3]^6*ex[4]^4*ex[6] - 74*ex[2]^2*ex[3]^2*ex[4]^5*ex[6] - 
    44*ex[2]^3*ex[3]^2*ex[4]^5*ex[6] - 12*ex[2]*ex[3]^3*ex[4]^5*ex[6] - 
    208*ex[2]^2*ex[3]^3*ex[4]^5*ex[6] - 166*ex[2]^3*ex[3]^3*ex[4]^5*ex[6] - 
    36*ex[2]*ex[3]^4*ex[4]^5*ex[6] - 242*ex[2]^2*ex[3]^4*ex[4]^5*ex[6] - 
    230*ex[2]^3*ex[3]^4*ex[4]^5*ex[6] - 24*ex[2]^4*ex[3]^4*ex[4]^5*ex[6] - 
    36*ex[2]*ex[3]^5*ex[4]^5*ex[6] - 156*ex[2]^2*ex[3]^5*ex[4]^5*ex[6] - 
    144*ex[2]^3*ex[3]^5*ex[4]^5*ex[6] - 24*ex[2]^4*ex[3]^5*ex[4]^5*ex[6] - 
    12*ex[2]*ex[3]^6*ex[4]^5*ex[6] - 48*ex[2]^2*ex[3]^6*ex[4]^5*ex[6] - 
    36*ex[2]^3*ex[3]^6*ex[4]^5*ex[6] + 12*ex[2]^6*ex[3]^6*ex[6]^2 + 
    12*ex[2]^7*ex[3]^6*ex[6]^2 - 48*ex[2]^5*ex[3]^5*ex[4]*ex[6]^2 - 
    60*ex[2]^6*ex[3]^5*ex[4]*ex[6]^2 - 12*ex[2]^7*ex[3]^5*ex[4]*ex[6]^2 - 
    48*ex[2]^5*ex[3]^6*ex[4]*ex[6]^2 - 48*ex[2]^6*ex[3]^6*ex[4]*ex[6]^2 + 
    97*ex[2]^4*ex[3]^4*ex[4]^2*ex[6]^2 + 109*ex[2]^5*ex[3]^4*ex[4]^2*
     ex[6]^2 + 12*ex[2]^6*ex[3]^4*ex[4]^2*ex[6]^2 + 
    144*ex[2]^4*ex[3]^5*ex[4]^2*ex[6]^2 + 180*ex[2]^5*ex[3]^5*ex[4]^2*
     ex[6]^2 + 36*ex[2]^6*ex[3]^5*ex[4]^2*ex[6]^2 + 
    72*ex[2]^4*ex[3]^6*ex[4]^2*ex[6]^2 + 72*ex[2]^5*ex[3]^6*ex[4]^2*ex[6]^2 - 
    98*ex[2]^3*ex[3]^3*ex[4]^3*ex[6]^2 - 83*ex[2]^4*ex[3]^3*ex[4]^3*ex[6]^2 - 
    194*ex[2]^3*ex[3]^4*ex[4]^3*ex[6]^2 - 218*ex[2]^4*ex[3]^4*ex[4]^3*
     ex[6]^2 - 24*ex[2]^5*ex[3]^4*ex[4]^3*ex[6]^2 - 
    144*ex[2]^3*ex[3]^5*ex[4]^3*ex[6]^2 - 180*ex[2]^4*ex[3]^5*ex[4]^3*
     ex[6]^2 - 36*ex[2]^5*ex[3]^5*ex[4]^3*ex[6]^2 - 
    48*ex[2]^3*ex[3]^6*ex[4]^3*ex[6]^2 - 48*ex[2]^4*ex[3]^6*ex[4]^3*ex[6]^2 + 
    37*ex[2]^2*ex[3]^2*ex[4]^4*ex[6]^2 + 22*ex[2]^3*ex[3]^2*ex[4]^4*ex[6]^2 + 
    98*ex[2]^2*ex[3]^3*ex[4]^4*ex[6]^2 + 83*ex[2]^3*ex[3]^3*ex[4]^4*ex[6]^2 + 
    97*ex[2]^2*ex[3]^4*ex[4]^4*ex[6]^2 + 109*ex[2]^3*ex[3]^4*ex[4]^4*
     ex[6]^2 + 12*ex[2]^4*ex[3]^4*ex[4]^4*ex[6]^2 + 
    48*ex[2]^2*ex[3]^5*ex[4]^4*ex[6]^2 + 60*ex[2]^3*ex[3]^5*ex[4]^4*ex[6]^2 + 
    12*ex[2]^4*ex[3]^5*ex[4]^4*ex[6]^2 + 12*ex[2]^2*ex[3]^6*ex[4]^4*ex[6]^2 + 
    12*ex[2]^3*ex[3]^6*ex[4]^4*ex[6]^2, 
  y[97] -> ex[2]^3*ex[3]^2 + ex[2]^3*ex[3]^3 - 2*ex[2]^2*ex[3]*ex[4] + 
    2*ex[2]^3*ex[3]*ex[4] - 5*ex[2]^2*ex[3]^2*ex[4] + 
    6*ex[2]^3*ex[3]^2*ex[4] - 3*ex[2]^2*ex[3]^3*ex[4] + 
    3*ex[2]^3*ex[3]^3*ex[4] + ex[2]*ex[4]^2 - 2*ex[2]^2*ex[4]^2 + 
    5*ex[2]*ex[3]*ex[4]^2 - 14*ex[2]^2*ex[3]*ex[4]^2 + 
    5*ex[2]^3*ex[3]*ex[4]^2 + 7*ex[2]*ex[3]^2*ex[4]^2 - 
    21*ex[2]^2*ex[3]^2*ex[4]^2 + 9*ex[2]^3*ex[3]^2*ex[4]^2 + 
    3*ex[2]*ex[3]^3*ex[4]^2 - 9*ex[2]^2*ex[3]^3*ex[4]^2 + 
    3*ex[2]^3*ex[3]^3*ex[4]^2 - ex[4]^3 + 6*ex[2]*ex[4]^3 - 
    3*ex[2]^2*ex[4]^3 - 3*ex[3]*ex[4]^3 + 21*ex[2]*ex[3]*ex[4]^3 - 
    21*ex[2]^2*ex[3]*ex[4]^3 + 3*ex[2]^3*ex[3]*ex[4]^3 - 3*ex[3]^2*ex[4]^3 + 
    24*ex[2]*ex[3]^2*ex[4]^3 - 27*ex[2]^2*ex[3]^2*ex[4]^3 + 
    4*ex[2]^3*ex[3]^2*ex[4]^3 - ex[3]^3*ex[4]^3 + 9*ex[2]*ex[3]^3*ex[4]^3 - 
    9*ex[2]^2*ex[3]^3*ex[4]^3 + ex[2]^3*ex[3]^3*ex[4]^3 - 3*ex[4]^4 + 
    6*ex[2]*ex[4]^4 - ex[2]^2*ex[4]^4 - 9*ex[3]*ex[4]^4 + 
    25*ex[2]*ex[3]*ex[4]^4 - 9*ex[2]^2*ex[3]*ex[4]^4 - 9*ex[3]^2*ex[4]^4 + 
    27*ex[2]*ex[3]^2*ex[4]^4 - 11*ex[2]^2*ex[3]^2*ex[4]^4 - 
    3*ex[3]^3*ex[4]^4 + 9*ex[2]*ex[3]^3*ex[4]^4 - 3*ex[2]^2*ex[3]^3*ex[4]^4 - 
    3*ex[4]^5 + 2*ex[2]*ex[4]^5 - 9*ex[3]*ex[4]^5 + 9*ex[2]*ex[3]*ex[4]^5 - 
    9*ex[3]^2*ex[4]^5 + 10*ex[2]*ex[3]^2*ex[4]^5 - 3*ex[3]^3*ex[4]^5 + 
    3*ex[2]*ex[3]^3*ex[4]^5 - ex[4]^6 - 3*ex[3]*ex[4]^6 - 3*ex[3]^2*ex[4]^6 - 
    ex[3]^3*ex[4]^6 - 3*ex[2]^3*ex[3]^2*ex[6] - 3*ex[2]^3*ex[3]^3*ex[6] + 
    6*ex[2]^2*ex[3]*ex[4]*ex[6] - 4*ex[2]^3*ex[3]*ex[4]*ex[6] + 
    15*ex[2]^2*ex[3]^2*ex[4]*ex[6] - 12*ex[2]^3*ex[3]^2*ex[4]*ex[6] + 
    9*ex[2]^2*ex[3]^3*ex[4]*ex[6] - 6*ex[2]^3*ex[3]^3*ex[4]*ex[6] - 
    3*ex[2]*ex[4]^2*ex[6] + 3*ex[2]^2*ex[4]^2*ex[6] - 
    15*ex[2]*ex[3]*ex[4]^2*ex[6] + 26*ex[2]^2*ex[3]*ex[4]^2*ex[6] - 
    5*ex[2]^3*ex[3]*ex[4]^2*ex[6] - 21*ex[2]*ex[3]^2*ex[4]^2*ex[6] + 
    42*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] - 9*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] - 
    9*ex[2]*ex[3]^3*ex[4]^2*ex[6] + 18*ex[2]^2*ex[3]^3*ex[4]^2*ex[6] - 
    3*ex[2]^3*ex[3]^3*ex[4]^2*ex[6] + 3*ex[4]^3*ex[6] - 
    9*ex[2]*ex[4]^3*ex[6] + 2*ex[2]^2*ex[4]^3*ex[6] + 9*ex[3]*ex[4]^3*ex[6] - 
    40*ex[2]*ex[3]*ex[4]^3*ex[6] + 19*ex[2]^2*ex[3]*ex[4]^3*ex[6] + 
    9*ex[3]^2*ex[4]^3*ex[6] - 48*ex[2]*ex[3]^2*ex[4]^3*ex[6] + 
    27*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] + 3*ex[3]^3*ex[4]^3*ex[6] - 
    18*ex[2]*ex[3]^3*ex[4]^3*ex[6] + 9*ex[2]^2*ex[3]^3*ex[4]^3*ex[6] + 
    6*ex[4]^4*ex[6] - 5*ex[2]*ex[4]^4*ex[6] + 18*ex[3]*ex[4]^4*ex[6] - 
    23*ex[2]*ex[3]*ex[4]^4*ex[6] + 18*ex[3]^2*ex[4]^4*ex[6] - 
    27*ex[2]*ex[3]^2*ex[4]^4*ex[6] + 6*ex[3]^3*ex[4]^4*ex[6] - 
    9*ex[2]*ex[3]^3*ex[4]^4*ex[6] + 3*ex[4]^5*ex[6] + 9*ex[3]*ex[4]^5*ex[6] + 
    9*ex[3]^2*ex[4]^5*ex[6] + 3*ex[3]^3*ex[4]^5*ex[6] + 
    3*ex[2]^3*ex[3]^2*ex[6]^2 + 3*ex[2]^3*ex[3]^3*ex[6]^2 - 
    6*ex[2]^2*ex[3]*ex[4]*ex[6]^2 + 2*ex[2]^3*ex[3]*ex[4]*ex[6]^2 - 
    15*ex[2]^2*ex[3]^2*ex[4]*ex[6]^2 + 6*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 - 
    9*ex[2]^2*ex[3]^3*ex[4]*ex[6]^2 + 3*ex[2]^3*ex[3]^3*ex[4]*ex[6]^2 + 
    3*ex[2]*ex[4]^2*ex[6]^2 - ex[2]^2*ex[4]^2*ex[6]^2 + 
    15*ex[2]*ex[3]*ex[4]^2*ex[6]^2 - 12*ex[2]^2*ex[3]*ex[4]^2*ex[6]^2 + 
    21*ex[2]*ex[3]^2*ex[4]^2*ex[6]^2 - 21*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2 + 
    9*ex[2]*ex[3]^3*ex[4]^2*ex[6]^2 - 9*ex[2]^2*ex[3]^3*ex[4]^2*ex[6]^2 - 
    3*ex[4]^3*ex[6]^2 + 4*ex[2]*ex[4]^3*ex[6]^2 - 9*ex[3]*ex[4]^3*ex[6]^2 + 
    19*ex[2]*ex[3]*ex[4]^3*ex[6]^2 - 9*ex[3]^2*ex[4]^3*ex[6]^2 + 
    24*ex[2]*ex[3]^2*ex[4]^3*ex[6]^2 - 3*ex[3]^3*ex[4]^3*ex[6]^2 + 
    9*ex[2]*ex[3]^3*ex[4]^3*ex[6]^2 - 3*ex[4]^4*ex[6]^2 - 
    9*ex[3]*ex[4]^4*ex[6]^2 - 9*ex[3]^2*ex[4]^4*ex[6]^2 - 
    3*ex[3]^3*ex[4]^4*ex[6]^2 - ex[2]^3*ex[3]^2*ex[6]^3 - 
    ex[2]^3*ex[3]^3*ex[6]^3 + 2*ex[2]^2*ex[3]*ex[4]*ex[6]^3 + 
    5*ex[2]^2*ex[3]^2*ex[4]*ex[6]^3 + 3*ex[2]^2*ex[3]^3*ex[4]*ex[6]^3 - 
    ex[2]*ex[4]^2*ex[6]^3 - 5*ex[2]*ex[3]*ex[4]^2*ex[6]^3 - 
    7*ex[2]*ex[3]^2*ex[4]^2*ex[6]^3 - 3*ex[2]*ex[3]^3*ex[4]^2*ex[6]^3 + 
    ex[4]^3*ex[6]^3 + 3*ex[3]*ex[4]^3*ex[6]^3 + 3*ex[3]^2*ex[4]^3*ex[6]^3 + 
    ex[3]^3*ex[4]^3*ex[6]^3, y[98] -> ex[2]^4*ex[3]^2*ex[4] + 
    3*ex[2]^4*ex[3]^3*ex[4] + 2*ex[2]^4*ex[3]^4*ex[4] - 
    2*ex[2]^3*ex[3]*ex[4]^2 + ex[2]^4*ex[3]*ex[4]^2 - 
    10*ex[2]^3*ex[3]^2*ex[4]^2 + 9*ex[2]^4*ex[3]^2*ex[4]^2 - 
    15*ex[2]^3*ex[3]^3*ex[4]^2 + 15*ex[2]^4*ex[3]^3*ex[4]^2 - 
    7*ex[2]^3*ex[3]^4*ex[4]^2 + 6*ex[2]^4*ex[3]^4*ex[4]^2 + ex[2]^2*ex[4]^3 + 
    9*ex[2]^2*ex[3]*ex[4]^3 - 15*ex[2]^3*ex[3]*ex[4]^3 + 
    2*ex[2]^4*ex[3]*ex[4]^3 + 24*ex[2]^2*ex[3]^2*ex[4]^3 - 
    54*ex[2]^3*ex[3]^2*ex[4]^3 + 17*ex[2]^4*ex[3]^2*ex[4]^3 + 
    25*ex[2]^2*ex[3]^3*ex[4]^3 - 60*ex[2]^3*ex[3]^3*ex[4]^3 + 
    21*ex[2]^4*ex[3]^3*ex[4]^3 + 9*ex[2]^2*ex[3]^4*ex[4]^3 - 
    21*ex[2]^3*ex[3]^4*ex[4]^3 + 6*ex[2]^4*ex[3]^4*ex[4]^3 - 
    2*ex[2]*ex[4]^4 + 3*ex[2]^2*ex[4]^4 - 11*ex[2]*ex[3]*ex[4]^4 + 
    42*ex[2]^2*ex[3]*ex[4]^4 - 21*ex[2]^3*ex[3]*ex[4]^4 + 
    ex[2]^4*ex[3]*ex[4]^4 - 21*ex[2]*ex[3]^2*ex[4]^4 + 
    98*ex[2]^2*ex[3]^2*ex[4]^4 - 77*ex[2]^3*ex[3]^2*ex[4]^4 + 
    9*ex[2]^4*ex[3]^2*ex[4]^4 - 17*ex[2]*ex[3]^3*ex[4]^4 + 
    87*ex[2]^2*ex[3]^3*ex[4]^4 - 75*ex[2]^3*ex[3]^3*ex[4]^4 + 
    9*ex[2]^4*ex[3]^3*ex[4]^4 - 5*ex[2]*ex[3]^4*ex[4]^4 + 
    27*ex[2]^2*ex[3]^4*ex[4]^4 - 21*ex[2]^3*ex[3]^4*ex[4]^4 + 
    2*ex[2]^4*ex[3]^4*ex[4]^4 + ex[4]^5 - 6*ex[2]*ex[4]^5 + 
    3*ex[2]^2*ex[4]^5 + 4*ex[3]*ex[4]^5 - 39*ex[2]*ex[3]*ex[4]^5 + 
    48*ex[2]^2*ex[3]*ex[4]^5 - 8*ex[2]^3*ex[3]*ex[4]^5 + 6*ex[3]^2*ex[4]^5 - 
    71*ex[2]*ex[3]^2*ex[4]^5 + 119*ex[2]^2*ex[3]^2*ex[4]^5 - 
    33*ex[2]^3*ex[3]^2*ex[4]^5 + 4*ex[3]^3*ex[4]^5 - 
    54*ex[2]*ex[3]^3*ex[4]^5 + 99*ex[2]^2*ex[3]^3*ex[4]^5 - 
    30*ex[2]^3*ex[3]^3*ex[4]^5 + ex[3]^4*ex[4]^5 - 15*ex[2]*ex[3]^4*ex[4]^5 + 
    27*ex[2]^2*ex[3]^4*ex[4]^5 - 7*ex[2]^3*ex[3]^4*ex[4]^5 + 3*ex[4]^6 - 
    6*ex[2]*ex[4]^6 + ex[2]^2*ex[4]^6 + 12*ex[3]*ex[4]^6 - 
    41*ex[2]*ex[3]*ex[4]^6 + 17*ex[2]^2*ex[3]*ex[4]^6 + 18*ex[3]^2*ex[4]^6 - 
    77*ex[2]*ex[3]^2*ex[4]^6 + 45*ex[2]^2*ex[3]^2*ex[4]^6 + 
    12*ex[3]^3*ex[4]^6 - 57*ex[2]*ex[3]^3*ex[4]^6 + 
    37*ex[2]^2*ex[3]^3*ex[4]^6 + 3*ex[3]^4*ex[4]^6 - 
    15*ex[2]*ex[3]^4*ex[4]^6 + 9*ex[2]^2*ex[3]^4*ex[4]^6 + 3*ex[4]^7 - 
    2*ex[2]*ex[4]^7 + 12*ex[3]*ex[4]^7 - 14*ex[2]*ex[3]*ex[4]^7 + 
    18*ex[3]^2*ex[4]^7 - 27*ex[2]*ex[3]^2*ex[4]^7 + 12*ex[3]^3*ex[4]^7 - 
    20*ex[2]*ex[3]^3*ex[4]^7 + 3*ex[3]^4*ex[4]^7 - 5*ex[2]*ex[3]^4*ex[4]^7 + 
    ex[4]^8 + 4*ex[3]*ex[4]^8 + 6*ex[3]^2*ex[4]^8 + 4*ex[3]^3*ex[4]^8 + 
    ex[3]^4*ex[4]^8 - ex[2]^4*ex[3]^3*ex[6] - ex[2]^4*ex[3]^4*ex[6] + 
    3*ex[2]^3*ex[3]^2*ex[4]*ex[6] - 5*ex[2]^4*ex[3]^2*ex[4]*ex[6] + 
    7*ex[2]^3*ex[3]^3*ex[4]*ex[6] - 15*ex[2]^4*ex[3]^3*ex[4]*ex[6] + 
    4*ex[2]^3*ex[3]^4*ex[4]*ex[6] - 9*ex[2]^4*ex[3]^4*ex[4]*ex[6] - 
    3*ex[2]^2*ex[3]*ex[4]^2*ex[6] + 9*ex[2]^3*ex[3]*ex[4]^2*ex[6] - 
    2*ex[2]^4*ex[3]*ex[4]^2*ex[6] - 12*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 
    51*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] - 23*ex[2]^4*ex[3]^2*ex[4]^2*ex[6] - 
    15*ex[2]^2*ex[3]^3*ex[4]^2*ex[6] + 75*ex[2]^3*ex[3]^3*ex[4]^2*ex[6] - 
    39*ex[2]^4*ex[3]^3*ex[4]^2*ex[6] - 6*ex[2]^2*ex[3]^4*ex[4]^2*ex[6] + 
    33*ex[2]^3*ex[3]^4*ex[4]^2*ex[6] - 15*ex[2]^4*ex[3]^4*ex[4]^2*ex[6] + 
    ex[2]*ex[4]^3*ex[6] - 3*ex[2]^2*ex[4]^3*ex[6] + 
    7*ex[2]*ex[3]*ex[4]^3*ex[6] - 45*ex[2]^2*ex[3]*ex[4]^3*ex[6] + 
    32*ex[2]^3*ex[3]*ex[4]^3*ex[6] - 2*ex[2]^4*ex[3]*ex[4]^3*ex[6] + 
    15*ex[2]*ex[3]^2*ex[4]^3*ex[6] - 126*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] + 
    137*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] - 20*ex[2]^4*ex[3]^2*ex[4]^3*ex[6] + 
    13*ex[2]*ex[3]^3*ex[4]^3*ex[6] - 129*ex[2]^2*ex[3]^3*ex[4]^3*ex[6] + 
    159*ex[2]^3*ex[3]^3*ex[4]^3*ex[6] - 25*ex[2]^4*ex[3]^3*ex[4]^3*ex[6] + 
    4*ex[2]*ex[3]^4*ex[4]^3*ex[6] - 45*ex[2]^2*ex[3]^4*ex[4]^3*ex[6] + 
    54*ex[2]^3*ex[3]^4*ex[4]^3*ex[6] - 7*ex[2]^4*ex[3]^4*ex[4]^3*ex[6] - 
    ex[4]^4*ex[6] + 9*ex[2]*ex[4]^4*ex[6] - 6*ex[2]^2*ex[4]^4*ex[6] - 
    4*ex[3]*ex[4]^4*ex[6] + 60*ex[2]*ex[3]*ex[4]^4*ex[6] - 
    97*ex[2]^2*ex[3]*ex[4]^4*ex[6] + 20*ex[2]^3*ex[3]*ex[4]^4*ex[6] - 
    6*ex[3]^2*ex[4]^4*ex[6] + 116*ex[2]*ex[3]^2*ex[4]^4*ex[6] - 
    259*ex[2]^2*ex[3]^2*ex[4]^4*ex[6] + 88*ex[2]^3*ex[3]^2*ex[4]^4*ex[6] - 
    4*ex[3]^3*ex[4]^4*ex[6] + 93*ex[2]*ex[3]^3*ex[4]^4*ex[6] - 
    237*ex[2]^2*ex[3]^3*ex[4]^4*ex[6] + 91*ex[2]^3*ex[3]^3*ex[4]^4*ex[6] - 
    ex[3]^4*ex[4]^4*ex[6] + 27*ex[2]*ex[3]^4*ex[4]^4*ex[6] - 
    72*ex[2]^2*ex[3]^4*ex[4]^4*ex[6] + 25*ex[2]^3*ex[3]^4*ex[4]^4*ex[6] - 
    6*ex[4]^5*ex[6] + 15*ex[2]*ex[4]^5*ex[6] - 3*ex[2]^2*ex[4]^5*ex[6] - 
    24*ex[3]*ex[4]^5*ex[6] + 103*ex[2]*ex[3]*ex[4]^5*ex[6] - 
    51*ex[2]^2*ex[3]*ex[4]^5*ex[6] - 36*ex[3]^2*ex[4]^5*ex[6] + 
    199*ex[2]*ex[3]^2*ex[4]^5*ex[6] - 140*ex[2]^2*ex[3]^2*ex[4]^5*ex[6] - 
    24*ex[3]^3*ex[4]^5*ex[6] + 153*ex[2]*ex[3]^3*ex[4]^5*ex[6] - 
    123*ex[2]^2*ex[3]^3*ex[4]^5*ex[6] - 6*ex[3]^4*ex[4]^5*ex[6] + 
    42*ex[2]*ex[3]^4*ex[4]^5*ex[6] - 33*ex[2]^2*ex[3]^4*ex[4]^5*ex[6] - 
    9*ex[4]^6*ex[6] + 7*ex[2]*ex[4]^6*ex[6] - 36*ex[3]*ex[4]^6*ex[6] + 
    49*ex[2]*ex[3]*ex[4]^6*ex[6] - 54*ex[3]^2*ex[4]^6*ex[6] + 
    96*ex[2]*ex[3]^2*ex[4]^6*ex[6] - 36*ex[3]^3*ex[4]^6*ex[6] + 
    73*ex[2]*ex[3]^3*ex[4]^6*ex[6] - 9*ex[3]^4*ex[4]^6*ex[6] + 
    19*ex[2]*ex[3]^4*ex[4]^6*ex[6] - 4*ex[4]^7*ex[6] - 
    16*ex[3]*ex[4]^7*ex[6] - 24*ex[3]^2*ex[4]^7*ex[6] - 
    16*ex[3]^3*ex[4]^7*ex[6] - 4*ex[3]^4*ex[4]^7*ex[6] + 
    3*ex[2]^4*ex[3]^3*ex[6]^2 + 3*ex[2]^4*ex[3]^4*ex[6]^2 - 
    9*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 + 7*ex[2]^4*ex[3]^2*ex[4]*ex[6]^2 - 
    21*ex[2]^3*ex[3]^3*ex[4]*ex[6]^2 + 21*ex[2]^4*ex[3]^3*ex[4]*ex[6]^2 - 
    12*ex[2]^3*ex[3]^4*ex[4]*ex[6]^2 + 12*ex[2]^4*ex[3]^4*ex[4]*ex[6]^2 + 
    9*ex[2]^2*ex[3]*ex[4]^2*ex[6]^2 - 11*ex[2]^3*ex[3]*ex[4]^2*ex[6]^2 + 
    ex[2]^4*ex[3]*ex[4]^2*ex[6]^2 + 36*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2 - 
    70*ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^2 + 14*ex[2]^4*ex[3]^2*ex[4]^2*ex[6]^2 + 
    45*ex[2]^2*ex[3]^3*ex[4]^2*ex[6]^2 - 105*ex[2]^3*ex[3]^3*ex[4]^2*
     ex[6]^2 + 24*ex[2]^4*ex[3]^3*ex[4]^2*ex[6]^2 + 
    18*ex[2]^2*ex[3]^4*ex[4]^2*ex[6]^2 - 45*ex[2]^3*ex[3]^4*ex[4]^2*ex[6]^2 + 
    9*ex[2]^4*ex[3]^4*ex[4]^2*ex[6]^2 - 3*ex[2]*ex[4]^3*ex[6]^2 + 
    3*ex[2]^2*ex[4]^3*ex[6]^2 - 21*ex[2]*ex[3]*ex[4]^3*ex[6]^2 + 
    58*ex[2]^2*ex[3]*ex[4]^3*ex[6]^2 - 16*ex[2]^3*ex[3]*ex[4]^3*ex[6]^2 - 
    45*ex[2]*ex[3]^2*ex[4]^3*ex[6]^2 + 176*ex[2]^2*ex[3]^2*ex[4]^3*ex[6]^2 - 
    81*ex[2]^3*ex[3]^2*ex[4]^3*ex[6]^2 - 39*ex[2]*ex[3]^3*ex[4]^3*ex[6]^2 + 
    183*ex[2]^2*ex[3]^3*ex[4]^3*ex[6]^2 - 99*ex[2]^3*ex[3]^3*ex[4]^3*
     ex[6]^2 - 12*ex[2]*ex[3]^4*ex[4]^3*ex[6]^2 + 63*ex[2]^2*ex[3]^4*ex[4]^3*
     ex[6]^2 - 33*ex[2]^3*ex[3]^4*ex[4]^3*ex[6]^2 + 3*ex[4]^4*ex[6]^2 - 
    12*ex[2]*ex[4]^4*ex[6]^2 + 3*ex[2]^2*ex[4]^4*ex[6]^2 + 
    12*ex[3]*ex[4]^4*ex[6]^2 - 83*ex[2]*ex[3]*ex[4]^4*ex[6]^2 + 
    54*ex[2]^2*ex[3]*ex[4]^4*ex[6]^2 + 18*ex[3]^2*ex[4]^4*ex[6]^2 - 
    167*ex[2]*ex[3]^2*ex[4]^4*ex[6]^2 + 157*ex[2]^2*ex[3]^2*ex[4]^4*ex[6]^2 + 
    12*ex[3]^3*ex[4]^4*ex[6]^2 - 135*ex[2]*ex[3]^3*ex[4]^4*ex[6]^2 + 
    150*ex[2]^2*ex[3]^3*ex[4]^4*ex[6]^2 + 3*ex[3]^4*ex[4]^4*ex[6]^2 - 
    39*ex[2]*ex[3]^4*ex[4]^4*ex[6]^2 + 45*ex[2]^2*ex[3]^4*ex[4]^4*ex[6]^2 + 
    9*ex[4]^5*ex[6]^2 - 9*ex[2]*ex[4]^5*ex[6]^2 + 36*ex[3]*ex[4]^5*ex[6]^2 - 
    63*ex[2]*ex[3]*ex[4]^5*ex[6]^2 + 54*ex[3]^2*ex[4]^5*ex[6]^2 - 
    126*ex[2]*ex[3]^2*ex[4]^5*ex[6]^2 + 36*ex[3]^3*ex[4]^5*ex[6]^2 - 
    99*ex[2]*ex[3]^3*ex[4]^5*ex[6]^2 + 9*ex[3]^4*ex[4]^5*ex[6]^2 - 
    27*ex[2]*ex[3]^4*ex[4]^5*ex[6]^2 + 6*ex[4]^6*ex[6]^2 + 
    24*ex[3]*ex[4]^6*ex[6]^2 + 36*ex[3]^2*ex[4]^6*ex[6]^2 + 
    24*ex[3]^3*ex[4]^6*ex[6]^2 + 6*ex[3]^4*ex[4]^6*ex[6]^2 - 
    3*ex[2]^4*ex[3]^3*ex[6]^3 - 3*ex[2]^4*ex[3]^4*ex[6]^3 + 
    9*ex[2]^3*ex[3]^2*ex[4]*ex[6]^3 - 3*ex[2]^4*ex[3]^2*ex[4]*ex[6]^3 + 
    21*ex[2]^3*ex[3]^3*ex[4]*ex[6]^3 - 9*ex[2]^4*ex[3]^3*ex[4]*ex[6]^3 + 
    12*ex[2]^3*ex[3]^4*ex[4]*ex[6]^3 - 5*ex[2]^4*ex[3]^4*ex[4]*ex[6]^3 - 
    9*ex[2]^2*ex[3]*ex[4]^2*ex[6]^3 + 4*ex[2]^3*ex[3]*ex[4]^2*ex[6]^3 - 
    36*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^3 + 29*ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^3 - 
    45*ex[2]^2*ex[3]^3*ex[4]^2*ex[6]^3 + 45*ex[2]^3*ex[3]^3*ex[4]^2*ex[6]^3 - 
    18*ex[2]^2*ex[3]^4*ex[4]^2*ex[6]^3 + 19*ex[2]^3*ex[3]^4*ex[4]^2*ex[6]^3 + 
    3*ex[2]*ex[4]^3*ex[6]^3 - ex[2]^2*ex[4]^3*ex[6]^3 + 
    21*ex[2]*ex[3]*ex[4]^3*ex[6]^3 - 23*ex[2]^2*ex[3]*ex[4]^3*ex[6]^3 + 
    45*ex[2]*ex[3]^2*ex[4]^3*ex[6]^3 - 74*ex[2]^2*ex[3]^2*ex[4]^3*ex[6]^3 + 
    39*ex[2]*ex[3]^3*ex[4]^3*ex[6]^3 - 79*ex[2]^2*ex[3]^3*ex[4]^3*ex[6]^3 + 
    12*ex[2]*ex[3]^4*ex[4]^3*ex[6]^3 - 27*ex[2]^2*ex[3]^4*ex[4]^3*ex[6]^3 - 
    3*ex[4]^4*ex[6]^3 + 5*ex[2]*ex[4]^4*ex[6]^3 - 12*ex[3]*ex[4]^4*ex[6]^3 + 
    35*ex[2]*ex[3]*ex[4]^4*ex[6]^3 - 18*ex[3]^2*ex[4]^4*ex[6]^3 + 
    72*ex[2]*ex[3]^2*ex[4]^4*ex[6]^3 - 12*ex[3]^3*ex[4]^4*ex[6]^3 + 
    59*ex[2]*ex[3]^3*ex[4]^4*ex[6]^3 - 3*ex[3]^4*ex[4]^4*ex[6]^3 + 
    17*ex[2]*ex[3]^4*ex[4]^4*ex[6]^3 - 4*ex[4]^5*ex[6]^3 - 
    16*ex[3]*ex[4]^5*ex[6]^3 - 24*ex[3]^2*ex[4]^5*ex[6]^3 - 
    16*ex[3]^3*ex[4]^5*ex[6]^3 - 4*ex[3]^4*ex[4]^5*ex[6]^3 + 
    ex[2]^4*ex[3]^3*ex[6]^4 + ex[2]^4*ex[3]^4*ex[6]^4 - 
    3*ex[2]^3*ex[3]^2*ex[4]*ex[6]^4 - 7*ex[2]^3*ex[3]^3*ex[4]*ex[6]^4 - 
    4*ex[2]^3*ex[3]^4*ex[4]*ex[6]^4 + 3*ex[2]^2*ex[3]*ex[4]^2*ex[6]^4 + 
    12*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^4 + 15*ex[2]^2*ex[3]^3*ex[4]^2*ex[6]^4 + 
    6*ex[2]^2*ex[3]^4*ex[4]^2*ex[6]^4 - ex[2]*ex[4]^3*ex[6]^4 - 
    7*ex[2]*ex[3]*ex[4]^3*ex[6]^4 - 15*ex[2]*ex[3]^2*ex[4]^3*ex[6]^4 - 
    13*ex[2]*ex[3]^3*ex[4]^3*ex[6]^4 - 4*ex[2]*ex[3]^4*ex[4]^3*ex[6]^4 + 
    ex[4]^4*ex[6]^4 + 4*ex[3]*ex[4]^4*ex[6]^4 + 6*ex[3]^2*ex[4]^4*ex[6]^4 + 
    4*ex[3]^3*ex[4]^4*ex[6]^4 + ex[3]^4*ex[4]^4*ex[6]^4, 
  y[99] -> -1 - 2*ex[2] + ex[4] - ex[6], 
  y[100] -> -8*ex[2] - 5*ex[2]*ex[3] + 5*ex[4] + 5*ex[3]*ex[4], 
  y[101] -> 144*ex[2]^2*ex[3]^4 + 288*ex[2]^3*ex[3]^4 + 144*ex[2]^4*ex[3]^4 - 
    288*ex[2]*ex[3]^3*ex[4] - 504*ex[2]^2*ex[3]^3*ex[4] - 
    144*ex[2]^3*ex[3]^3*ex[4] + 72*ex[2]^4*ex[3]^3*ex[4] - 
    288*ex[2]*ex[3]^4*ex[4] - 288*ex[2]^2*ex[3]^4*ex[4] + 
    288*ex[2]^3*ex[3]^4*ex[4] + 288*ex[2]^4*ex[3]^4*ex[4] + 
    144*ex[3]^2*ex[4]^2 + 216*ex[2]*ex[3]^2*ex[4]^2 + 
    11*ex[2]^2*ex[3]^2*ex[4]^2 - 50*ex[2]^3*ex[3]^2*ex[4]^2 + 
    20*ex[2]^4*ex[3]^2*ex[4]^2 + 288*ex[3]^3*ex[4]^2 - 
    72*ex[2]*ex[3]^3*ex[4]^2 - 912*ex[2]^2*ex[3]^3*ex[4]^2 - 
    456*ex[2]^3*ex[3]^3*ex[4]^2 + 96*ex[2]^4*ex[3]^3*ex[4]^2 + 
    144*ex[3]^4*ex[4]^2 - 288*ex[2]*ex[3]^4*ex[4]^2 - 
    849*ex[2]^2*ex[3]^4*ex[4]^2 - 258*ex[2]^3*ex[3]^4*ex[4]^2 + 
    159*ex[2]^4*ex[3]^4*ex[4]^2 + 6*ex[2]*ex[3]*ex[4]^3 + 
    6*ex[2]^2*ex[3]*ex[4]^3 + 288*ex[3]^2*ex[4]^3 + 
    486*ex[2]*ex[3]^2*ex[4]^3 + 108*ex[2]^2*ex[3]^2*ex[4]^3 - 
    108*ex[2]^3*ex[3]^2*ex[4]^3 + 576*ex[3]^3*ex[4]^3 + 
    738*ex[2]*ex[3]^3*ex[4]^3 - 252*ex[2]^2*ex[3]^3*ex[4]^3 - 
    414*ex[2]^3*ex[3]^3*ex[4]^3 + 288*ex[3]^4*ex[4]^3 + 
    258*ex[2]*ex[3]^4*ex[4]^3 - 348*ex[2]^2*ex[3]^4*ex[4]^3 - 
    318*ex[2]^3*ex[3]^4*ex[4]^3 - 6*ex[4]^4 - 12*ex[3]*ex[4]^4 - 
    12*ex[2]*ex[3]*ex[4]^4 + 153*ex[3]^2*ex[4]^4 + 
    306*ex[2]*ex[3]^2*ex[4]^4 + 162*ex[2]^2*ex[3]^2*ex[4]^4 + 
    318*ex[3]^3*ex[4]^4 + 636*ex[2]*ex[3]^3*ex[4]^4 + 
    318*ex[2]^2*ex[3]^3*ex[4]^4 + 159*ex[3]^4*ex[4]^4 + 
    318*ex[2]*ex[3]^4*ex[4]^4 + 159*ex[2]^2*ex[3]^4*ex[4]^4 - 
    288*ex[2]^2*ex[3]^4*ex[6] - 576*ex[2]^3*ex[3]^4*ex[6] - 
    288*ex[2]^4*ex[3]^4*ex[6] + 576*ex[2]*ex[3]^3*ex[4]*ex[6] + 
    1080*ex[2]^2*ex[3]^3*ex[4]*ex[6] + 432*ex[2]^3*ex[3]^3*ex[4]*ex[6] - 
    72*ex[2]^4*ex[3]^3*ex[4]*ex[6] + 576*ex[2]*ex[3]^4*ex[4]*ex[6] + 
    864*ex[2]^2*ex[3]^4*ex[4]*ex[6] - 288*ex[2]^4*ex[3]^4*ex[4]*ex[6] - 
    288*ex[3]^2*ex[4]^2*ex[6] - 504*ex[2]*ex[3]^2*ex[4]^2*ex[6] - 
    144*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 90*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] - 
    576*ex[3]^3*ex[4]^2*ex[6] - 504*ex[2]*ex[3]^3*ex[4]^2*ex[6] + 
    720*ex[2]^2*ex[3]^3*ex[4]^2*ex[6] + 648*ex[2]^3*ex[3]^3*ex[4]^2*ex[6] - 
    288*ex[3]^4*ex[4]^2*ex[6] + 864*ex[2]^2*ex[3]^4*ex[4]^2*ex[6] + 
    576*ex[2]^3*ex[3]^4*ex[4]^2*ex[6] - 288*ex[3]^2*ex[4]^3*ex[6] - 
    576*ex[2]*ex[3]^2*ex[4]^3*ex[6] - 306*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] - 
    576*ex[3]^3*ex[4]^3*ex[6] - 1152*ex[2]*ex[3]^3*ex[4]^3*ex[6] - 
    576*ex[2]^2*ex[3]^3*ex[4]^3*ex[6] - 288*ex[3]^4*ex[4]^3*ex[6] - 
    576*ex[2]*ex[3]^4*ex[4]^3*ex[6] - 288*ex[2]^2*ex[3]^4*ex[4]^3*ex[6] + 
    144*ex[2]^2*ex[3]^4*ex[6]^2 + 288*ex[2]^3*ex[3]^4*ex[6]^2 + 
    144*ex[2]^4*ex[3]^4*ex[6]^2 - 288*ex[2]*ex[3]^3*ex[4]*ex[6]^2 - 
    576*ex[2]^2*ex[3]^3*ex[4]*ex[6]^2 - 288*ex[2]^3*ex[3]^3*ex[4]*ex[6]^2 - 
    288*ex[2]*ex[3]^4*ex[4]*ex[6]^2 - 576*ex[2]^2*ex[3]^4*ex[4]*ex[6]^2 - 
    288*ex[2]^3*ex[3]^4*ex[4]*ex[6]^2 + 144*ex[3]^2*ex[4]^2*ex[6]^2 + 
    288*ex[2]*ex[3]^2*ex[4]^2*ex[6]^2 + 153*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2 + 
    288*ex[3]^3*ex[4]^2*ex[6]^2 + 576*ex[2]*ex[3]^3*ex[4]^2*ex[6]^2 + 
    288*ex[2]^2*ex[3]^3*ex[4]^2*ex[6]^2 + 144*ex[3]^4*ex[4]^2*ex[6]^2 + 
    288*ex[2]*ex[3]^4*ex[4]^2*ex[6]^2 + 144*ex[2]^2*ex[3]^4*ex[4]^2*ex[6]^2, 
  y[102] -> 2 + 3*ex[3] + 6*ex[3]^2, 
  y[103] -> -ex[2] + ex[2]*ex[3] - ex[3]*ex[4], 
  y[104] -> -ex[2] + 2*ex[2]*ex[3] + ex[2]*ex[3]^2 - 3*ex[3]*ex[4] - 
    ex[3]^2*ex[4], y[105] -> 3*ex[2]^6*ex[3]^6 + 6*ex[2]^7*ex[3]^6 + 
    3*ex[2]^8*ex[3]^6 - 9*ex[2]^5*ex[3]^5*ex[4] - 15*ex[2]^6*ex[3]^5*ex[4] - 
    3*ex[2]^7*ex[3]^5*ex[4] + 3*ex[2]^8*ex[3]^5*ex[4] - 
    12*ex[2]^5*ex[3]^6*ex[4] - 18*ex[2]^6*ex[3]^6*ex[4] + 
    6*ex[2]^8*ex[3]^6*ex[4] - ex[2]^4*ex[3]^4*ex[4]^2 - 
    28*ex[2]^5*ex[3]^4*ex[4]^2 - 63*ex[2]^6*ex[3]^4*ex[4]^2 - 
    46*ex[2]^7*ex[3]^4*ex[4]^2 - 10*ex[2]^8*ex[3]^4*ex[4]^2 + 
    27*ex[2]^4*ex[3]^5*ex[4]^2 + 30*ex[2]^5*ex[3]^5*ex[4]^2 - 
    18*ex[2]^6*ex[3]^5*ex[4]^2 - 18*ex[2]^7*ex[3]^5*ex[4]^2 + 
    3*ex[2]^8*ex[3]^5*ex[4]^2 + 18*ex[2]^4*ex[3]^6*ex[4]^2 + 
    12*ex[2]^5*ex[3]^6*ex[4]^2 - 27*ex[2]^6*ex[3]^6*ex[4]^2 - 
    18*ex[2]^7*ex[3]^6*ex[4]^2 + 3*ex[2]^8*ex[3]^6*ex[4]^2 + 
    8*ex[2]^3*ex[3]^3*ex[4]^3 + 24*ex[2]^4*ex[3]^3*ex[4]^3 + 
    21*ex[2]^5*ex[3]^3*ex[4]^3 + 2*ex[2]^6*ex[3]^3*ex[4]^3 - 
    3*ex[2]^7*ex[3]^3*ex[4]^3 - 34*ex[2]^3*ex[3]^4*ex[4]^3 - 
    76*ex[2]^4*ex[3]^4*ex[4]^3 - 69*ex[2]^5*ex[3]^4*ex[4]^3 - 
    46*ex[2]^6*ex[3]^4*ex[4]^3 - 19*ex[2]^7*ex[3]^4*ex[4]^3 - 
    18*ex[2]^3*ex[3]^5*ex[4]^3 + 36*ex[2]^4*ex[3]^5*ex[4]^3 + 
    120*ex[2]^5*ex[3]^5*ex[4]^3 + 60*ex[2]^6*ex[3]^5*ex[4]^3 - 
    6*ex[2]^7*ex[3]^5*ex[4]^3 - 12*ex[2]^3*ex[3]^6*ex[4]^3 + 
    12*ex[2]^4*ex[3]^6*ex[4]^3 + 48*ex[2]^5*ex[3]^6*ex[4]^3 + 
    12*ex[2]^6*ex[3]^6*ex[4]^3 - 12*ex[2]^7*ex[3]^6*ex[4]^3 + 
    17*ex[2]^2*ex[3]^2*ex[4]^4 + 58*ex[2]^3*ex[3]^2*ex[4]^4 + 
    68*ex[2]^4*ex[3]^2*ex[4]^4 + 30*ex[2]^5*ex[3]^2*ex[4]^4 + 
    3*ex[2]^6*ex[3]^2*ex[4]^4 + 100*ex[2]^2*ex[3]^3*ex[4]^4 + 
    324*ex[2]^3*ex[3]^3*ex[4]^4 + 375*ex[2]^4*ex[3]^3*ex[4]^4 + 
    178*ex[2]^5*ex[3]^3*ex[4]^4 + 27*ex[2]^6*ex[3]^3*ex[4]^4 + 
    98*ex[2]^2*ex[3]^4*ex[4]^4 + 362*ex[2]^3*ex[3]^4*ex[4]^4 + 
    546*ex[2]^4*ex[3]^4*ex[4]^4 + 398*ex[2]^5*ex[3]^4*ex[4]^4 + 
    116*ex[2]^6*ex[3]^4*ex[4]^4 - 18*ex[2]^2*ex[3]^5*ex[4]^4 - 
    138*ex[2]^3*ex[3]^5*ex[4]^4 - 222*ex[2]^4*ex[3]^5*ex[4]^4 - 
    102*ex[2]^5*ex[3]^5*ex[4]^4 + 3*ex[2]^2*ex[3]^6*ex[4]^4 - 
    18*ex[2]^3*ex[3]^6*ex[4]^4 - 27*ex[2]^4*ex[3]^6*ex[4]^4 + 
    12*ex[2]^5*ex[3]^6*ex[4]^4 + 18*ex[2]^6*ex[3]^6*ex[4]^4 - 
    27*ex[2]*ex[3]*ex[4]^5 - 57*ex[2]^2*ex[3]*ex[4]^5 - 
    42*ex[2]^3*ex[3]*ex[4]^5 - 12*ex[2]^4*ex[3]*ex[4]^5 - 
    126*ex[2]*ex[3]^2*ex[4]^5 - 330*ex[2]^2*ex[3]^2*ex[4]^5 - 
    291*ex[2]^3*ex[3]^2*ex[4]^5 - 96*ex[2]^4*ex[3]^2*ex[4]^5 - 
    9*ex[2]^5*ex[3]^2*ex[4]^5 - 216*ex[2]*ex[3]^3*ex[4]^5 - 
    702*ex[2]^2*ex[3]^3*ex[4]^5 - 801*ex[2]^3*ex[3]^3*ex[4]^5 - 
    360*ex[2]^4*ex[3]^3*ex[4]^5 - 45*ex[2]^5*ex[3]^3*ex[4]^5 - 
    90*ex[2]*ex[3]^4*ex[4]^5 - 384*ex[2]^2*ex[3]^4*ex[4]^5 - 
    633*ex[2]^3*ex[3]^4*ex[4]^5 - 474*ex[2]^4*ex[3]^4*ex[4]^5 - 
    135*ex[2]^5*ex[3]^4*ex[4]^5 + 27*ex[2]*ex[3]^5*ex[4]^5 + 
    123*ex[2]^2*ex[3]^5*ex[4]^5 + 171*ex[2]^3*ex[3]^5*ex[4]^5 + 
    81*ex[2]^4*ex[3]^5*ex[4]^5 + 6*ex[2]^5*ex[3]^5*ex[4]^5 + 
    6*ex[2]^2*ex[3]^6*ex[4]^5 - 18*ex[2]^4*ex[3]^6*ex[4]^5 - 
    12*ex[2]^5*ex[3]^6*ex[4]^5 + 9*ex[4]^6 + 12*ex[2]*ex[4]^6 + 
    6*ex[2]^2*ex[4]^6 + 45*ex[3]*ex[4]^6 + 90*ex[2]*ex[3]*ex[4]^6 + 
    57*ex[2]^2*ex[3]*ex[4]^6 + 12*ex[2]^3*ex[3]*ex[4]^6 + 
    108*ex[3]^2*ex[4]^6 + 270*ex[2]*ex[3]^2*ex[4]^6 + 
    222*ex[2]^2*ex[3]^2*ex[4]^6 + 66*ex[2]^3*ex[3]^2*ex[4]^6 + 
    6*ex[2]^4*ex[3]^2*ex[4]^6 + 108*ex[3]^3*ex[4]^6 + 
    354*ex[2]*ex[3]^3*ex[4]^6 + 405*ex[2]^2*ex[3]^3*ex[4]^6 + 
    180*ex[2]^3*ex[3]^3*ex[4]^6 + 21*ex[2]^4*ex[3]^3*ex[4]^6 + 
    27*ex[3]^4*ex[4]^6 + 126*ex[2]*ex[3]^4*ex[4]^6 + 
    219*ex[2]^2*ex[3]^4*ex[4]^6 + 168*ex[2]^3*ex[3]^4*ex[4]^6 + 
    48*ex[2]^4*ex[3]^4*ex[4]^6 - 9*ex[3]^5*ex[4]^6 - 
    36*ex[2]*ex[3]^5*ex[4]^6 - 48*ex[2]^2*ex[3]^5*ex[4]^6 - 
    24*ex[2]^3*ex[3]^5*ex[4]^6 - 3*ex[2]^4*ex[3]^5*ex[4]^6 + 
    3*ex[2]^2*ex[3]^6*ex[4]^6 + 6*ex[2]^3*ex[3]^6*ex[4]^6 + 
    3*ex[2]^4*ex[3]^6*ex[4]^6 - 6*ex[2]^6*ex[3]^6*ex[6] - 
    12*ex[2]^7*ex[3]^6*ex[6] - 6*ex[2]^8*ex[3]^6*ex[6] + 
    15*ex[2]^5*ex[3]^5*ex[4]*ex[6] + 27*ex[2]^6*ex[3]^5*ex[4]*ex[6] + 
    9*ex[2]^7*ex[3]^5*ex[4]*ex[6] - 3*ex[2]^8*ex[3]^5*ex[4]*ex[6] + 
    24*ex[2]^5*ex[3]^6*ex[4]*ex[6] + 42*ex[2]^6*ex[3]^6*ex[4]*ex[6] + 
    12*ex[2]^7*ex[3]^6*ex[4]*ex[6] - 6*ex[2]^8*ex[3]^6*ex[4]*ex[6] - 
    12*ex[2]^4*ex[3]^4*ex[4]^2*ex[6] - 21*ex[2]^5*ex[3]^4*ex[4]^2*ex[6] - 
    6*ex[2]^6*ex[3]^4*ex[4]^2*ex[6] + 3*ex[2]^7*ex[3]^4*ex[4]^2*ex[6] - 
    45*ex[2]^4*ex[3]^5*ex[4]^2*ex[6] - 69*ex[2]^5*ex[3]^5*ex[4]^2*ex[6] - 
    3*ex[2]^6*ex[3]^5*ex[4]^2*ex[6] + 21*ex[2]^7*ex[3]^5*ex[4]^2*ex[6] - 
    36*ex[2]^4*ex[3]^6*ex[4]^2*ex[6] - 48*ex[2]^5*ex[3]^6*ex[4]^2*ex[6] + 
    12*ex[2]^6*ex[3]^6*ex[4]^2*ex[6] + 24*ex[2]^7*ex[3]^6*ex[4]^2*ex[6] + 
    3*ex[2]^3*ex[3]^3*ex[4]^3*ex[6] + 9*ex[2]^4*ex[3]^3*ex[4]^3*ex[6] + 
    9*ex[2]^5*ex[3]^3*ex[4]^3*ex[6] + 3*ex[2]^6*ex[3]^3*ex[4]^3*ex[6] + 
    24*ex[2]^3*ex[3]^4*ex[4]^3*ex[6] + 36*ex[2]^4*ex[3]^4*ex[4]^3*ex[6] - 
    12*ex[2]^6*ex[3]^4*ex[4]^3*ex[6] + 45*ex[2]^3*ex[3]^5*ex[4]^3*ex[6] + 
    45*ex[2]^4*ex[3]^5*ex[4]^3*ex[6] - 45*ex[2]^5*ex[3]^5*ex[4]^3*ex[6] - 
    45*ex[2]^6*ex[3]^5*ex[4]^3*ex[6] + 24*ex[2]^3*ex[3]^6*ex[4]^3*ex[6] + 
    12*ex[2]^4*ex[3]^6*ex[4]^3*ex[6] - 48*ex[2]^5*ex[3]^6*ex[4]^3*ex[6] - 
    36*ex[2]^6*ex[3]^6*ex[4]^3*ex[6] - 3*ex[2]^3*ex[3]^2*ex[4]^4*ex[6] - 
    6*ex[2]^4*ex[3]^2*ex[4]^4*ex[6] - 3*ex[2]^5*ex[3]^2*ex[4]^4*ex[6] - 
    3*ex[2]^2*ex[3]^3*ex[4]^4*ex[6] - 9*ex[2]^3*ex[3]^3*ex[4]^4*ex[6] - 
    9*ex[2]^4*ex[3]^3*ex[4]^4*ex[6] - 3*ex[2]^5*ex[3]^3*ex[4]^4*ex[6] - 
    12*ex[2]^2*ex[3]^4*ex[4]^4*ex[6] - 9*ex[2]^3*ex[3]^4*ex[4]^4*ex[6] + 
    18*ex[2]^4*ex[3]^4*ex[4]^4*ex[6] + 15*ex[2]^5*ex[3]^4*ex[4]^4*ex[6] - 
    15*ex[2]^2*ex[3]^5*ex[4]^4*ex[6] + 9*ex[2]^3*ex[3]^5*ex[4]^4*ex[6] + 
    63*ex[2]^4*ex[3]^5*ex[4]^4*ex[6] + 39*ex[2]^5*ex[3]^5*ex[4]^4*ex[6] - 
    6*ex[2]^2*ex[3]^6*ex[4]^4*ex[6] + 12*ex[2]^3*ex[3]^6*ex[4]^4*ex[6] + 
    42*ex[2]^4*ex[3]^6*ex[4]^4*ex[6] + 24*ex[2]^5*ex[3]^6*ex[4]^4*ex[6] - 
    6*ex[2]^2*ex[3]^4*ex[4]^5*ex[6] - 12*ex[2]^3*ex[3]^4*ex[4]^5*ex[6] - 
    6*ex[2]^4*ex[3]^4*ex[4]^5*ex[6] - 12*ex[2]^2*ex[3]^5*ex[4]^5*ex[6] - 
    24*ex[2]^3*ex[3]^5*ex[4]^5*ex[6] - 12*ex[2]^4*ex[3]^5*ex[4]^5*ex[6] - 
    6*ex[2]^2*ex[3]^6*ex[4]^5*ex[6] - 12*ex[2]^3*ex[3]^6*ex[4]^5*ex[6] - 
    6*ex[2]^4*ex[3]^6*ex[4]^5*ex[6] + 3*ex[2]^6*ex[3]^6*ex[6]^2 + 
    6*ex[2]^7*ex[3]^6*ex[6]^2 + 3*ex[2]^8*ex[3]^6*ex[6]^2 - 
    6*ex[2]^5*ex[3]^5*ex[4]*ex[6]^2 - 12*ex[2]^6*ex[3]^5*ex[4]*ex[6]^2 - 
    6*ex[2]^7*ex[3]^5*ex[4]*ex[6]^2 - 12*ex[2]^5*ex[3]^6*ex[4]*ex[6]^2 - 
    24*ex[2]^6*ex[3]^6*ex[4]*ex[6]^2 - 12*ex[2]^7*ex[3]^6*ex[4]*ex[6]^2 + 
    3*ex[2]^4*ex[3]^4*ex[4]^2*ex[6]^2 + 6*ex[2]^5*ex[3]^4*ex[4]^2*ex[6]^2 + 
    3*ex[2]^6*ex[3]^4*ex[4]^2*ex[6]^2 + 18*ex[2]^4*ex[3]^5*ex[4]^2*ex[6]^2 + 
    36*ex[2]^5*ex[3]^5*ex[4]^2*ex[6]^2 + 18*ex[2]^6*ex[3]^5*ex[4]^2*ex[6]^2 + 
    18*ex[2]^4*ex[3]^6*ex[4]^2*ex[6]^2 + 36*ex[2]^5*ex[3]^6*ex[4]^2*ex[6]^2 + 
    18*ex[2]^6*ex[3]^6*ex[4]^2*ex[6]^2 - 6*ex[2]^3*ex[3]^4*ex[4]^3*ex[6]^2 - 
    12*ex[2]^4*ex[3]^4*ex[4]^3*ex[6]^2 - 6*ex[2]^5*ex[3]^4*ex[4]^3*ex[6]^2 - 
    18*ex[2]^3*ex[3]^5*ex[4]^3*ex[6]^2 - 36*ex[2]^4*ex[3]^5*ex[4]^3*ex[6]^2 - 
    18*ex[2]^5*ex[3]^5*ex[4]^3*ex[6]^2 - 12*ex[2]^3*ex[3]^6*ex[4]^3*ex[6]^2 - 
    24*ex[2]^4*ex[3]^6*ex[4]^3*ex[6]^2 - 12*ex[2]^5*ex[3]^6*ex[4]^3*ex[6]^2 + 
    3*ex[2]^2*ex[3]^4*ex[4]^4*ex[6]^2 + 6*ex[2]^3*ex[3]^4*ex[4]^4*ex[6]^2 + 
    3*ex[2]^4*ex[3]^4*ex[4]^4*ex[6]^2 + 6*ex[2]^2*ex[3]^5*ex[4]^4*ex[6]^2 + 
    12*ex[2]^3*ex[3]^5*ex[4]^4*ex[6]^2 + 6*ex[2]^4*ex[3]^5*ex[4]^4*ex[6]^2 + 
    3*ex[2]^2*ex[3]^6*ex[4]^4*ex[6]^2 + 6*ex[2]^3*ex[3]^6*ex[4]^4*ex[6]^2 + 
    3*ex[2]^4*ex[3]^6*ex[4]^4*ex[6]^2, y[106] -> 2*ex[2] - ex[4], 
  y[107] -> -(ex[2]*ex[3]) + ex[4] + ex[3]*ex[4], 
  y[108] -> ex[2]*ex[3]*ex[4] + 2*ex[2]^2*ex[3]*ex[4] - ex[4]^2 - 
    ex[2]*ex[4]^2 - ex[3]*ex[4]^2 - 2*ex[2]*ex[3]*ex[4]^2 - 
    ex[2]^2*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[4]^2*ex[5] - 
    ex[2]^2*ex[3]*ex[6] + ex[2]*ex[4]*ex[6] + ex[2]*ex[3]*ex[4]*ex[6], 
  y[109] -> ex[2]^2*ex[3]^2 + ex[2]^3*ex[3]^2 - 2*ex[2]*ex[3]*ex[4] - 
    2*ex[2]*ex[3]^2*ex[4] - 2*ex[2]^2*ex[3]^2*ex[4] + ex[4]^2 + 
    2*ex[3]*ex[4]^2 + ex[3]^2*ex[4]^2 + ex[2]*ex[3]^2*ex[4]^2, 
  y[110] -> 24*ex[2]^4*ex[3]^4 + 96*ex[2]^5*ex[3]^4 + 145*ex[2]^6*ex[3]^4 + 
    98*ex[2]^7*ex[3]^4 + 25*ex[2]^8*ex[3]^4 - 96*ex[2]^3*ex[3]^3*ex[4] - 
    324*ex[2]^4*ex[3]^3*ex[4] - 386*ex[2]^5*ex[3]^3*ex[4] - 
    169*ex[2]^6*ex[3]^3*ex[4] + 5*ex[2]^7*ex[3]^3*ex[4] + 
    17*ex[2]^8*ex[3]^3*ex[4] + ex[2]^9*ex[3]^3*ex[4] - 
    96*ex[2]^3*ex[3]^4*ex[4] - 336*ex[2]^4*ex[3]^4*ex[4] - 
    387*ex[2]^5*ex[3]^4*ex[4] - 97*ex[2]^6*ex[3]^4*ex[4] + 
    106*ex[2]^7*ex[3]^4*ex[4] + 60*ex[2]^8*ex[3]^4*ex[4] + 
    5*ex[2]^9*ex[3]^4*ex[4] + ex[2]^10*ex[3]^4*ex[4] + 
    144*ex[2]^2*ex[3]^2*ex[4]^2 + 396*ex[2]^3*ex[3]^2*ex[4]^2 + 
    336*ex[2]^4*ex[3]^2*ex[4]^2 + 41*ex[2]^5*ex[3]^2*ex[4]^2 - 
    63*ex[2]^6*ex[3]^2*ex[4]^2 - 21*ex[2]^7*ex[3]^2*ex[4]^2 - 
    ex[2]^8*ex[3]^2*ex[4]^2 + 288*ex[2]^2*ex[3]^3*ex[4]^2 + 
    780*ex[2]^3*ex[3]^3*ex[4]^2 + 494*ex[2]^4*ex[3]^3*ex[4]^2 - 
    329*ex[2]^5*ex[3]^3*ex[4]^2 - 452*ex[2]^6*ex[3]^3*ex[4]^2 - 
    112*ex[2]^7*ex[3]^3*ex[4]^2 + 10*ex[2]^8*ex[3]^3*ex[4]^2 + 
    ex[2]^9*ex[3]^3*ex[4]^2 + 144*ex[2]^2*ex[3]^4*ex[4]^2 + 
    384*ex[2]^3*ex[3]^4*ex[4]^2 + 122*ex[2]^4*ex[3]^4*ex[4]^2 - 
    495*ex[2]^5*ex[3]^4*ex[4]^2 - 524*ex[2]^6*ex[3]^4*ex[4]^2 - 
    132*ex[2]^7*ex[3]^4*ex[4]^2 + 15*ex[2]^8*ex[3]^4*ex[4]^2 + 
    ex[2]^9*ex[3]^4*ex[4]^2 + ex[2]^10*ex[3]^4*ex[4]^2 - 
    96*ex[2]*ex[3]*ex[4]^3 - 204*ex[2]^2*ex[3]*ex[4]^3 - 
    94*ex[2]^3*ex[3]*ex[4]^3 + 45*ex[2]^4*ex[3]*ex[4]^3 + 
    37*ex[2]^5*ex[3]*ex[4]^3 + 5*ex[2]^6*ex[3]*ex[4]^3 - 
    ex[2]^7*ex[3]*ex[4]^3 - 288*ex[2]*ex[3]^2*ex[4]^3 - 
    504*ex[2]^2*ex[3]^2*ex[4]^3 + 162*ex[2]^3*ex[3]^2*ex[4]^3 + 
    731*ex[2]^4*ex[3]^2*ex[4]^3 + 385*ex[2]^5*ex[3]^2*ex[4]^3 + 
    16*ex[2]^6*ex[3]^2*ex[4]^3 - 17*ex[2]^7*ex[3]^2*ex[4]^3 - 
    ex[2]^8*ex[3]^2*ex[4]^3 - 288*ex[2]*ex[3]^3*ex[4]^3 - 
    396*ex[2]^2*ex[3]^3*ex[4]^3 + 738*ex[2]^3*ex[3]^3*ex[4]^3 + 
    1661*ex[2]^4*ex[3]^3*ex[4]^3 + 876*ex[2]^5*ex[3]^3*ex[4]^3 - 
    34*ex[2]^6*ex[3]^3*ex[4]^3 - 102*ex[2]^7*ex[3]^3*ex[4]^3 - 
    7*ex[2]^8*ex[3]^3*ex[4]^3 - 96*ex[2]*ex[3]^4*ex[4]^3 - 
    96*ex[2]^2*ex[3]^4*ex[4]^3 + 482*ex[2]^3*ex[3]^4*ex[4]^3 + 
    990*ex[2]^4*ex[3]^4*ex[4]^3 + 536*ex[2]^5*ex[3]^4*ex[4]^3 - 
    72*ex[2]^6*ex[3]^4*ex[4]^3 - 110*ex[2]^7*ex[3]^4*ex[4]^3 - 
    14*ex[2]^8*ex[3]^4*ex[4]^3 - 4*ex[2]^9*ex[3]^4*ex[4]^3 + 24*ex[4]^4 + 
    36*ex[2]*ex[4]^4 - ex[2]^2*ex[4]^4 - 15*ex[2]^3*ex[4]^4 - 
    4*ex[2]^4*ex[4]^4 + ex[2]^6*ex[4]^4 + 96*ex[3]*ex[4]^4 + 
    12*ex[2]*ex[3]*ex[4]^4 - 354*ex[2]^2*ex[3]*ex[4]^4 - 
    343*ex[2]^3*ex[3]*ex[4]^4 - 54*ex[2]^4*ex[3]*ex[4]^4 + 
    27*ex[2]^5*ex[3]*ex[4]^4 + 8*ex[2]^6*ex[3]*ex[4]^4 + 
    144*ex[3]^2*ex[4]^4 - 180*ex[2]*ex[3]^2*ex[4]^4 - 
    1188*ex[2]^2*ex[3]^2*ex[4]^4 - 1147*ex[2]^3*ex[3]^2*ex[4]^4 - 
    104*ex[2]^4*ex[3]^2*ex[4]^4 + 248*ex[2]^5*ex[3]^2*ex[4]^4 + 
    72*ex[2]^6*ex[3]^2*ex[4]^4 + 3*ex[2]^7*ex[3]^2*ex[4]^4 + 
    96*ex[3]^3*ex[4]^4 - 252*ex[2]*ex[3]^3*ex[4]^4 - 
    1318*ex[2]^2*ex[3]^3*ex[4]^4 - 1319*ex[2]^3*ex[3]^3*ex[4]^4 + 
    34*ex[2]^4*ex[3]^3*ex[4]^4 + 604*ex[2]^5*ex[3]^3*ex[4]^4 + 
    236*ex[2]^6*ex[3]^3*ex[4]^4 + 15*ex[2]^7*ex[3]^3*ex[4]^4 + 
    24*ex[3]^4*ex[4]^4 - 96*ex[2]*ex[3]^4*ex[4]^4 - 
    483*ex[2]^2*ex[3]^4*ex[4]^4 - 500*ex[2]^3*ex[3]^4*ex[4]^4 + 
    101*ex[2]^4*ex[3]^4*ex[4]^4 + 408*ex[2]^5*ex[3]^4*ex[4]^4 + 
    190*ex[2]^6*ex[3]^4*ex[4]^4 + 26*ex[2]^7*ex[3]^4*ex[4]^4 + 
    6*ex[2]^8*ex[3]^4*ex[4]^4 + 48*ex[4]^5 + 85*ex[2]*ex[4]^5 + 
    26*ex[2]^2*ex[4]^5 - 11*ex[2]^3*ex[4]^5 - 5*ex[2]^4*ex[4]^5 - 
    3*ex[2]^5*ex[4]^5 + 192*ex[3]*ex[4]^5 + 352*ex[2]*ex[3]*ex[4]^5 + 
    54*ex[2]^2*ex[3]*ex[4]^5 - 187*ex[2]^3*ex[3]*ex[4]^5 - 
    94*ex[2]^4*ex[3]*ex[4]^5 - 13*ex[2]^5*ex[3]*ex[4]^5 + 
    288*ex[3]^2*ex[4]^5 + 546*ex[2]*ex[3]^2*ex[4]^5 - 
    63*ex[2]^2*ex[3]^2*ex[4]^5 - 695*ex[2]^3*ex[3]^2*ex[4]^5 - 
    460*ex[2]^4*ex[3]^2*ex[4]^5 - 89*ex[2]^5*ex[3]^2*ex[4]^5 - 
    3*ex[2]^6*ex[3]^2*ex[4]^5 + 192*ex[3]^3*ex[4]^5 + 
    376*ex[2]*ex[3]^3*ex[4]^5 - 184*ex[2]^2*ex[3]^3*ex[4]^5 - 
    913*ex[2]^3*ex[3]^3*ex[4]^5 - 743*ex[2]^4*ex[3]^3*ex[4]^5 - 
    211*ex[2]^5*ex[3]^3*ex[4]^5 - 13*ex[2]^6*ex[3]^3*ex[4]^5 + 
    48*ex[3]^4*ex[4]^5 + 97*ex[2]*ex[3]^4*ex[4]^5 - 
    93*ex[2]^2*ex[3]^4*ex[4]^5 - 394*ex[2]^3*ex[3]^4*ex[4]^5 - 
    372*ex[2]^4*ex[3]^4*ex[4]^5 - 135*ex[2]^5*ex[3]^4*ex[4]^5 - 
    19*ex[2]^6*ex[3]^4*ex[4]^5 - 4*ex[2]^7*ex[3]^4*ex[4]^5 + 24*ex[4]^6 + 
    49*ex[2]*ex[4]^6 + 27*ex[2]^2*ex[4]^6 + 5*ex[2]^3*ex[4]^6 + 
    2*ex[2]^4*ex[4]^6 + 96*ex[3]*ex[4]^6 + 244*ex[2]*ex[3]*ex[4]^6 + 
    204*ex[2]^2*ex[3]*ex[4]^6 + 62*ex[2]^3*ex[3]*ex[4]^6 + 
    6*ex[2]^4*ex[3]*ex[4]^6 + 144*ex[3]^2*ex[4]^6 + 
    438*ex[2]*ex[3]^2*ex[4]^6 + 477*ex[2]^2*ex[3]^2*ex[4]^6 + 
    217*ex[2]^3*ex[3]^2*ex[4]^6 + 35*ex[2]^4*ex[3]^2*ex[4]^6 + 
    ex[2]^5*ex[3]^2*ex[4]^6 + 96*ex[3]^3*ex[4]^6 + 
    340*ex[2]*ex[3]^3*ex[4]^6 + 450*ex[2]^2*ex[3]^3*ex[4]^6 + 
    268*ex[2]^3*ex[3]^3*ex[4]^6 + 66*ex[2]^4*ex[3]^3*ex[4]^6 + 
    4*ex[2]^5*ex[3]^3*ex[4]^6 + 24*ex[3]^4*ex[4]^6 + 
    97*ex[2]*ex[3]^4*ex[4]^6 + 150*ex[2]^2*ex[3]^4*ex[4]^6 + 
    108*ex[2]^3*ex[3]^4*ex[4]^6 + 35*ex[2]^4*ex[3]^4*ex[4]^6 + 
    5*ex[2]^5*ex[3]^4*ex[4]^6 + ex[2]^6*ex[3]^4*ex[4]^6 - 
    48*ex[2]^4*ex[3]^4*ex[6] - 192*ex[2]^5*ex[3]^4*ex[6] - 
    290*ex[2]^6*ex[3]^4*ex[6] - 196*ex[2]^7*ex[3]^4*ex[6] - 
    50*ex[2]^8*ex[3]^4*ex[6] + 192*ex[2]^3*ex[3]^3*ex[4]*ex[6] + 
    660*ex[2]^4*ex[3]^3*ex[4]*ex[6] + 820*ex[2]^5*ex[3]^3*ex[4]*ex[6] + 
    413*ex[2]^6*ex[3]^3*ex[4]*ex[6] + 45*ex[2]^7*ex[3]^3*ex[4]*ex[6] - 
    17*ex[2]^8*ex[3]^3*ex[4]*ex[6] - ex[2]^9*ex[3]^3*ex[4]*ex[6] + 
    192*ex[2]^3*ex[3]^4*ex[4]*ex[6] + 720*ex[2]^4*ex[3]^4*ex[4]*ex[6] + 
    967*ex[2]^5*ex[3]^4*ex[4]*ex[6] + 489*ex[2]^6*ex[3]^4*ex[4]*ex[6] - 
    6*ex[2]^7*ex[3]^4*ex[4]*ex[6] - 60*ex[2]^8*ex[3]^4*ex[4]*ex[6] - 
    5*ex[2]^9*ex[3]^4*ex[4]*ex[6] - ex[2]^10*ex[3]^4*ex[4]*ex[6] - 
    288*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] - 828*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] - 
    794*ex[2]^4*ex[3]^2*ex[4]^2*ex[6] - 238*ex[2]^5*ex[3]^2*ex[4]^2*ex[6] + 
    35*ex[2]^6*ex[3]^2*ex[4]^2*ex[6] + 20*ex[2]^7*ex[3]^2*ex[4]^2*ex[6] + 
    ex[2]^8*ex[3]^2*ex[4]^2*ex[6] - 576*ex[2]^2*ex[3]^3*ex[4]^2*ex[6] - 
    1788*ex[2]^3*ex[3]^3*ex[4]^2*ex[6] - 1784*ex[2]^4*ex[3]^3*ex[4]^2*ex[6] - 
    355*ex[2]^5*ex[3]^3*ex[4]^2*ex[6] + 377*ex[2]^6*ex[3]^3*ex[4]^2*ex[6] + 
    167*ex[2]^7*ex[3]^3*ex[4]^2*ex[6] + 7*ex[2]^8*ex[3]^3*ex[4]^2*ex[6] - 
    288*ex[2]^2*ex[3]^4*ex[4]^2*ex[6] - 960*ex[2]^3*ex[3]^4*ex[4]^2*ex[6] - 
    968*ex[2]^4*ex[3]^4*ex[4]^2*ex[6] + 4*ex[2]^5*ex[3]^4*ex[4]^2*ex[6] + 
    524*ex[2]^6*ex[3]^4*ex[4]^2*ex[6] + 240*ex[2]^7*ex[3]^4*ex[4]^2*ex[6] + 
    20*ex[2]^8*ex[3]^4*ex[4]^2*ex[6] + 4*ex[2]^9*ex[3]^4*ex[4]^2*ex[6] + 
    192*ex[2]*ex[3]*ex[4]^3*ex[6] + 444*ex[2]^2*ex[3]*ex[4]^3*ex[6] + 
    288*ex[2]^3*ex[3]*ex[4]^3*ex[6] + 9*ex[2]^4*ex[3]*ex[4]^3*ex[6] - 
    34*ex[2]^5*ex[3]*ex[4]^3*ex[6] - 7*ex[2]^6*ex[3]*ex[4]^3*ex[6] + 
    576*ex[2]*ex[3]^2*ex[4]^3*ex[6] + 1368*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] + 
    718*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] - 459*ex[2]^4*ex[3]^2*ex[4]^3*ex[6] - 
    483*ex[2]^5*ex[3]^2*ex[4]^3*ex[6] - 101*ex[2]^6*ex[3]^2*ex[4]^3*ex[6] - 
    3*ex[2]^7*ex[3]^2*ex[4]^3*ex[6] + 576*ex[2]*ex[3]^3*ex[4]^3*ex[6] + 
    1404*ex[2]^2*ex[3]^3*ex[4]^3*ex[6] + 432*ex[2]^3*ex[3]^3*ex[4]^3*ex[6] - 
    1413*ex[2]^4*ex[3]^3*ex[4]^3*ex[6] - 1401*ex[2]^5*ex[3]^3*ex[4]^3*ex[6] - 
    399*ex[2]^6*ex[3]^3*ex[4]^3*ex[6] - 15*ex[2]^7*ex[3]^3*ex[4]^3*ex[6] + 
    192*ex[2]*ex[3]^4*ex[4]^3*ex[6] + 480*ex[2]^2*ex[3]^4*ex[4]^3*ex[6] + 
    2*ex[2]^3*ex[3]^4*ex[4]^3*ex[6] - 986*ex[2]^4*ex[3]^4*ex[4]^3*ex[6] - 
    1036*ex[2]^5*ex[3]^4*ex[4]^3*ex[6] - 360*ex[2]^6*ex[3]^4*ex[4]^3*ex[6] - 
    30*ex[2]^7*ex[3]^4*ex[4]^3*ex[6] - 6*ex[2]^8*ex[3]^4*ex[4]^3*ex[6] - 
    48*ex[4]^4*ex[6] - 84*ex[2]*ex[4]^4*ex[6] - 24*ex[2]^2*ex[4]^4*ex[6] + 
    12*ex[2]^3*ex[4]^4*ex[6] + 5*ex[2]^4*ex[4]^4*ex[6] + 
    3*ex[2]^5*ex[4]^4*ex[6] - 192*ex[3]*ex[4]^4*ex[6] - 
    252*ex[2]*ex[3]*ex[4]^4*ex[6] + 196*ex[2]^2*ex[3]*ex[4]^4*ex[6] + 
    389*ex[2]^3*ex[3]*ex[4]^4*ex[6] + 150*ex[2]^4*ex[3]*ex[4]^4*ex[6] + 
    17*ex[2]^5*ex[3]*ex[4]^4*ex[6] - 288*ex[3]^2*ex[4]^4*ex[6] - 
    252*ex[2]*ex[3]^2*ex[4]^4*ex[6] + 946*ex[2]^2*ex[3]^2*ex[4]^4*ex[6] + 
    1632*ex[2]^3*ex[3]^2*ex[4]^4*ex[6] + 861*ex[2]^4*ex[3]^2*ex[4]^4*ex[6] + 
    142*ex[2]^5*ex[3]^2*ex[4]^4*ex[6] + 3*ex[2]^6*ex[3]^2*ex[4]^4*ex[6] - 
    192*ex[3]^3*ex[4]^4*ex[6] - 84*ex[2]*ex[3]^3*ex[4]^4*ex[6] + 
    1208*ex[2]^2*ex[3]^3*ex[4]^4*ex[6] + 2239*ex[2]^3*ex[3]^3*ex[4]^4*ex[6] + 
    1491*ex[2]^4*ex[3]^3*ex[4]^4*ex[6] + 365*ex[2]^5*ex[3]^3*ex[4]^4*ex[6] + 
    13*ex[2]^6*ex[3]^3*ex[4]^4*ex[6] - 48*ex[3]^4*ex[4]^4*ex[6] + 
    482*ex[2]^2*ex[3]^4*ex[4]^4*ex[6] + 984*ex[2]^3*ex[3]^4*ex[4]^4*ex[6] + 
    774*ex[2]^4*ex[3]^4*ex[4]^4*ex[6] + 240*ex[2]^5*ex[3]^4*ex[4]^4*ex[6] + 
    20*ex[2]^6*ex[3]^4*ex[4]^4*ex[6] + 4*ex[2]^7*ex[3]^4*ex[4]^4*ex[6] - 
    48*ex[4]^5*ex[6] - 97*ex[2]*ex[4]^5*ex[6] - 52*ex[2]^2*ex[4]^5*ex[6] - 
    9*ex[2]^3*ex[4]^5*ex[6] - 4*ex[2]^4*ex[4]^5*ex[6] - 
    192*ex[3]*ex[4]^5*ex[6] - 484*ex[2]*ex[3]*ex[4]^5*ex[6] - 
    398*ex[2]^2*ex[3]*ex[4]^5*ex[6] - 116*ex[2]^3*ex[3]*ex[4]^5*ex[6] - 
    10*ex[2]^4*ex[3]*ex[4]^5*ex[6] - 288*ex[3]^2*ex[4]^5*ex[6] - 
    870*ex[2]*ex[3]^2*ex[4]^5*ex[6] - 935*ex[2]^2*ex[3]^2*ex[4]^5*ex[6] - 
    413*ex[2]^3*ex[3]^2*ex[4]^5*ex[6] - 61*ex[2]^4*ex[3]^2*ex[4]^5*ex[6] - 
    ex[2]^5*ex[3]^2*ex[4]^5*ex[6] - 192*ex[3]^3*ex[4]^5*ex[6] - 
    676*ex[2]*ex[3]^3*ex[4]^5*ex[6] - 884*ex[2]^2*ex[3]^3*ex[4]^5*ex[6] - 
    512*ex[2]^3*ex[3]^3*ex[4]^5*ex[6] - 116*ex[2]^4*ex[3]^3*ex[4]^5*ex[6] - 
    4*ex[2]^5*ex[3]^3*ex[4]^5*ex[6] - 48*ex[3]^4*ex[4]^5*ex[6] - 
    193*ex[2]*ex[3]^4*ex[4]^5*ex[6] - 295*ex[2]^2*ex[3]^4*ex[4]^5*ex[6] - 
    206*ex[2]^3*ex[3]^4*ex[4]^5*ex[6] - 60*ex[2]^4*ex[3]^4*ex[4]^5*ex[6] - 
    5*ex[2]^5*ex[3]^4*ex[4]^5*ex[6] - ex[2]^6*ex[3]^4*ex[4]^5*ex[6] + 
    24*ex[2]^4*ex[3]^4*ex[6]^2 + 96*ex[2]^5*ex[3]^4*ex[6]^2 + 
    145*ex[2]^6*ex[3]^4*ex[6]^2 + 98*ex[2]^7*ex[3]^4*ex[6]^2 + 
    25*ex[2]^8*ex[3]^4*ex[6]^2 - 96*ex[2]^3*ex[3]^3*ex[4]*ex[6]^2 - 
    336*ex[2]^4*ex[3]^3*ex[4]*ex[6]^2 - 434*ex[2]^5*ex[3]^3*ex[4]*ex[6]^2 - 
    244*ex[2]^6*ex[3]^3*ex[4]*ex[6]^2 - 50*ex[2]^7*ex[3]^3*ex[4]*ex[6]^2 - 
    96*ex[2]^3*ex[3]^4*ex[4]*ex[6]^2 - 384*ex[2]^4*ex[3]^4*ex[4]*ex[6]^2 - 
    580*ex[2]^5*ex[3]^4*ex[4]*ex[6]^2 - 392*ex[2]^6*ex[3]^4*ex[4]*ex[6]^2 - 
    100*ex[2]^7*ex[3]^4*ex[4]*ex[6]^2 + 144*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2 + 
    432*ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^2 + 458*ex[2]^4*ex[3]^2*ex[4]^2*
     ex[6]^2 + 196*ex[2]^5*ex[3]^2*ex[4]^2*ex[6]^2 + 
    26*ex[2]^6*ex[3]^2*ex[4]^2*ex[6]^2 + 288*ex[2]^2*ex[3]^3*ex[4]^2*
     ex[6]^2 + 1008*ex[2]^3*ex[3]^3*ex[4]^2*ex[6]^2 + 
    1302*ex[2]^4*ex[3]^3*ex[4]^2*ex[6]^2 + 732*ex[2]^5*ex[3]^3*ex[4]^2*
     ex[6]^2 + 150*ex[2]^6*ex[3]^3*ex[4]^2*ex[6]^2 + 
    144*ex[2]^2*ex[3]^4*ex[4]^2*ex[6]^2 + 576*ex[2]^3*ex[3]^4*ex[4]^2*
     ex[6]^2 + 870*ex[2]^4*ex[3]^4*ex[4]^2*ex[6]^2 + 
    588*ex[2]^5*ex[3]^4*ex[4]^2*ex[6]^2 + 150*ex[2]^6*ex[3]^4*ex[4]^2*
     ex[6]^2 - 96*ex[2]*ex[3]*ex[4]^3*ex[6]^2 - 240*ex[2]^2*ex[3]*ex[4]^3*
     ex[6]^2 - 194*ex[2]^3*ex[3]*ex[4]^3*ex[6]^2 - 
    54*ex[2]^4*ex[3]*ex[4]^3*ex[6]^2 - 4*ex[2]^5*ex[3]*ex[4]^3*ex[6]^2 - 
    288*ex[2]*ex[3]^2*ex[4]^3*ex[6]^2 - 864*ex[2]^2*ex[3]^2*ex[4]^3*ex[6]^2 - 
    916*ex[2]^3*ex[3]^2*ex[4]^3*ex[6]^2 - 392*ex[2]^4*ex[3]^2*ex[4]^3*
     ex[6]^2 - 52*ex[2]^5*ex[3]^2*ex[4]^3*ex[6]^2 - 
    288*ex[2]*ex[3]^3*ex[4]^3*ex[6]^2 - 1008*ex[2]^2*ex[3]^3*ex[4]^3*
     ex[6]^2 - 1302*ex[2]^3*ex[3]^3*ex[4]^3*ex[6]^2 - 
    732*ex[2]^4*ex[3]^3*ex[4]^3*ex[6]^2 - 150*ex[2]^5*ex[3]^3*ex[4]^3*
     ex[6]^2 - 96*ex[2]*ex[3]^4*ex[4]^3*ex[6]^2 - 384*ex[2]^2*ex[3]^4*ex[4]^3*
     ex[6]^2 - 580*ex[2]^3*ex[3]^4*ex[4]^3*ex[6]^2 - 
    392*ex[2]^4*ex[3]^4*ex[4]^3*ex[6]^2 - 100*ex[2]^5*ex[3]^4*ex[4]^3*
     ex[6]^2 + 24*ex[4]^4*ex[6]^2 + 48*ex[2]*ex[4]^4*ex[6]^2 + 
    25*ex[2]^2*ex[4]^4*ex[6]^2 + 4*ex[2]^3*ex[4]^4*ex[6]^2 + 
    2*ex[2]^4*ex[4]^4*ex[6]^2 + 96*ex[3]*ex[4]^4*ex[6]^2 + 
    240*ex[2]*ex[3]*ex[4]^4*ex[6]^2 + 194*ex[2]^2*ex[3]*ex[4]^4*ex[6]^2 + 
    54*ex[2]^3*ex[3]*ex[4]^4*ex[6]^2 + 4*ex[2]^4*ex[3]*ex[4]^4*ex[6]^2 + 
    144*ex[3]^2*ex[4]^4*ex[6]^2 + 432*ex[2]*ex[3]^2*ex[4]^4*ex[6]^2 + 
    458*ex[2]^2*ex[3]^2*ex[4]^4*ex[6]^2 + 196*ex[2]^3*ex[3]^2*ex[4]^4*
     ex[6]^2 + 26*ex[2]^4*ex[3]^2*ex[4]^4*ex[6]^2 + 
    96*ex[3]^3*ex[4]^4*ex[6]^2 + 336*ex[2]*ex[3]^3*ex[4]^4*ex[6]^2 + 
    434*ex[2]^2*ex[3]^3*ex[4]^4*ex[6]^2 + 244*ex[2]^3*ex[3]^3*ex[4]^4*
     ex[6]^2 + 50*ex[2]^4*ex[3]^3*ex[4]^4*ex[6]^2 + 
    24*ex[3]^4*ex[4]^4*ex[6]^2 + 96*ex[2]*ex[3]^4*ex[4]^4*ex[6]^2 + 
    145*ex[2]^2*ex[3]^4*ex[4]^4*ex[6]^2 + 98*ex[2]^3*ex[3]^4*ex[4]^4*
     ex[6]^2 + 25*ex[2]^4*ex[3]^4*ex[4]^4*ex[6]^2, 
  y[111] -> 3*ex[2]^6*ex[3]^6 + 6*ex[2]^7*ex[3]^6 + 3*ex[2]^8*ex[3]^6 - 
    12*ex[2]^5*ex[3]^5*ex[4] - 27*ex[2]^6*ex[3]^5*ex[4] - 
    21*ex[2]^7*ex[3]^5*ex[4] - 9*ex[2]^8*ex[3]^5*ex[4] - 
    3*ex[2]^9*ex[3]^5*ex[4] - 12*ex[2]^5*ex[3]^6*ex[4] - 
    18*ex[2]^6*ex[3]^6*ex[4] + 6*ex[2]^8*ex[3]^6*ex[4] + 
    8*ex[2]^4*ex[3]^4*ex[4]^2 + 2*ex[2]^5*ex[3]^4*ex[4]^2 - 
    27*ex[2]^6*ex[3]^4*ex[4]^2 - 28*ex[2]^7*ex[3]^4*ex[4]^2 - 
    7*ex[2]^8*ex[3]^4*ex[4]^2 + 39*ex[2]^4*ex[3]^5*ex[4]^2 + 
    75*ex[2]^5*ex[3]^5*ex[4]^2 + 42*ex[2]^6*ex[3]^5*ex[4]^2 + 
    12*ex[2]^7*ex[3]^5*ex[4]^2 + 3*ex[2]^8*ex[3]^5*ex[4]^2 - 
    3*ex[2]^9*ex[3]^5*ex[4]^2 + 18*ex[2]^4*ex[3]^6*ex[4]^2 + 
    12*ex[2]^5*ex[3]^6*ex[4]^2 - 27*ex[2]^6*ex[3]^6*ex[4]^2 - 
    18*ex[2]^7*ex[3]^6*ex[4]^2 + 3*ex[2]^8*ex[3]^6*ex[4]^2 + 
    5*ex[2]^3*ex[3]^3*ex[4]^3 + 24*ex[2]^4*ex[3]^3*ex[4]^3 + 
    33*ex[2]^5*ex[3]^3*ex[4]^3 + 14*ex[2]^6*ex[3]^3*ex[4]^3 - 
    28*ex[2]^3*ex[3]^4*ex[4]^3 - 25*ex[2]^4*ex[3]^4*ex[4]^3 + 
    51*ex[2]^5*ex[3]^4*ex[4]^3 + 68*ex[2]^6*ex[3]^4*ex[4]^3 + 
    23*ex[2]^7*ex[3]^4*ex[4]^3 + 3*ex[2]^8*ex[3]^4*ex[4]^3 - 
    45*ex[2]^3*ex[3]^5*ex[4]^3 - 60*ex[2]^4*ex[3]^5*ex[4]^3 + 
    6*ex[2]^5*ex[3]^5*ex[4]^3 + 24*ex[2]^6*ex[3]^5*ex[4]^3 + 
    15*ex[2]^7*ex[3]^5*ex[4]^3 + 12*ex[2]^8*ex[3]^5*ex[4]^3 - 
    12*ex[2]^3*ex[3]^6*ex[4]^3 + 12*ex[2]^4*ex[3]^6*ex[4]^3 + 
    48*ex[2]^5*ex[3]^6*ex[4]^3 + 12*ex[2]^6*ex[3]^6*ex[4]^3 - 
    12*ex[2]^7*ex[3]^6*ex[4]^3 + 2*ex[2]^2*ex[3]^2*ex[4]^4 + 
    4*ex[2]^3*ex[3]^2*ex[4]^4 + 2*ex[2]^4*ex[3]^2*ex[4]^4 + 
    19*ex[2]^2*ex[3]^3*ex[4]^4 + 33*ex[2]^3*ex[3]^3*ex[4]^4 + 
    3*ex[2]^4*ex[3]^3*ex[4]^4 - 17*ex[2]^5*ex[3]^3*ex[4]^4 - 
    6*ex[2]^6*ex[3]^3*ex[4]^4 + 35*ex[2]^2*ex[3]^4*ex[4]^4 + 
    47*ex[2]^3*ex[3]^4*ex[4]^4 - 30*ex[2]^4*ex[3]^4*ex[4]^4 - 
    70*ex[2]^5*ex[3]^4*ex[4]^4 - 37*ex[2]^6*ex[3]^4*ex[4]^4 - 
    9*ex[2]^7*ex[3]^4*ex[4]^4 + 21*ex[2]^2*ex[3]^5*ex[4]^4 - 
    60*ex[2]^4*ex[3]^5*ex[4]^4 - 54*ex[2]^5*ex[3]^5*ex[4]^4 - 
    33*ex[2]^6*ex[3]^5*ex[4]^4 - 18*ex[2]^7*ex[3]^5*ex[4]^4 + 
    3*ex[2]^2*ex[3]^6*ex[4]^4 - 18*ex[2]^3*ex[3]^6*ex[4]^4 - 
    27*ex[2]^4*ex[3]^6*ex[4]^4 + 12*ex[2]^5*ex[3]^6*ex[4]^4 + 
    18*ex[2]^6*ex[3]^6*ex[4]^4 - 9*ex[2]*ex[3]*ex[4]^5 - 
    9*ex[2]^2*ex[3]*ex[4]^5 - 30*ex[2]*ex[3]^2*ex[4]^5 - 
    57*ex[2]^2*ex[3]^2*ex[4]^5 - 24*ex[2]^3*ex[3]^2*ex[4]^5 + 
    3*ex[2]^4*ex[3]^2*ex[4]^5 - 36*ex[2]*ex[3]^3*ex[4]^5 - 
    84*ex[2]^2*ex[3]^3*ex[4]^5 - 48*ex[2]^3*ex[3]^3*ex[4]^5 + 
    12*ex[2]^4*ex[3]^3*ex[4]^5 + 12*ex[2]^5*ex[3]^3*ex[4]^5 - 
    18*ex[2]*ex[3]^4*ex[4]^5 - 27*ex[2]^2*ex[3]^4*ex[4]^5 + 
    15*ex[2]^3*ex[3]^4*ex[4]^5 + 48*ex[2]^4*ex[3]^4*ex[4]^5 + 
    33*ex[2]^5*ex[3]^4*ex[4]^5 + 9*ex[2]^6*ex[3]^4*ex[4]^5 - 
    3*ex[2]*ex[3]^5*ex[4]^5 + 15*ex[2]^2*ex[3]^5*ex[4]^5 + 
    39*ex[2]^3*ex[3]^5*ex[4]^5 + 33*ex[2]^4*ex[3]^5*ex[4]^5 + 
    24*ex[2]^5*ex[3]^5*ex[4]^5 + 12*ex[2]^6*ex[3]^5*ex[4]^5 + 
    6*ex[2]^2*ex[3]^6*ex[4]^5 - 18*ex[2]^4*ex[3]^6*ex[4]^5 - 
    12*ex[2]^5*ex[3]^6*ex[4]^5 + 3*ex[4]^6 + 12*ex[3]*ex[4]^6 + 
    12*ex[2]*ex[3]*ex[4]^6 + 18*ex[3]^2*ex[4]^6 + 33*ex[2]*ex[3]^2*ex[4]^6 + 
    12*ex[2]^2*ex[3]^2*ex[4]^6 - 3*ex[2]^3*ex[3]^2*ex[4]^6 + 
    12*ex[3]^3*ex[4]^6 + 27*ex[2]*ex[3]^3*ex[4]^6 + 
    12*ex[2]^2*ex[3]^3*ex[4]^6 - 9*ex[2]^3*ex[3]^3*ex[4]^6 - 
    6*ex[2]^4*ex[3]^3*ex[4]^6 + 3*ex[3]^4*ex[4]^6 + 3*ex[2]*ex[3]^4*ex[4]^6 - 
    9*ex[2]^2*ex[3]^4*ex[4]^6 - 18*ex[2]^3*ex[3]^4*ex[4]^6 - 
    12*ex[2]^4*ex[3]^4*ex[4]^6 - 3*ex[2]^5*ex[3]^4*ex[4]^6 - 
    3*ex[2]*ex[3]^5*ex[4]^6 - 6*ex[2]^2*ex[3]^5*ex[4]^6 - 
    6*ex[2]^3*ex[3]^5*ex[4]^6 - 6*ex[2]^4*ex[3]^5*ex[4]^6 - 
    3*ex[2]^5*ex[3]^5*ex[4]^6 + 3*ex[2]^2*ex[3]^6*ex[4]^6 + 
    6*ex[2]^3*ex[3]^6*ex[4]^6 + 3*ex[2]^4*ex[3]^6*ex[4]^6 - 
    6*ex[2]^6*ex[3]^6*ex[6] - 12*ex[2]^7*ex[3]^6*ex[6] - 
    6*ex[2]^8*ex[3]^6*ex[6] + 18*ex[2]^5*ex[3]^5*ex[4]*ex[6] + 
    39*ex[2]^6*ex[3]^5*ex[4]*ex[6] + 27*ex[2]^7*ex[3]^5*ex[4]*ex[6] + 
    9*ex[2]^8*ex[3]^5*ex[4]*ex[6] + 3*ex[2]^9*ex[3]^5*ex[4]*ex[6] + 
    24*ex[2]^5*ex[3]^6*ex[4]*ex[6] + 42*ex[2]^6*ex[3]^6*ex[4]*ex[6] + 
    12*ex[2]^7*ex[3]^6*ex[4]*ex[6] - 6*ex[2]^8*ex[3]^6*ex[4]*ex[6] - 
    21*ex[2]^4*ex[3]^4*ex[4]^2*ex[6] - 51*ex[2]^5*ex[3]^4*ex[4]^2*ex[6] - 
    42*ex[2]^6*ex[3]^4*ex[4]^2*ex[6] - 15*ex[2]^7*ex[3]^4*ex[4]^2*ex[6] - 
    3*ex[2]^8*ex[3]^4*ex[4]^2*ex[6] - 57*ex[2]^4*ex[3]^5*ex[4]^2*ex[6] - 
    117*ex[2]^5*ex[3]^5*ex[4]^2*ex[6] - 75*ex[2]^6*ex[3]^5*ex[4]^2*ex[6] - 
    27*ex[2]^7*ex[3]^5*ex[4]^2*ex[6] - 12*ex[2]^8*ex[3]^5*ex[4]^2*ex[6] - 
    36*ex[2]^4*ex[3]^6*ex[4]^2*ex[6] - 48*ex[2]^5*ex[3]^6*ex[4]^2*ex[6] + 
    12*ex[2]^6*ex[3]^6*ex[4]^2*ex[6] + 24*ex[2]^7*ex[3]^6*ex[4]^2*ex[6] + 
    12*ex[2]^3*ex[3]^3*ex[4]^3*ex[6] + 30*ex[2]^4*ex[3]^3*ex[4]^3*ex[6] + 
    24*ex[2]^5*ex[3]^3*ex[4]^3*ex[6] + 6*ex[2]^6*ex[3]^3*ex[4]^3*ex[6] + 
    51*ex[2]^3*ex[3]^4*ex[4]^3*ex[6] + 126*ex[2]^4*ex[3]^4*ex[4]^3*ex[6] + 
    108*ex[2]^5*ex[3]^4*ex[4]^3*ex[6] + 42*ex[2]^6*ex[3]^4*ex[4]^3*ex[6] + 
    9*ex[2]^7*ex[3]^4*ex[4]^3*ex[6] + 63*ex[2]^3*ex[3]^5*ex[4]^3*ex[6] + 
    117*ex[2]^4*ex[3]^5*ex[4]^3*ex[6] + 63*ex[2]^5*ex[3]^5*ex[4]^3*ex[6] + 
    27*ex[2]^6*ex[3]^5*ex[4]^3*ex[6] + 18*ex[2]^7*ex[3]^5*ex[4]^3*ex[6] + 
    24*ex[2]^3*ex[3]^6*ex[4]^3*ex[6] + 12*ex[2]^4*ex[3]^6*ex[4]^3*ex[6] - 
    48*ex[2]^5*ex[3]^6*ex[4]^3*ex[6] - 36*ex[2]^6*ex[3]^6*ex[4]^3*ex[6] - 
    3*ex[2]^2*ex[3]^2*ex[4]^4*ex[6] - 6*ex[2]^3*ex[3]^2*ex[4]^4*ex[6] - 
    3*ex[2]^4*ex[3]^2*ex[4]^4*ex[6] - 21*ex[2]^2*ex[3]^3*ex[4]^4*ex[6] - 
    54*ex[2]^3*ex[3]^3*ex[4]^4*ex[6] - 45*ex[2]^4*ex[3]^3*ex[4]^4*ex[6] - 
    12*ex[2]^5*ex[3]^3*ex[4]^4*ex[6] - 39*ex[2]^2*ex[3]^4*ex[4]^4*ex[6] - 
    99*ex[2]^3*ex[3]^4*ex[4]^4*ex[6] - 90*ex[2]^4*ex[3]^4*ex[4]^4*ex[6] - 
    39*ex[2]^5*ex[3]^4*ex[4]^4*ex[6] - 9*ex[2]^6*ex[3]^4*ex[4]^4*ex[6] - 
    27*ex[2]^2*ex[3]^5*ex[4]^4*ex[6] - 39*ex[2]^3*ex[3]^5*ex[4]^4*ex[6] - 
    9*ex[2]^4*ex[3]^5*ex[4]^4*ex[6] - 9*ex[2]^5*ex[3]^5*ex[4]^4*ex[6] - 
    12*ex[2]^6*ex[3]^5*ex[4]^4*ex[6] - 6*ex[2]^2*ex[3]^6*ex[4]^4*ex[6] + 
    12*ex[2]^3*ex[3]^6*ex[4]^4*ex[6] + 42*ex[2]^4*ex[3]^6*ex[4]^4*ex[6] + 
    24*ex[2]^5*ex[3]^6*ex[4]^4*ex[6] + 3*ex[2]*ex[3]^2*ex[4]^5*ex[6] + 
    6*ex[2]^2*ex[3]^2*ex[4]^5*ex[6] + 3*ex[2]^3*ex[3]^2*ex[4]^5*ex[6] + 
    9*ex[2]*ex[3]^3*ex[4]^5*ex[6] + 24*ex[2]^2*ex[3]^3*ex[4]^5*ex[6] + 
    21*ex[2]^3*ex[3]^3*ex[4]^5*ex[6] + 6*ex[2]^4*ex[3]^3*ex[4]^5*ex[6] + 
    9*ex[2]*ex[3]^4*ex[4]^5*ex[6] + 24*ex[2]^2*ex[3]^4*ex[4]^5*ex[6] + 
    24*ex[2]^3*ex[3]^4*ex[4]^5*ex[6] + 12*ex[2]^4*ex[3]^4*ex[4]^5*ex[6] + 
    3*ex[2]^5*ex[3]^4*ex[4]^5*ex[6] + 3*ex[2]*ex[3]^5*ex[4]^5*ex[6] - 
    6*ex[2]^3*ex[3]^5*ex[4]^5*ex[6] + 3*ex[2]^5*ex[3]^5*ex[4]^5*ex[6] - 
    6*ex[2]^2*ex[3]^6*ex[4]^5*ex[6] - 12*ex[2]^3*ex[3]^6*ex[4]^5*ex[6] - 
    6*ex[2]^4*ex[3]^6*ex[4]^5*ex[6] + 3*ex[2]^6*ex[3]^6*ex[6]^2 + 
    6*ex[2]^7*ex[3]^6*ex[6]^2 + 3*ex[2]^8*ex[3]^6*ex[6]^2 - 
    6*ex[2]^5*ex[3]^5*ex[4]*ex[6]^2 - 12*ex[2]^6*ex[3]^5*ex[4]*ex[6]^2 - 
    6*ex[2]^7*ex[3]^5*ex[4]*ex[6]^2 - 12*ex[2]^5*ex[3]^6*ex[4]*ex[6]^2 - 
    24*ex[2]^6*ex[3]^6*ex[4]*ex[6]^2 - 12*ex[2]^7*ex[3]^6*ex[4]*ex[6]^2 + 
    3*ex[2]^4*ex[3]^4*ex[4]^2*ex[6]^2 + 6*ex[2]^5*ex[3]^4*ex[4]^2*ex[6]^2 + 
    3*ex[2]^6*ex[3]^4*ex[4]^2*ex[6]^2 + 18*ex[2]^4*ex[3]^5*ex[4]^2*ex[6]^2 + 
    36*ex[2]^5*ex[3]^5*ex[4]^2*ex[6]^2 + 18*ex[2]^6*ex[3]^5*ex[4]^2*ex[6]^2 + 
    18*ex[2]^4*ex[3]^6*ex[4]^2*ex[6]^2 + 36*ex[2]^5*ex[3]^6*ex[4]^2*ex[6]^2 + 
    18*ex[2]^6*ex[3]^6*ex[4]^2*ex[6]^2 - 6*ex[2]^3*ex[3]^4*ex[4]^3*ex[6]^2 - 
    12*ex[2]^4*ex[3]^4*ex[4]^3*ex[6]^2 - 6*ex[2]^5*ex[3]^4*ex[4]^3*ex[6]^2 - 
    18*ex[2]^3*ex[3]^5*ex[4]^3*ex[6]^2 - 36*ex[2]^4*ex[3]^5*ex[4]^3*ex[6]^2 - 
    18*ex[2]^5*ex[3]^5*ex[4]^3*ex[6]^2 - 12*ex[2]^3*ex[3]^6*ex[4]^3*ex[6]^2 - 
    24*ex[2]^4*ex[3]^6*ex[4]^3*ex[6]^2 - 12*ex[2]^5*ex[3]^6*ex[4]^3*ex[6]^2 + 
    3*ex[2]^2*ex[3]^4*ex[4]^4*ex[6]^2 + 6*ex[2]^3*ex[3]^4*ex[4]^4*ex[6]^2 + 
    3*ex[2]^4*ex[3]^4*ex[4]^4*ex[6]^2 + 6*ex[2]^2*ex[3]^5*ex[4]^4*ex[6]^2 + 
    12*ex[2]^3*ex[3]^5*ex[4]^4*ex[6]^2 + 6*ex[2]^4*ex[3]^5*ex[4]^4*ex[6]^2 + 
    3*ex[2]^2*ex[3]^6*ex[4]^4*ex[6]^2 + 6*ex[2]^3*ex[3]^6*ex[4]^4*ex[6]^2 + 
    3*ex[2]^4*ex[3]^6*ex[4]^4*ex[6]^2, 
  y[112] -> ex[2]^2 + 3*ex[2]^2*ex[3] + 3*ex[2]^3*ex[3] + 3*ex[2]^2*ex[3]^2 + 
    6*ex[2]^3*ex[3]^2 + 3*ex[2]^4*ex[3]^2 + ex[2]^2*ex[3]^3 + 
    3*ex[2]^3*ex[3]^3 + 3*ex[2]^4*ex[3]^3 + ex[2]^5*ex[3]^3 - 2*ex[2]*ex[4] - 
    ex[2]^2*ex[4] - 6*ex[2]*ex[3]*ex[4] - 8*ex[2]^2*ex[3]*ex[4] - 
    2*ex[2]^3*ex[3]*ex[4] - 6*ex[2]*ex[3]^2*ex[4] - 
    13*ex[2]^2*ex[3]^2*ex[4] - 8*ex[2]^3*ex[3]^2*ex[4] - 
    ex[2]^4*ex[3]^2*ex[4] - 2*ex[2]*ex[3]^3*ex[4] - 6*ex[2]^2*ex[3]^3*ex[4] - 
    6*ex[2]^3*ex[3]^3*ex[4] - 2*ex[2]^4*ex[3]^3*ex[4] + ex[4]^2 + 
    2*ex[2]*ex[4]^2 + ex[2]^2*ex[4]^2 + 3*ex[3]*ex[4]^2 + 
    6*ex[2]*ex[3]*ex[4]^2 + 3*ex[2]^2*ex[3]*ex[4]^2 + 3*ex[3]^2*ex[4]^2 + 
    7*ex[2]*ex[3]^2*ex[4]^2 + 5*ex[2]^2*ex[3]^2*ex[4]^2 + 
    ex[2]^3*ex[3]^2*ex[4]^2 + ex[3]^3*ex[4]^2 + 3*ex[2]*ex[3]^3*ex[4]^2 + 
    3*ex[2]^2*ex[3]^3*ex[4]^2 + ex[2]^3*ex[3]^3*ex[4]^2, 
  y[113] -> -(ex[2]^6*ex[3]^6) - 2*ex[2]^7*ex[3]^6 - ex[2]^8*ex[3]^6 + 
    4*ex[2]^5*ex[3]^5*ex[4] + 9*ex[2]^6*ex[3]^5*ex[4] + 
    7*ex[2]^7*ex[3]^5*ex[4] + 3*ex[2]^8*ex[3]^5*ex[4] + 
    ex[2]^9*ex[3]^5*ex[4] + 5*ex[2]^5*ex[3]^6*ex[4] + 
    11*ex[2]^6*ex[3]^6*ex[4] + 10*ex[2]^7*ex[3]^6*ex[4] + 
    8*ex[2]^8*ex[3]^6*ex[4] + 5*ex[2]^9*ex[3]^6*ex[4] + 
    ex[2]^10*ex[3]^6*ex[4] - 6*ex[2]^4*ex[3]^4*ex[4]^2 - 
    14*ex[2]^5*ex[3]^4*ex[4]^2 - 11*ex[2]^6*ex[3]^4*ex[4]^2 - 
    4*ex[2]^7*ex[3]^4*ex[4]^2 - ex[2]^8*ex[3]^4*ex[4]^2 - 
    16*ex[2]^4*ex[3]^5*ex[4]^2 - 37*ex[2]^5*ex[3]^5*ex[4]^2 - 
    32*ex[2]^6*ex[3]^5*ex[4]^2 - 16*ex[2]^7*ex[3]^5*ex[4]^2 - 
    4*ex[2]^8*ex[3]^5*ex[4]^2 + ex[2]^9*ex[3]^5*ex[4]^2 - 
    10*ex[2]^4*ex[3]^6*ex[4]^2 - 23*ex[2]^5*ex[3]^6*ex[4]^2 - 
    26*ex[2]^6*ex[3]^6*ex[4]^2 - 24*ex[2]^7*ex[3]^6*ex[4]^2 - 
    11*ex[2]^8*ex[3]^6*ex[4]^2 + ex[2]^9*ex[3]^6*ex[4]^2 + 
    ex[2]^10*ex[3]^6*ex[4]^2 + 3*ex[2]^3*ex[3]^3*ex[4]^3 + 
    4*ex[2]^4*ex[3]^3*ex[4]^3 - 2*ex[2]^5*ex[3]^3*ex[4]^3 - 
    4*ex[2]^6*ex[3]^3*ex[4]^3 - ex[2]^7*ex[3]^3*ex[4]^3 + 
    17*ex[2]^3*ex[3]^4*ex[4]^3 + 36*ex[2]^4*ex[3]^4*ex[4]^3 + 
    20*ex[2]^5*ex[3]^4*ex[4]^3 - ex[2]^6*ex[3]^4*ex[4]^3 - 
    3*ex[2]^7*ex[3]^4*ex[4]^3 - ex[2]^8*ex[3]^4*ex[4]^3 + 
    24*ex[2]^3*ex[3]^5*ex[4]^3 + 53*ex[2]^4*ex[3]^5*ex[4]^3 + 
    40*ex[2]^5*ex[3]^5*ex[4]^3 + 10*ex[2]^6*ex[3]^5*ex[4]^3 - 
    8*ex[2]^7*ex[3]^5*ex[4]^3 - 7*ex[2]^8*ex[3]^5*ex[4]^3 + 
    10*ex[2]^3*ex[3]^6*ex[4]^3 + 22*ex[2]^4*ex[3]^6*ex[4]^3 + 
    24*ex[2]^5*ex[3]^6*ex[4]^3 + 16*ex[2]^6*ex[3]^6*ex[4]^3 - 
    6*ex[2]^7*ex[3]^6*ex[4]^3 - 14*ex[2]^8*ex[3]^6*ex[4]^3 - 
    4*ex[2]^9*ex[3]^6*ex[4]^3 + 2*ex[2]^2*ex[3]^2*ex[4]^4 + 
    12*ex[2]^3*ex[3]^2*ex[4]^4 + 19*ex[2]^4*ex[3]^2*ex[4]^4 + 
    10*ex[2]^5*ex[3]^2*ex[4]^4 + ex[2]^6*ex[3]^2*ex[4]^4 - 
    2*ex[2]^2*ex[3]^3*ex[4]^4 + 11*ex[2]^3*ex[3]^3*ex[4]^4 + 
    36*ex[2]^4*ex[3]^3*ex[4]^4 + 31*ex[2]^5*ex[3]^3*ex[4]^4 + 
    8*ex[2]^6*ex[3]^3*ex[4]^4 - 15*ex[2]^2*ex[3]^4*ex[4]^4 - 
    20*ex[2]^3*ex[3]^4*ex[4]^4 + 17*ex[2]^4*ex[3]^4*ex[4]^4 + 
    37*ex[2]^5*ex[3]^4*ex[4]^4 + 18*ex[2]^6*ex[3]^4*ex[4]^4 + 
    3*ex[2]^7*ex[3]^4*ex[4]^4 - 16*ex[2]^2*ex[3]^5*ex[4]^4 - 
    27*ex[2]^3*ex[3]^5*ex[4]^4 + 2*ex[2]^4*ex[3]^5*ex[4]^4 + 
    36*ex[2]^5*ex[3]^5*ex[4]^4 + 38*ex[2]^6*ex[3]^5*ex[4]^4 + 
    15*ex[2]^7*ex[3]^5*ex[4]^4 - 5*ex[2]^2*ex[3]^6*ex[4]^4 - 
    8*ex[2]^3*ex[3]^6*ex[4]^4 - ex[2]^4*ex[3]^6*ex[4]^4 + 
    16*ex[2]^5*ex[3]^6*ex[4]^4 + 34*ex[2]^6*ex[3]^6*ex[4]^4 + 
    26*ex[2]^7*ex[3]^6*ex[4]^4 + 6*ex[2]^8*ex[3]^6*ex[4]^4 - 
    3*ex[2]*ex[3]*ex[4]^5 - 13*ex[2]^2*ex[3]*ex[4]^5 - 
    14*ex[2]^3*ex[3]*ex[4]^5 - 4*ex[2]^4*ex[3]*ex[4]^5 - 
    8*ex[2]*ex[3]^2*ex[4]^5 - 37*ex[2]^2*ex[3]^2*ex[4]^5 - 
    53*ex[2]^3*ex[3]^2*ex[4]^5 - 27*ex[2]^4*ex[3]^2*ex[4]^5 - 
    3*ex[2]^5*ex[3]^2*ex[4]^5 - 5*ex[2]*ex[3]^3*ex[4]^5 - 
    35*ex[2]^2*ex[3]^3*ex[4]^5 - 68*ex[2]^3*ex[3]^3*ex[4]^5 - 
    51*ex[2]^4*ex[3]^3*ex[4]^5 - 13*ex[2]^5*ex[3]^3*ex[4]^5 + 
    3*ex[2]*ex[3]^4*ex[4]^5 - 12*ex[2]^2*ex[3]^4*ex[4]^5 - 
    50*ex[2]^3*ex[3]^4*ex[4]^5 - 55*ex[2]^4*ex[3]^4*ex[4]^5 - 
    23*ex[2]^5*ex[3]^4*ex[4]^5 - 3*ex[2]^6*ex[3]^4*ex[4]^5 + 
    4*ex[2]*ex[3]^5*ex[4]^5 - 2*ex[2]^2*ex[3]^5*ex[4]^5 - 
    31*ex[2]^3*ex[3]^5*ex[4]^5 - 53*ex[2]^4*ex[3]^5*ex[4]^5 - 
    41*ex[2]^5*ex[3]^5*ex[4]^5 - 13*ex[2]^6*ex[3]^5*ex[4]^5 + 
    ex[2]*ex[3]^6*ex[4]^5 - ex[2]^2*ex[3]^6*ex[4]^5 - 
    10*ex[2]^3*ex[3]^6*ex[4]^5 - 24*ex[2]^4*ex[3]^6*ex[4]^5 - 
    31*ex[2]^5*ex[3]^6*ex[4]^5 - 19*ex[2]^6*ex[3]^6*ex[4]^5 - 
    4*ex[2]^7*ex[3]^6*ex[4]^5 + ex[4]^6 + 4*ex[2]*ex[4]^6 + 
    2*ex[2]^2*ex[4]^6 + 4*ex[3]*ex[4]^6 + 16*ex[2]*ex[3]*ex[4]^6 + 
    16*ex[2]^2*ex[3]*ex[4]^6 + 4*ex[2]^3*ex[3]*ex[4]^6 + 6*ex[3]^2*ex[4]^6 + 
    25*ex[2]*ex[3]^2*ex[4]^6 + 34*ex[2]^2*ex[3]^2*ex[4]^6 + 
    17*ex[2]^3*ex[3]^2*ex[4]^6 + 2*ex[2]^4*ex[3]^2*ex[4]^6 + 
    4*ex[3]^3*ex[4]^6 + 20*ex[2]*ex[3]^3*ex[4]^6 + 
    34*ex[2]^2*ex[3]^3*ex[4]^6 + 24*ex[2]^3*ex[3]^3*ex[4]^6 + 
    6*ex[2]^4*ex[3]^3*ex[4]^6 + ex[3]^4*ex[4]^6 + 10*ex[2]*ex[3]^4*ex[4]^6 + 
    24*ex[2]^2*ex[3]^4*ex[4]^6 + 23*ex[2]^3*ex[3]^4*ex[4]^6 + 
    9*ex[2]^4*ex[3]^4*ex[4]^6 + ex[2]^5*ex[3]^4*ex[4]^6 + 
    4*ex[2]*ex[3]^5*ex[4]^6 + 14*ex[2]^2*ex[3]^5*ex[4]^6 + 
    20*ex[2]^3*ex[3]^5*ex[4]^6 + 14*ex[2]^4*ex[3]^5*ex[4]^6 + 
    4*ex[2]^5*ex[3]^5*ex[4]^6 + ex[2]*ex[3]^6*ex[4]^6 + 
    4*ex[2]^2*ex[3]^6*ex[4]^6 + 8*ex[2]^3*ex[3]^6*ex[4]^6 + 
    9*ex[2]^4*ex[3]^6*ex[4]^6 + 5*ex[2]^5*ex[3]^6*ex[4]^6 + 
    ex[2]^6*ex[3]^6*ex[4]^6 + 2*ex[2]^6*ex[3]^6*ex[6] + 
    4*ex[2]^7*ex[3]^6*ex[6] + 2*ex[2]^8*ex[3]^6*ex[6] - 
    6*ex[2]^5*ex[3]^5*ex[4]*ex[6] - 13*ex[2]^6*ex[3]^5*ex[4]*ex[6] - 
    9*ex[2]^7*ex[3]^5*ex[4]*ex[6] - 3*ex[2]^8*ex[3]^5*ex[4]*ex[6] - 
    ex[2]^9*ex[3]^5*ex[4]*ex[6] - 9*ex[2]^5*ex[3]^6*ex[4]*ex[6] - 
    19*ex[2]^6*ex[3]^6*ex[4]*ex[6] - 14*ex[2]^7*ex[3]^6*ex[4]*ex[6] - 
    8*ex[2]^8*ex[3]^6*ex[4]*ex[6] - 5*ex[2]^9*ex[3]^6*ex[4]*ex[6] - 
    ex[2]^10*ex[3]^6*ex[4]*ex[6] + 7*ex[2]^4*ex[3]^4*ex[4]^2*ex[6] + 
    17*ex[2]^5*ex[3]^4*ex[4]^2*ex[6] + 14*ex[2]^6*ex[3]^4*ex[4]^2*ex[6] + 
    5*ex[2]^7*ex[3]^4*ex[4]^2*ex[6] + ex[2]^8*ex[3]^4*ex[4]^2*ex[6] + 
    22*ex[2]^4*ex[3]^5*ex[4]^2*ex[6] + 51*ex[2]^5*ex[3]^5*ex[4]^2*ex[6] + 
    43*ex[2]^6*ex[3]^5*ex[4]^2*ex[6] + 21*ex[2]^7*ex[3]^5*ex[4]^2*ex[6] + 
    7*ex[2]^8*ex[3]^5*ex[4]^2*ex[6] + 16*ex[2]^4*ex[3]^6*ex[4]^2*ex[6] + 
    36*ex[2]^5*ex[3]^6*ex[4]^2*ex[6] + 36*ex[2]^6*ex[3]^6*ex[4]^2*ex[6] + 
    32*ex[2]^7*ex[3]^6*ex[4]^2*ex[6] + 20*ex[2]^8*ex[3]^6*ex[4]^2*ex[6] + 
    4*ex[2]^9*ex[3]^6*ex[4]^2*ex[6] - 4*ex[2]^3*ex[3]^3*ex[4]^3*ex[6] - 
    9*ex[2]^4*ex[3]^3*ex[4]^3*ex[6] - 6*ex[2]^5*ex[3]^3*ex[4]^3*ex[6] - 
    ex[2]^6*ex[3]^3*ex[4]^3*ex[6] - 20*ex[2]^3*ex[3]^4*ex[4]^3*ex[6] - 
    51*ex[2]^4*ex[3]^4*ex[4]^3*ex[6] - 45*ex[2]^5*ex[3]^4*ex[4]^3*ex[6] - 
    17*ex[2]^6*ex[3]^4*ex[4]^3*ex[6] - 3*ex[2]^7*ex[3]^4*ex[4]^3*ex[6] - 
    30*ex[2]^3*ex[3]^5*ex[4]^3*ex[6] - 75*ex[2]^4*ex[3]^5*ex[4]^3*ex[6] - 
    75*ex[2]^5*ex[3]^5*ex[4]^3*ex[6] - 45*ex[2]^6*ex[3]^5*ex[4]^3*ex[6] - 
    15*ex[2]^7*ex[3]^5*ex[4]^3*ex[6] - 14*ex[2]^3*ex[3]^6*ex[4]^3*ex[6] - 
    34*ex[2]^4*ex[3]^6*ex[4]^3*ex[6] - 44*ex[2]^5*ex[3]^6*ex[4]^3*ex[6] - 
    48*ex[2]^6*ex[3]^6*ex[4]^3*ex[6] - 30*ex[2]^7*ex[3]^6*ex[4]^3*ex[6] - 
    6*ex[2]^8*ex[3]^6*ex[4]^3*ex[6] + ex[2]^2*ex[3]^2*ex[4]^4*ex[6] + 
    ex[2]^3*ex[3]^2*ex[4]^4*ex[6] - ex[2]^4*ex[3]^2*ex[4]^4*ex[6] - 
    ex[2]^5*ex[3]^2*ex[4]^4*ex[6] + 8*ex[2]^2*ex[3]^3*ex[4]^4*ex[6] + 
    19*ex[2]^3*ex[3]^3*ex[4]^4*ex[6] + 14*ex[2]^4*ex[3]^3*ex[4]^4*ex[6] + 
    3*ex[2]^5*ex[3]^3*ex[4]^4*ex[6] + 19*ex[2]^2*ex[3]^4*ex[4]^4*ex[6] + 
    51*ex[2]^3*ex[3]^4*ex[4]^4*ex[6] + 48*ex[2]^4*ex[3]^4*ex[4]^4*ex[6] + 
    19*ex[2]^5*ex[3]^4*ex[4]^4*ex[6] + 3*ex[2]^6*ex[3]^4*ex[4]^4*ex[6] + 
    18*ex[2]^2*ex[3]^5*ex[4]^4*ex[6] + 49*ex[2]^3*ex[3]^5*ex[4]^4*ex[6] + 
    57*ex[2]^4*ex[3]^5*ex[4]^4*ex[6] + 39*ex[2]^5*ex[3]^5*ex[4]^4*ex[6] + 
    13*ex[2]^6*ex[3]^5*ex[4]^4*ex[6] + 6*ex[2]^2*ex[3]^6*ex[4]^4*ex[6] + 
    16*ex[2]^3*ex[3]^6*ex[4]^4*ex[6] + 26*ex[2]^4*ex[3]^6*ex[4]^4*ex[6] + 
    32*ex[2]^5*ex[3]^6*ex[4]^4*ex[6] + 20*ex[2]^6*ex[3]^6*ex[4]^4*ex[6] + 
    4*ex[2]^7*ex[3]^6*ex[4]^4*ex[6] - ex[2]*ex[3]^2*ex[4]^5*ex[6] - 
    2*ex[2]^2*ex[3]^2*ex[4]^5*ex[6] - ex[2]^3*ex[3]^2*ex[4]^5*ex[6] - 
    4*ex[2]*ex[3]^3*ex[4]^5*ex[6] - 10*ex[2]^2*ex[3]^3*ex[4]^5*ex[6] - 
    8*ex[2]^3*ex[3]^3*ex[4]^5*ex[6] - 2*ex[2]^4*ex[3]^3*ex[4]^5*ex[6] - 
    6*ex[2]*ex[3]^4*ex[4]^5*ex[6] - 17*ex[2]^2*ex[3]^4*ex[4]^5*ex[6] - 
    17*ex[2]^3*ex[3]^4*ex[4]^5*ex[6] - 7*ex[2]^4*ex[3]^4*ex[4]^5*ex[6] - 
    ex[2]^5*ex[3]^4*ex[4]^5*ex[6] - 4*ex[2]*ex[3]^5*ex[4]^5*ex[6] - 
    12*ex[2]^2*ex[3]^5*ex[4]^5*ex[6] - 16*ex[2]^3*ex[3]^5*ex[4]^5*ex[6] - 
    12*ex[2]^4*ex[3]^5*ex[4]^5*ex[6] - 4*ex[2]^5*ex[3]^5*ex[4]^5*ex[6] - 
    ex[2]*ex[3]^6*ex[4]^5*ex[6] - 3*ex[2]^2*ex[3]^6*ex[4]^5*ex[6] - 
    6*ex[2]^3*ex[3]^6*ex[4]^5*ex[6] - 8*ex[2]^4*ex[3]^6*ex[4]^5*ex[6] - 
    5*ex[2]^5*ex[3]^6*ex[4]^5*ex[6] - ex[2]^6*ex[3]^6*ex[4]^5*ex[6] - 
    ex[2]^6*ex[3]^6*ex[6]^2 - 2*ex[2]^7*ex[3]^6*ex[6]^2 - 
    ex[2]^8*ex[3]^6*ex[6]^2 + 2*ex[2]^5*ex[3]^5*ex[4]*ex[6]^2 + 
    4*ex[2]^6*ex[3]^5*ex[4]*ex[6]^2 + 2*ex[2]^7*ex[3]^5*ex[4]*ex[6]^2 + 
    4*ex[2]^5*ex[3]^6*ex[4]*ex[6]^2 + 8*ex[2]^6*ex[3]^6*ex[4]*ex[6]^2 + 
    4*ex[2]^7*ex[3]^6*ex[4]*ex[6]^2 - ex[2]^4*ex[3]^4*ex[4]^2*ex[6]^2 - 
    2*ex[2]^5*ex[3]^4*ex[4]^2*ex[6]^2 - ex[2]^6*ex[3]^4*ex[4]^2*ex[6]^2 - 
    6*ex[2]^4*ex[3]^5*ex[4]^2*ex[6]^2 - 12*ex[2]^5*ex[3]^5*ex[4]^2*ex[6]^2 - 
    6*ex[2]^6*ex[3]^5*ex[4]^2*ex[6]^2 - 6*ex[2]^4*ex[3]^6*ex[4]^2*ex[6]^2 - 
    12*ex[2]^5*ex[3]^6*ex[4]^2*ex[6]^2 - 6*ex[2]^6*ex[3]^6*ex[4]^2*ex[6]^2 + 
    2*ex[2]^3*ex[3]^4*ex[4]^3*ex[6]^2 + 4*ex[2]^4*ex[3]^4*ex[4]^3*ex[6]^2 + 
    2*ex[2]^5*ex[3]^4*ex[4]^3*ex[6]^2 + 6*ex[2]^3*ex[3]^5*ex[4]^3*ex[6]^2 + 
    12*ex[2]^4*ex[3]^5*ex[4]^3*ex[6]^2 + 6*ex[2]^5*ex[3]^5*ex[4]^3*ex[6]^2 + 
    4*ex[2]^3*ex[3]^6*ex[4]^3*ex[6]^2 + 8*ex[2]^4*ex[3]^6*ex[4]^3*ex[6]^2 + 
    4*ex[2]^5*ex[3]^6*ex[4]^3*ex[6]^2 - ex[2]^2*ex[3]^4*ex[4]^4*ex[6]^2 - 
    2*ex[2]^3*ex[3]^4*ex[4]^4*ex[6]^2 - ex[2]^4*ex[3]^4*ex[4]^4*ex[6]^2 - 
    2*ex[2]^2*ex[3]^5*ex[4]^4*ex[6]^2 - 4*ex[2]^3*ex[3]^5*ex[4]^4*ex[6]^2 - 
    2*ex[2]^4*ex[3]^5*ex[4]^4*ex[6]^2 - ex[2]^2*ex[3]^6*ex[4]^4*ex[6]^2 - 
    2*ex[2]^3*ex[3]^6*ex[4]^4*ex[6]^2 - ex[2]^4*ex[3]^6*ex[4]^4*ex[6]^2, 
  y[114] -> ex[2]^2*ex[3] - 2*ex[2]*ex[4] - 2*ex[2]*ex[3]*ex[4] + ex[4]^2 + 
    ex[3]*ex[4]^2 + ex[2]*ex[6] + ex[2]*ex[3]*ex[6] - ex[4]*ex[6] - 
    ex[3]*ex[4]*ex[6], y[115] -> 3*ex[2]^2*ex[3]^2 + 2*ex[2]^2*ex[3]^3 + 
    ex[2]^3*ex[3]^3 - 3*ex[2]*ex[3]*ex[4] - 8*ex[2]*ex[3]^2*ex[4] - 
    4*ex[2]*ex[3]^3*ex[4] - 2*ex[2]^2*ex[3]^3*ex[4] + 3*ex[3]*ex[4]^2 + 
    5*ex[3]^2*ex[4]^2 + 2*ex[3]^3*ex[4]^2 + ex[2]*ex[3]^3*ex[4]^2 - 
    ex[2]*ex[3]*ex[6] - ex[2]^2*ex[3]^2*ex[6] + ex[4]*ex[6] + 
    ex[3]*ex[4]*ex[6] + ex[2]*ex[3]^2*ex[4]*ex[6], 
  y[116] -> ex[2]^3 + 2*ex[2]^4 + 4*ex[2]^3*ex[3] + 11*ex[2]^4*ex[3] + 
    7*ex[2]^5*ex[3] + 6*ex[2]^3*ex[3]^2 + 21*ex[2]^4*ex[3]^2 + 
    24*ex[2]^5*ex[3]^2 + 9*ex[2]^6*ex[3]^2 + 4*ex[2]^3*ex[3]^3 + 
    17*ex[2]^4*ex[3]^3 + 27*ex[2]^5*ex[3]^3 + 19*ex[2]^6*ex[3]^3 + 
    5*ex[2]^7*ex[3]^3 + ex[2]^3*ex[3]^4 + 5*ex[2]^4*ex[3]^4 + 
    10*ex[2]^5*ex[3]^4 + 10*ex[2]^6*ex[3]^4 + 5*ex[2]^7*ex[3]^4 + 
    ex[2]^8*ex[3]^4 - 4*ex[2]^2*ex[4] - 9*ex[2]^3*ex[4] - 4*ex[2]^4*ex[4] - 
    15*ex[2]^2*ex[3]*ex[4] - 44*ex[2]^3*ex[3]*ex[4] - 
    38*ex[2]^4*ex[3]*ex[4] - 9*ex[2]^5*ex[3]*ex[4] - 
    21*ex[2]^2*ex[3]^2*ex[4] - 76*ex[2]^3*ex[3]^2*ex[4] - 
    95*ex[2]^4*ex[3]^2*ex[4] - 46*ex[2]^5*ex[3]^2*ex[4] - 
    6*ex[2]^6*ex[3]^2*ex[4] - 13*ex[2]^2*ex[3]^3*ex[4] - 
    56*ex[2]^3*ex[3]^3*ex[4] - 91*ex[2]^4*ex[3]^3*ex[4] - 
    67*ex[2]^5*ex[3]^3*ex[4] - 20*ex[2]^6*ex[3]^3*ex[4] - 
    ex[2]^7*ex[3]^3*ex[4] - 3*ex[2]^2*ex[3]^4*ex[4] - 
    15*ex[2]^3*ex[3]^4*ex[4] - 30*ex[2]^4*ex[3]^4*ex[4] - 
    30*ex[2]^5*ex[3]^4*ex[4] - 15*ex[2]^6*ex[3]^4*ex[4] - 
    3*ex[2]^7*ex[3]^4*ex[4] + 5*ex[2]*ex[4]^2 + 14*ex[2]^2*ex[4]^2 + 
    13*ex[2]^3*ex[4]^2 + 4*ex[2]^4*ex[4]^2 + 18*ex[2]*ex[3]*ex[4]^2 + 
    59*ex[2]^2*ex[3]*ex[4]^2 + 66*ex[2]^3*ex[3]*ex[4]^2 + 
    28*ex[2]^4*ex[3]*ex[4]^2 + 3*ex[2]^5*ex[3]*ex[4]^2 + 
    24*ex[2]*ex[3]^2*ex[4]^2 + 91*ex[2]^2*ex[3]^2*ex[4]^2 + 
    124*ex[2]^3*ex[3]^2*ex[4]^2 + 71*ex[2]^4*ex[3]^2*ex[4]^2 + 
    14*ex[2]^5*ex[3]^2*ex[4]^2 + 14*ex[2]*ex[3]^3*ex[4]^2 + 
    61*ex[2]^2*ex[3]^3*ex[4]^2 + 101*ex[2]^3*ex[3]^3*ex[4]^2 + 
    77*ex[2]^4*ex[3]^3*ex[4]^2 + 25*ex[2]^5*ex[3]^3*ex[4]^2 + 
    2*ex[2]^6*ex[3]^3*ex[4]^2 + 3*ex[2]*ex[3]^4*ex[4]^2 + 
    15*ex[2]^2*ex[3]^4*ex[4]^2 + 30*ex[2]^3*ex[3]^4*ex[4]^2 + 
    30*ex[2]^4*ex[3]^4*ex[4]^2 + 15*ex[2]^5*ex[3]^4*ex[4]^2 + 
    3*ex[2]^6*ex[3]^4*ex[4]^2 - 2*ex[4]^3 - 7*ex[2]*ex[4]^3 - 
    9*ex[2]^2*ex[4]^3 - 4*ex[2]^3*ex[4]^3 - 7*ex[3]*ex[4]^3 - 
    26*ex[2]*ex[3]*ex[4]^3 - 35*ex[2]^2*ex[3]*ex[4]^3 - 
    19*ex[2]^3*ex[3]*ex[4]^3 - 3*ex[2]^4*ex[3]*ex[4]^3 - 9*ex[3]^2*ex[4]^3 - 
    36*ex[2]*ex[3]^2*ex[4]^3 - 53*ex[2]^2*ex[3]^2*ex[4]^3 - 
    34*ex[2]^3*ex[3]^2*ex[4]^3 - 8*ex[2]^4*ex[3]^2*ex[4]^3 - 
    5*ex[3]^3*ex[4]^3 - 22*ex[2]*ex[3]^3*ex[4]^3 - 
    37*ex[2]^2*ex[3]^3*ex[4]^3 - 29*ex[2]^3*ex[3]^3*ex[4]^3 - 
    10*ex[2]^4*ex[3]^3*ex[4]^3 - ex[2]^5*ex[3]^3*ex[4]^3 - ex[3]^4*ex[4]^3 - 
    5*ex[2]*ex[3]^4*ex[4]^3 - 10*ex[2]^2*ex[3]^4*ex[4]^3 - 
    10*ex[2]^3*ex[3]^4*ex[4]^3 - 5*ex[2]^4*ex[3]^4*ex[4]^3 - 
    ex[2]^5*ex[3]^4*ex[4]^3 - ex[2]^4*ex[6] - 3*ex[2]^4*ex[3]*ex[6] - 
    3*ex[2]^5*ex[3]*ex[6] - 3*ex[2]^4*ex[3]^2*ex[6] - 
    6*ex[2]^5*ex[3]^2*ex[6] - 3*ex[2]^6*ex[3]^2*ex[6] - 
    ex[2]^4*ex[3]^3*ex[6] - 3*ex[2]^5*ex[3]^3*ex[6] - 
    3*ex[2]^6*ex[3]^3*ex[6] - ex[2]^7*ex[3]^3*ex[6] + ex[2]^3*ex[4]*ex[6] + 
    ex[2]^4*ex[4]*ex[6] + 4*ex[2]^3*ex[3]*ex[4]*ex[6] + 
    6*ex[2]^4*ex[3]*ex[4]*ex[6] + 2*ex[2]^5*ex[3]*ex[4]*ex[6] + 
    5*ex[2]^3*ex[3]^2*ex[4]*ex[6] + 11*ex[2]^4*ex[3]^2*ex[4]*ex[6] + 
    7*ex[2]^5*ex[3]^2*ex[4]*ex[6] + ex[2]^6*ex[3]^2*ex[4]*ex[6] + 
    2*ex[2]^3*ex[3]^3*ex[4]*ex[6] + 6*ex[2]^4*ex[3]^3*ex[4]*ex[6] + 
    6*ex[2]^5*ex[3]^3*ex[4]*ex[6] + 2*ex[2]^6*ex[3]^3*ex[4]*ex[6] - 
    ex[2]^3*ex[4]^2*ex[6] - ex[2]^4*ex[4]^2*ex[6] - 
    ex[2]^2*ex[3]*ex[4]^2*ex[6] - 3*ex[2]^3*ex[3]*ex[4]^2*ex[6] - 
    2*ex[2]^4*ex[3]*ex[4]^2*ex[6] - 2*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] - 
    5*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] - 4*ex[2]^4*ex[3]^2*ex[4]^2*ex[6] - 
    ex[2]^5*ex[3]^2*ex[4]^2*ex[6] - ex[2]^2*ex[3]^3*ex[4]^2*ex[6] - 
    3*ex[2]^3*ex[3]^3*ex[4]^2*ex[6] - 3*ex[2]^4*ex[3]^3*ex[4]^2*ex[6] - 
    ex[2]^5*ex[3]^3*ex[4]^2*ex[6], y[117] -> ex[2]^2*ex[3] - ex[2]*ex[4] - 
    3*ex[2]*ex[3]*ex[4] - ex[2]^2*ex[3]*ex[4] + ex[4]^2 + ex[3]*ex[4]^2 + 
    ex[2]*ex[3]*ex[4]*ex[5] + ex[2]^2*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6] - 
    ex[4]*ex[6] - ex[3]*ex[4]*ex[6]}, 
 {f[1] -> -(y[5]*y[6]*y[9])/(54*y[1]^3*y[2]^2*y[3]*y[4]*y[7]^2*y[8]) + 
    (37*y[9])/(18*y[1]^3*y[2]^2*y[4]*y[10]*y[11]) + 
    (37*y[4])/(18*y[1]^3*y[2]^2*y[12]*y[13]) - 
    (y[4]*y[14])/(54*y[1]^3*y[2]^2*y[3]^2*y[12]*y[15]) + 
    y[4]/(6*y[1]^3*y[3]^2*y[12]*y[16]^2*y[17]) + 
    55/(27*y[1]^3*y[5]*y[12]*y[18]) + (y[5]*y[20])/(54*y[1]^3*y[2]*y[3]*y[7]*
      y[16]*y[19]^2) + y[21]/(54*y[1]^3*y[2]^2*y[3]^2*y[5]*y[7]^2*y[10]*y[12]*
      y[16]^2*y[19]), f[2] -> y[9]/(3*y[1]^3*y[2]^2*y[4]*y[10]*y[11]) + 
    y[4]/(3*y[1]^3*y[2]^2*y[12]*y[13]) - (y[9]*y[24])/
     (3*y[1]^3*y[2]^2*y[3]*y[4]^2*y[22]*y[23]) - (y[10]^2*y[16]*y[25]*y[28])/
     (3*y[1]^3*y[2]^2*y[12]*y[26]*y[27]) + (y[29]*y[30])/
     (3*y[1]^3*y[2]*y[3]*y[5]*y[12]*y[18]*y[23]*y[26]) + 
    (y[3]*y[9]*y[10]^2*y[16])/(3*y[1]^3*y[7]^2*y[12]*y[31]) + 
    (y[4]*y[32]*y[33])/(3*y[1]^3*y[2]^2*y[3]^2*y[10]*y[12]*y[34]) + 
    (y[35]*y[36])/(3*y[1]^3*y[2]^2*y[3]^2*y[4]*y[5]*y[7]^2*y[10]*y[12]*
      y[19]) - (y[2]*y[37]*y[39])/(3*y[1]^3*y[7]^2*y[12]*y[38]) + 
    y[41]/(3*y[1]^3*y[4]*y[12]*y[38]*y[40]^2), 
  f[5] -> -y[4]/(6*y[1]^3*y[2]^2*y[12]*y[13]) - 
    y[4]^2/(6*y[1]^3*y[2]*y[3]*y[16]*y[17]^2) + (y[3]*y[9]*y[10]^2*y[16])/
     (3*y[1]^3*y[7]^2*y[12]*y[31]) + (y[4]*y[32]*y[33])/
     (3*y[1]^3*y[2]^2*y[3]^2*y[10]*y[12]*y[34]) - 
    (13*y[5]*y[35])/(6*y[1]^3*y[2]*y[3]*y[7]*y[19]^2) - 
    (y[2]*y[37]*y[39])/(3*y[1]^3*y[7]^2*y[12]*y[38]) + 
    y[41]/(3*y[1]^3*y[4]*y[12]*y[38]*y[40]^2) + 
    (2*y[12])/(y[1]^3*y[2]*y[4]*y[10]*y[42]) + 
    y[43]/(6*y[1]^3*y[2]^2*y[4]*y[10]*y[11]) + 
    (y[9]*y[44])/(6*y[1]^3*y[2]^2*y[3]*y[4]*y[7]^2*y[8]*y[10]) - 
    (y[4]*y[45])/(6*y[1]^3*y[2]^2*y[3]^2*y[12]*y[15]) + 
    (y[4]*y[46])/(6*y[1]^3*y[2]*y[3]^2*y[12]*y[16]^2*y[17]) + 
    y[47]/(27*y[1]^3*y[2]*y[3]*y[5]*y[12]*y[18]) + 
    (2*y[4]*y[16])/(y[1]^3*y[2]^2*y[12]*y[48]) + 
    y[49]/(54*y[1]^3*y[2]^2*y[3]^2*y[4]*y[5]*y[7]^2*y[10]*y[12]*y[16]^2*
      y[19]), f[9] -> y[4]^2/(6*y[1]^3*y[2]*y[3]*y[16]*y[17]^2) + 
    (y[4]*y[25])/(2*y[1]^3*y[2]^2*y[3]^2*y[12]*y[15]) - 
    (31*y[16]*y[25])/(18*y[1]^3*y[2]*y[13]^2) - (y[3]*y[9]*y[10]^2*y[16])/
     (3*y[1]^3*y[7]^2*y[12]*y[31]) - (y[4]*y[32]*y[33])/
     (3*y[1]^3*y[2]^2*y[3]^2*y[10]*y[12]*y[34]) - 
    (y[5]*y[16]*y[35])/(3*y[1]^3*y[2]*y[4]*y[7]*y[19]^2) - 
    (y[4]*y[46])/(6*y[1]^3*y[2]*y[3]^2*y[12]*y[16]^2*y[17]) - 
    (y[10]^2*y[16]*y[25]*y[50])/(3*y[1]^3*y[2]^3*y[12]*y[26]*y[27]) + 
    y[51]/(3*y[1]^3*y[2]*y[3]*y[5]*y[12]*y[18]*y[26]) + 
    y[53]/(18*y[1]^3*y[2]^3*y[12]*y[13]*y[52]) + 
    y[54]/(18*y[1]^3*y[2]^2*y[3]^2*y[4]^2*y[5]*y[7]^2*y[10]*y[12]*y[16]^2*
      y[19]) + (y[2]*y[37]*y[55])/(3*y[1]^3*y[4]*y[12]*y[38]*y[40]^2*y[52]) + 
    y[57]/(3*y[1]^3*y[4]^2*y[12]*y[38]*y[40]^2*y[56]), 
  f[10] -> -(y[16]*y[25])/(3*y[1]^3*y[2]*y[13]^2) - 
    (y[16]*y[25])/(3*y[1]^3*y[2]^2*y[12]*y[13]) + 
    (y[16]*y[35]*y[58])/(3*y[1]^3*y[2]^2*y[4]^2*y[7]^2*y[12]*y[19]) + 
    (y[2]*y[3]*y[16]*y[37]*y[59]*y[60])/(3*y[1]^3*y[4]*y[12]*y[38]*y[40]^2) - 
    (y[16]*y[59]*y[60]*y[61])/(3*y[1]^3*y[4]^2*y[12]*y[38]*y[40]^2) + 
    (y[2]*y[16]*y[37]*y[62])/(3*y[1]^3*y[38]^2*y[40]) - 
    (y[16]*y[63])/(3*y[1]^3*y[4]*y[38]^2*y[40]), 
  f[11] -> -7/(12*y[1]^3*y[5]*y[12]*y[18]) + 7/(12*y[1]^3*y[5]*y[12]*y[19]), 
  f[12] -> (y[16]*y[25])/(6*y[1]^3*y[2]*y[13]^2) - 
    (y[4]^3*y[32]^2)/(3*y[1]^3*y[2]^2*y[3]*y[10]*y[34]^2) + 
    (y[4]*y[7]*y[32]*y[33])/(3*y[1]^3*y[2]^2*y[3]^2*y[5]*y[10]^2*y[12]*
      y[34]) + (4*y[4]^2*y[16])/(y[1]^3*y[2]*y[48]^2) + 
    y[64]/(6*y[1]^3*y[2]^2*y[3]^2*y[5]*y[10]^2*y[12]*y[19]) + 
    y[65]/(6*y[1]^3*y[2]^2*y[12]*y[13]) + (2*y[4]*y[16]*y[66])/
     (y[1]^3*y[2]^2*y[5]*y[12]*y[48]), 
  f[18] -> -(y[5]*y[9])/(2*y[1]^3*y[2]*y[3]*y[7]^2*y[8]) - 
    (31*y[9])/(18*y[1]^3*y[2]^2*y[10]*y[11]^2) - (y[3]*y[9]*y[10]^2*y[16])/
     (3*y[1]^3*y[7]^2*y[12]*y[31]) + (y[2]*y[37]*y[39])/
     (3*y[1]^3*y[7]^2*y[12]*y[38]) + (y[9]*y[67])/(3*y[1]^3*y[2]^2*y[3]*y[4]*
      y[5]*y[22]*y[23]) + y[68]/(3*y[1]^3*y[2]*y[3]*y[10]*y[19]^2) + 
    y[69]/(3*y[1]^3*y[2]*y[3]*y[12]*y[18]*y[23]) - 
    (y[4]*y[32]*y[33]*y[71])/(3*y[1]^3*y[2]^2*y[3]^2*y[5]*y[10]^2*y[12]*y[34]*
      y[70]) + y[72]/(18*y[1]^3*y[2]^2*y[5]*y[10]^2*y[11]*y[70]) + 
    y[73]/(18*y[1]^3*y[2]^2*y[3]^2*y[4]*y[5]*y[7]^2*y[10]^2*y[12]*y[19]) + 
    y[74]/(3*y[1]^3*y[4]*y[12]*y[38]*y[40]^2), 
  f[19] -> (8*y[5]*y[12])/(y[1]^3*y[2]*y[4]*y[42]^2) - 
    (2*y[2]*y[3]*y[16]*y[37]*y[59]*y[60])/(3*y[1]^3*y[4]*y[12]*y[38]*
      y[40]^2) + (2*y[16]*y[59]*y[60]*y[61])/(3*y[1]^3*y[4]^2*y[12]*y[38]*
      y[40]^2) - (2*y[2]*y[16]*y[37]*y[62])/(3*y[1]^3*y[38]^2*y[40]) + 
    (2*y[16]*y[63])/(3*y[1]^3*y[4]*y[38]^2*y[40]) - 
    (4*y[75])/(y[1]^3*y[2]^2*y[4]^2*y[42]) + 
    (2*y[76])/(3*y[1]^3*y[2]^2*y[4]^2*y[7]^2*y[12]*y[19]), 
  f[21] -> y[9]/(6*y[1]^3*y[2]^2*y[10]*y[11]^2) + 
    (4*y[5]*y[12])/(y[1]^3*y[2]*y[4]*y[42]^2) - 
    (y[2]*y[3]*y[16]*y[37]*y[59]*y[60])/(3*y[1]^3*y[4]*y[12]*y[38]*y[40]^2) + 
    (y[16]*y[59]*y[60]*y[61])/(3*y[1]^3*y[4]^2*y[12]*y[38]*y[40]^2) - 
    (y[2]*y[16]*y[37]*y[62])/(3*y[1]^3*y[38]^2*y[40]) + 
    (y[16]*y[63])/(3*y[1]^3*y[4]*y[38]^2*y[40]) - 
    (2*y[75])/(y[1]^3*y[2]^2*y[4]^2*y[42]) + 
    y[77]/(6*y[1]^3*y[2]*y[5]*y[10]^2*y[11]) + 
    y[78]/(6*y[1]^3*y[2]^2*y[4]^2*y[5]*y[7]^2*y[10]^2*y[12]*y[19]), 
  f[26] -> 1/(2*y[1]^3*y[2]*y[5]*y[10]*y[11]) + 
    (y[2]*y[3]*y[16]*y[37]*y[59]*y[60])/(2*y[1]^3*y[4]*y[12]*y[38]*y[40]^2) - 
    (y[16]*y[59]*y[60]*y[61])/(2*y[1]^3*y[4]^2*y[12]*y[38]*y[40]^2) + 
    (y[2]*y[16]*y[37]*y[62])/(2*y[1]^3*y[38]^2*y[40]) - 
    (y[16]*y[63])/(2*y[1]^3*y[4]*y[38]^2*y[40]) - 
    (y[16]*y[67])/(6*y[1]^3*y[2]^2*y[3]*y[4]^3*y[22]^2) + 
    (y[16]*y[79])/(6*y[1]^3*y[2]^2*y[3]*y[4]^2*y[5]*y[22]) - 
    (2*y[12]*y[80])/(y[1]^3*y[2]*y[4]*y[10]*y[42]^2) - 
    (y[9]*y[81])/(2*y[1]^3*y[2]*y[3]*y[5]*y[7]*y[8]*y[10]^2) + 
    y[82]/(y[1]^3*y[2]^2*y[4]^2*y[5]*y[10]^2*y[42]) + 
    y[83]/(6*y[1]^3*y[2]^2*y[4]^2*y[5]*y[7]^2*y[10]*y[12]*y[19]), 
  f[31] -> (31*y[9])/(18*y[1]^3*y[2]^2*y[10]*y[11]^2) - 
    (5*y[4])/(12*y[1]^3*y[2]^2*y[12]*y[13]) + (y[4]*y[10]^3*y[16]*y[25])/
     (3*y[1]^3*y[2]^2*y[12]*y[26]*y[27]) - 
    (2*y[12])/(y[1]^3*y[2]*y[4]*y[10]*y[42]) + 
    y[43]/(3*y[1]^3*y[2]^2*y[3]*y[4]*y[5]*y[22]) + 
    (y[4]^2*y[32]*y[33]^2)/(3*y[1]^3*y[2]*y[3]^2*y[5]*y[10]^2*y[12]*y[34]*
      y[70]) + (y[9]*y[84])/(36*y[1]^3*y[2]^2*y[3]*y[4]*y[7]^2*y[8]*y[10]) - 
    (y[35]*y[85])/(18*y[1]^3*y[2]*y[3]*y[7]*y[10]*y[19]^2) + 
    (y[4]*y[86])/(36*y[1]^3*y[2]^2*y[3]^2*y[12]*y[15]) + 
    y[87]/(9*y[1]^3*y[5]*y[12]*y[18]*y[26]) + 
    y[88]/(36*y[1]^3*y[2]^2*y[4]*y[5]*y[10]^2*y[11]*y[70]) + 
    y[89]/(36*y[1]^3*y[2]^2*y[3]^2*y[4]*y[5]*y[7]^2*y[10]^2*y[12]*y[19]), 
  f[37] -> (5*y[16]*y[25])/(12*y[1]^3*y[2]*y[13]^2) - 
    (y[2]*y[3]*y[16]*y[37]*y[59]*y[60])/(3*y[1]^3*y[4]*y[12]*y[38]*y[40]^2) + 
    (y[16]*y[59]*y[60]*y[61])/(3*y[1]^3*y[4]^2*y[12]*y[38]*y[40]^2) - 
    (y[2]*y[16]*y[37]*y[62])/(3*y[1]^3*y[38]^2*y[40]) + 
    (y[16]*y[63])/(3*y[1]^3*y[4]*y[38]^2*y[40]) + 
    y[90]/(12*y[1]^3*y[2]^2*y[12]*y[13]) + 
    y[91]/(12*y[1]^3*y[2]^2*y[4]^2*y[7]^2*y[12]*y[19]), 
  f[50] -> (-5*y[9])/(12*y[1]^3*y[2]^2*y[4]*y[10]*y[11]) + 
    20/(9*y[1]^3*y[5]*y[12]*y[18]) + (31*y[16]*y[25])/
     (18*y[1]^3*y[2]*y[13]^2) + (y[10]^3*y[16]*y[25])/
     (3*y[1]^3*y[2]^3*y[12]*y[27]) + y[43]/(3*y[1]^3*y[2]^2*y[3]*y[4]^2*
      y[22]) - (2*y[4]*y[16])/(y[1]^3*y[2]^2*y[12]*y[48]) + 
    (y[5]*y[9]*y[92])/(36*y[1]^3*y[2]^2*y[3]*y[4]*y[7]^2*y[8]) + 
    (y[5]*y[35]*y[93])/(18*y[1]^3*y[2]*y[3]*y[4]*y[7]*y[19]^2) + 
    (y[4]*y[94])/(36*y[1]^3*y[2]^2*y[3]^2*y[12]*y[15]) + 
    y[95]/(36*y[1]^3*y[2]^3*y[12]*y[13]*y[52]) + 
    y[96]/(36*y[1]^3*y[2]^2*y[3]^2*y[4]^2*y[5]*y[7]^2*y[10]*y[12]*y[19]) - 
    (y[2]^2*y[3]*y[37]*y[97])/(3*y[1]^3*y[4]*y[12]*y[38]*y[40]^2*y[52]) + 
    (y[2]*y[98])/(3*y[1]^3*y[4]^2*y[12]*y[38]*y[40]^2*y[52]), 
  f[65] -> -5/(9*y[1]^3*y[5]*y[12]*y[18]) - (5*y[16]*y[25])/
     (12*y[1]^3*y[2]*y[13]^2) + (y[4]^3*y[32]^2)/(6*y[1]^3*y[2]^2*y[3]*y[10]*
      y[34]^2) - (y[4]*y[7]*y[32]*y[33])/(6*y[1]^3*y[2]^2*y[3]^2*y[5]*y[10]^2*
      y[12]*y[34]) + (4*y[5]*y[12])/(y[1]^3*y[2]*y[4]*y[42]^2) + 
    y[43]/(4*y[1]^3*y[2]^2*y[10]*y[11]^2) - 
    (2*y[75])/(y[1]^3*y[2]^2*y[4]^2*y[42]) + 
    y[99]/(4*y[1]^3*y[2]*y[5]*y[10]^2*y[11]) + 
    y[100]/(12*y[1]^3*y[2]^2*y[12]*y[13]) + 
    y[101]/(36*y[1]^3*y[2]^2*y[3]^2*y[4]^2*y[5]*y[10]^2*y[12]*y[19]), 
  f[92] -> 5/(9*y[1]^3*y[5]*y[12]*y[18]) - (y[4]^3*y[32]^2)/
     (6*y[1]^3*y[2]^2*y[3]*y[10]*y[34]^2) + (y[4]*y[7]*y[32]*y[33])/
     (6*y[1]^3*y[2]^2*y[3]^2*y[5]*y[10]^2*y[12]*y[34]) - 
    (y[5]*y[35])/(6*y[1]^3*y[2]*y[3]*y[7]*y[19]^2) - 
    (y[2]*y[4]*y[9]*y[10])/(6*y[1]^3*y[12]*y[31]*y[40]^2) - 
    (y[2]*y[3]*y[16]*y[37]*y[59]*y[60])/(6*y[1]^3*y[4]*y[12]*y[38]*y[40]^2) + 
    (y[16]*y[59]*y[60]*y[61])/(6*y[1]^3*y[4]^2*y[12]*y[38]*y[40]^2) - 
    (y[2]*y[16]*y[37]*y[62])/(6*y[1]^3*y[38]^2*y[40]) + 
    (y[16]*y[63])/(6*y[1]^3*y[4]*y[38]^2*y[40]) + 
    (y[4]*y[25]*y[102])/(6*y[1]^3*y[2]^2*y[3]^2*y[12]*y[15]) - 
    (2*y[4]^2*y[103])/(y[1]^3*y[2]*y[48]^2) - (y[4]*y[16]*y[104])/
     (y[1]^3*y[2]^2*y[5]*y[12]*y[48]) + 
    y[105]/(18*y[1]^3*y[2]^2*y[3]^2*y[4]^2*y[5]*y[7]^2*y[10]^2*y[12]*y[19]), 
  f[94] -> (-2*y[4]*y[16])/(y[1]^3*y[2]^2*y[5]*y[12]*y[19]) + 
    (2*y[4]*y[16]^2)/(y[1]^3*y[2]^2*y[5]*y[12]*y[48]) + 
    (2*y[4]^2*y[106])/(y[1]^3*y[2]*y[48]^2) + (4*y[4]^3*y[12]*y[107])/
     (y[1]^3*y[108]^3), 
  f[99] -> -(y[5]*y[9])/(3*y[1]^3*y[2]*y[3]*y[7]^2*y[8]) + 
    y[9]/(6*y[1]^3*y[2]^2*y[10]*y[11]^2) + 
    y[9]/(6*y[1]^3*y[2]*y[5]*y[10]^2*y[11]) + (y[2]*y[4]*y[9]*y[10])/
     (6*y[1]^3*y[12]*y[31]*y[40]^2) + (4*y[5]*y[12])/
     (y[1]^3*y[2]*y[4]*y[42]^2) - (y[2]*y[3]*y[16]*y[37]*y[59]*y[60])/
     (6*y[1]^3*y[4]*y[12]*y[38]*y[40]^2) + (y[16]*y[59]*y[60]*y[61])/
     (6*y[1]^3*y[4]^2*y[12]*y[38]*y[40]^2) - (y[2]*y[16]*y[37]*y[62])/
     (6*y[1]^3*y[38]^2*y[40]) + (y[16]*y[63])/(6*y[1]^3*y[4]*y[38]^2*y[40]) + 
    (y[16]*y[67])/(6*y[1]^3*y[2]^2*y[3]*y[4]^3*y[22]^2) - 
    (2*y[75])/(y[1]^3*y[2]^2*y[4]^2*y[42]) - 
    (y[16]*y[79])/(6*y[1]^3*y[2]^2*y[3]*y[4]^2*y[5]*y[22]) + 
    (y[35]*y[109])/(6*y[1]^3*y[2]*y[3]*y[4]*y[7]*y[19]^2) + 
    y[110]/(6*y[1]^3*y[2]^2*y[4]^2*y[5]*y[7]^2*y[10]^2*y[12]*y[19]), 
  f[105] -> (-4*y[5]*y[12])/(y[1]^3*y[42]^3) + 
    (2*y[60])/(y[1]^3*y[2]^2*y[4]^2*y[19]) + 
    (2*y[60])/(y[1]^3*y[2]*y[4]*y[42]^2) - 
    (2*y[60])/(y[1]^3*y[2]^2*y[4]^2*y[42]), 
  f[106] -> 5/(9*y[1]^3*y[5]*y[12]*y[18]) - (y[4]^3*y[32]^2)/
     (6*y[1]^3*y[2]^2*y[3]*y[10]*y[34]^2) + (y[4]*y[7]*y[32]*y[33])/
     (6*y[1]^3*y[2]^2*y[3]^2*y[5]*y[10]^2*y[12]*y[34]) - 
    (y[16]*y[35])/(6*y[1]^3*y[2]*y[4]*y[19]^2) - 
    (y[2]*y[3]*y[16]*y[37]*y[59]*y[60])/(6*y[1]^3*y[4]*y[12]*y[38]*y[40]^2) + 
    (y[16]*y[59]*y[60]*y[61])/(6*y[1]^3*y[4]^2*y[12]*y[38]*y[40]^2) - 
    (y[2]*y[16]*y[37]*y[62])/(6*y[1]^3*y[38]^2*y[40]) + 
    (y[16]*y[63])/(6*y[1]^3*y[4]*y[38]^2*y[40]) + 
    y[111]/(18*y[1]^3*y[2]^2*y[3]^2*y[4]^2*y[5]*y[7]^2*y[10]^2*y[12]*y[19]), 
  f[113] -> (y[4]*y[25])/(3*y[1]^3*y[2]^2*y[3]^2*y[12]*y[15]) - 
    (y[2]*y[4]*y[16]*y[25])/(6*y[1]^3*y[5]*y[18]*y[26]^2) + 
    (y[4]^3*y[32]^2)/(6*y[1]^3*y[2]^2*y[3]*y[10]*y[34]^2) - 
    (y[4]*y[7]*y[32]*y[33])/(6*y[1]^3*y[2]^2*y[3]^2*y[5]*y[10]^2*y[12]*
      y[34]) - (y[2]*y[4]*y[9]*y[10])/(6*y[1]^3*y[12]*y[31]*y[40]^2) - 
    (y[10]*y[16]*y[32]*y[50])/(6*y[1]^3*y[2]*y[26]*y[27]^2) + 
    (y[2]*y[3]*y[16]*y[37]*y[59]*y[60])/(6*y[1]^3*y[4]*y[12]*y[38]*y[40]^2) - 
    (y[16]*y[59]*y[60]*y[61])/(6*y[1]^3*y[4]^2*y[12]*y[38]*y[40]^2) + 
    (y[2]*y[16]*y[37]*y[62])/(6*y[1]^3*y[38]^2*y[40]) - 
    (y[16]*y[63])/(6*y[1]^3*y[4]*y[38]^2*y[40]) + 
    (y[35]*y[109])/(6*y[1]^3*y[2]*y[3]*y[4]*y[7]*y[19]^2) - 
    (y[10]*y[16]*y[112])/(6*y[1]^3*y[2]*y[4]*y[26]^2*y[27]) + 
    y[113]/(6*y[1]^3*y[2]^2*y[3]^2*y[4]^2*y[5]*y[7]^2*y[10]^2*y[12]*y[19]), 
  f[119] -> (y[16]*y[32]*y[50]^2)/(6*y[1]^3*y[2]^2*y[26]*y[27]^2) + 
    (y[16]*y[67]^2)/(6*y[1]^3*y[2]^2*y[3]*y[4]^3*y[22]^2) - 
    (y[4]*y[16]*y[25]*y[114])/(6*y[1]^3*y[5]*y[18]*y[26]^2) - 
    (y[16]*y[115])/(6*y[1]^3*y[2]^2*y[3]*y[4]^2*y[5]*y[22]) + 
    (y[16]*y[116])/(6*y[1]^3*y[2]^2*y[4]*y[26]^2*y[27]), 
  f[136] -> 16/(3*y[1]^3*y[5]^2*y[12]^2*y[18]) + 
    (16*y[2])/(3*y[1]^3*y[5]^2*y[12]^2*y[19]) - 
    (16*y[10]^2)/(3*y[1]^3*y[5]^2*y[12]^2*y[117])}, 
 {{f[1], f[2], f[5], f[9], f[10], f[11], f[12], f[18], f[19], f[21], f[26], 
   f[31], f[37], f[50], f[65], f[92], f[94], f[99], f[105], f[106], f[113], 
   f[119], f[136]}, {1, H[1, 1], H[1, 2], H[1, 3], 
   -H[1, 3]^2 + H[1, 1]*(H[1, 3] - H[1, 6]) - H[1, 3]*H[1, 6] - 3*H[1, 6]^2 + 
    H[2, 1]/12 + 5*H[2, 19], (314*H[1, 1]^3 - 60*H[1, 2]^3 - 408*H[1, 3]^3 + 
     288*H[1, 3]^2*H[1, 4] + 144*H[1, 3]*H[1, 4]^2 + 300*H[1, 4]^3 - 
     936*H[1, 3]^2*H[1, 5] - 72*H[1, 4]^2*H[1, 5] + 246*H[1, 5]^2 - 
     378*H[1, 3]*H[1, 5]^2 - 216*H[1, 4]*H[1, 5]^2 - 200*H[1, 5]^3 - 
     6*H[1, 1]^2*(-20 + 51*H[1, 2] - 21*H[1, 3] - 12*H[1, 4] + 44*H[1, 5] - 
       9*H[1, 6]) + 18*H[1, 2]^2*(22 + 4*H[1, 3] - 6*H[1, 4] + 19*H[1, 5] - 
       3*H[1, 6]) + 144*H[1, 3]^2*H[1, 6] + 288*H[1, 3]*H[1, 4]*H[1, 6] + 
     360*H[1, 4]^2*H[1, 6] + 252*H[1, 3]*H[1, 5]*H[1, 6] + 
     144*H[1, 4]*H[1, 5]*H[1, 6] - 18*H[1, 5]^2*H[1, 6] + 246*H[1, 6]^2 + 
     342*H[1, 3]*H[1, 6]^2 - 72*H[1, 4]*H[1, 6]^2 + 132*H[1, 5]*H[1, 6]^2 - 
     162*H[1, 6]^3 + 68*H[2, 1] - 51*H[1, 3]*H[2, 1] - 96*H[1, 4]*H[2, 1] + 
     89*H[1, 5]*H[2, 1] - 78*H[1, 6]*H[2, 1] - 72*H[1, 3]*H[2, 2] - 
     180*H[1, 4]*H[2, 2] - 90*H[1, 5]*H[2, 2] + 54*H[1, 6]*H[2, 2] + 
     72*H[1, 4]*H[2, 3] - 18*H[1, 5]*H[2, 3] - 18*H[1, 6]*H[2, 3] - 
     72*H[1, 3]*H[2, 4] - 288*H[1, 4]*H[2, 4] - 180*H[1, 5]*H[2, 4] - 
     72*H[1, 3]*H[2, 5] + 72*H[1, 4]*H[2, 5] - 90*H[1, 5]*H[2, 5] + 
     54*H[1, 6]*H[2, 5] + 396*H[1, 3]*H[2, 6] - 72*H[1, 4]*H[2, 6] + 
     180*H[1, 5]*H[2, 6] - 36*H[1, 6]*H[2, 6] - 240*H[2, 18] + 
     288*H[1, 3]*H[2, 18] + 144*H[1, 4]*H[2, 18] + 504*H[1, 5]*H[2, 18] - 
     216*H[1, 6]*H[2, 18] + 648*H[1, 3]*H[2, 19] - 288*H[1, 4]*H[2, 19] + 
     504*H[1, 5]*H[2, 19] - 216*H[1, 6]*H[2, 19] - 
     3*H[1, 2]*(12*H[1, 3]^2 - 36*H[1, 4]^2 - 62*H[1, 5] - 78*H[1, 5]^2 + 
       24*H[1, 4]*(3*H[1, 5] - 5*H[1, 6]) - 62*H[1, 6] - 48*H[1, 3]*H[1, 6] + 
       60*H[1, 5]*H[1, 6] - 18*H[1, 6]^2 - 15*H[2, 1] + 72*H[2, 2] + 
       84*H[2, 4] - 12*H[2, 5] - 120*H[2, 18] + 24*H[2, 19]) + 
     H[1, 1]*(-324*H[1, 3]^2 - 504*H[1, 4]^2 + 120*H[1, 5] - 
       144*H[1, 4]*H[1, 5] + 174*H[1, 5]^2 + 120*H[1, 6] - 
       144*H[1, 4]*H[1, 6] - 216*H[1, 5]*H[1, 6] + 246*H[1, 6]^2 - 
       180*H[1, 2]*(2*H[1, 4] - H[1, 5] + H[1, 6]) - 
       36*H[1, 3]*(8*H[1, 4] - 3*H[1, 5] + 15*H[1, 6]) + 37*H[2, 1] + 
       36*H[2, 2] - 36*H[2, 3] + 72*H[2, 4] + 36*H[2, 5] + 216*H[2, 6] - 
       360*H[2, 18] + 432*H[2, 19]) - 324*H[3, 2] - 720*H[3, 5] - 
     108*H[3, 7] - 72*H[3, 8] + 324*H[3, 9] - 168*H[3, 28] + 96*H[3, 30] - 
     144*H[3, 32] + 72*H[3, 34] - 216*H[3, 35] - 72*H[3, 36] + 360*H[3, 37] + 
     432*H[3, 39] - 72*H[3, 40] - 360*H[3, 43] - 72*H[3, 45] + 72*H[3, 53] + 
     72*H[3, 54] - 72*H[3, 56] - 360*H[3, 66] + 144*H[3, 76] + 72*H[3, 81])/
    126, H[1, 3]^2 + H[1, 2]*(H[1, 3] - H[1, 6]) + H[1, 3]*H[1, 6] - 
    2*H[2, 19], H[1, 4], (30*H[1, 1]^2 - 24*H[1, 2]^2 + 6*H[1, 4]*H[1, 5] - 
     6*H[1, 5]^2 - 30*H[1, 4]*H[1, 6] + 6*H[1, 1]*(4*H[1, 4] + H[1, 5] + 
       5*H[1, 6]) + H[2, 1] + 24*H[2, 2] - 60*H[2, 18])/24, 
   -H[1, 1]^2/2 + H[1, 2]^2 + H[1, 2]*(H[1, 4] - H[1, 5]) - H[1, 5]^2/2 - 
    (H[1, 1]*(H[1, 5] + H[1, 6]))/2 + (H[1, 4]*(H[1, 5] + H[1, 6]))/2 - 
    H[2, 1]/12 - H[2, 2] + H[2, 18], -H[1, 2]^2 + H[1, 4]^2 - H[1, 5]^2 + 
    H[2, 1]/6 + H[2, 2], H[1, 5], -H[1, 1]^2 + H[1, 3]*(H[1, 5] - H[1, 6]) - 
    3*H[1, 6]^2 - H[1, 1]*(H[1, 5] + H[1, 6]) + H[2, 1]/6 + 2*H[2, 18] + 
    4*H[2, 19], H[1, 6], -H[1, 1]^2 + H[1, 5]*H[1, 6] - 
    H[1, 1]*(H[1, 5] + H[1, 6]) + H[2, 1]/6 + 2*H[2, 18], 
   -H[1, 2]^2 + H[1, 3]^2 - H[1, 6]^2 + H[2, 1]/6 + H[2, 3], 
   -H[1, 2]^3/3 + (8*H[1, 3]^3)/3 + H[1, 2]^2*(2*H[1, 3] - 3*H[1, 6]) + 
    5*H[1, 3]^2*H[1, 6] - H[1, 6]^3 - (13*H[1, 6]*H[2, 1])/12 + 
    H[1, 2]*(5*H[1, 3]^2 + 2*H[1, 3]*H[1, 6] - 2*H[1, 6]^2 - (5*H[2, 1])/12 + 
      H[2, 3] - 5*H[2, 19]) + H[1, 3]*(H[1, 6]^2 + H[2, 1]/3 + H[2, 3] - 
      4*H[2, 19]) - 3*H[1, 6]*H[2, 19] + (35*H[3, 5])/3 + 2*H[3, 8] - 
    H[3, 33] + 2*H[3, 34] - 3*H[3, 43], 
   (2*H[1, 1]^2 - 4*H[1, 2]^2 - 2*H[1, 5]^2 - 2*H[1, 6]^2 + H[2, 1] + 
     4*H[2, 2] + 4*H[2, 4])/4, (4*H[1, 1]^3 - 20*H[1, 2]^3 + 
     12*H[1, 2]^2*H[1, 4] - 68*H[1, 4]^3 + 48*H[1, 4]^2*H[1, 5] - 
     24*H[1, 4]*H[1, 5]^2 - 38*H[1, 5]^3 - 6*H[1, 1]^2*
      (3*H[1, 2] - 14*H[1, 4] + 13*H[1, 5] - 2*H[1, 6]) - 
     24*H[1, 4]^2*H[1, 6] + 48*H[1, 4]*H[1, 5]*H[1, 6] - 
     48*H[1, 5]^2*H[1, 6] - 12*H[1, 4]*H[1, 6]^2 - 6*H[1, 5]*H[1, 6]^2 - 
     20*H[1, 6]^3 + 12*H[1, 4]*H[2, 1] + 15*H[1, 5]*H[2, 1] + 
     18*H[1, 6]*H[2, 1] - 12*H[1, 4]*H[2, 2] - 24*H[1, 4]*H[2, 4] - 
     36*H[1, 5]*H[2, 4] + 24*H[1, 6]*H[2, 4] - 96*H[1, 4]*H[2, 18] + 
     72*H[1, 5]*H[2, 18] - 48*H[1, 6]*H[2, 18] + 
     H[1, 2]*(12*H[1, 4]^2 + 18*H[1, 5]^2 - 24*H[1, 4]*(H[1, 5] - H[1, 6]) - 
       12*H[1, 5]*H[1, 6] + 6*H[1, 6]^2 + 7*H[2, 1] - 12*H[2, 2] - 
       12*H[2, 4] + 24*H[2, 18]) - 2*H[1, 1]*(-12*H[1, 4]^2 + 
       12*H[1, 4]*(2*H[1, 5] - H[1, 6]) + 18*H[1, 5]*H[1, 6] + 6*H[1, 6]^2 + 
       6*H[1, 2]*(2*H[1, 4] - H[1, 5] + H[1, 6]) - 11*H[2, 1] + 12*H[2, 4] + 
       48*H[2, 18]) - 2312*H[3, 5] + 48*H[3, 7] - 48*H[3, 28] - 48*H[3, 30] - 
     72*H[3, 32] + 48*H[3, 36] - 144*H[3, 40] - 72*H[3, 45] - 24*H[3, 48])/
    24, H[1, 1]^2 - H[1, 3]^2 - H[1, 5]^2 + H[2, 1]/6 + H[2, 2] + H[2, 5], 
   (6*H[1, 1]^2 - 12*H[1, 3]^2 - 6*H[1, 5]^2 + 6*H[1, 6]^2 + H[2, 1] + 
     12*H[2, 6])/12, H[2, 7]/SQRT1, SQRT2*H[3, 6]}}}


==> anc/bbggH/FiniteRemainder_bbggH_2L_nf2_++++.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{y[1] -> ex[1], y[2] -> ex[2], y[3] -> ex[3], 
  y[4] -> ex[2]*ex[3] - ex[4] - ex[3]*ex[4], y[5] -> ex[2] - ex[4]*ex[5], 
  y[6] -> ex[2] - ex[4] + ex[6], y[7] -> 1 + ex[3], y[8] -> ex[4], 
  y[9] -> 1 + ex[4] - ex[6], y[10] -> -ex[4] - ex[3]*ex[4] - 
    2*ex[2]*ex[3]*ex[4] + ex[2]*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6], 
  y[11] -> ex[2] - ex[4], y[12] -> ex[5], y[13] -> ex[4] - ex[6]}, 
 {f[1] -> (10*y[1]^3*y[2]^2)/27 - (10*y[1]^3*y[2]*y[4]*y[6])/(27*y[3]*y[5]) + 
    (10*y[1]^3*y[2]^2*y[7]*y[8]*y[9])/(27*y[10]), 
  f[3] -> -(y[1]^3*y[2]*y[3]*y[11]*y[12])/6 + (y[1]^3*y[2]*y[3]*y[11]*y[13])/
     (6*y[8])}, {{f[1], f[3]}, {(20 - 18*H[1, 2] - 3*H[1, 5] - 3*H[1, 6])/20, 
   (36*H[1, 2]^2 + 15*H[1, 5]^2 - 40*H[1, 6] + 15*H[1, 6]^2 + 
     4*H[1, 2]*(-20 + 3*H[1, 5] + 3*H[1, 6]) + H[1, 5]*(-40 + 6*H[1, 6]) + 
     4*H[2, 1])/36}}}


==> anc/bbggH/FiniteRemainder_bbggH_2L_nf2_+++-.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{y[1] -> ex[2], y[2] -> 1 + ex[2], y[3] -> ex[3], y[4] -> ex[4], 
  y[5] -> ex[2]*ex[3] + ex[2]^2*ex[3] - ex[4] - ex[3]*ex[4] - 
    ex[2]*ex[3]*ex[4], y[6] -> ex[2] - ex[4]*ex[5], 
  y[7] -> ex[2] - ex[4] + ex[6], y[8] -> -(ex[2]*ex[3]) + ex[4] + 
    ex[3]*ex[4], y[9] -> -(ex[2]*ex[3]) - ex[2]^2*ex[3] + ex[4] + 
    ex[3]*ex[4] + ex[2]*ex[3]*ex[4], 
  y[10] -> ex[2]*ex[3] - ex[4] - ex[3]*ex[4] - ex[2]*ex[3]*ex[4] + 
    ex[2]*ex[3]*ex[4]*ex[5], y[11] -> -(ex[2]*ex[3]) + ex[4] + ex[3]*ex[4] + 
    ex[2]*ex[3]*ex[6], y[12] -> 1 + ex[3], 
  y[13] -> -ex[4] - ex[3]*ex[4] - 2*ex[2]*ex[3]*ex[4] + 
    ex[2]*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6], 
  y[14] -> -(ex[2]*ex[3]) + ex[4] + ex[3]*ex[4] - ex[6] - ex[3]*ex[6], 
  y[15] -> -2*ex[2]*ex[3]*ex[4] + ex[4]^2 + ex[3]*ex[4]^2 + 
    ex[2]*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6] - ex[4]*ex[6] - 
    ex[3]*ex[4]*ex[6]}, 
 {f[1] -> (10*y[2]*y[4]*y[7])/(27*y[1]*y[3]*y[5]*y[6]) - 
    (10*y[4]^2*y[11])/(27*y[3]*y[8]*y[9]*y[10]) + 
    (10*y[4])/(27*y[3]*y[12]*y[13]) + (10*y[4]*y[14])/(27*y[8]*y[12]*y[15])}, 
 {{f[1]}, {(-36*H[1, 2]^2 - 15*H[1, 5]^2 + H[1, 5]*(40 - 6*H[1, 6]) + 
     40*H[1, 6] - 15*H[1, 6]^2 - 4*H[1, 2]*(-20 + 3*H[1, 5] + 3*H[1, 6]) - 
     4*H[2, 1])/80}}}


==> anc/bbggH/FiniteRemainder_bbggH_2L_nf2_++-+.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{y[1] -> ex[3], y[2] -> ex[4], y[3] -> -(ex[2]*ex[3]) + ex[4] + ex[3]*ex[4], 
  y[4] -> -(ex[2]*ex[3]) - ex[2]^2*ex[3] + ex[4] + ex[3]*ex[4] + 
    ex[2]*ex[3]*ex[4], y[5] -> -ex[2] + ex[4]*ex[5], 
  y[6] -> -ex[2] + ex[4] - ex[6], y[7] -> ex[2]*ex[3] - ex[4] - ex[3]*ex[4] - 
    ex[2]*ex[3]*ex[4] + ex[2]*ex[3]*ex[4]*ex[5], 
  y[8] -> -(ex[2]*ex[3]) + ex[4] + ex[3]*ex[4] + ex[2]*ex[3]*ex[6], 
  y[9] -> 1 + ex[3], y[10] -> -ex[4] - ex[3]*ex[4] - 2*ex[2]*ex[3]*ex[4] + 
    ex[2]*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6]}, 
 {f[1] -> (-10*y[3]^3*y[6])/(27*y[1]*y[2]^2*y[4]*y[5]) - 
    (10*y[3]^3*y[8])/(27*y[1]*y[2]^2*y[4]*y[7]) + 
    (10*y[2]*y[9]^2)/(27*y[1]*y[10])}, 
 {{f[1]}, {(-36*H[1, 2]^2 - 15*H[1, 5]^2 + H[1, 5]*(40 - 6*H[1, 6]) + 
     40*H[1, 6] - 15*H[1, 6]^2 - 4*H[1, 2]*(-20 + 3*H[1, 5] + 3*H[1, 6]) - 
     4*H[2, 1])/80}}}


==> anc/bbggH/FiniteRemainder_bbggH_2L_nf2_++--.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{y[1] -> ex[1], y[2] -> ex[2], y[3] -> ex[3], 
  y[4] -> ex[2]*ex[3] - ex[4] - ex[3]*ex[4], 
  y[5] -> ex[2]*ex[3] + ex[2]^2*ex[3] - ex[4] - ex[3]*ex[4] - 
    ex[2]*ex[3]*ex[4], y[6] -> ex[2] - ex[4]*ex[5], 
  y[7] -> ex[2] - ex[4] + ex[6], y[8] -> ex[2]*ex[3] - ex[4] - ex[3]*ex[4] - 
    ex[2]*ex[3]*ex[4] + ex[2]*ex[3]*ex[4]*ex[5], 
  y[9] -> -(ex[2]*ex[3]) + ex[4] + ex[3]*ex[4] + ex[2]*ex[3]*ex[6], 
  y[10] -> 1 + ex[3], y[11] -> ex[4], y[12] -> 1 + ex[4] - ex[6], 
  y[13] -> -ex[4] - ex[3]*ex[4] - 2*ex[2]*ex[3]*ex[4] + 
    ex[2]*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6], 
  y[14] -> ex[2]^4*ex[3]^3 + ex[2]^2*ex[3]^2*ex[4] + ex[2]^3*ex[3]^2*ex[4] + 
    ex[2]^4*ex[3]^2*ex[4] + ex[2]^2*ex[3]^3*ex[4] + 2*ex[2]^4*ex[3]^3*ex[4] - 
    2*ex[2]*ex[3]*ex[4]^2 - 2*ex[2]^2*ex[3]*ex[4]^2 - 
    4*ex[2]*ex[3]^2*ex[4]^2 - 5*ex[2]^2*ex[3]^2*ex[4]^2 - 
    3*ex[2]^3*ex[3]^2*ex[4]^2 - 2*ex[2]*ex[3]^3*ex[4]^2 - 
    3*ex[2]^2*ex[3]^3*ex[4]^2 - 4*ex[2]^3*ex[3]^3*ex[4]^2 + ex[4]^3 + 
    3*ex[3]*ex[4]^3 + 2*ex[2]*ex[3]*ex[4]^3 + 3*ex[3]^2*ex[4]^3 + 
    4*ex[2]*ex[3]^2*ex[4]^3 + 2*ex[2]^2*ex[3]^2*ex[4]^3 + ex[3]^3*ex[4]^3 + 
    2*ex[2]*ex[3]^3*ex[4]^3 + 2*ex[2]^2*ex[3]^3*ex[4]^3 + 
    ex[2]^3*ex[3]^3*ex[6] - ex[2]^4*ex[3]^3*ex[6] - 
    ex[2]^2*ex[3]^2*ex[4]*ex[6] + ex[2]^3*ex[3]^2*ex[4]*ex[6] - 
    ex[2]^2*ex[3]^3*ex[4]*ex[6] + 3*ex[2]^3*ex[3]^3*ex[4]*ex[6] - 
    2*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] - 2*ex[2]^2*ex[3]^3*ex[4]^2*ex[6] - 
    ex[2]^3*ex[3]^3*ex[6]^2 + ex[2]^2*ex[3]^2*ex[4]*ex[6]^2 + 
    ex[2]^2*ex[3]^3*ex[4]*ex[6]^2, y[15] -> -2*ex[2]*ex[3]*ex[4] + ex[4]^2 + 
    ex[3]*ex[4]^2 + ex[2]*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6] - 
    ex[4]*ex[6] - ex[3]*ex[4]*ex[6]}, 
 {f[1] -> (-10*y[4]*y[7])/(27*y[1]^3*y[2]*y[3]*y[5]^2*y[6]) - 
    (10*y[4]*y[9])/(27*y[1]^3*y[2]*y[3]*y[5]*y[8]^2) + 
    (10*y[10]*y[11])/(27*y[1]^3*y[2]^2*y[3]^2*y[12]*y[13]) - 
    (10*y[14])/(27*y[1]^3*y[2]^2*y[3]^2*y[5]^2*y[8]*y[12]), 
  f[3] -> -1/(6*y[1]^3*y[4]*y[8]*y[12]) + 1/(6*y[1]^3*y[4]*y[12]*y[15])}, 
 {{f[1], f[3]}, {(20 - 18*H[1, 2] - 3*H[1, 5] - 3*H[1, 6])/20, 
   (36*H[1, 2]^2 + 15*H[1, 5]^2 - 40*H[1, 6] + 15*H[1, 6]^2 + 
     4*H[1, 2]*(-20 + 3*H[1, 5] + 3*H[1, 6]) + H[1, 5]*(-40 + 6*H[1, 6]) + 
     4*H[2, 1])/36}}}


==> anc/bbggH/Phase_bbggH_++++.m <==
spB[p[2],p[4]]*spB[p[3],p[1]]* spB[p[4],p[3]]


==> anc/bbggH/Phase_bbggH_+++-.m <==
(spA[p[4], p[2]]*spB[p[2], p[1]]*spB[p[2], p[3]]*spB[p[3], p[1]])/spB[p[1], p[4]]


==> anc/bbggH/Phase_bbggH_++-+.m <==
(spA[p[3], p[2]]*spB[p[2], p[1]]*spB[p[2], p[4]]*spB[p[4], p[1]])/spB[p[1], p[3]]


==> anc/bbggH/Phase_bbggH_++--.m <==
(spA[p[3], p[2]]*spA[p[4], p[2]]*spB[p[2], p[1]]^3)/(spB[p[1], p[3]]*spB[p[1], p[4]])


==> anc/bbggH/PolesUVIR_bbggH_1L_nf0_++++.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{y[1] -> ex[1], y[2] -> ex[2], y[3] -> ex[3], y[4] -> ex[2] - ex[4], 
  y[5] -> ex[5], y[6] -> ex[4], y[7] -> ex[4] - ex[6]}, 
 {f[1] -> 3*y[1]^3*y[2]*y[3]*y[4]*y[5] - (3*y[1]^3*y[2]*y[3]*y[4]*y[7])/
     y[6]}, {{f[1]/eps^2, f[1]/eps, f[1], eps*f[1], eps^2*f[1]}, 
  {mono[1], (-mono[Fr[1, 2]] - mono[Fr[1, 5]] - mono[Fr[1, 6]])/3, 
   (-22*mono[Fr[1, 2]] + 6*mono[Fr[1, 2]^2] - 20*mono[Fr[1, 5]] + 
     6*mono[Fr[1, 5]^2] - 20*mono[Fr[1, 6]] + 6*mono[Fr[1, 6]^2] - 
     3*mono[Fr[2, 1]])/36, (66*mono[Fr[1, 2]^2] - 12*mono[Fr[1, 2]^3] + 
     60*mono[Fr[1, 5]^2] - 12*mono[Fr[1, 5]^3] + 60*mono[Fr[1, 6]^2] - 
     12*mono[Fr[1, 6]^3] - 31*mono[Fr[2, 1]] + 6*mono[Fr[1, 2]*Fr[2, 1]] + 
     6*mono[Fr[1, 5]*Fr[2, 1]] + 6*mono[Fr[1, 6]*Fr[2, 1]] - 
     72*mono[Fr[3, 5]])/216, (-440*mono[Fr[1, 2]^3] + 60*mono[Fr[1, 2]^4] - 
     400*mono[Fr[1, 5]^3] + 60*mono[Fr[1, 5]^4] - 400*mono[Fr[1, 6]^3] + 
     60*mono[Fr[1, 6]^4] + 220*mono[Fr[1, 2]*Fr[2, 1]] - 
     60*mono[Fr[1, 2]^2*Fr[2, 1]] + 200*mono[Fr[1, 5]*Fr[2, 1]] - 
     60*mono[Fr[1, 5]^2*Fr[2, 1]] + 200*mono[Fr[1, 6]*Fr[2, 1]] - 
     60*mono[Fr[1, 6]^2*Fr[2, 1]] + 3*mono[Fr[2, 1]^2] - 
     2480*mono[Fr[3, 5]] + 480*mono[Fr[1, 2]*Fr[3, 5]] + 
     480*mono[Fr[1, 5]*Fr[3, 5]] + 480*mono[Fr[1, 6]*Fr[3, 5]])/4320}}}


==> anc/bbggH/PolesUVIR_bbggH_1L_nf0_+++-.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{y[1] -> ex[2], y[2] -> 1 + ex[2], y[3] -> ex[3], y[4] -> ex[4], 
  y[5] -> ex[2]*ex[3] + ex[2]^2*ex[3] - ex[4] - ex[3]*ex[4] - 
    ex[2]*ex[3]*ex[4], y[6] -> ex[2] - ex[4]*ex[5], 
  y[7] -> ex[2] - ex[4] + ex[6], y[8] -> -(ex[2]*ex[3]) + ex[4] + 
    ex[3]*ex[4], y[9] -> -(ex[2]*ex[3]) - ex[2]^2*ex[3] + ex[4] + 
    ex[3]*ex[4] + ex[2]*ex[3]*ex[4], 
  y[10] -> ex[2]*ex[3] - ex[4] - ex[3]*ex[4] - ex[2]*ex[3]*ex[4] + 
    ex[2]*ex[3]*ex[4]*ex[5], y[11] -> -(ex[2]*ex[3]) + ex[4] + ex[3]*ex[4] + 
    ex[2]*ex[3]*ex[6], y[12] -> 1 + ex[3], 
  y[13] -> -ex[4] - ex[3]*ex[4] - 2*ex[2]*ex[3]*ex[4] + 
    ex[2]*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6], 
  y[14] -> -(ex[2]*ex[3]) + ex[4] + ex[3]*ex[4] - ex[6] - ex[3]*ex[6], 
  y[15] -> -2*ex[2]*ex[3]*ex[4] + ex[4]^2 + ex[3]*ex[4]^2 + 
    ex[2]*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6] - ex[4]*ex[6] - 
    ex[3]*ex[4]*ex[6]}, {f[1] -> (3*y[2]*y[4]*y[7])/(y[1]*y[3]*y[5]*y[6]) - 
    (3*y[4]^2*y[11])/(y[3]*y[8]*y[9]*y[10]) + (3*y[4])/(y[3]*y[12]*y[13]) + 
    (3*y[4]*y[14])/(y[8]*y[12]*y[15])}, 
 {{f[1]/eps^2, f[1]/eps, f[1], eps*f[1], eps^2*f[1]}, 
  {mono[1], (-mono[Fr[1, 2]] - mono[Fr[1, 5]] - mono[Fr[1, 6]])/3, 
   (-22*mono[Fr[1, 2]] + 6*mono[Fr[1, 2]^2] - 20*mono[Fr[1, 5]] + 
     6*mono[Fr[1, 5]^2] - 20*mono[Fr[1, 6]] + 6*mono[Fr[1, 6]^2] - 
     3*mono[Fr[2, 1]])/36, (66*mono[Fr[1, 2]^2] - 12*mono[Fr[1, 2]^3] + 
     60*mono[Fr[1, 5]^2] - 12*mono[Fr[1, 5]^3] + 60*mono[Fr[1, 6]^2] - 
     12*mono[Fr[1, 6]^3] - 31*mono[Fr[2, 1]] + 6*mono[Fr[1, 2]*Fr[2, 1]] + 
     6*mono[Fr[1, 5]*Fr[2, 1]] + 6*mono[Fr[1, 6]*Fr[2, 1]] - 
     72*mono[Fr[3, 5]])/216, (-440*mono[Fr[1, 2]^3] + 60*mono[Fr[1, 2]^4] - 
     400*mono[Fr[1, 5]^3] + 60*mono[Fr[1, 5]^4] - 400*mono[Fr[1, 6]^3] + 
     60*mono[Fr[1, 6]^4] + 220*mono[Fr[1, 2]*Fr[2, 1]] - 
     60*mono[Fr[1, 2]^2*Fr[2, 1]] + 200*mono[Fr[1, 5]*Fr[2, 1]] - 
     60*mono[Fr[1, 5]^2*Fr[2, 1]] + 200*mono[Fr[1, 6]*Fr[2, 1]] - 
     60*mono[Fr[1, 6]^2*Fr[2, 1]] + 3*mono[Fr[2, 1]^2] - 
     2480*mono[Fr[3, 5]] + 480*mono[Fr[1, 2]*Fr[3, 5]] + 
     480*mono[Fr[1, 5]*Fr[3, 5]] + 480*mono[Fr[1, 6]*Fr[3, 5]])/4320}}}


==> anc/bbggH/PolesUVIR_bbggH_1L_nf0_++-+.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{y[1] -> ex[3], y[2] -> ex[4], y[3] -> -(ex[2]*ex[3]) + ex[4] + ex[3]*ex[4], 
  y[4] -> -(ex[2]*ex[3]) - ex[2]^2*ex[3] + ex[4] + ex[3]*ex[4] + 
    ex[2]*ex[3]*ex[4], y[5] -> -ex[2] + ex[4]*ex[5], 
  y[6] -> -ex[2] + ex[4] - ex[6], y[7] -> ex[2]*ex[3] - ex[4] - ex[3]*ex[4] - 
    ex[2]*ex[3]*ex[4] + ex[2]*ex[3]*ex[4]*ex[5], 
  y[8] -> -(ex[2]*ex[3]) + ex[4] + ex[3]*ex[4] + ex[2]*ex[3]*ex[6], 
  y[9] -> 1 + ex[3], y[10] -> -ex[4] - ex[3]*ex[4] - 2*ex[2]*ex[3]*ex[4] + 
    ex[2]*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6]}, 
 {f[1] -> (-3*y[3]^3*y[6])/(y[1]*y[2]^2*y[4]*y[5]) - 
    (3*y[3]^3*y[8])/(y[1]*y[2]^2*y[4]*y[7]) + (3*y[2]*y[9]^2)/(y[1]*y[10])}, 
 {{f[1]/eps^2, f[1]/eps, f[1], eps*f[1], eps^2*f[1]}, 
  {mono[1], (-mono[Fr[1, 2]] - mono[Fr[1, 5]] - mono[Fr[1, 6]])/3, 
   (-22*mono[Fr[1, 2]] + 6*mono[Fr[1, 2]^2] - 20*mono[Fr[1, 5]] + 
     6*mono[Fr[1, 5]^2] - 20*mono[Fr[1, 6]] + 6*mono[Fr[1, 6]^2] - 
     3*mono[Fr[2, 1]])/36, (66*mono[Fr[1, 2]^2] - 12*mono[Fr[1, 2]^3] + 
     60*mono[Fr[1, 5]^2] - 12*mono[Fr[1, 5]^3] + 60*mono[Fr[1, 6]^2] - 
     12*mono[Fr[1, 6]^3] - 31*mono[Fr[2, 1]] + 6*mono[Fr[1, 2]*Fr[2, 1]] + 
     6*mono[Fr[1, 5]*Fr[2, 1]] + 6*mono[Fr[1, 6]*Fr[2, 1]] - 
     72*mono[Fr[3, 5]])/216, (-440*mono[Fr[1, 2]^3] + 60*mono[Fr[1, 2]^4] - 
     400*mono[Fr[1, 5]^3] + 60*mono[Fr[1, 5]^4] - 400*mono[Fr[1, 6]^3] + 
     60*mono[Fr[1, 6]^4] + 220*mono[Fr[1, 2]*Fr[2, 1]] - 
     60*mono[Fr[1, 2]^2*Fr[2, 1]] + 200*mono[Fr[1, 5]*Fr[2, 1]] - 
     60*mono[Fr[1, 5]^2*Fr[2, 1]] + 200*mono[Fr[1, 6]*Fr[2, 1]] - 
     60*mono[Fr[1, 6]^2*Fr[2, 1]] + 3*mono[Fr[2, 1]^2] - 
     2480*mono[Fr[3, 5]] + 480*mono[Fr[1, 2]*Fr[3, 5]] + 
     480*mono[Fr[1, 5]*Fr[3, 5]] + 480*mono[Fr[1, 6]*Fr[3, 5]])/4320}}}


==> anc/bbggH/PolesUVIR_bbggH_1L_nf0_++--.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{y[1] -> ex[1], y[2] -> ex[2]*ex[3] - ex[4] - ex[3]*ex[4], 
  y[3] -> ex[2]*ex[3] - ex[4] - ex[3]*ex[4] - ex[2]*ex[3]*ex[4] + 
    ex[2]*ex[3]*ex[4]*ex[5], y[4] -> 1 + ex[4] - ex[6], 
  y[5] -> -2*ex[2]*ex[3]*ex[4] + ex[4]^2 + ex[3]*ex[4]^2 + 
    ex[2]*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6] - ex[4]*ex[6] - 
    ex[3]*ex[4]*ex[6]}, 
 {f[1] -> 3/(y[1]^3*y[2]*y[3]*y[4]) - 3/(y[1]^3*y[2]*y[4]*y[5])}, 
 {{f[1]/eps^2, f[1]/eps, f[1], eps*f[1], eps^2*f[1]}, 
  {mono[1], (-mono[Fr[1, 2]] - mono[Fr[1, 5]] - mono[Fr[1, 6]])/3, 
   (-22*mono[Fr[1, 2]] + 6*mono[Fr[1, 2]^2] - 20*mono[Fr[1, 5]] + 
     6*mono[Fr[1, 5]^2] - 20*mono[Fr[1, 6]] + 6*mono[Fr[1, 6]^2] - 
     3*mono[Fr[2, 1]])/36, (66*mono[Fr[1, 2]^2] - 12*mono[Fr[1, 2]^3] + 
     60*mono[Fr[1, 5]^2] - 12*mono[Fr[1, 5]^3] + 60*mono[Fr[1, 6]^2] - 
     12*mono[Fr[1, 6]^3] - 31*mono[Fr[2, 1]] + 6*mono[Fr[1, 2]*Fr[2, 1]] + 
     6*mono[Fr[1, 5]*Fr[2, 1]] + 6*mono[Fr[1, 6]*Fr[2, 1]] - 
     72*mono[Fr[3, 5]])/216, (-440*mono[Fr[1, 2]^3] + 60*mono[Fr[1, 2]^4] - 
     400*mono[Fr[1, 5]^3] + 60*mono[Fr[1, 5]^4] - 400*mono[Fr[1, 6]^3] + 
     60*mono[Fr[1, 6]^4] + 220*mono[Fr[1, 2]*Fr[2, 1]] - 
     60*mono[Fr[1, 2]^2*Fr[2, 1]] + 200*mono[Fr[1, 5]*Fr[2, 1]] - 
     60*mono[Fr[1, 5]^2*Fr[2, 1]] + 200*mono[Fr[1, 6]*Fr[2, 1]] - 
     60*mono[Fr[1, 6]^2*Fr[2, 1]] + 3*mono[Fr[2, 1]^2] - 
     2480*mono[Fr[3, 5]] + 480*mono[Fr[1, 2]*Fr[3, 5]] + 
     480*mono[Fr[1, 5]*Fr[3, 5]] + 480*mono[Fr[1, 6]*Fr[3, 5]])/4320}}}


==> anc/bbggH/PolesUVIR_bbggH_1L_nf1_++++.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{y[1] -> ex[1], y[2] -> ex[2], y[3] -> ex[3], y[4] -> ex[2] - ex[4], 
  y[5] -> ex[5], y[6] -> ex[4], y[7] -> ex[4] - ex[6]}, 
 {f[1] -> (y[1]^3*y[2]*y[3]*y[4]*y[5])/3 - (y[1]^3*y[2]*y[3]*y[4]*y[7])/
     (3*y[6])}, {{f[1], eps*f[1], eps^2*f[1]}, 
  {(2*mono[Fr[1, 2]] + mono[Fr[1, 5]] + mono[Fr[1, 6]])/2, 
   (-6*mono[Fr[1, 2]^2] - 3*mono[Fr[1, 5]^2] - 3*mono[Fr[1, 6]^2] + 
     2*mono[Fr[2, 1]])/12, (4*mono[Fr[1, 2]^3] + 2*mono[Fr[1, 5]^3] + 
     2*mono[Fr[1, 6]^3] - 2*mono[Fr[1, 2]*Fr[2, 1]] - 
     mono[Fr[1, 5]*Fr[2, 1]] - mono[Fr[1, 6]*Fr[2, 1]] + 16*mono[Fr[3, 5]])/
    24}}}


==> anc/bbggH/PolesUVIR_bbggH_1L_nf1_+++-.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{y[1] -> ex[2], y[2] -> 1 + ex[2], y[3] -> ex[3], y[4] -> ex[4], 
  y[5] -> ex[2]*ex[3] + ex[2]^2*ex[3] - ex[4] - ex[3]*ex[4] - 
    ex[2]*ex[3]*ex[4], y[6] -> ex[2] - ex[4]*ex[5], 
  y[7] -> ex[2] - ex[4] + ex[6], y[8] -> -(ex[2]*ex[3]) + ex[4] + 
    ex[3]*ex[4], y[9] -> -(ex[2]*ex[3]) - ex[2]^2*ex[3] + ex[4] + 
    ex[3]*ex[4] + ex[2]*ex[3]*ex[4], 
  y[10] -> ex[2]*ex[3] - ex[4] - ex[3]*ex[4] - ex[2]*ex[3]*ex[4] + 
    ex[2]*ex[3]*ex[4]*ex[5], y[11] -> -(ex[2]*ex[3]) + ex[4] + ex[3]*ex[4] + 
    ex[2]*ex[3]*ex[6], y[12] -> 1 + ex[3], 
  y[13] -> -ex[4] - ex[3]*ex[4] - 2*ex[2]*ex[3]*ex[4] + 
    ex[2]*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6], 
  y[14] -> -(ex[2]*ex[3]) + ex[4] + ex[3]*ex[4] - ex[6] - ex[3]*ex[6], 
  y[15] -> -2*ex[2]*ex[3]*ex[4] + ex[4]^2 + ex[3]*ex[4]^2 + 
    ex[2]*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6] - ex[4]*ex[6] - 
    ex[3]*ex[4]*ex[6]}, {f[1] -> (y[2]*y[4]*y[7])/(3*y[1]*y[3]*y[5]*y[6]) - 
    (y[4]^2*y[11])/(3*y[3]*y[8]*y[9]*y[10]) + y[4]/(3*y[3]*y[12]*y[13]) + 
    (y[4]*y[14])/(3*y[8]*y[12]*y[15])}, {{f[1], eps*f[1], eps^2*f[1]}, 
  {(2*mono[Fr[1, 2]] + mono[Fr[1, 5]] + mono[Fr[1, 6]])/2, 
   (-6*mono[Fr[1, 2]^2] - 3*mono[Fr[1, 5]^2] - 3*mono[Fr[1, 6]^2] + 
     2*mono[Fr[2, 1]])/12, (4*mono[Fr[1, 2]^3] + 2*mono[Fr[1, 5]^3] + 
     2*mono[Fr[1, 6]^3] - 2*mono[Fr[1, 2]*Fr[2, 1]] - 
     mono[Fr[1, 5]*Fr[2, 1]] - mono[Fr[1, 6]*Fr[2, 1]] + 16*mono[Fr[3, 5]])/
    24}}}


==> anc/bbggH/PolesUVIR_bbggH_1L_nf1_++-+.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{y[1] -> ex[3], y[2] -> ex[4], y[3] -> -(ex[2]*ex[3]) + ex[4] + ex[3]*ex[4], 
  y[4] -> -(ex[2]*ex[3]) - ex[2]^2*ex[3] + ex[4] + ex[3]*ex[4] + 
    ex[2]*ex[3]*ex[4], y[5] -> -ex[2] + ex[4]*ex[5], 
  y[6] -> -ex[2] + ex[4] - ex[6], y[7] -> ex[2]*ex[3] - ex[4] - ex[3]*ex[4] - 
    ex[2]*ex[3]*ex[4] + ex[2]*ex[3]*ex[4]*ex[5], 
  y[8] -> -(ex[2]*ex[3]) + ex[4] + ex[3]*ex[4] + ex[2]*ex[3]*ex[6], 
  y[9] -> 1 + ex[3], y[10] -> -ex[4] - ex[3]*ex[4] - 2*ex[2]*ex[3]*ex[4] + 
    ex[2]*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6]}, 
 {f[1] -> -(y[3]^3*y[6])/(3*y[1]*y[2]^2*y[4]*y[5]) - 
    (y[3]^3*y[8])/(3*y[1]*y[2]^2*y[4]*y[7]) + (y[2]*y[9]^2)/(3*y[1]*y[10])}, 
 {{f[1], eps*f[1], eps^2*f[1]}, 
  {(2*mono[Fr[1, 2]] + mono[Fr[1, 5]] + mono[Fr[1, 6]])/2, 
   (-6*mono[Fr[1, 2]^2] - 3*mono[Fr[1, 5]^2] - 3*mono[Fr[1, 6]^2] + 
     2*mono[Fr[2, 1]])/12, (4*mono[Fr[1, 2]^3] + 2*mono[Fr[1, 5]^3] + 
     2*mono[Fr[1, 6]^3] - 2*mono[Fr[1, 2]*Fr[2, 1]] - 
     mono[Fr[1, 5]*Fr[2, 1]] - mono[Fr[1, 6]*Fr[2, 1]] + 16*mono[Fr[3, 5]])/
    24}}}


==> anc/bbggH/PolesUVIR_bbggH_1L_nf1_++--.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{y[1] -> ex[1], y[2] -> ex[2]*ex[3] - ex[4] - ex[3]*ex[4], 
  y[3] -> ex[2]*ex[3] - ex[4] - ex[3]*ex[4] - ex[2]*ex[3]*ex[4] + 
    ex[2]*ex[3]*ex[4]*ex[5], y[4] -> 1 + ex[4] - ex[6], 
  y[5] -> -2*ex[2]*ex[3]*ex[4] + ex[4]^2 + ex[3]*ex[4]^2 + 
    ex[2]*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6] - ex[4]*ex[6] - 
    ex[3]*ex[4]*ex[6]}, 
 {f[1] -> 1/(3*y[1]^3*y[2]*y[3]*y[4]) - 1/(3*y[1]^3*y[2]*y[4]*y[5])}, 
 {{f[1], eps*f[1], eps^2*f[1]}, 
  {(2*mono[Fr[1, 2]] + mono[Fr[1, 5]] + mono[Fr[1, 6]])/2, 
   (-6*mono[Fr[1, 2]^2] - 3*mono[Fr[1, 5]^2] - 3*mono[Fr[1, 6]^2] + 
     2*mono[Fr[2, 1]])/12, (4*mono[Fr[1, 2]^3] + 2*mono[Fr[1, 5]^3] + 
     2*mono[Fr[1, 6]^3] - 2*mono[Fr[1, 2]*Fr[2, 1]] - 
     mono[Fr[1, 5]*Fr[2, 1]] - mono[Fr[1, 6]*Fr[2, 1]] + 16*mono[Fr[3, 5]])/
    24}}}


==> anc/bbggH/PolesUVIR_bbggH_2L_nf0_++++.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{y[1] -> ex[1], y[2] -> ex[2], y[3] -> ex[3], y[4] -> ex[2] - ex[4], 
  y[5] -> ex[5], y[6] -> ex[4], y[7] -> ex[4] - ex[6], 
  y[8] -> -(ex[2]*ex[3]) + ex[4] + ex[3]*ex[4], 
  y[9] -> -3*ex[2]*ex[3] - 3*ex[2]^2*ex[3] + 3*ex[4] + 2*ex[2]*ex[4] + 
    3*ex[3]*ex[4] + 3*ex[2]*ex[3]*ex[4], y[10] -> -ex[2] + ex[4]*ex[5], 
  y[11] -> -ex[2] + ex[4] - ex[6], y[12] -> -2 + ex[3], 
  y[13] -> 1 + ex[4] - ex[6], y[14] -> -ex[4] - ex[3]*ex[4] - 
    2*ex[2]*ex[3]*ex[4] + ex[2]*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6], 
  y[15] -> 18*ex[2]^2*ex[3] + 18*ex[2]^3*ex[3] - 36*ex[2]*ex[4] - 
    30*ex[2]^2*ex[4] - 36*ex[2]*ex[3]*ex[4] - 103*ex[2]^2*ex[3]*ex[4] + 
    18*ex[4]^2 + 36*ex[2]*ex[4]^2 + 18*ex[3]*ex[4]^2 + 
    85*ex[2]*ex[3]*ex[4]^2 + 67*ex[2]^2*ex[3]*ex[6] - 18*ex[2]*ex[4]*ex[6] - 
    67*ex[2]*ex[3]*ex[4]*ex[6], y[16] -> -63*ex[2]*ex[3] - 63*ex[2]^2*ex[3] + 
    63*ex[4] + 68*ex[2]*ex[4] + 63*ex[3]*ex[4] + 63*ex[2]*ex[3]*ex[4], 
  y[17] -> 68 + 5*ex[3], y[18] -> 63*ex[2]^2*ex[3] + 63*ex[2]^3*ex[3] - 
    126*ex[2]*ex[4] - 131*ex[2]^2*ex[4] - 126*ex[2]*ex[3]*ex[4] - 
    126*ex[2]^2*ex[3]*ex[4] + 63*ex[4]^2 + 126*ex[2]*ex[4]^2 + 
    63*ex[3]*ex[4]^2 + 63*ex[2]*ex[3]*ex[4]^2 - 63*ex[2]*ex[4]*ex[6], 
  y[19] -> 1 + ex[2], y[20] -> 3*ex[2]^2*ex[3]^2 + 6*ex[2]^3*ex[3]^2 + 
    3*ex[2]^4*ex[3]^2 - 6*ex[2]*ex[3]*ex[4] - 26*ex[2]^2*ex[3]*ex[4] - 
    20*ex[2]^3*ex[3]*ex[4] - 6*ex[2]*ex[3]^2*ex[4] - 
    12*ex[2]^2*ex[3]^2*ex[4] - 6*ex[2]^3*ex[3]^2*ex[4] + 3*ex[4]^2 + 
    20*ex[2]*ex[4]^2 + 8*ex[2]^2*ex[4]^2 + 6*ex[3]*ex[4]^2 + 
    26*ex[2]*ex[3]*ex[4]^2 + 20*ex[2]^2*ex[3]*ex[4]^2 + 3*ex[3]^2*ex[4]^2 + 
    6*ex[2]*ex[3]^2*ex[4]^2 + 3*ex[2]^2*ex[3]^2*ex[4]^2, 
  y[21] -> ex[2] - ex[4]*ex[5], y[22] -> ex[2] - ex[4] + ex[6], 
  y[23] -> -8 + 4*ex[3] + 9*ex[3]^2, 
  y[24] -> 9*ex[2]^2*ex[3] + 18*ex[2]^3*ex[3] + 9*ex[2]^4*ex[3] - 
    18*ex[2]*ex[4] - 51*ex[2]^2*ex[4] - 60*ex[2]^3*ex[4] - 
    18*ex[2]*ex[3]*ex[4] - 103*ex[2]^2*ex[3]*ex[4] - 85*ex[2]^3*ex[3]*ex[4] + 
    9*ex[4]^2 + 54*ex[2]*ex[4]^2 + 72*ex[2]^2*ex[4]^2 + 9*ex[3]*ex[4]^2 + 
    112*ex[2]*ex[3]*ex[4]^2 + 103*ex[2]^2*ex[3]*ex[4]^2 + 
    67*ex[2]^2*ex[3]*ex[6] + 67*ex[2]^3*ex[3]*ex[6] - 9*ex[2]*ex[4]*ex[6] - 
    36*ex[2]^2*ex[4]*ex[6] - 67*ex[2]*ex[3]*ex[4]*ex[6] - 
    67*ex[2]^2*ex[3]*ex[4]*ex[6], y[25] -> 1 + ex[3], 
  y[26] -> -(ex[2]*ex[3]) + ex[2]*ex[3]*ex[4] - ex[4]^2 - ex[3]*ex[4]^2 + 
    ex[4]*ex[6] + ex[3]*ex[4]*ex[6], 
  y[27] -> ex[2]*ex[4] + 2*ex[2]*ex[3]*ex[4] + 2*ex[2]^2*ex[3]*ex[4] - 
    ex[4]^2 - ex[3]*ex[4]^2 - ex[2]*ex[3]*ex[4]^2 - ex[2]*ex[3]*ex[6] - 
    ex[2]^2*ex[3]*ex[6] + ex[4]*ex[6] + ex[3]*ex[4]*ex[6] + 
    ex[2]*ex[3]*ex[4]*ex[6], y[28] -> ex[2]*ex[3] - ex[4] - ex[3]*ex[4], 
  y[29] -> ex[2]*ex[3] + ex[2]^2*ex[3] - ex[4] - ex[3]*ex[4] - 
    ex[2]*ex[3]*ex[4], y[30] -> ex[2]*ex[3] + 2*ex[2]^2*ex[3] + 
    ex[2]^3*ex[3] - ex[4] - 2*ex[2]*ex[4] - ex[3]*ex[4] - 
    4*ex[2]*ex[3]*ex[4] - 3*ex[2]^2*ex[3]*ex[4] + ex[4]^2 + ex[3]*ex[4]^2 + 
    ex[2]*ex[3]*ex[4]^2 + ex[2]*ex[3]*ex[6] + ex[2]^2*ex[3]*ex[6] - 
    ex[4]*ex[6] - ex[3]*ex[4]*ex[6] - ex[2]*ex[3]*ex[4]*ex[6], 
  y[31] -> 67*ex[2] - 94*ex[4], y[32] -> 2 - ex[3] + 9*ex[3]^2, 
  y[33] -> 9*ex[2]^2*ex[3] + 9*ex[2]^3*ex[3] - 18*ex[2]*ex[4] - 
    15*ex[2]^2*ex[4] - 18*ex[2]*ex[3]*ex[4] - 85*ex[2]^2*ex[3]*ex[4] + 
    9*ex[4]^2 + 18*ex[2]*ex[4]^2 + 9*ex[3]*ex[4]^2 + 76*ex[2]*ex[3]*ex[4]^2 + 
    67*ex[2]^2*ex[3]*ex[6] - 9*ex[2]*ex[4]*ex[6] - 
    67*ex[2]*ex[3]*ex[4]*ex[6], y[34] -> ex[2] + 9*ex[2]*ex[3] - 9*ex[4] - 
    9*ex[3]*ex[4], y[35] -> ex[2]^2*ex[3] - ex[2]*ex[4] - 
    3*ex[2]*ex[3]*ex[4] - ex[2]^2*ex[3]*ex[4] + ex[4]^2 + ex[3]*ex[4]^2 + 
    ex[2]*ex[3]*ex[4]*ex[5] + ex[2]^2*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6] - 
    ex[4]*ex[6] - ex[3]*ex[4]*ex[6], 
  y[36] -> ex[2]^2*ex[3] + 2*ex[2]^3*ex[3] + ex[2]^4*ex[3] + 
    9*ex[2]^2*ex[3]^2 - ex[2]*ex[4] - 2*ex[2]^2*ex[4] - 
    19*ex[2]*ex[3]*ex[4] - 13*ex[2]^2*ex[3]*ex[4] - 3*ex[2]^3*ex[3]*ex[4] - 
    18*ex[2]*ex[3]^2*ex[4] - 9*ex[2]^2*ex[3]^2*ex[4] - 
    18*ex[2]^3*ex[3]^2*ex[4] + 9*ex[4]^2 + 10*ex[2]*ex[4]^2 + 
    18*ex[3]*ex[4]^2 + 19*ex[2]*ex[3]*ex[4]^2 + 19*ex[2]^2*ex[3]*ex[4]^2 + 
    9*ex[3]^2*ex[4]^2 + 9*ex[2]*ex[3]^2*ex[4]^2 + 
    27*ex[2]^2*ex[3]^2*ex[4]^2 - 9*ex[2]*ex[3]*ex[4]^3 - 
    9*ex[2]*ex[3]^2*ex[4]^3 + ex[2]^2*ex[3]*ex[6] + ex[2]^3*ex[3]*ex[6] + 
    9*ex[2]^3*ex[3]^2*ex[6] - ex[2]*ex[4]*ex[6] - ex[2]*ex[3]*ex[4]*ex[6] - 
    10*ex[2]^2*ex[3]*ex[4]*ex[6] - 18*ex[2]^2*ex[3]^2*ex[4]*ex[6] + 
    9*ex[2]*ex[3]*ex[4]^2*ex[6] + 9*ex[2]*ex[3]^2*ex[4]^2*ex[6], 
  y[37] -> 9*ex[2] - 8*ex[4] + 10*ex[2]*ex[4] - 9*ex[4]^2 - 9*ex[2]*ex[6] + 
    9*ex[4]*ex[6], y[38] -> -9*ex[2]^2*ex[3] + 9*ex[2]*ex[4] + 
    17*ex[2]*ex[3]*ex[4] - 2*ex[2]^2*ex[3]*ex[4] + 17*ex[2]^3*ex[3]*ex[4] - 
    9*ex[4]^2 + 9*ex[2]*ex[4]^2 - 9*ex[2]^2*ex[4]^2 - 9*ex[3]*ex[4]^2 + 
    10*ex[2]*ex[3]*ex[4]^2 - 16*ex[2]^2*ex[3]*ex[4]^2 + 
    19*ex[2]^3*ex[3]*ex[4]^2 - 10*ex[4]^3 + 7*ex[2]*ex[4]^3 - 
    10*ex[2]^2*ex[4]^3 - 10*ex[3]*ex[4]^3 - 2*ex[2]*ex[3]*ex[4]^3 - 
    28*ex[2]^2*ex[3]*ex[4]^3 + 9*ex[2]*ex[4]^4 + 9*ex[2]*ex[3]*ex[4]^4 + 
    9*ex[2]^2*ex[3]*ex[6] - 9*ex[2]^3*ex[3]*ex[6] - 9*ex[2]*ex[4]*ex[6] + 
    9*ex[2]^2*ex[4]*ex[6] - 18*ex[2]*ex[3]*ex[4]*ex[6] + 
    9*ex[2]^2*ex[3]*ex[4]*ex[6] - 27*ex[2]^3*ex[3]*ex[4]*ex[6] + 
    10*ex[4]^2*ex[6] - 7*ex[2]*ex[4]^2*ex[6] + 19*ex[2]^2*ex[4]^2*ex[6] + 
    10*ex[3]*ex[4]^2*ex[6] + 2*ex[2]*ex[3]*ex[4]^2*ex[6] + 
    46*ex[2]^2*ex[3]*ex[4]^2*ex[6] - 18*ex[2]*ex[4]^3*ex[6] - 
    18*ex[2]*ex[3]*ex[4]^3*ex[6] + 9*ex[2]^3*ex[3]*ex[6]^2 - 
    9*ex[2]^2*ex[4]*ex[6]^2 - 18*ex[2]^2*ex[3]*ex[4]*ex[6]^2 + 
    9*ex[2]*ex[4]^2*ex[6]^2 + 9*ex[2]*ex[3]*ex[4]^2*ex[6]^2, 
  y[39] -> 2*ex[2]^2*ex[3] + ex[2]^3*ex[3] - ex[2]*ex[4] - 
    3*ex[2]*ex[3]*ex[4] - ex[2]^2*ex[3]*ex[4] + ex[4]^2 + ex[3]*ex[4]^2 + 
    ex[2]*ex[3]*ex[6] - ex[4]*ex[6] - ex[3]*ex[4]*ex[6], 
  y[40] -> 2*ex[2]^2*ex[3] + ex[2]^3*ex[3] + ex[2]*ex[3]*ex[4] + 
    3*ex[2]^2*ex[3]*ex[4] - ex[4]^2 - ex[2]*ex[4]^2 - ex[3]*ex[4]^2 - 
    2*ex[2]*ex[3]*ex[4]^2 - ex[2]*ex[3]*ex[6] - 2*ex[2]^2*ex[3]*ex[6] + 
    ex[4]*ex[6] + ex[2]*ex[4]*ex[6] + ex[3]*ex[4]*ex[6] + 
    2*ex[2]*ex[3]*ex[4]*ex[6], y[41] -> 2*ex[2]^2*ex[3] + ex[2]^3*ex[3] - 
    ex[2]*ex[4] - ex[2]*ex[3]*ex[4] + 6*ex[2]^2*ex[3]*ex[4] + 
    3*ex[2]^3*ex[3]*ex[4] - 4*ex[2]*ex[4]^2 - ex[2]^2*ex[4]^2 - 
    7*ex[2]*ex[3]*ex[4]^2 - ex[2]^2*ex[3]*ex[4]^2 + 2*ex[4]^3 - 
    ex[2]*ex[4]^3 + 2*ex[3]*ex[4]^3 - 2*ex[2]*ex[3]*ex[4]^3 + ex[4]^4 + 
    ex[3]*ex[4]^4 - ex[2]*ex[3]*ex[6] - 5*ex[2]^2*ex[3]*ex[6] - 
    2*ex[2]^3*ex[3]*ex[6] + ex[4]*ex[6] + 4*ex[2]*ex[4]*ex[6] + 
    ex[2]^2*ex[4]*ex[6] + ex[3]*ex[4]*ex[6] + 7*ex[2]*ex[3]*ex[4]*ex[6] - 
    2*ex[4]^2*ex[6] + 2*ex[2]*ex[4]^2*ex[6] - 2*ex[3]*ex[4]^2*ex[6] + 
    4*ex[2]*ex[3]*ex[4]^2*ex[6] - 2*ex[4]^3*ex[6] - 2*ex[3]*ex[4]^3*ex[6] + 
    ex[2]^2*ex[3]*ex[6]^2 - ex[2]*ex[4]*ex[6]^2 - 
    2*ex[2]*ex[3]*ex[4]*ex[6]^2 + ex[4]^2*ex[6]^2 + ex[3]*ex[4]^2*ex[6]^2, 
  y[42] -> -(ex[2]*ex[3]) + ex[4] + ex[2]*ex[4] + ex[3]*ex[4] + 
    ex[2]*ex[3]*ex[4] + 2*ex[2]^2*ex[3]*ex[4] - ex[2]*ex[3]*ex[4]^2 - 
    ex[2]^2*ex[3]*ex[6] + ex[2]*ex[3]*ex[4]*ex[6], 
  y[43] -> ex[2]^2*ex[3] + ex[4] + ex[3]*ex[4], 
  y[44] -> ex[2]^2*ex[3] + ex[4] + ex[3]*ex[4] + 2*ex[2]*ex[3]*ex[4] + 
    3*ex[2]^2*ex[3]*ex[4] - ex[2]*ex[4]^2 - ex[2]*ex[3]*ex[4]^2 - 
    ex[2]*ex[3]*ex[6] - 2*ex[2]^2*ex[3]*ex[6] + ex[2]*ex[4]*ex[6] + 
    ex[2]*ex[3]*ex[4]*ex[6], y[45] -> 2*ex[2]^2 + 2*ex[2]^3 + 
    5*ex[2]^2*ex[3] + 5*ex[2]^3*ex[3] + 3*ex[2]^2*ex[3]^2 + 
    2*ex[2]^3*ex[3]^2 - 2*ex[2]*ex[4] - 2*ex[2]^2*ex[4] - ex[2]*ex[3]*ex[4] - 
    ex[2]^2*ex[3]*ex[4] + ex[2]*ex[3]^2*ex[4] + 3*ex[2]^2*ex[3]^2*ex[4] - 
    ex[4]^2 - ex[2]*ex[4]^2 - 2*ex[3]*ex[4]^2 - 2*ex[2]*ex[3]*ex[4]^2 - 
    ex[3]^2*ex[4]^2 - 2*ex[2]*ex[3]^2*ex[4]^2 + ex[2]*ex[6] + ex[2]^2*ex[6] - 
    ex[2]*ex[3]^2*ex[6] - 2*ex[2]^2*ex[3]^2*ex[6] + ex[4]*ex[6] + 
    ex[2]*ex[4]*ex[6] + 2*ex[3]*ex[4]*ex[6] + 2*ex[2]*ex[3]*ex[4]*ex[6] + 
    ex[3]^2*ex[4]*ex[6] + 2*ex[2]*ex[3]^2*ex[4]*ex[6], 
  y[46] -> 4*ex[2]^4*ex[3] + 4*ex[2]^5*ex[3] + 4*ex[2]^4*ex[3]^2 + 
    4*ex[2]^5*ex[3]^2 + ex[2]^6*ex[3]^2 - 4*ex[2]^3*ex[4] - 4*ex[2]^4*ex[4] - 
    16*ex[2]^3*ex[3]*ex[4] - 14*ex[2]^4*ex[3]*ex[4] - 
    12*ex[2]^3*ex[3]^2*ex[4] - 10*ex[2]^4*ex[3]^2*ex[4] - 
    2*ex[2]^5*ex[3]^2*ex[4] + 9*ex[2]^2*ex[4]^2 + 8*ex[2]^3*ex[4]^2 + 
    22*ex[2]^2*ex[3]*ex[4]^2 + 16*ex[2]^3*ex[3]*ex[4]^2 + 
    13*ex[2]^2*ex[3]^2*ex[4]^2 + 8*ex[2]^3*ex[3]^2*ex[4]^2 + 
    ex[2]^4*ex[3]^2*ex[4]^2 - 6*ex[2]*ex[4]^3 - 4*ex[2]^2*ex[4]^3 - 
    12*ex[2]*ex[3]*ex[4]^3 - 6*ex[2]^2*ex[3]*ex[4]^3 - 
    6*ex[2]*ex[3]^2*ex[4]^3 - 2*ex[2]^2*ex[3]^2*ex[4]^3 + ex[4]^4 + 
    2*ex[3]*ex[4]^4 + ex[3]^2*ex[4]^4 + 4*ex[2]^3*ex[3]*ex[6] + 
    2*ex[2]^4*ex[3]*ex[6] - 2*ex[2]^5*ex[3]*ex[6] + 4*ex[2]^3*ex[3]^2*ex[6] + 
    2*ex[2]^4*ex[3]^2*ex[6] - 6*ex[2]^2*ex[4]*ex[6] - 6*ex[2]^3*ex[4]*ex[6] - 
    16*ex[2]^2*ex[3]*ex[4]*ex[6] - 10*ex[2]^3*ex[3]*ex[4]*ex[6] + 
    2*ex[2]^4*ex[3]*ex[4]*ex[6] - 10*ex[2]^2*ex[3]^2*ex[4]*ex[6] - 
    4*ex[2]^3*ex[3]^2*ex[4]*ex[6] + 8*ex[2]*ex[4]^2*ex[6] + 
    6*ex[2]^2*ex[4]^2*ex[6] + 16*ex[2]*ex[3]*ex[4]^2*ex[6] + 
    8*ex[2]^2*ex[3]*ex[4]^2*ex[6] + 8*ex[2]*ex[3]^2*ex[4]^2*ex[6] + 
    2*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] - 2*ex[4]^3*ex[6] - 
    4*ex[3]*ex[4]^3*ex[6] - 2*ex[3]^2*ex[4]^3*ex[6] + ex[2]^2*ex[6]^2 + 
    2*ex[2]^3*ex[6]^2 + ex[2]^4*ex[6]^2 + 2*ex[2]^2*ex[3]*ex[6]^2 + 
    2*ex[2]^3*ex[3]*ex[6]^2 + ex[2]^2*ex[3]^2*ex[6]^2 - 
    2*ex[2]*ex[4]*ex[6]^2 - 2*ex[2]^2*ex[4]*ex[6]^2 - 
    4*ex[2]*ex[3]*ex[4]*ex[6]^2 - 2*ex[2]^2*ex[3]*ex[4]*ex[6]^2 - 
    2*ex[2]*ex[3]^2*ex[4]*ex[6]^2 + ex[4]^2*ex[6]^2 + 
    2*ex[3]*ex[4]^2*ex[6]^2 + ex[3]^2*ex[4]^2*ex[6]^2, 
  y[47] -> 4*ex[2]^3*ex[3]^2 + 4*ex[2]^4*ex[3]^2 + 4*ex[2]^3*ex[3]^3 + 
    4*ex[2]^4*ex[3]^3 + ex[2]^5*ex[3]^3 + 6*ex[2]^2*ex[3]*ex[4] + 
    12*ex[2]^3*ex[3]*ex[4] + 6*ex[2]^4*ex[3]*ex[4] + 
    6*ex[2]^2*ex[3]^2*ex[4] + 26*ex[2]^3*ex[3]^2*ex[4] + 
    19*ex[2]^4*ex[3]^2*ex[4] + 10*ex[2]^3*ex[3]^3*ex[4] + 
    6*ex[2]^4*ex[3]^3*ex[4] - 2*ex[2]*ex[4]^2 - 4*ex[2]^2*ex[4]^2 - 
    2*ex[2]^3*ex[4]^2 - 13*ex[2]*ex[3]*ex[4]^2 - 26*ex[2]^2*ex[3]*ex[4]^2 - 
    13*ex[2]^3*ex[3]*ex[4]^2 - 12*ex[2]*ex[3]^2*ex[4]^2 - 
    40*ex[2]^2*ex[3]^2*ex[4]^2 - 25*ex[2]^3*ex[3]^2*ex[4]^2 - 
    ex[2]*ex[3]^3*ex[4]^2 - 10*ex[2]^2*ex[3]^3*ex[4]^2 - 
    3*ex[2]^3*ex[3]^3*ex[4]^2 + 2*ex[4]^3 + 4*ex[2]*ex[4]^3 + 
    2*ex[2]^2*ex[4]^3 + 5*ex[3]*ex[4]^3 + 10*ex[2]*ex[3]*ex[4]^3 + 
    5*ex[2]^2*ex[3]*ex[4]^3 + 3*ex[3]^2*ex[4]^3 + 12*ex[2]*ex[3]^2*ex[4]^3 + 
    6*ex[2]^2*ex[3]^2*ex[4]^3 + 2*ex[2]*ex[3]^3*ex[4]^3 - 
    2*ex[2]^2*ex[3]^3*ex[4]^3 + ex[2]*ex[3]^2*ex[4]^4 + 
    ex[2]*ex[3]^3*ex[4]^4 - 4*ex[2]^2*ex[3]*ex[6] - 8*ex[2]^3*ex[3]*ex[6] - 
    4*ex[2]^4*ex[3]*ex[6] - 6*ex[2]^2*ex[3]^2*ex[6] - 
    18*ex[2]^3*ex[3]^2*ex[6] - 12*ex[2]^4*ex[3]^2*ex[6] - 
    2*ex[2]^2*ex[3]^3*ex[6] - 8*ex[2]^3*ex[3]^3*ex[6] - 
    4*ex[2]^4*ex[3]^3*ex[6] + 2*ex[2]*ex[4]*ex[6] + 4*ex[2]^2*ex[4]*ex[6] + 
    2*ex[2]^3*ex[4]*ex[6] + 14*ex[2]*ex[3]*ex[4]*ex[6] + 
    28*ex[2]^2*ex[3]*ex[4]*ex[6] + 14*ex[2]^3*ex[3]*ex[4]*ex[6] + 
    14*ex[2]*ex[3]^2*ex[4]*ex[6] + 42*ex[2]^2*ex[3]^2*ex[4]*ex[6] + 
    26*ex[2]^3*ex[3]^2*ex[4]*ex[6] + 2*ex[2]*ex[3]^3*ex[4]*ex[6] + 
    10*ex[2]^2*ex[3]^3*ex[4]*ex[6] + 2*ex[2]^3*ex[3]^3*ex[4]*ex[6] - 
    3*ex[4]^2*ex[6] - 6*ex[2]*ex[4]^2*ex[6] - 3*ex[2]^2*ex[4]^2*ex[6] - 
    7*ex[3]*ex[4]^2*ex[6] - 14*ex[2]*ex[3]*ex[4]^2*ex[6] - 
    7*ex[2]^2*ex[3]*ex[4]^2*ex[6] - 4*ex[3]^2*ex[4]^2*ex[6] - 
    16*ex[2]*ex[3]^2*ex[4]^2*ex[6] - 8*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] - 
    2*ex[2]*ex[3]^3*ex[4]^2*ex[6] + 4*ex[2]^2*ex[3]^3*ex[4]^2*ex[6] - 
    2*ex[2]*ex[3]^2*ex[4]^3*ex[6] - 2*ex[2]*ex[3]^3*ex[4]^3*ex[6] - 
    ex[2]*ex[3]*ex[6]^2 - 2*ex[2]^2*ex[3]*ex[6]^2 - ex[2]^3*ex[3]*ex[6]^2 - 
    ex[2]*ex[3]^2*ex[6]^2 - 4*ex[2]^2*ex[3]^2*ex[6]^2 - 
    3*ex[2]^3*ex[3]^2*ex[6]^2 + ex[2]^3*ex[3]^3*ex[6]^2 + ex[4]*ex[6]^2 + 
    2*ex[2]*ex[4]*ex[6]^2 + ex[2]^2*ex[4]*ex[6]^2 + 2*ex[3]*ex[4]*ex[6]^2 + 
    4*ex[2]*ex[3]*ex[4]*ex[6]^2 + 2*ex[2]^2*ex[3]*ex[4]*ex[6]^2 + 
    ex[3]^2*ex[4]*ex[6]^2 + 4*ex[2]*ex[3]^2*ex[4]*ex[6]^2 + 
    2*ex[2]^2*ex[3]^2*ex[4]*ex[6]^2 - 2*ex[2]^2*ex[3]^3*ex[4]*ex[6]^2 + 
    ex[2]*ex[3]^2*ex[4]^2*ex[6]^2 + ex[2]*ex[3]^3*ex[4]^2*ex[6]^2, 
  y[48] -> 4*ex[2]^4*ex[3]^2 + 4*ex[2]^5*ex[3]^2 + 4*ex[2]^4*ex[3]^3 + 
    4*ex[2]^5*ex[3]^3 + ex[2]^6*ex[3]^3 - 4*ex[2]^3*ex[3]*ex[4] - 
    4*ex[2]^4*ex[3]*ex[4] - 12*ex[2]^3*ex[3]^2*ex[4] + 
    2*ex[2]^4*ex[3]^2*ex[4] + 12*ex[2]^5*ex[3]^2*ex[4] - 
    8*ex[2]^3*ex[3]^3*ex[4] + 6*ex[2]^4*ex[3]^3*ex[4] + 
    11*ex[2]^5*ex[3]^3*ex[4] + 3*ex[2]^6*ex[3]^3*ex[4] + 
    13*ex[2]^2*ex[3]*ex[4]^2 + 12*ex[2]^3*ex[3]*ex[4]^2 + 
    4*ex[2]^4*ex[3]*ex[4]^2 + 4*ex[2]^5*ex[3]*ex[4]^2 + 
    22*ex[2]^2*ex[3]^2*ex[4]^2 - 2*ex[2]^3*ex[3]^2*ex[4]^2 + 
    3*ex[2]^4*ex[3]^2*ex[4]^2 + 17*ex[2]^5*ex[3]^2*ex[4]^2 + 
    9*ex[2]^2*ex[3]^3*ex[4]^2 - 18*ex[2]^3*ex[3]^3*ex[4]^2 - 
    12*ex[2]^4*ex[3]^3*ex[4]^2 - 2*ex[2]*ex[4]^3 - 6*ex[2]^2*ex[4]^3 - 
    6*ex[2]^3*ex[4]^3 - 2*ex[2]^4*ex[4]^3 - 17*ex[2]*ex[3]*ex[4]^3 - 
    19*ex[2]^2*ex[3]*ex[4]^3 - 21*ex[2]^3*ex[3]*ex[4]^3 - 
    15*ex[2]^4*ex[3]*ex[4]^3 - 20*ex[2]*ex[3]^2*ex[4]^3 - 
    2*ex[2]^2*ex[3]^2*ex[4]^3 - 37*ex[2]^3*ex[3]^2*ex[4]^3 - 
    35*ex[2]^4*ex[3]^2*ex[4]^3 - 5*ex[2]*ex[3]^3*ex[4]^3 + 
    19*ex[2]^2*ex[3]^3*ex[4]^3 - ex[2]^3*ex[3]^3*ex[4]^3 - 
    5*ex[2]^4*ex[3]^3*ex[4]^3 + 2*ex[4]^4 + 6*ex[2]*ex[4]^4 + 
    6*ex[2]^2*ex[4]^4 + 2*ex[2]^3*ex[4]^4 + 7*ex[3]*ex[4]^4 + 
    6*ex[2]*ex[3]*ex[4]^4 + 19*ex[2]^2*ex[3]*ex[4]^4 + 
    14*ex[2]^3*ex[3]*ex[4]^4 + 6*ex[3]^2*ex[4]^4 - 6*ex[2]*ex[3]^2*ex[4]^4 + 
    31*ex[2]^2*ex[3]^2*ex[4]^4 + 23*ex[2]^3*ex[3]^2*ex[4]^4 + 
    ex[3]^3*ex[4]^4 - 10*ex[2]*ex[3]^3*ex[4]^4 + 8*ex[2]^2*ex[3]^3*ex[4]^4 + 
    4*ex[2]^3*ex[3]^3*ex[4]^4 + 2*ex[3]*ex[4]^5 - 6*ex[2]*ex[3]*ex[4]^5 - 
    4*ex[2]^2*ex[3]*ex[4]^5 + 4*ex[3]^2*ex[4]^5 - 11*ex[2]*ex[3]^2*ex[4]^5 - 
    5*ex[2]^2*ex[3]^2*ex[4]^5 + 2*ex[3]^3*ex[4]^5 - 5*ex[2]*ex[3]^3*ex[4]^5 - 
    ex[2]^2*ex[3]^3*ex[4]^5 + ex[3]*ex[4]^6 + 2*ex[3]^2*ex[4]^6 + 
    ex[3]^3*ex[4]^6 - 10*ex[2]^4*ex[3]^2*ex[6] - 10*ex[2]^5*ex[3]^2*ex[6] - 
    10*ex[2]^4*ex[3]^3*ex[6] - 9*ex[2]^5*ex[3]^3*ex[6] - 
    2*ex[2]^6*ex[3]^3*ex[6] - 8*ex[2]^2*ex[3]*ex[4]*ex[6] - 
    12*ex[2]^3*ex[3]*ex[4]*ex[6] - 10*ex[2]^4*ex[3]*ex[4]*ex[6] - 
    6*ex[2]^5*ex[3]*ex[4]*ex[6] - 10*ex[2]^2*ex[3]^2*ex[4]*ex[6] + 
    8*ex[2]^3*ex[3]^2*ex[4]*ex[6] - 12*ex[2]^4*ex[3]^2*ex[4]*ex[6] - 
    24*ex[2]^5*ex[3]^2*ex[4]*ex[6] - 2*ex[2]^2*ex[3]^3*ex[4]*ex[6] + 
    24*ex[2]^3*ex[3]^3*ex[4]*ex[6] + 9*ex[2]^4*ex[3]^3*ex[4]*ex[6] - 
    2*ex[2]^5*ex[3]^3*ex[4]*ex[6] + 4*ex[2]*ex[4]^2*ex[6] + 
    12*ex[2]^2*ex[4]^2*ex[6] + 12*ex[2]^3*ex[4]^2*ex[6] + 
    4*ex[2]^4*ex[4]^2*ex[6] + 23*ex[2]*ex[3]*ex[4]^2*ex[6] + 
    40*ex[2]^2*ex[3]*ex[4]^2*ex[6] + 48*ex[2]^3*ex[3]*ex[4]^2*ex[6] + 
    28*ex[2]^4*ex[3]*ex[4]^2*ex[6] + 22*ex[2]*ex[3]^2*ex[4]^2*ex[6] + 
    14*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 80*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] + 
    64*ex[2]^4*ex[3]^2*ex[4]^2*ex[6] + 3*ex[2]*ex[3]^3*ex[4]^2*ex[6] - 
    26*ex[2]^2*ex[3]^3*ex[4]^2*ex[6] + 11*ex[2]^3*ex[3]^3*ex[4]^2*ex[6] + 
    10*ex[2]^4*ex[3]^3*ex[4]^2*ex[6] - 5*ex[4]^3*ex[6] - 
    15*ex[2]*ex[4]^3*ex[6] - 15*ex[2]^2*ex[4]^3*ex[6] - 
    5*ex[2]^3*ex[4]^3*ex[6] - 14*ex[3]*ex[4]^3*ex[6] - 
    21*ex[2]*ex[3]*ex[4]^3*ex[6] - 47*ex[2]^2*ex[3]*ex[4]^3*ex[6] - 
    31*ex[2]^3*ex[3]*ex[4]^3*ex[6] - 10*ex[3]^2*ex[4]^3*ex[6] + 
    2*ex[2]*ex[3]^2*ex[4]^3*ex[6] - 74*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] - 
    50*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] - ex[3]^3*ex[4]^3*ex[6] + 
    16*ex[2]*ex[3]^3*ex[4]^3*ex[6] - 21*ex[2]^2*ex[3]^3*ex[4]^3*ex[6] - 
    8*ex[2]^3*ex[3]^3*ex[4]^3*ex[6] - 4*ex[3]*ex[4]^4*ex[6] + 
    15*ex[2]*ex[3]*ex[4]^4*ex[6] + 10*ex[2]^2*ex[3]*ex[4]^4*ex[6] - 
    8*ex[3]^2*ex[4]^4*ex[6] + 28*ex[2]*ex[3]^2*ex[4]^4*ex[6] + 
    12*ex[2]^2*ex[3]^2*ex[4]^4*ex[6] - 4*ex[3]^3*ex[4]^4*ex[6] + 
    13*ex[2]*ex[3]^3*ex[4]^4*ex[6] + 2*ex[2]^2*ex[3]^3*ex[4]^4*ex[6] - 
    3*ex[3]*ex[4]^5*ex[6] - 6*ex[3]^2*ex[4]^5*ex[6] - 
    3*ex[3]^3*ex[4]^5*ex[6] + 3*ex[2]^2*ex[3]*ex[6]^2 + 
    8*ex[2]^3*ex[3]*ex[6]^2 + 7*ex[2]^4*ex[3]*ex[6]^2 + 
    2*ex[2]^5*ex[3]*ex[6]^2 + 3*ex[2]^2*ex[3]^2*ex[6]^2 + 
    7*ex[2]^3*ex[3]^2*ex[6]^2 + 13*ex[2]^4*ex[3]^2*ex[6]^2 + 
    9*ex[2]^5*ex[3]^2*ex[6]^2 - 2*ex[2]^3*ex[3]^3*ex[6]^2 + 
    3*ex[2]^4*ex[3]^3*ex[6]^2 + 2*ex[2]^5*ex[3]^3*ex[6]^2 - 
    2*ex[2]*ex[4]*ex[6]^2 - 6*ex[2]^2*ex[4]*ex[6]^2 - 
    6*ex[2]^3*ex[4]*ex[6]^2 - 2*ex[2]^4*ex[4]*ex[6]^2 - 
    9*ex[2]*ex[3]*ex[4]*ex[6]^2 - 21*ex[2]^2*ex[3]*ex[4]*ex[6]^2 - 
    23*ex[2]^3*ex[3]*ex[4]*ex[6]^2 - 11*ex[2]^4*ex[3]*ex[4]*ex[6]^2 - 
    7*ex[2]*ex[3]^2*ex[4]*ex[6]^2 - 15*ex[2]^2*ex[3]^2*ex[4]*ex[6]^2 - 
    45*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 - 31*ex[2]^4*ex[3]^2*ex[4]*ex[6]^2 + 
    6*ex[2]^2*ex[3]^3*ex[4]*ex[6]^2 - 11*ex[2]^3*ex[3]^3*ex[4]*ex[6]^2 - 
    5*ex[2]^4*ex[3]^3*ex[4]*ex[6]^2 + 3*ex[4]^2*ex[6]^2 + 
    9*ex[2]*ex[4]^2*ex[6]^2 + 9*ex[2]^2*ex[4]^2*ex[6]^2 + 
    3*ex[2]^3*ex[4]^2*ex[6]^2 + 7*ex[3]*ex[4]^2*ex[6]^2 + 
    14*ex[2]*ex[3]*ex[4]^2*ex[6]^2 + 28*ex[2]^2*ex[3]*ex[4]^2*ex[6]^2 + 
    18*ex[2]^3*ex[3]*ex[4]^2*ex[6]^2 + 4*ex[3]^2*ex[4]^2*ex[6]^2 + 
    4*ex[2]*ex[3]^2*ex[4]^2*ex[6]^2 + 49*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2 + 
    31*ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^2 - 6*ex[2]*ex[3]^3*ex[4]^2*ex[6]^2 + 
    16*ex[2]^2*ex[3]^3*ex[4]^2*ex[6]^2 + 4*ex[2]^3*ex[3]^3*ex[4]^2*ex[6]^2 + 
    2*ex[3]*ex[4]^3*ex[6]^2 - 12*ex[2]*ex[3]*ex[4]^3*ex[6]^2 - 
    8*ex[2]^2*ex[3]*ex[4]^3*ex[6]^2 + 4*ex[3]^2*ex[4]^3*ex[6]^2 - 
    23*ex[2]*ex[3]^2*ex[4]^3*ex[6]^2 - 9*ex[2]^2*ex[3]^2*ex[4]^3*ex[6]^2 + 
    2*ex[3]^3*ex[4]^3*ex[6]^2 - 11*ex[2]*ex[3]^3*ex[4]^3*ex[6]^2 - 
    ex[2]^2*ex[3]^3*ex[4]^3*ex[6]^2 + 3*ex[3]*ex[4]^4*ex[6]^2 + 
    6*ex[3]^2*ex[4]^4*ex[6]^2 + 3*ex[3]^3*ex[4]^4*ex[6]^2 - 
    ex[2]^2*ex[3]*ex[6]^3 - 2*ex[2]^3*ex[3]*ex[6]^3 - ex[2]^4*ex[3]*ex[6]^3 + 
    2*ex[2]^3*ex[3]^2*ex[6]^3 + 2*ex[2]^4*ex[3]^2*ex[6]^3 + 
    ex[2]^3*ex[3]^3*ex[6]^3 + ex[2]*ex[3]*ex[4]*ex[6]^3 - 
    ex[2]^3*ex[3]*ex[4]*ex[6]^3 - 6*ex[2]^2*ex[3]^2*ex[4]*ex[6]^3 - 
    4*ex[2]^3*ex[3]^2*ex[4]*ex[6]^3 - 3*ex[2]^2*ex[3]^3*ex[4]*ex[6]^3 + 
    3*ex[2]*ex[3]*ex[4]^2*ex[6]^3 + 2*ex[2]^2*ex[3]*ex[4]^2*ex[6]^3 + 
    6*ex[2]*ex[3]^2*ex[4]^2*ex[6]^3 + 2*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^3 + 
    3*ex[2]*ex[3]^3*ex[4]^2*ex[6]^3 - ex[3]*ex[4]^3*ex[6]^3 - 
    2*ex[3]^2*ex[4]^3*ex[6]^3 - ex[3]^3*ex[4]^3*ex[6]^3, 
  y[49] -> -(ex[2]^2*ex[3]) + ex[2]*ex[4] + 2*ex[2]*ex[3]*ex[4] - ex[4]^2 - 
    ex[3]*ex[4]^2 + ex[2]^2*ex[3]*ex[6] + ex[4]*ex[6] + ex[3]*ex[4]*ex[6], 
  y[50] -> 2*ex[2]^2*ex[3] - 2*ex[2]*ex[4] - 3*ex[2]*ex[3]*ex[4] + 
    ex[2]^2*ex[3]*ex[4] + ex[4]^2 - ex[2]*ex[4]^2 + ex[3]*ex[4]^2 - 
    ex[2]*ex[3]*ex[4]^2 - 2*ex[2]^2*ex[3]*ex[6] - ex[4]*ex[6] + 
    ex[2]*ex[4]*ex[6] - ex[3]*ex[4]*ex[6] + ex[2]*ex[3]*ex[4]*ex[6], 
  y[51] -> 11 + 9*ex[2]*ex[3], y[52] -> 11*ex[2]^2*ex[3] - 
    18*ex[2]^2*ex[3]^2 + 9*ex[2]^3*ex[3]^2 - 11*ex[2]*ex[4] - 
    13*ex[2]*ex[3]*ex[4] + 18*ex[2]*ex[3]^2*ex[4] - 
    27*ex[2]^2*ex[3]^2*ex[4] + 9*ex[2]^3*ex[3]^2*ex[4] + 11*ex[4]^2 + 
    11*ex[3]*ex[4]^2 + 9*ex[2]*ex[3]*ex[4]^2 + 18*ex[2]*ex[3]^2*ex[4]^2 - 
    9*ex[2]^2*ex[3]^2*ex[4]^2 - 11*ex[2]^2*ex[3]*ex[6] + 
    18*ex[2]^2*ex[3]^2*ex[6] - 9*ex[2]^3*ex[3]^2*ex[6] - 11*ex[4]*ex[6] - 
    11*ex[3]*ex[4]*ex[6] - 9*ex[2]*ex[3]*ex[4]*ex[6] - 
    18*ex[2]*ex[3]^2*ex[4]*ex[6] + 9*ex[2]^2*ex[3]^2*ex[4]*ex[6], 
  y[53] -> 22*ex[2]^2*ex[3] - 9*ex[2]^2*ex[3]^2 + 18*ex[2]^3*ex[3]^2 - 
    22*ex[2]*ex[4] - 24*ex[2]*ex[3]*ex[4] + 2*ex[2]^2*ex[3]*ex[4] + 
    9*ex[2]*ex[3]^2*ex[4] - 27*ex[2]^2*ex[3]^2*ex[4] + 
    18*ex[2]^3*ex[3]^2*ex[4] + 11*ex[4]^2 - 11*ex[2]*ex[4]^2 + 
    11*ex[3]*ex[4]^2 - 2*ex[2]*ex[3]*ex[4]^2 - 9*ex[2]^2*ex[3]*ex[4]^2 + 
    9*ex[2]*ex[3]^2*ex[4]^2 - 18*ex[2]^2*ex[3]^2*ex[4]^2 - 
    22*ex[2]^2*ex[3]*ex[6] + 9*ex[2]^2*ex[3]^2*ex[6] - 
    18*ex[2]^3*ex[3]^2*ex[6] - 11*ex[4]*ex[6] + 11*ex[2]*ex[4]*ex[6] - 
    11*ex[3]*ex[4]*ex[6] + 2*ex[2]*ex[3]*ex[4]*ex[6] + 
    9*ex[2]^2*ex[3]*ex[4]*ex[6] - 9*ex[2]*ex[3]^2*ex[4]*ex[6] + 
    18*ex[2]^2*ex[3]^2*ex[4]*ex[6]}, 
 {f[1] -> (-9*y[1]^3*y[2]*y[3]*y[4]*y[5])/2 + (9*y[1]^3*y[2]*y[3]*y[4]*y[7])/
     (2*y[6]), f[3] -> (67*y[1]^3*y[2]*y[3]*y[4]*y[5])/12 - 
    (y[1]^3*y[8]*y[9]*y[11])/(2*y[3]*y[6]*y[10]) + 
    (y[1]^3*y[2]^2*y[6]*y[12]*y[13])/(2*y[14]) + (y[1]^3*y[15])/(12*y[6]), 
  f[5] -> -(y[1]^3*y[8]*y[11]*y[16])/(27*y[3]*y[6]*y[10]) - 
    (y[1]^3*y[2]^2*y[6]*y[13]*y[17])/(27*y[14]) + (y[1]^3*y[18])/(27*y[6]), 
  f[16] -> (-67*y[1]^3*y[2]*y[3]*y[4]*y[5])/18 + (y[1]^3*y[20]*y[22])/
     (6*y[3]*y[6]*y[19]*y[21]) - (y[1]^3*y[2]^2*y[6]*y[13]*y[23])/(6*y[14]) - 
    (y[1]^3*y[24])/(18*y[6]*y[19]), f[28] -> (-3*y[1]^3*y[2]*y[3]*y[4])/2, 
  f[31] -> (3*y[1]^3*y[2]^2*y[3]^2*y[5]*y[6])/(4*y[13]) + 
    (3*y[1]^3*y[2]^2*y[3]^2*y[6]*y[13]*y[25])/(4*y[14]) - 
    (3*y[1]^3*y[2]*y[3]*y[26])/(4*y[13]), 
  f[35] -> (-3*y[1]^3*y[2]^2*y[3]*y[5])/2 + (3*y[1]^3*y[2]*y[27])/
     (2*y[6]*y[19]), f[38] -> (3*y[1]^3*y[2]^3*y[3]*y[5]*y[6])/
     (4*y[19]*y[28]) - (3*y[1]^3*y[2]*y[22]*y[29]^2)/
     (4*y[3]*y[19]^2*y[21]*y[28]) + (3*y[1]^3*y[2]^2*y[30])/
     (4*y[19]^2*y[28]), f[68] -> (y[1]^3*y[8]*y[9]*y[11])/
     (6*y[3]*y[6]*y[10]) - (y[1]^3*y[2]*y[3]*y[5]*y[31])/18 + 
    (y[1]^3*y[2]^2*y[6]*y[13]*y[32])/(6*y[14]) - (y[1]^3*y[33])/(18*y[6]), 
  f[118] -> (y[1]^3*y[2]*y[22]*y[29]^2)/(6*y[3]*y[19]^2*y[21]*y[28]) - 
    (y[1]^3*y[2]^2*y[3]*y[5]*y[6]*y[34])/(6*y[19]*y[28]) + 
    (3*y[1]^3*y[2]^2*y[3]*y[4]*y[13]^2*y[28])/(2*y[19]^2*y[35]) - 
    (y[1]^3*y[2]*y[36])/(6*y[19]^2*y[28]), 
  f[131] -> -(y[1]^3*y[2]^2*y[3]^2*y[6]*y[13]*y[25])/(6*y[14]) + 
    (3*y[1]^3*y[2]^2*y[3]*y[4]*y[13]^2*y[28]^2)/(2*y[6]*y[19]^2*y[35]) - 
    (y[1]^3*y[2]^2*y[3]^2*y[5]*y[37])/(6*y[13]*y[19]) + 
    (y[1]^3*y[2]*y[3]*y[38])/(6*y[6]*y[13]*y[19]^2), 
  f[142] -> (3*y[1]^3*y[2]^2*y[3]^2*y[5]^2*y[6])/(2*y[22]) - 
    (3*y[1]^3*y[2]^2*y[3]*y[4]*y[13]^2*y[28]*y[39])/
     (2*y[6]*y[19]^2*y[22]*y[35]) - (3*y[1]^3*y[2]*y[3]*y[5]*y[40])/
     (2*y[19]*y[22]) + (3*y[1]^3*y[2]^2*y[3]*y[41])/(2*y[6]*y[19]^2*y[22]), 
  f[145] -> (-3*y[1]^3*y[2]^2*y[3]^2*y[4]*y[5])/2 + 
    (3*y[1]^3*y[2]^2*y[3]^2*y[4]^2*y[13]^2*y[28])/(2*y[6]*y[19]*y[35]) + 
    (3*y[1]^3*y[2]*y[3]*y[4]*y[42])/(2*y[6]*y[19]), 
  f[156] -> (-3*y[1]^3*y[2]^2*y[3]^2*y[4]*y[5])/(2*y[19]*y[25]) - 
    (3*y[1]^3*y[2]^2*y[3]*y[4]*y[13]^2*y[28]*y[43])/
     (2*y[6]*y[19]^2*y[25]*y[35]) + (3*y[1]^3*y[2]*y[3]*y[4]*y[44])/
     (2*y[6]*y[19]^2*y[25]), 
  f[157] -> (-3*y[1]^3*y[2]^2*y[3]^3*y[5]^3*y[6]^2)/(2*y[22]) + 
    (3*y[1]^3*y[2]*y[3]^2*y[5]^2*y[6]*y[45])/(2*y[19]*y[22]*y[25]) - 
    (3*y[1]^3*y[2]*y[3]^2*y[4]*y[13]^2*y[28]*y[46])/
     (2*y[6]*y[19]^3*y[22]*y[25]*y[35]) - (3*y[1]^3*y[2]*y[3]*y[5]*y[47])/
     (2*y[19]^2*y[22]*y[25]) + (3*y[1]^3*y[2]*y[3]*y[48])/
     (2*y[6]*y[19]^3*y[22]*y[25]), 
  f[164] -> (48*y[1]^3*y[2]*y[4])/(y[6]*y[19]^2) - 
    (48*y[1]^3*y[2]^2*y[4]*y[13]*y[28]*y[49])/(y[6]*y[19]^2*y[35]^2) - 
    (48*y[1]^3*y[2]*y[4]*y[50])/(y[6]*y[19]^2*y[35]), 
  f[165] -> (-48*y[1]^3*y[2]^4*y[3]^2*y[4]^2*y[13]^3*y[28]^2)/
     (y[6]*y[19]^2*y[35]^3) - (16*y[1]^3*y[2]*y[4]*y[51])/(3*y[6]*y[19]^2) - 
    (16*y[1]^3*y[2]^2*y[4]*y[13]*y[28]*y[52])/(3*y[6]*y[19]^2*y[35]^2) + 
    (16*y[1]^3*y[2]*y[4]*y[53])/(3*y[6]*y[19]^2*y[35])}, 
 {{f[5]/eps, f[5], f[16]/eps, f[16], f[28]/eps, f[28], f[35]/eps, f[35], 
   f[68]/eps, f[68], f[1]/eps^4 + f[3]/eps^2, f[3]/eps, f[3], 
   f[38]/eps + f[118], f[31]/eps + f[131], f[142], f[145], f[156], f[157], 
   f[164]/eps + f[165], f[38], f[31], f[164], f[1]/eps^3, f[1]/eps^2, 
   f[1]/eps, f[1]}, {(9*mono[1])/13, (13*mono[1] - 12*mono[Fr[1, 2]] - 
     3*mono[Fr[1, 5]] - 3*mono[Fr[1, 6]])/13, 
   mono[Fr[1, 2]] - mono[Fr[1, 5]], 
   (14*mono[Fr[1, 2]] - 15*mono[Fr[1, 2]^2] - 14*mono[Fr[1, 5]] + 
     15*mono[Fr[1, 5]^2] - 6*mono[Fr[1, 2]*Fr[1, 6]] + 
     6*mono[Fr[1, 5]*Fr[1, 6]])/18, mono[Fr[1, 3]] - mono[Fr[1, 5]], 
   (14*mono[Fr[1, 3]] - 6*mono[Fr[1, 2]*Fr[1, 3]] - 9*mono[Fr[1, 3]^2] - 
     14*mono[Fr[1, 5]] + 6*mono[Fr[1, 2]*Fr[1, 5]] - 
     6*mono[Fr[1, 3]*Fr[1, 5]] + 15*mono[Fr[1, 5]^2] - 
     6*mono[Fr[1, 3]*Fr[1, 6]] + 6*mono[Fr[1, 5]*Fr[1, 6]])/18, 
   mono[Fr[1, 4]] - mono[Fr[1, 5]], 
   (14*mono[Fr[1, 4]] - 6*mono[Fr[1, 2]*Fr[1, 4]] - 9*mono[Fr[1, 4]^2] - 
     14*mono[Fr[1, 5]] + 6*mono[Fr[1, 2]*Fr[1, 5]] - 
     6*mono[Fr[1, 4]*Fr[1, 5]] + 15*mono[Fr[1, 5]^2] - 
     6*mono[Fr[1, 4]*Fr[1, 6]] + 6*mono[Fr[1, 5]*Fr[1, 6]])/18, 
   -mono[Fr[1, 5]] + mono[Fr[1, 6]], 
   (-14*mono[Fr[1, 5]] + 6*mono[Fr[1, 2]*Fr[1, 5]] + 15*mono[Fr[1, 5]^2] + 
     14*mono[Fr[1, 6]] - 6*mono[Fr[1, 2]*Fr[1, 6]] - 15*mono[Fr[1, 6]^2])/18, 
   mono[1], (-35*mono[1] - 234*mono[Fr[1, 5]])/117, 
   (293*mono[Fr[1, 2]] - 78*mono[Fr[1, 2]^2] - 1516*mono[Fr[1, 5]] + 
     312*mono[Fr[1, 2]*Fr[1, 5]] + 1092*mono[Fr[1, 5]^2] - 
     424*mono[Fr[1, 6]] - 156*mono[Fr[1, 2]*Fr[1, 6]] + 
     312*mono[Fr[1, 5]*Fr[1, 6]] - 78*mono[Fr[1, 6]^2] - 117*mono[Fr[2, 1]])/
    702, (-6*mono[Fr[1, 2]^2] + 6*mono[Fr[1, 4]^2] - 6*mono[Fr[1, 5]^2] + 
     mono[Fr[2, 1]] + 6*mono[Fr[2, 2]])/6, 
   (-6*mono[Fr[1, 2]^2] + 6*mono[Fr[1, 3]^2] - 6*mono[Fr[1, 6]^2] + 
     mono[Fr[2, 1]] + 6*mono[Fr[2, 3]])/6, 
   (6*mono[Fr[1, 1]^2] - 12*mono[Fr[1, 4]^2] + 6*mono[Fr[1, 5]^2] - 
     6*mono[Fr[1, 6]^2] + mono[Fr[2, 1]] + 12*mono[Fr[2, 4]])/12, 
   mono[Fr[1, 1]^2] + mono[Fr[1, 2]^2] - mono[Fr[1, 3]^2] - 
    mono[Fr[1, 4]^2] + mono[Fr[2, 5]], 
   (6*mono[Fr[1, 1]^2] - 12*mono[Fr[1, 3]^2] - 6*mono[Fr[1, 5]^2] + 
     6*mono[Fr[1, 6]^2] + mono[Fr[2, 1]] + 12*mono[Fr[2, 6]])/12, 
   mono[Fr[2, 7]/SQRT1], mono[SQRT2*Fr[3, 6]], 
   (12*mono[Fr[1, 2]^3] - 6*mono[Fr[1, 2]*Fr[1, 4]^2] - 6*mono[Fr[1, 4]^3] + 
     6*mono[Fr[1, 2]^2*Fr[1, 5]] - 6*mono[Fr[1, 4]^2*Fr[1, 5]] + 
     6*mono[Fr[1, 2]*Fr[1, 5]^2] + 12*mono[Fr[1, 5]^3] + 
     6*mono[Fr[1, 2]^2*Fr[1, 6]] - 6*mono[Fr[1, 4]^2*Fr[1, 6]] + 
     6*mono[Fr[1, 5]^2*Fr[1, 6]] - 4*mono[Fr[1, 2]*Fr[2, 1]] + 
     3*mono[Fr[1, 4]*Fr[2, 1]] - 4*mono[Fr[1, 5]*Fr[2, 1]] - 
     mono[Fr[1, 6]*Fr[2, 1]] - 6*mono[Fr[1, 2]*Fr[2, 2]] - 
     6*mono[Fr[1, 5]*Fr[2, 2]] - 6*mono[Fr[1, 6]*Fr[2, 2]] + 
     84*mono[Fr[3, 5]] + 18*mono[Fr[3, 7]])/18, 
   (12*mono[Fr[1, 2]^3] - 6*mono[Fr[1, 2]*Fr[1, 3]^2] - 6*mono[Fr[1, 3]^3] + 
     6*mono[Fr[1, 2]^2*Fr[1, 5]] - 6*mono[Fr[1, 3]^2*Fr[1, 5]] + 
     6*mono[Fr[1, 2]^2*Fr[1, 6]] - 6*mono[Fr[1, 3]^2*Fr[1, 6]] + 
     6*mono[Fr[1, 2]*Fr[1, 6]^2] + 6*mono[Fr[1, 5]*Fr[1, 6]^2] + 
     12*mono[Fr[1, 6]^3] - 4*mono[Fr[1, 2]*Fr[2, 1]] + 
     3*mono[Fr[1, 3]*Fr[2, 1]] - mono[Fr[1, 5]*Fr[2, 1]] - 
     4*mono[Fr[1, 6]*Fr[2, 1]] - 6*mono[Fr[1, 2]*Fr[2, 3]] - 
     6*mono[Fr[1, 5]*Fr[2, 3]] - 6*mono[Fr[1, 6]*Fr[2, 3]] + 
     84*mono[Fr[3, 5]] + 18*mono[Fr[3, 8]])/18, 
   (-mono[SQRT2*Fr[1, 2]*Fr[3, 6]] - mono[SQRT2*Fr[1, 5]*Fr[3, 6]] - 
     mono[SQRT2*Fr[1, 6]*Fr[3, 6]] + 3*mono[SQRT2*Fr[4, 1]])/3, 
   (-11*mono[1] - 12*mono[Fr[1, 2]] - 12*mono[Fr[1, 5]] - 12*mono[Fr[1, 6]])/
    18, (9*mono[Fr[1, 1]^2] + 11*mono[Fr[1, 2]] + 3*mono[Fr[1, 2]^2] + 
     11*mono[Fr[1, 5]] + 6*mono[Fr[1, 2]*Fr[1, 5]] + 3*mono[Fr[1, 5]^2] + 
     11*mono[Fr[1, 6]] + 6*mono[Fr[1, 2]*Fr[1, 6]] + 
     6*mono[Fr[1, 5]*Fr[1, 6]] + 3*mono[Fr[1, 6]^2] + 9*mono[Fr[2, 2]] + 
     9*mono[Fr[2, 3]] + 9*mono[Fr[2, 5]])/27, 
   (-25906*mono[1] - 8424*mono[Fr[1, 1]] - 5148*mono[Fr[1, 1]^2] - 
     1404*mono[Fr[1, 1]^3] - 1404*mono[Fr[1, 1]^2*Fr[1, 2]] + 
     8424*mono[Fr[1, 5]] - 1404*mono[Fr[1, 1]^2*Fr[1, 5]] - 
     1404*mono[Fr[1, 1]^2*Fr[1, 6]] + 1131*mono[Fr[2, 1]] + 
     702*mono[Fr[1, 1]*Fr[2, 1]] - 234*mono[Fr[1, 2]*Fr[2, 1]] - 
     234*mono[Fr[1, 5]*Fr[2, 1]] - 234*mono[Fr[1, 6]*Fr[2, 1]] - 
     5148*mono[Fr[2, 2]] - 1404*mono[Fr[1, 2]*Fr[2, 2]] - 
     1404*mono[Fr[1, 5]*Fr[2, 2]] - 1404*mono[Fr[1, 6]*Fr[2, 2]] - 
     5148*mono[Fr[2, 3]] - 1404*mono[Fr[1, 2]*Fr[2, 3]] - 
     1404*mono[Fr[1, 5]*Fr[2, 3]] - 1404*mono[Fr[1, 6]*Fr[2, 3]] - 
     5148*mono[Fr[2, 5]] - 1404*mono[Fr[1, 2]*Fr[2, 5]] - 
     1404*mono[Fr[1, 5]*Fr[2, 5]] - 1404*mono[Fr[1, 6]*Fr[2, 5]] - 
     7020*mono[Fr[3, 5]] + 4212*mono[Fr[3, 7]] + 4212*mono[Fr[3, 8]] + 
     4212*mono[Fr[3, 9]])/12636, (-196560*mono[Fr[1, 1]] + 
     126360*mono[Fr[1, 1]^2] + 51480*mono[Fr[1, 1]^3] + 
     10530*mono[Fr[1, 1]^4] + 1102150*mono[Fr[1, 2]] + 
     84240*mono[Fr[1, 1]*Fr[1, 2]] - 77220*mono[Fr[1, 1]^2*Fr[1, 2]] + 
     14040*mono[Fr[1, 1]^3*Fr[1, 2]] - 529230*mono[Fr[1, 2]^2] + 
     21060*mono[Fr[1, 1]^2*Fr[1, 2]^2] + 128700*mono[Fr[1, 2]^3] - 
     10530*mono[Fr[1, 2]^4] + 713800*mono[Fr[1, 5]] + 
     84240*mono[Fr[1, 1]*Fr[1, 5]] - 70200*mono[Fr[1, 1]^2*Fr[1, 5]] + 
     14040*mono[Fr[1, 1]^3*Fr[1, 5]] - 237120*mono[Fr[1, 2]*Fr[1, 5]] + 
     70200*mono[Fr[1, 2]^2*Fr[1, 5]] - 689520*mono[Fr[1, 5]^2] + 
     21060*mono[Fr[1, 1]^2*Fr[1, 5]^2] + 77220*mono[Fr[1, 2]*Fr[1, 5]^2] - 
     21060*mono[Fr[1, 2]^2*Fr[1, 5]^2] + 121680*mono[Fr[1, 5]^3] - 
     10530*mono[Fr[1, 5]^4] + 517240*mono[Fr[1, 6]] + 
     84240*mono[Fr[1, 1]*Fr[1, 6]] - 70200*mono[Fr[1, 1]^2*Fr[1, 6]] + 
     14040*mono[Fr[1, 1]^3*Fr[1, 6]] - 152880*mono[Fr[1, 2]*Fr[1, 6]] + 
     70200*mono[Fr[1, 2]^2*Fr[1, 6]] - 213720*mono[Fr[1, 5]*Fr[1, 6]] + 
     70200*mono[Fr[1, 5]^2*Fr[1, 6]] - 478920*mono[Fr[1, 6]^2] + 
     21060*mono[Fr[1, 1]^2*Fr[1, 6]^2] + 77220*mono[Fr[1, 2]*Fr[1, 6]^2] - 
     21060*mono[Fr[1, 2]^2*Fr[1, 6]^2] + 70200*mono[Fr[1, 5]*Fr[1, 6]^2] - 
     21060*mono[Fr[1, 5]^2*Fr[1, 6]^2] + 121680*mono[Fr[1, 6]^3] - 
     10530*mono[Fr[1, 6]^4] - 105690*mono[Fr[2, 1]] - 
     25740*mono[Fr[1, 1]*Fr[2, 1]] - 21060*mono[Fr[1, 1]^2*Fr[2, 1]] - 
     64350*mono[Fr[1, 2]*Fr[2, 1]] - 7020*mono[Fr[1, 1]*Fr[1, 2]*Fr[2, 1]] + 
     21060*mono[Fr[1, 2]^2*Fr[2, 1]] - 57330*mono[Fr[1, 5]*Fr[2, 1]] - 
     7020*mono[Fr[1, 1]*Fr[1, 5]*Fr[2, 1]] + 
     21060*mono[Fr[1, 5]^2*Fr[2, 1]] - 57330*mono[Fr[1, 6]*Fr[2, 1]] - 
     7020*mono[Fr[1, 1]*Fr[1, 6]*Fr[2, 1]] + 
     21060*mono[Fr[1, 6]^2*Fr[2, 1]] - 10881*mono[Fr[2, 1]^2] - 
     77220*mono[Fr[1, 2]*Fr[2, 2]] + 21060*mono[Fr[1, 2]^2*Fr[2, 2]] - 
     70200*mono[Fr[1, 5]*Fr[2, 2]] + 21060*mono[Fr[1, 5]^2*Fr[2, 2]] - 
     70200*mono[Fr[1, 6]*Fr[2, 2]] + 21060*mono[Fr[1, 6]^2*Fr[2, 2]] - 
     10530*mono[Fr[2, 1]*Fr[2, 2]] - 77220*mono[Fr[1, 2]*Fr[2, 3]] + 
     21060*mono[Fr[1, 2]^2*Fr[2, 3]] - 70200*mono[Fr[1, 5]*Fr[2, 3]] + 
     21060*mono[Fr[1, 5]^2*Fr[2, 3]] - 70200*mono[Fr[1, 6]*Fr[2, 3]] + 
     21060*mono[Fr[1, 6]^2*Fr[2, 3]] - 10530*mono[Fr[2, 1]*Fr[2, 3]] - 
     77220*mono[Fr[1, 2]*Fr[2, 5]] + 21060*mono[Fr[1, 2]^2*Fr[2, 5]] - 
     70200*mono[Fr[1, 5]*Fr[2, 5]] + 21060*mono[Fr[1, 5]^2*Fr[2, 5]] - 
     70200*mono[Fr[1, 6]*Fr[2, 5]] + 21060*mono[Fr[1, 6]^2*Fr[2, 5]] - 
     10530*mono[Fr[2, 1]*Fr[2, 5]] + 489060*mono[Fr[3, 5]] + 
     589680*mono[Fr[1, 1]*Fr[3, 5]] + 196560*mono[Fr[1, 2]*Fr[3, 5]] + 
     196560*mono[Fr[1, 5]*Fr[3, 5]] + 196560*mono[Fr[1, 6]*Fr[3, 5]] - 
     154440*mono[Fr[3, 7]] - 42120*mono[Fr[1, 2]*Fr[3, 7]] - 
     42120*mono[Fr[1, 5]*Fr[3, 7]] - 42120*mono[Fr[1, 6]*Fr[3, 7]] - 
     154440*mono[Fr[3, 8]] - 42120*mono[Fr[1, 2]*Fr[3, 8]] - 
     42120*mono[Fr[1, 5]*Fr[3, 8]] - 42120*mono[Fr[1, 6]*Fr[3, 8]] - 
     154440*mono[Fr[3, 9]] - 42120*mono[Fr[1, 2]*Fr[3, 9]] - 
     42120*mono[Fr[1, 5]*Fr[3, 9]] - 42120*mono[Fr[1, 6]*Fr[3, 9]] + 
     126360*mono[Fr[4, 2]] + 126360*mono[Fr[4, 3]] + 126360*mono[Fr[4, 5]])/
    379080}}}


==> anc/bbggH/PolesUVIR_bbggH_2L_nf0_+++-.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{y[1] -> ex[2], y[2] -> 1 + ex[2], y[3] -> ex[3], y[4] -> ex[4], 
  y[5] -> ex[2]*ex[3] + ex[2]^2*ex[3] - ex[4] - ex[3]*ex[4] - 
    ex[2]*ex[3]*ex[4], y[6] -> ex[2] - ex[4]*ex[5], 
  y[7] -> ex[2] - ex[4] + ex[6], y[8] -> 1 + ex[3], y[9] -> ex[2] - ex[4], 
  y[10] -> ex[2] + ex[2]*ex[3] - ex[4] + ex[2]*ex[4] - ex[3]*ex[4] - 
    ex[2]*ex[3]*ex[4] + ex[2]*ex[3]*ex[4]*ex[5] - ex[2]*ex[6], 
  y[11] -> 49 + 18*ex[3], y[12] -> -ex[4] - ex[3]*ex[4] - 
    2*ex[2]*ex[3]*ex[4] + ex[2]*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6], 
  y[13] -> -ex[4] - 2*ex[2]*ex[3]*ex[4] + ex[3]*ex[4]^2 + 
    ex[2]*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6] - ex[3]*ex[4]*ex[6], 
  y[14] -> ex[2]*ex[3] - ex[4] - ex[3]*ex[4], 
  y[15] -> -18*ex[2] - 18*ex[2]*ex[3] + 31*ex[2]^2*ex[3] + 18*ex[4] - 
    31*ex[2]*ex[4] + 18*ex[3]*ex[4] - 80*ex[2]*ex[3]*ex[4] + 49*ex[4]^2 + 
    49*ex[3]*ex[4]^2 + 49*ex[2]*ex[6] + 49*ex[2]*ex[3]*ex[6] - 
    49*ex[4]*ex[6] - 49*ex[3]*ex[4]*ex[6], 
  y[16] -> -2*ex[2]*ex[3]*ex[4] + ex[4]^2 + ex[3]*ex[4]^2 + 
    ex[2]*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6] - ex[4]*ex[6] - 
    ex[3]*ex[4]*ex[6], y[17] -> ex[2]*ex[3] - ex[4] - ex[3]*ex[4] - 
    ex[2]*ex[3]*ex[4] + ex[2]*ex[3]*ex[4]*ex[5], 
  y[18] -> -49*ex[2]^2*ex[3] + 31*ex[2]*ex[4] + 98*ex[2]*ex[3]*ex[4] - 
    49*ex[4]^2 - 49*ex[3]*ex[4]^2 + 49*ex[2]^2*ex[3]*ex[6] - 
    49*ex[2]*ex[3]*ex[4]*ex[6], y[19] -> 1 + ex[3] + ex[2]*ex[3], 
  y[20] -> -(ex[2]*ex[3]) + ex[4] + ex[3]*ex[4], 
  y[21] -> -(ex[2]*ex[3]) - ex[2]^2*ex[3] + ex[4] + ex[3]*ex[4] + 
    ex[2]*ex[3]*ex[4], y[22] -> -(ex[2]*ex[3]) + ex[4] + ex[3]*ex[4] + 
    ex[2]*ex[3]*ex[6], y[23] -> -2*ex[2]*ex[4] + ex[4]^2 + 
    ex[2]*ex[4]*ex[5] + ex[2]*ex[6] - ex[4]*ex[6], 
  y[24] -> -(ex[2]*ex[3]) + ex[4] + ex[3]*ex[4] - ex[6] - ex[3]*ex[6], 
  y[25] -> -ex[2] + ex[4]*ex[5], y[26] -> -ex[2] + ex[4] - ex[6], 
  y[27] -> 1 + ex[4] - ex[6], y[28] -> 5 + 2*ex[3], y[29] -> 3 + 2*ex[3], 
  y[30] -> -18*ex[2] - 18*ex[2]*ex[3] + 18*ex[4] - 53*ex[2]*ex[4] + 
    18*ex[3]*ex[4] - 23*ex[2]*ex[3]*ex[4] + 44*ex[4]^2 + 23*ex[3]*ex[4]^2 + 
    18*ex[2]*ex[6] + 18*ex[2]*ex[3]*ex[6] - 18*ex[4]*ex[6] - 
    18*ex[3]*ex[4]*ex[6], y[31] -> -30*ex[2] + 13*ex[2]*ex[3] + 21*ex[4] - 
    13*ex[3]*ex[4] + 18*ex[2]*ex[3]*ex[4] - 18*ex[3]*ex[4]^2 - 
    18*ex[2]*ex[3]*ex[6] + 18*ex[3]*ex[4]*ex[6], 
  y[32] -> 3 + 3*ex[3] + ex[3]^2, 
  y[33] -> -2*ex[2]^2*ex[3] - 2*ex[2]^3*ex[3] + 18*ex[2]^2*ex[3]^2 + 
    36*ex[2]^3*ex[3]^2 + 18*ex[2]^4*ex[3]^2 + 2*ex[2]*ex[4] - 
    7*ex[2]^2*ex[4] - 34*ex[2]*ex[3]*ex[4] - 52*ex[2]^2*ex[3]*ex[4] - 
    18*ex[2]^3*ex[3]*ex[4] - 36*ex[2]*ex[3]^2*ex[4] - 
    72*ex[2]^2*ex[3]^2*ex[4] - 36*ex[2]^3*ex[3]^2*ex[4] + 18*ex[4]^2 + 
    18*ex[2]*ex[4]^2 + 36*ex[3]*ex[4]^2 + 54*ex[2]*ex[3]*ex[4]^2 + 
    18*ex[2]^2*ex[3]*ex[4]^2 + 18*ex[3]^2*ex[4]^2 + 
    36*ex[2]*ex[3]^2*ex[4]^2 + 18*ex[2]^2*ex[3]^2*ex[4]^2, 
  y[34] -> -1 + ex[5], y[35] -> ex[6], 
  y[36] -> 85*ex[2]*ex[3] + 85*ex[2]^2*ex[3] - 85*ex[4] - 58*ex[2]*ex[4] - 
    85*ex[3]*ex[4] - 85*ex[2]*ex[3]*ex[4], y[37] -> 58 + 9*ex[3], 
  y[38] -> -36*ex[2] - 36*ex[2]*ex[3] + 49*ex[2]^2*ex[3] + 36*ex[4] - 
    76*ex[2]*ex[4] + 36*ex[3]*ex[4] - 134*ex[2]*ex[3]*ex[4] + 85*ex[4]^2 + 
    85*ex[3]*ex[4]^2 + 85*ex[2]*ex[6] + 85*ex[2]*ex[3]*ex[6] - 
    85*ex[4]*ex[6] - 85*ex[3]*ex[4]*ex[6], 
  y[39] -> -58*ex[2]^2*ex[3] + 49*ex[2]*ex[4] + 116*ex[2]*ex[3]*ex[4] - 
    58*ex[4]^2 - 58*ex[3]*ex[4]^2 + 58*ex[2]^2*ex[3]*ex[6] - 
    58*ex[2]*ex[3]*ex[4]*ex[6], y[40] -> 49*ex[2]*ex[3] + 49*ex[2]^2*ex[3] - 
    49*ex[4] - 58*ex[2]*ex[4] - 49*ex[3]*ex[4] - 49*ex[2]*ex[3]*ex[4], 
  y[41] -> 59*ex[2]*ex[3] + 59*ex[2]^2*ex[3] - 59*ex[4] - 50*ex[2]*ex[4] - 
    59*ex[3]*ex[4] - 59*ex[2]*ex[3]*ex[4], 
  y[42] -> -6 - 6*ex[3] - 61*ex[4] - 25*ex[3]*ex[4] + 6*ex[6] + 
    6*ex[3]*ex[6], y[43] -> 50 + 165*ex[3] + 57*ex[3]^2, 
  y[44] -> 9 + 9*ex[3] - 50*ex[2]*ex[3] + 59*ex[4] + 59*ex[3]*ex[4] - 
    59*ex[6] - 59*ex[3]*ex[6], y[45] -> -ex[2] + 9*ex[2]*ex[3] - 9*ex[4] - 
    9*ex[3]*ex[4], y[46] -> 15*ex[2]*ex[3] + 15*ex[2]^2*ex[3] - 15*ex[4] - 
    14*ex[2]*ex[4] - 15*ex[3]*ex[4] - 15*ex[2]*ex[3]*ex[4], 
  y[47] -> ex[2]^2*ex[3] - ex[2]*ex[4] - 3*ex[2]*ex[3]*ex[4] - 
    ex[2]^2*ex[3]*ex[4] + ex[4]^2 + ex[3]*ex[4]^2 + ex[2]*ex[3]*ex[4]*ex[5] + 
    ex[2]^2*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6] - ex[4]*ex[6] - 
    ex[3]*ex[4]*ex[6], y[48] -> 44 + 30*ex[3] + 21*ex[3]^2 + 13*ex[3]^3, 
  y[49] -> -(ex[2]*ex[4]) - 2*ex[2]*ex[3]*ex[4] - 2*ex[2]^2*ex[3]*ex[4] + 
    ex[4]^2 + ex[3]*ex[4]^2 + ex[2]*ex[3]*ex[4]^2 + ex[2]*ex[3]*ex[4]*ex[5] + 
    ex[2]^2*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6] + ex[2]^2*ex[3]*ex[6] - 
    ex[4]*ex[6] - ex[3]*ex[4]*ex[6] - ex[2]*ex[3]*ex[4]*ex[6], 
  y[50] -> 7 + 4*ex[3], y[51] -> 2*ex[2]^2*ex[3] + ex[2]^3*ex[3] - 
    ex[2]*ex[4] - 3*ex[2]*ex[3]*ex[4] - ex[2]^2*ex[3]*ex[4] + ex[4]^2 + 
    ex[3]*ex[4]^2 + ex[2]*ex[3]*ex[6] - ex[4]*ex[6] - ex[3]*ex[4]*ex[6], 
  y[52] -> ex[2]*ex[4] + ex[2]*ex[3]*ex[4] + ex[2]^2*ex[3]*ex[4] - ex[4]^2 - 
    ex[3]*ex[4]^2 - ex[2]*ex[3]*ex[4]^2 - ex[2]*ex[3]*ex[6] - 
    ex[2]^2*ex[3]*ex[6] + ex[4]*ex[6] + ex[3]*ex[4]*ex[6] + 
    ex[2]*ex[3]*ex[4]*ex[6], y[53] -> 11 + 2*ex[2], 
  y[54] -> ex[2] + ex[2]*ex[3] + ex[2]^2*ex[3] - ex[4] - ex[2]*ex[4] - 
    ex[3]*ex[4] - ex[2]*ex[3]*ex[4], 
  y[55] -> ex[2] + ex[2]*ex[3] + ex[2]^2*ex[3] - ex[4] - ex[3]*ex[4] - 
    2*ex[2]*ex[3]*ex[4] - ex[2]^2*ex[3]*ex[4] + ex[2]*ex[3]*ex[4]*ex[5] + 
    ex[2]^2*ex[3]*ex[4]*ex[5] - ex[2]*ex[6], 
  y[56] -> -ex[2] - ex[2]*ex[3] - ex[2]^2*ex[3] + ex[4] + ex[2]*ex[4] + 
    ex[3]*ex[4] + ex[2]*ex[3]*ex[4], 
  y[57] -> ex[2]^2*ex[3] + ex[4] + ex[3]*ex[4], 
  y[58] -> ex[2]*ex[3] - ex[3]*ex[4] - ex[6], 
  y[59] -> ex[2]*ex[3] - ex[4] - ex[3]*ex[4] + ex[6] + ex[3]*ex[6], 
  y[60] -> ex[2]^2*ex[3] - 2*ex[2]*ex[4] - 2*ex[2]*ex[3]*ex[4] + ex[4]^2 + 
    ex[3]*ex[4]^2 + ex[2]*ex[6] + ex[2]*ex[3]*ex[6] - ex[4]*ex[6] - 
    ex[3]*ex[4]*ex[6], y[61] -> ex[5], 
  y[62] -> ex[2] + 2*ex[2]^2 + ex[2]*ex[3] + 2*ex[2]^2*ex[3] + 
    ex[2]^3*ex[3] - ex[4] - 2*ex[2]*ex[4] - ex[3]*ex[4] - 
    2*ex[2]*ex[3]*ex[4] - ex[2]^2*ex[3]*ex[4] - ex[2]^2*ex[6], 
  y[63] -> 1 + 3*ex[2] + 2*ex[2]^2 + ex[3] + 6*ex[2]*ex[3] + 
    5*ex[2]^2*ex[3] + 3*ex[2]*ex[3]^2 + 2*ex[2]^2*ex[3]^2 - ex[4] - 
    ex[2]*ex[4] - 4*ex[3]*ex[4] - 4*ex[2]*ex[3]*ex[4] - 2*ex[3]^2*ex[4] - 
    ex[3]^2*ex[4]^2 + ex[6] + ex[2]*ex[6] + 2*ex[3]*ex[6] + 
    2*ex[2]*ex[3]*ex[6] - ex[2]*ex[3]^2*ex[6] + ex[3]^2*ex[4]*ex[6], 
  y[64] -> 4*ex[2]^4*ex[3] + 4*ex[2]^5*ex[3] + 4*ex[2]^4*ex[3]^2 + 
    4*ex[2]^5*ex[3]^2 + ex[2]^6*ex[3]^2 - 4*ex[2]^3*ex[4] - 4*ex[2]^4*ex[4] - 
    16*ex[2]^3*ex[3]*ex[4] - 14*ex[2]^4*ex[3]*ex[4] - 
    12*ex[2]^3*ex[3]^2*ex[4] - 10*ex[2]^4*ex[3]^2*ex[4] - 
    2*ex[2]^5*ex[3]^2*ex[4] + 9*ex[2]^2*ex[4]^2 + 8*ex[2]^3*ex[4]^2 + 
    22*ex[2]^2*ex[3]*ex[4]^2 + 16*ex[2]^3*ex[3]*ex[4]^2 + 
    13*ex[2]^2*ex[3]^2*ex[4]^2 + 8*ex[2]^3*ex[3]^2*ex[4]^2 + 
    ex[2]^4*ex[3]^2*ex[4]^2 - 6*ex[2]*ex[4]^3 - 4*ex[2]^2*ex[4]^3 - 
    12*ex[2]*ex[3]*ex[4]^3 - 6*ex[2]^2*ex[3]*ex[4]^3 - 
    6*ex[2]*ex[3]^2*ex[4]^3 - 2*ex[2]^2*ex[3]^2*ex[4]^3 + ex[4]^4 + 
    2*ex[3]*ex[4]^4 + ex[3]^2*ex[4]^4 + 4*ex[2]^3*ex[3]*ex[6] + 
    2*ex[2]^4*ex[3]*ex[6] - 2*ex[2]^5*ex[3]*ex[6] + 4*ex[2]^3*ex[3]^2*ex[6] + 
    2*ex[2]^4*ex[3]^2*ex[6] - 6*ex[2]^2*ex[4]*ex[6] - 6*ex[2]^3*ex[4]*ex[6] - 
    16*ex[2]^2*ex[3]*ex[4]*ex[6] - 10*ex[2]^3*ex[3]*ex[4]*ex[6] + 
    2*ex[2]^4*ex[3]*ex[4]*ex[6] - 10*ex[2]^2*ex[3]^2*ex[4]*ex[6] - 
    4*ex[2]^3*ex[3]^2*ex[4]*ex[6] + 8*ex[2]*ex[4]^2*ex[6] + 
    6*ex[2]^2*ex[4]^2*ex[6] + 16*ex[2]*ex[3]*ex[4]^2*ex[6] + 
    8*ex[2]^2*ex[3]*ex[4]^2*ex[6] + 8*ex[2]*ex[3]^2*ex[4]^2*ex[6] + 
    2*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] - 2*ex[4]^3*ex[6] - 
    4*ex[3]*ex[4]^3*ex[6] - 2*ex[3]^2*ex[4]^3*ex[6] + ex[2]^2*ex[6]^2 + 
    2*ex[2]^3*ex[6]^2 + ex[2]^4*ex[6]^2 + 2*ex[2]^2*ex[3]*ex[6]^2 + 
    2*ex[2]^3*ex[3]*ex[6]^2 + ex[2]^2*ex[3]^2*ex[6]^2 - 
    2*ex[2]*ex[4]*ex[6]^2 - 2*ex[2]^2*ex[4]*ex[6]^2 - 
    4*ex[2]*ex[3]*ex[4]*ex[6]^2 - 2*ex[2]^2*ex[3]*ex[4]*ex[6]^2 - 
    2*ex[2]*ex[3]^2*ex[4]*ex[6]^2 + ex[4]^2*ex[6]^2 + 
    2*ex[3]*ex[4]^2*ex[6]^2 + ex[3]^2*ex[4]^2*ex[6]^2, 
  y[65] -> ex[2]^2*ex[3] - ex[2]*ex[4] - 2*ex[2]*ex[3]*ex[4] + ex[4]^2 + 
    ex[3]*ex[4]^2 + ex[2]*ex[3]*ex[6] - ex[4]*ex[6] - ex[2]*ex[4]*ex[6] - 
    ex[3]*ex[4]*ex[6], y[66] -> 18*ex[2]^2*ex[3]^2 - 18*ex[2]*ex[3]*ex[4] - 
    36*ex[2]*ex[3]^2*ex[4] + 18*ex[2]^2*ex[3]^2*ex[4] + 18*ex[3]*ex[4]^2 - 
    18*ex[2]*ex[3]*ex[4]^2 + 18*ex[3]^2*ex[4]^2 - 36*ex[2]*ex[3]^2*ex[4]^2 + 
    18*ex[3]*ex[4]^3 + 18*ex[3]^2*ex[4]^3 - 18*ex[2]^2*ex[3]^2*ex[6] + 
    11*ex[4]*ex[6] + 11*ex[2]*ex[4]*ex[6] + 18*ex[2]*ex[3]*ex[4]*ex[6] + 
    36*ex[2]*ex[3]^2*ex[4]*ex[6] - 18*ex[3]*ex[4]^2*ex[6] - 
    18*ex[3]^2*ex[4]^2*ex[6], y[67] -> 9*ex[2]^3*ex[3]^3 - 
    11*ex[2]^2*ex[3]*ex[4] - 11*ex[2]^3*ex[3]*ex[4] - 
    18*ex[2]^2*ex[3]^2*ex[4] - 27*ex[2]^2*ex[3]^3*ex[4] + 
    9*ex[2]^3*ex[3]^3*ex[4] + 11*ex[2]*ex[4]^2 + 11*ex[2]^2*ex[4]^2 + 
    31*ex[2]*ex[3]*ex[4]^2 + 22*ex[2]^2*ex[3]*ex[4]^2 + 
    36*ex[2]*ex[3]^2*ex[4]^2 - 18*ex[2]^2*ex[3]^2*ex[4]^2 + 
    27*ex[2]*ex[3]^3*ex[4]^2 - 27*ex[2]^2*ex[3]^3*ex[4]^2 - 11*ex[4]^3 - 
    11*ex[2]*ex[4]^3 - 20*ex[3]*ex[4]^3 - 2*ex[2]*ex[3]*ex[4]^3 - 
    18*ex[3]^2*ex[4]^3 + 36*ex[2]*ex[3]^2*ex[4]^3 - 9*ex[3]^3*ex[4]^3 + 
    27*ex[2]*ex[3]^3*ex[4]^3 - 9*ex[3]*ex[4]^4 - 18*ex[3]^2*ex[4]^4 - 
    9*ex[3]^3*ex[4]^4 - 9*ex[2]^3*ex[3]^3*ex[6] - 
    11*ex[2]*ex[3]*ex[4]*ex[6] - 11*ex[2]^2*ex[3]*ex[4]*ex[6] + 
    18*ex[2]^2*ex[3]^2*ex[4]*ex[6] + 27*ex[2]^2*ex[3]^3*ex[4]*ex[6] + 
    11*ex[4]^2*ex[6] + 22*ex[2]*ex[4]^2*ex[6] + 11*ex[2]^2*ex[4]^2*ex[6] + 
    11*ex[3]*ex[4]^2*ex[6] + 2*ex[2]*ex[3]*ex[4]^2*ex[6] - 
    36*ex[2]*ex[3]^2*ex[4]^2*ex[6] - 27*ex[2]*ex[3]^3*ex[4]^2*ex[6] + 
    9*ex[3]*ex[4]^3*ex[6] + 18*ex[3]^2*ex[4]^3*ex[6] + 
    9*ex[3]^3*ex[4]^3*ex[6]}, 
 {f[3] -> (49*y[2]*y[4]*y[7])/(12*y[1]*y[3]*y[5]*y[6]) + 
    (3*y[4]^2)/(2*y[8]*y[9]*y[10]) + (y[4]*y[11])/(12*y[3]*y[8]*y[12]) - 
    (3*y[1]*y[4])/(2*y[3]*y[9]*y[13]) + (y[4]*y[15])/
     (12*y[8]*y[9]*y[14]*y[16]) - (y[4]^2*y[18])/(12*y[3]*y[5]*y[9]*y[14]*
      y[17]), f[6] -> (3*y[2]*y[4]*y[7])/(y[1]*y[3]*y[5]*y[6]) + 
    (3*y[4])/(y[3]*y[8]*y[12]) - (3*y[2]^2)/(y[1]*y[19]) - 
    (3*y[4]^2*y[22])/(y[3]*y[17]*y[20]*y[21]) - (3*y[2]*y[4]*y[7])/
     (y[1]*y[3]*y[23]) + (3*y[4]*y[24])/(y[8]*y[16]*y[20]), 
  f[26] -> -((y[4]*y[8]^2)/(y[3]*y[12])) + (y[4]^2*y[22])/
     (y[3]*y[17]*y[20]*y[21]) + (y[4]^2*y[26])/(y[3]*y[20]*y[21]*y[25]), 
  f[29] -> (-9*y[4])/(2*y[3]*y[8]*y[12]) - (3*y[1]*y[4]*y[27])/(2*y[10]^2) - 
    (3*y[4]^2*y[27])/(2*y[13]^2) - (3*y[4]*y[28])/(2*y[8]*y[10]) + 
    (3*y[4]*y[29])/(2*y[3]*y[13]), f[30] -> (-5*y[4])/(y[3]*y[8]*y[12]) - 
    (3*y[1]*y[4]^2)/(2*y[8]*y[9]*y[14]*y[16]) + 
    (3*y[4]^3)/(2*y[3]*y[9]*y[14]*y[17]) + (3*y[2]^2)/(y[1]*y[19]) - 
    (7*y[1]*y[4]*y[27])/(6*y[10]^2) - (7*y[4]^2*y[27])/(6*y[13]^2) + 
    y[30]/(6*y[8]*y[9]*y[10]) - (y[4]*y[31])/(6*y[3]*y[9]*y[13]), 
  f[35] -> (-3*y[4]*y[32])/(2*y[8]*y[12]), 
  f[45] -> (-9*y[2]*y[4]*y[7])/(2*y[1]*y[3]*y[5]*y[6]) - 
    (3*y[2]^2*y[4])/(2*y[21]^2), 
  f[46] -> (-5*y[2]*y[4]*y[7])/(y[1]*y[3]*y[5]*y[6]) + 
    (3*y[2]*y[4]*y[7])/(y[1]*y[3]*y[23]) - (3*y[1]*y[4]^2*y[27])/
     (2*y[17]*y[20]*y[21]) - (y[2]*y[4]*y[33])/(6*y[1]*y[5]^2*y[14]), 
  f[51] -> (3*y[4]*y[7])/(2*y[1]*y[3]*y[6]*y[14]) + 
    (3*y[35])/(2*y[1]*y[3]*y[14]*y[34]), 
  f[63] -> -y[4]^2/(2*y[8]*y[9]*y[10]) + (y[1]*y[4])/(2*y[3]*y[9]*y[13]) - 
    (y[4]*y[7]*y[36])/(18*y[1]*y[3]*y[5]*y[6]*y[14]) - 
    (y[4]*y[37])/(18*y[3]*y[8]*y[12]) - (y[4]*y[38])/
     (18*y[8]*y[9]*y[14]*y[16]) + (y[4]^2*y[39])/(18*y[3]*y[5]*y[9]*y[14]*
      y[17]), f[86] -> (3*y[4])/(4*y[20]^2) + (11*y[4]*y[24])/
     (12*y[8]*y[16]*y[20]) + (11*y[35])/(12*y[1]*y[3]*y[14]*y[34]) + 
    (y[4]*y[7]*y[40])/(12*y[1]*y[2]*y[3]*y[6]*y[14]^2), 
  f[89] -> (y[4]*y[7])/(2*y[1]*y[3]*y[6]*y[14]) + 
    (y[4]*y[24])/(4*y[8]*y[16]*y[20]) + y[35]/(4*y[1]*y[3]*y[14]*y[34]), 
  f[125] -> -(y[1]*y[4]*y[27])/(2*y[10]^2) - (y[4]*y[28])/(2*y[8]*y[10]) + 
    (y[4]*y[28])/(2*y[8]*y[12]), 
  f[126] -> (-25*y[4]^2*y[22])/(9*y[3]*y[17]*y[20]*y[21]) - 
    (11*y[1]*y[4]*y[27])/(6*y[10]^2) + (y[4]*y[7]*y[41])/
     (18*y[1]*y[3]*y[5]*y[6]*y[14]) + y[42]/(6*y[8]*y[10]) + 
    (y[4]*y[43])/(18*y[3]*y[8]*y[12]) + (y[4]*y[44])/(18*y[8]*y[16]*y[20]), 
  f[185] -> -(y[4]*y[45])/(6*y[1]*y[14]^2) - (y[4]*y[7]*y[46])/
     (6*y[1]*y[2]*y[3]*y[6]*y[14]^2) + (3*y[3]*y[4]*y[9]*y[27])/
     (2*y[14]*y[47]), f[197] -> 3/(2*y[1]) - (11*y[4]^2*y[22])/
     (6*y[3]*y[17]*y[20]*y[21]) + (11*y[4]*y[24])/(6*y[8]*y[16]*y[20]) + 
    (y[4]*y[48])/(12*y[3]*y[8]*y[12]) + (11*y[2]^2*y[4]*y[7])/
     (6*y[21]*y[49]), f[198] -> -11/(6*y[1]) + (3*y[3]*y[9]*y[27])/
     (2*y[47]) - (y[4]*y[50])/(3*y[12]), 
  f[209] -> (-3*y[2]*y[4]*y[7])/(y[1]*y[3]*y[5]*y[6]) + 
    (3*y[4]^2*y[22])/(2*y[3]*y[17]*y[20]*y[21]) - 
    (3*y[35])/(2*y[1]*y[3]*y[14]*y[34]) + (3*y[2]^2*y[4]*y[7])/
     (2*y[21]*y[49]), f[211] -> 3/(2*y[1]) - (3*y[3]*y[9]*y[27]*y[51])/
     (2*y[7]*y[14]*y[47]) + (3*y[9]*y[52])/(2*y[1]*y[4]*y[7]*y[14]*y[34]), 
  f[222] -> (3*y[2]^2)/(2*y[1]), f[223] -> (3*y[4]^2*y[27])/(2*y[17]*y[20]) + 
    (3*y[2]*y[3]^2*y[9]^2*y[27])/(2*y[14]*y[47]) - (y[2]*y[53])/(6*y[1]), 
  f[229] -> -3/(2*y[1]*y[8]) + (3*y[2]*y[9]*y[19]^2*y[27])/
     (2*y[8]*y[54]*y[55]) + (3*y[1]*y[4]^2*y[27])/(2*y[16]*y[20]*y[56]) - 
    (3*y[3]*y[9]*y[27]*y[57])/(2*y[8]*y[14]*y[47]), 
  f[240] -> (-3*y[4])/(2*y[1]*y[8]) - (3*y[35]*y[58])/
     (2*y[1]*y[3]*y[14]*y[34]) - (3*y[4]*y[59]*y[60])/
     (2*y[1]*y[8]*y[14]*y[16]), 
  f[242] -> (3*y[9]*y[52]*y[58])/(2*y[1]*y[4]*y[7]*y[14]*y[34]) + 
    (3*y[4]^2*y[27]*y[60])/(2*y[16]*y[20]*y[56]) - 
    (3*y[3]^2*y[4]*y[61])/(2*y[1]*y[8]) - (3*y[9]*y[19]^2*y[27]*y[62])/
     (2*y[1]*y[8]*y[54]*y[55]) + (3*y[63])/(2*y[1]*y[2]*y[8]) - 
    (3*y[3]^2*y[9]*y[27]*y[64])/(2*y[1]*y[2]*y[7]*y[8]*y[14]*y[47]), 
  f[276] -> (-48*y[1]*y[4]^2*y[22])/(y[3]*y[5]*y[14]^2*y[17]*y[27]) + 
    (48*y[1]*y[2]*y[4]*y[35])/(y[20]*y[47]^2) + (48*y[2]^2*y[4]*y[7])/
     (y[3]*y[5]*y[9]*y[27]*y[49]) - (48*y[2]*y[4]*y[65])/
     (y[3]*y[9]*y[14]^2*y[27]*y[47]), 
  f[277] -> (176*y[1]*y[4]^2*y[22])/(3*y[3]*y[5]*y[14]^2*y[17]*y[27]) - 
    (48*y[1]^2*y[3]^2*y[9]^2*y[27]^2)/y[47]^3 - (176*y[2]^2*y[4]*y[7])/
     (3*y[3]*y[5]*y[9]*y[27]*y[49]) + (16*y[1]*y[66])/(3*y[14]*y[47]^2) - 
    (16*y[67])/(3*y[3]*y[9]*y[14]^2*y[27]*y[47])}, 
 {{f[6]/eps, f[6], f[29]/eps^2 + f[30]/eps, f[30], f[45]/eps^2 + f[46]/eps, 
   f[46], f[63]/eps, f[63], f[125]/eps^2 + f[126]/eps, f[126], f[3]/eps^2, 
   f[3]/eps, f[3], f[29]/eps, f[29], f[45]/eps, f[45], f[125]/eps, f[125], 
   f[185], f[197]/eps + f[198], f[211], f[222]/eps + f[223], f[229], 
   f[240]/eps^2 + f[242], f[276]/eps + f[277], f[86]/eps, f[86], f[197], 
   f[222], f[276], f[51]/eps^4, f[51]/eps^3, f[51]/eps^2, f[51]/eps, f[51], 
   f[89]/eps^4, f[89]/eps^3, f[89]/eps^2, f[89]/eps, f[89], f[35]/eps^4, 
   f[35]/eps^3, f[35]/eps^2, f[35]/eps, f[35], f[209]/eps^2, f[209]/eps, 
   f[209], f[26]/eps^4, f[26]/eps^3, f[26]/eps^2, f[26]/eps, f[26], 
   f[240]/eps, f[240]}, {mono[Fr[1, 1]] - mono[Fr[1, 2]], 
   (14*mono[Fr[1, 1]] - 9*mono[Fr[1, 1]^2] - 14*mono[Fr[1, 2]] - 
     6*mono[Fr[1, 1]*Fr[1, 2]] + 15*mono[Fr[1, 2]^2] - 
     6*mono[Fr[1, 1]*Fr[1, 5]] + 6*mono[Fr[1, 2]*Fr[1, 5]] - 
     6*mono[Fr[1, 1]*Fr[1, 6]] + 6*mono[Fr[1, 2]*Fr[1, 6]])/18, 
   -mono[Fr[1, 2]] + mono[Fr[1, 3]], 
   (-14*mono[Fr[1, 2]] + 15*mono[Fr[1, 2]^2] + 14*mono[Fr[1, 3]] - 
     6*mono[Fr[1, 2]*Fr[1, 3]] - 9*mono[Fr[1, 3]^2] + 
     6*mono[Fr[1, 2]*Fr[1, 5]] - 6*mono[Fr[1, 3]*Fr[1, 5]] + 
     6*mono[Fr[1, 2]*Fr[1, 6]] - 6*mono[Fr[1, 3]*Fr[1, 6]])/18, 
   -mono[Fr[1, 2]] + mono[Fr[1, 4]], 
   (-14*mono[Fr[1, 2]] + 15*mono[Fr[1, 2]^2] + 14*mono[Fr[1, 4]] - 
     6*mono[Fr[1, 2]*Fr[1, 4]] - 9*mono[Fr[1, 4]^2] + 
     6*mono[Fr[1, 2]*Fr[1, 5]] - 6*mono[Fr[1, 4]*Fr[1, 5]] + 
     6*mono[Fr[1, 2]*Fr[1, 6]] - 6*mono[Fr[1, 4]*Fr[1, 6]])/18, 
   mono[Fr[1, 5]] - mono[Fr[1, 6]], 
   (14*mono[Fr[1, 5]] - 6*mono[Fr[1, 2]*Fr[1, 5]] - 15*mono[Fr[1, 5]^2] - 
     14*mono[Fr[1, 6]] + 6*mono[Fr[1, 2]*Fr[1, 6]] + 15*mono[Fr[1, 6]^2])/18, 
   3*(mono[Fr[1, 2]] - mono[Fr[1, 6]]), 
   (14*mono[Fr[1, 2]] - 15*mono[Fr[1, 2]^2] - 6*mono[Fr[1, 2]*Fr[1, 5]] - 
     14*mono[Fr[1, 6]] + 6*mono[Fr[1, 5]*Fr[1, 6]] + 15*mono[Fr[1, 6]^2])/6, 
   mono[1], (7*mono[1] - 12*mono[Fr[1, 2]] - 6*mono[Fr[1, 6]])/9, 
   (84*mono[1] - 111*mono[Fr[1, 2]] + 54*mono[Fr[1, 2]^2] - 
     52*mono[Fr[1, 5]] + 12*mono[Fr[1, 2]*Fr[1, 5]] - 6*mono[Fr[1, 5]^2] - 
     80*mono[Fr[1, 6]] + 24*mono[Fr[1, 2]*Fr[1, 6]] + 24*mono[Fr[1, 6]^2] - 
     9*mono[Fr[2, 1]])/54, (5*mono[Fr[1, 2]^2] - 2*mono[Fr[1, 2]*Fr[1, 3]] - 
     3*mono[Fr[1, 3]^2] + 2*mono[Fr[1, 2]*Fr[1, 5]] - 
     2*mono[Fr[1, 3]*Fr[1, 5]] + 2*mono[Fr[1, 2]*Fr[1, 6]] - 
     2*mono[Fr[1, 3]*Fr[1, 6]])/6, 
   (-154*mono[Fr[1, 2]] + 165*mono[Fr[1, 2]^2] - 81*mono[Fr[1, 2]^3] + 
     154*mono[Fr[1, 3]] - 165*mono[Fr[1, 2]*Fr[1, 3]] + 
     27*mono[Fr[1, 2]^2*Fr[1, 3]] + 27*mono[Fr[1, 2]*Fr[1, 3]^2] + 
     27*mono[Fr[1, 3]^3] + 156*mono[Fr[1, 2]*Fr[1, 5]] - 
     27*mono[Fr[1, 2]^2*Fr[1, 5]] - 156*mono[Fr[1, 3]*Fr[1, 5]] + 
     27*mono[Fr[1, 3]^2*Fr[1, 5]] - 27*mono[Fr[1, 2]*Fr[1, 5]^2] + 
     27*mono[Fr[1, 3]*Fr[1, 5]^2] + 156*mono[Fr[1, 2]*Fr[1, 6]] - 
     27*mono[Fr[1, 2]^2*Fr[1, 6]] - 156*mono[Fr[1, 3]*Fr[1, 6]] + 
     27*mono[Fr[1, 3]^2*Fr[1, 6]] - 27*mono[Fr[1, 2]*Fr[1, 6]^2] + 
     27*mono[Fr[1, 3]*Fr[1, 6]^2] + 27*mono[Fr[1, 2]*Fr[2, 1]] - 
     27*mono[Fr[1, 3]*Fr[2, 1]])/162, 
   (5*mono[Fr[1, 2]^2] - 2*mono[Fr[1, 2]*Fr[1, 4]] - 3*mono[Fr[1, 4]^2] + 
     2*mono[Fr[1, 2]*Fr[1, 5]] - 2*mono[Fr[1, 4]*Fr[1, 5]] + 
     2*mono[Fr[1, 2]*Fr[1, 6]] - 2*mono[Fr[1, 4]*Fr[1, 6]])/6, 
   (-154*mono[Fr[1, 2]] + 165*mono[Fr[1, 2]^2] - 81*mono[Fr[1, 2]^3] + 
     154*mono[Fr[1, 4]] - 165*mono[Fr[1, 2]*Fr[1, 4]] + 
     27*mono[Fr[1, 2]^2*Fr[1, 4]] + 27*mono[Fr[1, 2]*Fr[1, 4]^2] + 
     27*mono[Fr[1, 4]^3] + 156*mono[Fr[1, 2]*Fr[1, 5]] - 
     27*mono[Fr[1, 2]^2*Fr[1, 5]] - 156*mono[Fr[1, 4]*Fr[1, 5]] + 
     27*mono[Fr[1, 4]^2*Fr[1, 5]] - 27*mono[Fr[1, 2]*Fr[1, 5]^2] + 
     27*mono[Fr[1, 4]*Fr[1, 5]^2] + 156*mono[Fr[1, 2]*Fr[1, 6]] - 
     27*mono[Fr[1, 2]^2*Fr[1, 6]] - 156*mono[Fr[1, 4]*Fr[1, 6]] + 
     27*mono[Fr[1, 4]^2*Fr[1, 6]] - 27*mono[Fr[1, 2]*Fr[1, 6]^2] + 
     27*mono[Fr[1, 4]*Fr[1, 6]^2] + 27*mono[Fr[1, 2]*Fr[2, 1]] - 
     27*mono[Fr[1, 4]*Fr[2, 1]])/162, 
   (-52*mono[Fr[1, 2]] - 15*mono[Fr[1, 2]^2] - 6*mono[Fr[1, 2]*Fr[1, 5]] + 
     52*mono[Fr[1, 6]] + 6*mono[Fr[1, 5]*Fr[1, 6]] + 15*mono[Fr[1, 6]^2])/6, 
   (-70*mono[Fr[1, 2]] + 75*mono[Fr[1, 2]^2] + 27*mono[Fr[1, 2]^3] + 
     9*mono[Fr[1, 2]^2*Fr[1, 5]] + 9*mono[Fr[1, 2]*Fr[1, 5]^2] + 
     70*mono[Fr[1, 6]] + 3*mono[Fr[1, 2]*Fr[1, 6]] - 
     9*mono[Fr[1, 5]^2*Fr[1, 6]] - 78*mono[Fr[1, 6]^2] - 
     9*mono[Fr[1, 5]*Fr[1, 6]^2] - 27*mono[Fr[1, 6]^3] - 
     9*mono[Fr[1, 2]*Fr[2, 1]] + 9*mono[Fr[1, 6]*Fr[2, 1]])/18, 
   (-6*mono[Fr[1, 2]^2] + 6*mono[Fr[1, 4]^2] - 6*mono[Fr[1, 5]^2] + 
     mono[Fr[2, 1]] + 6*mono[Fr[2, 2]])/6, 
   (-6*mono[Fr[1, 2]^2] + 6*mono[Fr[1, 3]^2] - 6*mono[Fr[1, 6]^2] + 
     mono[Fr[2, 1]] + 6*mono[Fr[2, 3]])/6, 
   (6*mono[Fr[1, 1]^2] - 12*mono[Fr[1, 4]^2] + 6*mono[Fr[1, 5]^2] - 
     6*mono[Fr[1, 6]^2] + mono[Fr[2, 1]] + 12*mono[Fr[2, 4]])/12, 
   mono[Fr[1, 1]^2] + mono[Fr[1, 2]^2] - mono[Fr[1, 3]^2] - 
    mono[Fr[1, 4]^2] + mono[Fr[2, 5]], 
   (6*mono[Fr[1, 1]^2] - 12*mono[Fr[1, 3]^2] - 6*mono[Fr[1, 5]^2] + 
     6*mono[Fr[1, 6]^2] + mono[Fr[2, 1]] + 12*mono[Fr[2, 6]])/12, 
   mono[Fr[2, 7]/SQRT1], mono[SQRT2*Fr[3, 6]], 
   (6*mono[Fr[1, 2]^2] - 6*mono[Fr[1, 4]^2] + 6*mono[Fr[1, 5]^2] - 
     mono[Fr[2, 1]] - 6*mono[Fr[2, 2]])/6, 
   (-12*mono[Fr[1, 2]^3] + 6*mono[Fr[1, 2]*Fr[1, 4]^2] + 6*mono[Fr[1, 4]^3] - 
     6*mono[Fr[1, 2]^2*Fr[1, 5]] + 6*mono[Fr[1, 4]^2*Fr[1, 5]] - 
     6*mono[Fr[1, 2]*Fr[1, 5]^2] - 12*mono[Fr[1, 5]^3] - 
     6*mono[Fr[1, 2]^2*Fr[1, 6]] + 6*mono[Fr[1, 4]^2*Fr[1, 6]] - 
     6*mono[Fr[1, 5]^2*Fr[1, 6]] + 4*mono[Fr[1, 2]*Fr[2, 1]] - 
     3*mono[Fr[1, 4]*Fr[2, 1]] + 4*mono[Fr[1, 5]*Fr[2, 1]] + 
     mono[Fr[1, 6]*Fr[2, 1]] + 6*mono[Fr[1, 2]*Fr[2, 2]] + 
     6*mono[Fr[1, 5]*Fr[2, 2]] + 6*mono[Fr[1, 6]*Fr[2, 2]] - 
     84*mono[Fr[3, 5]] - 18*mono[Fr[3, 7]])/18, 
   (12*mono[Fr[1, 2]^3] - 6*mono[Fr[1, 2]*Fr[1, 3]^2] - 6*mono[Fr[1, 3]^3] + 
     6*mono[Fr[1, 2]^2*Fr[1, 5]] - 6*mono[Fr[1, 3]^2*Fr[1, 5]] + 
     6*mono[Fr[1, 2]^2*Fr[1, 6]] - 6*mono[Fr[1, 3]^2*Fr[1, 6]] + 
     6*mono[Fr[1, 2]*Fr[1, 6]^2] + 6*mono[Fr[1, 5]*Fr[1, 6]^2] + 
     12*mono[Fr[1, 6]^3] - 4*mono[Fr[1, 2]*Fr[2, 1]] + 
     3*mono[Fr[1, 3]*Fr[2, 1]] - mono[Fr[1, 5]*Fr[2, 1]] - 
     4*mono[Fr[1, 6]*Fr[2, 1]] - 6*mono[Fr[1, 2]*Fr[2, 3]] - 
     6*mono[Fr[1, 5]*Fr[2, 3]] - 6*mono[Fr[1, 6]*Fr[2, 3]] + 
     84*mono[Fr[3, 5]] + 18*mono[Fr[3, 8]])/18, 
   (-2*mono[Fr[1, 1]^3] - 2*mono[Fr[1, 1]^2*Fr[1, 2]] - 4*mono[Fr[1, 2]^3] + 
     2*mono[Fr[1, 2]*Fr[1, 3]^2] + 2*mono[Fr[1, 3]^3] + 
     2*mono[Fr[1, 2]*Fr[1, 4]^2] + 2*mono[Fr[1, 4]^3] - 
     2*mono[Fr[1, 1]^2*Fr[1, 5]] - 2*mono[Fr[1, 2]^2*Fr[1, 5]] + 
     2*mono[Fr[1, 3]^2*Fr[1, 5]] + 2*mono[Fr[1, 4]^2*Fr[1, 5]] - 
     2*mono[Fr[1, 1]^2*Fr[1, 6]] - 2*mono[Fr[1, 2]^2*Fr[1, 6]] + 
     2*mono[Fr[1, 3]^2*Fr[1, 6]] + 2*mono[Fr[1, 4]^2*Fr[1, 6]] + 
     mono[Fr[1, 1]*Fr[2, 1]] + mono[Fr[1, 2]*Fr[2, 1]] - 
     mono[Fr[1, 3]*Fr[2, 1]] - mono[Fr[1, 4]*Fr[2, 1]] - 
     2*mono[Fr[1, 2]*Fr[2, 5]] - 2*mono[Fr[1, 5]*Fr[2, 5]] - 
     2*mono[Fr[1, 6]*Fr[2, 5]] + 6*mono[Fr[3, 9]])/6, 
   (-mono[SQRT2*Fr[1, 2]*Fr[3, 6]] - mono[SQRT2*Fr[1, 5]*Fr[3, 6]] - 
     mono[SQRT2*Fr[1, 6]*Fr[3, 6]] + 3*mono[SQRT2*Fr[4, 1]])/3, 3*mono[1], 
   (-11*mono[1] - 12*mono[Fr[1, 2]] - 12*mono[Fr[1, 5]] - 12*mono[Fr[1, 6]])/
    6, (22*mono[Fr[1, 2]] + 6*mono[Fr[1, 2]^2] + 18*mono[Fr[1, 4]^2] + 
     22*mono[Fr[1, 5]] + 12*mono[Fr[1, 2]*Fr[1, 5]] + 6*mono[Fr[1, 5]^2] + 
     22*mono[Fr[1, 6]] + 12*mono[Fr[1, 2]*Fr[1, 6]] + 
     12*mono[Fr[1, 5]*Fr[1, 6]] + 24*mono[Fr[1, 6]^2] - 3*mono[Fr[2, 1]] + 
     18*mono[Fr[2, 2]])/18, (-694*mono[1] + 996*mono[Fr[1, 2]] - 
     396*mono[Fr[1, 4]^2] - 108*mono[Fr[1, 2]*Fr[1, 4]^2] - 
     108*mono[Fr[1, 4]^3] - 108*mono[Fr[1, 4]^2*Fr[1, 5]] - 
     996*mono[Fr[1, 6]] - 108*mono[Fr[1, 4]^2*Fr[1, 6]] - 
     396*mono[Fr[1, 6]^2] - 108*mono[Fr[1, 2]*Fr[1, 6]^2] - 
     108*mono[Fr[1, 5]*Fr[1, 6]^2] - 216*mono[Fr[1, 6]^3] + 
     153*mono[Fr[2, 1]] + 54*mono[Fr[1, 4]*Fr[2, 1]] + 
     54*mono[Fr[1, 6]*Fr[2, 1]] - 396*mono[Fr[2, 2]] - 
     108*mono[Fr[1, 2]*Fr[2, 2]] - 108*mono[Fr[1, 5]*Fr[2, 2]] - 
     108*mono[Fr[1, 6]*Fr[2, 2]] - 2052*mono[Fr[3, 5]] + 324*mono[Fr[3, 7]])/
    324, (112560*mono[1] + 112140*mono[Fr[1, 2]] - 131220*mono[Fr[1, 2]^2] + 
     19800*mono[Fr[1, 2]^3] - 1620*mono[Fr[1, 2]^4] - 
     11880*mono[Fr[1, 2]*Fr[1, 4]^2] + 3240*mono[Fr[1, 2]^2*Fr[1, 4]^2] + 
     7920*mono[Fr[1, 4]^3] + 2160*mono[Fr[1, 2]*Fr[1, 4]^3] + 
     1620*mono[Fr[1, 4]^4] + 53600*mono[Fr[1, 5]] - 
     43440*mono[Fr[1, 2]*Fr[1, 5]] + 10800*mono[Fr[1, 2]^2*Fr[1, 5]] - 
     10800*mono[Fr[1, 4]^2*Fr[1, 5]] + 2160*mono[Fr[1, 4]^3*Fr[1, 5]] - 
     73680*mono[Fr[1, 5]^2] + 11880*mono[Fr[1, 2]*Fr[1, 5]^2] - 
     3240*mono[Fr[1, 2]^2*Fr[1, 5]^2] + 3240*mono[Fr[1, 4]^2*Fr[1, 5]^2] + 
     18720*mono[Fr[1, 5]^3] - 1620*mono[Fr[1, 5]^4] + 7120*mono[Fr[1, 6]] - 
     23520*mono[Fr[1, 2]*Fr[1, 6]] + 10800*mono[Fr[1, 2]^2*Fr[1, 6]] - 
     10800*mono[Fr[1, 4]^2*Fr[1, 6]] + 2160*mono[Fr[1, 4]^3*Fr[1, 6]] + 
     10800*mono[Fr[1, 5]^2*Fr[1, 6]] - 23880*mono[Fr[1, 6]^2] + 
     3240*mono[Fr[1, 4]^2*Fr[1, 6]^2] + 15840*mono[Fr[1, 6]^3] + 
     2160*mono[Fr[1, 2]*Fr[1, 6]^3] + 2160*mono[Fr[1, 5]*Fr[1, 6]^3] + 
     5400*mono[Fr[1, 6]^4] - 16260*mono[Fr[2, 1]] - 
     7920*mono[Fr[1, 2]*Fr[2, 1]] + 2700*mono[Fr[1, 2]^2*Fr[2, 1]] - 
     3960*mono[Fr[1, 4]*Fr[2, 1]] - 1080*mono[Fr[1, 2]*Fr[1, 4]*Fr[2, 1]] - 
     3240*mono[Fr[1, 4]^2*Fr[2, 1]] - 7020*mono[Fr[1, 5]*Fr[2, 1]] - 
     1080*mono[Fr[1, 4]*Fr[1, 5]*Fr[2, 1]] + 2700*mono[Fr[1, 5]^2*Fr[2, 1]] - 
     10980*mono[Fr[1, 6]*Fr[2, 1]] - 1080*mono[Fr[1, 2]*Fr[1, 6]*Fr[2, 1]] - 
     1080*mono[Fr[1, 4]*Fr[1, 6]*Fr[2, 1]] - 
     1080*mono[Fr[1, 5]*Fr[1, 6]*Fr[2, 1]] - 1620*mono[Fr[1, 6]^2*Fr[2, 1]] - 
     2673*mono[Fr[2, 1]^2] - 11880*mono[Fr[1, 2]*Fr[2, 2]] + 
     3240*mono[Fr[1, 2]^2*Fr[2, 2]] - 10800*mono[Fr[1, 5]*Fr[2, 2]] + 
     3240*mono[Fr[1, 5]^2*Fr[2, 2]] - 10800*mono[Fr[1, 6]*Fr[2, 2]] + 
     3240*mono[Fr[1, 6]^2*Fr[2, 2]] - 1620*mono[Fr[2, 1]*Fr[2, 2]] + 
     186120*mono[Fr[3, 5]] + 60480*mono[Fr[1, 2]*Fr[3, 5]] + 
     90720*mono[Fr[1, 4]*Fr[3, 5]] + 60480*mono[Fr[1, 5]*Fr[3, 5]] + 
     151200*mono[Fr[1, 6]*Fr[3, 5]] - 23760*mono[Fr[3, 7]] - 
     6480*mono[Fr[1, 2]*Fr[3, 7]] - 6480*mono[Fr[1, 5]*Fr[3, 7]] - 
     6480*mono[Fr[1, 6]*Fr[3, 7]] + 19440*mono[Fr[4, 2]])/19440, -18*mono[1], 
   11*mono[1] + 12*mono[Fr[1, 2]] + 12*mono[Fr[1, 5]] + 12*mono[Fr[1, 6]], 
   (-18*mono[Fr[1, 1]^2] - 44*mono[Fr[1, 2]] - 12*mono[Fr[1, 2]^2] - 
     44*mono[Fr[1, 5]] - 24*mono[Fr[1, 2]*Fr[1, 5]] - 30*mono[Fr[1, 5]^2] - 
     44*mono[Fr[1, 6]] - 24*mono[Fr[1, 2]*Fr[1, 6]] - 
     24*mono[Fr[1, 5]*Fr[1, 6]] - 30*mono[Fr[1, 6]^2] + 3*mono[Fr[2, 1]] - 
     36*mono[Fr[2, 3]] - 36*mono[Fr[2, 6]])/6, 
   (694*mono[1] + 198*mono[Fr[1, 1]^2] + 54*mono[Fr[1, 1]^3] - 
     996*mono[Fr[1, 2]] + 54*mono[Fr[1, 1]^2*Fr[1, 2]] + 
     198*mono[Fr[1, 2]^2] - 396*mono[Fr[1, 3]^2] + 198*mono[Fr[1, 4]^2] + 
     54*mono[Fr[1, 1]^2*Fr[1, 5]] + 54*mono[Fr[1, 2]*Fr[1, 5]^2] + 
     108*mono[Fr[1, 5]^3] + 996*mono[Fr[1, 6]] + 
     54*mono[Fr[1, 1]^2*Fr[1, 6]] + 54*mono[Fr[1, 5]^2*Fr[1, 6]] + 
     594*mono[Fr[1, 6]^2] + 54*mono[Fr[1, 2]*Fr[1, 6]^2] + 
     54*mono[Fr[1, 5]*Fr[1, 6]^2] + 108*mono[Fr[1, 6]^3] - 
     153*mono[Fr[2, 1]] - 27*mono[Fr[1, 1]*Fr[2, 1]] + 
     9*mono[Fr[1, 2]*Fr[2, 1]] - 18*mono[Fr[1, 5]*Fr[2, 1]] - 
     18*mono[Fr[1, 6]*Fr[2, 1]] + 198*mono[Fr[2, 2]] + 
     108*mono[Fr[1, 2]*Fr[2, 3]] + 108*mono[Fr[1, 5]*Fr[2, 3]] + 
     108*mono[Fr[1, 6]*Fr[2, 3]] + 396*mono[Fr[2, 6]] + 
     108*mono[Fr[1, 2]*Fr[2, 6]] + 108*mono[Fr[1, 5]*Fr[2, 6]] + 
     108*mono[Fr[1, 6]*Fr[2, 6]] - 324*mono[Fr[3, 2]] + 1296*mono[Fr[3, 5]] - 
     324*mono[Fr[3, 8]])/54, (-225120*mono[1] - 7920*mono[Fr[1, 1]^3] - 
     1620*mono[Fr[1, 1]^4] - 224280*mono[Fr[1, 2]] + 
     11880*mono[Fr[1, 1]^2*Fr[1, 2]] - 2160*mono[Fr[1, 1]^3*Fr[1, 2]] + 
     262440*mono[Fr[1, 2]^2] - 3240*mono[Fr[1, 1]^2*Fr[1, 2]^2] - 
     55440*mono[Fr[1, 2]^3] + 3240*mono[Fr[1, 2]^4] + 
     15840*mono[Fr[1, 2]*Fr[1, 3]^2] + 15840*mono[Fr[1, 3]^3] - 
     7920*mono[Fr[1, 2]*Fr[1, 4]^2] - 7920*mono[Fr[1, 4]^3] - 
     107200*mono[Fr[1, 5]] + 10800*mono[Fr[1, 1]^2*Fr[1, 5]] - 
     2160*mono[Fr[1, 1]^3*Fr[1, 5]] + 86880*mono[Fr[1, 2]*Fr[1, 5]] - 
     29520*mono[Fr[1, 2]^2*Fr[1, 5]] + 15840*mono[Fr[1, 3]^2*Fr[1, 5]] - 
     7920*mono[Fr[1, 4]^2*Fr[1, 5]] + 147360*mono[Fr[1, 5]^2] - 
     3240*mono[Fr[1, 1]^2*Fr[1, 5]^2] - 3960*mono[Fr[1, 2]*Fr[1, 5]^2] + 
     3240*mono[Fr[1, 2]^2*Fr[1, 5]^2] - 18720*mono[Fr[1, 5]^3] - 
     2160*mono[Fr[1, 2]*Fr[1, 5]^3] - 3780*mono[Fr[1, 5]^4] - 
     14240*mono[Fr[1, 6]] + 10800*mono[Fr[1, 1]^2*Fr[1, 6]] - 
     2160*mono[Fr[1, 1]^3*Fr[1, 6]] + 47040*mono[Fr[1, 2]*Fr[1, 6]] - 
     29520*mono[Fr[1, 2]^2*Fr[1, 6]] + 15840*mono[Fr[1, 3]^2*Fr[1, 6]] - 
     7920*mono[Fr[1, 4]^2*Fr[1, 6]] - 2880*mono[Fr[1, 5]^2*Fr[1, 6]] - 
     2160*mono[Fr[1, 5]^3*Fr[1, 6]] + 47760*mono[Fr[1, 6]^2] - 
     3240*mono[Fr[1, 1]^2*Fr[1, 6]^2] - 27720*mono[Fr[1, 2]*Fr[1, 6]^2] + 
     3240*mono[Fr[1, 2]^2*Fr[1, 6]^2] - 26640*mono[Fr[1, 5]*Fr[1, 6]^2] - 
     66240*mono[Fr[1, 6]^3] - 2160*mono[Fr[1, 2]*Fr[1, 6]^3] - 
     2160*mono[Fr[1, 5]*Fr[1, 6]^3] - 3780*mono[Fr[1, 6]^4] + 
     32520*mono[Fr[2, 1]] + 3960*mono[Fr[1, 1]*Fr[2, 1]] + 
     3240*mono[Fr[1, 1]^2*Fr[2, 1]] + 23100*mono[Fr[1, 2]*Fr[2, 1]] + 
     1080*mono[Fr[1, 1]*Fr[1, 2]*Fr[2, 1]] - 5940*mono[Fr[1, 2]^2*Fr[2, 1]] - 
     7920*mono[Fr[1, 3]*Fr[2, 1]] + 3960*mono[Fr[1, 4]*Fr[2, 1]] + 
     17160*mono[Fr[1, 5]*Fr[2, 1]] + 1080*mono[Fr[1, 1]*Fr[1, 5]*Fr[2, 1]] + 
     1080*mono[Fr[1, 2]*Fr[1, 5]*Fr[2, 1]] - 1620*mono[Fr[1, 5]^2*Fr[2, 1]] + 
     29040*mono[Fr[1, 6]*Fr[2, 1]] + 1080*mono[Fr[1, 1]*Fr[1, 6]*Fr[2, 1]] + 
     1080*mono[Fr[1, 2]*Fr[1, 6]*Fr[2, 1]] + 
     2160*mono[Fr[1, 5]*Fr[1, 6]*Fr[2, 1]] - 1620*mono[Fr[1, 6]^2*Fr[2, 1]] + 
     4347*mono[Fr[2, 1]^2] - 7920*mono[Fr[1, 2]*Fr[2, 2]] - 
     7920*mono[Fr[1, 5]*Fr[2, 2]] - 7920*mono[Fr[1, 6]*Fr[2, 2]] + 
     39600*mono[Fr[1, 2]*Fr[2, 3]] - 6480*mono[Fr[1, 2]^2*Fr[2, 3]] + 
     37440*mono[Fr[1, 5]*Fr[2, 3]] - 6480*mono[Fr[1, 5]^2*Fr[2, 3]] + 
     37440*mono[Fr[1, 6]*Fr[2, 3]] - 6480*mono[Fr[1, 6]^2*Fr[2, 3]] + 
     3240*mono[Fr[2, 1]*Fr[2, 3]] + 23760*mono[Fr[1, 2]*Fr[2, 6]] - 
     6480*mono[Fr[1, 2]^2*Fr[2, 6]] + 21600*mono[Fr[1, 5]*Fr[2, 6]] - 
     6480*mono[Fr[1, 5]^2*Fr[2, 6]] + 21600*mono[Fr[1, 6]*Fr[2, 6]] - 
     6480*mono[Fr[1, 6]^2*Fr[2, 6]] + 3240*mono[Fr[2, 1]*Fr[2, 6]] + 
     47520*mono[Fr[3, 2]] + 12960*mono[Fr[1, 2]*Fr[3, 2]] + 
     12960*mono[Fr[1, 5]*Fr[3, 2]] + 12960*mono[Fr[1, 6]*Fr[3, 2]] - 
     372240*mono[Fr[3, 5]] - 90720*mono[Fr[1, 1]*Fr[3, 5]] - 
     90720*mono[Fr[1, 2]*Fr[3, 5]] - 181440*mono[Fr[1, 5]*Fr[3, 5]] - 
     181440*mono[Fr[1, 6]*Fr[3, 5]] + 23760*mono[Fr[3, 7]] + 
     12960*mono[Fr[1, 2]*Fr[3, 8]] + 12960*mono[Fr[1, 5]*Fr[3, 8]] + 
     12960*mono[Fr[1, 6]*Fr[3, 8]] - 38880*mono[Fr[4, 3]] - 
     38880*mono[Fr[4, 6]])/6480, -3*mono[1], 
   (11*mono[1] + 12*mono[Fr[1, 2]] + 12*mono[Fr[1, 5]] + 12*mono[Fr[1, 6]])/
    6, (-9*mono[Fr[1, 1]^2] - 11*mono[Fr[1, 2]] - 3*mono[Fr[1, 2]^2] + 
     9*mono[Fr[1, 3]^2] - 11*mono[Fr[1, 5]] - 6*mono[Fr[1, 2]*Fr[1, 5]] - 
     3*mono[Fr[1, 5]^2] - 11*mono[Fr[1, 6]] - 6*mono[Fr[1, 2]*Fr[1, 6]] - 
     6*mono[Fr[1, 5]*Fr[1, 6]] - 12*mono[Fr[1, 6]^2] - 9*mono[Fr[2, 3]] - 
     18*mono[Fr[2, 6]])/9, (694*mono[1] + 396*mono[Fr[1, 1]^2] + 
     108*mono[Fr[1, 1]^3] - 996*mono[Fr[1, 2]] + 
     108*mono[Fr[1, 1]^2*Fr[1, 2]] + 396*mono[Fr[1, 2]^2] - 
     792*mono[Fr[1, 3]^2] - 108*mono[Fr[1, 2]*Fr[1, 3]^2] - 
     108*mono[Fr[1, 3]^3] + 108*mono[Fr[1, 1]^2*Fr[1, 5]] - 
     108*mono[Fr[1, 3]^2*Fr[1, 5]] + 996*mono[Fr[1, 6]] + 
     108*mono[Fr[1, 1]^2*Fr[1, 6]] - 108*mono[Fr[1, 3]^2*Fr[1, 6]] + 
     792*mono[Fr[1, 6]^2] + 108*mono[Fr[1, 2]*Fr[1, 6]^2] + 
     108*mono[Fr[1, 5]*Fr[1, 6]^2] + 216*mono[Fr[1, 6]^3] - 
     153*mono[Fr[2, 1]] - 54*mono[Fr[1, 1]*Fr[2, 1]] + 
     18*mono[Fr[1, 2]*Fr[2, 1]] + 54*mono[Fr[1, 3]*Fr[2, 1]] + 
     18*mono[Fr[1, 5]*Fr[2, 1]] - 36*mono[Fr[1, 6]*Fr[2, 1]] + 
     108*mono[Fr[1, 2]*Fr[2, 3]] + 108*mono[Fr[1, 5]*Fr[2, 3]] + 
     108*mono[Fr[1, 6]*Fr[2, 3]] + 792*mono[Fr[2, 6]] + 
     216*mono[Fr[1, 2]*Fr[2, 6]] + 216*mono[Fr[1, 5]*Fr[2, 6]] + 
     216*mono[Fr[1, 6]*Fr[2, 6]] - 648*mono[Fr[3, 2]] + 540*mono[Fr[3, 5]] - 
     324*mono[Fr[3, 8]])/324, (-56280*mono[1] - 3960*mono[Fr[1, 1]^3] - 
     810*mono[Fr[1, 1]^4] - 56070*mono[Fr[1, 2]] + 
     5940*mono[Fr[1, 1]^2*Fr[1, 2]] - 1080*mono[Fr[1, 1]^3*Fr[1, 2]] + 
     65610*mono[Fr[1, 2]^2] - 1620*mono[Fr[1, 1]^2*Fr[1, 2]^2] - 
     17820*mono[Fr[1, 2]^3] + 810*mono[Fr[1, 2]^4] - 
     1980*mono[Fr[1, 2]*Fr[1, 3]^2] + 1620*mono[Fr[1, 2]^2*Fr[1, 3]^2] + 
     7920*mono[Fr[1, 3]^3] + 1080*mono[Fr[1, 2]*Fr[1, 3]^3] + 
     810*mono[Fr[1, 3]^4] - 26800*mono[Fr[1, 5]] + 
     5400*mono[Fr[1, 1]^2*Fr[1, 5]] - 1080*mono[Fr[1, 1]^3*Fr[1, 5]] + 
     21720*mono[Fr[1, 2]*Fr[1, 5]] - 9360*mono[Fr[1, 2]^2*Fr[1, 5]] - 
     1440*mono[Fr[1, 3]^2*Fr[1, 5]] + 1080*mono[Fr[1, 3]^3*Fr[1, 5]] + 
     36840*mono[Fr[1, 5]^2] - 1620*mono[Fr[1, 1]^2*Fr[1, 5]^2] - 
     5940*mono[Fr[1, 2]*Fr[1, 5]^2] + 1620*mono[Fr[1, 2]^2*Fr[1, 5]^2] + 
     1620*mono[Fr[1, 3]^2*Fr[1, 5]^2] - 9360*mono[Fr[1, 5]^3] + 
     810*mono[Fr[1, 5]^4] - 3560*mono[Fr[1, 6]] + 
     5400*mono[Fr[1, 1]^2*Fr[1, 6]] - 1080*mono[Fr[1, 1]^3*Fr[1, 6]] + 
     11760*mono[Fr[1, 2]*Fr[1, 6]] - 9360*mono[Fr[1, 2]^2*Fr[1, 6]] - 
     1440*mono[Fr[1, 3]^2*Fr[1, 6]] + 1080*mono[Fr[1, 3]^3*Fr[1, 6]] - 
     5400*mono[Fr[1, 5]^2*Fr[1, 6]] + 11940*mono[Fr[1, 6]^2] - 
     1620*mono[Fr[1, 1]^2*Fr[1, 6]^2] - 3960*mono[Fr[1, 2]*Fr[1, 6]^2] + 
     1620*mono[Fr[1, 3]^2*Fr[1, 6]^2] - 3960*mono[Fr[1, 5]*Fr[1, 6]^2] - 
     15840*mono[Fr[1, 6]^3] - 1080*mono[Fr[1, 2]*Fr[1, 6]^3] - 
     1080*mono[Fr[1, 5]*Fr[1, 6]^3] - 2700*mono[Fr[1, 6]^4] + 
     8130*mono[Fr[2, 1]] + 1980*mono[Fr[1, 1]*Fr[2, 1]] + 
     1620*mono[Fr[1, 1]^2*Fr[2, 1]] + 7590*mono[Fr[1, 2]*Fr[2, 1]] + 
     540*mono[Fr[1, 1]*Fr[1, 2]*Fr[2, 1]] - 1620*mono[Fr[1, 2]^2*Fr[2, 1]] - 
     3960*mono[Fr[1, 3]*Fr[2, 1]] - 540*mono[Fr[1, 2]*Fr[1, 3]*Fr[2, 1]] - 
     1620*mono[Fr[1, 3]^2*Fr[2, 1]] + 5070*mono[Fr[1, 5]*Fr[2, 1]] + 
     540*mono[Fr[1, 1]*Fr[1, 5]*Fr[2, 1]] - 
     540*mono[Fr[1, 3]*Fr[1, 5]*Fr[2, 1]] - 1620*mono[Fr[1, 5]^2*Fr[2, 1]] + 
     9030*mono[Fr[1, 6]*Fr[2, 1]] + 540*mono[Fr[1, 1]*Fr[1, 6]*Fr[2, 1]] + 
     540*mono[Fr[1, 2]*Fr[1, 6]*Fr[2, 1]] - 
     540*mono[Fr[1, 3]*Fr[1, 6]*Fr[2, 1]] + 
     540*mono[Fr[1, 5]*Fr[1, 6]*Fr[2, 1]] + 540*mono[Fr[1, 6]^2*Fr[2, 1]] + 
     837*mono[Fr[2, 1]^2] + 9900*mono[Fr[1, 2]*Fr[2, 3]] - 
     1620*mono[Fr[1, 2]^2*Fr[2, 3]] + 9360*mono[Fr[1, 5]*Fr[2, 3]] - 
     1620*mono[Fr[1, 5]^2*Fr[2, 3]] + 9360*mono[Fr[1, 6]*Fr[2, 3]] - 
     1620*mono[Fr[1, 6]^2*Fr[2, 3]] + 810*mono[Fr[2, 1]*Fr[2, 3]] + 
     11880*mono[Fr[1, 2]*Fr[2, 6]] - 3240*mono[Fr[1, 2]^2*Fr[2, 6]] + 
     10800*mono[Fr[1, 5]*Fr[2, 6]] - 3240*mono[Fr[1, 5]^2*Fr[2, 6]] + 
     10800*mono[Fr[1, 6]*Fr[2, 6]] - 3240*mono[Fr[1, 6]^2*Fr[2, 6]] + 
     1620*mono[Fr[2, 1]*Fr[2, 6]] + 23760*mono[Fr[3, 2]] + 
     6480*mono[Fr[1, 2]*Fr[3, 2]] + 6480*mono[Fr[1, 5]*Fr[3, 2]] + 
     6480*mono[Fr[1, 6]*Fr[3, 2]] - 93060*mono[Fr[3, 5]] - 
     45360*mono[Fr[1, 1]*Fr[3, 5]] - 15120*mono[Fr[1, 2]*Fr[3, 5]] + 
     45360*mono[Fr[1, 3]*Fr[3, 5]] - 15120*mono[Fr[1, 5]*Fr[3, 5]] - 
     60480*mono[Fr[1, 6]*Fr[3, 5]] + 3240*mono[Fr[1, 2]*Fr[3, 8]] + 
     3240*mono[Fr[1, 5]*Fr[3, 8]] + 3240*mono[Fr[1, 6]*Fr[3, 8]] - 
     9720*mono[Fr[4, 3]] - 19440*mono[Fr[4, 6]])/9720, 
   mono[Fr[2, 2]] - mono[Fr[2, 3]] + mono[Fr[2, 4]] - mono[Fr[2, 6]], 
   (66*mono[Fr[1, 2]^2] - 66*mono[Fr[1, 3]^2] + 66*mono[Fr[1, 6]^2] - 
     11*mono[Fr[2, 1]] - 66*mono[Fr[2, 2]] - 18*mono[Fr[1, 2]*Fr[2, 2]] - 
     18*mono[Fr[1, 5]*Fr[2, 2]] - 18*mono[Fr[1, 6]*Fr[2, 2]] + 
     18*mono[Fr[1, 2]*Fr[2, 3]] + 18*mono[Fr[1, 5]*Fr[2, 3]] + 
     18*mono[Fr[1, 6]*Fr[2, 3]] - 66*mono[Fr[2, 4]] - 
     18*mono[Fr[1, 2]*Fr[2, 4]] - 18*mono[Fr[1, 5]*Fr[2, 4]] - 
     18*mono[Fr[1, 6]*Fr[2, 4]] + 66*mono[Fr[2, 6]] + 
     18*mono[Fr[1, 2]*Fr[2, 6]] + 18*mono[Fr[1, 5]*Fr[2, 6]] + 
     18*mono[Fr[1, 6]*Fr[2, 6]] + 54*mono[Fr[3, 1]] - 54*mono[Fr[3, 2]] + 
     54*mono[Fr[3, 7]] - 54*mono[Fr[3, 8]])/54, 
   (-264*mono[Fr[1, 2]^3] + 132*mono[Fr[1, 2]*Fr[1, 3]^2] + 
     132*mono[Fr[1, 3]^3] - 132*mono[Fr[1, 2]^2*Fr[1, 5]] + 
     132*mono[Fr[1, 3]^2*Fr[1, 5]] - 132*mono[Fr[1, 2]^2*Fr[1, 6]] + 
     132*mono[Fr[1, 3]^2*Fr[1, 6]] - 132*mono[Fr[1, 2]*Fr[1, 6]^2] - 
     132*mono[Fr[1, 5]*Fr[1, 6]^2] - 264*mono[Fr[1, 6]^3] + 
     88*mono[Fr[1, 2]*Fr[2, 1]] - 66*mono[Fr[1, 3]*Fr[2, 1]] + 
     22*mono[Fr[1, 5]*Fr[2, 1]] + 88*mono[Fr[1, 6]*Fr[2, 1]] - 
     198*mono[Fr[1, 2]*Fr[2, 2]] + 54*mono[Fr[1, 2]^2*Fr[2, 2]] - 
     180*mono[Fr[1, 5]*Fr[2, 2]] + 54*mono[Fr[1, 5]^2*Fr[2, 2]] - 
     180*mono[Fr[1, 6]*Fr[2, 2]] + 54*mono[Fr[1, 6]^2*Fr[2, 2]] - 
     27*mono[Fr[2, 1]*Fr[2, 2]] + 330*mono[Fr[1, 2]*Fr[2, 3]] - 
     54*mono[Fr[1, 2]^2*Fr[2, 3]] + 312*mono[Fr[1, 5]*Fr[2, 3]] - 
     54*mono[Fr[1, 5]^2*Fr[2, 3]] + 312*mono[Fr[1, 6]*Fr[2, 3]] - 
     54*mono[Fr[1, 6]^2*Fr[2, 3]] + 27*mono[Fr[2, 1]*Fr[2, 3]] - 
     198*mono[Fr[1, 2]*Fr[2, 4]] + 54*mono[Fr[1, 2]^2*Fr[2, 4]] - 
     180*mono[Fr[1, 5]*Fr[2, 4]] + 54*mono[Fr[1, 5]^2*Fr[2, 4]] - 
     180*mono[Fr[1, 6]*Fr[2, 4]] + 54*mono[Fr[1, 6]^2*Fr[2, 4]] - 
     27*mono[Fr[2, 1]*Fr[2, 4]] + 198*mono[Fr[1, 2]*Fr[2, 6]] - 
     54*mono[Fr[1, 2]^2*Fr[2, 6]] + 180*mono[Fr[1, 5]*Fr[2, 6]] - 
     54*mono[Fr[1, 5]^2*Fr[2, 6]] + 180*mono[Fr[1, 6]*Fr[2, 6]] - 
     54*mono[Fr[1, 6]^2*Fr[2, 6]] + 27*mono[Fr[2, 1]*Fr[2, 6]] - 
     396*mono[Fr[3, 1]] - 108*mono[Fr[1, 2]*Fr[3, 1]] - 
     108*mono[Fr[1, 5]*Fr[3, 1]] - 108*mono[Fr[1, 6]*Fr[3, 1]] + 
     396*mono[Fr[3, 2]] + 108*mono[Fr[1, 2]*Fr[3, 2]] + 
     108*mono[Fr[1, 5]*Fr[3, 2]] + 108*mono[Fr[1, 6]*Fr[3, 2]] - 
     1848*mono[Fr[3, 5]] - 396*mono[Fr[3, 7]] - 108*mono[Fr[1, 2]*Fr[3, 7]] - 
     108*mono[Fr[1, 5]*Fr[3, 7]] - 108*mono[Fr[1, 6]*Fr[3, 7]] + 
     108*mono[Fr[1, 2]*Fr[3, 8]] + 108*mono[Fr[1, 5]*Fr[3, 8]] + 
     108*mono[Fr[1, 6]*Fr[3, 8]] + 324*mono[Fr[4, 2]] - 324*mono[Fr[4, 3]] + 
     324*mono[Fr[4, 4]] - 324*mono[Fr[4, 6]])/324, (9*mono[1])/2, 
   (-11*mono[1] - 12*mono[Fr[1, 2]] - 12*mono[Fr[1, 5]] - 12*mono[Fr[1, 6]])/
    4, (18*mono[Fr[1, 1]^2] + 22*mono[Fr[1, 2]] - 12*mono[Fr[1, 2]^2] + 
     22*mono[Fr[1, 5]] + 12*mono[Fr[1, 2]*Fr[1, 5]] + 6*mono[Fr[1, 5]^2] + 
     22*mono[Fr[1, 6]] + 12*mono[Fr[1, 2]*Fr[1, 6]] + 
     12*mono[Fr[1, 5]*Fr[1, 6]] + 6*mono[Fr[1, 6]^2] + 3*mono[Fr[2, 1]] + 
     36*mono[Fr[2, 3]] + 36*mono[Fr[2, 6]])/12, 
   (-694*mono[1] - 396*mono[Fr[1, 1]^2] - 108*mono[Fr[1, 1]^3] + 
     996*mono[Fr[1, 2]] - 108*mono[Fr[1, 1]^2*Fr[1, 2]] - 
     396*mono[Fr[1, 2]^2] + 216*mono[Fr[1, 2]^3] + 792*mono[Fr[1, 3]^2] - 
     108*mono[Fr[1, 1]^2*Fr[1, 5]] + 108*mono[Fr[1, 2]^2*Fr[1, 5]] - 
     996*mono[Fr[1, 6]] - 108*mono[Fr[1, 1]^2*Fr[1, 6]] + 
     108*mono[Fr[1, 2]^2*Fr[1, 6]] - 792*mono[Fr[1, 6]^2] + 
     153*mono[Fr[2, 1]] + 54*mono[Fr[1, 1]*Fr[2, 1]] - 
     90*mono[Fr[1, 2]*Fr[2, 1]] - 36*mono[Fr[1, 5]*Fr[2, 1]] - 
     36*mono[Fr[1, 6]*Fr[2, 1]] - 216*mono[Fr[1, 2]*Fr[2, 3]] - 
     216*mono[Fr[1, 5]*Fr[2, 3]] - 216*mono[Fr[1, 6]*Fr[2, 3]] - 
     792*mono[Fr[2, 6]] - 216*mono[Fr[1, 2]*Fr[2, 6]] - 
     216*mono[Fr[1, 5]*Fr[2, 6]] - 216*mono[Fr[1, 6]*Fr[2, 6]] + 
     648*mono[Fr[3, 2]] + 972*mono[Fr[3, 5]] + 648*mono[Fr[3, 8]])/216, 
   (22512*mono[1] + 1584*mono[Fr[1, 1]^3] + 324*mono[Fr[1, 1]^4] + 
     22428*mono[Fr[1, 2]] - 2376*mono[Fr[1, 1]^2*Fr[1, 2]] + 
     432*mono[Fr[1, 1]^3*Fr[1, 2]] - 26244*mono[Fr[1, 2]^2] + 
     648*mono[Fr[1, 1]^2*Fr[1, 2]^2] + 11088*mono[Fr[1, 2]^3] - 
     1728*mono[Fr[1, 2]^4] - 3168*mono[Fr[1, 2]*Fr[1, 3]^2] - 
     3168*mono[Fr[1, 3]^3] + 10720*mono[Fr[1, 5]] - 
     2160*mono[Fr[1, 1]^2*Fr[1, 5]] + 432*mono[Fr[1, 1]^3*Fr[1, 5]] - 
     8688*mono[Fr[1, 2]*Fr[1, 5]] + 7488*mono[Fr[1, 2]^2*Fr[1, 5]] - 
     432*mono[Fr[1, 2]^3*Fr[1, 5]] - 3168*mono[Fr[1, 3]^2*Fr[1, 5]] - 
     14736*mono[Fr[1, 5]^2] + 648*mono[Fr[1, 1]^2*Fr[1, 5]^2] + 
     2376*mono[Fr[1, 2]*Fr[1, 5]^2] - 1296*mono[Fr[1, 2]^2*Fr[1, 5]^2] + 
     3744*mono[Fr[1, 5]^3] - 324*mono[Fr[1, 5]^4] + 1424*mono[Fr[1, 6]] - 
     2160*mono[Fr[1, 1]^2*Fr[1, 6]] + 432*mono[Fr[1, 1]^3*Fr[1, 6]] - 
     4704*mono[Fr[1, 2]*Fr[1, 6]] + 7488*mono[Fr[1, 2]^2*Fr[1, 6]] - 
     432*mono[Fr[1, 2]^3*Fr[1, 6]] - 3168*mono[Fr[1, 3]^2*Fr[1, 6]] + 
     2160*mono[Fr[1, 5]^2*Fr[1, 6]] - 4776*mono[Fr[1, 6]^2] + 
     648*mono[Fr[1, 1]^2*Fr[1, 6]^2] + 5544*mono[Fr[1, 2]*Fr[1, 6]^2] - 
     1296*mono[Fr[1, 2]^2*Fr[1, 6]^2] + 5328*mono[Fr[1, 5]*Fr[1, 6]^2] - 
     648*mono[Fr[1, 5]^2*Fr[1, 6]^2] + 10080*mono[Fr[1, 6]^3] - 
     324*mono[Fr[1, 6]^4] - 3252*mono[Fr[2, 1]] - 
     792*mono[Fr[1, 1]*Fr[2, 1]] - 648*mono[Fr[1, 1]^2*Fr[2, 1]] - 
     3696*mono[Fr[1, 2]*Fr[2, 1]] - 216*mono[Fr[1, 1]*Fr[1, 2]*Fr[2, 1]] + 
     1620*mono[Fr[1, 2]^2*Fr[2, 1]] + 1584*mono[Fr[1, 3]*Fr[2, 1]] - 
     2652*mono[Fr[1, 5]*Fr[2, 1]] - 216*mono[Fr[1, 1]*Fr[1, 5]*Fr[2, 1]] + 
     216*mono[Fr[1, 2]*Fr[1, 5]*Fr[2, 1]] + 756*mono[Fr[1, 5]^2*Fr[2, 1]] - 
     4236*mono[Fr[1, 6]*Fr[2, 1]] - 216*mono[Fr[1, 1]*Fr[1, 6]*Fr[2, 1]] + 
     216*mono[Fr[1, 2]*Fr[1, 6]*Fr[2, 1]] + 756*mono[Fr[1, 6]^2*Fr[2, 1]] - 
     135*mono[Fr[2, 1]^2] - 7920*mono[Fr[1, 2]*Fr[2, 3]] + 
     1296*mono[Fr[1, 2]^2*Fr[2, 3]] - 7488*mono[Fr[1, 5]*Fr[2, 3]] + 
     1296*mono[Fr[1, 5]^2*Fr[2, 3]] - 7488*mono[Fr[1, 6]*Fr[2, 3]] + 
     1296*mono[Fr[1, 6]^2*Fr[2, 3]] - 648*mono[Fr[2, 1]*Fr[2, 3]] - 
     4752*mono[Fr[1, 2]*Fr[2, 6]] + 1296*mono[Fr[1, 2]^2*Fr[2, 6]] - 
     4320*mono[Fr[1, 5]*Fr[2, 6]] + 1296*mono[Fr[1, 5]^2*Fr[2, 6]] - 
     4320*mono[Fr[1, 6]*Fr[2, 6]] + 1296*mono[Fr[1, 6]^2*Fr[2, 6]] - 
     648*mono[Fr[2, 1]*Fr[2, 6]] - 9504*mono[Fr[3, 2]] - 
     2592*mono[Fr[1, 2]*Fr[3, 2]] - 2592*mono[Fr[1, 5]*Fr[3, 2]] - 
     2592*mono[Fr[1, 6]*Fr[3, 2]] + 37224*mono[Fr[3, 5]] + 
     18144*mono[Fr[1, 1]*Fr[3, 5]] - 18144*mono[Fr[1, 2]*Fr[3, 5]] - 
     2592*mono[Fr[1, 2]*Fr[3, 8]] - 2592*mono[Fr[1, 5]*Fr[3, 8]] - 
     2592*mono[Fr[1, 6]*Fr[3, 8]] + 7776*mono[Fr[4, 3]] + 
     7776*mono[Fr[4, 6]])/2592, (-11*mono[Fr[2, 7]/SQRT1] - 
     3*mono[(Fr[1, 2]*Fr[2, 7])/SQRT1] - 3*mono[(Fr[1, 5]*Fr[2, 7])/SQRT1] - 
     3*mono[(Fr[1, 6]*Fr[2, 7])/SQRT1] + 9*mono[Fr[3, 3]/SQRT1])/9, 
   (-22*mono[(Fr[1, 2]*Fr[2, 7])/SQRT1] + 
     6*mono[(Fr[1, 2]^2*Fr[2, 7])/SQRT1] - 
     20*mono[(Fr[1, 5]*Fr[2, 7])/SQRT1] + 
     6*mono[(Fr[1, 5]^2*Fr[2, 7])/SQRT1] - 
     20*mono[(Fr[1, 6]*Fr[2, 7])/SQRT1] + 
     6*mono[(Fr[1, 6]^2*Fr[2, 7])/SQRT1] - 
     3*mono[(Fr[2, 1]*Fr[2, 7])/SQRT1] - 44*mono[Fr[3, 3]/SQRT1] - 
     12*mono[(Fr[1, 2]*Fr[3, 3])/SQRT1] - 
     12*mono[(Fr[1, 5]*Fr[3, 3])/SQRT1] - 
     12*mono[(Fr[1, 6]*Fr[3, 3])/SQRT1] + 36*mono[Fr[4, 7]/SQRT1])/36}}}


==> anc/bbggH/PolesUVIR_bbggH_2L_nf0_++-+.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{y[1] -> ex[3], y[2] -> ex[4], y[3] -> -(ex[2]*ex[3]) + ex[4] + ex[3]*ex[4], 
  y[4] -> -(ex[2]*ex[3]) - ex[2]^2*ex[3] + ex[4] + ex[3]*ex[4] + 
    ex[2]*ex[3]*ex[4], y[5] -> -ex[2] + ex[4]*ex[5], 
  y[6] -> -ex[2] + ex[4] - ex[6], y[7] -> ex[2]*ex[3] - ex[4] - ex[3]*ex[4] - 
    ex[2]*ex[3]*ex[4] + ex[2]*ex[3]*ex[4]*ex[5], 
  y[8] -> -(ex[2]*ex[3]) + ex[4] + ex[3]*ex[4] + ex[2]*ex[3]*ex[6], 
  y[9] -> 1 + ex[3], y[10] -> -ex[4] - ex[3]*ex[4] - 2*ex[2]*ex[3]*ex[4] + 
    ex[2]*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6], y[11] -> 1 + ex[2], 
  y[12] -> ex[2]*ex[3] - ex[4] - ex[3]*ex[4], 
  y[13] -> 31*ex[2]*ex[3] + 31*ex[2]^2*ex[3] - 31*ex[4] - 49*ex[2]*ex[4] - 
    31*ex[3]*ex[4] - 31*ex[2]*ex[3]*ex[4], 
  y[14] -> ex[2]*ex[3] + ex[2]^2*ex[3] - ex[4] - ex[3]*ex[4] - 
    ex[2]*ex[3]*ex[4], y[15] -> ex[2] - ex[4]*ex[5], 
  y[16] -> ex[2] - ex[4] + ex[6], y[17] -> ex[2]*ex[3] - ex[4] - 
    ex[3]*ex[4]*ex[5], y[18] -> ex[2], y[19] -> ex[2] - ex[4], 
  y[20] -> -ex[4] - 2*ex[2]*ex[3]*ex[4] + ex[3]*ex[4]^2 + 
    ex[2]*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6] - ex[3]*ex[4]*ex[6], 
  y[21] -> -49*ex[2]^2*ex[3] + 31*ex[2]*ex[4] + 98*ex[2]*ex[3]*ex[4] - 
    49*ex[4]^2 - 49*ex[3]*ex[4]^2 + 49*ex[2]^2*ex[3]*ex[6] - 
    49*ex[2]*ex[3]*ex[4]*ex[6], y[22] -> -1 + ex[2] - ex[3], 
  y[23] -> 1 + ex[3] + ex[2]*ex[3], 
  y[24] -> -2*ex[2]*ex[4] + ex[4]^2 + ex[2]*ex[4]*ex[5] + ex[2]*ex[6] - 
    ex[4]*ex[6], y[25] -> 1 + ex[4] - ex[6], y[26] -> 3 + 2*ex[3], 
  y[27] -> ex[2]*ex[3] + ex[2]*ex[3]^2 + ex[2]^2*ex[3]^2 + 2*ex[4] - 
    2*ex[2]*ex[4] + ex[3]*ex[4] - ex[3]^2*ex[4] - ex[2]*ex[3]^2*ex[4] + 
    2*ex[4]^2 - 2*ex[2]*ex[4]^2 + 2*ex[3]*ex[4]^2 - 2*ex[4]*ex[6] + 
    2*ex[2]*ex[4]*ex[6] - 2*ex[3]*ex[4]*ex[6], 
  y[28] -> -30*ex[2] + 13*ex[2]*ex[3] + 21*ex[4] - 13*ex[3]*ex[4] + 
    18*ex[2]*ex[3]*ex[4] - 18*ex[3]*ex[4]^2 - 18*ex[2]*ex[3]*ex[6] + 
    18*ex[3]*ex[4]*ex[6], y[29] -> ex[5], 
  y[30] -> ex[2] + ex[2]*ex[3] + ex[2]^2*ex[3] - ex[4] - ex[2]*ex[4] - 
    ex[3]*ex[4] - ex[2]*ex[3]*ex[4], 
  y[31] -> ex[2] + ex[2]*ex[3] + ex[2]^2*ex[3] - ex[4] - ex[3]*ex[4] - 
    2*ex[2]*ex[3]*ex[4] - ex[2]^2*ex[3]*ex[4] + ex[2]*ex[3]*ex[4]*ex[5] + 
    ex[2]^2*ex[3]*ex[4]*ex[5] - ex[2]*ex[6], 
  y[32] -> -ex[2] + ex[4] + ex[2]*ex[6], 
  y[33] -> ex[2] + ex[2]*ex[3] + ex[2]^2*ex[3] - 2*ex[4] - ex[2]*ex[4] - 
    2*ex[3]*ex[4] + 2*ex[2]^2*ex[3]*ex[4] - 2*ex[4]^2 - 2*ex[2]*ex[4]^2 - 
    2*ex[3]*ex[4]^2 - 2*ex[2]*ex[3]*ex[4]^2 - ex[2]*ex[6] - 
    2*ex[2]*ex[3]*ex[6] - 2*ex[2]^2*ex[3]*ex[6] + 2*ex[4]*ex[6] + 
    2*ex[2]*ex[4]*ex[6] + 2*ex[3]*ex[4]*ex[6] + 2*ex[2]*ex[3]*ex[4]*ex[6], 
  y[34] -> ex[2]*ex[3] + ex[2]^2*ex[3] - ex[4] + ex[2]*ex[4] - ex[3]*ex[4] - 
    ex[2]*ex[3]*ex[4], y[35] -> 3*ex[2]^2*ex[3] + 3*ex[2]^3*ex[3] - 
    5*ex[2]*ex[4] - 7*ex[2]^2*ex[4] - 6*ex[2]*ex[3]*ex[4] - 
    6*ex[2]^2*ex[3]*ex[4] + 3*ex[4]^2 + 5*ex[2]*ex[4]^2 + 3*ex[3]*ex[4]^2 + 
    3*ex[2]*ex[3]*ex[4]^2 + 3*ex[2]*ex[3]*ex[6] + 3*ex[2]^2*ex[3]*ex[6] - 
    3*ex[4]*ex[6] - 5*ex[2]*ex[4]*ex[6] - 3*ex[3]*ex[4]*ex[6] - 
    3*ex[2]*ex[3]*ex[4]*ex[6], y[36] -> 16*ex[2]^4*ex[3]^2 + 
    16*ex[2]^5*ex[3]^2 - 32*ex[2]^3*ex[3]*ex[4] - 9*ex[2]^4*ex[3]*ex[4] - 
    18*ex[2]^2*ex[3]^2*ex[4] - 86*ex[2]^3*ex[3]^2*ex[4] - 
    68*ex[2]^4*ex[3]^2*ex[4] + 16*ex[2]^2*ex[4]^2 - 7*ex[2]^3*ex[4]^2 + 
    36*ex[2]*ex[3]*ex[4]^2 + 104*ex[2]^2*ex[3]*ex[4]^2 + 
    9*ex[2]^3*ex[3]*ex[4]^2 - 18*ex[2]^4*ex[3]*ex[4]^2 + 
    36*ex[2]*ex[3]^2*ex[4]^2 + 124*ex[2]^2*ex[3]^2*ex[4]^2 + 
    88*ex[2]^3*ex[3]^2*ex[4]^2 - 18*ex[4]^3 - 18*ex[2]*ex[4]^3 + 
    18*ex[2]^2*ex[4]^3 - 36*ex[3]*ex[4]^3 - 72*ex[2]*ex[3]*ex[4]^3 + 
    18*ex[2]^3*ex[3]*ex[4]^3 - 18*ex[3]^2*ex[4]^3 - 
    54*ex[2]*ex[3]^2*ex[4]^3 - 36*ex[2]^2*ex[3]^2*ex[4]^3, 
  y[37] -> 21*ex[2]^2*ex[3] + 21*ex[2]^3*ex[3] - 44*ex[2]*ex[4] - 
    49*ex[2]^2*ex[4] - 42*ex[2]*ex[3]*ex[4] - 42*ex[2]^2*ex[3]*ex[4] + 
    39*ex[4]^2 + 44*ex[2]*ex[4]^2 + 21*ex[3]*ex[4]^2 + 
    21*ex[2]*ex[3]*ex[4]^2 + 21*ex[2]*ex[3]*ex[6] + 21*ex[2]^2*ex[3]*ex[6] - 
    21*ex[4]*ex[6] - 26*ex[2]*ex[4]*ex[6] - 21*ex[3]*ex[4]*ex[6] - 
    21*ex[2]*ex[3]*ex[4]*ex[6], y[38] -> ex[2]^2*ex[3]^2 + 
    2*ex[2]^3*ex[3]^2 + ex[2]^4*ex[3]^2 - 2*ex[2]*ex[3]*ex[4] - 
    5*ex[2]^2*ex[3]*ex[4] - 3*ex[2]^3*ex[3]*ex[4] - 2*ex[2]*ex[3]^2*ex[4] - 
    4*ex[2]^2*ex[3]^2*ex[4] - 2*ex[2]^3*ex[3]^2*ex[4] + ex[4]^2 + 
    3*ex[2]*ex[4]^2 + 3*ex[2]^2*ex[4]^2 + 2*ex[3]*ex[4]^2 + 
    5*ex[2]*ex[3]*ex[4]^2 + 3*ex[2]^2*ex[3]*ex[4]^2 + ex[3]^2*ex[4]^2 + 
    2*ex[2]*ex[3]^2*ex[4]^2 + ex[2]^2*ex[3]^2*ex[4]^2, 
  y[39] -> ex[2]^2*ex[3] + ex[2]^3*ex[3] - 2*ex[2]*ex[4] - 3*ex[2]^2*ex[4] - 
    4*ex[2]*ex[3]*ex[4] - 4*ex[2]^2*ex[3]*ex[4] + 2*ex[4]^2 + 
    3*ex[2]*ex[4]^2 + 2*ex[3]*ex[4]^2 + 2*ex[2]*ex[3]*ex[4]^2 + 
    2*ex[2]*ex[3]*ex[6] + 2*ex[2]^2*ex[3]*ex[6] - 2*ex[4]*ex[6] - 
    3*ex[2]*ex[4]*ex[6] - 2*ex[3]*ex[4]*ex[6] - 2*ex[2]*ex[3]*ex[4]*ex[6], 
  y[40] -> 49*ex[2]*ex[3] + 49*ex[2]^2*ex[3] - 49*ex[4] - 58*ex[2]*ex[4] - 
    49*ex[3]*ex[4] - 49*ex[2]*ex[3]*ex[4], y[41] -> -58 + 27*ex[3], 
  y[42] -> -58*ex[2]^2*ex[3] + 49*ex[2]*ex[4] + 116*ex[2]*ex[3]*ex[4] - 
    58*ex[4]^2 - 58*ex[3]*ex[4]^2 + 58*ex[2]^2*ex[3]*ex[6] - 
    58*ex[2]*ex[3]*ex[4]*ex[6], y[43] -> 3*ex[2]*ex[3] + 3*ex[2]^2*ex[3] - 
    3*ex[4] - 5*ex[2]*ex[4] - 3*ex[3]*ex[4] - 3*ex[2]*ex[3]*ex[4], 
  y[44] -> 58*ex[2]^2*ex[3]^2 + 116*ex[2]^3*ex[3]^2 + 58*ex[2]^4*ex[3]^2 - 
    116*ex[2]*ex[3]*ex[4] - 181*ex[2]^2*ex[3]*ex[4] - 
    65*ex[2]^3*ex[3]*ex[4] - 116*ex[2]*ex[3]^2*ex[4] - 
    232*ex[2]^2*ex[3]^2*ex[4] - 116*ex[2]^3*ex[3]^2*ex[4] + 58*ex[4]^2 + 
    65*ex[2]*ex[4]^2 - 50*ex[2]^2*ex[4]^2 + 116*ex[3]*ex[4]^2 + 
    181*ex[2]*ex[3]*ex[4]^2 + 65*ex[2]^2*ex[3]*ex[4]^2 + 58*ex[3]^2*ex[4]^2 + 
    116*ex[2]*ex[3]^2*ex[4]^2 + 58*ex[2]^2*ex[3]^2*ex[4]^2, 
  y[45] -> -50 + 9*ex[3], y[46] -> 36*ex[2]^2*ex[3] + 36*ex[2]^3*ex[3] - 
    61*ex[2]*ex[4] - 80*ex[2]^2*ex[4] - 72*ex[2]*ex[3]*ex[4] - 
    72*ex[2]^2*ex[3]*ex[4] + 42*ex[4]^2 + 61*ex[2]*ex[4]^2 + 
    36*ex[3]*ex[4]^2 + 36*ex[2]*ex[3]*ex[4]^2 + 36*ex[2]*ex[3]*ex[6] + 
    36*ex[2]^2*ex[3]*ex[6] - 36*ex[4]*ex[6] - 55*ex[2]*ex[4]*ex[6] - 
    36*ex[3]*ex[4]*ex[6] - 36*ex[2]*ex[3]*ex[4]*ex[6], y[47] -> 58 + 9*ex[3], 
  y[48] -> 11*ex[2] + 22*ex[2]^2 + 22*ex[2]^2*ex[4] + 9*ex[2]*ex[3]*ex[4] + 
    9*ex[2]^2*ex[3]*ex[4] - 11*ex[2]*ex[4]^2 - 9*ex[3]*ex[4]^2 - 
    9*ex[2]*ex[3]*ex[4]^2 - 22*ex[2]^2*ex[6] + 22*ex[2]*ex[4]*ex[6] + 
    9*ex[3]*ex[4]*ex[6] + 9*ex[2]*ex[3]*ex[4]*ex[6] - 11*ex[2]*ex[6]^2, 
  y[49] -> 11*ex[2]^3 + 11*ex[2]^3*ex[3] + 11*ex[2]^4*ex[3] - 
    33*ex[2]^2*ex[4] - 22*ex[2]^2*ex[3]*ex[4] + 22*ex[2]^3*ex[3]*ex[4] + 
    44*ex[2]^4*ex[3]*ex[4] - 14*ex[2]*ex[4]^2 - 116*ex[2]^2*ex[4]^2 - 
    69*ex[2]^3*ex[4]^2 - 23*ex[2]*ex[3]*ex[4]^2 - 134*ex[2]^2*ex[3]*ex[4]^2 - 
    78*ex[2]^3*ex[3]*ex[4]^2 + 33*ex[2]^4*ex[3]*ex[4]^2 - 
    9*ex[2]*ex[3]^2*ex[4]^2 + 27*ex[2]^3*ex[3]^2*ex[4]^2 + 
    18*ex[2]^4*ex[3]^2*ex[4]^2 + 36*ex[4]^3 + 80*ex[2]*ex[4]^3 - 
    25*ex[2]^2*ex[4]^3 - 58*ex[2]^3*ex[4]^3 + 45*ex[3]*ex[4]^3 + 
    80*ex[2]*ex[3]*ex[4]^3 - 63*ex[2]^2*ex[3]*ex[4]^3 - 
    98*ex[2]^3*ex[3]*ex[4]^3 + 9*ex[3]^2*ex[4]^3 - 18*ex[2]*ex[3]^2*ex[4]^3 - 
    63*ex[2]^2*ex[3]^2*ex[4]^3 - 36*ex[2]^3*ex[3]^2*ex[4]^3 + 36*ex[4]^4 + 
    94*ex[2]*ex[4]^4 + 58*ex[2]^2*ex[4]^4 + 54*ex[3]*ex[4]^4 + 
    130*ex[2]*ex[3]*ex[4]^4 + 76*ex[2]^2*ex[3]*ex[4]^4 + 18*ex[3]^2*ex[4]^4 + 
    36*ex[2]*ex[3]^2*ex[4]^4 + 18*ex[2]^2*ex[3]^2*ex[4]^4 + 
    11*ex[2]^2*ex[6] - 22*ex[2]^3*ex[6] - 44*ex[2]^3*ex[3]*ex[6] - 
    44*ex[2]^4*ex[3]*ex[6] - 22*ex[2]*ex[4]*ex[6] + 66*ex[2]^2*ex[4]*ex[6] + 
    22*ex[2]^3*ex[4]*ex[6] - 22*ex[2]*ex[3]*ex[4]*ex[6] + 
    66*ex[2]^2*ex[3]*ex[4]*ex[6] + 22*ex[2]^3*ex[3]*ex[4]*ex[6] - 
    66*ex[2]^4*ex[3]*ex[4]*ex[6] - 9*ex[2]^2*ex[3]^2*ex[4]*ex[6] - 
    18*ex[2]^3*ex[3]^2*ex[4]*ex[6] - 9*ex[2]^4*ex[3]^2*ex[4]*ex[6] - 
    36*ex[4]^2*ex[6] - 124*ex[2]*ex[4]^2*ex[6] + 25*ex[2]^2*ex[4]^2*ex[6] + 
    80*ex[2]^3*ex[4]^2*ex[6] - 45*ex[3]*ex[4]^2*ex[6] - 
    124*ex[2]*ex[3]*ex[4]^2*ex[6] + 85*ex[2]^2*ex[3]*ex[4]^2*ex[6] + 
    164*ex[2]^3*ex[3]*ex[4]^2*ex[6] - 9*ex[3]^2*ex[4]^2*ex[6] + 
    27*ex[2]*ex[3]^2*ex[4]^2*ex[6] + 81*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 
    45*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] - 72*ex[4]^3*ex[6] - 
    210*ex[2]*ex[4]^3*ex[6] - 138*ex[2]^2*ex[4]^3*ex[6] - 
    108*ex[3]*ex[4]^3*ex[6] - 282*ex[2]*ex[3]*ex[4]^3*ex[6] - 
    174*ex[2]^2*ex[3]*ex[4]^3*ex[6] - 36*ex[3]^2*ex[4]^3*ex[6] - 
    72*ex[2]*ex[3]^2*ex[4]^3*ex[6] - 36*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] - 
    22*ex[2]^2*ex[6]^2 + 11*ex[2]^3*ex[6]^2 - 22*ex[2]^2*ex[3]*ex[6]^2 + 
    11*ex[2]^3*ex[3]*ex[6]^2 + 33*ex[2]^4*ex[3]*ex[6]^2 + 
    44*ex[2]*ex[4]*ex[6]^2 - 11*ex[2]^2*ex[4]*ex[6]^2 - 
    22*ex[2]^3*ex[4]*ex[6]^2 + 44*ex[2]*ex[3]*ex[4]*ex[6]^2 - 
    44*ex[2]^2*ex[3]*ex[4]*ex[6]^2 - 88*ex[2]^3*ex[3]*ex[4]*ex[6]^2 - 
    9*ex[2]*ex[3]^2*ex[4]*ex[6]^2 - 18*ex[2]^2*ex[3]^2*ex[4]*ex[6]^2 - 
    9*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 + 36*ex[4]^2*ex[6]^2 + 
    138*ex[2]*ex[4]^2*ex[6]^2 + 102*ex[2]^2*ex[4]^2*ex[6]^2 + 
    54*ex[3]*ex[4]^2*ex[6]^2 + 174*ex[2]*ex[3]*ex[4]^2*ex[6]^2 + 
    120*ex[2]^2*ex[3]*ex[4]^2*ex[6]^2 + 18*ex[3]^2*ex[4]^2*ex[6]^2 + 
    36*ex[2]*ex[3]^2*ex[4]^2*ex[6]^2 + 18*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2 + 
    11*ex[2]^2*ex[6]^3 + 22*ex[2]^2*ex[3]*ex[6]^3 + 
    22*ex[2]^3*ex[3]*ex[6]^3 - 22*ex[2]*ex[4]*ex[6]^3 - 
    22*ex[2]^2*ex[4]*ex[6]^3 - 22*ex[2]*ex[3]*ex[4]*ex[6]^3 - 
    22*ex[2]^2*ex[3]*ex[4]*ex[6]^3, y[50] -> 1 + 2*ex[2] - ex[4] + ex[6], 
  y[51] -> ex[2]^2 + ex[2]^2*ex[3] + ex[2]^3*ex[3] - 3*ex[2]*ex[4] - 
    ex[2]^2*ex[4] - 2*ex[2]*ex[3]*ex[4] + ex[2]^2*ex[3]*ex[4] + 
    3*ex[2]^3*ex[3]*ex[4] + 2*ex[4]^2 - ex[2]*ex[4]^2 - 2*ex[2]^2*ex[4]^2 + 
    2*ex[3]*ex[4]^2 - 2*ex[2]*ex[3]*ex[4]^2 - 4*ex[2]^2*ex[3]*ex[4]^2 + 
    2*ex[4]^3 + 2*ex[2]*ex[4]^3 + 2*ex[3]*ex[4]^3 + 2*ex[2]*ex[3]*ex[4]^3 + 
    ex[2]*ex[6] - ex[2]^2*ex[6] - 3*ex[2]^2*ex[3]*ex[6] - 
    3*ex[2]^3*ex[3]*ex[6] - 2*ex[4]*ex[6] + 2*ex[2]*ex[4]*ex[6] + 
    2*ex[2]^2*ex[4]*ex[6] - 2*ex[3]*ex[4]*ex[6] + 4*ex[2]*ex[3]*ex[4]*ex[6] + 
    6*ex[2]^2*ex[3]*ex[4]*ex[6] - 4*ex[4]^2*ex[6] - 4*ex[2]*ex[4]^2*ex[6] - 
    4*ex[3]*ex[4]^2*ex[6] - 4*ex[2]*ex[3]*ex[4]^2*ex[6] - ex[2]*ex[6]^2 - 
    2*ex[2]*ex[3]*ex[6]^2 - 2*ex[2]^2*ex[3]*ex[6]^2 + 2*ex[4]*ex[6]^2 + 
    2*ex[2]*ex[4]*ex[6]^2 + 2*ex[3]*ex[4]*ex[6]^2 + 
    2*ex[2]*ex[3]*ex[4]*ex[6]^2, y[52] -> 3*ex[2] - 2*ex[4], 
  y[53] -> 22*ex[2]^3*ex[3]^3 + 66*ex[2]^4*ex[3]^3 + 66*ex[2]^5*ex[3]^3 + 
    22*ex[2]^6*ex[3]^3 - 66*ex[2]^2*ex[3]^2*ex[4] - 
    225*ex[2]^3*ex[3]^2*ex[4] - 252*ex[2]^4*ex[3]^2*ex[4] - 
    93*ex[2]^5*ex[3]^2*ex[4] - 66*ex[2]^2*ex[3]^3*ex[4] - 
    198*ex[2]^3*ex[3]^3*ex[4] - 198*ex[2]^4*ex[3]^3*ex[4] - 
    66*ex[2]^5*ex[3]^3*ex[4] + 66*ex[2]*ex[3]*ex[4]^2 + 
    252*ex[2]^2*ex[3]*ex[4]^2 + 288*ex[2]^3*ex[3]*ex[4]^2 + 
    102*ex[2]^4*ex[3]*ex[4]^2 + 132*ex[2]*ex[3]^2*ex[4]^2 + 
    450*ex[2]^2*ex[3]^2*ex[4]^2 + 504*ex[2]^3*ex[3]^2*ex[4]^2 + 
    186*ex[2]^4*ex[3]^2*ex[4]^2 + 66*ex[2]*ex[3]^3*ex[4]^2 + 
    198*ex[2]^2*ex[3]^3*ex[4]^2 + 198*ex[2]^3*ex[3]^3*ex[4]^2 + 
    66*ex[2]^4*ex[3]^3*ex[4]^2 - 22*ex[4]^3 - 93*ex[2]*ex[4]^3 - 
    102*ex[2]^2*ex[4]^3 - 44*ex[2]^3*ex[4]^3 - 66*ex[3]*ex[4]^3 - 
    252*ex[2]*ex[3]*ex[4]^3 - 288*ex[2]^2*ex[3]*ex[4]^3 - 
    102*ex[2]^3*ex[3]*ex[4]^3 - 66*ex[3]^2*ex[4]^3 - 
    225*ex[2]*ex[3]^2*ex[4]^3 - 252*ex[2]^2*ex[3]^2*ex[4]^3 - 
    93*ex[2]^3*ex[3]^2*ex[4]^3 - 22*ex[3]^3*ex[4]^3 - 
    66*ex[2]*ex[3]^3*ex[4]^3 - 66*ex[2]^2*ex[3]^3*ex[4]^3 - 
    22*ex[2]^3*ex[3]^3*ex[4]^3, 
  y[54] -> -(ex[2]*ex[4]) - 2*ex[2]*ex[3]*ex[4] - 2*ex[2]^2*ex[3]*ex[4] + 
    ex[4]^2 + ex[3]*ex[4]^2 + ex[2]*ex[3]*ex[4]^2 + ex[2]*ex[3]*ex[4]*ex[5] + 
    ex[2]^2*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6] + ex[2]^2*ex[3]*ex[6] - 
    ex[4]*ex[6] - ex[3]*ex[4]*ex[6] - ex[2]*ex[3]*ex[4]*ex[6], 
  y[55] -> 6*ex[2] + 9*ex[2]*ex[3] + 2*ex[4] - 9*ex[3]*ex[4], 
  y[56] -> 3*ex[2]*ex[3] + 3*ex[2]^2*ex[3] - 3*ex[4] - 7*ex[2]*ex[4] - 
    3*ex[3]*ex[4] - 3*ex[2]*ex[3]*ex[4], 
  y[57] -> ex[2]^2*ex[3] - ex[2]*ex[4] - 3*ex[2]*ex[3]*ex[4] - 
    ex[2]^2*ex[3]*ex[4] + ex[4]^2 + ex[3]*ex[4]^2 + ex[2]*ex[3]*ex[4]*ex[5] + 
    ex[2]^2*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6] - ex[4]*ex[6] - 
    ex[3]*ex[4]*ex[6], y[58] -> -14 + ex[3], 
  y[59] -> 9*ex[2] - 10*ex[4] + 8*ex[2]*ex[4] - 9*ex[4]^2 - 9*ex[2]*ex[6] + 
    9*ex[4]*ex[6], y[60] -> -9*ex[2]^3*ex[3]^2 + 9*ex[2]^2*ex[3]*ex[4] - 
    36*ex[2]^3*ex[3]^2*ex[4] + 14*ex[4]^2 + 28*ex[2]*ex[4]^2 + 
    14*ex[2]^2*ex[4]^2 + 13*ex[3]*ex[4]^2 + 26*ex[2]*ex[3]*ex[4]^2 + 
    40*ex[2]^2*ex[3]*ex[4]^2 - ex[3]^2*ex[4]^2 + 18*ex[2]*ex[3]^2*ex[4]^2 + 
    48*ex[2]^2*ex[3]^2*ex[4]^2 - 25*ex[2]^3*ex[3]^2*ex[4]^2 + 14*ex[4]^3 + 
    28*ex[2]*ex[4]^3 + 14*ex[2]^2*ex[4]^3 + 3*ex[3]*ex[4]^3 + 
    6*ex[2]*ex[3]*ex[4]^3 + 30*ex[2]^2*ex[3]*ex[4]^3 - 11*ex[3]^2*ex[4]^3 - 
    4*ex[2]*ex[3]^2*ex[4]^3 + 43*ex[2]^2*ex[3]^2*ex[4]^3 - 9*ex[3]*ex[4]^4 - 
    18*ex[2]*ex[3]*ex[4]^4 - 9*ex[3]^2*ex[4]^4 - 18*ex[2]*ex[3]^2*ex[4]^4 + 
    9*ex[2]^2*ex[3]^2*ex[6] + 27*ex[2]^3*ex[3]^2*ex[6] - 
    9*ex[2]*ex[3]*ex[4]*ex[6] - 27*ex[2]^2*ex[3]*ex[4]*ex[6] - 
    19*ex[2]*ex[3]^2*ex[4]*ex[6] - 29*ex[2]^2*ex[3]^2*ex[4]*ex[6] + 
    44*ex[2]^3*ex[3]^2*ex[4]*ex[6] - 14*ex[4]^2*ex[6] - 
    28*ex[2]*ex[4]^2*ex[6] - 14*ex[2]^2*ex[4]^2*ex[6] - 
    3*ex[3]*ex[4]^2*ex[6] - 15*ex[2]*ex[3]*ex[4]^2*ex[6] - 
    48*ex[2]^2*ex[3]*ex[4]^2*ex[6] + 11*ex[3]^2*ex[4]^2*ex[6] - 
    14*ex[2]*ex[3]^2*ex[4]^2*ex[6] - 79*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 
    18*ex[3]*ex[4]^3*ex[6] + 36*ex[2]*ex[3]*ex[4]^3*ex[6] + 
    18*ex[3]^2*ex[4]^3*ex[6] + 36*ex[2]*ex[3]^2*ex[4]^3*ex[6] - 
    9*ex[2]^2*ex[3]^2*ex[6]^2 - 18*ex[2]^3*ex[3]^2*ex[6]^2 + 
    9*ex[2]*ex[3]*ex[4]*ex[6]^2 + 18*ex[2]^2*ex[3]*ex[4]*ex[6]^2 + 
    18*ex[2]*ex[3]^2*ex[4]*ex[6]^2 + 36*ex[2]^2*ex[3]^2*ex[4]*ex[6]^2 - 
    9*ex[3]*ex[4]^2*ex[6]^2 - 18*ex[2]*ex[3]*ex[4]^2*ex[6]^2 - 
    9*ex[3]^2*ex[4]^2*ex[6]^2 - 18*ex[2]*ex[3]^2*ex[4]^2*ex[6]^2, 
  y[61] -> -1 + ex[5], y[62] -> ex[4] - ex[6], 
  y[63] -> 2*ex[2]^2*ex[3] + ex[2]^3*ex[3] - ex[2]*ex[4] - 
    3*ex[2]*ex[3]*ex[4] - ex[2]^2*ex[3]*ex[4] + ex[4]^2 + ex[3]*ex[4]^2 + 
    ex[2]*ex[3]*ex[6] - ex[4]*ex[6] - ex[3]*ex[4]*ex[6], 
  y[64] -> ex[2]^2*ex[3] + ex[2]^2*ex[4] + ex[2]*ex[3]*ex[4] + 
    3*ex[2]^2*ex[3]*ex[4] - ex[4]^2 - 2*ex[2]*ex[4]^2 - ex[3]*ex[4]^2 - 
    2*ex[2]*ex[3]*ex[4]^2 - ex[2]*ex[3]*ex[6] - 2*ex[2]^2*ex[3]*ex[6] + 
    ex[4]*ex[6] + 2*ex[2]*ex[4]*ex[6] + ex[3]*ex[4]*ex[6] + 
    2*ex[2]*ex[3]*ex[4]*ex[6], y[65] -> 9*ex[2]^2*ex[3]^2 - 
    18*ex[2]*ex[3]*ex[4] - 18*ex[2]^2*ex[3]*ex[4] - 18*ex[2]*ex[3]^2*ex[4] + 
    9*ex[4]^2 + 7*ex[2]*ex[4]^2 - 2*ex[2]^2*ex[4]^2 + 18*ex[3]*ex[4]^2 + 
    18*ex[2]*ex[3]*ex[4]^2 + 9*ex[3]^2*ex[4]^2, 
  y[66] -> ex[2]^2*ex[3] + ex[4] + ex[3]*ex[4], 
  y[67] -> ex[2] + 2*ex[2]^2 + ex[2]*ex[3] + 2*ex[2]^2*ex[3] + 
    ex[2]^3*ex[3] - ex[4] - 2*ex[2]*ex[4] - ex[3]*ex[4] - 
    2*ex[2]*ex[3]*ex[4] - ex[2]^2*ex[3]*ex[4] - ex[2]^2*ex[6], 
  y[68] -> ex[2]^2 + 2*ex[2]^3 + ex[2]*ex[4] + 4*ex[2]*ex[3]*ex[4] + 
    4*ex[2]^2*ex[3]*ex[4] - 2*ex[4]^2 - 2*ex[2]*ex[4]^2 - 2*ex[3]*ex[4]^2 - 
    2*ex[2]*ex[3]*ex[4]^2 + ex[2]^2*ex[6] - 2*ex[2]*ex[3]*ex[6] - 
    2*ex[2]^2*ex[3]*ex[6] + 2*ex[4]*ex[6] + 2*ex[2]*ex[4]*ex[6] + 
    2*ex[3]*ex[4]*ex[6] + 2*ex[2]*ex[3]*ex[4]*ex[6], 
  y[69] -> ex[2]^4 + 2*ex[2]^5 + 2*ex[2]^4*ex[3] + 5*ex[2]^5*ex[3] + 
    3*ex[2]^6*ex[3] + ex[2]^4*ex[3]^2 + 3*ex[2]^5*ex[3]^2 + 
    3*ex[2]^6*ex[3]^2 + ex[2]^7*ex[3]^2 - 4*ex[2]^3*ex[4] - 
    10*ex[2]^4*ex[4] - 4*ex[2]^5*ex[4] - 8*ex[2]^3*ex[3]*ex[4] - 
    21*ex[2]^4*ex[3]*ex[4] - 13*ex[2]^5*ex[3]*ex[4] - 
    4*ex[2]^3*ex[3]^2*ex[4] - 12*ex[2]^4*ex[3]^2*ex[4] - 
    12*ex[2]^5*ex[3]^2*ex[4] - 4*ex[2]^6*ex[3]^2*ex[4] + 6*ex[2]^2*ex[4]^2 + 
    18*ex[2]^3*ex[4]^2 + 13*ex[2]^4*ex[4]^2 + 2*ex[2]^5*ex[4]^2 + 
    12*ex[2]^2*ex[3]*ex[4]^2 + 38*ex[2]^3*ex[3]*ex[4]^2 + 
    34*ex[2]^4*ex[3]*ex[4]^2 + 8*ex[2]^5*ex[3]*ex[4]^2 + 
    6*ex[2]^2*ex[3]^2*ex[4]^2 + 22*ex[2]^3*ex[3]^2*ex[4]^2 + 
    26*ex[2]^4*ex[3]^2*ex[4]^2 + 10*ex[2]^5*ex[3]^2*ex[4]^2 - 
    4*ex[2]*ex[4]^3 - 14*ex[2]^2*ex[4]^3 - 14*ex[2]^3*ex[4]^3 - 
    4*ex[2]^4*ex[4]^3 - 8*ex[2]*ex[3]*ex[4]^3 - 30*ex[2]^2*ex[3]*ex[4]^3 - 
    34*ex[2]^3*ex[3]*ex[4]^3 - 12*ex[2]^4*ex[3]*ex[4]^3 - 
    4*ex[2]*ex[3]^2*ex[4]^3 - 16*ex[2]^2*ex[3]^2*ex[4]^3 - 
    20*ex[2]^3*ex[3]^2*ex[4]^3 - 8*ex[2]^4*ex[3]^2*ex[4]^3 + ex[4]^4 + 
    4*ex[2]*ex[4]^4 + 5*ex[2]^2*ex[4]^4 + 2*ex[2]^3*ex[4]^4 + 
    2*ex[3]*ex[4]^4 + 8*ex[2]*ex[3]*ex[4]^4 + 10*ex[2]^2*ex[3]*ex[4]^4 + 
    4*ex[2]^3*ex[3]*ex[4]^4 + ex[3]^2*ex[4]^4 + 4*ex[2]*ex[3]^2*ex[4]^4 + 
    5*ex[2]^2*ex[3]^2*ex[4]^4 + 2*ex[2]^3*ex[3]^2*ex[4]^4 + ex[2]^3*ex[6] + 
    2*ex[2]^4*ex[6] - ex[2]^5*ex[6] + 2*ex[2]^3*ex[3]*ex[6] + 
    4*ex[2]^4*ex[3]*ex[6] - ex[2]^5*ex[3]*ex[6] - 3*ex[2]^6*ex[3]*ex[6] + 
    ex[2]^3*ex[3]^2*ex[6] + 3*ex[2]^4*ex[3]^2*ex[6] + 
    3*ex[2]^5*ex[3]^2*ex[6] + ex[2]^6*ex[3]^2*ex[6] - 3*ex[2]^2*ex[4]*ex[6] - 
    8*ex[2]^3*ex[4]*ex[6] - ex[2]^4*ex[4]*ex[6] + 2*ex[2]^5*ex[4]*ex[6] - 
    6*ex[2]^2*ex[3]*ex[4]*ex[6] - 18*ex[2]^3*ex[3]*ex[4]*ex[6] - 
    10*ex[2]^4*ex[3]*ex[4]*ex[6] + 2*ex[2]^5*ex[3]*ex[4]*ex[6] - 
    3*ex[2]^2*ex[3]^2*ex[4]*ex[6] - 13*ex[2]^3*ex[3]^2*ex[4]*ex[6] - 
    17*ex[2]^4*ex[3]^2*ex[4]*ex[6] - 7*ex[2]^5*ex[3]^2*ex[4]*ex[6] + 
    3*ex[2]*ex[4]^2*ex[6] + 11*ex[2]^2*ex[4]^2*ex[6] + 
    9*ex[2]^3*ex[4]^2*ex[6] + ex[2]^4*ex[4]^2*ex[6] + 
    6*ex[2]*ex[3]*ex[4]^2*ex[6] + 26*ex[2]^2*ex[3]*ex[4]^2*ex[6] + 
    30*ex[2]^3*ex[3]*ex[4]^2*ex[6] + 10*ex[2]^4*ex[3]*ex[4]^2*ex[6] + 
    3*ex[2]*ex[3]^2*ex[4]^2*ex[6] + 15*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 
    21*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] + 9*ex[2]^4*ex[3]^2*ex[4]^2*ex[6] - 
    ex[4]^3*ex[6] - 5*ex[2]*ex[4]^3*ex[6] - 7*ex[2]^2*ex[4]^3*ex[6] - 
    3*ex[2]^3*ex[4]^3*ex[6] - 2*ex[3]*ex[4]^3*ex[6] - 
    10*ex[2]*ex[3]*ex[4]^3*ex[6] - 14*ex[2]^2*ex[3]*ex[4]^3*ex[6] - 
    6*ex[2]^3*ex[3]*ex[4]^3*ex[6] - ex[3]^2*ex[4]^3*ex[6] - 
    5*ex[2]*ex[3]^2*ex[4]^3*ex[6] - 7*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] - 
    3*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] - ex[2]^4*ex[6]^2 - 
    2*ex[2]^4*ex[3]*ex[6]^2 - 2*ex[2]^5*ex[3]*ex[6]^2 + 
    ex[2]^3*ex[3]^2*ex[6]^2 + 2*ex[2]^4*ex[3]^2*ex[6]^2 + 
    ex[2]^5*ex[3]^2*ex[6]^2 + 2*ex[2]^3*ex[4]*ex[6]^2 + 
    2*ex[2]^4*ex[4]*ex[6]^2 - 2*ex[2]^2*ex[3]*ex[4]*ex[6]^2 - 
    2*ex[2]^3*ex[3]*ex[4]*ex[6]^2 - 2*ex[2]^2*ex[3]^2*ex[4]*ex[6]^2 - 
    4*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 - 2*ex[2]^4*ex[3]^2*ex[4]*ex[6]^2 + 
    ex[2]*ex[4]^2*ex[6]^2 + 2*ex[2]^2*ex[4]^2*ex[6]^2 + 
    ex[2]^3*ex[4]^2*ex[6]^2 + 2*ex[2]*ex[3]*ex[4]^2*ex[6]^2 + 
    4*ex[2]^2*ex[3]*ex[4]^2*ex[6]^2 + 2*ex[2]^3*ex[3]*ex[4]^2*ex[6]^2 + 
    ex[2]*ex[3]^2*ex[4]^2*ex[6]^2 + 2*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2 + 
    ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^2, 
  y[70] -> ex[2]*ex[3] - ex[3]*ex[4] - ex[6], 
  y[71] -> 2*ex[2]^2 + 3*ex[2]^3 + 2*ex[2]^2*ex[3] + ex[2]^3*ex[3] - 
    2*ex[2]*ex[4] - 3*ex[2]^2*ex[4] + ex[2]*ex[3]*ex[4] + 
    3*ex[2]^2*ex[3]*ex[4] - ex[4]^2 - ex[2]*ex[4]^2 - ex[3]*ex[4]^2 - 
    2*ex[2]*ex[3]*ex[4]^2 + ex[2]*ex[6] + 2*ex[2]^2*ex[6] - 
    ex[2]*ex[3]*ex[6] - 2*ex[2]^2*ex[3]*ex[6] + ex[4]*ex[6] + 
    ex[2]*ex[4]*ex[6] + ex[3]*ex[4]*ex[6] + 2*ex[2]*ex[3]*ex[4]*ex[6], 
  y[72] -> 4*ex[2]^4*ex[3] + 4*ex[2]^5*ex[3] + 4*ex[2]^4*ex[3]^2 + 
    4*ex[2]^5*ex[3]^2 + ex[2]^6*ex[3]^2 - 4*ex[2]^3*ex[4] - 4*ex[2]^4*ex[4] - 
    16*ex[2]^3*ex[3]*ex[4] - 14*ex[2]^4*ex[3]*ex[4] - 
    12*ex[2]^3*ex[3]^2*ex[4] - 10*ex[2]^4*ex[3]^2*ex[4] - 
    2*ex[2]^5*ex[3]^2*ex[4] + 9*ex[2]^2*ex[4]^2 + 8*ex[2]^3*ex[4]^2 + 
    22*ex[2]^2*ex[3]*ex[4]^2 + 16*ex[2]^3*ex[3]*ex[4]^2 + 
    13*ex[2]^2*ex[3]^2*ex[4]^2 + 8*ex[2]^3*ex[3]^2*ex[4]^2 + 
    ex[2]^4*ex[3]^2*ex[4]^2 - 6*ex[2]*ex[4]^3 - 4*ex[2]^2*ex[4]^3 - 
    12*ex[2]*ex[3]*ex[4]^3 - 6*ex[2]^2*ex[3]*ex[4]^3 - 
    6*ex[2]*ex[3]^2*ex[4]^3 - 2*ex[2]^2*ex[3]^2*ex[4]^3 + ex[4]^4 + 
    2*ex[3]*ex[4]^4 + ex[3]^2*ex[4]^4 + 4*ex[2]^3*ex[3]*ex[6] + 
    2*ex[2]^4*ex[3]*ex[6] - 2*ex[2]^5*ex[3]*ex[6] + 4*ex[2]^3*ex[3]^2*ex[6] + 
    2*ex[2]^4*ex[3]^2*ex[6] - 6*ex[2]^2*ex[4]*ex[6] - 6*ex[2]^3*ex[4]*ex[6] - 
    16*ex[2]^2*ex[3]*ex[4]*ex[6] - 10*ex[2]^3*ex[3]*ex[4]*ex[6] + 
    2*ex[2]^4*ex[3]*ex[4]*ex[6] - 10*ex[2]^2*ex[3]^2*ex[4]*ex[6] - 
    4*ex[2]^3*ex[3]^2*ex[4]*ex[6] + 8*ex[2]*ex[4]^2*ex[6] + 
    6*ex[2]^2*ex[4]^2*ex[6] + 16*ex[2]*ex[3]*ex[4]^2*ex[6] + 
    8*ex[2]^2*ex[3]*ex[4]^2*ex[6] + 8*ex[2]*ex[3]^2*ex[4]^2*ex[6] + 
    2*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] - 2*ex[4]^3*ex[6] - 
    4*ex[3]*ex[4]^3*ex[6] - 2*ex[3]^2*ex[4]^3*ex[6] + ex[2]^2*ex[6]^2 + 
    2*ex[2]^3*ex[6]^2 + ex[2]^4*ex[6]^2 + 2*ex[2]^2*ex[3]*ex[6]^2 + 
    2*ex[2]^3*ex[3]*ex[6]^2 + ex[2]^2*ex[3]^2*ex[6]^2 - 
    2*ex[2]*ex[4]*ex[6]^2 - 2*ex[2]^2*ex[4]*ex[6]^2 - 
    4*ex[2]*ex[3]*ex[4]*ex[6]^2 - 2*ex[2]^2*ex[3]*ex[4]*ex[6]^2 - 
    2*ex[2]*ex[3]^2*ex[4]*ex[6]^2 + ex[4]^2*ex[6]^2 + 
    2*ex[3]*ex[4]^2*ex[6]^2 + ex[3]^2*ex[4]^2*ex[6]^2, 
  y[73] -> ex[2]^3 + 2*ex[2]^4 + ex[2]^3*ex[3] + 3*ex[2]^4*ex[3] + 
    3*ex[2]^5*ex[3] - ex[2]^3*ex[3]^2 + ex[2]^4*ex[3]^2 + ex[2]^5*ex[3]^2 - 
    2*ex[2]^2*ex[4] - 4*ex[2]^3*ex[4] - 6*ex[2]^2*ex[3]*ex[4] - 
    20*ex[2]^3*ex[3]*ex[4] - 16*ex[2]^4*ex[3]*ex[4] - 
    2*ex[2]^2*ex[3]^2*ex[4] - 12*ex[2]^3*ex[3]^2*ex[4] - 
    6*ex[2]^4*ex[3]^2*ex[4] + 3*ex[2]*ex[4]^2 + 7*ex[2]^2*ex[4]^2 + 
    3*ex[2]^3*ex[4]^2 + 9*ex[2]*ex[3]*ex[4]^2 + 30*ex[2]^2*ex[3]*ex[4]^2 + 
    21*ex[2]^3*ex[3]*ex[4]^2 + 3*ex[2]*ex[3]^2*ex[4]^2 + 
    13*ex[2]^2*ex[3]^2*ex[4]^2 + 4*ex[2]^3*ex[3]^2*ex[4]^2 - 2*ex[4]^3 - 
    5*ex[2]*ex[4]^3 - 3*ex[2]^2*ex[4]^3 - 3*ex[3]*ex[4]^3 - 
    11*ex[2]*ex[3]*ex[4]^3 - 6*ex[2]^2*ex[3]*ex[4]^3 - ex[3]^2*ex[4]^3 - 
    4*ex[2]*ex[3]^2*ex[4]^3 + ex[2]^2*ex[3]^2*ex[4]^3 - ex[2]*ex[3]*ex[4]^4 - 
    ex[2]*ex[3]^2*ex[4]^4 + ex[2]^2*ex[6] + 2*ex[2]^3*ex[6] - ex[2]^4*ex[6] + 
    4*ex[2]^2*ex[3]*ex[6] + 11*ex[2]^3*ex[3]*ex[6] + 9*ex[2]^4*ex[3]*ex[6] + 
    2*ex[2]^2*ex[3]^2*ex[6] + 7*ex[2]^3*ex[3]^2*ex[6] + 
    3*ex[2]^4*ex[3]^2*ex[6] - 3*ex[2]*ex[4]*ex[6] - 7*ex[2]^2*ex[4]*ex[6] - 
    2*ex[2]^3*ex[4]*ex[6] - 10*ex[2]*ex[3]*ex[4]*ex[6] - 
    31*ex[2]^2*ex[3]*ex[4]*ex[6] - 23*ex[2]^3*ex[3]*ex[4]*ex[6] - 
    3*ex[2]*ex[3]^2*ex[4]*ex[6] - 11*ex[2]^2*ex[3]^2*ex[4]*ex[6] - 
    2*ex[2]^3*ex[3]^2*ex[4]*ex[6] + 3*ex[4]^2*ex[6] + 8*ex[2]*ex[4]^2*ex[6] + 
    5*ex[2]^2*ex[4]^2*ex[6] + 4*ex[3]*ex[4]^2*ex[6] + 
    15*ex[2]*ex[3]*ex[4]^2*ex[6] + 9*ex[2]^2*ex[3]*ex[4]^2*ex[6] + 
    ex[3]^2*ex[4]^2*ex[6] + 4*ex[2]*ex[3]^2*ex[4]^2*ex[6] - 
    3*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 2*ex[2]*ex[3]*ex[4]^3*ex[6] + 
    2*ex[2]*ex[3]^2*ex[4]^3*ex[6] - ex[2]^3*ex[6]^2 + ex[2]*ex[3]*ex[6]^2 + 
    4*ex[2]^2*ex[3]*ex[6]^2 + 4*ex[2]^3*ex[3]*ex[6]^2 - 
    ex[2]^3*ex[3]^2*ex[6]^2 - ex[4]*ex[6]^2 - 3*ex[2]*ex[4]*ex[6]^2 - 
    2*ex[2]^2*ex[4]*ex[6]^2 - ex[3]*ex[4]*ex[6]^2 - 
    4*ex[2]*ex[3]*ex[4]*ex[6]^2 - 3*ex[2]^2*ex[3]*ex[4]*ex[6]^2 + 
    2*ex[2]^2*ex[3]^2*ex[4]*ex[6]^2 - ex[2]*ex[3]*ex[4]^2*ex[6]^2 - 
    ex[2]*ex[3]^2*ex[4]^2*ex[6]^2, y[74] -> -(ex[2]^3*ex[3]) + ex[2]*ex[4] + 
    2*ex[2]^2*ex[4] + ex[2]*ex[3]*ex[4] + 3*ex[2]^2*ex[3]*ex[4] - ex[4]^2 - 
    2*ex[2]*ex[4]^2 - ex[3]*ex[4]^2 - 2*ex[2]*ex[3]*ex[4]^2 + 
    ex[2]^3*ex[3]*ex[6] - ex[2]^2*ex[4]*ex[6] - ex[2]^2*ex[3]*ex[4]*ex[6], 
  y[75] -> -2*ex[2]^4*ex[3]^2 - ex[2]^5*ex[3]^2 + ex[2]^2*ex[3]*ex[4] + 
    4*ex[2]^3*ex[3]*ex[4] + 3*ex[2]^4*ex[3]*ex[4] + ex[2]^2*ex[3]^2*ex[4] + 
    7*ex[2]^3*ex[3]^2*ex[4] + 3*ex[2]^4*ex[3]^2*ex[4] - ex[2]*ex[4]^2 - 
    3*ex[2]^2*ex[4]^2 - 3*ex[2]^3*ex[4]^2 - 3*ex[2]*ex[3]*ex[4]^2 - 
    10*ex[2]^2*ex[3]*ex[4]^2 - 7*ex[2]^3*ex[3]*ex[4]^2 - 
    2*ex[2]*ex[3]^2*ex[4]^2 - 8*ex[2]^2*ex[3]^2*ex[4]^2 - 
    3*ex[2]^3*ex[3]^2*ex[4]^2 + ex[4]^3 + 3*ex[2]*ex[4]^3 + 
    3*ex[2]^2*ex[4]^3 + 2*ex[3]*ex[4]^3 + 6*ex[2]*ex[3]*ex[4]^3 + 
    4*ex[2]^2*ex[3]*ex[4]^3 + ex[3]^2*ex[4]^3 + 3*ex[2]*ex[3]^2*ex[4]^3 + 
    ex[2]^2*ex[3]^2*ex[4]^3 + 2*ex[2]^4*ex[3]^2*ex[6] + 
    ex[2]^5*ex[3]^2*ex[6] - 2*ex[2]^3*ex[3]*ex[4]*ex[6] - 
    2*ex[2]^4*ex[3]*ex[4]*ex[6] - 4*ex[2]^3*ex[3]^2*ex[4]*ex[6] - 
    2*ex[2]^4*ex[3]^2*ex[4]*ex[6] + ex[2]^3*ex[4]^2*ex[6] + 
    2*ex[2]^2*ex[3]*ex[4]^2*ex[6] + 2*ex[2]^3*ex[3]*ex[4]^2*ex[6] + 
    2*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + ex[2]^3*ex[3]^2*ex[4]^2*ex[6], 
  y[76] -> -11*ex[2]^3*ex[3] + 18*ex[2]^3*ex[3]^2 + 11*ex[2]*ex[4] + 
    22*ex[2]^2*ex[4] + 11*ex[2]*ex[3]*ex[4] + 33*ex[2]^2*ex[3]*ex[4] - 
    36*ex[2]^2*ex[3]^2*ex[4] + 18*ex[2]^3*ex[3]^2*ex[4] - 11*ex[4]^2 - 
    22*ex[2]*ex[4]^2 - 11*ex[3]*ex[4]^2 - 22*ex[2]*ex[3]*ex[4]^2 + 
    18*ex[2]*ex[3]^2*ex[4]^2 - 36*ex[2]^2*ex[3]^2*ex[4]^2 + 
    18*ex[2]*ex[3]^2*ex[4]^3 + 11*ex[2]^3*ex[3]*ex[6] - 
    18*ex[2]^3*ex[3]^2*ex[6] - 11*ex[2]^2*ex[4]*ex[6] - 
    11*ex[2]^2*ex[3]*ex[4]*ex[6] + 36*ex[2]^2*ex[3]^2*ex[4]*ex[6] - 
    18*ex[2]*ex[3]^2*ex[4]^2*ex[6], 
  y[77] -> -22*ex[2]^4*ex[3]^2 - 11*ex[2]^5*ex[3]^2 + 9*ex[2]^4*ex[3]^3 + 
    11*ex[2]^2*ex[3]*ex[4] + 44*ex[2]^3*ex[3]*ex[4] + 
    33*ex[2]^4*ex[3]*ex[4] + 11*ex[2]^2*ex[3]^2*ex[4] + 
    77*ex[2]^3*ex[3]^2*ex[4] + 33*ex[2]^4*ex[3]^2*ex[4] - 
    27*ex[2]^3*ex[3]^3*ex[4] + 9*ex[2]^4*ex[3]^3*ex[4] - 11*ex[2]*ex[4]^2 - 
    33*ex[2]^2*ex[4]^2 - 33*ex[2]^3*ex[4]^2 - 33*ex[2]*ex[3]*ex[4]^2 - 
    110*ex[2]^2*ex[3]*ex[4]^2 - 77*ex[2]^3*ex[3]*ex[4]^2 - 
    22*ex[2]*ex[3]^2*ex[4]^2 - 88*ex[2]^2*ex[3]^2*ex[4]^2 - 
    33*ex[2]^3*ex[3]^2*ex[4]^2 + 27*ex[2]^2*ex[3]^3*ex[4]^2 - 
    27*ex[2]^3*ex[3]^3*ex[4]^2 + 11*ex[4]^3 + 33*ex[2]*ex[4]^3 + 
    33*ex[2]^2*ex[4]^3 + 22*ex[3]*ex[4]^3 + 66*ex[2]*ex[3]*ex[4]^3 + 
    44*ex[2]^2*ex[3]*ex[4]^3 + 11*ex[3]^2*ex[4]^3 + 
    33*ex[2]*ex[3]^2*ex[4]^3 + 11*ex[2]^2*ex[3]^2*ex[4]^3 - 
    9*ex[2]*ex[3]^3*ex[4]^3 + 27*ex[2]^2*ex[3]^3*ex[4]^3 - 
    9*ex[2]*ex[3]^3*ex[4]^4 + 22*ex[2]^4*ex[3]^2*ex[6] + 
    11*ex[2]^5*ex[3]^2*ex[6] - 9*ex[2]^4*ex[3]^3*ex[6] - 
    22*ex[2]^3*ex[3]*ex[4]*ex[6] - 22*ex[2]^4*ex[3]*ex[4]*ex[6] - 
    44*ex[2]^3*ex[3]^2*ex[4]*ex[6] - 22*ex[2]^4*ex[3]^2*ex[4]*ex[6] + 
    27*ex[2]^3*ex[3]^3*ex[4]*ex[6] + 11*ex[2]^3*ex[4]^2*ex[6] + 
    22*ex[2]^2*ex[3]*ex[4]^2*ex[6] + 22*ex[2]^3*ex[3]*ex[4]^2*ex[6] + 
    22*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 11*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] - 
    27*ex[2]^2*ex[3]^3*ex[4]^2*ex[6] + 9*ex[2]*ex[3]^3*ex[4]^3*ex[6]}, 
 {f[1] -> (9*y[3]^3*y[6])/(2*y[1]*y[2]^2*y[4]*y[5]) + 
    (9*y[3]^3*y[8])/(2*y[1]*y[2]^2*y[4]*y[7]) - 
    (9*y[2]*y[9]^2)/(2*y[1]*y[10]), 
  f[3] -> (49*y[2]*y[9]^2)/(12*y[1]*y[10]) - (y[12]^2*y[13]*y[16])/
     (12*y[1]*y[2]^2*y[11]*y[14]*y[15]) - (3*y[12]^2*y[16])/
     (2*y[2]^2*y[11]*y[17]) - (3*y[2]*y[18])/(2*y[1]*y[19]*y[20]) - 
    (y[12]^3*y[21])/(12*y[1]*y[2]^2*y[7]*y[14]*y[19]), 
  f[6] -> (-3*y[3]^3*y[6])/(y[1]*y[2]^2*y[4]*y[5]) - 
    (3*y[3]^3*y[8])/(y[1]*y[2]^2*y[4]*y[7]) + (3*y[2]*y[9]^2)/(y[1]*y[10]) - 
    (3*y[22])/y[23] + (3*y[2]*y[6])/(y[1]*y[24]), 
  f[29] -> (-9*y[2]*y[9]^2)/(2*y[1]*y[10]) - (3*y[2]^2*y[25])/(2*y[20]^2) + 
    (3*y[2]*y[26])/(2*y[1]*y[20]), f[30] -> (-5*y[2]*y[9]^2)/(y[1]*y[10]) + 
    (3*y[12]^3)/(2*y[1]*y[2]*y[7]*y[19]) - (7*y[2]^2*y[25])/(6*y[20]^2) - 
    (3*y[27])/(2*y[2]*y[23]*y[25]) - (y[2]*y[28])/(6*y[1]*y[19]*y[20]), 
  f[35] -> (-3*y[2]*y[9]^2)/(2*y[10]) - (3*y[1]*y[18]^2*y[29])/
     (2*y[2]*y[11]*y[25]) + (3*y[30]^2*y[32])/(2*y[2]^2*y[11]^2*y[31]) + 
    (3*y[18]*y[33])/(2*y[2]^2*y[11]^2*y[25]), 
  f[45] -> (9*y[3]^3*y[6])/(2*y[1]*y[2]^2*y[4]*y[5]) + 
    (3*y[12]^2*y[16])/(2*y[2]*y[11]*y[17]^2) + (3*y[12]*y[18]^2*y[34])/
     (2*y[2]*y[11]*y[14]^2) - (3*y[12]*y[35])/(2*y[2]^2*y[11]^2*y[17]), 
  f[46] -> (5*y[3]^3*y[6])/(y[1]*y[2]^2*y[4]*y[5]) + 
    (7*y[12]^2*y[16])/(6*y[2]*y[11]*y[17]^2) - (3*y[2]*y[6])/(y[1]*y[24]) + 
    (3*y[12]^3*y[18]*y[25])/(2*y[2]^2*y[4]*y[7]) + 
    y[36]/(6*y[2]*y[11]*y[14]^2) - (y[12]*y[37])/(6*y[2]^2*y[11]^2*y[17]), 
  f[51] -> (3*y[1]*y[18]^2*y[29])/(2*y[2]*y[11]*y[16]) - 
    (3*y[16]*y[38])/(2*y[1]*y[2]^2*y[11]^3*y[15]) + 
    (3*y[18]*y[39])/(2*y[2]^2*y[11]^2*y[16]), 
  f[102] -> (y[12]^2*y[16])/(2*y[2]^2*y[11]*y[17]) + 
    (y[2]*y[18])/(2*y[1]*y[19]*y[20]) + (3*y[1]*y[18])/(2*y[2]*y[25]) + 
    (y[12]^2*y[16]*y[40])/(18*y[1]*y[2]^2*y[11]*y[14]*y[15]) + 
    (y[2]*y[9]^2*y[41])/(18*y[1]*y[10]) + (y[12]^3*y[42])/
     (18*y[1]*y[2]^2*y[7]*y[14]*y[19]), 
  f[125] -> (y[12]^2*y[16])/(2*y[2]*y[11]*y[17]^2) - 
    (y[12]*y[35])/(2*y[2]^2*y[11]^2*y[17]) + (y[12]*y[16]*y[43])/
     (2*y[1]*y[2]^2*y[11]^2*y[15]), 
  f[126] -> (-25*y[3]^3*y[8])/(9*y[1]*y[2]^2*y[4]*y[7]) + 
    (11*y[12]^2*y[16])/(6*y[2]*y[11]*y[17]^2) - (y[1]*y[18])/(2*y[2]*y[25]) + 
    (y[12]*y[16]*y[44])/(18*y[1]*y[2]^2*y[11]^2*y[14]*y[15]) - 
    (y[2]*y[9]^2*y[45])/(18*y[1]*y[10]) - (y[12]*y[46])/
     (6*y[2]^2*y[11]^2*y[17]), 
  f[131] -> (11*y[30]^2*y[32])/(12*y[2]^2*y[11]^2*y[31]) - 
    (y[2]*y[9]^2*y[47])/(12*y[10]) - (y[1]*y[18]*y[29]*y[48])/
     (12*y[2]*y[11]*y[16]*y[25]^2) + y[49]/(12*y[2]^2*y[11]^2*y[16]*y[25]^2), 
  f[134] -> -(y[2]*y[9]^2)/(2*y[10]) + (y[30]^2*y[32])/
     (4*y[2]^2*y[11]^2*y[31]) - (y[1]*y[18]^2*y[29]*y[50])/
     (4*y[2]*y[11]*y[16]*y[25]) + (y[18]*y[51])/(4*y[2]^2*y[11]^2*y[16]*
      y[25]), f[184] -> (-11*y[3]^3*y[8])/(6*y[1]*y[2]^2*y[4]*y[7]) - 
    (3*y[18]*y[52])/(4*y[2]*y[11]^2) - (y[16]*y[53])/
     (12*y[1]*y[2]^2*y[11]^3*y[14]*y[15]) + (11*y[2]*y[16]*y[18]^4)/
     (6*y[11]^2*y[14]*y[54]), f[185] -> -(y[18]*y[55])/(6*y[2]*y[11]^2) + 
    (y[16]*y[18]*y[56])/(3*y[1]*y[2]*y[11]^3*y[15]) + 
    (3*y[1]*y[12]*y[18]^2*y[19]*y[25])/(2*y[2]*y[11]^2*y[57]), 
  f[198] -> (3*y[1]*y[12]^2*y[18]^2*y[19]*y[25])/(2*y[2]^2*y[11]^2*y[57]) - 
    (y[2]*y[9]^2*y[58])/(6*y[10]) + (y[1]^2*y[18]*y[29]*y[59])/
     (6*y[2]*y[11]*y[25]^2) + y[60]/(6*y[2]^2*y[11]^2*y[25]^2), 
  f[209] -> (3*y[3]^3*y[6])/(y[1]*y[2]^2*y[4]*y[5]) + 
    (3*y[3]^3*y[8])/(2*y[1]*y[2]^2*y[4]*y[7]) - (3*y[1]*y[18]^2*y[29])/
     (2*y[2]*y[11]*y[16]) - (3*y[18]*y[39])/(2*y[2]^2*y[11]^2*y[16]) - 
    (3*y[2]*y[16]*y[18]^4)/(2*y[11]^2*y[14]*y[54]), 
  f[211] -> (3*y[1]^2*y[18]*y[19]*y[29])/(2*y[2]*y[11]*y[16]) - 
    (3*y[1]*y[12]*y[19]^2*y[62])/(2*y[2]^3*y[6]*y[61]) - 
    (3*y[1]*y[12]*y[18]^2*y[19]*y[25]*y[63])/(2*y[2]^2*y[11]^2*y[16]*y[57]) - 
    (3*y[1]*y[19]*y[64])/(2*y[2]^2*y[11]^2*y[16]), f[222] -> (3*y[18])/2, 
  f[223] -> (3*y[3]^3*y[25])/(2*y[2]^2*y[7]) + 
    (3*y[1]^2*y[12]*y[18]^2*y[19]^2*y[25])/(2*y[2]^2*y[11]*y[57]) + 
    y[65]/(6*y[2]^2*y[11]), 
  f[229] -> (-3*y[1]*y[18]*y[19]^2)/(2*y[2]^2*y[11]^2) + 
    (3*y[1]*y[18]^2*y[19]*y[23]*y[25]*y[30])/(2*y[2]^2*y[9]*y[11]^2*y[31]) - 
    (3*y[1]*y[12]*y[18]^2*y[19]*y[25]*y[66])/(2*y[2]^2*y[9]*y[11]^2*y[57]), 
  f[240] -> (3*y[1]^2*y[18]^2*y[29]^2)/(2*y[11]*y[16]) + 
    (3*y[30]^2*y[32]*y[67])/(2*y[2]^2*y[11]^3*y[18]*y[31]) - 
    (3*y[1]*y[18]*y[29]*y[68])/(2*y[2]*y[11]^2*y[16]) + 
    (3*y[69])/(2*y[2]^2*y[11]^3*y[16]*y[18]), 
  f[242] -> (-3*y[1]^3*y[18]*y[19]*y[29]^2)/(2*y[11]*y[16]) - 
    (3*y[1]*y[18]*y[19]*y[23]*y[25]*y[30]*y[67])/(2*y[2]^2*y[9]*y[11]^3*
      y[31]) - (3*y[1]*y[12]*y[19]^2*y[62]*y[70])/(2*y[2]^3*y[6]*y[61]) + 
    (3*y[1]^2*y[19]*y[29]*y[71])/(2*y[2]*y[11]^2*y[16]) - 
    (3*y[1]^2*y[12]*y[18]*y[19]*y[25]*y[72])/(2*y[2]^2*y[9]*y[11]^3*y[16]*
      y[57]) + (3*y[1]*y[19]*y[73])/(2*y[2]^2*y[11]^3*y[16]), 
  f[276] -> (48*y[8]*y[12]^2*y[18])/(y[1]*y[2]^2*y[4]*y[7]*y[25]) + 
    (48*y[2]*y[16]*y[18]^4)/(y[1]*y[11]^2*y[14]*y[19]*y[25]*y[54]) - 
    (48*y[12]*y[18]^2*y[74])/(y[2]^2*y[11]^2*y[57]^2) + 
    (48*y[18]*y[75])/(y[1]*y[2]^2*y[11]^2*y[19]*y[25]*y[57]), 
  f[277] -> (-176*y[8]*y[12]^2*y[18])/(3*y[1]*y[2]^2*y[4]*y[7]*y[25]) - 
    (176*y[2]*y[16]*y[18]^4)/(3*y[1]*y[11]^2*y[14]*y[19]*y[25]*y[54]) - 
    (48*y[1]^2*y[12]^2*y[18]^4*y[19]^2*y[25]^2)/(y[2]^2*y[11]^2*y[57]^3) + 
    (16*y[12]*y[18]^2*y[76])/(3*y[2]^2*y[11]^2*y[57]^2) - 
    (16*y[18]*y[77])/(3*y[1]*y[2]^2*y[11]^2*y[19]*y[25]*y[57])}, 
 {{f[6]/eps, f[6], f[29]/eps^2 + f[30]/eps, f[30], f[45]/eps^2 + f[46]/eps, 
   f[46], f[125]/eps^2 + f[126]/eps, f[126], f[102]/eps, f[102], 
   f[1]/eps^4 + f[3]/eps^2, f[3]/eps, f[3], f[29]/eps, f[29], f[45]/eps, 
   f[45], f[125]/eps, f[125], f[51]/eps^2 + f[184]/eps + f[185], f[198], 
   f[211], f[222]/eps + f[223], f[229], f[240]/eps^2 + f[242], 
   f[276]/eps + f[277], f[51]/eps + f[184], f[131]/eps, f[131], f[222], 
   f[276], f[51], f[35]/eps^2, f[35]/eps, f[35], f[209]/eps^2, f[209]/eps, 
   f[209], f[1]/eps^3, f[1]/eps^2, f[1]/eps, f[1], f[134]/eps^2, f[134]/eps, 
   f[134], f[240]/eps, f[240]}, {mono[Fr[1, 1]] - mono[Fr[1, 2]], 
   (14*mono[Fr[1, 1]] - 9*mono[Fr[1, 1]^2] - 14*mono[Fr[1, 2]] - 
     6*mono[Fr[1, 1]*Fr[1, 2]] + 15*mono[Fr[1, 2]^2] - 
     6*mono[Fr[1, 1]*Fr[1, 5]] + 6*mono[Fr[1, 2]*Fr[1, 5]] - 
     6*mono[Fr[1, 1]*Fr[1, 6]] + 6*mono[Fr[1, 2]*Fr[1, 6]])/18, 
   -mono[Fr[1, 2]] + mono[Fr[1, 3]], 
   (-14*mono[Fr[1, 2]] + 15*mono[Fr[1, 2]^2] + 14*mono[Fr[1, 3]] - 
     6*mono[Fr[1, 2]*Fr[1, 3]] - 9*mono[Fr[1, 3]^2] + 
     6*mono[Fr[1, 2]*Fr[1, 5]] - 6*mono[Fr[1, 3]*Fr[1, 5]] + 
     6*mono[Fr[1, 2]*Fr[1, 6]] - 6*mono[Fr[1, 3]*Fr[1, 6]])/18, 
   -mono[Fr[1, 2]] + mono[Fr[1, 4]], 
   (-14*mono[Fr[1, 2]] + 15*mono[Fr[1, 2]^2] + 14*mono[Fr[1, 4]] - 
     6*mono[Fr[1, 2]*Fr[1, 4]] - 9*mono[Fr[1, 4]^2] + 
     6*mono[Fr[1, 2]*Fr[1, 5]] - 6*mono[Fr[1, 4]*Fr[1, 5]] + 
     6*mono[Fr[1, 2]*Fr[1, 6]] - 6*mono[Fr[1, 4]*Fr[1, 6]])/18, 
   3*(mono[Fr[1, 2]] - mono[Fr[1, 5]]), 
   (14*mono[Fr[1, 2]] - 15*mono[Fr[1, 2]^2] - 14*mono[Fr[1, 5]] + 
     15*mono[Fr[1, 5]^2] - 6*mono[Fr[1, 2]*Fr[1, 6]] + 
     6*mono[Fr[1, 5]*Fr[1, 6]])/6, -mono[Fr[1, 5]] + mono[Fr[1, 6]], 
   (-14*mono[Fr[1, 5]] + 6*mono[Fr[1, 2]*Fr[1, 5]] + 15*mono[Fr[1, 5]^2] + 
     14*mono[Fr[1, 6]] - 6*mono[Fr[1, 2]*Fr[1, 6]] - 15*mono[Fr[1, 6]^2])/18, 
   mono[1], (7*mono[1] - 12*mono[Fr[1, 2]] - 6*mono[Fr[1, 5]])/9, 
   (84*mono[1] - 111*mono[Fr[1, 2]] + 54*mono[Fr[1, 2]^2] - 
     80*mono[Fr[1, 5]] + 24*mono[Fr[1, 2]*Fr[1, 5]] + 24*mono[Fr[1, 5]^2] - 
     52*mono[Fr[1, 6]] + 12*mono[Fr[1, 2]*Fr[1, 6]] - 6*mono[Fr[1, 6]^2] - 
     9*mono[Fr[2, 1]])/54, (5*mono[Fr[1, 2]^2] - 2*mono[Fr[1, 2]*Fr[1, 3]] - 
     3*mono[Fr[1, 3]^2] + 2*mono[Fr[1, 2]*Fr[1, 5]] - 
     2*mono[Fr[1, 3]*Fr[1, 5]] + 2*mono[Fr[1, 2]*Fr[1, 6]] - 
     2*mono[Fr[1, 3]*Fr[1, 6]])/6, 
   (-154*mono[Fr[1, 2]] + 165*mono[Fr[1, 2]^2] - 81*mono[Fr[1, 2]^3] + 
     154*mono[Fr[1, 3]] - 165*mono[Fr[1, 2]*Fr[1, 3]] + 
     27*mono[Fr[1, 2]^2*Fr[1, 3]] + 27*mono[Fr[1, 2]*Fr[1, 3]^2] + 
     27*mono[Fr[1, 3]^3] + 156*mono[Fr[1, 2]*Fr[1, 5]] - 
     27*mono[Fr[1, 2]^2*Fr[1, 5]] - 156*mono[Fr[1, 3]*Fr[1, 5]] + 
     27*mono[Fr[1, 3]^2*Fr[1, 5]] - 27*mono[Fr[1, 2]*Fr[1, 5]^2] + 
     27*mono[Fr[1, 3]*Fr[1, 5]^2] + 156*mono[Fr[1, 2]*Fr[1, 6]] - 
     27*mono[Fr[1, 2]^2*Fr[1, 6]] - 156*mono[Fr[1, 3]*Fr[1, 6]] + 
     27*mono[Fr[1, 3]^2*Fr[1, 6]] - 27*mono[Fr[1, 2]*Fr[1, 6]^2] + 
     27*mono[Fr[1, 3]*Fr[1, 6]^2] + 27*mono[Fr[1, 2]*Fr[2, 1]] - 
     27*mono[Fr[1, 3]*Fr[2, 1]])/162, 
   (5*mono[Fr[1, 2]^2] - 2*mono[Fr[1, 2]*Fr[1, 4]] - 3*mono[Fr[1, 4]^2] + 
     2*mono[Fr[1, 2]*Fr[1, 5]] - 2*mono[Fr[1, 4]*Fr[1, 5]] + 
     2*mono[Fr[1, 2]*Fr[1, 6]] - 2*mono[Fr[1, 4]*Fr[1, 6]])/6, 
   (-154*mono[Fr[1, 2]] + 165*mono[Fr[1, 2]^2] - 81*mono[Fr[1, 2]^3] + 
     154*mono[Fr[1, 4]] - 165*mono[Fr[1, 2]*Fr[1, 4]] + 
     27*mono[Fr[1, 2]^2*Fr[1, 4]] + 27*mono[Fr[1, 2]*Fr[1, 4]^2] + 
     27*mono[Fr[1, 4]^3] + 156*mono[Fr[1, 2]*Fr[1, 5]] - 
     27*mono[Fr[1, 2]^2*Fr[1, 5]] - 156*mono[Fr[1, 4]*Fr[1, 5]] + 
     27*mono[Fr[1, 4]^2*Fr[1, 5]] - 27*mono[Fr[1, 2]*Fr[1, 5]^2] + 
     27*mono[Fr[1, 4]*Fr[1, 5]^2] + 156*mono[Fr[1, 2]*Fr[1, 6]] - 
     27*mono[Fr[1, 2]^2*Fr[1, 6]] - 156*mono[Fr[1, 4]*Fr[1, 6]] + 
     27*mono[Fr[1, 4]^2*Fr[1, 6]] - 27*mono[Fr[1, 2]*Fr[1, 6]^2] + 
     27*mono[Fr[1, 4]*Fr[1, 6]^2] + 27*mono[Fr[1, 2]*Fr[2, 1]] - 
     27*mono[Fr[1, 4]*Fr[2, 1]])/162, 
   (-52*mono[Fr[1, 2]] - 15*mono[Fr[1, 2]^2] + 52*mono[Fr[1, 5]] + 
     15*mono[Fr[1, 5]^2] - 6*mono[Fr[1, 2]*Fr[1, 6]] + 
     6*mono[Fr[1, 5]*Fr[1, 6]])/6, 
   (-70*mono[Fr[1, 2]] + 75*mono[Fr[1, 2]^2] + 27*mono[Fr[1, 2]^3] + 
     70*mono[Fr[1, 5]] + 3*mono[Fr[1, 2]*Fr[1, 5]] - 78*mono[Fr[1, 5]^2] - 
     27*mono[Fr[1, 5]^3] + 9*mono[Fr[1, 2]^2*Fr[1, 6]] - 
     9*mono[Fr[1, 5]^2*Fr[1, 6]] + 9*mono[Fr[1, 2]*Fr[1, 6]^2] - 
     9*mono[Fr[1, 5]*Fr[1, 6]^2] - 9*mono[Fr[1, 2]*Fr[2, 1]] + 
     9*mono[Fr[1, 5]*Fr[2, 1]])/18, 
   (-6*mono[Fr[1, 2]^2] + 6*mono[Fr[1, 4]^2] - 6*mono[Fr[1, 5]^2] + 
     mono[Fr[2, 1]] + 6*mono[Fr[2, 2]])/6, 
   (-6*mono[Fr[1, 2]^2] + 6*mono[Fr[1, 3]^2] - 6*mono[Fr[1, 6]^2] + 
     mono[Fr[2, 1]] + 6*mono[Fr[2, 3]])/6, 
   (6*mono[Fr[1, 1]^2] - 12*mono[Fr[1, 4]^2] + 6*mono[Fr[1, 5]^2] - 
     6*mono[Fr[1, 6]^2] + mono[Fr[2, 1]] + 12*mono[Fr[2, 4]])/12, 
   mono[Fr[1, 1]^2] + mono[Fr[1, 2]^2] - mono[Fr[1, 3]^2] - 
    mono[Fr[1, 4]^2] + mono[Fr[2, 5]], 
   (6*mono[Fr[1, 1]^2] - 12*mono[Fr[1, 3]^2] - 6*mono[Fr[1, 5]^2] + 
     6*mono[Fr[1, 6]^2] + mono[Fr[2, 1]] + 12*mono[Fr[2, 6]])/12, 
   mono[Fr[2, 7]/SQRT1], mono[SQRT2*Fr[3, 6]], 
   (12*mono[Fr[1, 2]^3] - 6*mono[Fr[1, 2]*Fr[1, 4]^2] - 6*mono[Fr[1, 4]^3] + 
     6*mono[Fr[1, 2]^2*Fr[1, 5]] - 6*mono[Fr[1, 4]^2*Fr[1, 5]] + 
     6*mono[Fr[1, 2]*Fr[1, 5]^2] + 12*mono[Fr[1, 5]^3] + 
     6*mono[Fr[1, 2]^2*Fr[1, 6]] - 6*mono[Fr[1, 4]^2*Fr[1, 6]] + 
     6*mono[Fr[1, 5]^2*Fr[1, 6]] - 4*mono[Fr[1, 2]*Fr[2, 1]] + 
     3*mono[Fr[1, 4]*Fr[2, 1]] - 4*mono[Fr[1, 5]*Fr[2, 1]] - 
     mono[Fr[1, 6]*Fr[2, 1]] - 6*mono[Fr[1, 2]*Fr[2, 2]] - 
     6*mono[Fr[1, 5]*Fr[2, 2]] - 6*mono[Fr[1, 6]*Fr[2, 2]] + 
     84*mono[Fr[3, 5]] + 18*mono[Fr[3, 7]])/18, 
   (6*mono[Fr[1, 2]^2] - 6*mono[Fr[1, 3]^2] + 6*mono[Fr[1, 6]^2] - 
     mono[Fr[2, 1]] - 6*mono[Fr[2, 3]])/6, 
   (-12*mono[Fr[1, 2]^3] + 6*mono[Fr[1, 2]*Fr[1, 3]^2] + 6*mono[Fr[1, 3]^3] - 
     6*mono[Fr[1, 2]^2*Fr[1, 5]] + 6*mono[Fr[1, 3]^2*Fr[1, 5]] - 
     6*mono[Fr[1, 2]^2*Fr[1, 6]] + 6*mono[Fr[1, 3]^2*Fr[1, 6]] - 
     6*mono[Fr[1, 2]*Fr[1, 6]^2] - 6*mono[Fr[1, 5]*Fr[1, 6]^2] - 
     12*mono[Fr[1, 6]^3] + 4*mono[Fr[1, 2]*Fr[2, 1]] - 
     3*mono[Fr[1, 3]*Fr[2, 1]] + mono[Fr[1, 5]*Fr[2, 1]] + 
     4*mono[Fr[1, 6]*Fr[2, 1]] + 6*mono[Fr[1, 2]*Fr[2, 3]] + 
     6*mono[Fr[1, 5]*Fr[2, 3]] + 6*mono[Fr[1, 6]*Fr[2, 3]] - 
     84*mono[Fr[3, 5]] - 18*mono[Fr[3, 8]])/18, 
   (-2*mono[Fr[1, 1]^3] - 2*mono[Fr[1, 1]^2*Fr[1, 2]] - 4*mono[Fr[1, 2]^3] + 
     2*mono[Fr[1, 2]*Fr[1, 3]^2] + 2*mono[Fr[1, 3]^3] + 
     2*mono[Fr[1, 2]*Fr[1, 4]^2] + 2*mono[Fr[1, 4]^3] - 
     2*mono[Fr[1, 1]^2*Fr[1, 5]] - 2*mono[Fr[1, 2]^2*Fr[1, 5]] + 
     2*mono[Fr[1, 3]^2*Fr[1, 5]] + 2*mono[Fr[1, 4]^2*Fr[1, 5]] - 
     2*mono[Fr[1, 1]^2*Fr[1, 6]] - 2*mono[Fr[1, 2]^2*Fr[1, 6]] + 
     2*mono[Fr[1, 3]^2*Fr[1, 6]] + 2*mono[Fr[1, 4]^2*Fr[1, 6]] + 
     mono[Fr[1, 1]*Fr[2, 1]] + mono[Fr[1, 2]*Fr[2, 1]] - 
     mono[Fr[1, 3]*Fr[2, 1]] - mono[Fr[1, 4]*Fr[2, 1]] - 
     2*mono[Fr[1, 2]*Fr[2, 5]] - 2*mono[Fr[1, 5]*Fr[2, 5]] - 
     2*mono[Fr[1, 6]*Fr[2, 5]] + 6*mono[Fr[3, 9]])/6, 
   (-mono[SQRT2*Fr[1, 2]*Fr[3, 6]] - mono[SQRT2*Fr[1, 5]*Fr[3, 6]] - 
     mono[SQRT2*Fr[1, 6]*Fr[3, 6]] + 3*mono[SQRT2*Fr[4, 1]])/3, 
   (6600*mono[Fr[1, 2]^3] - 2340*mono[Fr[1, 2]^4] - 
     6600*mono[Fr[1, 2]*Fr[1, 4]^2] + 1080*mono[Fr[1, 2]^2*Fr[1, 4]^2] + 
     720*mono[Fr[1, 2]*Fr[1, 4]^3] + 540*mono[Fr[1, 4]^4] + 
     6240*mono[Fr[1, 2]^2*Fr[1, 5]] - 720*mono[Fr[1, 2]^3*Fr[1, 5]] - 
     6240*mono[Fr[1, 4]^2*Fr[1, 5]] + 720*mono[Fr[1, 4]^3*Fr[1, 5]] + 
     6600*mono[Fr[1, 2]*Fr[1, 5]^2] - 2160*mono[Fr[1, 2]^2*Fr[1, 5]^2] + 
     1080*mono[Fr[1, 4]^2*Fr[1, 5]^2] + 6240*mono[Fr[1, 5]^3] - 
     720*mono[Fr[1, 2]*Fr[1, 5]^3] - 2340*mono[Fr[1, 5]^4] + 
     6240*mono[Fr[1, 2]^2*Fr[1, 6]] - 720*mono[Fr[1, 2]^3*Fr[1, 6]] - 
     6240*mono[Fr[1, 4]^2*Fr[1, 6]] + 720*mono[Fr[1, 4]^3*Fr[1, 6]] + 
     6240*mono[Fr[1, 5]^2*Fr[1, 6]] - 720*mono[Fr[1, 5]^3*Fr[1, 6]] - 
     1080*mono[Fr[1, 2]^2*Fr[1, 6]^2] + 1080*mono[Fr[1, 4]^2*Fr[1, 6]^2] - 
     1080*mono[Fr[1, 5]^2*Fr[1, 6]^2] - 1100*mono[Fr[1, 2]*Fr[2, 1]] + 
     1620*mono[Fr[1, 2]^2*Fr[2, 1]] - 360*mono[Fr[1, 2]*Fr[1, 4]*Fr[2, 1]] - 
     1080*mono[Fr[1, 4]^2*Fr[2, 1]] - 1040*mono[Fr[1, 5]*Fr[2, 1]] + 
     720*mono[Fr[1, 2]*Fr[1, 5]*Fr[2, 1]] - 
     360*mono[Fr[1, 4]*Fr[1, 5]*Fr[2, 1]] + 1620*mono[Fr[1, 5]^2*Fr[2, 1]] - 
     1040*mono[Fr[1, 6]*Fr[2, 1]] + 360*mono[Fr[1, 2]*Fr[1, 6]*Fr[2, 1]] - 
     360*mono[Fr[1, 4]*Fr[1, 6]*Fr[2, 1]] + 
     360*mono[Fr[1, 5]*Fr[1, 6]*Fr[2, 1]] + 180*mono[Fr[1, 6]^2*Fr[2, 1]] + 
     333*mono[Fr[2, 1]^2] - 6600*mono[Fr[1, 2]*Fr[2, 2]] + 
     1080*mono[Fr[1, 2]^2*Fr[2, 2]] - 6240*mono[Fr[1, 5]*Fr[2, 2]] + 
     1080*mono[Fr[1, 5]^2*Fr[2, 2]] - 6240*mono[Fr[1, 6]*Fr[2, 2]] + 
     1080*mono[Fr[1, 6]^2*Fr[2, 2]] - 540*mono[Fr[2, 1]*Fr[2, 2]] - 
     40320*mono[Fr[1, 2]*Fr[3, 5]] + 30240*mono[Fr[1, 4]*Fr[3, 5]] - 
     40320*mono[Fr[1, 5]*Fr[3, 5]] - 10080*mono[Fr[1, 6]*Fr[3, 5]] - 
     2160*mono[Fr[1, 2]*Fr[3, 7]] - 2160*mono[Fr[1, 5]*Fr[3, 7]] - 
     2160*mono[Fr[1, 6]*Fr[3, 7]] + 6480*mono[Fr[4, 2]])/6480, 
   (-3*mono[Fr[1, 1]^2] + 3*mono[Fr[1, 2]^2] + 3*mono[Fr[1, 3]^2] + 
     3*mono[Fr[1, 5]^2] - mono[Fr[2, 1]] - 3*mono[Fr[2, 3]] - 
     6*mono[Fr[2, 6]])/3, (66*mono[Fr[1, 1]^2] + 18*mono[Fr[1, 1]^3] + 
     18*mono[Fr[1, 1]^2*Fr[1, 2]] - 66*mono[Fr[1, 2]^2] - 
     36*mono[Fr[1, 2]^3] - 66*mono[Fr[1, 3]^2] - 
     18*mono[Fr[1, 2]*Fr[1, 3]^2] - 18*mono[Fr[1, 3]^3] + 
     18*mono[Fr[1, 1]^2*Fr[1, 5]] - 18*mono[Fr[1, 2]^2*Fr[1, 5]] - 
     18*mono[Fr[1, 3]^2*Fr[1, 5]] - 66*mono[Fr[1, 5]^2] - 
     18*mono[Fr[1, 2]*Fr[1, 5]^2] - 36*mono[Fr[1, 5]^3] + 
     18*mono[Fr[1, 1]^2*Fr[1, 6]] - 18*mono[Fr[1, 2]^2*Fr[1, 6]] - 
     18*mono[Fr[1, 3]^2*Fr[1, 6]] - 18*mono[Fr[1, 5]^2*Fr[1, 6]] + 
     22*mono[Fr[2, 1]] - 9*mono[Fr[1, 1]*Fr[2, 1]] + 
     15*mono[Fr[1, 2]*Fr[2, 1]] + 9*mono[Fr[1, 3]*Fr[2, 1]] + 
     15*mono[Fr[1, 5]*Fr[2, 1]] + 6*mono[Fr[1, 6]*Fr[2, 1]] + 
     66*mono[Fr[2, 3]] + 18*mono[Fr[1, 2]*Fr[2, 3]] + 
     18*mono[Fr[1, 5]*Fr[2, 3]] + 18*mono[Fr[1, 6]*Fr[2, 3]] + 
     132*mono[Fr[2, 6]] + 36*mono[Fr[1, 2]*Fr[2, 6]] + 
     36*mono[Fr[1, 5]*Fr[2, 6]] + 36*mono[Fr[1, 6]*Fr[2, 6]] - 
     108*mono[Fr[3, 2]] - 504*mono[Fr[3, 5]] - 54*mono[Fr[3, 8]])/54, 
   (-440*mono[Fr[1, 1]^3] - 90*mono[Fr[1, 1]^4] + 
     660*mono[Fr[1, 1]^2*Fr[1, 2]] - 120*mono[Fr[1, 1]^3*Fr[1, 2]] - 
     180*mono[Fr[1, 1]^2*Fr[1, 2]^2] - 220*mono[Fr[1, 2]^3] + 
     390*mono[Fr[1, 2]^4] - 660*mono[Fr[1, 2]*Fr[1, 3]^2] + 
     180*mono[Fr[1, 2]^2*Fr[1, 3]^2] + 440*mono[Fr[1, 3]^3] + 
     120*mono[Fr[1, 2]*Fr[1, 3]^3] + 90*mono[Fr[1, 3]^4] + 
     600*mono[Fr[1, 1]^2*Fr[1, 5]] - 120*mono[Fr[1, 1]^3*Fr[1, 5]] - 
     600*mono[Fr[1, 2]^2*Fr[1, 5]] + 120*mono[Fr[1, 2]^3*Fr[1, 5]] - 
     600*mono[Fr[1, 3]^2*Fr[1, 5]] + 120*mono[Fr[1, 3]^3*Fr[1, 5]] - 
     180*mono[Fr[1, 1]^2*Fr[1, 5]^2] - 660*mono[Fr[1, 2]*Fr[1, 5]^2] + 
     360*mono[Fr[1, 2]^2*Fr[1, 5]^2] + 180*mono[Fr[1, 3]^2*Fr[1, 5]^2] - 
     160*mono[Fr[1, 5]^3] + 120*mono[Fr[1, 2]*Fr[1, 5]^3] + 
     390*mono[Fr[1, 5]^4] + 600*mono[Fr[1, 1]^2*Fr[1, 6]] - 
     120*mono[Fr[1, 1]^3*Fr[1, 6]] - 600*mono[Fr[1, 2]^2*Fr[1, 6]] + 
     120*mono[Fr[1, 2]^3*Fr[1, 6]] - 600*mono[Fr[1, 3]^2*Fr[1, 6]] + 
     120*mono[Fr[1, 3]^3*Fr[1, 6]] - 600*mono[Fr[1, 5]^2*Fr[1, 6]] + 
     120*mono[Fr[1, 5]^3*Fr[1, 6]] - 180*mono[Fr[1, 1]^2*Fr[1, 6]^2] + 
     180*mono[Fr[1, 2]^2*Fr[1, 6]^2] + 180*mono[Fr[1, 3]^2*Fr[1, 6]^2] + 
     180*mono[Fr[1, 5]^2*Fr[1, 6]^2] + 220*mono[Fr[1, 1]*Fr[2, 1]] + 
     180*mono[Fr[1, 1]^2*Fr[2, 1]] + 60*mono[Fr[1, 1]*Fr[1, 2]*Fr[2, 1]] - 
     300*mono[Fr[1, 2]^2*Fr[2, 1]] - 220*mono[Fr[1, 3]*Fr[2, 1]] - 
     60*mono[Fr[1, 2]*Fr[1, 3]*Fr[2, 1]] - 180*mono[Fr[1, 3]^2*Fr[2, 1]] - 
     20*mono[Fr[1, 5]*Fr[2, 1]] + 60*mono[Fr[1, 1]*Fr[1, 5]*Fr[2, 1]] - 
     120*mono[Fr[1, 2]*Fr[1, 5]*Fr[2, 1]] - 
     60*mono[Fr[1, 3]*Fr[1, 5]*Fr[2, 1]] - 300*mono[Fr[1, 5]^2*Fr[2, 1]] + 
     200*mono[Fr[1, 6]*Fr[2, 1]] + 60*mono[Fr[1, 1]*Fr[1, 6]*Fr[2, 1]] - 
     60*mono[Fr[1, 2]*Fr[1, 6]*Fr[2, 1]] - 
     60*mono[Fr[1, 3]*Fr[1, 6]*Fr[2, 1]] - 
     60*mono[Fr[1, 5]*Fr[1, 6]*Fr[2, 1]] - 60*mono[Fr[1, 6]^2*Fr[2, 1]] - 
     111*mono[Fr[2, 1]^2] + 660*mono[Fr[1, 2]*Fr[2, 3]] - 
     180*mono[Fr[1, 2]^2*Fr[2, 3]] + 600*mono[Fr[1, 5]*Fr[2, 3]] - 
     180*mono[Fr[1, 5]^2*Fr[2, 3]] + 600*mono[Fr[1, 6]*Fr[2, 3]] - 
     180*mono[Fr[1, 6]^2*Fr[2, 3]] + 90*mono[Fr[2, 1]*Fr[2, 3]] + 
     1320*mono[Fr[1, 2]*Fr[2, 6]] - 360*mono[Fr[1, 2]^2*Fr[2, 6]] + 
     1200*mono[Fr[1, 5]*Fr[2, 6]] - 360*mono[Fr[1, 5]^2*Fr[2, 6]] + 
     1200*mono[Fr[1, 6]*Fr[2, 6]] - 360*mono[Fr[1, 6]^2*Fr[2, 6]] + 
     180*mono[Fr[2, 1]*Fr[2, 6]] + 2640*mono[Fr[3, 2]] + 
     720*mono[Fr[1, 2]*Fr[3, 2]] + 720*mono[Fr[1, 5]*Fr[3, 2]] + 
     720*mono[Fr[1, 6]*Fr[3, 2]] + 12320*mono[Fr[3, 5]] - 
     5040*mono[Fr[1, 1]*Fr[3, 5]] + 8400*mono[Fr[1, 2]*Fr[3, 5]] + 
     5040*mono[Fr[1, 3]*Fr[3, 5]] + 8400*mono[Fr[1, 5]*Fr[3, 5]] + 
     3360*mono[Fr[1, 6]*Fr[3, 5]] + 1320*mono[Fr[3, 8]] + 
     360*mono[Fr[1, 2]*Fr[3, 8]] + 360*mono[Fr[1, 5]*Fr[3, 8]] + 
     360*mono[Fr[1, 6]*Fr[3, 8]] - 1080*mono[Fr[4, 3]] - 2160*mono[Fr[4, 6]])/
    1080, mono[Fr[2, 2]] - mono[Fr[2, 3]] + mono[Fr[2, 4]] - mono[Fr[2, 6]], 
   (-66*mono[Fr[1, 2]^2] + 66*mono[Fr[1, 4]^2] - 66*mono[Fr[1, 5]^2] + 
     11*mono[Fr[2, 1]] - 18*mono[Fr[1, 2]*Fr[2, 2]] - 
     18*mono[Fr[1, 5]*Fr[2, 2]] - 18*mono[Fr[1, 6]*Fr[2, 2]] + 
     66*mono[Fr[2, 3]] + 18*mono[Fr[1, 2]*Fr[2, 3]] + 
     18*mono[Fr[1, 5]*Fr[2, 3]] + 18*mono[Fr[1, 6]*Fr[2, 3]] - 
     66*mono[Fr[2, 4]] - 18*mono[Fr[1, 2]*Fr[2, 4]] - 
     18*mono[Fr[1, 5]*Fr[2, 4]] - 18*mono[Fr[1, 6]*Fr[2, 4]] + 
     66*mono[Fr[2, 6]] + 18*mono[Fr[1, 2]*Fr[2, 6]] + 
     18*mono[Fr[1, 5]*Fr[2, 6]] + 18*mono[Fr[1, 6]*Fr[2, 6]] + 
     54*mono[Fr[3, 1]] - 54*mono[Fr[3, 2]] + 54*mono[Fr[3, 7]] - 
     54*mono[Fr[3, 8]])/54, (264*mono[Fr[1, 2]^3] - 
     132*mono[Fr[1, 2]*Fr[1, 4]^2] - 132*mono[Fr[1, 4]^3] + 
     132*mono[Fr[1, 2]^2*Fr[1, 5]] - 132*mono[Fr[1, 4]^2*Fr[1, 5]] + 
     132*mono[Fr[1, 2]*Fr[1, 5]^2] + 264*mono[Fr[1, 5]^3] + 
     132*mono[Fr[1, 2]^2*Fr[1, 6]] - 132*mono[Fr[1, 4]^2*Fr[1, 6]] + 
     132*mono[Fr[1, 5]^2*Fr[1, 6]] - 88*mono[Fr[1, 2]*Fr[2, 1]] + 
     66*mono[Fr[1, 4]*Fr[2, 1]] - 88*mono[Fr[1, 5]*Fr[2, 1]] - 
     22*mono[Fr[1, 6]*Fr[2, 1]] - 330*mono[Fr[1, 2]*Fr[2, 2]] + 
     54*mono[Fr[1, 2]^2*Fr[2, 2]] - 312*mono[Fr[1, 5]*Fr[2, 2]] + 
     54*mono[Fr[1, 5]^2*Fr[2, 2]] - 312*mono[Fr[1, 6]*Fr[2, 2]] + 
     54*mono[Fr[1, 6]^2*Fr[2, 2]] - 27*mono[Fr[2, 1]*Fr[2, 2]] + 
     198*mono[Fr[1, 2]*Fr[2, 3]] - 54*mono[Fr[1, 2]^2*Fr[2, 3]] + 
     180*mono[Fr[1, 5]*Fr[2, 3]] - 54*mono[Fr[1, 5]^2*Fr[2, 3]] + 
     180*mono[Fr[1, 6]*Fr[2, 3]] - 54*mono[Fr[1, 6]^2*Fr[2, 3]] + 
     27*mono[Fr[2, 1]*Fr[2, 3]] - 198*mono[Fr[1, 2]*Fr[2, 4]] + 
     54*mono[Fr[1, 2]^2*Fr[2, 4]] - 180*mono[Fr[1, 5]*Fr[2, 4]] + 
     54*mono[Fr[1, 5]^2*Fr[2, 4]] - 180*mono[Fr[1, 6]*Fr[2, 4]] + 
     54*mono[Fr[1, 6]^2*Fr[2, 4]] - 27*mono[Fr[2, 1]*Fr[2, 4]] + 
     198*mono[Fr[1, 2]*Fr[2, 6]] - 54*mono[Fr[1, 2]^2*Fr[2, 6]] + 
     180*mono[Fr[1, 5]*Fr[2, 6]] - 54*mono[Fr[1, 5]^2*Fr[2, 6]] + 
     180*mono[Fr[1, 6]*Fr[2, 6]] - 54*mono[Fr[1, 6]^2*Fr[2, 6]] + 
     27*mono[Fr[2, 1]*Fr[2, 6]] - 396*mono[Fr[3, 1]] - 
     108*mono[Fr[1, 2]*Fr[3, 1]] - 108*mono[Fr[1, 5]*Fr[3, 1]] - 
     108*mono[Fr[1, 6]*Fr[3, 1]] + 396*mono[Fr[3, 2]] + 
     108*mono[Fr[1, 2]*Fr[3, 2]] + 108*mono[Fr[1, 5]*Fr[3, 2]] + 
     108*mono[Fr[1, 6]*Fr[3, 2]] + 1848*mono[Fr[3, 5]] - 
     108*mono[Fr[1, 2]*Fr[3, 7]] - 108*mono[Fr[1, 5]*Fr[3, 7]] - 
     108*mono[Fr[1, 6]*Fr[3, 7]] + 396*mono[Fr[3, 8]] + 
     108*mono[Fr[1, 2]*Fr[3, 8]] + 108*mono[Fr[1, 5]*Fr[3, 8]] + 
     108*mono[Fr[1, 6]*Fr[3, 8]] + 324*mono[Fr[4, 2]] - 324*mono[Fr[4, 3]] + 
     324*mono[Fr[4, 4]] - 324*mono[Fr[4, 6]])/324, 
   (-11*mono[1] - 12*mono[Fr[1, 2]] - 12*mono[Fr[1, 5]] - 12*mono[Fr[1, 6]])/
    18, (18*mono[Fr[1, 1]^2] + 22*mono[Fr[1, 2]] - 12*mono[Fr[1, 2]^2] + 
     22*mono[Fr[1, 5]] + 12*mono[Fr[1, 2]*Fr[1, 5]] + 6*mono[Fr[1, 5]^2] + 
     22*mono[Fr[1, 6]] + 12*mono[Fr[1, 2]*Fr[1, 6]] + 
     12*mono[Fr[1, 5]*Fr[1, 6]] + 6*mono[Fr[1, 6]^2] + 3*mono[Fr[2, 1]] + 
     36*mono[Fr[2, 3]] + 36*mono[Fr[2, 6]])/54, 
   (-694*mono[1] - 396*mono[Fr[1, 1]^2] - 108*mono[Fr[1, 1]^3] + 
     996*mono[Fr[1, 2]] - 108*mono[Fr[1, 1]^2*Fr[1, 2]] + 
     396*mono[Fr[1, 2]^2] + 216*mono[Fr[1, 2]^3] - 996*mono[Fr[1, 5]] - 
     108*mono[Fr[1, 1]^2*Fr[1, 5]] + 108*mono[Fr[1, 2]^2*Fr[1, 5]] - 
     108*mono[Fr[1, 1]^2*Fr[1, 6]] + 108*mono[Fr[1, 2]^2*Fr[1, 6]] + 
     21*mono[Fr[2, 1]] + 54*mono[Fr[1, 1]*Fr[2, 1]] - 
     90*mono[Fr[1, 2]*Fr[2, 1]] - 36*mono[Fr[1, 5]*Fr[2, 1]] - 
     36*mono[Fr[1, 6]*Fr[2, 1]] - 792*mono[Fr[2, 3]] - 
     216*mono[Fr[1, 2]*Fr[2, 3]] - 216*mono[Fr[1, 5]*Fr[2, 3]] - 
     216*mono[Fr[1, 6]*Fr[2, 3]] - 792*mono[Fr[2, 6]] - 
     216*mono[Fr[1, 2]*Fr[2, 6]] - 216*mono[Fr[1, 5]*Fr[2, 6]] - 
     216*mono[Fr[1, 6]*Fr[2, 6]] + 648*mono[Fr[3, 2]] + 972*mono[Fr[3, 5]] + 
     648*mono[Fr[3, 8]])/972, (22512*mono[1] + 1584*mono[Fr[1, 1]^3] + 
     324*mono[Fr[1, 1]^4] + 22428*mono[Fr[1, 2]] - 
     2376*mono[Fr[1, 1]^2*Fr[1, 2]] + 432*mono[Fr[1, 1]^3*Fr[1, 2]] - 
     26244*mono[Fr[1, 2]^2] + 648*mono[Fr[1, 1]^2*Fr[1, 2]^2] + 
     4752*mono[Fr[1, 2]^3] - 1728*mono[Fr[1, 2]^4] + 1424*mono[Fr[1, 5]] - 
     2160*mono[Fr[1, 1]^2*Fr[1, 5]] + 432*mono[Fr[1, 1]^3*Fr[1, 5]] - 
     4704*mono[Fr[1, 2]*Fr[1, 5]] + 4320*mono[Fr[1, 2]^2*Fr[1, 5]] - 
     432*mono[Fr[1, 2]^3*Fr[1, 5]] - 4776*mono[Fr[1, 5]^2] + 
     648*mono[Fr[1, 1]^2*Fr[1, 5]^2] + 2376*mono[Fr[1, 2]*Fr[1, 5]^2] - 
     1296*mono[Fr[1, 2]^2*Fr[1, 5]^2] + 3744*mono[Fr[1, 5]^3] - 
     324*mono[Fr[1, 5]^4] + 10720*mono[Fr[1, 6]] - 
     2160*mono[Fr[1, 1]^2*Fr[1, 6]] + 432*mono[Fr[1, 1]^3*Fr[1, 6]] - 
     8688*mono[Fr[1, 2]*Fr[1, 6]] + 4320*mono[Fr[1, 2]^2*Fr[1, 6]] - 
     432*mono[Fr[1, 2]^3*Fr[1, 6]] + 2160*mono[Fr[1, 5]^2*Fr[1, 6]] - 
     14736*mono[Fr[1, 6]^2] + 648*mono[Fr[1, 1]^2*Fr[1, 6]^2] + 
     2376*mono[Fr[1, 2]*Fr[1, 6]^2] - 1296*mono[Fr[1, 2]^2*Fr[1, 6]^2] + 
     2160*mono[Fr[1, 5]*Fr[1, 6]^2] - 648*mono[Fr[1, 5]^2*Fr[1, 6]^2] + 
     3744*mono[Fr[1, 6]^3] - 324*mono[Fr[1, 6]^4] - 3252*mono[Fr[2, 1]] - 
     792*mono[Fr[1, 1]*Fr[2, 1]] - 648*mono[Fr[1, 1]^2*Fr[2, 1]] - 
     1584*mono[Fr[1, 2]*Fr[2, 1]] - 216*mono[Fr[1, 1]*Fr[1, 2]*Fr[2, 1]] + 
     1620*mono[Fr[1, 2]^2*Fr[2, 1]] - 2124*mono[Fr[1, 5]*Fr[2, 1]] - 
     216*mono[Fr[1, 1]*Fr[1, 5]*Fr[2, 1]] + 
     216*mono[Fr[1, 2]*Fr[1, 5]*Fr[2, 1]] + 756*mono[Fr[1, 5]^2*Fr[2, 1]] - 
     2124*mono[Fr[1, 6]*Fr[2, 1]] - 216*mono[Fr[1, 1]*Fr[1, 6]*Fr[2, 1]] + 
     216*mono[Fr[1, 2]*Fr[1, 6]*Fr[2, 1]] + 756*mono[Fr[1, 6]^2*Fr[2, 1]] - 
     135*mono[Fr[2, 1]^2] - 4752*mono[Fr[1, 2]*Fr[2, 3]] + 
     1296*mono[Fr[1, 2]^2*Fr[2, 3]] - 4320*mono[Fr[1, 5]*Fr[2, 3]] + 
     1296*mono[Fr[1, 5]^2*Fr[2, 3]] - 4320*mono[Fr[1, 6]*Fr[2, 3]] + 
     1296*mono[Fr[1, 6]^2*Fr[2, 3]] - 648*mono[Fr[2, 1]*Fr[2, 3]] - 
     4752*mono[Fr[1, 2]*Fr[2, 6]] + 1296*mono[Fr[1, 2]^2*Fr[2, 6]] - 
     4320*mono[Fr[1, 5]*Fr[2, 6]] + 1296*mono[Fr[1, 5]^2*Fr[2, 6]] - 
     4320*mono[Fr[1, 6]*Fr[2, 6]] + 1296*mono[Fr[1, 6]^2*Fr[2, 6]] - 
     648*mono[Fr[2, 1]*Fr[2, 6]] - 9504*mono[Fr[3, 2]] - 
     2592*mono[Fr[1, 2]*Fr[3, 2]] - 2592*mono[Fr[1, 5]*Fr[3, 2]] - 
     2592*mono[Fr[1, 6]*Fr[3, 2]] - 7128*mono[Fr[3, 5]] + 
     18144*mono[Fr[1, 1]*Fr[3, 5]] - 18144*mono[Fr[1, 2]*Fr[3, 5]] - 
     9504*mono[Fr[3, 8]] - 2592*mono[Fr[1, 2]*Fr[3, 8]] - 
     2592*mono[Fr[1, 5]*Fr[3, 8]] - 2592*mono[Fr[1, 6]*Fr[3, 8]] + 
     7776*mono[Fr[4, 3]] + 7776*mono[Fr[4, 6]])/11664, 
   (3*(2*mono[Fr[1, 1]^2] - 4*mono[Fr[1, 2]^2] - 2*mono[Fr[1, 5]^2] - 
      2*mono[Fr[1, 6]^2] + mono[Fr[2, 1]] + 4*mono[Fr[2, 3]] + 
      4*mono[Fr[2, 6]]))/2, (-66*mono[Fr[1, 1]^2] - 18*mono[Fr[1, 1]^3] - 
     18*mono[Fr[1, 1]^2*Fr[1, 2]] + 66*mono[Fr[1, 2]^2] + 
     72*mono[Fr[1, 2]^3] + 66*mono[Fr[1, 3]^2] - 
     18*mono[Fr[1, 1]^2*Fr[1, 5]] + 36*mono[Fr[1, 2]^2*Fr[1, 5]] + 
     66*mono[Fr[1, 5]^2] + 18*mono[Fr[1, 2]*Fr[1, 5]^2] + 
     36*mono[Fr[1, 5]^3] - 18*mono[Fr[1, 1]^2*Fr[1, 6]] + 
     36*mono[Fr[1, 2]^2*Fr[1, 6]] + 18*mono[Fr[1, 5]^2*Fr[1, 6]] + 
     18*mono[Fr[1, 2]*Fr[1, 6]^2] + 18*mono[Fr[1, 5]*Fr[1, 6]^2] + 
     36*mono[Fr[1, 6]^3] - 22*mono[Fr[2, 1]] + 9*mono[Fr[1, 1]*Fr[2, 1]] - 
     27*mono[Fr[1, 2]*Fr[2, 1]] - 18*mono[Fr[1, 5]*Fr[2, 1]] - 
     18*mono[Fr[1, 6]*Fr[2, 1]] - 66*mono[Fr[2, 3]] - 
     36*mono[Fr[1, 2]*Fr[2, 3]] - 36*mono[Fr[1, 5]*Fr[2, 3]] - 
     36*mono[Fr[1, 6]*Fr[2, 3]] - 132*mono[Fr[2, 6]] - 
     36*mono[Fr[1, 2]*Fr[2, 6]] - 36*mono[Fr[1, 5]*Fr[2, 6]] - 
     36*mono[Fr[1, 6]*Fr[2, 6]] + 108*mono[Fr[3, 2]] + 756*mono[Fr[3, 5]] + 
     108*mono[Fr[3, 8]])/18, (2640*mono[Fr[1, 1]^3] + 540*mono[Fr[1, 1]^4] - 
     3960*mono[Fr[1, 1]^2*Fr[1, 2]] + 720*mono[Fr[1, 1]^3*Fr[1, 2]] + 
     1080*mono[Fr[1, 1]^2*Fr[1, 2]^2] + 7920*mono[Fr[1, 2]^3] - 
     4680*mono[Fr[1, 2]^4] - 2640*mono[Fr[1, 2]*Fr[1, 3]^2] - 
     2640*mono[Fr[1, 3]^3] - 3600*mono[Fr[1, 1]^2*Fr[1, 5]] + 
     720*mono[Fr[1, 1]^3*Fr[1, 5]] + 9840*mono[Fr[1, 2]^2*Fr[1, 5]] - 
     1440*mono[Fr[1, 2]^3*Fr[1, 5]] - 2640*mono[Fr[1, 3]^2*Fr[1, 5]] + 
     1080*mono[Fr[1, 1]^2*Fr[1, 5]^2] + 3960*mono[Fr[1, 2]*Fr[1, 5]^2] - 
     3240*mono[Fr[1, 2]^2*Fr[1, 5]^2] + 960*mono[Fr[1, 5]^3] - 
     720*mono[Fr[1, 2]*Fr[1, 5]^3] - 2340*mono[Fr[1, 5]^4] - 
     3600*mono[Fr[1, 1]^2*Fr[1, 6]] + 720*mono[Fr[1, 1]^3*Fr[1, 6]] + 
     9840*mono[Fr[1, 2]^2*Fr[1, 6]] - 1440*mono[Fr[1, 2]^3*Fr[1, 6]] - 
     2640*mono[Fr[1, 3]^2*Fr[1, 6]] + 3600*mono[Fr[1, 5]^2*Fr[1, 6]] - 
     720*mono[Fr[1, 5]^3*Fr[1, 6]] + 1080*mono[Fr[1, 1]^2*Fr[1, 6]^2] + 
     6600*mono[Fr[1, 2]*Fr[1, 6]^2] - 3240*mono[Fr[1, 2]^2*Fr[1, 6]^2] + 
     6240*mono[Fr[1, 5]*Fr[1, 6]^2] - 2160*mono[Fr[1, 5]^2*Fr[1, 6]^2] + 
     6240*mono[Fr[1, 6]^3] - 720*mono[Fr[1, 2]*Fr[1, 6]^3] - 
     720*mono[Fr[1, 5]*Fr[1, 6]^3] - 2340*mono[Fr[1, 6]^4] - 
     1320*mono[Fr[1, 1]*Fr[2, 1]] - 1080*mono[Fr[1, 1]^2*Fr[2, 1]] - 
     1100*mono[Fr[1, 2]*Fr[2, 1]] - 360*mono[Fr[1, 1]*Fr[1, 2]*Fr[2, 1]] + 
     3420*mono[Fr[1, 2]^2*Fr[2, 1]] + 1320*mono[Fr[1, 3]*Fr[2, 1]] - 
     920*mono[Fr[1, 5]*Fr[2, 1]] - 360*mono[Fr[1, 1]*Fr[1, 5]*Fr[2, 1]] + 
     1080*mono[Fr[1, 2]*Fr[1, 5]*Fr[2, 1]] + 1980*mono[Fr[1, 5]^2*Fr[2, 1]] - 
     2240*mono[Fr[1, 6]*Fr[2, 1]] - 360*mono[Fr[1, 1]*Fr[1, 6]*Fr[2, 1]] + 
     1080*mono[Fr[1, 2]*Fr[1, 6]*Fr[2, 1]] + 
     720*mono[Fr[1, 5]*Fr[1, 6]*Fr[2, 1]] + 1980*mono[Fr[1, 6]^2*Fr[2, 1]] + 
     999*mono[Fr[2, 1]^2] - 10560*mono[Fr[1, 2]*Fr[2, 3]] + 
     2160*mono[Fr[1, 2]^2*Fr[2, 3]] - 9840*mono[Fr[1, 5]*Fr[2, 3]] + 
     2160*mono[Fr[1, 5]^2*Fr[2, 3]] - 9840*mono[Fr[1, 6]*Fr[2, 3]] + 
     2160*mono[Fr[1, 6]^2*Fr[2, 3]] - 1080*mono[Fr[2, 1]*Fr[2, 3]] - 
     7920*mono[Fr[1, 2]*Fr[2, 6]] + 2160*mono[Fr[1, 2]^2*Fr[2, 6]] - 
     7200*mono[Fr[1, 5]*Fr[2, 6]] + 2160*mono[Fr[1, 5]^2*Fr[2, 6]] - 
     7200*mono[Fr[1, 6]*Fr[2, 6]] + 2160*mono[Fr[1, 6]^2*Fr[2, 6]] - 
     1080*mono[Fr[2, 1]*Fr[2, 6]] - 15840*mono[Fr[3, 2]] - 
     4320*mono[Fr[1, 2]*Fr[3, 2]] - 4320*mono[Fr[1, 5]*Fr[3, 2]] - 
     4320*mono[Fr[1, 6]*Fr[3, 2]] - 73920*mono[Fr[3, 5]] + 
     30240*mono[Fr[1, 1]*Fr[3, 5]] - 90720*mono[Fr[1, 2]*Fr[3, 5]] - 
     60480*mono[Fr[1, 5]*Fr[3, 5]] - 60480*mono[Fr[1, 6]*Fr[3, 5]] - 
     7920*mono[Fr[3, 8]] - 4320*mono[Fr[1, 2]*Fr[3, 8]] - 
     4320*mono[Fr[1, 5]*Fr[3, 8]] - 4320*mono[Fr[1, 6]*Fr[3, 8]] + 
     12960*mono[Fr[4, 3]] + 12960*mono[Fr[4, 6]])/2160, 
   (-11*mono[Fr[2, 7]/SQRT1] - 3*mono[(Fr[1, 2]*Fr[2, 7])/SQRT1] - 
     3*mono[(Fr[1, 5]*Fr[2, 7])/SQRT1] - 3*mono[(Fr[1, 6]*Fr[2, 7])/SQRT1] + 
     9*mono[Fr[3, 3]/SQRT1])/9, (-22*mono[(Fr[1, 2]*Fr[2, 7])/SQRT1] + 
     6*mono[(Fr[1, 2]^2*Fr[2, 7])/SQRT1] - 
     20*mono[(Fr[1, 5]*Fr[2, 7])/SQRT1] + 
     6*mono[(Fr[1, 5]^2*Fr[2, 7])/SQRT1] - 
     20*mono[(Fr[1, 6]*Fr[2, 7])/SQRT1] + 
     6*mono[(Fr[1, 6]^2*Fr[2, 7])/SQRT1] - 
     3*mono[(Fr[2, 1]*Fr[2, 7])/SQRT1] - 44*mono[Fr[3, 3]/SQRT1] - 
     12*mono[(Fr[1, 2]*Fr[3, 3])/SQRT1] - 
     12*mono[(Fr[1, 5]*Fr[3, 3])/SQRT1] - 
     12*mono[(Fr[1, 6]*Fr[3, 3])/SQRT1] + 36*mono[Fr[4, 7]/SQRT1])/36}}}


==> anc/bbggH/PolesUVIR_bbggH_2L_nf0_++--.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{y[1] -> ex[1], y[2] -> ex[2]*ex[3] - ex[4] - ex[3]*ex[4], 
  y[3] -> ex[2]*ex[3] - ex[4] - ex[3]*ex[4] - ex[2]*ex[3]*ex[4] + 
    ex[2]*ex[3]*ex[4]*ex[5], y[4] -> 1 + ex[4] - ex[6], 
  y[5] -> -2*ex[2]*ex[3]*ex[4] + ex[4]^2 + ex[3]*ex[4]^2 + 
    ex[2]*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6] - ex[4]*ex[6] - 
    ex[3]*ex[4]*ex[6], y[6] -> ex[2], y[7] -> ex[3], y[8] -> ex[4], 
  y[9] -> 3*ex[2]*ex[3] + 3*ex[2]^2*ex[3] - 3*ex[4] - 2*ex[2]*ex[4] - 
    3*ex[3]*ex[4] - 3*ex[2]*ex[3]*ex[4], 
  y[10] -> ex[2]*ex[3] + ex[2]^2*ex[3] - ex[4] - ex[3]*ex[4] - 
    ex[2]*ex[3]*ex[4], y[11] -> ex[2] - ex[4]*ex[5], 
  y[12] -> ex[2] - ex[4] + ex[6], y[13] -> 1 + ex[2], 
  y[14] -> ex[2]*ex[3] - ex[4] - ex[3]*ex[4]*ex[5], 
  y[15] -> ex[2] + ex[2]*ex[3] - ex[4] + ex[2]*ex[4] - ex[3]*ex[4] - 
    ex[2]*ex[3]*ex[4] + ex[2]*ex[3]*ex[4]*ex[5] - ex[2]*ex[6], 
  y[16] -> -(ex[2]*ex[3]) + ex[4] + ex[3]*ex[4] + ex[2]*ex[3]*ex[6], 
  y[17] -> -2 + ex[3], y[18] -> -ex[4] - ex[3]*ex[4] - 2*ex[2]*ex[3]*ex[4] + 
    ex[2]*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6], 
  y[19] -> 31*ex[2]^4*ex[3]^4 + 123*ex[2]^5*ex[3]^4 + 123*ex[2]^6*ex[3]^4 + 
    31*ex[2]^7*ex[3]^4 - 50*ex[2]^3*ex[3]^3*ex[4] - 
    148*ex[2]^4*ex[3]^3*ex[4] - 68*ex[2]^5*ex[3]^3*ex[4] + 
    12*ex[2]^6*ex[3]^3*ex[4] - 68*ex[2]^3*ex[3]^4*ex[4] - 
    294*ex[2]^4*ex[3]^4*ex[4] - 264*ex[2]^5*ex[3]^4*ex[4] - 
    38*ex[2]^6*ex[3]^4*ex[4] - 18*ex[2]^3*ex[3]^5*ex[4] - 
    54*ex[2]^4*ex[3]^5*ex[4] - 54*ex[2]^5*ex[3]^5*ex[4] - 
    18*ex[2]^6*ex[3]^5*ex[4] - 5*ex[2]^2*ex[3]^2*ex[4]^2 - 
    23*ex[2]^3*ex[3]^2*ex[4]^2 - 48*ex[2]^4*ex[3]^2*ex[4]^2 - 
    12*ex[2]^5*ex[3]^2*ex[4]^2 + 44*ex[2]^2*ex[3]^3*ex[4]^2 + 
    178*ex[2]^3*ex[3]^3*ex[4]^2 + 8*ex[2]^4*ex[3]^3*ex[4]^2 - 
    72*ex[2]^5*ex[3]^3*ex[4]^2 + 103*ex[2]^2*ex[3]^4*ex[4]^2 + 
    363*ex[2]^3*ex[3]^4*ex[4]^2 + 237*ex[2]^4*ex[3]^4*ex[4]^2 - 
    23*ex[2]^5*ex[3]^4*ex[4]^2 + 54*ex[2]^2*ex[3]^5*ex[4]^2 + 
    162*ex[2]^3*ex[3]^5*ex[4]^2 + 162*ex[2]^4*ex[3]^5*ex[4]^2 + 
    54*ex[2]^5*ex[3]^5*ex[4]^2 + 36*ex[2]*ex[3]*ex[4]^3 + 
    60*ex[2]^2*ex[3]*ex[4]^3 + 24*ex[2]^3*ex[3]*ex[4]^3 + 
    54*ex[2]*ex[3]^2*ex[4]^3 + 108*ex[2]^2*ex[3]^2*ex[4]^3 + 
    126*ex[2]^3*ex[3]^2*ex[4]^3 + 36*ex[2]^4*ex[3]^2*ex[4]^3 - 
    54*ex[2]*ex[3]^3*ex[4]^3 - 126*ex[2]^2*ex[3]^3*ex[4]^3 + 
    90*ex[2]^3*ex[3]^3*ex[4]^3 + 108*ex[2]^4*ex[3]^3*ex[4]^3 - 
    126*ex[2]*ex[3]^4*ex[4]^3 - 336*ex[2]^2*ex[3]^4*ex[4]^3 - 
    174*ex[2]^3*ex[3]^4*ex[4]^3 + 36*ex[2]^4*ex[3]^4*ex[4]^3 - 
    54*ex[2]*ex[3]^5*ex[4]^3 - 162*ex[2]^2*ex[3]^5*ex[4]^3 - 
    162*ex[2]^3*ex[3]^5*ex[4]^3 - 54*ex[2]^4*ex[3]^5*ex[4]^3 - 12*ex[4]^4 - 
    12*ex[2]*ex[4]^4 - 30*ex[3]*ex[4]^4 - 54*ex[2]*ex[3]*ex[4]^4 - 
    24*ex[2]^2*ex[3]*ex[4]^4 - 36*ex[2]*ex[3]^2*ex[4]^4 - 
    78*ex[2]^2*ex[3]^2*ex[4]^4 - 24*ex[2]^3*ex[3]^2*ex[4]^4 + 
    60*ex[3]^3*ex[4]^4 + 96*ex[2]*ex[3]^3*ex[4]^4 - 
    30*ex[2]^2*ex[3]^3*ex[4]^4 - 48*ex[2]^3*ex[3]^3*ex[4]^4 + 
    60*ex[3]^4*ex[4]^4 + 144*ex[2]*ex[3]^4*ex[4]^4 + 
    78*ex[2]^2*ex[3]^4*ex[4]^4 - 6*ex[2]^3*ex[3]^4*ex[4]^4 + 
    18*ex[3]^5*ex[4]^4 + 54*ex[2]*ex[3]^5*ex[4]^4 + 
    54*ex[2]^2*ex[3]^5*ex[4]^4 + 18*ex[2]^3*ex[3]^5*ex[4]^4 + 
    30*ex[2]^4*ex[3]^4*ex[6] - 30*ex[2]^6*ex[3]^4*ex[6] - 
    60*ex[2]^3*ex[3]^3*ex[4]*ex[6] + 18*ex[2]^4*ex[3]^3*ex[4]*ex[6] + 
    42*ex[2]^5*ex[3]^3*ex[4]*ex[6] - 60*ex[2]^3*ex[3]^4*ex[4]*ex[6] + 
    60*ex[2]^4*ex[3]^4*ex[4]*ex[6] + 120*ex[2]^5*ex[3]^4*ex[4]*ex[6] + 
    30*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] - 18*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] - 
    12*ex[2]^4*ex[3]^2*ex[4]^2*ex[6] + 60*ex[2]^2*ex[3]^3*ex[4]^2*ex[6] - 
    138*ex[2]^3*ex[3]^3*ex[4]^2*ex[6] - 126*ex[2]^4*ex[3]^3*ex[4]^2*ex[6] + 
    30*ex[2]^2*ex[3]^4*ex[4]^2*ex[6] - 120*ex[2]^3*ex[3]^4*ex[4]^2*ex[6] - 
    150*ex[2]^4*ex[3]^4*ex[4]^2*ex[6] + 60*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] + 
    24*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] + 120*ex[2]^2*ex[3]^3*ex[4]^3*ex[6] + 
    84*ex[2]^3*ex[3]^3*ex[4]^3*ex[6] + 60*ex[2]^2*ex[3]^4*ex[4]^3*ex[6] + 
    60*ex[2]^3*ex[3]^4*ex[4]^3*ex[6] - 30*ex[2]^4*ex[3]^4*ex[6]^2 - 
    30*ex[2]^5*ex[3]^4*ex[6]^2 + 60*ex[2]^3*ex[3]^3*ex[4]*ex[6]^2 + 
    42*ex[2]^4*ex[3]^3*ex[4]*ex[6]^2 + 60*ex[2]^3*ex[3]^4*ex[4]*ex[6]^2 + 
    60*ex[2]^4*ex[3]^4*ex[4]*ex[6]^2 - 30*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2 - 
    12*ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^2 - 60*ex[2]^2*ex[3]^3*ex[4]^2*ex[6]^2 - 
    42*ex[2]^3*ex[3]^3*ex[4]^2*ex[6]^2 - 30*ex[2]^2*ex[3]^4*ex[4]^2*ex[6]^2 - 
    30*ex[2]^3*ex[3]^4*ex[4]^2*ex[6]^2, 
  y[20] -> 21*ex[2]*ex[3] + 21*ex[2]^2*ex[3] - 21*ex[4] - 26*ex[2]*ex[4] - 
    21*ex[3]*ex[4] - 21*ex[2]*ex[3]*ex[4], y[21] -> 26 + 5*ex[3], 
  y[22] -> 94*ex[2]^4*ex[3]^4 + 329*ex[2]^5*ex[3]^4 + 329*ex[2]^6*ex[3]^4 + 
    94*ex[2]^7*ex[3]^4 - 162*ex[2]^3*ex[3]^3*ex[4] - 
    392*ex[2]^4*ex[3]^3*ex[4] - 183*ex[2]^5*ex[3]^3*ex[4] + 
    26*ex[2]^6*ex[3]^3*ex[4] - 183*ex[2]^3*ex[3]^4*ex[4] - 
    690*ex[2]^4*ex[3]^4*ex[4] - 643*ex[2]^5*ex[3]^4*ex[4] - 
    136*ex[2]^6*ex[3]^4*ex[4] - 21*ex[2]^3*ex[3]^5*ex[4] - 
    63*ex[2]^4*ex[3]^5*ex[4] - 63*ex[2]^5*ex[3]^5*ex[4] - 
    21*ex[2]^6*ex[3]^5*ex[4] + 16*ex[2]^2*ex[3]^2*ex[4]^2 - 
    41*ex[2]^3*ex[3]^2*ex[4]^2 - 104*ex[2]^4*ex[3]^2*ex[4]^2 - 
    26*ex[2]^5*ex[3]^2*ex[4]^2 + 95*ex[2]^2*ex[3]^3*ex[4]^2 + 
    295*ex[2]^3*ex[3]^3*ex[4]^2 - 19*ex[2]^4*ex[3]^3*ex[4]^2 - 
    156*ex[2]^5*ex[3]^3*ex[4]^2 + 142*ex[2]^2*ex[3]^4*ex[4]^2 + 
    525*ex[2]^3*ex[3]^4*ex[4]^2 + 342*ex[2]^4*ex[3]^4*ex[4]^2 - 
    41*ex[2]^5*ex[3]^4*ex[4]^2 + 63*ex[2]^2*ex[3]^5*ex[4]^2 + 
    189*ex[2]^3*ex[3]^5*ex[4]^2 + 189*ex[2]^4*ex[3]^5*ex[4]^2 + 
    63*ex[2]^5*ex[3]^5*ex[4]^2 + 78*ex[2]*ex[3]*ex[4]^3 + 
    130*ex[2]^2*ex[3]*ex[4]^3 + 52*ex[2]^3*ex[3]*ex[4]^3 + 
    171*ex[2]*ex[3]^2*ex[4]^3 + 342*ex[2]^2*ex[3]^2*ex[4]^3 + 
    291*ex[2]^3*ex[3]^2*ex[4]^3 + 78*ex[2]^4*ex[3]^2*ex[4]^3 + 
    45*ex[2]*ex[3]^3*ex[4]^3 + 105*ex[2]^2*ex[3]^3*ex[4]^3 + 
    357*ex[2]^3*ex[3]^3*ex[4]^3 + 234*ex[2]^4*ex[3]^3*ex[4]^3 - 
    111*ex[2]*ex[3]^4*ex[4]^3 - 296*ex[2]^2*ex[3]^4*ex[4]^3 - 
    71*ex[2]^3*ex[3]^4*ex[4]^3 + 114*ex[2]^4*ex[3]^4*ex[4]^3 - 
    63*ex[2]*ex[3]^5*ex[4]^3 - 189*ex[2]^2*ex[3]^5*ex[4]^3 - 
    189*ex[2]^3*ex[3]^5*ex[4]^3 - 63*ex[2]^4*ex[3]^5*ex[4]^3 - 26*ex[4]^4 - 
    26*ex[2]*ex[4]^4 - 83*ex[3]*ex[4]^4 - 135*ex[2]*ex[3]*ex[4]^4 - 
    52*ex[2]^2*ex[3]*ex[4]^4 - 72*ex[3]^2*ex[4]^4 - 
    186*ex[2]*ex[3]^2*ex[4]^4 - 187*ex[2]^2*ex[3]^2*ex[4]^4 - 
    52*ex[2]^3*ex[3]^2*ex[4]^4 + 22*ex[3]^3*ex[4]^4 - 
    8*ex[2]*ex[3]^3*ex[4]^4 - 155*ex[2]^2*ex[3]^3*ex[4]^4 - 
    104*ex[2]^3*ex[3]^3*ex[4]^4 + 58*ex[3]^4*ex[4]^4 + 
    132*ex[2]*ex[3]^4*ex[4]^4 + 43*ex[2]^2*ex[3]^4*ex[4]^4 - 
    31*ex[2]^3*ex[3]^4*ex[4]^4 + 21*ex[3]^5*ex[4]^4 + 
    63*ex[2]*ex[3]^5*ex[4]^4 + 63*ex[2]^2*ex[3]^5*ex[4]^4 + 
    21*ex[2]^3*ex[3]^5*ex[4]^4 + 47*ex[2]^4*ex[3]^4*ex[6] - 
    47*ex[2]^6*ex[3]^4*ex[6] - 94*ex[2]^3*ex[3]^3*ex[4]*ex[6] + 
    21*ex[2]^4*ex[3]^3*ex[4]*ex[6] + 73*ex[2]^5*ex[3]^3*ex[4]*ex[6] - 
    94*ex[2]^3*ex[3]^4*ex[4]*ex[6] + 94*ex[2]^4*ex[3]^4*ex[4]*ex[6] + 
    188*ex[2]^5*ex[3]^4*ex[4]*ex[6] + 47*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] - 
    21*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] - 26*ex[2]^4*ex[3]^2*ex[4]^2*ex[6] + 
    94*ex[2]^2*ex[3]^3*ex[4]^2*ex[6] - 209*ex[2]^3*ex[3]^3*ex[4]^2*ex[6] - 
    219*ex[2]^4*ex[3]^3*ex[4]^2*ex[6] + 47*ex[2]^2*ex[3]^4*ex[4]^2*ex[6] - 
    188*ex[2]^3*ex[3]^4*ex[4]^2*ex[6] - 235*ex[2]^4*ex[3]^4*ex[4]^2*ex[6] + 
    94*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] + 52*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] + 
    188*ex[2]^2*ex[3]^3*ex[4]^3*ex[6] + 146*ex[2]^3*ex[3]^3*ex[4]^3*ex[6] + 
    94*ex[2]^2*ex[3]^4*ex[4]^3*ex[6] + 94*ex[2]^3*ex[3]^4*ex[4]^3*ex[6] - 
    47*ex[2]^4*ex[3]^4*ex[6]^2 - 47*ex[2]^5*ex[3]^4*ex[6]^2 + 
    94*ex[2]^3*ex[3]^3*ex[4]*ex[6]^2 + 73*ex[2]^4*ex[3]^3*ex[4]*ex[6]^2 + 
    94*ex[2]^3*ex[3]^4*ex[4]*ex[6]^2 + 94*ex[2]^4*ex[3]^4*ex[4]*ex[6]^2 - 
    47*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2 - 26*ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^2 - 
    94*ex[2]^2*ex[3]^3*ex[4]^2*ex[6]^2 - 73*ex[2]^3*ex[3]^3*ex[4]^2*ex[6]^2 - 
    47*ex[2]^2*ex[3]^4*ex[4]^2*ex[6]^2 - 47*ex[2]^3*ex[3]^4*ex[4]^2*ex[6]^2, 
  y[23] -> ex[2] - ex[4], y[24] -> -1 + ex[5], y[25] -> ex[4] - ex[6], 
  y[26] -> ex[2]*ex[3] - ex[3]*ex[4] - ex[6], y[27] -> ex[6], 
  y[28] -> 1 + ex[3], y[29] -> 1 + ex[3] + ex[2]*ex[3], 
  y[30] -> ex[2] + ex[2]*ex[3] + ex[2]^2*ex[3] - ex[4] - ex[2]*ex[4] - 
    ex[3]*ex[4] - ex[2]*ex[3]*ex[4], 
  y[31] -> ex[2] + ex[2]*ex[3] + ex[2]^2*ex[3] - ex[4] - ex[3]*ex[4] - 
    2*ex[2]*ex[3]*ex[4] - ex[2]^2*ex[3]*ex[4] + ex[2]*ex[3]*ex[4]*ex[5] + 
    ex[2]^2*ex[3]*ex[4]*ex[5] - ex[2]*ex[6], 
  y[32] -> -ex[2] + ex[4] + ex[2]*ex[6], 
  y[33] -> ex[2] + 2*ex[2]^2 + ex[2]*ex[3] + 2*ex[2]^2*ex[3] + 
    ex[2]^3*ex[3] - ex[4] - 2*ex[2]*ex[4] - ex[3]*ex[4] - 
    2*ex[2]*ex[3]*ex[4] - ex[2]^2*ex[3]*ex[4] - ex[2]^2*ex[6], 
  y[34] -> -2*ex[2]*ex[4] + ex[4]^2 + ex[2]*ex[4]*ex[5] + ex[2]*ex[6] - 
    ex[4]*ex[6], y[35] -> ex[2]*ex[3] - ex[4] - ex[3]*ex[4] + 
    ex[2]*ex[3]*ex[4] - ex[3]*ex[4]^2 - ex[2]*ex[3]*ex[6] + 
    ex[3]*ex[4]*ex[6], y[36] -> ex[2]*ex[3] - ex[4] - ex[3]*ex[4] + ex[6] + 
    ex[3]*ex[6], y[37] -> ex[2]^2*ex[3] - 2*ex[2]*ex[4] - 
    2*ex[2]*ex[3]*ex[4] + ex[4]^2 + ex[3]*ex[4]^2 + ex[2]*ex[6] + 
    ex[2]*ex[3]*ex[6] - ex[4]*ex[6] - ex[3]*ex[4]*ex[6], 
  y[38] -> ex[2]^2 + 2*ex[2]^2*ex[3] + 2*ex[2]^3*ex[3] + ex[2]^2*ex[3]^2 + 
    2*ex[2]^3*ex[3]^2 + ex[2]^4*ex[3]^2 - 2*ex[2]*ex[4] - ex[2]^2*ex[4] - 
    4*ex[2]*ex[3]*ex[4] - 5*ex[2]^2*ex[3]*ex[4] - 2*ex[2]^3*ex[3]*ex[4] - 
    2*ex[2]*ex[3]^2*ex[4] - 4*ex[2]^2*ex[3]^2*ex[4] - 
    2*ex[2]^3*ex[3]^2*ex[4] + ex[4]^2 + ex[2]*ex[4]^2 + 2*ex[2]^2*ex[4]^2 + 
    2*ex[3]*ex[4]^2 + 3*ex[2]*ex[3]*ex[4]^2 + 3*ex[2]^2*ex[3]*ex[4]^2 + 
    ex[3]^2*ex[4]^2 + 2*ex[2]*ex[3]^2*ex[4]^2 + ex[2]^2*ex[3]^2*ex[4]^2 - 
    ex[2]*ex[4]^3 - ex[2]*ex[3]*ex[4]^3 - ex[2]^2*ex[4]*ex[6] - 
    ex[2]^2*ex[3]*ex[4]*ex[6] + ex[2]*ex[4]^2*ex[6] + 
    ex[2]*ex[3]*ex[4]^2*ex[6], y[39] -> ex[2]^2*ex[3]^2 + ex[2]^3*ex[3]^2 + 
    ex[2]*ex[4] - ex[2]*ex[3]*ex[4] - 2*ex[2]*ex[3]^2*ex[4] - 
    ex[2]^2*ex[3]^2*ex[4] + ex[2]^3*ex[3]^2*ex[4] + ex[3]*ex[4]^2 - 
    ex[2]*ex[3]*ex[4]^2 + ex[3]^2*ex[4]^2 - ex[2]*ex[3]^2*ex[4]^2 - 
    2*ex[2]^2*ex[3]^2*ex[4]^2 + ex[3]*ex[4]^3 + ex[3]^2*ex[4]^3 + 
    ex[2]*ex[3]^2*ex[4]^3 - ex[2]^2*ex[3]^2*ex[6] - ex[2]^3*ex[3]^2*ex[6] + 
    ex[2]*ex[3]*ex[4]*ex[6] + 2*ex[2]*ex[3]^2*ex[4]*ex[6] + 
    2*ex[2]^2*ex[3]^2*ex[4]*ex[6] - ex[3]*ex[4]^2*ex[6] - 
    ex[3]^2*ex[4]^2*ex[6] - ex[2]*ex[3]^2*ex[4]^2*ex[6], y[40] -> ex[5], 
  y[41] -> ex[2]^2*ex[3]^2 + 4*ex[2]*ex[3]*ex[4] - 4*ex[3]*ex[4]^2 - 
    4*ex[2]*ex[3]*ex[4]*ex[5] - 2*ex[2]*ex[3]^2*ex[4]*ex[5] + 
    4*ex[3]*ex[4]^2*ex[5] + ex[3]^2*ex[4]^2*ex[5]^2 - 2*ex[2]*ex[3]*ex[6] + 
    4*ex[3]*ex[4]*ex[6] - 2*ex[3]*ex[4]*ex[5]*ex[6] + ex[6]^2, 
  y[42] -> ex[2]^2*ex[3]^2 + ex[2]^3*ex[3]^2 - ex[2]*ex[3]*ex[4] - 
    2*ex[2]*ex[3]^2*ex[4] - 2*ex[2]^2*ex[3]^2*ex[4] + ex[3]*ex[4]^2 + 
    ex[3]^2*ex[4]^2 + ex[2]*ex[3]^2*ex[4]^2 + ex[2]*ex[3]*ex[6] + 
    2*ex[2]^2*ex[3]*ex[6] + ex[2]*ex[3]^2*ex[6] + ex[2]^2*ex[3]^2*ex[6] + 
    ex[4]*ex[6] - ex[3]^2*ex[4]*ex[6] - ex[2]*ex[3]^2*ex[4]*ex[6] + 
    ex[2]*ex[6]^2 + ex[2]*ex[3]*ex[6]^2, 
  y[43] -> 2*ex[2]^3*ex[3]^2 + 4*ex[2]^4*ex[3]^2 + ex[2]^3*ex[3]^3 + 
    ex[2]^4*ex[3]^3 - 5*ex[2]^2*ex[3]^2*ex[4] - 10*ex[2]^3*ex[3]^2*ex[4] - 
    2*ex[2]^2*ex[3]^3*ex[4] - 2*ex[2]^3*ex[3]^3*ex[4] + 
    3*ex[2]*ex[3]^2*ex[4]^2 + 8*ex[2]^2*ex[3]^2*ex[4]^2 + 
    ex[2]*ex[3]^3*ex[4]^2 + ex[2]^2*ex[3]^3*ex[4]^2 - 
    2*ex[2]*ex[3]^2*ex[4]^3 + 4*ex[2]^2*ex[3]*ex[6] + 8*ex[2]^3*ex[3]*ex[6] + 
    6*ex[2]^2*ex[3]^2*ex[6] + 11*ex[2]^3*ex[3]^2*ex[6] + 
    ex[2]^2*ex[3]^3*ex[6] + ex[2]^3*ex[3]^3*ex[6] - 
    6*ex[2]*ex[3]*ex[4]*ex[6] - 12*ex[2]^2*ex[3]*ex[4]*ex[6] - 
    8*ex[2]*ex[3]^2*ex[4]*ex[6] - 16*ex[2]^2*ex[3]^2*ex[4]*ex[6] - 
    ex[2]*ex[3]^3*ex[4]*ex[6] - ex[2]^2*ex[3]^3*ex[4]*ex[6] + 
    3*ex[3]*ex[4]^2*ex[6] + 4*ex[2]*ex[3]*ex[4]^2*ex[6] + 
    3*ex[3]^2*ex[4]^2*ex[6] + 7*ex[2]*ex[3]^2*ex[4]^2*ex[6] + 
    2*ex[2]*ex[6]^2 + 4*ex[2]^2*ex[6]^2 + 5*ex[2]*ex[3]*ex[6]^2 + 
    11*ex[2]^2*ex[3]*ex[6]^2 + 3*ex[2]*ex[3]^2*ex[6]^2 + 
    6*ex[2]^2*ex[3]^2*ex[6]^2 - ex[4]*ex[6]^2 - 2*ex[2]*ex[4]*ex[6]^2 - 
    4*ex[3]*ex[4]*ex[6]^2 - 6*ex[2]*ex[3]*ex[4]*ex[6]^2 - 
    3*ex[3]^2*ex[4]*ex[6]^2 - 5*ex[2]*ex[3]^2*ex[4]*ex[6]^2 + ex[2]*ex[6]^3 + 
    ex[2]*ex[3]*ex[6]^3, y[44] -> -ex[2] + ex[4] - ex[6], 
  y[45] -> 3*ex[2]^2*ex[3]^2 + 6*ex[2]^3*ex[3]^2 + 3*ex[2]^4*ex[3]^2 - 
    6*ex[2]*ex[3]*ex[4] - 26*ex[2]^2*ex[3]*ex[4] - 20*ex[2]^3*ex[3]*ex[4] - 
    6*ex[2]*ex[3]^2*ex[4] - 12*ex[2]^2*ex[3]^2*ex[4] - 
    6*ex[2]^3*ex[3]^2*ex[4] + 3*ex[4]^2 + 20*ex[2]*ex[4]^2 + 
    8*ex[2]^2*ex[4]^2 + 6*ex[3]*ex[4]^2 + 26*ex[2]*ex[3]*ex[4]^2 + 
    20*ex[2]^2*ex[3]*ex[4]^2 + 3*ex[3]^2*ex[4]^2 + 6*ex[2]*ex[3]^2*ex[4]^2 + 
    3*ex[2]^2*ex[3]^2*ex[4]^2, y[46] -> -8 + 4*ex[3] + 9*ex[3]^2, 
  y[47] -> -49*ex[2]^4*ex[3]^4 - 207*ex[2]^5*ex[3]^4 - 207*ex[2]^6*ex[3]^4 - 
    49*ex[2]^7*ex[3]^4 + 74*ex[2]^3*ex[3]^3*ex[4] + 
    244*ex[2]^4*ex[3]^3*ex[4] + 110*ex[2]^5*ex[3]^3*ex[4] - 
    24*ex[2]^6*ex[3]^3*ex[4] + 110*ex[2]^3*ex[3]^4*ex[4] + 
    510*ex[2]^4*ex[3]^4*ex[4] + 450*ex[2]^5*ex[3]^4*ex[4] + 
    50*ex[2]^6*ex[3]^4*ex[4] + 36*ex[2]^3*ex[3]^5*ex[4] + 
    108*ex[2]^4*ex[3]^5*ex[4] + 108*ex[2]^5*ex[3]^5*ex[4] + 
    36*ex[2]^6*ex[3]^5*ex[4] + 23*ex[2]^2*ex[3]^2*ex[4]^2 + 
    59*ex[2]^3*ex[3]^2*ex[4]^2 + 96*ex[2]^4*ex[3]^2*ex[4]^2 + 
    24*ex[2]^5*ex[3]^2*ex[4]^2 - 62*ex[2]^2*ex[3]^3*ex[4]^2 - 
    304*ex[2]^3*ex[3]^3*ex[4]^2 + 10*ex[2]^4*ex[3]^3*ex[4]^2 + 
    144*ex[2]^5*ex[3]^3*ex[4]^2 - 193*ex[2]^2*ex[3]^4*ex[4]^2 - 
    687*ex[2]^3*ex[3]^4*ex[4]^2 - 435*ex[2]^4*ex[3]^4*ex[4]^2 + 
    59*ex[2]^5*ex[3]^4*ex[4]^2 - 108*ex[2]^2*ex[3]^5*ex[4]^2 - 
    324*ex[2]^3*ex[3]^5*ex[4]^2 - 324*ex[2]^4*ex[3]^5*ex[4]^2 - 
    108*ex[2]^5*ex[3]^5*ex[4]^2 - 72*ex[2]*ex[3]*ex[4]^3 - 
    120*ex[2]^2*ex[3]*ex[4]^3 - 48*ex[2]^3*ex[3]*ex[4]^3 - 
    108*ex[2]*ex[3]^2*ex[4]^3 - 216*ex[2]^2*ex[3]^2*ex[4]^3 - 
    252*ex[2]^3*ex[3]^2*ex[4]^3 - 72*ex[2]^4*ex[3]^2*ex[4]^3 + 
    108*ex[2]*ex[3]^3*ex[4]^3 + 252*ex[2]^2*ex[3]^3*ex[4]^3 - 
    180*ex[2]^3*ex[3]^3*ex[4]^3 - 216*ex[2]^4*ex[3]^3*ex[4]^3 + 
    252*ex[2]*ex[3]^4*ex[4]^3 + 672*ex[2]^2*ex[3]^4*ex[4]^3 + 
    348*ex[2]^3*ex[3]^4*ex[4]^3 - 72*ex[2]^4*ex[3]^4*ex[4]^3 + 
    108*ex[2]*ex[3]^5*ex[4]^3 + 324*ex[2]^2*ex[3]^5*ex[4]^3 + 
    324*ex[2]^3*ex[3]^5*ex[4]^3 + 108*ex[2]^4*ex[3]^5*ex[4]^3 + 24*ex[4]^4 + 
    24*ex[2]*ex[4]^4 + 60*ex[3]*ex[4]^4 + 108*ex[2]*ex[3]*ex[4]^4 + 
    48*ex[2]^2*ex[3]*ex[4]^4 + 72*ex[2]*ex[3]^2*ex[4]^4 + 
    156*ex[2]^2*ex[3]^2*ex[4]^4 + 48*ex[2]^3*ex[3]^2*ex[4]^4 - 
    120*ex[3]^3*ex[4]^4 - 192*ex[2]*ex[3]^3*ex[4]^4 + 
    60*ex[2]^2*ex[3]^3*ex[4]^4 + 96*ex[2]^3*ex[3]^3*ex[4]^4 - 
    120*ex[3]^4*ex[4]^4 - 288*ex[2]*ex[3]^4*ex[4]^4 - 
    156*ex[2]^2*ex[3]^4*ex[4]^4 + 12*ex[2]^3*ex[3]^4*ex[4]^4 - 
    36*ex[3]^5*ex[4]^4 - 108*ex[2]*ex[3]^5*ex[4]^4 - 
    108*ex[2]^2*ex[3]^5*ex[4]^4 - 36*ex[2]^3*ex[3]^5*ex[4]^4 - 
    60*ex[2]^4*ex[3]^4*ex[6] + 60*ex[2]^6*ex[3]^4*ex[6] + 
    120*ex[2]^3*ex[3]^3*ex[4]*ex[6] - 36*ex[2]^4*ex[3]^3*ex[4]*ex[6] - 
    84*ex[2]^5*ex[3]^3*ex[4]*ex[6] + 120*ex[2]^3*ex[3]^4*ex[4]*ex[6] - 
    120*ex[2]^4*ex[3]^4*ex[4]*ex[6] - 240*ex[2]^5*ex[3]^4*ex[4]*ex[6] - 
    60*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 36*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] + 
    24*ex[2]^4*ex[3]^2*ex[4]^2*ex[6] - 120*ex[2]^2*ex[3]^3*ex[4]^2*ex[6] + 
    276*ex[2]^3*ex[3]^3*ex[4]^2*ex[6] + 252*ex[2]^4*ex[3]^3*ex[4]^2*ex[6] - 
    60*ex[2]^2*ex[3]^4*ex[4]^2*ex[6] + 240*ex[2]^3*ex[3]^4*ex[4]^2*ex[6] + 
    300*ex[2]^4*ex[3]^4*ex[4]^2*ex[6] - 120*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] - 
    48*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] - 240*ex[2]^2*ex[3]^3*ex[4]^3*ex[6] - 
    168*ex[2]^3*ex[3]^3*ex[4]^3*ex[6] - 120*ex[2]^2*ex[3]^4*ex[4]^3*ex[6] - 
    120*ex[2]^3*ex[3]^4*ex[4]^3*ex[6] + 60*ex[2]^4*ex[3]^4*ex[6]^2 + 
    60*ex[2]^5*ex[3]^4*ex[6]^2 - 120*ex[2]^3*ex[3]^3*ex[4]*ex[6]^2 - 
    84*ex[2]^4*ex[3]^3*ex[4]*ex[6]^2 - 120*ex[2]^3*ex[3]^4*ex[4]*ex[6]^2 - 
    120*ex[2]^4*ex[3]^4*ex[4]*ex[6]^2 + 60*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2 + 
    24*ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^2 + 120*ex[2]^2*ex[3]^3*ex[4]^2*
     ex[6]^2 + 84*ex[2]^3*ex[3]^3*ex[4]^2*ex[6]^2 + 
    60*ex[2]^2*ex[3]^4*ex[4]^2*ex[6]^2 + 60*ex[2]^3*ex[3]^4*ex[4]^2*ex[6]^2, 
  y[48] -> 4*ex[2] + ex[2]*ex[3] - ex[4] - ex[3]*ex[4], 
  y[49] -> -9*ex[2] - 9*ex[2]*ex[3] + 9*ex[4] - 23*ex[2]*ex[4] + 
    9*ex[3]*ex[4] - 8*ex[2]*ex[3]*ex[4] + 8*ex[4]^2 + 8*ex[3]*ex[4]^2 + 
    9*ex[2]*ex[6] + 9*ex[2]*ex[3]*ex[6] - 9*ex[4]*ex[6] - 
    9*ex[3]*ex[4]*ex[6], y[50] -> -18*ex[2]^3*ex[3]^2 - 9*ex[2]^4*ex[3]^2 - 
    9*ex[2]^3*ex[3]^3 - 9*ex[2]^4*ex[3]^3 + 32*ex[2]^2*ex[3]*ex[4] + 
    49*ex[2]^2*ex[3]^2*ex[4] + 14*ex[2]^3*ex[3]^2*ex[4] - 
    9*ex[2]^4*ex[3]^2*ex[4] + 17*ex[2]^2*ex[3]^3*ex[4] + 
    8*ex[2]^3*ex[3]^3*ex[4] - 9*ex[2]^4*ex[3]^3*ex[4] - 14*ex[2]*ex[4]^2 - 
    35*ex[2]*ex[3]*ex[4]^2 + 4*ex[2]^2*ex[3]*ex[4]^2 - 
    28*ex[2]*ex[3]^2*ex[4]^2 + 15*ex[2]^2*ex[3]^2*ex[4]^2 + 
    18*ex[2]^3*ex[3]^2*ex[4]^2 - 7*ex[2]*ex[3]^3*ex[4]^2 + 
    11*ex[2]^2*ex[3]^3*ex[4]^2 + 18*ex[2]^3*ex[3]^3*ex[4]^2 - ex[4]^3 - 
    3*ex[3]*ex[4]^3 - 10*ex[2]*ex[3]*ex[4]^3 - 3*ex[3]^2*ex[4]^3 - 
    20*ex[2]*ex[3]^2*ex[4]^3 - 9*ex[2]^2*ex[3]^2*ex[4]^3 - ex[3]^3*ex[4]^3 - 
    10*ex[2]*ex[3]^3*ex[4]^3 - 9*ex[2]^2*ex[3]^3*ex[4]^3 + 
    18*ex[2]^3*ex[3]^2*ex[6] + 9*ex[2]^4*ex[3]^2*ex[6] + 
    9*ex[2]^3*ex[3]^3*ex[6] + 9*ex[2]^4*ex[3]^3*ex[6] - 
    18*ex[2]^2*ex[3]*ex[4]*ex[6] - 36*ex[2]^2*ex[3]^2*ex[4]*ex[6] - 
    18*ex[2]^3*ex[3]^2*ex[4]*ex[6] - 18*ex[2]^2*ex[3]^3*ex[4]*ex[6] - 
    18*ex[2]^3*ex[3]^3*ex[4]*ex[6] + 9*ex[2]*ex[3]*ex[4]^2*ex[6] + 
    18*ex[2]*ex[3]^2*ex[4]^2*ex[6] + 9*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 
    9*ex[2]*ex[3]^3*ex[4]^2*ex[6] + 9*ex[2]^2*ex[3]^3*ex[4]^2*ex[6], 
  y[51] -> 3 + 4*ex[2] - ex[4] + ex[6], 
  y[52] -> -15*ex[2] - 14*ex[2]^2 + 9*ex[4] + 8*ex[2]*ex[4] + ex[2]*ex[6], 
  y[53] -> -15*ex[2]^2*ex[3] - 14*ex[2]^3*ex[3] + 9*ex[2]^3*ex[3]^2 + 
    18*ex[2]^4*ex[3]^2 + 9*ex[2]^5*ex[3]^2 + 15*ex[2]*ex[4] + 
    14*ex[2]^2*ex[4] + 24*ex[2]*ex[3]*ex[4] + 7*ex[2]^2*ex[3]*ex[4] - 
    14*ex[2]^3*ex[3]*ex[4] - 27*ex[2]^2*ex[3]^2*ex[4] - 
    54*ex[2]^3*ex[3]^2*ex[4] - 27*ex[2]^4*ex[3]^2*ex[4] - 9*ex[4]^2 - 
    8*ex[2]*ex[4]^2 - 9*ex[3]*ex[4]^2 + 16*ex[2]*ex[3]*ex[4]^2 + 
    22*ex[2]^2*ex[3]*ex[4]^2 + 27*ex[2]*ex[3]^2*ex[4]^2 + 
    54*ex[2]^2*ex[3]^2*ex[4]^2 + 27*ex[2]^3*ex[3]^2*ex[4]^2 - 
    9*ex[3]*ex[4]^3 - 8*ex[2]*ex[3]*ex[4]^3 - 9*ex[3]^2*ex[4]^3 - 
    18*ex[2]*ex[3]^2*ex[4]^3 - 9*ex[2]^2*ex[3]^2*ex[4]^3 + 
    16*ex[2]^2*ex[3]*ex[6] + 14*ex[2]^3*ex[3]*ex[6] + 
    9*ex[2]^2*ex[3]^2*ex[6] + 18*ex[2]^3*ex[3]^2*ex[6] + 
    9*ex[2]^4*ex[3]^2*ex[6] - ex[2]*ex[4]*ex[6] - 
    25*ex[2]*ex[3]*ex[4]*ex[6] - 21*ex[2]^2*ex[3]*ex[4]*ex[6] - 
    18*ex[2]*ex[3]^2*ex[4]*ex[6] - 36*ex[2]^2*ex[3]^2*ex[4]*ex[6] - 
    18*ex[2]^3*ex[3]^2*ex[4]*ex[6] + 9*ex[3]*ex[4]^2*ex[6] + 
    7*ex[2]*ex[3]*ex[4]^2*ex[6] + 9*ex[3]^2*ex[4]^2*ex[6] + 
    18*ex[2]*ex[3]^2*ex[4]^2*ex[6] + 9*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] - 
    ex[2]^2*ex[3]*ex[6]^2 + ex[2]*ex[3]*ex[4]*ex[6]^2, y[54] -> -2 + 3*ex[3], 
  y[55] -> 6*ex[2]^2*ex[3] + 6*ex[2]^3*ex[3] - 81*ex[2]*ex[4] - 
    98*ex[2]^2*ex[4] - 12*ex[2]*ex[3]*ex[4] - 12*ex[2]^2*ex[3]*ex[4] + 
    18*ex[4]^2 + 35*ex[2]*ex[4]^2 + 6*ex[3]*ex[4]^2 + 6*ex[2]*ex[3]*ex[4]^2 + 
    6*ex[2]*ex[3]*ex[6] + 6*ex[2]^2*ex[3]*ex[6] - 6*ex[4]*ex[6] - 
    23*ex[2]*ex[4]*ex[6] - 6*ex[3]*ex[4]*ex[6] - 6*ex[2]*ex[3]*ex[4]*ex[6], 
  y[56] -> -55*ex[2]^3*ex[3] - 55*ex[2]^3*ex[3]^2 - 55*ex[2]^4*ex[3]^2 + 
    92*ex[2]^2*ex[4] + 257*ex[2]^2*ex[3]*ex[4] + 165*ex[2]^3*ex[3]*ex[4] + 
    165*ex[2]^2*ex[3]^2*ex[4] + 165*ex[2]^3*ex[3]^2*ex[4] - 
    147*ex[2]*ex[4]^2 - 128*ex[2]^2*ex[4]^2 - 312*ex[2]*ex[3]*ex[4]^2 - 
    293*ex[2]^2*ex[3]*ex[4]^2 - 165*ex[2]*ex[3]^2*ex[4]^2 - 
    165*ex[2]^2*ex[3]^2*ex[4]^2 + 55*ex[4]^3 + 73*ex[2]*ex[4]^3 + 
    110*ex[3]*ex[4]^3 + 128*ex[2]*ex[3]*ex[4]^3 + 55*ex[3]^2*ex[4]^3 + 
    55*ex[2]*ex[3]^2*ex[4]^3 - 55*ex[2]^2*ex[6] - 110*ex[2]^2*ex[3]*ex[6] - 
    55*ex[2]^3*ex[3]*ex[6] - 55*ex[2]^2*ex[3]^2*ex[6] - 
    55*ex[2]^3*ex[3]^2*ex[6] + 110*ex[2]*ex[4]*ex[6] + 
    73*ex[2]^2*ex[4]*ex[6] + 220*ex[2]*ex[3]*ex[4]*ex[6] + 
    183*ex[2]^2*ex[3]*ex[4]*ex[6] + 110*ex[2]*ex[3]^2*ex[4]*ex[6] + 
    110*ex[2]^2*ex[3]^2*ex[4]*ex[6] - 55*ex[4]^2*ex[6] - 
    73*ex[2]*ex[4]^2*ex[6] - 110*ex[3]*ex[4]^2*ex[6] - 
    128*ex[2]*ex[3]*ex[4]^2*ex[6] - 55*ex[3]^2*ex[4]^2*ex[6] - 
    55*ex[2]*ex[3]^2*ex[4]^2*ex[6], 
  y[57] -> ex[2]^2*ex[3] + 2*ex[2]^3*ex[3] - ex[2]*ex[3]*ex[4] - 
    3*ex[2]^2*ex[3]*ex[4] + ex[2]*ex[3]*ex[4]^2 + ex[2]*ex[6] + 
    2*ex[2]^2*ex[6] + ex[2]*ex[3]*ex[6] + 2*ex[2]^2*ex[3]*ex[6] - 
    ex[4]*ex[6] - ex[2]*ex[4]*ex[6] - ex[3]*ex[4]*ex[6] - 
    2*ex[2]*ex[3]*ex[4]*ex[6], y[58] -> 4*ex[2]^3*ex[3] + 8*ex[2]^4*ex[3] + 
    3*ex[2]^3*ex[3]^2 + 4*ex[2]^4*ex[3]^2 - 10*ex[2]^2*ex[3]*ex[4] - 
    20*ex[2]^3*ex[3]*ex[4] - 7*ex[2]^2*ex[3]^2*ex[4] - 
    9*ex[2]^3*ex[3]^2*ex[4] + 8*ex[2]*ex[3]*ex[4]^2 + 
    16*ex[2]^2*ex[3]*ex[4]^2 + 6*ex[2]*ex[3]^2*ex[4]^2 + 
    7*ex[2]^2*ex[3]^2*ex[4]^2 - 2*ex[3]*ex[4]^3 - 4*ex[2]*ex[3]*ex[4]^3 - 
    2*ex[3]^2*ex[4]^3 - 2*ex[2]*ex[3]^2*ex[4]^3 + 4*ex[2]^2*ex[6] + 
    8*ex[2]^3*ex[6] + 8*ex[2]^2*ex[3]*ex[6] + 16*ex[2]^3*ex[3]*ex[6] + 
    3*ex[2]^2*ex[3]^2*ex[6] + 4*ex[2]^3*ex[3]^2*ex[6] - 6*ex[2]*ex[4]*ex[6] - 
    12*ex[2]^2*ex[4]*ex[6] - 12*ex[2]*ex[3]*ex[4]*ex[6] - 
    24*ex[2]^2*ex[3]*ex[4]*ex[6] - 5*ex[2]*ex[3]^2*ex[4]*ex[6] - 
    6*ex[2]^2*ex[3]^2*ex[4]*ex[6] + 2*ex[4]^2*ex[6] + 4*ex[2]*ex[4]^2*ex[6] + 
    4*ex[3]*ex[4]^2*ex[6] + 9*ex[2]*ex[3]*ex[4]^2*ex[6] + 
    2*ex[3]^2*ex[4]^2*ex[6] + 2*ex[2]*ex[3]^2*ex[4]^2*ex[6] + ex[2]*ex[6]^2 + 
    4*ex[2]^2*ex[6]^2 + ex[2]*ex[3]*ex[6]^2 + 4*ex[2]^2*ex[3]*ex[6]^2 - 
    ex[4]*ex[6]^2 - 3*ex[2]*ex[4]*ex[6]^2 - ex[3]*ex[4]*ex[6]^2 - 
    4*ex[2]*ex[3]*ex[4]*ex[6]^2, y[59] -> -115*ex[2]^4*ex[3]^4 - 
    256*ex[2]^5*ex[3]^4 - 57*ex[2]^6*ex[3]^4 + 194*ex[2]^7*ex[3]^4 + 
    110*ex[2]^8*ex[3]^4 - 36*ex[2]^4*ex[3]^5 - 144*ex[2]^5*ex[3]^5 - 
    216*ex[2]^6*ex[3]^5 - 144*ex[2]^7*ex[3]^5 - 36*ex[2]^8*ex[3]^5 + 
    242*ex[2]^3*ex[3]^3*ex[4] + 330*ex[2]^4*ex[3]^3*ex[4] - 
    138*ex[2]^5*ex[3]^3*ex[4] - 214*ex[2]^6*ex[3]^3*ex[4] + 
    12*ex[2]^7*ex[3]^3*ex[4] + 332*ex[2]^3*ex[3]^4*ex[4] + 
    608*ex[2]^4*ex[3]^4*ex[4] - 252*ex[2]^5*ex[3]^4*ex[4] - 
    1000*ex[2]^6*ex[3]^4*ex[4] - 472*ex[2]^7*ex[3]^4*ex[4] + 
    90*ex[2]^3*ex[3]^5*ex[4] + 324*ex[2]^4*ex[3]^5*ex[4] + 
    396*ex[2]^5*ex[3]^5*ex[4] + 144*ex[2]^6*ex[3]^5*ex[4] - 
    54*ex[2]^7*ex[3]^5*ex[4] - 36*ex[2]^8*ex[3]^5*ex[4] - 
    151*ex[2]^2*ex[3]^2*ex[4]^2 - 146*ex[2]^3*ex[3]^2*ex[4]^2 + 
    8*ex[2]^4*ex[3]^2*ex[4]^2 - 60*ex[2]^5*ex[3]^2*ex[4]^2 - 
    12*ex[2]^6*ex[3]^2*ex[4]^2 - 356*ex[2]^2*ex[3]^3*ex[4]^2 - 
    174*ex[2]^3*ex[3]^3*ex[4]^2 + 900*ex[2]^4*ex[3]^3*ex[4]^2 + 
    646*ex[2]^5*ex[3]^3*ex[4]^2 - 72*ex[2]^6*ex[3]^3*ex[4]^2 - 
    259*ex[2]^2*ex[3]^4*ex[4]^2 - 136*ex[2]^3*ex[3]^4*ex[4]^2 + 
    1272*ex[2]^4*ex[3]^4*ex[4]^2 + 1916*ex[2]^5*ex[3]^4*ex[4]^2 + 
    767*ex[2]^6*ex[3]^4*ex[4]^2 - 54*ex[2]^2*ex[3]^5*ex[4]^2 - 
    108*ex[2]^3*ex[3]^5*ex[4]^2 + 108*ex[2]^4*ex[3]^5*ex[4]^2 + 
    432*ex[2]^5*ex[3]^5*ex[4]^2 + 378*ex[2]^6*ex[3]^5*ex[4]^2 + 
    108*ex[2]^7*ex[3]^5*ex[4]^2 + 36*ex[2]*ex[3]*ex[4]^3 + 
    96*ex[2]^2*ex[3]*ex[4]^3 + 84*ex[2]^3*ex[3]*ex[4]^3 + 
    24*ex[2]^4*ex[3]*ex[4]^3 + 90*ex[2]*ex[3]^2*ex[4]^3 + 
    24*ex[2]^2*ex[3]^2*ex[4]^3 - 42*ex[2]^3*ex[3]^2*ex[4]^3 + 
    162*ex[2]^4*ex[3]^2*ex[4]^3 + 36*ex[2]^5*ex[3]^2*ex[4]^3 + 
    54*ex[2]*ex[3]^3*ex[4]^3 - 420*ex[2]^2*ex[3]^3*ex[4]^3 - 
    1146*ex[2]^3*ex[3]^3*ex[4]^3 - 564*ex[2]^4*ex[3]^3*ex[4]^3 + 
    108*ex[2]^5*ex[3]^3*ex[4]^3 - 18*ex[2]*ex[3]^4*ex[4]^3 - 
    528*ex[2]^2*ex[3]^4*ex[4]^3 - 1560*ex[2]^3*ex[3]^4*ex[4]^3 - 
    1608*ex[2]^4*ex[3]^4*ex[4]^3 - 558*ex[2]^5*ex[3]^4*ex[4]^3 - 
    18*ex[2]*ex[3]^5*ex[4]^3 - 180*ex[2]^2*ex[3]^5*ex[4]^3 - 
    540*ex[2]^3*ex[3]^5*ex[4]^3 - 720*ex[2]^4*ex[3]^5*ex[4]^3 - 
    450*ex[2]^5*ex[3]^5*ex[4]^3 - 108*ex[2]^6*ex[3]^5*ex[4]^3 - 12*ex[4]^4 - 
    24*ex[2]*ex[4]^4 - 12*ex[2]^2*ex[4]^4 - 30*ex[3]*ex[4]^4 - 
    84*ex[2]*ex[3]*ex[4]^4 - 78*ex[2]^2*ex[3]*ex[4]^4 - 
    24*ex[2]^3*ex[3]*ex[4]^4 - 27*ex[2]^2*ex[3]^2*ex[4]^4 - 
    102*ex[2]^3*ex[3]^2*ex[4]^4 - 24*ex[2]^4*ex[3]^2*ex[4]^4 + 
    60*ex[3]^3*ex[4]^4 + 264*ex[2]*ex[3]^3*ex[4]^4 + 
    384*ex[2]^2*ex[3]^3*ex[4]^4 + 132*ex[2]^3*ex[3]^3*ex[4]^4 - 
    48*ex[2]^4*ex[3]^3*ex[4]^4 + 60*ex[3]^4*ex[4]^4 + 
    312*ex[2]*ex[3]^4*ex[4]^4 + 597*ex[2]^2*ex[3]^4*ex[4]^4 + 
    498*ex[2]^3*ex[3]^4*ex[4]^4 + 153*ex[2]^4*ex[3]^4*ex[4]^4 + 
    18*ex[3]^5*ex[4]^4 + 108*ex[2]*ex[3]^5*ex[4]^4 + 
    252*ex[2]^2*ex[3]^5*ex[4]^4 + 288*ex[2]^3*ex[3]^5*ex[4]^4 + 
    162*ex[2]^4*ex[3]^5*ex[4]^4 + 36*ex[2]^5*ex[3]^5*ex[4]^4 + 
    204*ex[2]^4*ex[3]^4*ex[6] + 654*ex[2]^5*ex[3]^4*ex[6] + 
    696*ex[2]^6*ex[3]^4*ex[6] + 246*ex[2]^7*ex[3]^4*ex[6] + 
    36*ex[2]^4*ex[3]^5*ex[6] + 144*ex[2]^5*ex[3]^5*ex[6] + 
    216*ex[2]^6*ex[3]^5*ex[6] + 144*ex[2]^7*ex[3]^5*ex[6] + 
    36*ex[2]^8*ex[3]^5*ex[6] - 408*ex[2]^3*ex[3]^3*ex[4]*ex[6] - 
    942*ex[2]^4*ex[3]^3*ex[4]*ex[6] - 492*ex[2]^5*ex[3]^3*ex[4]*ex[6] + 
    42*ex[2]^6*ex[3]^3*ex[4]*ex[6] - 516*ex[2]^3*ex[3]^4*ex[4]*ex[6] - 
    1674*ex[2]^4*ex[3]^4*ex[4]*ex[6] - 1800*ex[2]^5*ex[3]^4*ex[4]*ex[6] - 
    642*ex[2]^6*ex[3]^4*ex[4]*ex[6] - 108*ex[2]^3*ex[3]^5*ex[4]*ex[6] - 
    432*ex[2]^4*ex[3]^5*ex[4]*ex[6] - 648*ex[2]^5*ex[3]^5*ex[4]*ex[6] - 
    432*ex[2]^6*ex[3]^5*ex[4]*ex[6] - 108*ex[2]^7*ex[3]^5*ex[4]*ex[6] + 
    204*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 288*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] - 
    30*ex[2]^4*ex[3]^2*ex[4]^2*ex[6] - 12*ex[2]^5*ex[3]^2*ex[4]^2*ex[6] + 
    516*ex[2]^2*ex[3]^3*ex[4]^2*ex[6] + 1242*ex[2]^3*ex[3]^3*ex[4]^2*ex[6] + 
    600*ex[2]^4*ex[3]^3*ex[4]^2*ex[6] - 126*ex[2]^5*ex[3]^3*ex[4]^2*ex[6] + 
    420*ex[2]^2*ex[3]^4*ex[4]^2*ex[6] + 1386*ex[2]^3*ex[3]^4*ex[4]^2*ex[6] + 
    1512*ex[2]^4*ex[3]^4*ex[4]^2*ex[6] + 546*ex[2]^5*ex[3]^4*ex[4]^2*ex[6] + 
    108*ex[2]^2*ex[3]^5*ex[4]^2*ex[6] + 432*ex[2]^3*ex[3]^5*ex[4]^2*ex[6] + 
    648*ex[2]^4*ex[3]^5*ex[4]^2*ex[6] + 432*ex[2]^5*ex[3]^5*ex[4]^2*ex[6] + 
    108*ex[2]^6*ex[3]^5*ex[4]^2*ex[6] - 36*ex[2]*ex[3]^2*ex[4]^3*ex[6] - 
    78*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] + 84*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] + 
    24*ex[2]^4*ex[3]^2*ex[4]^3*ex[6] - 108*ex[2]*ex[3]^3*ex[4]^3*ex[6] - 
    300*ex[2]^2*ex[3]^3*ex[4]^3*ex[6] - 108*ex[2]^3*ex[3]^3*ex[4]^3*ex[6] + 
    84*ex[2]^4*ex[3]^3*ex[4]^3*ex[6] - 108*ex[2]*ex[3]^4*ex[4]^3*ex[6] - 
    366*ex[2]^2*ex[3]^4*ex[4]^3*ex[6] - 408*ex[2]^3*ex[3]^4*ex[4]^3*ex[6] - 
    150*ex[2]^4*ex[3]^4*ex[4]^3*ex[6] - 36*ex[2]*ex[3]^5*ex[4]^3*ex[6] - 
    144*ex[2]^2*ex[3]^5*ex[4]^3*ex[6] - 216*ex[2]^3*ex[3]^5*ex[4]^3*ex[6] - 
    144*ex[2]^4*ex[3]^5*ex[4]^3*ex[6] - 36*ex[2]^5*ex[3]^5*ex[4]^3*ex[6] + 
    21*ex[2]^4*ex[3]^4*ex[6]^2 + 42*ex[2]^5*ex[3]^4*ex[6]^2 + 
    21*ex[2]^6*ex[3]^4*ex[6]^2 - 42*ex[2]^3*ex[3]^3*ex[4]*ex[6]^2 + 
    42*ex[2]^5*ex[3]^3*ex[4]*ex[6]^2 - 42*ex[2]^3*ex[3]^4*ex[4]*ex[6]^2 - 
    84*ex[2]^4*ex[3]^4*ex[4]*ex[6]^2 - 42*ex[2]^5*ex[3]^4*ex[4]*ex[6]^2 + 
    21*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2 - 42*ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^2 - 
    12*ex[2]^4*ex[3]^2*ex[4]^2*ex[6]^2 + 42*ex[2]^2*ex[3]^3*ex[4]^2*ex[6]^2 - 
    42*ex[2]^4*ex[3]^3*ex[4]^2*ex[6]^2 + 21*ex[2]^2*ex[3]^4*ex[4]^2*ex[6]^2 + 
    42*ex[2]^3*ex[3]^4*ex[4]^2*ex[6]^2 + 21*ex[2]^4*ex[3]^4*ex[4]^2*ex[6]^2, 
  y[60] -> -5 + 8*ex[2] + 22*ex[2]^2 - 18*ex[4] - 36*ex[2]*ex[4] + 
    9*ex[4]^2 + 18*ex[6] + 36*ex[2]*ex[6] - 18*ex[4]*ex[6] + 9*ex[6]^2, 
  y[61] -> -15*ex[2] - 14*ex[2]^2 - 9*ex[2]*ex[3] - 18*ex[2]^2*ex[3] - 
    9*ex[2]^3*ex[3] + 9*ex[4] + 8*ex[2]*ex[4] + 9*ex[3]*ex[4] + 
    18*ex[2]*ex[3]*ex[4] + 9*ex[2]^2*ex[3]*ex[4] + ex[2]*ex[6], 
  y[62] -> ex[2]^2*ex[3] - ex[2]*ex[4] - 3*ex[2]*ex[3]*ex[4] - 
    ex[2]^2*ex[3]*ex[4] + ex[4]^2 + ex[3]*ex[4]^2 + ex[2]*ex[3]*ex[4]*ex[5] + 
    ex[2]^2*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6] - ex[4]*ex[6] - 
    ex[3]*ex[4]*ex[6], y[63] -> 22*ex[2]^2 + 36*ex[2]^2*ex[3] + 
    9*ex[2]^2*ex[3]^2 - 36*ex[2]*ex[4] - 54*ex[2]*ex[3]*ex[4] - 
    18*ex[2]*ex[3]^2*ex[4] + 9*ex[4]^2 + 18*ex[3]*ex[4]^2 + 
    9*ex[3]^2*ex[4]^2, y[64] -> -9*ex[2]^2*ex[3] + 14*ex[2]*ex[4] + 
    8*ex[2]*ex[3]*ex[4] - 9*ex[2]^2*ex[3]*ex[4] + ex[4]^2 + ex[3]*ex[4]^2 + 
    9*ex[2]*ex[3]*ex[4]^2 + 9*ex[2]^2*ex[3]*ex[6] - 
    9*ex[2]*ex[3]*ex[4]*ex[6], y[65] -> -(ex[2]*ex[3]) + ex[4] + ex[3]*ex[4], 
  y[66] -> 2*ex[2]^2*ex[3] + ex[2]^3*ex[3] - ex[2]*ex[4] - 
    3*ex[2]*ex[3]*ex[4] - ex[2]^2*ex[3]*ex[4] + ex[4]^2 + ex[3]*ex[4]^2 + 
    ex[2]*ex[3]*ex[6] - ex[4]*ex[6] - ex[3]*ex[4]*ex[6], 
  y[67] -> 2*ex[2]^2*ex[3] + 2*ex[2]^3*ex[3] - 2*ex[2]*ex[4] - 
    4*ex[2]*ex[3]*ex[4] - 13*ex[2]^2*ex[3]*ex[4] + 2*ex[4]^2 + 
    2*ex[3]*ex[4]^2 + 11*ex[2]*ex[3]*ex[4]^2 + 2*ex[2]*ex[3]*ex[6] + 
    11*ex[2]^2*ex[3]*ex[6] - 2*ex[4]*ex[6] - 2*ex[3]*ex[4]*ex[6] - 
    11*ex[2]*ex[3]*ex[4]*ex[6], y[68] -> -ex[2] - ex[2]*ex[3] - 
    ex[2]^2*ex[3] + ex[4] + ex[2]*ex[4] + ex[3]*ex[4] + ex[2]*ex[3]*ex[4], 
  y[69] -> ex[2]^2*ex[3] + ex[2]^3*ex[3] + ex[2]^2*ex[3]^2 + 
    2*ex[2]^3*ex[3]^2 + ex[2]^4*ex[3]^2 + ex[2]^2*ex[4] - 
    2*ex[2]*ex[3]*ex[4] - 3*ex[2]^2*ex[3]*ex[4] - ex[2]^3*ex[3]*ex[4] - 
    2*ex[2]*ex[3]^2*ex[4] - 4*ex[2]^2*ex[3]^2*ex[4] - 
    2*ex[2]^3*ex[3]^2*ex[4] + ex[3]*ex[4]^2 + 2*ex[2]*ex[3]*ex[4]^2 + 
    ex[2]^2*ex[3]*ex[4]^2 + ex[3]^2*ex[4]^2 + 2*ex[2]*ex[3]^2*ex[4]^2 + 
    ex[2]^2*ex[3]^2*ex[4]^2, y[70] -> 9*ex[2]^2 + 29*ex[2]^2*ex[3] + 
    31*ex[2]^3*ex[3] + 2*ex[2]^4*ex[3] + 31*ex[2]^2*ex[3]^2 + 
    64*ex[2]^3*ex[3]^2 + 35*ex[2]^4*ex[3]^2 + 2*ex[2]^5*ex[3]^2 + 
    11*ex[2]^2*ex[3]^3 + 33*ex[2]^3*ex[3]^3 + 33*ex[2]^4*ex[3]^3 + 
    11*ex[2]^5*ex[3]^3 - 18*ex[2]*ex[4] - 16*ex[2]^2*ex[4] + 
    2*ex[2]^3*ex[4] - 58*ex[2]*ex[3]*ex[4] - 98*ex[2]^2*ex[3]*ex[4] - 
    42*ex[2]^3*ex[3]*ex[4] - 2*ex[2]^4*ex[3]*ex[4] - 62*ex[2]*ex[3]^2*ex[4] - 
    148*ex[2]^2*ex[3]^2*ex[4] - 110*ex[2]^3*ex[3]^2*ex[4] - 
    24*ex[2]^4*ex[3]^2*ex[4] - 22*ex[2]*ex[3]^3*ex[4] - 
    66*ex[2]^2*ex[3]^3*ex[4] - 66*ex[2]^3*ex[3]^3*ex[4] - 
    22*ex[2]^4*ex[3]^3*ex[4] + 9*ex[4]^2 + 18*ex[2]*ex[4]^2 + 
    9*ex[2]^2*ex[4]^2 + 29*ex[3]*ex[4]^2 + 69*ex[2]*ex[3]*ex[4]^2 + 
    51*ex[2]^2*ex[3]*ex[4]^2 + 11*ex[2]^3*ex[3]*ex[4]^2 + 
    31*ex[3]^2*ex[4]^2 + 84*ex[2]*ex[3]^2*ex[4]^2 + 
    75*ex[2]^2*ex[3]^2*ex[4]^2 + 22*ex[2]^3*ex[3]^2*ex[4]^2 + 
    11*ex[3]^3*ex[4]^2 + 33*ex[2]*ex[3]^3*ex[4]^2 + 
    33*ex[2]^2*ex[3]^3*ex[4]^2 + 11*ex[2]^3*ex[3]^3*ex[4]^2, 
  y[71] -> ex[2]^2*ex[3] + ex[4] + ex[3]*ex[4], 
  y[72] -> -(ex[2]*ex[3]) + ex[3]*ex[4] + ex[6] + ex[3]*ex[6] + 
    2*ex[2]*ex[3]*ex[6], y[73] -> ex[2]^2*ex[3]^2 + 2*ex[2]^3*ex[3]^2 - 
    3*ex[2]*ex[3]^2*ex[4] - 4*ex[2]^2*ex[3]^2*ex[4] + 2*ex[3]^2*ex[4]^2 + 
    2*ex[2]*ex[3]^2*ex[4]^2 + 2*ex[2]*ex[3]*ex[6] + 4*ex[2]^2*ex[3]*ex[6] + 
    3*ex[2]*ex[3]^2*ex[6] + 4*ex[2]^2*ex[3]^2*ex[6] - ex[3]*ex[4]*ex[6] - 
    4*ex[2]*ex[3]*ex[4]*ex[6] - 2*ex[3]^2*ex[4]*ex[6] - 
    2*ex[2]*ex[3]^2*ex[4]*ex[6] + ex[6]^2 + 2*ex[2]*ex[6]^2 + ex[3]*ex[6]^2 + 
    4*ex[2]*ex[3]*ex[6]^2, y[74] -> 2*ex[2]^3*ex[3]^2 + 2*ex[2]^3*ex[3]^3 + 
    ex[2]^4*ex[3]^3 - 2*ex[2]^2*ex[3]*ex[4] - 8*ex[2]^2*ex[3]^2*ex[4] - 
    6*ex[2]^2*ex[3]^3*ex[4] - 3*ex[2]^3*ex[3]^3*ex[4] + 
    4*ex[2]*ex[3]*ex[4]^2 + 10*ex[2]*ex[3]^2*ex[4]^2 + 
    6*ex[2]*ex[3]^3*ex[4]^2 + 3*ex[2]^2*ex[3]^3*ex[4]^2 - 2*ex[3]*ex[4]^3 - 
    4*ex[3]^2*ex[4]^3 - 2*ex[3]^3*ex[4]^3 - ex[2]*ex[3]^3*ex[4]^3 - 
    ex[2]^2*ex[3]^2*ex[6] - 2*ex[2]^3*ex[3]^2*ex[6] + 
    ex[2]*ex[3]*ex[4]*ex[6] + 2*ex[2]*ex[3]^2*ex[4]*ex[6] + 
    4*ex[2]^2*ex[3]^2*ex[4]*ex[6] - ex[3]*ex[4]^2*ex[6] - 
    ex[3]^2*ex[4]^2*ex[6] - 2*ex[2]*ex[3]^2*ex[4]^2*ex[6] + 
    ex[2]*ex[3]*ex[6]^2 + ex[2]^2*ex[3]*ex[6]^2 - ex[4]*ex[6]^2 - 
    ex[3]*ex[4]*ex[6]^2 - ex[2]*ex[3]*ex[4]*ex[6]^2, 
  y[75] -> -ex[2]^4 - 2*ex[2]^5 - 2*ex[2]^6 - 2*ex[2]^4*ex[3] - 
    3*ex[2]^5*ex[3] - ex[2]^6*ex[3] + 6*ex[2]^5*ex[3]^2 + 
    18*ex[2]^6*ex[3]^2 + 18*ex[2]^7*ex[3]^2 + 6*ex[2]^8*ex[3]^2 + 
    2*ex[2]^4*ex[3]^3 + 13*ex[2]^5*ex[3]^3 + 32*ex[2]^6*ex[3]^3 + 
    38*ex[2]^7*ex[3]^3 + 22*ex[2]^8*ex[3]^3 + 5*ex[2]^9*ex[3]^3 + 
    ex[2]^4*ex[3]^4 + 6*ex[2]^5*ex[3]^4 + 15*ex[2]^6*ex[3]^4 + 
    20*ex[2]^7*ex[3]^4 + 15*ex[2]^8*ex[3]^4 + 6*ex[2]^9*ex[3]^4 + 
    ex[2]^10*ex[3]^4 + 3*ex[2]^3*ex[4] + 7*ex[2]^4*ex[4] + 10*ex[2]^5*ex[4] + 
    4*ex[2]^6*ex[4] + 5*ex[2]^3*ex[3]*ex[4] + 4*ex[2]^4*ex[3]*ex[4] - 
    5*ex[2]^5*ex[3]*ex[4] - 6*ex[2]^6*ex[3]*ex[4] - 2*ex[2]^7*ex[3]*ex[4] - 
    3*ex[2]^3*ex[3]^2*ex[4] - 37*ex[2]^4*ex[3]^2*ex[4] - 
    98*ex[2]^5*ex[3]^2*ex[4] - 102*ex[2]^6*ex[3]^2*ex[4] - 
    43*ex[2]^7*ex[3]^2*ex[4] - 5*ex[2]^8*ex[3]^2*ex[4] - 
    9*ex[2]^3*ex[3]^3*ex[4] - 58*ex[2]^4*ex[3]^3*ex[4] - 
    143*ex[2]^5*ex[3]^3*ex[4] - 172*ex[2]^6*ex[3]^3*ex[4] - 
    103*ex[2]^7*ex[3]^3*ex[4] - 26*ex[2]^8*ex[3]^3*ex[4] - 
    ex[2]^9*ex[3]^3*ex[4] - 4*ex[2]^3*ex[3]^4*ex[4] - 
    24*ex[2]^4*ex[3]^4*ex[4] - 60*ex[2]^5*ex[3]^4*ex[4] - 
    80*ex[2]^6*ex[3]^4*ex[4] - 60*ex[2]^7*ex[3]^4*ex[4] - 
    24*ex[2]^8*ex[3]^4*ex[4] - 4*ex[2]^9*ex[3]^4*ex[4] - 3*ex[2]^2*ex[4]^2 - 
    7*ex[2]^3*ex[4]^2 - 11*ex[2]^4*ex[4]^2 - 4*ex[2]^5*ex[4]^2 + 
    2*ex[2]^6*ex[4]^2 - 3*ex[2]^2*ex[3]*ex[4]^2 + 10*ex[2]^3*ex[3]*ex[4]^2 + 
    36*ex[2]^4*ex[3]*ex[4]^2 + 38*ex[2]^5*ex[3]*ex[4]^2 + 
    17*ex[2]^6*ex[3]*ex[4]^2 + 2*ex[2]^7*ex[3]*ex[4]^2 + 
    9*ex[2]^2*ex[3]^2*ex[4]^2 + 77*ex[2]^3*ex[3]^2*ex[4]^2 + 
    194*ex[2]^4*ex[3]^2*ex[4]^2 + 210*ex[2]^5*ex[3]^2*ex[4]^2 + 
    101*ex[2]^6*ex[3]^2*ex[4]^2 + 17*ex[2]^7*ex[3]^2*ex[4]^2 + 
    15*ex[2]^2*ex[3]^3*ex[4]^2 + 96*ex[2]^3*ex[3]^3*ex[4]^2 + 
    237*ex[2]^4*ex[3]^3*ex[4]^2 + 288*ex[2]^5*ex[3]^3*ex[4]^2 + 
    177*ex[2]^6*ex[3]^3*ex[4]^2 + 48*ex[2]^7*ex[3]^3*ex[4]^2 + 
    3*ex[2]^8*ex[3]^3*ex[4]^2 + 6*ex[2]^2*ex[3]^4*ex[4]^2 + 
    36*ex[2]^3*ex[3]^4*ex[4]^2 + 90*ex[2]^4*ex[3]^4*ex[4]^2 + 
    120*ex[2]^5*ex[3]^4*ex[4]^2 + 90*ex[2]^6*ex[3]^4*ex[4]^2 + 
    36*ex[2]^7*ex[3]^4*ex[4]^2 + 6*ex[2]^8*ex[3]^4*ex[4]^2 + ex[2]*ex[4]^3 + 
    ex[2]^2*ex[4]^3 - 4*ex[2]^4*ex[4]^3 - 4*ex[2]^5*ex[4]^3 - 
    ex[2]*ex[3]*ex[4]^3 - 20*ex[2]^2*ex[3]*ex[4]^3 - 
    53*ex[2]^3*ex[3]*ex[4]^3 - 58*ex[2]^4*ex[3]*ex[4]^3 - 
    28*ex[2]^5*ex[3]*ex[4]^3 - 4*ex[2]^6*ex[3]*ex[4]^3 - 
    9*ex[2]*ex[3]^2*ex[4]^3 - 67*ex[2]^2*ex[3]^2*ex[4]^3 - 
    166*ex[2]^3*ex[3]^2*ex[4]^3 - 186*ex[2]^4*ex[3]^2*ex[4]^3 - 
    97*ex[2]^5*ex[3]^2*ex[4]^3 - 19*ex[2]^6*ex[3]^2*ex[4]^3 - 
    11*ex[2]*ex[3]^3*ex[4]^3 - 70*ex[2]^2*ex[3]^3*ex[4]^3 - 
    173*ex[2]^3*ex[3]^3*ex[4]^3 - 212*ex[2]^4*ex[3]^3*ex[4]^3 - 
    133*ex[2]^5*ex[3]^3*ex[4]^3 - 38*ex[2]^6*ex[3]^3*ex[4]^3 - 
    3*ex[2]^7*ex[3]^3*ex[4]^3 - 4*ex[2]*ex[3]^4*ex[4]^3 - 
    24*ex[2]^2*ex[3]^4*ex[4]^3 - 60*ex[2]^3*ex[3]^4*ex[4]^3 - 
    80*ex[2]^4*ex[3]^4*ex[4]^3 - 60*ex[2]^5*ex[3]^4*ex[4]^3 - 
    24*ex[2]^6*ex[3]^4*ex[4]^3 - 4*ex[2]^7*ex[3]^4*ex[4]^3 + ex[2]*ex[4]^4 + 
    3*ex[2]^2*ex[4]^4 + 4*ex[2]^3*ex[4]^4 + 2*ex[2]^4*ex[4]^4 + 
    ex[3]*ex[4]^4 + 9*ex[2]*ex[3]*ex[4]^4 + 23*ex[2]^2*ex[3]*ex[4]^4 + 
    26*ex[2]^3*ex[3]*ex[4]^4 + 13*ex[2]^4*ex[3]*ex[4]^4 + 
    2*ex[2]^5*ex[3]*ex[4]^4 + 3*ex[3]^2*ex[4]^4 + 21*ex[2]*ex[3]^2*ex[4]^4 + 
    52*ex[2]^2*ex[3]^2*ex[4]^4 + 60*ex[2]^3*ex[3]^2*ex[4]^4 + 
    33*ex[2]^4*ex[3]^2*ex[4]^4 + 7*ex[2]^5*ex[3]^2*ex[4]^4 + 
    3*ex[3]^3*ex[4]^4 + 19*ex[2]*ex[3]^3*ex[4]^4 + 
    47*ex[2]^2*ex[3]^3*ex[4]^4 + 58*ex[2]^3*ex[3]^3*ex[4]^4 + 
    37*ex[2]^4*ex[3]^3*ex[4]^4 + 11*ex[2]^5*ex[3]^3*ex[4]^4 + 
    ex[2]^6*ex[3]^3*ex[4]^4 + ex[3]^4*ex[4]^4 + 6*ex[2]*ex[3]^4*ex[4]^4 + 
    15*ex[2]^2*ex[3]^4*ex[4]^4 + 20*ex[2]^3*ex[3]^4*ex[4]^4 + 
    15*ex[2]^4*ex[3]^4*ex[4]^4 + 6*ex[2]^5*ex[3]^4*ex[4]^4 + 
    ex[2]^6*ex[3]^4*ex[4]^4 + ex[2]^4*ex[6] + ex[2]^5*ex[6] + 
    2*ex[2]^6*ex[6] + 3*ex[2]^4*ex[3]*ex[6] + 4*ex[2]^5*ex[3]*ex[6] + 
    ex[2]^6*ex[3]*ex[6] + 3*ex[2]^4*ex[3]^2*ex[6] + 5*ex[2]^5*ex[3]^2*ex[6] - 
    3*ex[2]^6*ex[3]^2*ex[6] - 9*ex[2]^7*ex[3]^2*ex[6] - 
    4*ex[2]^8*ex[3]^2*ex[6] + ex[2]^4*ex[3]^3*ex[6] + 
    2*ex[2]^5*ex[3]^3*ex[6] - 2*ex[2]^6*ex[3]^3*ex[6] - 
    8*ex[2]^7*ex[3]^3*ex[6] - 7*ex[2]^8*ex[3]^3*ex[6] - 
    2*ex[2]^9*ex[3]^3*ex[6] - 3*ex[2]^3*ex[4]*ex[6] - 5*ex[2]^4*ex[4]*ex[6] - 
    10*ex[2]^5*ex[4]*ex[6] - 6*ex[2]^6*ex[4]*ex[6] - 
    9*ex[2]^3*ex[3]*ex[4]*ex[6] - 16*ex[2]^4*ex[3]*ex[4]*ex[6] - 
    11*ex[2]^5*ex[3]*ex[4]*ex[6] - 4*ex[2]^6*ex[3]*ex[4]*ex[6] - 
    9*ex[2]^3*ex[3]^2*ex[4]*ex[6] - 17*ex[2]^4*ex[3]^2*ex[4]*ex[6] + 
    5*ex[2]^5*ex[3]^2*ex[4]*ex[6] + 27*ex[2]^6*ex[3]^2*ex[4]*ex[6] + 
    16*ex[2]^7*ex[3]^2*ex[4]*ex[6] + 2*ex[2]^8*ex[3]^2*ex[4]*ex[6] - 
    3*ex[2]^3*ex[3]^3*ex[4]*ex[6] - 6*ex[2]^4*ex[3]^3*ex[4]*ex[6] + 
    6*ex[2]^5*ex[3]^3*ex[4]*ex[6] + 24*ex[2]^6*ex[3]^3*ex[4]*ex[6] + 
    21*ex[2]^7*ex[3]^3*ex[4]*ex[6] + 6*ex[2]^8*ex[3]^3*ex[4]*ex[6] + 
    3*ex[2]^2*ex[4]^2*ex[6] + 7*ex[2]^3*ex[4]^2*ex[6] + 
    13*ex[2]^4*ex[4]^2*ex[6] + 9*ex[2]^5*ex[4]^2*ex[6] + 
    9*ex[2]^2*ex[3]*ex[4]^2*ex[6] + 20*ex[2]^3*ex[3]*ex[4]^2*ex[6] + 
    18*ex[2]^4*ex[3]*ex[4]^2*ex[6] + 6*ex[2]^5*ex[3]*ex[4]^2*ex[6] - 
    ex[2]^6*ex[3]*ex[4]^2*ex[6] + 9*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 
    19*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] - ex[2]^4*ex[3]^2*ex[4]^2*ex[6] - 
    27*ex[2]^5*ex[3]^2*ex[4]^2*ex[6] - 20*ex[2]^6*ex[3]^2*ex[4]^2*ex[6] - 
    4*ex[2]^7*ex[3]^2*ex[4]^2*ex[6] + 3*ex[2]^2*ex[3]^3*ex[4]^2*ex[6] + 
    6*ex[2]^3*ex[3]^3*ex[4]^2*ex[6] - 6*ex[2]^4*ex[3]^3*ex[4]^2*ex[6] - 
    24*ex[2]^5*ex[3]^3*ex[4]^2*ex[6] - 21*ex[2]^6*ex[3]^3*ex[4]^2*ex[6] - 
    6*ex[2]^7*ex[3]^3*ex[4]^2*ex[6] - ex[2]*ex[4]^3*ex[6] - 
    3*ex[2]^2*ex[4]^3*ex[6] - 5*ex[2]^3*ex[4]^3*ex[6] - 
    3*ex[2]^4*ex[4]^3*ex[6] - 3*ex[2]*ex[3]*ex[4]^3*ex[6] - 
    8*ex[2]^2*ex[3]*ex[4]^3*ex[6] - 8*ex[2]^3*ex[3]*ex[4]^3*ex[6] - 
    2*ex[2]^4*ex[3]*ex[4]^3*ex[6] + ex[2]^5*ex[3]*ex[4]^3*ex[6] - 
    3*ex[2]*ex[3]^2*ex[4]^3*ex[6] - 7*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] - 
    ex[2]^3*ex[3]^2*ex[4]^3*ex[6] + 9*ex[2]^4*ex[3]^2*ex[4]^3*ex[6] + 
    8*ex[2]^5*ex[3]^2*ex[4]^3*ex[6] + 2*ex[2]^6*ex[3]^2*ex[4]^3*ex[6] - 
    ex[2]*ex[3]^3*ex[4]^3*ex[6] - 2*ex[2]^2*ex[3]^3*ex[4]^3*ex[6] + 
    2*ex[2]^3*ex[3]^3*ex[4]^3*ex[6] + 8*ex[2]^4*ex[3]^3*ex[4]^3*ex[6] + 
    7*ex[2]^5*ex[3]^3*ex[4]^3*ex[6] + 2*ex[2]^6*ex[3]^3*ex[4]^3*ex[6] + 
    ex[2]^5*ex[6]^2 + 2*ex[2]^5*ex[3]*ex[6]^2 + 3*ex[2]^6*ex[3]*ex[6]^2 + 
    ex[2]^7*ex[3]*ex[6]^2 + ex[2]^5*ex[3]^2*ex[6]^2 + 
    3*ex[2]^6*ex[3]^2*ex[6]^2 + 3*ex[2]^7*ex[3]^2*ex[6]^2 + 
    ex[2]^8*ex[3]^2*ex[6]^2 - 2*ex[2]^4*ex[4]*ex[6]^2 - 
    ex[2]^5*ex[4]*ex[6]^2 + ex[2]^6*ex[4]*ex[6]^2 - 
    4*ex[2]^4*ex[3]*ex[4]*ex[6]^2 - 7*ex[2]^5*ex[3]*ex[4]*ex[6]^2 - 
    4*ex[2]^6*ex[3]*ex[4]*ex[6]^2 - ex[2]^7*ex[3]*ex[4]*ex[6]^2 - 
    2*ex[2]^4*ex[3]^2*ex[4]*ex[6]^2 - 6*ex[2]^5*ex[3]^2*ex[4]*ex[6]^2 - 
    6*ex[2]^6*ex[3]^2*ex[4]*ex[6]^2 - 2*ex[2]^7*ex[3]^2*ex[4]*ex[6]^2 + 
    ex[2]^3*ex[4]^2*ex[6]^2 + ex[2]^4*ex[4]^2*ex[6]^2 + 
    2*ex[2]^3*ex[3]*ex[4]^2*ex[6]^2 + 4*ex[2]^4*ex[3]*ex[4]^2*ex[6]^2 + 
    3*ex[2]^5*ex[3]*ex[4]^2*ex[6]^2 + ex[2]^6*ex[3]*ex[4]^2*ex[6]^2 + 
    ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^2 + 3*ex[2]^4*ex[3]^2*ex[4]^2*ex[6]^2 + 
    3*ex[2]^5*ex[3]^2*ex[4]^2*ex[6]^2 + ex[2]^6*ex[3]^2*ex[4]^2*ex[6]^2, 
  y[76] -> -1 + ex[3], y[77] -> 4*ex[2]^4*ex[3] + 4*ex[2]^5*ex[3] + 
    4*ex[2]^4*ex[3]^2 + 4*ex[2]^5*ex[3]^2 + ex[2]^6*ex[3]^2 - 
    4*ex[2]^3*ex[4] - 4*ex[2]^4*ex[4] - 16*ex[2]^3*ex[3]*ex[4] - 
    14*ex[2]^4*ex[3]*ex[4] - 12*ex[2]^3*ex[3]^2*ex[4] - 
    10*ex[2]^4*ex[3]^2*ex[4] - 2*ex[2]^5*ex[3]^2*ex[4] + 9*ex[2]^2*ex[4]^2 + 
    8*ex[2]^3*ex[4]^2 + 22*ex[2]^2*ex[3]*ex[4]^2 + 16*ex[2]^3*ex[3]*ex[4]^2 + 
    13*ex[2]^2*ex[3]^2*ex[4]^2 + 8*ex[2]^3*ex[3]^2*ex[4]^2 + 
    ex[2]^4*ex[3]^2*ex[4]^2 - 6*ex[2]*ex[4]^3 - 4*ex[2]^2*ex[4]^3 - 
    12*ex[2]*ex[3]*ex[4]^3 - 6*ex[2]^2*ex[3]*ex[4]^3 - 
    6*ex[2]*ex[3]^2*ex[4]^3 - 2*ex[2]^2*ex[3]^2*ex[4]^3 + ex[4]^4 + 
    2*ex[3]*ex[4]^4 + ex[3]^2*ex[4]^4 + 4*ex[2]^3*ex[3]*ex[6] + 
    2*ex[2]^4*ex[3]*ex[6] - 2*ex[2]^5*ex[3]*ex[6] + 4*ex[2]^3*ex[3]^2*ex[6] + 
    2*ex[2]^4*ex[3]^2*ex[6] - 6*ex[2]^2*ex[4]*ex[6] - 6*ex[2]^3*ex[4]*ex[6] - 
    16*ex[2]^2*ex[3]*ex[4]*ex[6] - 10*ex[2]^3*ex[3]*ex[4]*ex[6] + 
    2*ex[2]^4*ex[3]*ex[4]*ex[6] - 10*ex[2]^2*ex[3]^2*ex[4]*ex[6] - 
    4*ex[2]^3*ex[3]^2*ex[4]*ex[6] + 8*ex[2]*ex[4]^2*ex[6] + 
    6*ex[2]^2*ex[4]^2*ex[6] + 16*ex[2]*ex[3]*ex[4]^2*ex[6] + 
    8*ex[2]^2*ex[3]*ex[4]^2*ex[6] + 8*ex[2]*ex[3]^2*ex[4]^2*ex[6] + 
    2*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] - 2*ex[4]^3*ex[6] - 
    4*ex[3]*ex[4]^3*ex[6] - 2*ex[3]^2*ex[4]^3*ex[6] + ex[2]^2*ex[6]^2 + 
    2*ex[2]^3*ex[6]^2 + ex[2]^4*ex[6]^2 + 2*ex[2]^2*ex[3]*ex[6]^2 + 
    2*ex[2]^3*ex[3]*ex[6]^2 + ex[2]^2*ex[3]^2*ex[6]^2 - 
    2*ex[2]*ex[4]*ex[6]^2 - 2*ex[2]^2*ex[4]*ex[6]^2 - 
    4*ex[2]*ex[3]*ex[4]*ex[6]^2 - 2*ex[2]^2*ex[3]*ex[4]*ex[6]^2 - 
    2*ex[2]*ex[3]^2*ex[4]*ex[6]^2 + ex[4]^2*ex[6]^2 + 
    2*ex[3]*ex[4]^2*ex[6]^2 + ex[3]^2*ex[4]^2*ex[6]^2, 
  y[78] -> -11*ex[2]^4 - 24*ex[2]^5 - 26*ex[2]^6 - 22*ex[2]^7 - 
    33*ex[2]^4*ex[3] - 61*ex[2]^5*ex[3] - 34*ex[2]^6*ex[3] - 
    42*ex[2]^7*ex[3] - 36*ex[2]^8*ex[3] - 22*ex[2]^4*ex[3]^2 + 
    38*ex[2]^5*ex[3]^2 + 265*ex[2]^6*ex[3]^2 + 322*ex[2]^7*ex[3]^2 + 
    111*ex[2]^8*ex[3]^2 - 6*ex[2]^9*ex[3]^2 + 22*ex[2]^4*ex[3]^3 + 
    240*ex[2]^5*ex[3]^3 + 759*ex[2]^6*ex[3]^3 + 1067*ex[2]^7*ex[3]^3 + 
    717*ex[2]^8*ex[3]^3 + 201*ex[2]^9*ex[3]^3 + 10*ex[2]^10*ex[3]^3 + 
    33*ex[2]^4*ex[3]^4 + 242*ex[2]^5*ex[3]^4 + 717*ex[2]^6*ex[3]^4 + 
    1110*ex[2]^7*ex[3]^4 + 955*ex[2]^8*ex[3]^4 + 438*ex[2]^9*ex[3]^4 + 
    87*ex[2]^10*ex[3]^4 + 2*ex[2]^11*ex[3]^4 + 11*ex[2]^4*ex[3]^5 + 
    77*ex[2]^5*ex[3]^5 + 231*ex[2]^6*ex[3]^5 + 385*ex[2]^7*ex[3]^5 + 
    385*ex[2]^8*ex[3]^5 + 231*ex[2]^9*ex[3]^5 + 77*ex[2]^10*ex[3]^5 + 
    11*ex[2]^11*ex[3]^5 + 42*ex[2]^3*ex[4] + 110*ex[2]^4*ex[4] + 
    142*ex[2]^5*ex[4] + 136*ex[2]^6*ex[4] + 44*ex[2]^7*ex[4] + 
    124*ex[2]^3*ex[3]*ex[4] + 254*ex[2]^4*ex[3]*ex[4] + 
    140*ex[2]^5*ex[3]*ex[4] + 114*ex[2]^6*ex[3]*ex[4] + 
    136*ex[2]^7*ex[3]*ex[4] + 32*ex[2]^8*ex[3]*ex[4] + 
    76*ex[2]^3*ex[3]^2*ex[4] - 206*ex[2]^4*ex[3]^2*ex[4] - 
    1316*ex[2]^5*ex[3]^2*ex[4] - 1880*ex[2]^6*ex[3]^2*ex[4] - 
    1026*ex[2]^7*ex[3]^2*ex[4] - 190*ex[2]^8*ex[3]^2*ex[4] - 
    10*ex[2]^9*ex[3]^2*ex[4] - 96*ex[2]^3*ex[3]^3*ex[4] - 
    1042*ex[2]^4*ex[3]^3*ex[4] - 3408*ex[2]^5*ex[3]^3*ex[4] - 
    5098*ex[2]^6*ex[3]^3*ex[4] - 3828*ex[2]^7*ex[3]^3*ex[4] - 
    1362*ex[2]^8*ex[3]^3*ex[4] - 172*ex[2]^9*ex[3]^3*ex[4] - 
    2*ex[2]^10*ex[3]^3*ex[4] - 134*ex[2]^3*ex[3]^4*ex[4] - 
    1000*ex[2]^4*ex[3]^4*ex[4] - 3018*ex[2]^5*ex[3]^4*ex[4] - 
    4780*ex[2]^6*ex[3]^4*ex[4] - 4250*ex[2]^7*ex[3]^4*ex[4] - 
    2064*ex[2]^8*ex[3]^4*ex[4] - 470*ex[2]^9*ex[3]^4*ex[4] - 
    28*ex[2]^10*ex[3]^4*ex[4] - 44*ex[2]^3*ex[3]^5*ex[4] - 
    308*ex[2]^4*ex[3]^5*ex[4] - 924*ex[2]^5*ex[3]^5*ex[4] - 
    1540*ex[2]^6*ex[3]^5*ex[4] - 1540*ex[2]^7*ex[3]^5*ex[4] - 
    924*ex[2]^8*ex[3]^5*ex[4] - 308*ex[2]^9*ex[3]^5*ex[4] - 
    44*ex[2]^10*ex[3]^5*ex[4] - 60*ex[2]^2*ex[4]^2 - 182*ex[2]^3*ex[4]^2 - 
    261*ex[2]^4*ex[4]^2 - 264*ex[2]^5*ex[4]^2 - 130*ex[2]^6*ex[4]^2 - 
    14*ex[2]^7*ex[4]^2 - 174*ex[2]^2*ex[3]*ex[4]^2 - 
    384*ex[2]^3*ex[3]*ex[4]^2 - 169*ex[2]^4*ex[3]*ex[4]^2 + 
    19*ex[2]^5*ex[3]*ex[4]^2 - 56*ex[2]^6*ex[3]*ex[4]^2 - 
    30*ex[2]^7*ex[3]*ex[4]^2 + 4*ex[2]^8*ex[3]*ex[4]^2 - 
    96*ex[2]^2*ex[3]^2*ex[4]^2 + 402*ex[2]^3*ex[3]^2*ex[4]^2 + 
    2425*ex[2]^4*ex[3]^2*ex[4]^2 + 3890*ex[2]^5*ex[3]^2*ex[4]^2 + 
    2676*ex[2]^6*ex[3]^2*ex[4]^2 + 796*ex[2]^7*ex[3]^2*ex[4]^2 + 
    83*ex[2]^8*ex[3]^2*ex[4]^2 + 156*ex[2]^2*ex[3]^3*ex[4]^2 + 
    1690*ex[2]^3*ex[3]^3*ex[4]^2 + 5699*ex[2]^4*ex[3]^3*ex[4]^2 + 
    8977*ex[2]^5*ex[3]^3*ex[4]^2 + 7312*ex[2]^6*ex[3]^3*ex[4]^2 + 
    2990*ex[2]^7*ex[3]^3*ex[4]^2 + 505*ex[2]^8*ex[3]^3*ex[4]^2 + 
    15*ex[2]^9*ex[3]^3*ex[4]^2 + 204*ex[2]^2*ex[3]^4*ex[4]^2 + 
    1548*ex[2]^3*ex[3]^4*ex[4]^2 + 4752*ex[2]^4*ex[3]^4*ex[4]^2 + 
    7680*ex[2]^5*ex[3]^4*ex[4]^2 + 7020*ex[2]^6*ex[3]^4*ex[4]^2 + 
    3564*ex[2]^7*ex[3]^4*ex[4]^2 + 888*ex[2]^8*ex[3]^4*ex[4]^2 + 
    72*ex[2]^9*ex[3]^4*ex[4]^2 + 66*ex[2]^2*ex[3]^5*ex[4]^2 + 
    462*ex[2]^3*ex[3]^5*ex[4]^2 + 1386*ex[2]^4*ex[3]^5*ex[4]^2 + 
    2310*ex[2]^5*ex[3]^5*ex[4]^2 + 2310*ex[2]^6*ex[3]^5*ex[4]^2 + 
    1386*ex[2]^7*ex[3]^5*ex[4]^2 + 462*ex[2]^8*ex[3]^5*ex[4]^2 + 
    66*ex[2]^9*ex[3]^5*ex[4]^2 + 38*ex[2]*ex[4]^3 + 130*ex[2]^2*ex[4]^3 + 
    200*ex[2]^3*ex[4]^3 + 208*ex[2]^4*ex[4]^3 + 128*ex[2]^5*ex[4]^3 + 
    28*ex[2]^6*ex[4]^3 + 108*ex[2]*ex[3]*ex[4]^3 + 
    250*ex[2]^2*ex[3]*ex[4]^3 + 54*ex[2]^3*ex[3]*ex[4]^3 - 
    212*ex[2]^4*ex[3]*ex[4]^3 - 152*ex[2]^5*ex[3]*ex[4]^3 - 
    36*ex[2]^6*ex[3]*ex[4]^3 - 8*ex[2]^7*ex[3]*ex[4]^3 + 
    52*ex[2]*ex[3]^2*ex[4]^3 - 338*ex[2]^2*ex[3]^2*ex[4]^3 - 
    1962*ex[2]^3*ex[3]^2*ex[4]^3 - 3428*ex[2]^4*ex[3]^2*ex[4]^3 - 
    2718*ex[2]^5*ex[3]^2*ex[4]^3 - 998*ex[2]^6*ex[3]^2*ex[4]^3 - 
    136*ex[2]^7*ex[3]^2*ex[4]^3 - 112*ex[2]*ex[3]^3*ex[4]^3 - 
    1214*ex[2]^2*ex[3]^3*ex[4]^3 - 4210*ex[2]^3*ex[3]^3*ex[4]^3 - 
    6928*ex[2]^4*ex[3]^3*ex[4]^3 - 6008*ex[2]^5*ex[3]^3*ex[4]^3 - 
    2698*ex[2]^6*ex[3]^3*ex[4]^3 - 534*ex[2]^7*ex[3]^3*ex[4]^3 - 
    24*ex[2]^8*ex[3]^3*ex[4]^3 - 138*ex[2]*ex[3]^4*ex[4]^3 - 
    1064*ex[2]^2*ex[3]^4*ex[4]^3 - 3318*ex[2]^3*ex[3]^4*ex[4]^3 - 
    5460*ex[2]^4*ex[3]^4*ex[4]^3 - 5110*ex[2]^5*ex[3]^4*ex[4]^3 - 
    2688*ex[2]^6*ex[3]^4*ex[4]^3 - 714*ex[2]^7*ex[3]^4*ex[4]^3 - 
    68*ex[2]^8*ex[3]^4*ex[4]^3 - 44*ex[2]*ex[3]^5*ex[4]^3 - 
    308*ex[2]^2*ex[3]^5*ex[4]^3 - 924*ex[2]^3*ex[3]^5*ex[4]^3 - 
    1540*ex[2]^4*ex[3]^5*ex[4]^3 - 1540*ex[2]^5*ex[3]^5*ex[4]^3 - 
    924*ex[2]^6*ex[3]^5*ex[4]^3 - 308*ex[2]^7*ex[3]^5*ex[4]^3 - 
    44*ex[2]^8*ex[3]^5*ex[4]^3 - 9*ex[4]^4 - 34*ex[2]*ex[4]^4 - 
    55*ex[2]^2*ex[4]^4 - 58*ex[2]^3*ex[4]^4 - 42*ex[2]^4*ex[4]^4 - 
    14*ex[2]^5*ex[4]^4 - 25*ex[3]*ex[4]^4 - 59*ex[2]*ex[3]*ex[4]^4 + 
    9*ex[2]^2*ex[3]*ex[4]^4 + 121*ex[2]^3*ex[3]*ex[4]^4 + 
    108*ex[2]^4*ex[3]*ex[4]^4 + 34*ex[2]^5*ex[3]*ex[4]^4 + 
    4*ex[2]^6*ex[3]*ex[4]^4 - 10*ex[3]^2*ex[4]^4 + 
    104*ex[2]*ex[3]^2*ex[4]^4 + 588*ex[2]^2*ex[3]^2*ex[4]^4 + 
    1096*ex[2]^3*ex[3]^2*ex[4]^4 + 957*ex[2]^4*ex[3]^2*ex[4]^4 + 
    398*ex[2]^5*ex[3]^2*ex[4]^4 + 63*ex[2]^6*ex[3]^2*ex[4]^4 + 
    30*ex[3]^3*ex[4]^4 + 326*ex[2]*ex[3]^3*ex[4]^4 + 
    1160*ex[2]^2*ex[3]^3*ex[4]^4 + 1982*ex[2]^3*ex[3]^3*ex[4]^4 + 
    1807*ex[2]^4*ex[3]^3*ex[4]^4 + 869*ex[2]^5*ex[3]^3*ex[4]^4 + 
    191*ex[2]^6*ex[3]^3*ex[4]^4 + 11*ex[2]^7*ex[3]^3*ex[4]^4 + 
    35*ex[3]^4*ex[4]^4 + 274*ex[2]*ex[3]^4*ex[4]^4 + 
    867*ex[2]^2*ex[3]^4*ex[4]^4 + 1450*ex[2]^3*ex[3]^4*ex[4]^4 + 
    1385*ex[2]^4*ex[3]^4*ex[4]^4 + 750*ex[2]^5*ex[3]^4*ex[4]^4 + 
    209*ex[2]^6*ex[3]^4*ex[4]^4 + 22*ex[2]^7*ex[3]^4*ex[4]^4 + 
    11*ex[3]^5*ex[4]^4 + 77*ex[2]*ex[3]^5*ex[4]^4 + 
    231*ex[2]^2*ex[3]^5*ex[4]^4 + 385*ex[2]^3*ex[3]^5*ex[4]^4 + 
    385*ex[2]^4*ex[3]^5*ex[4]^4 + 231*ex[2]^5*ex[3]^5*ex[4]^4 + 
    77*ex[2]^6*ex[3]^5*ex[4]^4 + 11*ex[2]^7*ex[3]^5*ex[4]^4 + 
    20*ex[2]^4*ex[6] + 40*ex[2]^5*ex[6] + 24*ex[2]^6*ex[6] + 
    22*ex[2]^7*ex[6] + 80*ex[2]^4*ex[3]*ex[6] + 198*ex[2]^5*ex[3]*ex[6] + 
    142*ex[2]^6*ex[3]*ex[6] + 60*ex[2]^7*ex[3]*ex[6] + 
    36*ex[2]^8*ex[3]*ex[6] + 120*ex[2]^4*ex[3]^2*ex[6] + 
    354*ex[2]^5*ex[3]^2*ex[6] + 302*ex[2]^6*ex[3]^2*ex[6] + 
    32*ex[2]^7*ex[3]^2*ex[6] - 26*ex[2]^8*ex[3]^2*ex[6] + 
    10*ex[2]^9*ex[3]^2*ex[6] + 80*ex[2]^4*ex[3]^3*ex[6] + 
    274*ex[2]^5*ex[3]^3*ex[6] + 274*ex[2]^6*ex[3]^3*ex[6] - 
    26*ex[2]^7*ex[3]^3*ex[6] - 182*ex[2]^8*ex[3]^3*ex[6] - 
    80*ex[2]^9*ex[3]^3*ex[6] - 4*ex[2]^10*ex[3]^3*ex[6] + 
    20*ex[2]^4*ex[3]^4*ex[6] + 78*ex[2]^5*ex[3]^4*ex[6] + 
    90*ex[2]^6*ex[3]^4*ex[6] - 20*ex[2]^7*ex[3]^4*ex[6] - 
    120*ex[2]^8*ex[3]^4*ex[6] - 90*ex[2]^9*ex[3]^4*ex[6] - 
    22*ex[2]^10*ex[3]^4*ex[6] - 60*ex[2]^3*ex[4]*ex[6] - 
    160*ex[2]^4*ex[4]*ex[6] - 156*ex[2]^5*ex[4]*ex[6] - 
    122*ex[2]^6*ex[4]*ex[6] - 48*ex[2]^7*ex[4]*ex[6] - 
    240*ex[2]^3*ex[3]*ex[4]*ex[6] - 714*ex[2]^4*ex[3]*ex[4]*ex[6] - 
    714*ex[2]^5*ex[3]*ex[4]*ex[6] - 368*ex[2]^6*ex[3]*ex[4]*ex[6] - 
    164*ex[2]^7*ex[3]*ex[4]*ex[6] - 36*ex[2]^8*ex[3]*ex[4]*ex[6] - 
    360*ex[2]^3*ex[3]^2*ex[4]*ex[6] - 1182*ex[2]^4*ex[3]^2*ex[4]*ex[6] - 
    1230*ex[2]^5*ex[3]^2*ex[4]*ex[6] - 308*ex[2]^6*ex[3]^2*ex[4]*ex[6] + 
    150*ex[2]^7*ex[3]^2*ex[4]*ex[6] + 54*ex[2]^8*ex[3]^2*ex[4]*ex[6] + 
    4*ex[2]^9*ex[3]^2*ex[4]*ex[6] - 240*ex[2]^3*ex[3]^3*ex[4]*ex[6] - 
    862*ex[2]^4*ex[3]^3*ex[4]*ex[6] - 942*ex[2]^5*ex[3]^3*ex[4]*ex[6] - 
    2*ex[2]^6*ex[3]^3*ex[4]*ex[6] + 626*ex[2]^7*ex[3]^3*ex[4]*ex[6] + 
    360*ex[2]^8*ex[3]^3*ex[4]*ex[6] + 52*ex[2]^9*ex[3]^3*ex[4]*ex[6] - 
    60*ex[2]^3*ex[3]^4*ex[4]*ex[6] - 234*ex[2]^4*ex[3]^4*ex[4]*ex[6] - 
    270*ex[2]^5*ex[3]^4*ex[4]*ex[6] + 60*ex[2]^6*ex[3]^4*ex[4]*ex[6] + 
    360*ex[2]^7*ex[3]^4*ex[4]*ex[6] + 270*ex[2]^8*ex[3]^4*ex[4]*ex[6] + 
    66*ex[2]^9*ex[3]^4*ex[4]*ex[6] + 60*ex[2]^2*ex[4]^2*ex[6] + 
    200*ex[2]^3*ex[4]^2*ex[6] + 256*ex[2]^4*ex[4]^2*ex[6] + 
    206*ex[2]^5*ex[4]^2*ex[6] + 108*ex[2]^6*ex[4]^2*ex[6] + 
    18*ex[2]^7*ex[4]^2*ex[6] + 240*ex[2]^2*ex[3]*ex[4]^2*ex[6] + 
    834*ex[2]^3*ex[3]*ex[4]^2*ex[6] + 1034*ex[2]^4*ex[3]*ex[4]^2*ex[6] + 
    614*ex[2]^5*ex[3]*ex[4]^2*ex[6] + 226*ex[2]^6*ex[3]*ex[4]^2*ex[6] + 
    52*ex[2]^7*ex[3]*ex[4]^2*ex[6] + 360*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 
    1302*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] + 1570*ex[2]^4*ex[3]^2*ex[4]^2*ex[6] + 
    550*ex[2]^5*ex[3]^2*ex[4]^2*ex[6] - 228*ex[2]^6*ex[3]^2*ex[4]^2*ex[6] - 
    176*ex[2]^7*ex[3]^2*ex[4]^2*ex[6] - 26*ex[2]^8*ex[3]^2*ex[4]^2*ex[6] + 
    240*ex[2]^2*ex[3]^3*ex[4]^2*ex[6] + 902*ex[2]^3*ex[3]^3*ex[4]^2*ex[6] + 
    1062*ex[2]^4*ex[3]^3*ex[4]^2*ex[6] + 82*ex[2]^5*ex[3]^3*ex[4]^2*ex[6] - 
    706*ex[2]^6*ex[3]^3*ex[4]^2*ex[6] - 480*ex[2]^7*ex[3]^3*ex[4]^2*ex[6] - 
    92*ex[2]^8*ex[3]^3*ex[4]^2*ex[6] + 60*ex[2]^2*ex[3]^4*ex[4]^2*ex[6] + 
    234*ex[2]^3*ex[3]^4*ex[4]^2*ex[6] + 270*ex[2]^4*ex[3]^4*ex[4]^2*ex[6] - 
    60*ex[2]^5*ex[3]^4*ex[4]^2*ex[6] - 360*ex[2]^6*ex[3]^4*ex[4]^2*ex[6] - 
    270*ex[2]^7*ex[3]^4*ex[4]^2*ex[6] - 66*ex[2]^8*ex[3]^4*ex[4]^2*ex[6] - 
    20*ex[2]*ex[4]^3*ex[6] - 80*ex[2]^2*ex[4]^3*ex[6] - 
    124*ex[2]^3*ex[4]^3*ex[6] - 106*ex[2]^4*ex[4]^3*ex[6] - 
    60*ex[2]^5*ex[4]^3*ex[6] - 18*ex[2]^6*ex[4]^3*ex[6] - 
    80*ex[2]*ex[3]*ex[4]^3*ex[6] - 318*ex[2]^2*ex[3]*ex[4]^3*ex[6] - 
    462*ex[2]^3*ex[3]*ex[4]^3*ex[6] - 306*ex[2]^4*ex[3]*ex[4]^3*ex[6] - 
    98*ex[2]^5*ex[3]*ex[4]^3*ex[6] - 16*ex[2]^6*ex[3]*ex[4]^3*ex[6] - 
    120*ex[2]*ex[3]^2*ex[4]^3*ex[6] - 474*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] - 
    642*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] - 274*ex[2]^4*ex[3]^2*ex[4]^3*ex[6] + 
    104*ex[2]^5*ex[3]^2*ex[4]^3*ex[6] + 112*ex[2]^6*ex[3]^2*ex[4]^3*ex[6] + 
    22*ex[2]^7*ex[3]^2*ex[4]^3*ex[6] - 80*ex[2]*ex[3]^3*ex[4]^3*ex[6] - 
    314*ex[2]^2*ex[3]^3*ex[4]^3*ex[6] - 394*ex[2]^3*ex[3]^3*ex[4]^3*ex[6] - 
    54*ex[2]^4*ex[3]^3*ex[4]^3*ex[6] + 262*ex[2]^5*ex[3]^3*ex[4]^3*ex[6] + 
    200*ex[2]^6*ex[3]^3*ex[4]^3*ex[6] + 44*ex[2]^7*ex[3]^3*ex[4]^3*ex[6] - 
    20*ex[2]*ex[3]^4*ex[4]^3*ex[6] - 78*ex[2]^2*ex[3]^4*ex[4]^3*ex[6] - 
    90*ex[2]^3*ex[3]^4*ex[4]^3*ex[6] + 20*ex[2]^4*ex[3]^4*ex[4]^3*ex[6] + 
    120*ex[2]^5*ex[3]^4*ex[4]^3*ex[6] + 90*ex[2]^6*ex[3]^4*ex[4]^3*ex[6] + 
    22*ex[2]^7*ex[3]^4*ex[4]^3*ex[6] + 2*ex[2]^5*ex[6]^2 + 
    11*ex[2]^6*ex[6]^2 + 6*ex[2]^5*ex[3]*ex[6]^2 + 39*ex[2]^6*ex[3]*ex[6]^2 + 
    35*ex[2]^7*ex[3]*ex[6]^2 + 2*ex[2]^8*ex[3]*ex[6]^2 + 
    6*ex[2]^5*ex[3]^2*ex[6]^2 + 45*ex[2]^6*ex[3]^2*ex[6]^2 + 
    74*ex[2]^7*ex[3]^2*ex[6]^2 + 37*ex[2]^8*ex[3]^2*ex[6]^2 + 
    2*ex[2]^9*ex[3]^2*ex[6]^2 + 2*ex[2]^5*ex[3]^3*ex[6]^2 + 
    17*ex[2]^6*ex[3]^3*ex[6]^2 + 39*ex[2]^7*ex[3]^3*ex[6]^2 + 
    35*ex[2]^8*ex[3]^3*ex[6]^2 + 11*ex[2]^9*ex[3]^3*ex[6]^2 - 
    4*ex[2]^4*ex[4]*ex[6]^2 - 24*ex[2]^5*ex[4]*ex[6]^2 - 
    18*ex[2]^6*ex[4]*ex[6]^2 + 2*ex[2]^7*ex[4]*ex[6]^2 - 
    12*ex[2]^4*ex[3]*ex[4]*ex[6]^2 - 82*ex[2]^5*ex[3]*ex[4]*ex[6]^2 - 
    112*ex[2]^6*ex[3]*ex[4]*ex[6]^2 - 44*ex[2]^7*ex[3]*ex[4]*ex[6]^2 - 
    2*ex[2]^8*ex[3]*ex[4]*ex[6]^2 - 12*ex[2]^4*ex[3]^2*ex[4]*ex[6]^2 - 
    92*ex[2]^5*ex[3]^2*ex[4]*ex[6]^2 - 172*ex[2]^6*ex[3]^2*ex[4]*ex[6]^2 - 
    116*ex[2]^7*ex[3]^2*ex[4]*ex[6]^2 - 24*ex[2]^8*ex[3]^2*ex[4]*ex[6]^2 - 
    4*ex[2]^4*ex[3]^3*ex[4]*ex[6]^2 - 34*ex[2]^5*ex[3]^3*ex[4]*ex[6]^2 - 
    78*ex[2]^6*ex[3]^3*ex[4]*ex[6]^2 - 70*ex[2]^7*ex[3]^3*ex[4]*ex[6]^2 - 
    22*ex[2]^8*ex[3]^3*ex[4]*ex[6]^2 + 2*ex[2]^3*ex[4]^2*ex[6]^2 + 
    13*ex[2]^4*ex[4]^2*ex[6]^2 + 20*ex[2]^5*ex[4]^2*ex[6]^2 + 
    9*ex[2]^6*ex[4]^2*ex[6]^2 + 6*ex[2]^3*ex[3]*ex[4]^2*ex[6]^2 + 
    43*ex[2]^4*ex[3]*ex[4]^2*ex[6]^2 + 79*ex[2]^5*ex[3]*ex[4]^2*ex[6]^2 + 
    53*ex[2]^6*ex[3]*ex[4]^2*ex[6]^2 + 11*ex[2]^7*ex[3]*ex[4]^2*ex[6]^2 + 
    6*ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^2 + 47*ex[2]^4*ex[3]^2*ex[4]^2*ex[6]^2 + 
    98*ex[2]^5*ex[3]^2*ex[4]^2*ex[6]^2 + 79*ex[2]^6*ex[3]^2*ex[4]^2*ex[6]^2 + 
    22*ex[2]^7*ex[3]^2*ex[4]^2*ex[6]^2 + 2*ex[2]^3*ex[3]^3*ex[4]^2*ex[6]^2 + 
    17*ex[2]^4*ex[3]^3*ex[4]^2*ex[6]^2 + 39*ex[2]^5*ex[3]^3*ex[4]^2*ex[6]^2 + 
    35*ex[2]^6*ex[3]^3*ex[4]^2*ex[6]^2 + 11*ex[2]^7*ex[3]^3*ex[4]^2*ex[6]^2, 
  y[79] -> 4*ex[2]^4*ex[3]^2 + 4*ex[2]^4*ex[3]^3 + 2*ex[2]^5*ex[3]^3 - 
    4*ex[2]^3*ex[3]*ex[4] - 20*ex[2]^3*ex[3]^2*ex[4] - 
    16*ex[2]^3*ex[3]^3*ex[4] - 17*ex[2]^4*ex[3]^3*ex[4] + 
    12*ex[2]^2*ex[3]*ex[4]^2 + 36*ex[2]^2*ex[3]^2*ex[4]^2 + 
    24*ex[2]^2*ex[3]^3*ex[4]^2 + 39*ex[2]^3*ex[3]^3*ex[4]^2 - 
    12*ex[2]*ex[3]*ex[4]^3 - 28*ex[2]*ex[3]^2*ex[4]^3 - 
    16*ex[2]*ex[3]^3*ex[4]^3 - 35*ex[2]^2*ex[3]^3*ex[4]^3 + 4*ex[3]*ex[4]^4 + 
    8*ex[3]^2*ex[4]^4 + 4*ex[3]^3*ex[4]^4 + 11*ex[2]*ex[3]^3*ex[4]^4 + 
    18*ex[2]^3*ex[3]*ex[6] + 2*ex[2]^3*ex[3]^2*ex[6] - 
    4*ex[2]^4*ex[3]^2*ex[6] + 4*ex[2]^3*ex[3]^3*ex[6] + 
    11*ex[2]^4*ex[3]^3*ex[6] - 18*ex[2]^2*ex[4]*ex[6] - 
    56*ex[2]^2*ex[3]*ex[4]*ex[6] - 10*ex[2]^2*ex[3]^2*ex[4]*ex[6] + 
    30*ex[2]^3*ex[3]^2*ex[4]*ex[6] - 12*ex[2]^2*ex[3]^3*ex[4]*ex[6] - 
    33*ex[2]^3*ex[3]^3*ex[4]*ex[6] + 36*ex[2]*ex[4]^2*ex[6] + 
    58*ex[2]*ex[3]*ex[4]^2*ex[6] + 14*ex[2]*ex[3]^2*ex[4]^2*ex[6] - 
    48*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 12*ex[2]*ex[3]^3*ex[4]^2*ex[6] + 
    33*ex[2]^2*ex[3]^3*ex[4]^2*ex[6] - 18*ex[4]^3*ex[6] - 
    20*ex[3]*ex[4]^3*ex[6] - 6*ex[3]^2*ex[4]^3*ex[6] + 
    22*ex[2]*ex[3]^2*ex[4]^3*ex[6] - 4*ex[3]^3*ex[4]^3*ex[6] - 
    11*ex[2]*ex[3]^3*ex[4]^3*ex[6] + 38*ex[2]^2*ex[3]*ex[6]^2 + 
    2*ex[2]^3*ex[3]*ex[6]^2 - 2*ex[2]^2*ex[3]^2*ex[6]^2 - 
    22*ex[2]^3*ex[3]^2*ex[6]^2 - 38*ex[2]*ex[4]*ex[6]^2 - 
    74*ex[2]*ex[3]*ex[4]*ex[6]^2 - 13*ex[2]^2*ex[3]*ex[4]*ex[6]^2 + 
    4*ex[2]*ex[3]^2*ex[4]*ex[6]^2 + 44*ex[2]^2*ex[3]^2*ex[4]*ex[6]^2 + 
    38*ex[4]^2*ex[6]^2 + 36*ex[3]*ex[4]^2*ex[6]^2 + 
    11*ex[2]*ex[3]*ex[4]^2*ex[6]^2 - 2*ex[3]^2*ex[4]^2*ex[6]^2 - 
    22*ex[2]*ex[3]^2*ex[4]^2*ex[6]^2 + 20*ex[2]*ex[3]*ex[6]^3 + 
    11*ex[2]^2*ex[3]*ex[6]^3 - 20*ex[4]*ex[6]^3 - 20*ex[3]*ex[4]*ex[6]^3 - 
    11*ex[2]*ex[3]*ex[4]*ex[6]^3, y[80] -> ex[2] + ex[2]^2 + ex[2]*ex[3] - 
    ex[4] - ex[3]*ex[4] + ex[2]*ex[3]*ex[4] - ex[4]^2 - ex[3]*ex[4]^2 - 
    ex[2]*ex[3]*ex[6] + ex[4]*ex[6] + ex[3]*ex[4]*ex[6], 
  y[81] -> 9*ex[2]^2*ex[3]^2 + 9*ex[2]^3*ex[3]^2 - 11*ex[4] - 
    9*ex[2]*ex[3]*ex[4] - 18*ex[2]*ex[3]^2*ex[4] - 9*ex[2]^2*ex[3]^2*ex[4] + 
    9*ex[2]^3*ex[3]^2*ex[4] + 9*ex[3]*ex[4]^2 - 9*ex[2]*ex[3]*ex[4]^2 + 
    9*ex[3]^2*ex[4]^2 - 9*ex[2]*ex[3]^2*ex[4]^2 - 
    18*ex[2]^2*ex[3]^2*ex[4]^2 + 9*ex[3]*ex[4]^3 + 9*ex[3]^2*ex[4]^3 + 
    9*ex[2]*ex[3]^2*ex[4]^3 - 9*ex[2]^2*ex[3]^2*ex[6] - 
    9*ex[2]^3*ex[3]^2*ex[6] + 9*ex[2]*ex[3]*ex[4]*ex[6] + 
    18*ex[2]*ex[3]^2*ex[4]*ex[6] + 18*ex[2]^2*ex[3]^2*ex[4]*ex[6] - 
    9*ex[3]*ex[4]^2*ex[6] - 9*ex[3]^2*ex[4]^2*ex[6] - 
    9*ex[2]*ex[3]^2*ex[4]^2*ex[6], 
  y[82] -> 18*ex[2]^3*ex[3]^2 + 9*ex[2]^4*ex[3]^2 + 11*ex[2]*ex[4] + 
    11*ex[2]^2*ex[4] + 11*ex[2]*ex[3]*ex[4] - 9*ex[2]^2*ex[3]*ex[4] - 
    36*ex[2]^2*ex[3]^2*ex[4] + 9*ex[2]^4*ex[3]^2*ex[4] - 11*ex[4]^2 - 
    11*ex[3]*ex[4]^2 + 20*ex[2]*ex[3]*ex[4]^2 - 9*ex[2]^2*ex[3]*ex[4]^2 + 
    18*ex[2]*ex[3]^2*ex[4]^2 - 27*ex[2]^2*ex[3]^2*ex[4]^2 - 
    18*ex[2]^3*ex[3]^2*ex[4]^2 - 11*ex[4]^3 - 11*ex[3]*ex[4]^3 + 
    9*ex[2]*ex[3]*ex[4]^3 + 18*ex[2]*ex[3]^2*ex[4]^3 + 
    9*ex[2]^2*ex[3]^2*ex[4]^3 - 18*ex[2]^3*ex[3]^2*ex[6] - 
    9*ex[2]^4*ex[3]^2*ex[6] - 11*ex[2]*ex[3]*ex[4]*ex[6] + 
    9*ex[2]^2*ex[3]*ex[4]*ex[6] + 36*ex[2]^2*ex[3]^2*ex[4]*ex[6] + 
    18*ex[2]^3*ex[3]^2*ex[4]*ex[6] + 11*ex[4]^2*ex[6] + 
    11*ex[3]*ex[4]^2*ex[6] - 9*ex[2]*ex[3]*ex[4]^2*ex[6] - 
    18*ex[2]*ex[3]^2*ex[4]^2*ex[6] - 9*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]}, 
 {f[1] -> -9/(2*y[1]^3*y[2]*y[3]*y[4]) + 9/(2*y[1]^3*y[2]*y[4]*y[5]), 
  f[3] -> -31/(12*y[1]^3*y[2]*y[4]*y[5]) - (y[2]*y[9]*y[12])/
     (2*y[1]^3*y[6]^2*y[7]*y[8]*y[10]^2*y[11]) + 
    (3*y[12])/(2*y[1]^3*y[6]^2*y[8]*y[13]*y[14]) + 
    (3*y[8])/(2*y[1]^3*y[4]*y[6]^2*y[15]) + 
    (y[2]*y[16])/(y[1]^3*y[3]^2*y[6]*y[7]*y[10]) + 
    (y[8]*y[17])/(2*y[1]^3*y[4]*y[6]^2*y[7]^2*y[18]) + 
    y[19]/(12*y[1]^3*y[2]*y[3]*y[4]*y[6]^2*y[7]^2*y[10]^2*y[13]), 
  f[4] -> -47/(9*y[1]^3*y[2]*y[4]*y[5]) + 
    (7*y[12])/(6*y[1]^3*y[6]^2*y[8]*y[13]*y[14]) + 
    (7*y[8])/(6*y[1]^3*y[4]*y[6]^2*y[15]) + (13*y[2]*y[16])/
     (9*y[1]^3*y[3]^2*y[6]*y[7]*y[10]) - (y[2]*y[12]*y[20])/
     (18*y[1]^3*y[6]^2*y[7]*y[8]*y[10]^2*y[11]) - 
    (y[8]*y[21])/(18*y[1]^3*y[4]*y[6]^2*y[7]^2*y[18]) + 
    y[22]/(18*y[1]^3*y[2]*y[3]*y[4]*y[6]^2*y[7]^2*y[10]^2*y[13]), 
  f[6] -> (3*y[12]*y[23]*y[27])/(y[1]^3*y[6]^2*y[8]^2*y[24]*y[25]*y[26]) + 
    (3*y[13]^2*y[23]^2*y[28]*y[29]*y[32])/(y[1]^3*y[6]*y[8]*y[30]*y[31]*
      y[33]) - (3*y[12]*y[23])/(y[1]^3*y[6]*y[25]*y[34]*y[35]) - 
    (3*y[36]*y[38])/(y[1]^3*y[2]*y[4]*y[5]*y[29]*y[30]*y[37]) - 
    (3*y[16]*y[39])/(y[1]^3*y[2]*y[3]*y[4]*y[6]*y[8]*y[29]*y[35]) + 
    (3*y[7]*y[12]*y[23]^2*y[28]*y[40]*y[42])/(y[1]^3*y[6]^2*y[26]*y[33]*y[37]*
      y[41]) - (3*y[12]*y[23]^2*y[28]*y[43])/(y[1]^3*y[6]^2*y[8]*y[26]*y[33]*
      y[37]*y[41]), f[16] -> 49/(18*y[1]^3*y[2]*y[4]*y[5]) - 
    y[8]/(2*y[1]^3*y[4]*y[6]^2*y[15]) - (4*y[2]*y[16])/
     (3*y[1]^3*y[3]^2*y[6]*y[7]*y[10]) + 
    y[44]/(2*y[1]^3*y[6]^2*y[8]*y[13]*y[14]) + 
    (y[12]*y[45])/(6*y[1]^3*y[6]^2*y[7]*y[8]*y[10]^2*y[11]*y[13]) - 
    (y[8]*y[46])/(6*y[1]^3*y[4]*y[6]^2*y[7]^2*y[18]) + 
    y[47]/(18*y[1]^3*y[2]*y[3]*y[4]*y[6]^2*y[7]^2*y[10]^2*y[13]), 
  f[28] -> (-3*y[23]*y[28])/(2*y[1]^3*y[6]*y[15]^2) + 
    (3*y[48])/(2*y[1]^3*y[3]*y[4]*y[6]^2) - 
    (3*y[48])/(2*y[1]^3*y[4]*y[6]^2*y[15]), 
  f[29] -> (-7*y[23]*y[28])/(6*y[1]^3*y[6]*y[15]^2) + 
    (3*y[6]*y[8]*y[28])/(y[1]^3*y[2]*y[5]*y[29]*y[30]) + 
    (3*y[13]^2*y[23]^2*y[28]*y[29])/(y[1]^3*y[6]^2*y[8]*y[30]*y[31]) + 
    y[49]/(3*y[1]^3*y[4]*y[6]^2*y[8]*y[15]) + 
    y[50]/(3*y[1]^3*y[2]*y[3]*y[4]*y[6]^2*y[8]*y[29]), 
  f[38] -> (-3*y[12])/(2*y[1]^3*y[6]^2*y[13]*y[14]^2) - 
    (3*y[51])/(2*y[1]^3*y[2]*y[3]*y[13]^2) - 
    (3*y[51])/(2*y[1]^3*y[2]*y[6]*y[13]^2*y[14]), 
  f[39] -> (-7*y[12])/(6*y[1]^3*y[6]^2*y[13]*y[14]^2) - 
    (3*y[12]*y[23])/(y[1]^3*y[2]*y[6]^2*y[8]*y[24]*y[25]) + 
    (3*y[12]*y[23])/(y[1]^3*y[6]*y[25]*y[34]*y[35]) + 
    y[52]/(3*y[1]^3*y[2]*y[6]^2*y[13]^2*y[14]) + 
    y[53]/(3*y[1]^3*y[2]*y[3]*y[6]*y[13]^2*y[35]), 
  f[58] -> -(y[2]*y[9]*y[12])/(6*y[1]^3*y[6]^2*y[7]*y[8]*y[10]^2*y[11]) - 
    (23*y[12])/(12*y[1]^3*y[6]^2*y[13]*y[14]^2) + 
    (y[2]*y[16])/(3*y[1]^3*y[3]^2*y[6]*y[7]*y[10]) - 
    (y[12]*y[23])/(y[1]^3*y[2]*y[6]^2*y[8]*y[24]*y[26]) + 
    (y[13]^3*y[23]^2*y[28]*y[29])/(y[1]^3*y[6]*y[30]*y[31]*y[33]) + 
    (y[8]*y[28]*y[54])/(6*y[1]^3*y[4]*y[6]^2*y[7]^2*y[18]) + 
    y[55]/(12*y[1]^3*y[2]*y[6]^2*y[8]*y[13]^2*y[14]) + 
    y[56]/(18*y[1]^3*y[2]*y[4]*y[5]*y[30]*y[37]) + 
    (y[7]*y[8]*y[12]*y[23]*y[28]*y[40]*y[57])/(y[1]^3*y[6]^2*y[26]*y[33]*
      y[37]*y[41]) - (y[12]*y[23]*y[28]*y[58])/(y[1]^3*y[6]^2*y[26]*y[33]*
      y[37]*y[41]) + y[59]/(36*y[1]^3*y[2]*y[3]*y[4]*y[6]^2*y[7]^2*y[10]^2*
      y[13]^2), f[131] -> -11/(6*y[1]^3*y[2]*y[4]*y[5]) - 
    (3*y[12])/(4*y[1]^3*y[2]*y[6]*y[7]*y[11]*y[13]^2) + 
    y[60]/(12*y[1]^3*y[2]*y[3]*y[4]*y[13]^2), 
  f[132] -> y[12]/(6*y[1]^3*y[2]*y[6]*y[7]*y[11]*y[13]^2) + 
    y[61]/(6*y[1]^3*y[2]*y[3]*y[6]*y[13]^2) + 
    (3*y[7]*y[23])/(2*y[1]^3*y[2]*y[62]), 
  f[144] -> -11/(6*y[1]^3*y[2]*y[4]*y[5]) + (3*y[8]*y[28])/
     (4*y[1]^3*y[4]*y[6]^2*y[18]) + y[63]/(12*y[1]^3*y[2]*y[3]*y[4]*y[6]^2), 
  f[145] -> -(y[8]*y[28])/(6*y[1]^3*y[4]*y[6]^2*y[18]) + 
    (3*y[7]*y[23])/(2*y[1]^3*y[8]*y[62]) + 
    y[64]/(6*y[1]^3*y[3]*y[4]*y[6]^2*y[8]), 
  f[156] -> (-3*y[7]*y[10]*y[23])/(2*y[1]^3*y[2]*y[3]*y[6]*y[8]) - 
    (3*y[23]^2)/(2*y[1]^3*y[6]^2*y[8]^3*y[24]^2) + 
    (3*y[10]*y[23])/(2*y[1]^3*y[2]*y[6]^2*y[8]^2*y[24]), 
  f[157] -> (11*y[7]*y[10]*y[23])/(6*y[1]^3*y[2]*y[3]*y[6]*y[8]) + 
    y[23]^2/(3*y[1]^3*y[6]^2*y[8]^3*y[24]^2) - (3*y[7]*y[23]*y[66])/
     (2*y[1]^3*y[8]*y[44]*y[62]*y[65]) - (y[23]*y[67])/
     (6*y[1]^3*y[2]*y[6]^2*y[8]^2*y[12]*y[24]), 
  f[163] -> (-3*y[7]*y[10]*y[23])/(2*y[1]^3*y[2]*y[3]*y[6]*y[8]) - 
    (3*y[7]^2*y[13]*y[23]^2)/(2*y[1]^3*y[8]*y[62]*y[65]), 
  f[174] -> (-3*y[7]*y[10]*y[23])/(2*y[1]^3*y[2]*y[3]*y[6]*y[8]) + 
    (3*y[6]*y[8]*y[23]*y[28])/(2*y[1]^3*y[2]*y[5]*y[30]^2) - 
    (3*y[4]*y[13]*y[23]^2*y[29]^2)/(2*y[1]^3*y[8]*y[31]^2*y[68]) + 
    (3*y[13]*y[23]*y[29]*y[69])/(2*y[1]^3*y[6]*y[8]*y[30]^2*y[31]), 
  f[175] -> (11*y[7]*y[10]*y[23])/(6*y[1]^3*y[2]*y[3]*y[6]*y[8]) - 
    (y[6]*y[8]*y[23]*y[28])/(3*y[1]^3*y[2]*y[5]*y[30]^2) + 
    (y[4]*y[13]*y[23]^2*y[29]^2)/(3*y[1]^3*y[8]*y[31]^2*y[68]) - 
    (y[23]*y[29]*y[70])/(6*y[1]^3*y[6]*y[8]*y[28]*y[30]^2*y[31]) + 
    (3*y[7]*y[23]*y[71])/(2*y[1]^3*y[8]*y[28]*y[62]*y[65]), 
  f[179] -> (-3*y[23]^2*y[26])/(2*y[1]^3*y[6]^2*y[8]^3*y[24]^2) - 
    (3*y[4]*y[23]^2*y[29]^2*y[33])/(2*y[1]^3*y[6]*y[8]*y[30]*y[31]^2) + 
    (3*y[8]*y[23]*y[28]*y[37])/(2*y[1]^3*y[2]*y[5]*y[30]^2) - 
    (3*y[7]*y[12]*y[23]^2*y[28]*y[40]*y[72])/(y[1]^3*y[6]^2*y[26]*y[33]*
      y[41]) + (3*y[12]*y[23]^2*y[28]*y[73])/(y[1]^3*y[6]^2*y[8]*y[26]*y[33]*
      y[41]) + (3*y[23]*y[74])/(2*y[1]^3*y[2]*y[6]^2*y[8]^2*y[24]*y[26]) - 
    (3*y[23]*y[29]*y[75])/(2*y[1]^3*y[6]^2*y[8]*y[30]^2*y[31]*y[33]), 
  f[180] -> (y[23]^2*y[26])/(3*y[1]^3*y[6]^2*y[8]^3*y[24]^2) + 
    (y[4]*y[23]^2*y[29]^2*y[33])/(3*y[1]^3*y[6]*y[8]*y[30]*y[31]^2) - 
    (y[8]*y[23]*y[28]*y[37])/(3*y[1]^3*y[2]*y[5]*y[30]^2) + 
    (11*y[7]*y[12]*y[23]^2*y[28]*y[40]*y[72])/(3*y[1]^3*y[6]^2*y[26]*y[33]*
      y[41]) - (11*y[12]*y[23]^2*y[28]*y[73])/(3*y[1]^3*y[6]^2*y[8]*y[26]*
      y[33]*y[41]) - (3*y[23]*y[76])/(2*y[1]^3*y[6]^2*y[8]*y[13]) - 
    (3*y[7]^2*y[23]*y[77])/(2*y[1]^3*y[2]*y[6]*y[8]*y[12]*y[13]*y[28]*
      y[62]) + (y[23]*y[29]*y[78])/(6*y[1]^3*y[6]^2*y[8]*y[13]*y[28]*y[30]^2*
      y[31]*y[33]) - (y[23]*y[79])/(6*y[1]^3*y[2]*y[6]^2*y[8]^2*y[12]*y[24]*
      y[26]), f[193] -> 48/(y[1]^3*y[2]^2*y[4]^2*y[5]) - 
    (48*y[13])/(y[1]^3*y[2]^2*y[4]^2*y[62]) - 
    (48*y[80])/(y[1]^3*y[2]*y[4]*y[62]^2), 
  f[194] -> -176/(3*y[1]^3*y[2]^2*y[4]^2*y[5]) - 
    (48*y[4]*y[6]^2*y[7]^2*y[23]^2)/(y[1]^3*y[8]*y[62]^3) + 
    (48*y[7]*y[10]*y[23])/(y[1]^3*y[3]*y[4]*y[8]*y[65]^2) - 
    (16*y[13]*y[81])/(3*y[1]^3*y[4]^2*y[8]*y[62]*y[65]^2) - 
    (16*y[82])/(3*y[1]^3*y[4]*y[8]*y[62]^2*y[65])}, 
 {{f[1]/eps^4 + f[3]/eps^2 + f[4]/eps, f[4], f[16]/eps, f[16], f[58]/eps, 
   f[58], f[6]/eps, f[6], f[28]/eps^2 + f[29]/eps, f[29], f[39]/eps, f[39], 
   f[3]/eps, f[3], f[38]/eps^2, f[38]/eps, f[38], f[28]/eps, f[28], 
   f[131]/eps + f[132], f[144]/eps + f[145], f[156]/eps + f[157], f[163], 
   f[174]/eps + f[175], f[179]/eps + f[180], f[179], f[156], f[174], 
   f[193]/eps + f[194], f[131], f[144], f[193], f[1]/eps^3, f[1]/eps^2, 
   f[1]/eps, f[1]}, {mono[1], (13*mono[1] - 12*mono[Fr[1, 2]] - 
     3*mono[Fr[1, 5]] - 3*mono[Fr[1, 6]])/9, mono[Fr[1, 2]] - mono[Fr[1, 5]], 
   (14*mono[Fr[1, 2]] - 15*mono[Fr[1, 2]^2] - 14*mono[Fr[1, 5]] + 
     15*mono[Fr[1, 5]^2] - 6*mono[Fr[1, 2]*Fr[1, 6]] + 
     6*mono[Fr[1, 5]*Fr[1, 6]])/18, -3*(mono[Fr[1, 5]] - mono[Fr[1, 6]]), 
   (-14*mono[Fr[1, 5]] + 6*mono[Fr[1, 2]*Fr[1, 5]] + 15*mono[Fr[1, 5]^2] + 
     14*mono[Fr[1, 6]] - 6*mono[Fr[1, 2]*Fr[1, 6]] - 15*mono[Fr[1, 6]^2])/6, 
   mono[Fr[1, 1]] - mono[Fr[1, 6]], (14*mono[Fr[1, 1]] - 9*mono[Fr[1, 1]^2] - 
     6*mono[Fr[1, 1]*Fr[1, 2]] - 6*mono[Fr[1, 1]*Fr[1, 5]] - 
     14*mono[Fr[1, 6]] - 6*mono[Fr[1, 1]*Fr[1, 6]] + 
     6*mono[Fr[1, 2]*Fr[1, 6]] + 6*mono[Fr[1, 5]*Fr[1, 6]] + 
     15*mono[Fr[1, 6]^2])/18, mono[Fr[1, 3]] - mono[Fr[1, 6]], 
   (14*mono[Fr[1, 3]] - 6*mono[Fr[1, 2]*Fr[1, 3]] - 9*mono[Fr[1, 3]^2] - 
     6*mono[Fr[1, 3]*Fr[1, 5]] - 14*mono[Fr[1, 6]] + 
     6*mono[Fr[1, 2]*Fr[1, 6]] - 6*mono[Fr[1, 3]*Fr[1, 6]] + 
     6*mono[Fr[1, 5]*Fr[1, 6]] + 15*mono[Fr[1, 6]^2])/18, 
   mono[Fr[1, 4]] - mono[Fr[1, 6]], 
   (14*mono[Fr[1, 4]] - 6*mono[Fr[1, 2]*Fr[1, 4]] - 9*mono[Fr[1, 4]^2] - 
     6*mono[Fr[1, 4]*Fr[1, 5]] - 14*mono[Fr[1, 6]] + 
     6*mono[Fr[1, 2]*Fr[1, 6]] - 6*mono[Fr[1, 4]*Fr[1, 6]] + 
     6*mono[Fr[1, 5]*Fr[1, 6]] + 15*mono[Fr[1, 6]^2])/18, 
   (-2*(mono[Fr[1, 5]] + 2*mono[Fr[1, 6]]))/3, 
   (70*mono[1] + 3*mono[Fr[1, 2]] - 18*mono[Fr[1, 2]^2] - 
     198*mono[Fr[1, 5]] + 72*mono[Fr[1, 5]^2] - 282*mono[Fr[1, 6]] + 
     36*mono[Fr[1, 2]*Fr[1, 6]] + 72*mono[Fr[1, 5]*Fr[1, 6]] + 
     162*mono[Fr[1, 6]^2] - 27*mono[Fr[2, 1]])/162, 
   mono[Fr[1, 4]] - mono[Fr[1, 5]], (-6*mono[Fr[1, 2]*Fr[1, 4]] - 
     9*mono[Fr[1, 4]^2] + 55*mono[Fr[1, 5]] + 6*mono[Fr[1, 2]*Fr[1, 5]] - 
     6*mono[Fr[1, 4]*Fr[1, 5]] + 15*mono[Fr[1, 5]^2] - 55*mono[Fr[1, 6]] - 
     6*mono[Fr[1, 4]*Fr[1, 6]] + 6*mono[Fr[1, 5]*Fr[1, 6]])/18, 
   (308*mono[Fr[1, 4]] - 330*mono[Fr[1, 2]*Fr[1, 4]] + 
     54*mono[Fr[1, 2]^2*Fr[1, 4]] + 54*mono[Fr[1, 2]*Fr[1, 4]^2] + 
     54*mono[Fr[1, 4]^3] + 462*mono[Fr[1, 5]] - 
     54*mono[Fr[1, 2]^2*Fr[1, 5]] - 312*mono[Fr[1, 4]*Fr[1, 5]] + 
     54*mono[Fr[1, 4]^2*Fr[1, 5]] - 513*mono[Fr[1, 5]^2] - 
     54*mono[Fr[1, 2]*Fr[1, 5]^2] + 54*mono[Fr[1, 4]*Fr[1, 5]^2] - 
     162*mono[Fr[1, 5]^3] - 770*mono[Fr[1, 6]] + 
     330*mono[Fr[1, 2]*Fr[1, 6]] - 312*mono[Fr[1, 4]*Fr[1, 6]] + 
     54*mono[Fr[1, 4]^2*Fr[1, 6]] + 312*mono[Fr[1, 5]*Fr[1, 6]] - 
     54*mono[Fr[1, 5]^2*Fr[1, 6]] + 825*mono[Fr[1, 6]^2] + 
     54*mono[Fr[1, 4]*Fr[1, 6]^2] - 54*mono[Fr[1, 5]*Fr[1, 6]^2] - 
     54*mono[Fr[1, 4]*Fr[2, 1]] + 54*mono[Fr[1, 5]*Fr[2, 1]])/324, 
   (-2*mono[Fr[1, 2]*Fr[1, 3]] - 3*mono[Fr[1, 3]^2] - 
     2*mono[Fr[1, 3]*Fr[1, 5]] + 2*mono[Fr[1, 2]*Fr[1, 6]] - 
     2*mono[Fr[1, 3]*Fr[1, 6]] + 2*mono[Fr[1, 5]*Fr[1, 6]] + 
     5*mono[Fr[1, 6]^2])/6, (154*mono[Fr[1, 3]] - 
     165*mono[Fr[1, 2]*Fr[1, 3]] + 27*mono[Fr[1, 2]^2*Fr[1, 3]] + 
     27*mono[Fr[1, 2]*Fr[1, 3]^2] + 27*mono[Fr[1, 3]^3] - 
     156*mono[Fr[1, 3]*Fr[1, 5]] + 27*mono[Fr[1, 3]^2*Fr[1, 5]] + 
     27*mono[Fr[1, 3]*Fr[1, 5]^2] - 154*mono[Fr[1, 6]] + 
     165*mono[Fr[1, 2]*Fr[1, 6]] - 27*mono[Fr[1, 2]^2*Fr[1, 6]] - 
     156*mono[Fr[1, 3]*Fr[1, 6]] + 27*mono[Fr[1, 3]^2*Fr[1, 6]] + 
     156*mono[Fr[1, 5]*Fr[1, 6]] - 27*mono[Fr[1, 5]^2*Fr[1, 6]] + 
     156*mono[Fr[1, 6]^2] - 27*mono[Fr[1, 2]*Fr[1, 6]^2] + 
     27*mono[Fr[1, 3]*Fr[1, 6]^2] - 27*mono[Fr[1, 5]*Fr[1, 6]^2] - 
     81*mono[Fr[1, 6]^3] - 27*mono[Fr[1, 3]*Fr[2, 1]] + 
     27*mono[Fr[1, 6]*Fr[2, 1]])/162, 
   (-6*mono[Fr[1, 2]^2] + 6*mono[Fr[1, 4]^2] - 6*mono[Fr[1, 5]^2] + 
     mono[Fr[2, 1]] + 6*mono[Fr[2, 2]])/6, 
   (-6*mono[Fr[1, 2]^2] + 6*mono[Fr[1, 3]^2] - 6*mono[Fr[1, 6]^2] + 
     mono[Fr[2, 1]] + 6*mono[Fr[2, 3]])/6, 
   (6*mono[Fr[1, 1]^2] - 12*mono[Fr[1, 4]^2] + 6*mono[Fr[1, 5]^2] - 
     6*mono[Fr[1, 6]^2] + mono[Fr[2, 1]] + 12*mono[Fr[2, 4]])/12, 
   mono[Fr[1, 1]^2] + mono[Fr[1, 2]^2] - mono[Fr[1, 3]^2] - 
    mono[Fr[1, 4]^2] + mono[Fr[2, 5]], 
   (6*mono[Fr[1, 1]^2] - 12*mono[Fr[1, 3]^2] - 6*mono[Fr[1, 5]^2] + 
     6*mono[Fr[1, 6]^2] + mono[Fr[2, 1]] + 12*mono[Fr[2, 6]])/12, 
   mono[Fr[2, 7]/SQRT1], (-mono[(Fr[1, 2]*Fr[2, 7])/SQRT1] - 
     mono[(Fr[1, 5]*Fr[2, 7])/SQRT1] - mono[(Fr[1, 6]*Fr[2, 7])/SQRT1] + 
     3*mono[Fr[3, 3]/SQRT1])/3, (-6*mono[Fr[1, 1]^3] - 
     6*mono[Fr[1, 1]^2*Fr[1, 2]] + 12*mono[Fr[1, 2]*Fr[1, 4]^2] + 
     12*mono[Fr[1, 4]^3] - 6*mono[Fr[1, 1]^2*Fr[1, 5]] + 
     12*mono[Fr[1, 4]^2*Fr[1, 5]] - 6*mono[Fr[1, 2]*Fr[1, 5]^2] - 
     12*mono[Fr[1, 5]^3] - 6*mono[Fr[1, 1]^2*Fr[1, 6]] + 
     12*mono[Fr[1, 4]^2*Fr[1, 6]] - 6*mono[Fr[1, 5]^2*Fr[1, 6]] + 
     6*mono[Fr[1, 2]*Fr[1, 6]^2] + 6*mono[Fr[1, 5]*Fr[1, 6]^2] + 
     12*mono[Fr[1, 6]^3] + 3*mono[Fr[1, 1]*Fr[2, 1]] - 
     mono[Fr[1, 2]*Fr[2, 1]] - 6*mono[Fr[1, 4]*Fr[2, 1]] + 
     2*mono[Fr[1, 5]*Fr[2, 1]] - 4*mono[Fr[1, 6]*Fr[2, 1]] - 
     12*mono[Fr[1, 2]*Fr[2, 4]] - 12*mono[Fr[1, 5]*Fr[2, 4]] - 
     12*mono[Fr[1, 6]*Fr[2, 4]] + 36*mono[Fr[3, 1]] + 84*mono[Fr[3, 5]])/36, 
   (-6*mono[Fr[1, 1]^3] - 6*mono[Fr[1, 1]^2*Fr[1, 2]] + 
     12*mono[Fr[1, 2]*Fr[1, 3]^2] + 12*mono[Fr[1, 3]^3] - 
     6*mono[Fr[1, 1]^2*Fr[1, 5]] + 12*mono[Fr[1, 3]^2*Fr[1, 5]] + 
     6*mono[Fr[1, 2]*Fr[1, 5]^2] + 12*mono[Fr[1, 5]^3] - 
     6*mono[Fr[1, 1]^2*Fr[1, 6]] + 12*mono[Fr[1, 3]^2*Fr[1, 6]] + 
     6*mono[Fr[1, 5]^2*Fr[1, 6]] - 6*mono[Fr[1, 2]*Fr[1, 6]^2] - 
     6*mono[Fr[1, 5]*Fr[1, 6]^2] - 12*mono[Fr[1, 6]^3] + 
     3*mono[Fr[1, 1]*Fr[2, 1]] - mono[Fr[1, 2]*Fr[2, 1]] - 
     6*mono[Fr[1, 3]*Fr[2, 1]] - 4*mono[Fr[1, 5]*Fr[2, 1]] + 
     2*mono[Fr[1, 6]*Fr[2, 1]] - 12*mono[Fr[1, 2]*Fr[2, 6]] - 
     12*mono[Fr[1, 5]*Fr[2, 6]] - 12*mono[Fr[1, 6]*Fr[2, 6]] + 
     36*mono[Fr[3, 2]] + 84*mono[Fr[3, 5]])/36, mono[SQRT2*Fr[3, 6]], 
   (12*mono[Fr[1, 2]^3] - 6*mono[Fr[1, 2]*Fr[1, 4]^2] - 6*mono[Fr[1, 4]^3] + 
     6*mono[Fr[1, 2]^2*Fr[1, 5]] - 6*mono[Fr[1, 4]^2*Fr[1, 5]] + 
     6*mono[Fr[1, 2]*Fr[1, 5]^2] + 12*mono[Fr[1, 5]^3] + 
     6*mono[Fr[1, 2]^2*Fr[1, 6]] - 6*mono[Fr[1, 4]^2*Fr[1, 6]] + 
     6*mono[Fr[1, 5]^2*Fr[1, 6]] - 4*mono[Fr[1, 2]*Fr[2, 1]] + 
     3*mono[Fr[1, 4]*Fr[2, 1]] - 4*mono[Fr[1, 5]*Fr[2, 1]] - 
     mono[Fr[1, 6]*Fr[2, 1]] - 6*mono[Fr[1, 2]*Fr[2, 2]] - 
     6*mono[Fr[1, 5]*Fr[2, 2]] - 6*mono[Fr[1, 6]*Fr[2, 2]] + 
     84*mono[Fr[3, 5]] + 18*mono[Fr[3, 7]])/18, 
   (12*mono[Fr[1, 2]^3] - 6*mono[Fr[1, 2]*Fr[1, 3]^2] - 6*mono[Fr[1, 3]^3] + 
     6*mono[Fr[1, 2]^2*Fr[1, 5]] - 6*mono[Fr[1, 3]^2*Fr[1, 5]] + 
     6*mono[Fr[1, 2]^2*Fr[1, 6]] - 6*mono[Fr[1, 3]^2*Fr[1, 6]] + 
     6*mono[Fr[1, 2]*Fr[1, 6]^2] + 6*mono[Fr[1, 5]*Fr[1, 6]^2] + 
     12*mono[Fr[1, 6]^3] - 4*mono[Fr[1, 2]*Fr[2, 1]] + 
     3*mono[Fr[1, 3]*Fr[2, 1]] - mono[Fr[1, 5]*Fr[2, 1]] - 
     4*mono[Fr[1, 6]*Fr[2, 1]] - 6*mono[Fr[1, 2]*Fr[2, 3]] - 
     6*mono[Fr[1, 5]*Fr[2, 3]] - 6*mono[Fr[1, 6]*Fr[2, 3]] + 
     84*mono[Fr[3, 5]] + 18*mono[Fr[3, 8]])/18, 
   (-mono[SQRT2*Fr[1, 2]*Fr[3, 6]] - mono[SQRT2*Fr[1, 5]*Fr[3, 6]] - 
     mono[SQRT2*Fr[1, 6]*Fr[3, 6]] + 3*mono[SQRT2*Fr[4, 1]])/3, 
   (-11*mono[1] - 12*mono[Fr[1, 2]] - 12*mono[Fr[1, 5]] - 12*mono[Fr[1, 6]])/
    18, (9*mono[Fr[1, 1]^2] + 11*mono[Fr[1, 2]] + 3*mono[Fr[1, 2]^2] + 
     11*mono[Fr[1, 5]] + 6*mono[Fr[1, 2]*Fr[1, 5]] + 3*mono[Fr[1, 5]^2] + 
     11*mono[Fr[1, 6]] + 6*mono[Fr[1, 2]*Fr[1, 6]] + 
     6*mono[Fr[1, 5]*Fr[1, 6]] + 3*mono[Fr[1, 6]^2] + 9*mono[Fr[2, 2]] + 
     9*mono[Fr[2, 3]] + 9*mono[Fr[2, 5]])/27, 
   (-132*mono[Fr[1, 1]^2] - 36*mono[Fr[1, 1]^3] - 
     36*mono[Fr[1, 1]^2*Fr[1, 2]] - 264*mono[Fr[1, 2]^2] + 
     132*mono[Fr[1, 3]^2] + 132*mono[Fr[1, 4]^2] - 392*mono[Fr[1, 5]] - 
     36*mono[Fr[1, 1]^2*Fr[1, 5]] - 132*mono[Fr[1, 5]^2] + 
     392*mono[Fr[1, 6]] - 36*mono[Fr[1, 1]^2*Fr[1, 6]] - 
     132*mono[Fr[1, 6]^2] + 73*mono[Fr[2, 1]] + 18*mono[Fr[1, 1]*Fr[2, 1]] - 
     6*mono[Fr[1, 2]*Fr[2, 1]] - 6*mono[Fr[1, 5]*Fr[2, 1]] - 
     6*mono[Fr[1, 6]*Fr[2, 1]] - 36*mono[Fr[1, 2]*Fr[2, 2]] - 
     36*mono[Fr[1, 5]*Fr[2, 2]] - 36*mono[Fr[1, 6]*Fr[2, 2]] - 
     36*mono[Fr[1, 2]*Fr[2, 3]] - 36*mono[Fr[1, 5]*Fr[2, 3]] - 
     36*mono[Fr[1, 6]*Fr[2, 3]] - 132*mono[Fr[2, 5]] - 
     36*mono[Fr[1, 2]*Fr[2, 5]] - 36*mono[Fr[1, 5]*Fr[2, 5]] - 
     36*mono[Fr[1, 6]*Fr[2, 5]] - 180*mono[Fr[3, 5]] + 108*mono[Fr[3, 7]] + 
     108*mono[Fr[3, 8]] + 108*mono[Fr[3, 9]])/324, 
   (259060*mono[1] + 11880*mono[Fr[1, 1]^3] + 2430*mono[Fr[1, 1]^4] + 
     15210*mono[Fr[1, 2]] - 17820*mono[Fr[1, 1]^2*Fr[1, 2]] + 
     3240*mono[Fr[1, 1]^3*Fr[1, 2]] - 122130*mono[Fr[1, 2]^2] + 
     4860*mono[Fr[1, 1]^2*Fr[1, 2]^2] + 77220*mono[Fr[1, 2]^3] - 
     2430*mono[Fr[1, 2]^4] - 11880*mono[Fr[1, 2]*Fr[1, 3]^2] - 
     11880*mono[Fr[1, 3]^3] - 11880*mono[Fr[1, 2]*Fr[1, 4]^2] - 
     11880*mono[Fr[1, 4]^3] - 22740*mono[Fr[1, 5]] - 
     16200*mono[Fr[1, 1]^2*Fr[1, 5]] + 3240*mono[Fr[1, 1]^3*Fr[1, 5]] + 
     39960*mono[Fr[1, 2]^2*Fr[1, 5]] - 11880*mono[Fr[1, 3]^2*Fr[1, 5]] - 
     11880*mono[Fr[1, 4]^2*Fr[1, 5]] - 22320*mono[Fr[1, 5]^2] + 
     4860*mono[Fr[1, 1]^2*Fr[1, 5]^2] + 29700*mono[Fr[1, 2]*Fr[1, 5]^2] - 
     4860*mono[Fr[1, 2]^2*Fr[1, 5]^2] + 51840*mono[Fr[1, 5]^3] - 
     2430*mono[Fr[1, 5]^4] + 141900*mono[Fr[1, 6]] - 
     16200*mono[Fr[1, 1]^2*Fr[1, 6]] + 3240*mono[Fr[1, 1]^3*Fr[1, 6]] - 
     70560*mono[Fr[1, 2]*Fr[1, 6]] + 39960*mono[Fr[1, 2]^2*Fr[1, 6]] - 
     11880*mono[Fr[1, 3]^2*Fr[1, 6]] - 11880*mono[Fr[1, 4]^2*Fr[1, 6]] - 
     29880*mono[Fr[1, 5]*Fr[1, 6]] + 28080*mono[Fr[1, 5]^2*Fr[1, 6]] - 
     198720*mono[Fr[1, 6]^2] + 4860*mono[Fr[1, 1]^2*Fr[1, 6]^2] + 
     29700*mono[Fr[1, 2]*Fr[1, 6]^2] - 4860*mono[Fr[1, 2]^2*Fr[1, 6]^2] + 
     28080*mono[Fr[1, 5]*Fr[1, 6]^2] - 4860*mono[Fr[1, 5]^2*Fr[1, 6]^2] + 
     51840*mono[Fr[1, 6]^3] - 2430*mono[Fr[1, 6]^4] - 24390*mono[Fr[2, 1]] - 
     5940*mono[Fr[1, 1]*Fr[2, 1]] - 4860*mono[Fr[1, 1]^2*Fr[2, 1]] - 
     30690*mono[Fr[1, 2]*Fr[2, 1]] - 1620*mono[Fr[1, 1]*Fr[1, 2]*Fr[2, 1]] + 
     4860*mono[Fr[1, 2]^2*Fr[2, 1]] + 5940*mono[Fr[1, 3]*Fr[2, 1]] + 
     5940*mono[Fr[1, 4]*Fr[2, 1]] - 23130*mono[Fr[1, 5]*Fr[2, 1]] - 
     1620*mono[Fr[1, 1]*Fr[1, 5]*Fr[2, 1]] + 4860*mono[Fr[1, 5]^2*Fr[2, 1]] - 
     23130*mono[Fr[1, 6]*Fr[2, 1]] - 1620*mono[Fr[1, 1]*Fr[1, 6]*Fr[2, 1]] + 
     4860*mono[Fr[1, 6]^2*Fr[2, 1]] - 2511*mono[Fr[2, 1]^2] - 
     29700*mono[Fr[1, 2]*Fr[2, 2]] + 4860*mono[Fr[1, 2]^2*Fr[2, 2]] - 
     28080*mono[Fr[1, 5]*Fr[2, 2]] + 4860*mono[Fr[1, 5]^2*Fr[2, 2]] - 
     28080*mono[Fr[1, 6]*Fr[2, 2]] + 4860*mono[Fr[1, 6]^2*Fr[2, 2]] - 
     2430*mono[Fr[2, 1]*Fr[2, 2]] - 29700*mono[Fr[1, 2]*Fr[2, 3]] + 
     4860*mono[Fr[1, 2]^2*Fr[2, 3]] - 28080*mono[Fr[1, 5]*Fr[2, 3]] + 
     4860*mono[Fr[1, 5]^2*Fr[2, 3]] - 28080*mono[Fr[1, 6]*Fr[2, 3]] + 
     4860*mono[Fr[1, 6]^2*Fr[2, 3]] - 2430*mono[Fr[2, 1]*Fr[2, 3]] - 
     17820*mono[Fr[1, 2]*Fr[2, 5]] + 4860*mono[Fr[1, 2]^2*Fr[2, 5]] - 
     16200*mono[Fr[1, 5]*Fr[2, 5]] + 4860*mono[Fr[1, 5]^2*Fr[2, 5]] - 
     16200*mono[Fr[1, 6]*Fr[2, 5]] + 4860*mono[Fr[1, 6]^2*Fr[2, 5]] - 
     2430*mono[Fr[2, 1]*Fr[2, 5]] + 445500*mono[Fr[3, 5]] + 
     136080*mono[Fr[1, 1]*Fr[3, 5]] + 45360*mono[Fr[1, 2]*Fr[3, 5]] + 
     45360*mono[Fr[1, 5]*Fr[3, 5]] + 45360*mono[Fr[1, 6]*Fr[3, 5]] - 
     9720*mono[Fr[1, 2]*Fr[3, 7]] - 9720*mono[Fr[1, 5]*Fr[3, 7]] - 
     9720*mono[Fr[1, 6]*Fr[3, 7]] - 9720*mono[Fr[1, 2]*Fr[3, 8]] - 
     9720*mono[Fr[1, 5]*Fr[3, 8]] - 9720*mono[Fr[1, 6]*Fr[3, 8]] - 
     35640*mono[Fr[3, 9]] - 9720*mono[Fr[1, 2]*Fr[3, 9]] - 
     9720*mono[Fr[1, 5]*Fr[3, 9]] - 9720*mono[Fr[1, 6]*Fr[3, 9]] + 
     29160*mono[Fr[4, 2]] + 29160*mono[Fr[4, 3]] + 29160*mono[Fr[4, 5]])/
    87480}}}


==> anc/bbggH/PolesUVIR_bbggH_2L_nf1_++++.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{y[1] -> ex[1], y[2] -> ex[2], y[3] -> ex[3], y[4] -> ex[2] - ex[4], 
  y[5] -> ex[5], y[6] -> ex[4], y[7] -> ex[4] - ex[6], 
  y[8] -> ex[2]*ex[3] - ex[4] - ex[3]*ex[4], y[9] -> ex[2] - ex[4]*ex[5], 
  y[10] -> ex[2] - ex[4] + ex[6], y[11] -> 1 + ex[3], 
  y[12] -> 1 + ex[4] - ex[6], y[13] -> -ex[4] - ex[3]*ex[4] - 
    2*ex[2]*ex[3]*ex[4] + ex[2]*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6], 
  y[14] -> 6*ex[2]*ex[4] + 5*ex[2]*ex[3]*ex[4] - 5*ex[3]*ex[4]^2 - 
    5*ex[2]*ex[3]*ex[6] + 5*ex[3]*ex[4]*ex[6], 
  y[15] -> -(ex[2]*ex[3]) + ex[4] + ex[3]*ex[4], 
  y[16] -> -9*ex[2]*ex[3] - 9*ex[2]^2*ex[3] + 9*ex[4] - 59*ex[2]*ex[4] + 
    9*ex[3]*ex[4] + 9*ex[2]*ex[3]*ex[4], y[17] -> -ex[2] + ex[4]*ex[5], 
  y[18] -> -ex[2] + ex[4] - ex[6], y[19] -> 59 + 68*ex[3], 
  y[20] -> 9*ex[2]^2*ex[3] + 9*ex[2]^3*ex[3] - 18*ex[2]*ex[4] + 
    50*ex[2]^2*ex[4] - 18*ex[2]*ex[3]*ex[4] - 18*ex[2]^2*ex[3]*ex[4] + 
    9*ex[4]^2 + 18*ex[2]*ex[4]^2 + 9*ex[3]*ex[4]^2 + 9*ex[2]*ex[3]*ex[4]^2 - 
    9*ex[2]*ex[4]*ex[6], y[21] -> 1 + ex[2], 
  y[22] -> ex[2]^2*ex[3]^2 + 2*ex[2]^3*ex[3]^2 + ex[2]^4*ex[3]^2 - 
    2*ex[2]*ex[3]*ex[4] - 26*ex[2]^2*ex[3]*ex[4] - 24*ex[2]^3*ex[3]*ex[4] - 
    2*ex[2]*ex[3]^2*ex[4] - 4*ex[2]^2*ex[3]^2*ex[4] - 
    2*ex[2]^3*ex[3]^2*ex[4] + ex[4]^2 + 24*ex[2]*ex[4]^2 + 
    25*ex[2]^2*ex[4]^2 + 2*ex[3]*ex[4]^2 + 26*ex[2]*ex[3]*ex[4]^2 + 
    24*ex[2]^2*ex[3]*ex[4]^2 + ex[3]^2*ex[4]^2 + 2*ex[2]*ex[3]^2*ex[4]^2 + 
    ex[2]^2*ex[3]^2*ex[4]^2, y[23] -> 25 + 26*ex[3] + 2*ex[3]^2, 
  y[24] -> 9*ex[2]^2*ex[3] + 18*ex[2]^3*ex[3] + 9*ex[2]^4*ex[3] - 
    18*ex[2]*ex[4] - 252*ex[2]^2*ex[4] - 216*ex[2]^3*ex[4] - 
    18*ex[2]*ex[3]*ex[4] - 280*ex[2]^2*ex[3]*ex[4] - 
    262*ex[2]^3*ex[3]*ex[4] + 9*ex[4]^2 + 9*ex[2]*ex[4]^2 - 
    18*ex[2]^2*ex[4]^2 + 9*ex[3]*ex[4]^2 + 244*ex[2]*ex[3]*ex[4]^2 + 
    235*ex[2]^2*ex[3]*ex[4]^2 + 244*ex[2]^2*ex[3]*ex[6] + 
    244*ex[2]^3*ex[3]*ex[6] - 9*ex[2]*ex[4]*ex[6] + 9*ex[2]^2*ex[4]*ex[6] - 
    244*ex[2]*ex[3]*ex[4]*ex[6] - 244*ex[2]^2*ex[3]*ex[4]*ex[6], 
  y[25] -> -(ex[2]*ex[3]) + ex[2]*ex[3]*ex[4] - ex[4]^2 - ex[3]*ex[4]^2 + 
    ex[4]*ex[6] + ex[3]*ex[4]*ex[6], 
  y[26] -> ex[2]*ex[4] + 2*ex[2]*ex[3]*ex[4] + 2*ex[2]^2*ex[3]*ex[4] - 
    ex[4]^2 - ex[3]*ex[4]^2 - ex[2]*ex[3]*ex[4]^2 - ex[2]*ex[3]*ex[6] - 
    ex[2]^2*ex[3]*ex[6] + ex[4]*ex[6] + ex[3]*ex[4]*ex[6] + 
    ex[2]*ex[3]*ex[4]*ex[6], y[27] -> ex[2]*ex[3] + ex[2]^2*ex[3] - ex[4] - 
    ex[3]*ex[4] - ex[2]*ex[3]*ex[4], 
  y[28] -> ex[2]*ex[3] + 2*ex[2]^2*ex[3] + ex[2]^3*ex[3] - ex[4] - 
    2*ex[2]*ex[4] - ex[3]*ex[4] - 4*ex[2]*ex[3]*ex[4] - 
    3*ex[2]^2*ex[3]*ex[4] + ex[4]^2 + ex[3]*ex[4]^2 + ex[2]*ex[3]*ex[4]^2 + 
    ex[2]*ex[3]*ex[6] + ex[2]^2*ex[3]*ex[6] - ex[4]*ex[6] - 
    ex[3]*ex[4]*ex[6] - ex[2]*ex[3]*ex[4]*ex[6], 
  y[29] -> 167*ex[2] - 149*ex[4], y[30] -> -(ex[2]*ex[3]) - ex[2]^2*ex[3] + 
    ex[4] + 22*ex[2]*ex[4] + ex[3]*ex[4] + ex[2]*ex[3]*ex[4], 
  y[31] -> -22 - 21*ex[3] + 4*ex[3]^2, 
  y[32] -> 9*ex[2]^2*ex[3] + 9*ex[2]^3*ex[3] - 18*ex[2]*ex[4] - 
    207*ex[2]^2*ex[4] - 18*ex[2]*ex[3]*ex[4] - 352*ex[2]^2*ex[3]*ex[4] + 
    9*ex[4]^2 + 18*ex[2]*ex[4]^2 + 9*ex[3]*ex[4]^2 + 
    343*ex[2]*ex[3]*ex[4]^2 + 334*ex[2]^2*ex[3]*ex[6] - 9*ex[2]*ex[4]*ex[6] - 
    334*ex[2]*ex[3]*ex[4]*ex[6], y[33] -> ex[2]^2*ex[3] - ex[2]*ex[4] - 
    3*ex[2]*ex[3]*ex[4] - ex[2]^2*ex[3]*ex[4] + ex[4]^2 + ex[3]*ex[4]^2 + 
    ex[2]*ex[3]*ex[4]*ex[5] + ex[2]^2*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6] - 
    ex[4]*ex[6] - ex[3]*ex[4]*ex[6], 
  y[34] -> -(ex[2]^2*ex[3]) + ex[2]*ex[4] + 2*ex[2]*ex[3]*ex[4] - ex[4]^2 - 
    ex[3]*ex[4]^2 + ex[2]^2*ex[3]*ex[6] + ex[4]*ex[6] + ex[3]*ex[4]*ex[6], 
  y[35] -> 2*ex[2]^2*ex[3] - 2*ex[2]*ex[4] - 3*ex[2]*ex[3]*ex[4] + 
    ex[2]^2*ex[3]*ex[4] + ex[4]^2 - ex[2]*ex[4]^2 + ex[3]*ex[4]^2 - 
    ex[2]*ex[3]*ex[4]^2 - 2*ex[2]^2*ex[3]*ex[6] - ex[4]*ex[6] + 
    ex[2]*ex[4]*ex[6] - ex[3]*ex[4]*ex[6] + ex[2]*ex[3]*ex[4]*ex[6]}, 
 {f[1] -> -(y[1]^3*y[2]*y[3]*y[4]*y[5])/2 + (y[1]^3*y[2]*y[3]*y[4]*y[7])/
     (2*y[6]), f[2] -> (-5*y[1]^3*y[2]*y[3]*y[4]*y[5])/6 - 
    (y[1]^3*y[2]*y[8]*y[10])/(y[3]*y[9]) + (y[1]^3*y[2]^2*y[6]*y[11]*y[12])/
     y[13] + (y[1]^3*y[2]*y[14])/(6*y[6]), 
  f[4] -> (-2*y[1]^3*y[15]*y[16]*y[18])/(27*y[3]*y[6]*y[17]) + 
    (2*y[1]^3*y[2]^2*y[6]*y[12]*y[19])/(27*y[13]) + 
    (2*y[1]^3*y[20])/(27*y[6]), 
  f[11] -> (122*y[1]^3*y[2]*y[3]*y[4]*y[5])/27 - (y[1]^3*y[10]*y[22])/
     (6*y[3]*y[6]*y[9]*y[21]) - (y[1]^3*y[2]^2*y[6]*y[12]*y[23])/(6*y[13]) + 
    (y[1]^3*y[24])/(54*y[6]*y[21]), f[15] -> -(y[1]^3*y[2]*y[3]*y[4])/3, 
  f[16] -> (y[1]^3*y[2]^2*y[3]^2*y[5]*y[6])/(6*y[12]) + 
    (y[1]^3*y[2]^2*y[3]^2*y[6]*y[11]*y[12])/(6*y[13]) - 
    (y[1]^3*y[2]*y[3]*y[25])/(6*y[12]), 
  f[17] -> -(y[1]^3*y[2]^2*y[3]*y[5])/3 + (y[1]^3*y[2]*y[26])/(3*y[6]*y[21]), 
  f[18] -> (y[1]^3*y[2]^3*y[3]*y[5]*y[6])/(6*y[8]*y[21]) - 
    (y[1]^3*y[2]*y[10]*y[27]^2)/(6*y[3]*y[8]*y[9]*y[21]^2) + 
    (y[1]^3*y[2]^2*y[28])/(6*y[8]*y[21]^2), 
  f[30] -> (y[1]^3*y[2]*y[3]*y[5]*y[29])/54 - (y[1]^3*y[15]*y[18]*y[30])/
     (12*y[3]*y[6]*y[17]) + (y[1]^3*y[2]^2*y[6]*y[12]*y[31])/(12*y[13]) + 
    (y[1]^3*y[32])/(108*y[6]), 
  f[62] -> (32*y[1]^3*y[2]*y[4])/(3*y[6]*y[21]^2) - 
    (32*y[1]^3*y[2]^2*y[4]*y[8]*y[12]*y[34])/(3*y[6]*y[21]^2*y[33]^2) - 
    (32*y[1]^3*y[2]*y[4]*y[35])/(3*y[6]*y[21]^2*y[33])}, 
 {{f[4]/eps, f[1]/eps^3 + f[2]/eps^2 + f[4], f[11], f[15], f[17], f[30], 
   f[2]/eps, f[2], f[18], f[16], f[62], f[1]/eps^2, f[1]/eps, f[1]}, 
  {mono[1]/2, mono[1], mono[Fr[1, 2]] - mono[Fr[1, 5]], 
   mono[Fr[1, 3]] - mono[Fr[1, 5]], mono[Fr[1, 4]] - mono[Fr[1, 5]], 
   -mono[Fr[1, 5]] + mono[Fr[1, 6]], 
   (mono[1] - 36*mono[Fr[1, 2]] - 9*mono[Fr[1, 5]] - 9*mono[Fr[1, 6]])/27, 
   (6*mono[Fr[1, 2]^2] - 47*mono[Fr[1, 5]] + 2*mono[Fr[1, 2]*Fr[1, 5]] + 
     mono[Fr[1, 5]^2] + 2*mono[Fr[1, 2]*Fr[1, 6]] + mono[Fr[1, 6]^2] - 
     mono[Fr[2, 1]])/6, (-6*mono[Fr[1, 2]^2] + 6*mono[Fr[1, 4]^2] - 
     6*mono[Fr[1, 5]^2] + mono[Fr[2, 1]] + 6*mono[Fr[2, 2]])/6, 
   (-6*mono[Fr[1, 2]^2] + 6*mono[Fr[1, 3]^2] - 6*mono[Fr[1, 6]^2] + 
     mono[Fr[2, 1]] + 6*mono[Fr[2, 3]])/6, mono[SQRT2*Fr[3, 6]], 
   (-2*(mono[Fr[1, 2]] + mono[Fr[1, 5]] + mono[Fr[1, 6]]))/3, 
   (278*mono[1] + 108*mono[Fr[1, 1]^2] + 180*mono[Fr[1, 2]] - 
     90*mono[Fr[1, 5]] - 90*mono[Fr[1, 6]] - 9*mono[Fr[2, 1]] + 
     108*mono[Fr[2, 2]] + 108*mono[Fr[2, 3]] + 108*mono[Fr[2, 5]])/162, 
   (-72*mono[Fr[1, 1]] - 12*mono[Fr[1, 1]^3] + 18*mono[Fr[1, 1]^2*Fr[1, 2]] + 
     168*mono[Fr[1, 2]^2] - 30*mono[Fr[1, 2]^3] - 379*mono[Fr[1, 5]] + 
     9*mono[Fr[1, 1]^2*Fr[1, 5]] + 63*mono[Fr[1, 2]*Fr[1, 5]] - 
     9*mono[Fr[1, 2]^2*Fr[1, 5]] + 168*mono[Fr[1, 5]^2] - 
     18*mono[Fr[1, 2]*Fr[1, 5]^2] - 21*mono[Fr[1, 5]^3] + 
     9*mono[Fr[1, 1]^2*Fr[1, 6]] + 63*mono[Fr[1, 2]*Fr[1, 6]] - 
     9*mono[Fr[1, 2]^2*Fr[1, 6]] + 60*mono[Fr[1, 5]*Fr[1, 6]] - 
     9*mono[Fr[1, 5]^2*Fr[1, 6]] + 168*mono[Fr[1, 6]^2] - 
     18*mono[Fr[1, 2]*Fr[1, 6]^2] - 9*mono[Fr[1, 5]*Fr[1, 6]^2] - 
     21*mono[Fr[1, 6]^3] + 34*mono[Fr[2, 1]] + 6*mono[Fr[1, 1]*Fr[2, 1]] + 
     15*mono[Fr[1, 2]*Fr[2, 1]] + 6*mono[Fr[1, 5]*Fr[2, 1]] + 
     6*mono[Fr[1, 6]*Fr[2, 1]] + 18*mono[Fr[1, 2]*Fr[2, 2]] + 
     9*mono[Fr[1, 5]*Fr[2, 2]] + 9*mono[Fr[1, 6]*Fr[2, 2]] + 
     18*mono[Fr[1, 2]*Fr[2, 3]] + 9*mono[Fr[1, 5]*Fr[2, 3]] + 
     9*mono[Fr[1, 6]*Fr[2, 3]] + 18*mono[Fr[1, 2]*Fr[2, 5]] + 
     9*mono[Fr[1, 5]*Fr[2, 5]] + 9*mono[Fr[1, 6]*Fr[2, 5]] - 
     114*mono[Fr[3, 5]] + 36*mono[Fr[3, 7]] + 36*mono[Fr[3, 8]] + 
     36*mono[Fr[3, 9]])/54}}}


==> anc/bbggH/PolesUVIR_bbggH_2L_nf1_+++-.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{y[1] -> ex[2], y[2] -> 1 + ex[2], y[3] -> ex[3], y[4] -> ex[4], 
  y[5] -> ex[2]*ex[3] + ex[2]^2*ex[3] - ex[4] - ex[3]*ex[4] - 
    ex[2]*ex[3]*ex[4], y[6] -> ex[2] - ex[4]*ex[5], 
  y[7] -> ex[2] - ex[4] + ex[6], y[8] -> 1 + ex[3], y[9] -> ex[2] - ex[4], 
  y[10] -> ex[2] + ex[2]*ex[3] - ex[4] + ex[2]*ex[4] - ex[3]*ex[4] - 
    ex[2]*ex[3]*ex[4] + ex[2]*ex[3]*ex[4]*ex[5] - ex[2]*ex[6], 
  y[11] -> -11 + 3*ex[3], y[12] -> -ex[4] - ex[3]*ex[4] - 
    2*ex[2]*ex[3]*ex[4] + ex[2]*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6], 
  y[13] -> -ex[4] - 2*ex[2]*ex[3]*ex[4] + ex[3]*ex[4]^2 + 
    ex[2]*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6] - ex[3]*ex[4]*ex[6], 
  y[14] -> ex[2]*ex[3] - ex[4] - ex[3]*ex[4], 
  y[15] -> 3*ex[2] + 3*ex[2]*ex[3] + 14*ex[2]^2*ex[3] - 3*ex[4] - 
    14*ex[2]*ex[4] - 3*ex[3]*ex[4] - 25*ex[2]*ex[3]*ex[4] + 11*ex[4]^2 + 
    11*ex[3]*ex[4]^2 + 11*ex[2]*ex[6] + 11*ex[2]*ex[3]*ex[6] - 
    11*ex[4]*ex[6] - 11*ex[3]*ex[4]*ex[6], 
  y[16] -> -2*ex[2]*ex[3]*ex[4] + ex[4]^2 + ex[3]*ex[4]^2 + 
    ex[2]*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6] - ex[4]*ex[6] - 
    ex[3]*ex[4]*ex[6], y[17] -> ex[2]*ex[3] - ex[4] - ex[3]*ex[4] - 
    ex[2]*ex[3]*ex[4] + ex[2]*ex[3]*ex[4]*ex[5], 
  y[18] -> -11*ex[2]^2*ex[3] + 14*ex[2]*ex[4] + 22*ex[2]*ex[3]*ex[4] - 
    11*ex[4]^2 - 11*ex[3]*ex[4]^2 + 11*ex[2]^2*ex[3]*ex[6] - 
    11*ex[2]*ex[3]*ex[4]*ex[6], y[19] -> 1 + ex[3] + ex[2]*ex[3], 
  y[20] -> -(ex[2]*ex[3]) + ex[4] + ex[3]*ex[4], 
  y[21] -> -(ex[2]*ex[3]) - ex[2]^2*ex[3] + ex[4] + ex[3]*ex[4] + 
    ex[2]*ex[3]*ex[4], y[22] -> -(ex[2]*ex[3]) + ex[4] + ex[3]*ex[4] + 
    ex[2]*ex[3]*ex[6], y[23] -> -2*ex[2]*ex[4] + ex[4]^2 + 
    ex[2]*ex[4]*ex[5] + ex[2]*ex[6] - ex[4]*ex[6], 
  y[24] -> -(ex[2]*ex[3]) + ex[4] + ex[3]*ex[4] - ex[6] - ex[3]*ex[6], 
  y[25] -> -ex[2] + ex[4]*ex[5], y[26] -> -ex[2] + ex[4] - ex[6], 
  y[27] -> 1 + ex[4] - ex[6], y[28] -> 5 + 2*ex[3], y[29] -> 3 + 2*ex[3], 
  y[30] -> -2*ex[2] - 2*ex[2]*ex[3] + 2*ex[4] - 12*ex[2]*ex[4] + 
    2*ex[3]*ex[4] - 5*ex[2]*ex[3]*ex[4] + 11*ex[4]^2 + 5*ex[3]*ex[4]^2 + 
    2*ex[2]*ex[6] + 2*ex[2]*ex[3]*ex[6] - 2*ex[4]*ex[6] - 
    2*ex[3]*ex[4]*ex[6], y[31] -> -7*ex[2] - ex[2]*ex[3] + 6*ex[4] + 
    ex[3]*ex[4] + 2*ex[2]*ex[3]*ex[4] - 2*ex[3]*ex[4]^2 - 
    2*ex[2]*ex[3]*ex[6] + 2*ex[3]*ex[4]*ex[6], 
  y[32] -> 3 + 3*ex[3] + ex[3]^2, y[33] -> ex[2]^2*ex[3] + ex[2]^3*ex[3] + 
    2*ex[2]^2*ex[3]^2 + 4*ex[2]^3*ex[3]^2 + 2*ex[2]^4*ex[3]^2 - ex[2]*ex[4] - 
    2*ex[2]^2*ex[4] - 5*ex[2]*ex[3]*ex[4] - 7*ex[2]^2*ex[3]*ex[4] - 
    2*ex[2]^3*ex[3]*ex[4] - 4*ex[2]*ex[3]^2*ex[4] - 8*ex[2]^2*ex[3]^2*ex[4] - 
    4*ex[2]^3*ex[3]^2*ex[4] + 2*ex[4]^2 + 2*ex[2]*ex[4]^2 + 4*ex[3]*ex[4]^2 + 
    6*ex[2]*ex[3]*ex[4]^2 + 2*ex[2]^2*ex[3]*ex[4]^2 + 2*ex[3]^2*ex[4]^2 + 
    4*ex[2]*ex[3]^2*ex[4]^2 + 2*ex[2]^2*ex[3]^2*ex[4]^2, y[34] -> -1 + ex[5], 
  y[35] -> ex[6], y[36] -> 289*ex[2]*ex[3] + 289*ex[2]^2*ex[3] - 289*ex[4] - 
    325*ex[2]*ex[4] - 289*ex[3]*ex[4] - 289*ex[2]*ex[3]*ex[4], 
  y[37] -> 325 + 9*ex[3], y[38] -> 27*ex[2] + 27*ex[2]*ex[3] + 
    316*ex[2]^2*ex[3] - 27*ex[4] - 280*ex[2]*ex[4] - 27*ex[3]*ex[4] - 
    605*ex[2]*ex[3]*ex[4] + 289*ex[4]^2 + 289*ex[3]*ex[4]^2 + 
    289*ex[2]*ex[6] + 289*ex[2]*ex[3]*ex[6] - 289*ex[4]*ex[6] - 
    289*ex[3]*ex[4]*ex[6], y[39] -> -325*ex[2]^2*ex[3] + 316*ex[2]*ex[4] + 
    650*ex[2]*ex[3]*ex[4] - 325*ex[4]^2 - 325*ex[3]*ex[4]^2 + 
    325*ex[2]^2*ex[3]*ex[6] - 325*ex[2]*ex[3]*ex[4]*ex[6], 
  y[40] -> -5 + 15*ex[3] + 6*ex[3]^2, 
  y[41] -> -325 + 351*ex[3] + 108*ex[3]^2, 
  y[42] -> -9*ex[2] - 9*ex[2]*ex[3] + 316*ex[2]^2*ex[3] + 9*ex[4] - 
    316*ex[2]*ex[4] + 9*ex[3]*ex[4] - 641*ex[2]*ex[3]*ex[4] + 325*ex[4]^2 + 
    325*ex[3]*ex[4]^2 + 325*ex[2]*ex[6] + 325*ex[2]*ex[3]*ex[6] - 
    325*ex[4]*ex[6] - 325*ex[3]*ex[4]*ex[6], 
  y[43] -> 8*ex[2] + 8*ex[2]*ex[3] - 8*ex[4] + 48*ex[2]*ex[4] - 
    8*ex[3]*ex[4] + 20*ex[2]*ex[3]*ex[4] - 47*ex[4]^2 - 20*ex[3]*ex[4]^2 - 
    8*ex[2]*ex[6] - 8*ex[2]*ex[3]*ex[6] + 8*ex[4]*ex[6] + 
    8*ex[3]*ex[4]*ex[6], y[44] -> 3*ex[2]*ex[3] + 3*ex[2]^2*ex[3] - 3*ex[4] - 
    4*ex[2]*ex[4] - 3*ex[3]*ex[4] - 3*ex[2]*ex[3]*ex[4], y[45] -> 4 + ex[3], 
  y[46] -> -(ex[2]*ex[4]) - 2*ex[2]*ex[3]*ex[4] - 2*ex[2]^2*ex[3]*ex[4] + 
    ex[4]^2 + ex[3]*ex[4]^2 + ex[2]*ex[3]*ex[4]^2 + ex[2]*ex[3]*ex[4]*ex[5] + 
    ex[2]^2*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6] + ex[2]^2*ex[3]*ex[6] - 
    ex[4]*ex[6] - ex[3]*ex[4]*ex[6] - ex[2]*ex[3]*ex[4]*ex[6], 
  y[47] -> ex[2]*ex[3] - ex[3]*ex[4] - ex[6], 
  y[48] -> ex[2]*ex[3] - ex[4] - ex[3]*ex[4] + ex[6] + ex[3]*ex[6], 
  y[49] -> ex[2]^2*ex[3] - 2*ex[2]*ex[4] - 2*ex[2]*ex[3]*ex[4] + ex[4]^2 + 
    ex[3]*ex[4]^2 + ex[2]*ex[6] + ex[2]*ex[3]*ex[6] - ex[4]*ex[6] - 
    ex[3]*ex[4]*ex[6], y[50] -> ex[2]^2*ex[3] - ex[2]*ex[4] - 
    3*ex[2]*ex[3]*ex[4] - ex[2]^2*ex[3]*ex[4] + ex[4]^2 + ex[3]*ex[4]^2 + 
    ex[2]*ex[3]*ex[4]*ex[5] + ex[2]^2*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6] - 
    ex[4]*ex[6] - ex[3]*ex[4]*ex[6], 
  y[51] -> ex[2]^2*ex[3] - ex[2]*ex[4] - 2*ex[2]*ex[3]*ex[4] + ex[4]^2 + 
    ex[3]*ex[4]^2 + ex[2]*ex[3]*ex[6] - ex[4]*ex[6] - ex[2]*ex[4]*ex[6] - 
    ex[3]*ex[4]*ex[6]}, 
 {f[3] -> (-11*y[2]*y[4]*y[7])/(9*y[1]*y[3]*y[5]*y[6]) + 
    y[4]^2/(3*y[8]*y[9]*y[10]) + (y[4]*y[11])/(9*y[3]*y[8]*y[12]) - 
    (y[1]*y[4])/(3*y[3]*y[9]*y[13]) - (y[4]*y[15])/
     (9*y[8]*y[9]*y[14]*y[16]) + (y[4]^2*y[18])/(9*y[3]*y[5]*y[9]*y[14]*
      y[17]), f[5] -> (2*y[2]*y[4]*y[7])/(3*y[1]*y[3]*y[5]*y[6]) + 
    (2*y[4])/(3*y[3]*y[8]*y[12]) - (2*y[2]^2)/(3*y[1]*y[19]) - 
    (2*y[4]^2*y[22])/(3*y[3]*y[17]*y[20]*y[21]) - 
    (2*y[2]*y[4]*y[7])/(3*y[1]*y[3]*y[23]) + (2*y[4]*y[24])/
     (3*y[8]*y[16]*y[20]), f[7] -> y[2]^2/(3*y[1]), 
  f[13] -> (y[4]*y[8]^2)/(3*y[3]*y[12]) - (y[4]^2*y[22])/
     (3*y[3]*y[17]*y[20]*y[21]) - (y[4]^2*y[26])/(3*y[3]*y[20]*y[21]*y[25]), 
  f[16] -> -(y[4]/(y[3]*y[8]*y[12])) - (y[1]*y[4]*y[27])/(3*y[10]^2) - 
    (y[4]^2*y[27])/(3*y[13]^2) - (y[4]*y[28])/(3*y[8]*y[10]) + 
    (y[4]*y[29])/(3*y[3]*y[13]), f[17] -> (-7*y[4])/(3*y[3]*y[8]*y[12]) - 
    (y[1]*y[4]^2)/(3*y[8]*y[9]*y[14]*y[16]) + 
    y[4]^3/(3*y[3]*y[9]*y[14]*y[17]) + (2*y[2]^2)/(3*y[1]*y[19]) - 
    (2*y[1]*y[4]*y[27])/(3*y[10]^2) - (2*y[4]^2*y[27])/(3*y[13]^2) + 
    y[30]/(3*y[8]*y[9]*y[10]) - (y[4]*y[31])/(3*y[3]*y[9]*y[13]), 
  f[19] -> -(y[4]*y[32])/(3*y[8]*y[12]), 
  f[23] -> -((y[2]*y[4]*y[7])/(y[1]*y[3]*y[5]*y[6])) - 
    (y[2]^2*y[4])/(3*y[21]^2), 
  f[24] -> (-7*y[2]*y[4]*y[7])/(3*y[1]*y[3]*y[5]*y[6]) + 
    (2*y[2]*y[4]*y[7])/(3*y[1]*y[3]*y[23]) - (y[1]*y[4]^2*y[27])/
     (3*y[17]*y[20]*y[21]) - (y[2]*y[4]*y[33])/(3*y[1]*y[5]^2*y[14]), 
  f[26] -> (y[4]*y[7])/(3*y[1]*y[3]*y[6]*y[14]) + 
    y[35]/(3*y[1]*y[3]*y[14]*y[34]), 
  f[32] -> y[4]^2/(12*y[8]*y[9]*y[10]) - (y[1]*y[4])/(12*y[3]*y[9]*y[13]) + 
    (y[4]*y[7]*y[36])/(108*y[1]*y[3]*y[5]*y[6]*y[14]) + 
    (y[4]*y[37])/(108*y[3]*y[8]*y[12]) + (y[4]*y[38])/
     (108*y[8]*y[9]*y[14]*y[16]) - (y[4]^2*y[39])/(108*y[3]*y[5]*y[9]*y[14]*
      y[17]), f[40] -> -(y[4]*y[7])/(3*y[1]*y[3]*y[6]*y[14]) - 
    (y[4]*y[24])/(6*y[8]*y[16]*y[20]) - y[35]/(6*y[1]*y[3]*y[14]*y[34]), 
  f[45] -> (5*y[2]*y[4]*y[7])/(9*y[1]*y[3]*y[5]*y[6]) - 
    (5*y[4]^2*y[22])/(9*y[3]*y[17]*y[20]*y[21]) + 
    (5*y[4]*y[24])/(9*y[8]*y[16]*y[20]) + (y[1]*y[4]*y[27])/(3*y[10]^2) + 
    (y[4]*y[28])/(3*y[8]*y[10]) - (y[4]*y[40])/(9*y[3]*y[8]*y[12]), 
  f[46] -> (325*y[2]*y[4]*y[7])/(108*y[1]*y[3]*y[5]*y[6]) - 
    (y[1]*y[4])/(12*y[3]*y[9]*y[13]) + (2*y[1]*y[4]*y[27])/(3*y[10]^2) - 
    (y[4]^2*y[39])/(108*y[3]*y[5]*y[9]*y[14]*y[17]) - 
    (y[4]*y[41])/(108*y[3]*y[8]*y[12]) + (y[4]*y[42])/
     (108*y[8]*y[9]*y[14]*y[16]) + y[43]/(12*y[8]*y[9]*y[10]), 
  f[70] -> -y[4]/(6*y[20]^2) - (y[4]*y[7]*y[44])/(6*y[1]*y[2]*y[3]*y[6]*
      y[14]^2), f[75] -> 1/(3*y[1]) - (y[4]*y[45])/(6*y[12]), 
  f[79] -> (-2*y[2]*y[4]*y[7])/(3*y[1]*y[3]*y[5]*y[6]) + 
    (y[4]^2*y[22])/(3*y[3]*y[17]*y[20]*y[21]) - 
    y[35]/(3*y[1]*y[3]*y[14]*y[34]) + (y[2]^2*y[4]*y[7])/(3*y[21]*y[46]), 
  f[90] -> -y[4]/(3*y[1]*y[8]) - (y[35]*y[47])/(3*y[1]*y[3]*y[14]*y[34]) - 
    (y[4]*y[48]*y[49])/(3*y[1]*y[8]*y[14]*y[16]), 
  f[99] -> (-32*y[1]*y[4]^2*y[22])/(3*y[3]*y[5]*y[14]^2*y[17]*y[27]) + 
    (32*y[2]^2*y[4]*y[7])/(3*y[3]*y[5]*y[9]*y[27]*y[46]) + 
    (32*y[1]*y[2]*y[4]*y[35])/(3*y[20]*y[50]^2) - 
    (32*y[2]*y[4]*y[51])/(3*y[3]*y[9]*y[14]^2*y[27]*y[50])}, 
 {{f[3]/eps, f[3], f[5], f[16]/eps + f[17], f[23]/eps + f[24], f[32], 
   f[45]/eps + f[46], f[16], f[23], f[45], f[70], f[75], f[7], f[90]/eps, 
   f[90], f[99], f[26]/eps^3, f[26]/eps^2, f[26]/eps, f[26], 
   f[13]/eps^3 + f[19]/eps^3, f[13]/eps^2 + f[19]/eps^2, f[13]/eps, f[13], 
   f[19]/eps, f[19], f[79]/eps, f[79], f[40]/eps^3, f[40]/eps^2, f[40]/eps, 
   f[40]}, {mono[1], 2*mono[1], mono[Fr[1, 1]] - mono[Fr[1, 2]], 
   -mono[Fr[1, 2]] + mono[Fr[1, 3]], -mono[Fr[1, 2]] + mono[Fr[1, 4]], 
   -mono[Fr[1, 2]] + mono[Fr[1, 5]], -mono[Fr[1, 2]] + mono[Fr[1, 6]], 
   (2*mono[Fr[1, 2]*Fr[1, 3]] - 2*mono[Fr[1, 3]^2] - 
     mono[Fr[1, 2]*Fr[1, 5]] + mono[Fr[1, 3]*Fr[1, 5]] - 
     mono[Fr[1, 2]*Fr[1, 6]] + mono[Fr[1, 3]*Fr[1, 6]])/4, 
   (2*mono[Fr[1, 2]*Fr[1, 4]] - 2*mono[Fr[1, 4]^2] - 
     mono[Fr[1, 2]*Fr[1, 5]] + mono[Fr[1, 4]*Fr[1, 5]] - 
     mono[Fr[1, 2]*Fr[1, 6]] + mono[Fr[1, 4]*Fr[1, 6]])/4, 
   (-mono[Fr[1, 2]*Fr[1, 5]] + mono[Fr[1, 2]*Fr[1, 6]] + 
     mono[Fr[1, 5]*Fr[1, 6]] - mono[Fr[1, 6]^2])/4, 
   (-6*mono[Fr[1, 2]^2] + 6*mono[Fr[1, 4]^2] - 6*mono[Fr[1, 5]^2] + 
     mono[Fr[2, 1]] + 6*mono[Fr[2, 2]])/6, 
   (-6*mono[Fr[1, 2]^2] + 6*mono[Fr[1, 3]^2] - 6*mono[Fr[1, 6]^2] + 
     mono[Fr[2, 1]] + 6*mono[Fr[2, 3]])/6, mono[Fr[1, 1]^2] + 
    mono[Fr[1, 2]^2] - mono[Fr[1, 3]^2] - mono[Fr[1, 4]^2] + mono[Fr[2, 5]], 
   mono[Fr[2, 7]/SQRT1], (2*mono[(Fr[1, 2]*Fr[2, 7])/SQRT1] + 
     mono[(Fr[1, 5]*Fr[2, 7])/SQRT1] + mono[(Fr[1, 6]*Fr[2, 7])/SQRT1] + 
     4*mono[Fr[3, 3]/SQRT1])/4, mono[SQRT2*Fr[3, 6]], (3*mono[1])/2, 
   (5*mono[1] - 2*mono[Fr[1, 2]] - 2*mono[Fr[1, 5]] - 2*mono[Fr[1, 6]])/2, 
   (-40*mono[Fr[1, 2]] + 12*mono[Fr[1, 4]^2] - 20*mono[Fr[1, 5]] + 
     12*mono[Fr[1, 6]^2] - 3*mono[Fr[2, 1]] + 12*mono[Fr[2, 2]])/12, 
   (-384*mono[1] - 2312*mono[Fr[1, 2]] + 516*mono[Fr[1, 2]^2] - 
     60*mono[Fr[1, 2]^3] + 36*mono[Fr[1, 2]*Fr[1, 4]^2] - 
     24*mono[Fr[1, 4]^3] + 156*mono[Fr[1, 2]*Fr[1, 5]] - 
     18*mono[Fr[1, 2]^2*Fr[1, 5]] + 18*mono[Fr[1, 4]^2*Fr[1, 5]] + 
     366*mono[Fr[1, 5]^2] - 36*mono[Fr[1, 2]*Fr[1, 5]^2] - 
     42*mono[Fr[1, 5]^3] + 216*mono[Fr[1, 2]*Fr[1, 6]] - 
     18*mono[Fr[1, 2]^2*Fr[1, 6]] + 18*mono[Fr[1, 4]^2*Fr[1, 6]] + 
     150*mono[Fr[1, 5]*Fr[1, 6]] - 18*mono[Fr[1, 5]^2*Fr[1, 6]] + 
     336*mono[Fr[1, 6]^2] - 48*mono[Fr[1, 6]^3] + 38*mono[Fr[2, 1]] + 
     24*mono[Fr[1, 2]*Fr[2, 1]] + 12*mono[Fr[1, 4]*Fr[2, 1]] + 
     9*mono[Fr[1, 5]*Fr[2, 1]] + 21*mono[Fr[1, 6]*Fr[2, 1]] + 
     36*mono[Fr[1, 2]*Fr[2, 2]] + 18*mono[Fr[1, 5]*Fr[2, 2]] + 
     18*mono[Fr[1, 6]*Fr[2, 2]] - 564*mono[Fr[3, 5]] + 72*mono[Fr[3, 7]])/72, 
   (-3*mono[1])/2, (-5*mono[1] + 2*mono[Fr[1, 2]] + 2*mono[Fr[1, 5]] + 
     2*mono[Fr[1, 6]])/2, (-12*mono[Fr[1, 1]^2] + 40*mono[Fr[1, 2]] + 
     12*mono[Fr[1, 2]^2] + 20*mono[Fr[1, 5]] - mono[Fr[2, 1]] - 
     24*mono[Fr[2, 3]] - 24*mono[Fr[2, 6]])/12, 
   (384*mono[1] + 24*mono[Fr[1, 1]^3] + 2312*mono[Fr[1, 2]] - 
     36*mono[Fr[1, 1]^2*Fr[1, 2]] - 516*mono[Fr[1, 2]^2] + 
     72*mono[Fr[1, 2]^3] - 18*mono[Fr[1, 1]^2*Fr[1, 5]] - 
     156*mono[Fr[1, 2]*Fr[1, 5]] + 36*mono[Fr[1, 2]^2*Fr[1, 5]] - 
     366*mono[Fr[1, 5]^2] + 36*mono[Fr[1, 2]*Fr[1, 5]^2] + 
     42*mono[Fr[1, 5]^3] - 18*mono[Fr[1, 1]^2*Fr[1, 6]] - 
     216*mono[Fr[1, 2]*Fr[1, 6]] + 36*mono[Fr[1, 2]^2*Fr[1, 6]] - 
     150*mono[Fr[1, 5]*Fr[1, 6]] + 18*mono[Fr[1, 5]^2*Fr[1, 6]] - 
     336*mono[Fr[1, 6]^2] + 36*mono[Fr[1, 2]*Fr[1, 6]^2] + 
     18*mono[Fr[1, 5]*Fr[1, 6]^2] + 42*mono[Fr[1, 6]^3] - 38*mono[Fr[2, 1]] - 
     12*mono[Fr[1, 1]*Fr[2, 1]] - 24*mono[Fr[1, 2]*Fr[2, 1]] - 
     15*mono[Fr[1, 5]*Fr[2, 1]] - 15*mono[Fr[1, 6]*Fr[2, 1]] - 
     72*mono[Fr[1, 2]*Fr[2, 3]] - 36*mono[Fr[1, 5]*Fr[2, 3]] - 
     36*mono[Fr[1, 6]*Fr[2, 3]] - 72*mono[Fr[1, 2]*Fr[2, 6]] - 
     36*mono[Fr[1, 5]*Fr[2, 6]] - 36*mono[Fr[1, 6]*Fr[2, 6]] - 
     144*mono[Fr[3, 2]] - 108*mono[Fr[3, 5]] - 144*mono[Fr[3, 8]])/72, 
   (-12*mono[Fr[1, 1]^2] + 40*mono[Fr[1, 2]] + 12*mono[Fr[1, 3]^2] + 
     20*mono[Fr[1, 5]] - 12*mono[Fr[1, 6]^2] + mono[Fr[2, 1]] - 
     12*mono[Fr[2, 3]] - 24*mono[Fr[2, 6]])/12, 
   (192*mono[1] + 12*mono[Fr[1, 1]^3] + 1156*mono[Fr[1, 2]] - 
     18*mono[Fr[1, 1]^2*Fr[1, 2]] - 258*mono[Fr[1, 2]^2] + 
     30*mono[Fr[1, 2]^3] + 18*mono[Fr[1, 2]*Fr[1, 3]^2] - 
     12*mono[Fr[1, 3]^3] - 9*mono[Fr[1, 1]^2*Fr[1, 5]] - 
     78*mono[Fr[1, 2]*Fr[1, 5]] + 9*mono[Fr[1, 2]^2*Fr[1, 5]] + 
     9*mono[Fr[1, 3]^2*Fr[1, 5]] - 183*mono[Fr[1, 5]^2] + 
     18*mono[Fr[1, 2]*Fr[1, 5]^2] + 21*mono[Fr[1, 5]^3] - 
     9*mono[Fr[1, 1]^2*Fr[1, 6]] - 108*mono[Fr[1, 2]*Fr[1, 6]] + 
     9*mono[Fr[1, 2]^2*Fr[1, 6]] + 9*mono[Fr[1, 3]^2*Fr[1, 6]] - 
     75*mono[Fr[1, 5]*Fr[1, 6]] + 9*mono[Fr[1, 5]^2*Fr[1, 6]] - 
     168*mono[Fr[1, 6]^2] + 24*mono[Fr[1, 6]^3] - 19*mono[Fr[2, 1]] - 
     6*mono[Fr[1, 1]*Fr[2, 1]] - 15*mono[Fr[1, 2]*Fr[2, 1]] + 
     6*mono[Fr[1, 3]*Fr[2, 1]] - 6*mono[Fr[1, 5]*Fr[2, 1]] - 
     12*mono[Fr[1, 6]*Fr[2, 1]] - 18*mono[Fr[1, 2]*Fr[2, 3]] - 
     9*mono[Fr[1, 5]*Fr[2, 3]] - 9*mono[Fr[1, 6]*Fr[2, 3]] - 
     36*mono[Fr[1, 2]*Fr[2, 6]] - 18*mono[Fr[1, 5]*Fr[2, 6]] - 
     18*mono[Fr[1, 6]*Fr[2, 6]] - 72*mono[Fr[3, 2]] + 114*mono[Fr[3, 5]] - 
     36*mono[Fr[3, 8]])/36, mono[Fr[2, 2]] - mono[Fr[2, 3]] + 
    mono[Fr[2, 4]] - mono[Fr[2, 6]], 
   (2*mono[Fr[1, 2]*Fr[2, 2]] + mono[Fr[1, 5]*Fr[2, 2]] + 
     mono[Fr[1, 6]*Fr[2, 2]] - 2*mono[Fr[1, 2]*Fr[2, 3]] - 
     mono[Fr[1, 5]*Fr[2, 3]] - mono[Fr[1, 6]*Fr[2, 3]] + 
     2*mono[Fr[1, 2]*Fr[2, 4]] + mono[Fr[1, 5]*Fr[2, 4]] + 
     mono[Fr[1, 6]*Fr[2, 4]] - 2*mono[Fr[1, 2]*Fr[2, 6]] - 
     mono[Fr[1, 5]*Fr[2, 6]] - mono[Fr[1, 6]*Fr[2, 6]] + 4*mono[Fr[3, 1]] - 
     4*mono[Fr[3, 2]] + 4*mono[Fr[3, 7]] - 4*mono[Fr[3, 8]])/4, 3*mono[1], 
   5*mono[1] - 2*mono[Fr[1, 2]] - 2*mono[Fr[1, 5]] - 2*mono[Fr[1, 6]], 
   (3*mono[Fr[1, 1]^2] - 20*mono[Fr[1, 2]] - 10*mono[Fr[1, 5]] + 
     3*mono[Fr[1, 5]^2] + 3*mono[Fr[1, 6]^2] - mono[Fr[2, 1]] + 
     6*mono[Fr[2, 3]] + 6*mono[Fr[2, 6]])/3, 
   (-768*mono[1] - 24*mono[Fr[1, 1]^3] - 4624*mono[Fr[1, 2]] + 
     36*mono[Fr[1, 1]^2*Fr[1, 2]] + 1032*mono[Fr[1, 2]^2] - 
     120*mono[Fr[1, 2]^3] + 18*mono[Fr[1, 1]^2*Fr[1, 5]] + 
     312*mono[Fr[1, 2]*Fr[1, 5]] - 36*mono[Fr[1, 2]^2*Fr[1, 5]] + 
     732*mono[Fr[1, 5]^2] - 36*mono[Fr[1, 2]*Fr[1, 5]^2] - 
     90*mono[Fr[1, 5]^3] + 18*mono[Fr[1, 1]^2*Fr[1, 6]] + 
     432*mono[Fr[1, 2]*Fr[1, 6]] - 36*mono[Fr[1, 2]^2*Fr[1, 6]] + 
     300*mono[Fr[1, 5]*Fr[1, 6]] - 18*mono[Fr[1, 5]^2*Fr[1, 6]] + 
     672*mono[Fr[1, 6]^2] - 36*mono[Fr[1, 2]*Fr[1, 6]^2] - 
     18*mono[Fr[1, 5]*Fr[1, 6]^2] - 90*mono[Fr[1, 6]^3] + 76*mono[Fr[2, 1]] + 
     12*mono[Fr[1, 1]*Fr[2, 1]] + 54*mono[Fr[1, 2]*Fr[2, 1]] + 
     33*mono[Fr[1, 5]*Fr[2, 1]] + 33*mono[Fr[1, 6]*Fr[2, 1]] + 
     72*mono[Fr[1, 2]*Fr[2, 3]] + 36*mono[Fr[1, 5]*Fr[2, 3]] + 
     36*mono[Fr[1, 6]*Fr[2, 3]] + 72*mono[Fr[1, 2]*Fr[2, 6]] + 
     36*mono[Fr[1, 5]*Fr[2, 6]] + 36*mono[Fr[1, 6]*Fr[2, 6]] + 
     144*mono[Fr[3, 2]] - 792*mono[Fr[3, 5]] + 144*mono[Fr[3, 8]])/72}}}


==> anc/bbggH/PolesUVIR_bbggH_2L_nf1_++-+.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{y[1] -> ex[3], y[2] -> ex[4], y[3] -> -(ex[2]*ex[3]) + ex[4] + ex[3]*ex[4], 
  y[4] -> -(ex[2]*ex[3]) - ex[2]^2*ex[3] + ex[4] + ex[3]*ex[4] + 
    ex[2]*ex[3]*ex[4], y[5] -> -ex[2] + ex[4]*ex[5], 
  y[6] -> -ex[2] + ex[4] - ex[6], y[7] -> ex[2]*ex[3] - ex[4] - ex[3]*ex[4] - 
    ex[2]*ex[3]*ex[4] + ex[2]*ex[3]*ex[4]*ex[5], 
  y[8] -> -(ex[2]*ex[3]) + ex[4] + ex[3]*ex[4] + ex[2]*ex[3]*ex[6], 
  y[9] -> 1 + ex[3], y[10] -> -ex[4] - ex[3]*ex[4] - 2*ex[2]*ex[3]*ex[4] + 
    ex[2]*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6], y[11] -> 1 + ex[2], 
  y[12] -> ex[2]*ex[3] - ex[4] - ex[3]*ex[4], 
  y[13] -> 14*ex[2]*ex[3] + 14*ex[2]^2*ex[3] - 14*ex[4] - 11*ex[2]*ex[4] - 
    14*ex[3]*ex[4] - 14*ex[2]*ex[3]*ex[4], 
  y[14] -> ex[2]*ex[3] + ex[2]^2*ex[3] - ex[4] - ex[3]*ex[4] - 
    ex[2]*ex[3]*ex[4], y[15] -> ex[2] - ex[4]*ex[5], 
  y[16] -> ex[2] - ex[4] + ex[6], y[17] -> ex[2]*ex[3] - ex[4] - 
    ex[3]*ex[4]*ex[5], y[18] -> ex[2], y[19] -> ex[2] - ex[4], 
  y[20] -> -ex[4] - 2*ex[2]*ex[3]*ex[4] + ex[3]*ex[4]^2 + 
    ex[2]*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6] - ex[3]*ex[4]*ex[6], 
  y[21] -> -11*ex[2]^2*ex[3] + 14*ex[2]*ex[4] + 22*ex[2]*ex[3]*ex[4] - 
    11*ex[4]^2 - 11*ex[3]*ex[4]^2 + 11*ex[2]^2*ex[3]*ex[6] - 
    11*ex[2]*ex[3]*ex[4]*ex[6], y[22] -> -1 + ex[2] - ex[3], 
  y[23] -> 1 + ex[3] + ex[2]*ex[3], 
  y[24] -> -2*ex[2]*ex[4] + ex[4]^2 + ex[2]*ex[4]*ex[5] + ex[2]*ex[6] - 
    ex[4]*ex[6], y[25] -> 1 + ex[4] - ex[6], y[26] -> 3 + 2*ex[3], 
  y[27] -> -7*ex[2] - ex[2]*ex[3] + 6*ex[4] + ex[3]*ex[4] + 
    2*ex[2]*ex[3]*ex[4] - 2*ex[3]*ex[4]^2 - 2*ex[2]*ex[3]*ex[6] + 
    2*ex[3]*ex[4]*ex[6], y[28] -> -(ex[2]*ex[3]) - ex[2]*ex[3]^2 - 
    ex[2]^2*ex[3]^2 - 2*ex[4] + 2*ex[2]*ex[4] - ex[3]*ex[4] + ex[3]^2*ex[4] + 
    ex[2]*ex[3]^2*ex[4] - 2*ex[4]^2 + 2*ex[2]*ex[4]^2 - 2*ex[3]*ex[4]^2 + 
    2*ex[4]*ex[6] - 2*ex[2]*ex[4]*ex[6] + 2*ex[3]*ex[4]*ex[6], 
  y[29] -> ex[5], y[30] -> ex[2] + ex[2]*ex[3] + ex[2]^2*ex[3] - ex[4] - 
    ex[2]*ex[4] - ex[3]*ex[4] - ex[2]*ex[3]*ex[4], 
  y[31] -> ex[2] + ex[2]*ex[3] + ex[2]^2*ex[3] - ex[4] - ex[3]*ex[4] - 
    2*ex[2]*ex[3]*ex[4] - ex[2]^2*ex[3]*ex[4] + ex[2]*ex[3]*ex[4]*ex[5] + 
    ex[2]^2*ex[3]*ex[4]*ex[5] - ex[2]*ex[6], 
  y[32] -> -ex[2] + ex[4] + ex[2]*ex[6], 
  y[33] -> ex[2] + ex[2]*ex[3] + ex[2]^2*ex[3] - 2*ex[4] - ex[2]*ex[4] - 
    2*ex[3]*ex[4] + 2*ex[2]^2*ex[3]*ex[4] - 2*ex[4]^2 - 2*ex[2]*ex[4]^2 - 
    2*ex[3]*ex[4]^2 - 2*ex[2]*ex[3]*ex[4]^2 - ex[2]*ex[6] - 
    2*ex[2]*ex[3]*ex[6] - 2*ex[2]^2*ex[3]*ex[6] + 2*ex[4]*ex[6] + 
    2*ex[2]*ex[4]*ex[6] + 2*ex[3]*ex[4]*ex[6] + 2*ex[2]*ex[3]*ex[4]*ex[6], 
  y[34] -> ex[2]*ex[3] + ex[2]^2*ex[3] - ex[4] + ex[2]*ex[4] - ex[3]*ex[4] - 
    ex[2]*ex[3]*ex[4], y[35] -> 3*ex[2]^2*ex[3] + 3*ex[2]^3*ex[3] - 
    5*ex[2]*ex[4] - 7*ex[2]^2*ex[4] - 6*ex[2]*ex[3]*ex[4] - 
    6*ex[2]^2*ex[3]*ex[4] + 3*ex[4]^2 + 5*ex[2]*ex[4]^2 + 3*ex[3]*ex[4]^2 + 
    3*ex[2]*ex[3]*ex[4]^2 + 3*ex[2]*ex[3]*ex[6] + 3*ex[2]^2*ex[3]*ex[6] - 
    3*ex[4]*ex[6] - 5*ex[2]*ex[4]*ex[6] - 3*ex[3]*ex[4]*ex[6] - 
    3*ex[2]*ex[3]*ex[4]*ex[6], y[36] -> 3*ex[2]^4*ex[3]^2 + 
    3*ex[2]^5*ex[3]^2 - 6*ex[2]^3*ex[3]*ex[4] - ex[2]^4*ex[3]*ex[4] - 
    2*ex[2]^2*ex[3]^2*ex[4] - 12*ex[2]^3*ex[3]^2*ex[4] - 
    10*ex[2]^4*ex[3]^2*ex[4] + 3*ex[2]^2*ex[4]^2 - 2*ex[2]^3*ex[4]^2 + 
    4*ex[2]*ex[3]*ex[4]^2 + 14*ex[2]^2*ex[3]*ex[4]^2 + 
    ex[2]^3*ex[3]*ex[4]^2 - 2*ex[2]^4*ex[3]*ex[4]^2 + 
    4*ex[2]*ex[3]^2*ex[4]^2 + 15*ex[2]^2*ex[3]^2*ex[4]^2 + 
    11*ex[2]^3*ex[3]^2*ex[4]^2 - 2*ex[4]^3 - 2*ex[2]*ex[4]^3 + 
    2*ex[2]^2*ex[4]^3 - 4*ex[3]*ex[4]^3 - 8*ex[2]*ex[3]*ex[4]^3 + 
    2*ex[2]^3*ex[3]*ex[4]^3 - 2*ex[3]^2*ex[4]^3 - 6*ex[2]*ex[3]^2*ex[4]^3 - 
    4*ex[2]^2*ex[3]^2*ex[4]^3, y[37] -> 6*ex[2]^2*ex[3] + 6*ex[2]^3*ex[3] - 
    11*ex[2]*ex[4] - 14*ex[2]^2*ex[4] - 12*ex[2]*ex[3]*ex[4] - 
    12*ex[2]^2*ex[3]*ex[4] + 8*ex[4]^2 + 11*ex[2]*ex[4]^2 + 6*ex[3]*ex[4]^2 + 
    6*ex[2]*ex[3]*ex[4]^2 + 6*ex[2]*ex[3]*ex[6] + 6*ex[2]^2*ex[3]*ex[6] - 
    6*ex[4]*ex[6] - 9*ex[2]*ex[4]*ex[6] - 6*ex[3]*ex[4]*ex[6] - 
    6*ex[2]*ex[3]*ex[4]*ex[6], y[38] -> ex[2]^2*ex[3]^2 + 2*ex[2]^3*ex[3]^2 + 
    ex[2]^4*ex[3]^2 - 2*ex[2]*ex[3]*ex[4] - 5*ex[2]^2*ex[3]*ex[4] - 
    3*ex[2]^3*ex[3]*ex[4] - 2*ex[2]*ex[3]^2*ex[4] - 4*ex[2]^2*ex[3]^2*ex[4] - 
    2*ex[2]^3*ex[3]^2*ex[4] + ex[4]^2 + 3*ex[2]*ex[4]^2 + 3*ex[2]^2*ex[4]^2 + 
    2*ex[3]*ex[4]^2 + 5*ex[2]*ex[3]*ex[4]^2 + 3*ex[2]^2*ex[3]*ex[4]^2 + 
    ex[3]^2*ex[4]^2 + 2*ex[2]*ex[3]^2*ex[4]^2 + ex[2]^2*ex[3]^2*ex[4]^2, 
  y[39] -> ex[2]^2*ex[3] + ex[2]^3*ex[3] - 2*ex[2]*ex[4] - 3*ex[2]^2*ex[4] - 
    4*ex[2]*ex[3]*ex[4] - 4*ex[2]^2*ex[3]*ex[4] + 2*ex[4]^2 + 
    3*ex[2]*ex[4]^2 + 2*ex[3]*ex[4]^2 + 2*ex[2]*ex[3]*ex[4]^2 + 
    2*ex[2]*ex[3]*ex[6] + 2*ex[2]^2*ex[3]*ex[6] - 2*ex[4]*ex[6] - 
    3*ex[2]*ex[4]*ex[6] - 2*ex[3]*ex[4]*ex[6] - 2*ex[2]*ex[3]*ex[4]*ex[6], 
  y[40] -> 14*ex[2]^2*ex[3]^2 + 28*ex[2]^3*ex[3]^2 + 14*ex[2]^4*ex[3]^2 - 
    28*ex[2]*ex[3]*ex[4] - 53*ex[2]^2*ex[3]*ex[4] - 25*ex[2]^3*ex[3]*ex[4] - 
    28*ex[2]*ex[3]^2*ex[4] - 56*ex[2]^2*ex[3]^2*ex[4] - 
    28*ex[2]^3*ex[3]^2*ex[4] + 14*ex[4]^2 + 25*ex[2]*ex[4]^2 + 
    5*ex[2]^2*ex[4]^2 + 28*ex[3]*ex[4]^2 + 53*ex[2]*ex[3]*ex[4]^2 + 
    25*ex[2]^2*ex[3]*ex[4]^2 + 14*ex[3]^2*ex[4]^2 + 
    28*ex[2]*ex[3]^2*ex[4]^2 + 14*ex[2]^2*ex[3]^2*ex[4]^2, 
  y[41] -> 568*ex[2]^2*ex[3]^2 + 1136*ex[2]^3*ex[3]^2 + 568*ex[2]^4*ex[3]^2 - 
    1136*ex[2]*ex[3]*ex[4] - 2137*ex[2]^2*ex[3]*ex[4] - 
    1001*ex[2]^3*ex[3]*ex[4] - 1136*ex[2]*ex[3]^2*ex[4] - 
    2272*ex[2]^2*ex[3]^2*ex[4] - 1136*ex[2]^3*ex[3]^2*ex[4] + 568*ex[4]^2 + 
    1001*ex[2]*ex[4]^2 + 325*ex[2]^2*ex[4]^2 + 1136*ex[3]*ex[4]^2 + 
    2137*ex[2]*ex[3]*ex[4]^2 + 1001*ex[2]^2*ex[3]*ex[4]^2 + 
    568*ex[3]^2*ex[4]^2 + 1136*ex[2]*ex[3]^2*ex[4]^2 + 
    568*ex[2]^2*ex[3]^2*ex[4]^2, y[42] -> -325*ex[2]^2*ex[3] + 
    316*ex[2]*ex[4] + 650*ex[2]*ex[3]*ex[4] - 325*ex[4]^2 - 
    325*ex[3]*ex[4]^2 + 325*ex[2]^2*ex[3]*ex[6] - 
    325*ex[2]*ex[3]*ex[4]*ex[6], 
  y[43] -> 27*ex[2]^2*ex[3] + 27*ex[2]^3*ex[3] - 47*ex[2]*ex[4] - 
    59*ex[2]^2*ex[4] - 54*ex[2]*ex[3]*ex[4] - 54*ex[2]^2*ex[3]*ex[4] + 
    35*ex[4]^2 + 47*ex[2]*ex[4]^2 + 27*ex[3]*ex[4]^2 + 
    27*ex[2]*ex[3]*ex[4]^2 + 27*ex[2]*ex[3]*ex[6] + 27*ex[2]^2*ex[3]*ex[6] - 
    27*ex[4]*ex[6] - 39*ex[2]*ex[4]*ex[6] - 27*ex[3]*ex[4]*ex[6] - 
    27*ex[2]*ex[3]*ex[4]*ex[6], y[44] -> 316*ex[2]*ex[3] + 
    316*ex[2]^2*ex[3] - 316*ex[4] - 325*ex[2]*ex[4] - 316*ex[3]*ex[4] - 
    316*ex[2]*ex[3]*ex[4], y[45] -> 325 + 36*ex[3], 
  y[46] -> 1 + 2*ex[2] - ex[4] + ex[6], 
  y[47] -> ex[2]^2 + ex[2]^2*ex[3] + ex[2]^3*ex[3] - 3*ex[2]*ex[4] - 
    ex[2]^2*ex[4] - 2*ex[2]*ex[3]*ex[4] + ex[2]^2*ex[3]*ex[4] + 
    3*ex[2]^3*ex[3]*ex[4] + 2*ex[4]^2 - ex[2]*ex[4]^2 - 2*ex[2]^2*ex[4]^2 + 
    2*ex[3]*ex[4]^2 - 2*ex[2]*ex[3]*ex[4]^2 - 4*ex[2]^2*ex[3]*ex[4]^2 + 
    2*ex[4]^3 + 2*ex[2]*ex[4]^3 + 2*ex[3]*ex[4]^3 + 2*ex[2]*ex[3]*ex[4]^3 + 
    ex[2]*ex[6] - ex[2]^2*ex[6] - 3*ex[2]^2*ex[3]*ex[6] - 
    3*ex[2]^3*ex[3]*ex[6] - 2*ex[4]*ex[6] + 2*ex[2]*ex[4]*ex[6] + 
    2*ex[2]^2*ex[4]*ex[6] - 2*ex[3]*ex[4]*ex[6] + 4*ex[2]*ex[3]*ex[4]*ex[6] + 
    6*ex[2]^2*ex[3]*ex[4]*ex[6] - 4*ex[4]^2*ex[6] - 4*ex[2]*ex[4]^2*ex[6] - 
    4*ex[3]*ex[4]^2*ex[6] - 4*ex[2]*ex[3]*ex[4]^2*ex[6] - ex[2]*ex[6]^2 - 
    2*ex[2]*ex[3]*ex[6]^2 - 2*ex[2]^2*ex[3]*ex[6]^2 + 2*ex[4]*ex[6]^2 + 
    2*ex[2]*ex[4]*ex[6]^2 + 2*ex[3]*ex[4]*ex[6]^2 + 
    2*ex[2]*ex[3]*ex[4]*ex[6]^2, y[48] -> 3*ex[2] - 2*ex[4], 
  y[49] -> 3*ex[2]*ex[3] + 3*ex[2]^2*ex[3] - 3*ex[4] - 4*ex[2]*ex[4] - 
    3*ex[3]*ex[4] - 3*ex[2]*ex[3]*ex[4], y[50] -> 4 + ex[3], 
  y[51] -> 4*ex[4] + 5*ex[3]*ex[4] + ex[3]^2*ex[4] - 2*ex[2]*ex[3]^2*ex[4] + 
    4*ex[4]^2 + 6*ex[3]*ex[4]^2 + 2*ex[3]^2*ex[4]^2 + ex[2]*ex[3]^2*ex[6] - 
    4*ex[4]*ex[6] - 6*ex[3]*ex[4]*ex[6] - 2*ex[3]^2*ex[4]*ex[6], 
  y[52] -> -(ex[2]*ex[4]) - 2*ex[2]*ex[3]*ex[4] - 2*ex[2]^2*ex[3]*ex[4] + 
    ex[4]^2 + ex[3]*ex[4]^2 + ex[2]*ex[3]*ex[4]^2 + ex[2]*ex[3]*ex[4]*ex[5] + 
    ex[2]^2*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6] + ex[2]^2*ex[3]*ex[6] - 
    ex[4]*ex[6] - ex[3]*ex[4]*ex[6] - ex[2]*ex[3]*ex[4]*ex[6], 
  y[53] -> ex[2] + 2*ex[2]^2 + ex[2]*ex[3] + 2*ex[2]^2*ex[3] + 
    ex[2]^3*ex[3] - ex[4] - 2*ex[2]*ex[4] - ex[3]*ex[4] - 
    2*ex[2]*ex[3]*ex[4] - ex[2]^2*ex[3]*ex[4] - ex[2]^2*ex[6], 
  y[54] -> ex[2]^2 + 2*ex[2]^3 + ex[2]*ex[4] + 4*ex[2]*ex[3]*ex[4] + 
    4*ex[2]^2*ex[3]*ex[4] - 2*ex[4]^2 - 2*ex[2]*ex[4]^2 - 2*ex[3]*ex[4]^2 - 
    2*ex[2]*ex[3]*ex[4]^2 + ex[2]^2*ex[6] - 2*ex[2]*ex[3]*ex[6] - 
    2*ex[2]^2*ex[3]*ex[6] + 2*ex[4]*ex[6] + 2*ex[2]*ex[4]*ex[6] + 
    2*ex[3]*ex[4]*ex[6] + 2*ex[2]*ex[3]*ex[4]*ex[6], 
  y[55] -> ex[2]^4 + 2*ex[2]^5 + 2*ex[2]^4*ex[3] + 5*ex[2]^5*ex[3] + 
    3*ex[2]^6*ex[3] + ex[2]^4*ex[3]^2 + 3*ex[2]^5*ex[3]^2 + 
    3*ex[2]^6*ex[3]^2 + ex[2]^7*ex[3]^2 - 4*ex[2]^3*ex[4] - 
    10*ex[2]^4*ex[4] - 4*ex[2]^5*ex[4] - 8*ex[2]^3*ex[3]*ex[4] - 
    21*ex[2]^4*ex[3]*ex[4] - 13*ex[2]^5*ex[3]*ex[4] - 
    4*ex[2]^3*ex[3]^2*ex[4] - 12*ex[2]^4*ex[3]^2*ex[4] - 
    12*ex[2]^5*ex[3]^2*ex[4] - 4*ex[2]^6*ex[3]^2*ex[4] + 6*ex[2]^2*ex[4]^2 + 
    18*ex[2]^3*ex[4]^2 + 13*ex[2]^4*ex[4]^2 + 2*ex[2]^5*ex[4]^2 + 
    12*ex[2]^2*ex[3]*ex[4]^2 + 38*ex[2]^3*ex[3]*ex[4]^2 + 
    34*ex[2]^4*ex[3]*ex[4]^2 + 8*ex[2]^5*ex[3]*ex[4]^2 + 
    6*ex[2]^2*ex[3]^2*ex[4]^2 + 22*ex[2]^3*ex[3]^2*ex[4]^2 + 
    26*ex[2]^4*ex[3]^2*ex[4]^2 + 10*ex[2]^5*ex[3]^2*ex[4]^2 - 
    4*ex[2]*ex[4]^3 - 14*ex[2]^2*ex[4]^3 - 14*ex[2]^3*ex[4]^3 - 
    4*ex[2]^4*ex[4]^3 - 8*ex[2]*ex[3]*ex[4]^3 - 30*ex[2]^2*ex[3]*ex[4]^3 - 
    34*ex[2]^3*ex[3]*ex[4]^3 - 12*ex[2]^4*ex[3]*ex[4]^3 - 
    4*ex[2]*ex[3]^2*ex[4]^3 - 16*ex[2]^2*ex[3]^2*ex[4]^3 - 
    20*ex[2]^3*ex[3]^2*ex[4]^3 - 8*ex[2]^4*ex[3]^2*ex[4]^3 + ex[4]^4 + 
    4*ex[2]*ex[4]^4 + 5*ex[2]^2*ex[4]^4 + 2*ex[2]^3*ex[4]^4 + 
    2*ex[3]*ex[4]^4 + 8*ex[2]*ex[3]*ex[4]^4 + 10*ex[2]^2*ex[3]*ex[4]^4 + 
    4*ex[2]^3*ex[3]*ex[4]^4 + ex[3]^2*ex[4]^4 + 4*ex[2]*ex[3]^2*ex[4]^4 + 
    5*ex[2]^2*ex[3]^2*ex[4]^4 + 2*ex[2]^3*ex[3]^2*ex[4]^4 + ex[2]^3*ex[6] + 
    2*ex[2]^4*ex[6] - ex[2]^5*ex[6] + 2*ex[2]^3*ex[3]*ex[6] + 
    4*ex[2]^4*ex[3]*ex[6] - ex[2]^5*ex[3]*ex[6] - 3*ex[2]^6*ex[3]*ex[6] + 
    ex[2]^3*ex[3]^2*ex[6] + 3*ex[2]^4*ex[3]^2*ex[6] + 
    3*ex[2]^5*ex[3]^2*ex[6] + ex[2]^6*ex[3]^2*ex[6] - 3*ex[2]^2*ex[4]*ex[6] - 
    8*ex[2]^3*ex[4]*ex[6] - ex[2]^4*ex[4]*ex[6] + 2*ex[2]^5*ex[4]*ex[6] - 
    6*ex[2]^2*ex[3]*ex[4]*ex[6] - 18*ex[2]^3*ex[3]*ex[4]*ex[6] - 
    10*ex[2]^4*ex[3]*ex[4]*ex[6] + 2*ex[2]^5*ex[3]*ex[4]*ex[6] - 
    3*ex[2]^2*ex[3]^2*ex[4]*ex[6] - 13*ex[2]^3*ex[3]^2*ex[4]*ex[6] - 
    17*ex[2]^4*ex[3]^2*ex[4]*ex[6] - 7*ex[2]^5*ex[3]^2*ex[4]*ex[6] + 
    3*ex[2]*ex[4]^2*ex[6] + 11*ex[2]^2*ex[4]^2*ex[6] + 
    9*ex[2]^3*ex[4]^2*ex[6] + ex[2]^4*ex[4]^2*ex[6] + 
    6*ex[2]*ex[3]*ex[4]^2*ex[6] + 26*ex[2]^2*ex[3]*ex[4]^2*ex[6] + 
    30*ex[2]^3*ex[3]*ex[4]^2*ex[6] + 10*ex[2]^4*ex[3]*ex[4]^2*ex[6] + 
    3*ex[2]*ex[3]^2*ex[4]^2*ex[6] + 15*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 
    21*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] + 9*ex[2]^4*ex[3]^2*ex[4]^2*ex[6] - 
    ex[4]^3*ex[6] - 5*ex[2]*ex[4]^3*ex[6] - 7*ex[2]^2*ex[4]^3*ex[6] - 
    3*ex[2]^3*ex[4]^3*ex[6] - 2*ex[3]*ex[4]^3*ex[6] - 
    10*ex[2]*ex[3]*ex[4]^3*ex[6] - 14*ex[2]^2*ex[3]*ex[4]^3*ex[6] - 
    6*ex[2]^3*ex[3]*ex[4]^3*ex[6] - ex[3]^2*ex[4]^3*ex[6] - 
    5*ex[2]*ex[3]^2*ex[4]^3*ex[6] - 7*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] - 
    3*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] - ex[2]^4*ex[6]^2 - 
    2*ex[2]^4*ex[3]*ex[6]^2 - 2*ex[2]^5*ex[3]*ex[6]^2 + 
    ex[2]^3*ex[3]^2*ex[6]^2 + 2*ex[2]^4*ex[3]^2*ex[6]^2 + 
    ex[2]^5*ex[3]^2*ex[6]^2 + 2*ex[2]^3*ex[4]*ex[6]^2 + 
    2*ex[2]^4*ex[4]*ex[6]^2 - 2*ex[2]^2*ex[3]*ex[4]*ex[6]^2 - 
    2*ex[2]^3*ex[3]*ex[4]*ex[6]^2 - 2*ex[2]^2*ex[3]^2*ex[4]*ex[6]^2 - 
    4*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 - 2*ex[2]^4*ex[3]^2*ex[4]*ex[6]^2 + 
    ex[2]*ex[4]^2*ex[6]^2 + 2*ex[2]^2*ex[4]^2*ex[6]^2 + 
    ex[2]^3*ex[4]^2*ex[6]^2 + 2*ex[2]*ex[3]*ex[4]^2*ex[6]^2 + 
    4*ex[2]^2*ex[3]*ex[4]^2*ex[6]^2 + 2*ex[2]^3*ex[3]*ex[4]^2*ex[6]^2 + 
    ex[2]*ex[3]^2*ex[4]^2*ex[6]^2 + 2*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2 + 
    ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^2, 
  y[56] -> ex[2]^2*ex[3] - ex[2]*ex[4] - 3*ex[2]*ex[3]*ex[4] - 
    ex[2]^2*ex[3]*ex[4] + ex[4]^2 + ex[3]*ex[4]^2 + ex[2]*ex[3]*ex[4]*ex[5] + 
    ex[2]^2*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6] - ex[4]*ex[6] - 
    ex[3]*ex[4]*ex[6], y[57] -> -(ex[2]^3*ex[3]) + ex[2]*ex[4] + 
    2*ex[2]^2*ex[4] + ex[2]*ex[3]*ex[4] + 3*ex[2]^2*ex[3]*ex[4] - ex[4]^2 - 
    2*ex[2]*ex[4]^2 - ex[3]*ex[4]^2 - 2*ex[2]*ex[3]*ex[4]^2 + 
    ex[2]^3*ex[3]*ex[6] - ex[2]^2*ex[4]*ex[6] - ex[2]^2*ex[3]*ex[4]*ex[6], 
  y[58] -> -2*ex[2]^4*ex[3]^2 - ex[2]^5*ex[3]^2 + ex[2]^2*ex[3]*ex[4] + 
    4*ex[2]^3*ex[3]*ex[4] + 3*ex[2]^4*ex[3]*ex[4] + ex[2]^2*ex[3]^2*ex[4] + 
    7*ex[2]^3*ex[3]^2*ex[4] + 3*ex[2]^4*ex[3]^2*ex[4] - ex[2]*ex[4]^2 - 
    3*ex[2]^2*ex[4]^2 - 3*ex[2]^3*ex[4]^2 - 3*ex[2]*ex[3]*ex[4]^2 - 
    10*ex[2]^2*ex[3]*ex[4]^2 - 7*ex[2]^3*ex[3]*ex[4]^2 - 
    2*ex[2]*ex[3]^2*ex[4]^2 - 8*ex[2]^2*ex[3]^2*ex[4]^2 - 
    3*ex[2]^3*ex[3]^2*ex[4]^2 + ex[4]^3 + 3*ex[2]*ex[4]^3 + 
    3*ex[2]^2*ex[4]^3 + 2*ex[3]*ex[4]^3 + 6*ex[2]*ex[3]*ex[4]^3 + 
    4*ex[2]^2*ex[3]*ex[4]^3 + ex[3]^2*ex[4]^3 + 3*ex[2]*ex[3]^2*ex[4]^3 + 
    ex[2]^2*ex[3]^2*ex[4]^3 + 2*ex[2]^4*ex[3]^2*ex[6] + 
    ex[2]^5*ex[3]^2*ex[6] - 2*ex[2]^3*ex[3]*ex[4]*ex[6] - 
    2*ex[2]^4*ex[3]*ex[4]*ex[6] - 4*ex[2]^3*ex[3]^2*ex[4]*ex[6] - 
    2*ex[2]^4*ex[3]^2*ex[4]*ex[6] + ex[2]^3*ex[4]^2*ex[6] + 
    2*ex[2]^2*ex[3]*ex[4]^2*ex[6] + 2*ex[2]^3*ex[3]*ex[4]^2*ex[6] + 
    2*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + ex[2]^3*ex[3]^2*ex[4]^2*ex[6]}, 
 {f[1] -> (y[3]^3*y[6])/(2*y[1]*y[2]^2*y[4]*y[5]) + 
    (y[3]^3*y[8])/(2*y[1]*y[2]^2*y[4]*y[7]) - (y[2]*y[9]^2)/(2*y[1]*y[10]), 
  f[3] -> (-11*y[2]*y[9]^2)/(9*y[1]*y[10]) + (y[12]^2*y[13]*y[16])/
     (9*y[1]*y[2]^2*y[11]*y[14]*y[15]) - (y[12]^2*y[16])/
     (3*y[2]^2*y[11]*y[17]) - (y[2]*y[18])/(3*y[1]*y[19]*y[20]) + 
    (y[12]^3*y[21])/(9*y[1]*y[2]^2*y[7]*y[14]*y[19]), 
  f[5] -> (-2*y[3]^3*y[6])/(3*y[1]*y[2]^2*y[4]*y[5]) - 
    (2*y[3]^3*y[8])/(3*y[1]*y[2]^2*y[4]*y[7]) + 
    (2*y[2]*y[9]^2)/(3*y[1]*y[10]) - (2*y[22])/(3*y[23]) + 
    (2*y[2]*y[6])/(3*y[1]*y[24]), f[7] -> y[18]/3, 
  f[16] -> -((y[2]*y[9]^2)/(y[1]*y[10])) - (y[2]^2*y[25])/(3*y[20]^2) + 
    (y[2]*y[26])/(3*y[1]*y[20]), f[17] -> (-7*y[2]*y[9]^2)/(3*y[1]*y[10]) + 
    y[12]^3/(3*y[1]*y[2]*y[7]*y[19]) - (2*y[2]^2*y[25])/(3*y[20]^2) - 
    (y[2]*y[27])/(3*y[1]*y[19]*y[20]) + y[28]/(3*y[2]*y[23]*y[25]), 
  f[19] -> -(y[2]*y[9]^2)/(3*y[10]) - (y[1]*y[18]^2*y[29])/
     (3*y[2]*y[11]*y[25]) + (y[30]^2*y[32])/(3*y[2]^2*y[11]^2*y[31]) + 
    (y[18]*y[33])/(3*y[2]^2*y[11]^2*y[25]), 
  f[23] -> (y[3]^3*y[6])/(y[1]*y[2]^2*y[4]*y[5]) + 
    (y[12]^2*y[16])/(3*y[2]*y[11]*y[17]^2) + (y[12]*y[18]^2*y[34])/
     (3*y[2]*y[11]*y[14]^2) - (y[12]*y[35])/(3*y[2]^2*y[11]^2*y[17]), 
  f[24] -> (7*y[3]^3*y[6])/(3*y[1]*y[2]^2*y[4]*y[5]) + 
    (2*y[12]^2*y[16])/(3*y[2]*y[11]*y[17]^2) - (2*y[2]*y[6])/(3*y[1]*y[24]) + 
    (y[12]^3*y[18]*y[25])/(3*y[2]^2*y[4]*y[7]) + 
    y[36]/(3*y[2]*y[11]*y[14]^2) - (y[12]*y[37])/(3*y[2]^2*y[11]^2*y[17]), 
  f[26] -> (y[1]*y[18]^2*y[29])/(3*y[2]*y[11]*y[16]) - 
    (y[16]*y[38])/(3*y[1]*y[2]^2*y[11]^3*y[15]) + 
    (y[18]*y[39])/(3*y[2]^2*y[11]^2*y[16]), 
  f[31] -> (-5*y[3]^3*y[8])/(9*y[1]*y[2]^2*y[4]*y[7]) + 
    (5*y[2]*y[9]^2)/(9*y[1]*y[10]) - (y[12]^2*y[16])/(3*y[2]*y[11]*y[17]^2) + 
    (y[12]*y[35])/(3*y[2]^2*y[11]^2*y[17]) - (y[12]*y[16]*y[40])/
     (9*y[1]*y[2]^2*y[11]^2*y[14]*y[15]), 
  f[32] -> (325*y[2]*y[9]^2)/(108*y[1]*y[10]) - (2*y[12]^2*y[16])/
     (3*y[2]*y[11]*y[17]^2) - (y[2]*y[18])/(12*y[1]*y[19]*y[20]) - 
    (y[12]*y[16]*y[41])/(108*y[1]*y[2]^2*y[11]^2*y[14]*y[15]) - 
    (y[12]^3*y[42])/(108*y[1]*y[2]^2*y[7]*y[14]*y[19]) + 
    (y[12]*y[43])/(12*y[2]^2*y[11]^2*y[17]), 
  f[46] -> -(y[12]^2*y[16])/(12*y[2]^2*y[11]*y[17]) - 
    (y[2]*y[18])/(12*y[1]*y[19]*y[20]) + (y[1]*y[18])/(3*y[2]*y[25]) - 
    (y[12]^3*y[42])/(108*y[1]*y[2]^2*y[7]*y[14]*y[19]) - 
    (y[12]^2*y[16]*y[44])/(108*y[1]*y[2]^2*y[11]*y[14]*y[15]) + 
    (y[2]*y[9]^2*y[45])/(108*y[1]*y[10]), 
  f[56] -> (y[2]*y[9]^2)/(3*y[10]) - (y[30]^2*y[32])/
     (6*y[2]^2*y[11]^2*y[31]) + (y[1]*y[18]^2*y[29]*y[46])/
     (6*y[2]*y[11]*y[16]*y[25]) - (y[18]*y[47])/(6*y[2]^2*y[11]^2*y[16]*
      y[25]), f[70] -> -(y[18]*y[48])/(6*y[2]*y[11]^2) + 
    (y[16]*y[18]*y[49])/(6*y[1]*y[2]*y[11]^3*y[15]), 
  f[75] -> (y[1]^2*y[18]*y[29])/(6*y[25]^2) + (y[2]*y[9]^2*y[50])/(6*y[10]) + 
    y[51]/(6*y[2]*y[25]^2), 
  f[79] -> (2*y[3]^3*y[6])/(3*y[1]*y[2]^2*y[4]*y[5]) + 
    (y[3]^3*y[8])/(3*y[1]*y[2]^2*y[4]*y[7]) - (y[1]*y[18]^2*y[29])/
     (3*y[2]*y[11]*y[16]) - (y[18]*y[39])/(3*y[2]^2*y[11]^2*y[16]) - 
    (y[2]*y[16]*y[18]^4)/(3*y[11]^2*y[14]*y[52]), 
  f[90] -> (y[1]^2*y[18]^2*y[29]^2)/(3*y[11]*y[16]) + 
    (y[30]^2*y[32]*y[53])/(3*y[2]^2*y[11]^3*y[18]*y[31]) - 
    (y[1]*y[18]*y[29]*y[54])/(3*y[2]*y[11]^2*y[16]) + 
    y[55]/(3*y[2]^2*y[11]^3*y[16]*y[18]), 
  f[99] -> (32*y[8]*y[12]^2*y[18])/(3*y[1]*y[2]^2*y[4]*y[7]*y[25]) + 
    (32*y[2]*y[16]*y[18]^4)/(3*y[1]*y[11]^2*y[14]*y[19]*y[25]*y[52]) - 
    (32*y[12]*y[18]^2*y[57])/(3*y[2]^2*y[11]^2*y[56]^2) + 
    (32*y[18]*y[58])/(3*y[1]*y[2]^2*y[11]^2*y[19]*y[25]*y[56])}, 
 {{f[1]/eps^3 + f[3]/eps, f[3], f[5], f[16]/eps + f[17], f[23]/eps + f[24], 
   f[31]/eps + f[32], f[46], f[16], f[23], f[31], f[26]/eps + f[70], f[75], 
   f[7], f[90]/eps, f[90], f[99], f[26], f[56]/eps, f[56], f[19]/eps, f[19], 
   f[79]/eps, f[79], f[1]/eps^2, f[1]/eps, f[1]}, 
  {mono[1], 2*mono[1], mono[Fr[1, 1]] - mono[Fr[1, 2]], 
   -mono[Fr[1, 2]] + mono[Fr[1, 3]], -mono[Fr[1, 2]] + mono[Fr[1, 4]], 
   -mono[Fr[1, 2]] + mono[Fr[1, 5]], -mono[Fr[1, 2]] + mono[Fr[1, 6]], 
   (2*mono[Fr[1, 2]*Fr[1, 3]] - 2*mono[Fr[1, 3]^2] - 
     mono[Fr[1, 2]*Fr[1, 5]] + mono[Fr[1, 3]*Fr[1, 5]] - 
     mono[Fr[1, 2]*Fr[1, 6]] + mono[Fr[1, 3]*Fr[1, 6]])/4, 
   (2*mono[Fr[1, 2]*Fr[1, 4]] - 2*mono[Fr[1, 4]^2] - 
     mono[Fr[1, 2]*Fr[1, 5]] + mono[Fr[1, 4]*Fr[1, 5]] - 
     mono[Fr[1, 2]*Fr[1, 6]] + mono[Fr[1, 4]*Fr[1, 6]])/4, 
   (mono[Fr[1, 2]*Fr[1, 5]] - mono[Fr[1, 5]^2] - mono[Fr[1, 2]*Fr[1, 6]] + 
     mono[Fr[1, 5]*Fr[1, 6]])/4, (-6*mono[Fr[1, 2]^2] + 6*mono[Fr[1, 4]^2] - 
     6*mono[Fr[1, 5]^2] + mono[Fr[2, 1]] + 6*mono[Fr[2, 2]])/6, 
   (-6*mono[Fr[1, 2]^2] + 6*mono[Fr[1, 3]^2] - 6*mono[Fr[1, 6]^2] + 
     mono[Fr[2, 1]] + 6*mono[Fr[2, 3]])/6, mono[Fr[1, 1]^2] + 
    mono[Fr[1, 2]^2] - mono[Fr[1, 3]^2] - mono[Fr[1, 4]^2] + mono[Fr[2, 5]], 
   mono[Fr[2, 7]/SQRT1], (2*mono[(Fr[1, 2]*Fr[2, 7])/SQRT1] + 
     mono[(Fr[1, 5]*Fr[2, 7])/SQRT1] + mono[(Fr[1, 6]*Fr[2, 7])/SQRT1] + 
     4*mono[Fr[3, 3]/SQRT1])/4, mono[SQRT2*Fr[3, 6]], 
   (-4*mono[Fr[1, 2]^3] + 12*mono[Fr[1, 2]*Fr[1, 4]^2] - 8*mono[Fr[1, 4]^3] - 
     6*mono[Fr[1, 2]^2*Fr[1, 5]] + 6*mono[Fr[1, 4]^2*Fr[1, 5]] - 
     12*mono[Fr[1, 2]*Fr[1, 5]^2] + 2*mono[Fr[1, 5]^3] - 
     6*mono[Fr[1, 2]^2*Fr[1, 6]] + 6*mono[Fr[1, 4]^2*Fr[1, 6]] - 
     6*mono[Fr[1, 5]^2*Fr[1, 6]] - 2*mono[Fr[1, 2]*Fr[2, 1]] + 
     4*mono[Fr[1, 4]*Fr[2, 1]] - 3*mono[Fr[1, 5]*Fr[2, 1]] + 
     mono[Fr[1, 6]*Fr[2, 1]] + 12*mono[Fr[1, 2]*Fr[2, 2]] + 
     6*mono[Fr[1, 5]*Fr[2, 2]] + 6*mono[Fr[1, 6]*Fr[2, 2]] + 
     112*mono[Fr[3, 5]] + 24*mono[Fr[3, 7]])/24, 
   (-2*mono[Fr[1, 1]^2] + 4*mono[Fr[1, 2]^2] + 2*mono[Fr[1, 5]^2] + 
     2*mono[Fr[1, 6]^2] - mono[Fr[2, 1]] - 4*mono[Fr[2, 3]] - 
     4*mono[Fr[2, 6]])/2, (8*mono[Fr[1, 1]^3] - 
     12*mono[Fr[1, 1]^2*Fr[1, 2]] + 8*mono[Fr[1, 2]^3] - 
     6*mono[Fr[1, 1]^2*Fr[1, 5]] + 12*mono[Fr[1, 2]^2*Fr[1, 5]] + 
     12*mono[Fr[1, 2]*Fr[1, 5]^2] - 2*mono[Fr[1, 5]^3] - 
     6*mono[Fr[1, 1]^2*Fr[1, 6]] + 12*mono[Fr[1, 2]^2*Fr[1, 6]] + 
     6*mono[Fr[1, 5]^2*Fr[1, 6]] + 12*mono[Fr[1, 2]*Fr[1, 6]^2] + 
     6*mono[Fr[1, 5]*Fr[1, 6]^2] - 2*mono[Fr[1, 6]^3] - 
     4*mono[Fr[1, 1]*Fr[2, 1]] + 2*mono[Fr[1, 2]*Fr[2, 1]] + 
     mono[Fr[1, 5]*Fr[2, 1]] + mono[Fr[1, 6]*Fr[2, 1]] - 
     24*mono[Fr[1, 2]*Fr[2, 3]] - 12*mono[Fr[1, 5]*Fr[2, 3]] - 
     12*mono[Fr[1, 6]*Fr[2, 3]] - 24*mono[Fr[1, 2]*Fr[2, 6]] - 
     12*mono[Fr[1, 5]*Fr[2, 6]] - 12*mono[Fr[1, 6]*Fr[2, 6]] - 
     48*mono[Fr[3, 2]] - 336*mono[Fr[3, 5]] - 48*mono[Fr[3, 8]])/24, 
   (-3*mono[Fr[1, 1]^2] + 3*mono[Fr[1, 2]^2] + 3*mono[Fr[1, 3]^2] + 
     3*mono[Fr[1, 5]^2] - mono[Fr[2, 1]] - 3*mono[Fr[2, 3]] - 
     6*mono[Fr[2, 6]])/3, (4*mono[Fr[1, 1]^3] - 6*mono[Fr[1, 1]^2*Fr[1, 2]] + 
     2*mono[Fr[1, 2]^3] + 6*mono[Fr[1, 2]*Fr[1, 3]^2] - 4*mono[Fr[1, 3]^3] - 
     3*mono[Fr[1, 1]^2*Fr[1, 5]] + 3*mono[Fr[1, 2]^2*Fr[1, 5]] + 
     3*mono[Fr[1, 3]^2*Fr[1, 5]] + 6*mono[Fr[1, 2]*Fr[1, 5]^2] - 
     mono[Fr[1, 5]^3] - 3*mono[Fr[1, 1]^2*Fr[1, 6]] + 
     3*mono[Fr[1, 2]^2*Fr[1, 6]] + 3*mono[Fr[1, 3]^2*Fr[1, 6]] + 
     3*mono[Fr[1, 5]^2*Fr[1, 6]] - 2*mono[Fr[1, 1]*Fr[2, 1]] + 
     2*mono[Fr[1, 3]*Fr[2, 1]] + mono[Fr[1, 5]*Fr[2, 1]] - 
     mono[Fr[1, 6]*Fr[2, 1]] - 6*mono[Fr[1, 2]*Fr[2, 3]] - 
     3*mono[Fr[1, 5]*Fr[2, 3]] - 3*mono[Fr[1, 6]*Fr[2, 3]] - 
     12*mono[Fr[1, 2]*Fr[2, 6]] - 6*mono[Fr[1, 5]*Fr[2, 6]] - 
     6*mono[Fr[1, 6]*Fr[2, 6]] - 24*mono[Fr[3, 2]] - 112*mono[Fr[3, 5]] - 
     12*mono[Fr[3, 8]])/12, mono[Fr[2, 2]] - mono[Fr[2, 3]] + 
    mono[Fr[2, 4]] - mono[Fr[2, 6]], 
   (2*mono[Fr[1, 2]*Fr[2, 2]] + mono[Fr[1, 5]*Fr[2, 2]] + 
     mono[Fr[1, 6]*Fr[2, 2]] - 2*mono[Fr[1, 2]*Fr[2, 3]] - 
     mono[Fr[1, 5]*Fr[2, 3]] - mono[Fr[1, 6]*Fr[2, 3]] + 
     2*mono[Fr[1, 2]*Fr[2, 4]] + mono[Fr[1, 5]*Fr[2, 4]] + 
     mono[Fr[1, 6]*Fr[2, 4]] - 2*mono[Fr[1, 2]*Fr[2, 6]] - 
     mono[Fr[1, 5]*Fr[2, 6]] - mono[Fr[1, 6]*Fr[2, 6]] + 4*mono[Fr[3, 1]] - 
     4*mono[Fr[3, 2]] + 4*mono[Fr[3, 7]] - 4*mono[Fr[3, 8]])/4, 
   (5*mono[1] - 2*mono[Fr[1, 2]] - 2*mono[Fr[1, 5]] - 2*mono[Fr[1, 6]])/3, 
   (12*mono[Fr[1, 1]^2] - 40*mono[Fr[1, 2]] - 12*mono[Fr[1, 2]^2] - 
     20*mono[Fr[1, 6]] + mono[Fr[2, 1]] + 24*mono[Fr[2, 3]] + 
     24*mono[Fr[2, 6]])/18, (-384*mono[1] - 24*mono[Fr[1, 1]^3] - 
     2312*mono[Fr[1, 2]] + 36*mono[Fr[1, 1]^2*Fr[1, 2]] + 
     516*mono[Fr[1, 2]^2] - 72*mono[Fr[1, 2]^3] + 
     18*mono[Fr[1, 1]^2*Fr[1, 5]] + 216*mono[Fr[1, 2]*Fr[1, 5]] - 
     36*mono[Fr[1, 2]^2*Fr[1, 5]] + 336*mono[Fr[1, 5]^2] - 
     36*mono[Fr[1, 2]*Fr[1, 5]^2] - 42*mono[Fr[1, 5]^3] + 
     18*mono[Fr[1, 1]^2*Fr[1, 6]] + 156*mono[Fr[1, 2]*Fr[1, 6]] - 
     36*mono[Fr[1, 2]^2*Fr[1, 6]] + 150*mono[Fr[1, 5]*Fr[1, 6]] - 
     18*mono[Fr[1, 5]^2*Fr[1, 6]] + 366*mono[Fr[1, 6]^2] - 
     36*mono[Fr[1, 2]*Fr[1, 6]^2] - 18*mono[Fr[1, 5]*Fr[1, 6]^2] - 
     42*mono[Fr[1, 6]^3] + 38*mono[Fr[2, 1]] + 12*mono[Fr[1, 1]*Fr[2, 1]] + 
     24*mono[Fr[1, 2]*Fr[2, 1]] + 15*mono[Fr[1, 5]*Fr[2, 1]] + 
     15*mono[Fr[1, 6]*Fr[2, 1]] + 72*mono[Fr[1, 2]*Fr[2, 3]] + 
     36*mono[Fr[1, 5]*Fr[2, 3]] + 36*mono[Fr[1, 6]*Fr[2, 3]] + 
     72*mono[Fr[1, 2]*Fr[2, 6]] + 36*mono[Fr[1, 5]*Fr[2, 6]] + 
     36*mono[Fr[1, 6]*Fr[2, 6]] + 144*mono[Fr[3, 2]] + 108*mono[Fr[3, 5]] + 
     144*mono[Fr[3, 8]])/108}}}


==> anc/bbggH/PolesUVIR_bbggH_2L_nf1_++--.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{y[1] -> ex[1], y[2] -> ex[2]*ex[3] - ex[4] - ex[3]*ex[4], 
  y[3] -> ex[2]*ex[3] - ex[4] - ex[3]*ex[4] - ex[2]*ex[3]*ex[4] + 
    ex[2]*ex[3]*ex[4]*ex[5], y[4] -> 1 + ex[4] - ex[6], 
  y[5] -> -2*ex[2]*ex[3]*ex[4] + ex[4]^2 + ex[3]*ex[4]^2 + 
    ex[2]*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6] - ex[4]*ex[6] - 
    ex[3]*ex[4]*ex[6], y[6] -> ex[2], y[7] -> ex[3], 
  y[8] -> ex[2]*ex[3] + ex[2]^2*ex[3] - ex[4] - ex[3]*ex[4] - 
    ex[2]*ex[3]*ex[4], y[9] -> ex[2] - ex[4]*ex[5], 
  y[10] -> ex[2] - ex[4] + ex[6], y[11] -> -(ex[2]*ex[3]) + ex[4] + 
    ex[3]*ex[4] + ex[2]*ex[3]*ex[6], y[12] -> 1 + ex[3], y[13] -> ex[4], 
  y[14] -> -ex[4] - ex[3]*ex[4] - 2*ex[2]*ex[3]*ex[4] + 
    ex[2]*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6], 
  y[15] -> -5*ex[2]^4*ex[3]^4 - 16*ex[2]^5*ex[3]^4 - 5*ex[2]^6*ex[3]^4 + 
    4*ex[2]^3*ex[3]^3*ex[4] + 10*ex[2]^4*ex[3]^3*ex[4] - 
    6*ex[2]^5*ex[3]^3*ex[4] + 4*ex[2]^3*ex[3]^4*ex[4] + 
    26*ex[2]^4*ex[3]^4*ex[4] - 2*ex[2]^5*ex[3]^4*ex[4] + 
    13*ex[2]^2*ex[3]^2*ex[4]^2 + 18*ex[2]^3*ex[3]^2*ex[4]^2 + 
    6*ex[2]^4*ex[3]^2*ex[4]^2 + 26*ex[2]^2*ex[3]^3*ex[4]^2 + 
    26*ex[2]^3*ex[3]^3*ex[4]^2 + 36*ex[2]^4*ex[3]^3*ex[4]^2 + 
    13*ex[2]^2*ex[3]^4*ex[4]^2 + 8*ex[2]^3*ex[3]^4*ex[4]^2 + 
    31*ex[2]^4*ex[3]^4*ex[4]^2 - 18*ex[2]*ex[3]*ex[4]^3 - 
    12*ex[2]^2*ex[3]*ex[4]^3 - 54*ex[2]*ex[3]^2*ex[4]^3 - 
    54*ex[2]^2*ex[3]^2*ex[4]^3 - 18*ex[2]^3*ex[3]^2*ex[4]^3 - 
    54*ex[2]*ex[3]^3*ex[4]^3 - 72*ex[2]^2*ex[3]^3*ex[4]^3 - 
    54*ex[2]^3*ex[3]^3*ex[4]^3 - 18*ex[2]*ex[3]^4*ex[4]^3 - 
    30*ex[2]^2*ex[3]^4*ex[4]^3 - 36*ex[2]^3*ex[3]^4*ex[4]^3 + 6*ex[4]^4 + 
    24*ex[3]*ex[4]^4 + 12*ex[2]*ex[3]*ex[4]^4 + 36*ex[3]^2*ex[4]^4 + 
    36*ex[2]*ex[3]^2*ex[4]^4 + 12*ex[2]^2*ex[3]^2*ex[4]^4 + 
    24*ex[3]^3*ex[4]^4 + 36*ex[2]*ex[3]^3*ex[4]^4 + 
    24*ex[2]^2*ex[3]^3*ex[4]^4 + 6*ex[3]^4*ex[4]^4 + 
    12*ex[2]*ex[3]^4*ex[4]^4 + 12*ex[2]^2*ex[3]^4*ex[4]^4 - 
    6*ex[2]^4*ex[3]^4*ex[6] + 6*ex[2]^5*ex[3]^4*ex[6] + 
    12*ex[2]^3*ex[3]^3*ex[4]*ex[6] - 12*ex[2]^4*ex[3]^3*ex[4]*ex[6] + 
    12*ex[2]^3*ex[3]^4*ex[4]*ex[6] - 24*ex[2]^4*ex[3]^4*ex[4]*ex[6] - 
    6*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 6*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] - 
    12*ex[2]^2*ex[3]^3*ex[4]^2*ex[6] + 36*ex[2]^3*ex[3]^3*ex[4]^2*ex[6] - 
    6*ex[2]^2*ex[3]^4*ex[4]^2*ex[6] + 30*ex[2]^3*ex[3]^4*ex[4]^2*ex[6] - 
    12*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] - 24*ex[2]^2*ex[3]^3*ex[4]^3*ex[6] - 
    12*ex[2]^2*ex[3]^4*ex[4]^3*ex[6] + 6*ex[2]^4*ex[3]^4*ex[6]^2 - 
    12*ex[2]^3*ex[3]^3*ex[4]*ex[6]^2 - 12*ex[2]^3*ex[3]^4*ex[4]*ex[6]^2 + 
    6*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2 + 12*ex[2]^2*ex[3]^3*ex[4]^2*ex[6]^2 + 
    6*ex[2]^2*ex[3]^4*ex[4]^2*ex[6]^2, 
  y[16] -> 3*ex[2]*ex[3] + 3*ex[2]^2*ex[3] - 3*ex[4] + 20*ex[2]*ex[4] - 
    3*ex[3]*ex[4] - 3*ex[2]*ex[3]*ex[4], y[17] -> 1 + ex[2], 
  y[18] -> ex[2]*ex[3] - ex[4] - ex[3]*ex[4]*ex[5], 
  y[19] -> ex[2] + ex[2]*ex[3] - ex[4] + ex[2]*ex[4] - ex[3]*ex[4] - 
    ex[2]*ex[3]*ex[4] + ex[2]*ex[3]*ex[4]*ex[5] - ex[2]*ex[6], 
  y[20] -> 20 + 23*ex[3], y[21] -> -14*ex[2]^4*ex[3]^4 - 59*ex[2]^5*ex[3]^4 - 
    59*ex[2]^6*ex[3]^4 - 14*ex[2]^7*ex[3]^4 + 8*ex[2]^3*ex[3]^3*ex[4] + 
    30*ex[2]^4*ex[3]^3*ex[4] + 5*ex[2]^5*ex[3]^3*ex[4] - 
    20*ex[2]^6*ex[3]^3*ex[4] + 5*ex[2]^3*ex[3]^4*ex[4] + 
    66*ex[2]^4*ex[3]^4*ex[4] + 49*ex[2]^5*ex[3]^4*ex[4] - 
    12*ex[2]^6*ex[3]^4*ex[4] - 3*ex[2]^3*ex[3]^5*ex[4] - 
    9*ex[2]^4*ex[3]^5*ex[4] - 9*ex[2]^5*ex[3]^5*ex[4] - 
    3*ex[2]^6*ex[3]^5*ex[4] + 46*ex[2]^2*ex[3]^2*ex[4]^2 + 
    109*ex[2]^3*ex[3]^2*ex[4]^2 + 80*ex[2]^4*ex[3]^2*ex[4]^2 + 
    20*ex[2]^5*ex[3]^2*ex[4]^2 + 101*ex[2]^2*ex[3]^3*ex[4]^2 + 
    217*ex[2]^3*ex[3]^3*ex[4]^2 + 227*ex[2]^4*ex[3]^3*ex[4]^2 + 
    120*ex[2]^5*ex[3]^3*ex[4]^2 + 64*ex[2]^2*ex[3]^4*ex[4]^2 + 
    135*ex[2]^3*ex[3]^4*ex[4]^2 + 180*ex[2]^4*ex[3]^4*ex[4]^2 + 
    109*ex[2]^5*ex[3]^4*ex[4]^2 + 9*ex[2]^2*ex[3]^5*ex[4]^2 + 
    27*ex[2]^3*ex[3]^5*ex[4]^2 + 27*ex[2]^4*ex[3]^5*ex[4]^2 + 
    9*ex[2]^5*ex[3]^5*ex[4]^2 - 60*ex[2]*ex[3]*ex[4]^3 - 
    100*ex[2]^2*ex[3]*ex[4]^3 - 40*ex[2]^3*ex[3]*ex[4]^3 - 
    189*ex[2]*ex[3]^2*ex[4]^3 - 378*ex[2]^2*ex[3]^2*ex[4]^3 - 
    243*ex[2]^3*ex[3]^2*ex[4]^3 - 60*ex[2]^4*ex[3]^2*ex[4]^3 - 
    207*ex[2]*ex[3]^3*ex[4]^3 - 483*ex[2]^2*ex[3]^3*ex[4]^3 - 
    447*ex[2]^3*ex[3]^3*ex[4]^3 - 180*ex[2]^4*ex[3]^3*ex[4]^3 - 
    87*ex[2]*ex[3]^4*ex[4]^3 - 232*ex[2]^2*ex[3]^4*ex[4]^3 - 
    271*ex[2]^3*ex[3]^4*ex[4]^3 - 126*ex[2]^4*ex[3]^4*ex[4]^3 - 
    9*ex[2]*ex[3]^5*ex[4]^3 - 27*ex[2]^2*ex[3]^5*ex[4]^3 - 
    27*ex[2]^3*ex[3]^5*ex[4]^3 - 9*ex[2]^4*ex[3]^5*ex[4]^3 + 20*ex[4]^4 + 
    20*ex[2]*ex[4]^4 + 83*ex[3]*ex[4]^4 + 123*ex[2]*ex[3]*ex[4]^4 + 
    40*ex[2]^2*ex[3]*ex[4]^4 + 132*ex[3]^2*ex[4]^4 + 
    258*ex[2]*ex[3]^2*ex[4]^4 + 163*ex[2]^2*ex[3]^2*ex[4]^4 + 
    40*ex[2]^3*ex[3]^2*ex[4]^4 + 98*ex[3]^3*ex[4]^4 + 
    236*ex[2]*ex[3]^3*ex[4]^4 + 215*ex[2]^2*ex[3]^3*ex[4]^4 + 
    80*ex[2]^3*ex[3]^3*ex[4]^4 + 32*ex[3]^4*ex[4]^4 + 
    90*ex[2]*ex[3]^4*ex[4]^4 + 101*ex[2]^2*ex[3]^4*ex[4]^4 + 
    43*ex[2]^3*ex[3]^4*ex[4]^4 + 3*ex[3]^5*ex[4]^4 + 
    9*ex[2]*ex[3]^5*ex[4]^4 + 9*ex[2]^2*ex[3]^5*ex[4]^4 + 
    3*ex[2]^3*ex[3]^5*ex[4]^4 - 17*ex[2]^4*ex[3]^4*ex[6] + 
    17*ex[2]^6*ex[3]^4*ex[6] + 34*ex[2]^3*ex[3]^3*ex[4]*ex[6] + 
    3*ex[2]^4*ex[3]^3*ex[4]*ex[6] - 37*ex[2]^5*ex[3]^3*ex[4]*ex[6] + 
    34*ex[2]^3*ex[3]^4*ex[4]*ex[6] - 34*ex[2]^4*ex[3]^4*ex[4]*ex[6] - 
    68*ex[2]^5*ex[3]^4*ex[4]*ex[6] - 17*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] - 
    3*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] + 20*ex[2]^4*ex[3]^2*ex[4]^2*ex[6] - 
    34*ex[2]^2*ex[3]^3*ex[4]^2*ex[6] + 65*ex[2]^3*ex[3]^3*ex[4]^2*ex[6] + 
    111*ex[2]^4*ex[3]^3*ex[4]^2*ex[6] - 17*ex[2]^2*ex[3]^4*ex[4]^2*ex[6] + 
    68*ex[2]^3*ex[3]^4*ex[4]^2*ex[6] + 85*ex[2]^4*ex[3]^4*ex[4]^2*ex[6] - 
    34*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] - 40*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] - 
    68*ex[2]^2*ex[3]^3*ex[4]^3*ex[6] - 74*ex[2]^3*ex[3]^3*ex[4]^3*ex[6] - 
    34*ex[2]^2*ex[3]^4*ex[4]^3*ex[6] - 34*ex[2]^3*ex[3]^4*ex[4]^3*ex[6] + 
    17*ex[2]^4*ex[3]^4*ex[6]^2 + 17*ex[2]^5*ex[3]^4*ex[6]^2 - 
    34*ex[2]^3*ex[3]^3*ex[4]*ex[6]^2 - 37*ex[2]^4*ex[3]^3*ex[4]*ex[6]^2 - 
    34*ex[2]^3*ex[3]^4*ex[4]*ex[6]^2 - 34*ex[2]^4*ex[3]^4*ex[4]*ex[6]^2 + 
    17*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2 + 20*ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^2 + 
    34*ex[2]^2*ex[3]^3*ex[4]^2*ex[6]^2 + 37*ex[2]^3*ex[3]^3*ex[4]^2*ex[6]^2 + 
    17*ex[2]^2*ex[3]^4*ex[4]^2*ex[6]^2 + 17*ex[2]^3*ex[3]^4*ex[4]^2*ex[6]^2, 
  y[22] -> ex[2] - ex[4], y[23] -> -1 + ex[5], y[24] -> ex[4] - ex[6], 
  y[25] -> ex[2]*ex[3] - ex[3]*ex[4] - ex[6], y[26] -> ex[6], 
  y[27] -> 1 + ex[3] + ex[2]*ex[3], 
  y[28] -> ex[2] + ex[2]*ex[3] + ex[2]^2*ex[3] - ex[4] - ex[2]*ex[4] - 
    ex[3]*ex[4] - ex[2]*ex[3]*ex[4], 
  y[29] -> ex[2] + ex[2]*ex[3] + ex[2]^2*ex[3] - ex[4] - ex[3]*ex[4] - 
    2*ex[2]*ex[3]*ex[4] - ex[2]^2*ex[3]*ex[4] + ex[2]*ex[3]*ex[4]*ex[5] + 
    ex[2]^2*ex[3]*ex[4]*ex[5] - ex[2]*ex[6], 
  y[30] -> -ex[2] + ex[4] + ex[2]*ex[6], 
  y[31] -> ex[2] + 2*ex[2]^2 + ex[2]*ex[3] + 2*ex[2]^2*ex[3] + 
    ex[2]^3*ex[3] - ex[4] - 2*ex[2]*ex[4] - ex[3]*ex[4] - 
    2*ex[2]*ex[3]*ex[4] - ex[2]^2*ex[3]*ex[4] - ex[2]^2*ex[6], 
  y[32] -> -2*ex[2]*ex[4] + ex[4]^2 + ex[2]*ex[4]*ex[5] + ex[2]*ex[6] - 
    ex[4]*ex[6], y[33] -> ex[2]*ex[3] - ex[4] - ex[3]*ex[4] + 
    ex[2]*ex[3]*ex[4] - ex[3]*ex[4]^2 - ex[2]*ex[3]*ex[6] + 
    ex[3]*ex[4]*ex[6], y[34] -> ex[2]*ex[3] - ex[4] - ex[3]*ex[4] + ex[6] + 
    ex[3]*ex[6], y[35] -> ex[2]^2*ex[3] - 2*ex[2]*ex[4] - 
    2*ex[2]*ex[3]*ex[4] + ex[4]^2 + ex[3]*ex[4]^2 + ex[2]*ex[6] + 
    ex[2]*ex[3]*ex[6] - ex[4]*ex[6] - ex[3]*ex[4]*ex[6], 
  y[36] -> ex[2]^2 + 2*ex[2]^2*ex[3] + 2*ex[2]^3*ex[3] + ex[2]^2*ex[3]^2 + 
    2*ex[2]^3*ex[3]^2 + ex[2]^4*ex[3]^2 - 2*ex[2]*ex[4] - ex[2]^2*ex[4] - 
    4*ex[2]*ex[3]*ex[4] - 5*ex[2]^2*ex[3]*ex[4] - 2*ex[2]^3*ex[3]*ex[4] - 
    2*ex[2]*ex[3]^2*ex[4] - 4*ex[2]^2*ex[3]^2*ex[4] - 
    2*ex[2]^3*ex[3]^2*ex[4] + ex[4]^2 + ex[2]*ex[4]^2 + 2*ex[2]^2*ex[4]^2 + 
    2*ex[3]*ex[4]^2 + 3*ex[2]*ex[3]*ex[4]^2 + 3*ex[2]^2*ex[3]*ex[4]^2 + 
    ex[3]^2*ex[4]^2 + 2*ex[2]*ex[3]^2*ex[4]^2 + ex[2]^2*ex[3]^2*ex[4]^2 - 
    ex[2]*ex[4]^3 - ex[2]*ex[3]*ex[4]^3 - ex[2]^2*ex[4]*ex[6] - 
    ex[2]^2*ex[3]*ex[4]*ex[6] + ex[2]*ex[4]^2*ex[6] + 
    ex[2]*ex[3]*ex[4]^2*ex[6], y[37] -> ex[2]^2*ex[3]^2 + ex[2]^3*ex[3]^2 + 
    ex[2]*ex[4] - ex[2]*ex[3]*ex[4] - 2*ex[2]*ex[3]^2*ex[4] - 
    ex[2]^2*ex[3]^2*ex[4] + ex[2]^3*ex[3]^2*ex[4] + ex[3]*ex[4]^2 - 
    ex[2]*ex[3]*ex[4]^2 + ex[3]^2*ex[4]^2 - ex[2]*ex[3]^2*ex[4]^2 - 
    2*ex[2]^2*ex[3]^2*ex[4]^2 + ex[3]*ex[4]^3 + ex[3]^2*ex[4]^3 + 
    ex[2]*ex[3]^2*ex[4]^3 - ex[2]^2*ex[3]^2*ex[6] - ex[2]^3*ex[3]^2*ex[6] + 
    ex[2]*ex[3]*ex[4]*ex[6] + 2*ex[2]*ex[3]^2*ex[4]*ex[6] + 
    2*ex[2]^2*ex[3]^2*ex[4]*ex[6] - ex[3]*ex[4]^2*ex[6] - 
    ex[3]^2*ex[4]^2*ex[6] - ex[2]*ex[3]^2*ex[4]^2*ex[6], y[38] -> ex[5], 
  y[39] -> ex[2]^2*ex[3]^2 + 4*ex[2]*ex[3]*ex[4] - 4*ex[3]*ex[4]^2 - 
    4*ex[2]*ex[3]*ex[4]*ex[5] - 2*ex[2]*ex[3]^2*ex[4]*ex[5] + 
    4*ex[3]*ex[4]^2*ex[5] + ex[3]^2*ex[4]^2*ex[5]^2 - 2*ex[2]*ex[3]*ex[6] + 
    4*ex[3]*ex[4]*ex[6] - 2*ex[3]*ex[4]*ex[5]*ex[6] + ex[6]^2, 
  y[40] -> ex[2]^2*ex[3]^2 + ex[2]^3*ex[3]^2 - ex[2]*ex[3]*ex[4] - 
    2*ex[2]*ex[3]^2*ex[4] - 2*ex[2]^2*ex[3]^2*ex[4] + ex[3]*ex[4]^2 + 
    ex[3]^2*ex[4]^2 + ex[2]*ex[3]^2*ex[4]^2 + ex[2]*ex[3]*ex[6] + 
    2*ex[2]^2*ex[3]*ex[6] + ex[2]*ex[3]^2*ex[6] + ex[2]^2*ex[3]^2*ex[6] + 
    ex[4]*ex[6] - ex[3]^2*ex[4]*ex[6] - ex[2]*ex[3]^2*ex[4]*ex[6] + 
    ex[2]*ex[6]^2 + ex[2]*ex[3]*ex[6]^2, 
  y[41] -> 2*ex[2]^3*ex[3]^2 + 4*ex[2]^4*ex[3]^2 + ex[2]^3*ex[3]^3 + 
    ex[2]^4*ex[3]^3 - 5*ex[2]^2*ex[3]^2*ex[4] - 10*ex[2]^3*ex[3]^2*ex[4] - 
    2*ex[2]^2*ex[3]^3*ex[4] - 2*ex[2]^3*ex[3]^3*ex[4] + 
    3*ex[2]*ex[3]^2*ex[4]^2 + 8*ex[2]^2*ex[3]^2*ex[4]^2 + 
    ex[2]*ex[3]^3*ex[4]^2 + ex[2]^2*ex[3]^3*ex[4]^2 - 
    2*ex[2]*ex[3]^2*ex[4]^3 + 4*ex[2]^2*ex[3]*ex[6] + 8*ex[2]^3*ex[3]*ex[6] + 
    6*ex[2]^2*ex[3]^2*ex[6] + 11*ex[2]^3*ex[3]^2*ex[6] + 
    ex[2]^2*ex[3]^3*ex[6] + ex[2]^3*ex[3]^3*ex[6] - 
    6*ex[2]*ex[3]*ex[4]*ex[6] - 12*ex[2]^2*ex[3]*ex[4]*ex[6] - 
    8*ex[2]*ex[3]^2*ex[4]*ex[6] - 16*ex[2]^2*ex[3]^2*ex[4]*ex[6] - 
    ex[2]*ex[3]^3*ex[4]*ex[6] - ex[2]^2*ex[3]^3*ex[4]*ex[6] + 
    3*ex[3]*ex[4]^2*ex[6] + 4*ex[2]*ex[3]*ex[4]^2*ex[6] + 
    3*ex[3]^2*ex[4]^2*ex[6] + 7*ex[2]*ex[3]^2*ex[4]^2*ex[6] + 
    2*ex[2]*ex[6]^2 + 4*ex[2]^2*ex[6]^2 + 5*ex[2]*ex[3]*ex[6]^2 + 
    11*ex[2]^2*ex[3]*ex[6]^2 + 3*ex[2]*ex[3]^2*ex[6]^2 + 
    6*ex[2]^2*ex[3]^2*ex[6]^2 - ex[4]*ex[6]^2 - 2*ex[2]*ex[4]*ex[6]^2 - 
    4*ex[3]*ex[4]*ex[6]^2 - 6*ex[2]*ex[3]*ex[4]*ex[6]^2 - 
    3*ex[3]^2*ex[4]*ex[6]^2 - 5*ex[2]*ex[3]^2*ex[4]*ex[6]^2 + ex[2]*ex[6]^3 + 
    ex[2]*ex[3]*ex[6]^3, y[42] -> ex[2]^2*ex[3]^2 + 2*ex[2]^3*ex[3]^2 + 
    ex[2]^4*ex[3]^2 - 2*ex[2]*ex[3]*ex[4] - 26*ex[2]^2*ex[3]*ex[4] - 
    24*ex[2]^3*ex[3]*ex[4] - 2*ex[2]*ex[3]^2*ex[4] - 
    4*ex[2]^2*ex[3]^2*ex[4] - 2*ex[2]^3*ex[3]^2*ex[4] + ex[4]^2 + 
    24*ex[2]*ex[4]^2 + 25*ex[2]^2*ex[4]^2 + 2*ex[3]*ex[4]^2 + 
    26*ex[2]*ex[3]*ex[4]^2 + 24*ex[2]^2*ex[3]*ex[4]^2 + ex[3]^2*ex[4]^2 + 
    2*ex[2]*ex[3]^2*ex[4]^2 + ex[2]^2*ex[3]^2*ex[4]^2, 
  y[43] -> 25 + 26*ex[3] + 2*ex[3]^2, 
  y[44] -> 226*ex[2]^4*ex[3]^4 + 894*ex[2]^5*ex[3]^4 + 894*ex[2]^6*ex[3]^4 + 
    226*ex[2]^7*ex[3]^4 - 227*ex[2]^3*ex[3]^3*ex[4] - 
    661*ex[2]^4*ex[3]^3*ex[4] - 218*ex[2]^5*ex[3]^3*ex[4] + 
    225*ex[2]^6*ex[3]^3*ex[4] - 218*ex[2]^3*ex[3]^4*ex[4] - 
    1302*ex[2]^4*ex[3]^4*ex[4] - 1086*ex[2]^5*ex[3]^4*ex[4] - 
    2*ex[2]^6*ex[3]^4*ex[4] + 9*ex[2]^3*ex[3]^5*ex[4] + 
    27*ex[2]^4*ex[3]^5*ex[4] + 27*ex[2]^5*ex[3]^5*ex[4] + 
    9*ex[2]^6*ex[3]^5*ex[4] - 449*ex[2]^2*ex[3]^2*ex[4]^2 - 
    1133*ex[2]^3*ex[3]^2*ex[4]^2 - 900*ex[2]^4*ex[3]^2*ex[4]^2 - 
    225*ex[2]^5*ex[3]^2*ex[4]^2 - 925*ex[2]^2*ex[3]^3*ex[4]^2 - 
    1895*ex[2]^3*ex[3]^3*ex[4]^2 - 2293*ex[2]^4*ex[3]^3*ex[4]^2 - 
    1350*ex[2]^5*ex[3]^3*ex[4]^2 - 503*ex[2]^2*ex[3]^4*ex[4]^2 - 
    843*ex[2]^3*ex[3]^4*ex[4]^2 - 1473*ex[2]^4*ex[3]^4*ex[4]^2 - 
    1133*ex[2]^5*ex[3]^4*ex[4]^2 - 27*ex[2]^2*ex[3]^5*ex[4]^2 - 
    81*ex[2]^3*ex[3]^5*ex[4]^2 - 81*ex[2]^4*ex[3]^5*ex[4]^2 - 
    27*ex[2]^5*ex[3]^5*ex[4]^2 + 675*ex[2]*ex[3]*ex[4]^3 + 
    1125*ex[2]^2*ex[3]*ex[4]^3 + 450*ex[2]^3*ex[3]*ex[4]^3 + 
    2052*ex[2]*ex[3]^2*ex[4]^3 + 4104*ex[2]^2*ex[3]^2*ex[4]^3 + 
    2709*ex[2]^3*ex[3]^2*ex[4]^3 + 675*ex[2]^4*ex[3]^2*ex[4]^3 + 
    2106*ex[2]*ex[3]^3*ex[4]^3 + 4914*ex[2]^2*ex[3]^3*ex[4]^3 + 
    4806*ex[2]^3*ex[3]^3*ex[4]^3 + 2025*ex[2]^4*ex[3]^3*ex[4]^3 + 
    756*ex[2]*ex[3]^4*ex[4]^3 + 2016*ex[2]^2*ex[3]^4*ex[4]^3 + 
    2628*ex[2]^3*ex[3]^4*ex[4]^3 + 1368*ex[2]^4*ex[3]^4*ex[4]^3 + 
    27*ex[2]*ex[3]^5*ex[4]^3 + 81*ex[2]^2*ex[3]^5*ex[4]^3 + 
    81*ex[2]^3*ex[3]^5*ex[4]^3 + 27*ex[2]^4*ex[3]^5*ex[4]^3 - 225*ex[4]^4 - 
    225*ex[2]*ex[4]^4 - 909*ex[3]*ex[4]^4 - 1359*ex[2]*ex[3]*ex[4]^4 - 
    450*ex[2]^2*ex[3]*ex[4]^4 - 1386*ex[3]^2*ex[4]^4 - 
    2754*ex[2]*ex[3]^2*ex[4]^4 - 1809*ex[2]^2*ex[3]^2*ex[4]^4 - 
    450*ex[2]^3*ex[3]^2*ex[4]^4 - 954*ex[3]^3*ex[4]^4 - 
    2358*ex[2]*ex[3]^3*ex[4]^4 - 2295*ex[2]^2*ex[3]^3*ex[4]^4 - 
    900*ex[2]^3*ex[3]^3*ex[4]^4 - 261*ex[3]^4*ex[4]^4 - 
    765*ex[2]*ex[3]^4*ex[4]^4 - 963*ex[2]^2*ex[3]^4*ex[4]^4 - 
    459*ex[2]^3*ex[3]^4*ex[4]^4 - 9*ex[3]^5*ex[4]^4 - 
    27*ex[2]*ex[3]^5*ex[4]^4 - 27*ex[2]^2*ex[3]^5*ex[4]^4 - 
    9*ex[2]^3*ex[3]^5*ex[4]^4 + 216*ex[2]^4*ex[3]^4*ex[6] - 
    216*ex[2]^6*ex[3]^4*ex[6] - 432*ex[2]^3*ex[3]^3*ex[4]*ex[6] - 
    9*ex[2]^4*ex[3]^3*ex[4]*ex[6] + 441*ex[2]^5*ex[3]^3*ex[4]*ex[6] - 
    432*ex[2]^3*ex[3]^4*ex[4]*ex[6] + 432*ex[2]^4*ex[3]^4*ex[4]*ex[6] + 
    864*ex[2]^5*ex[3]^4*ex[4]*ex[6] + 216*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 
    9*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] - 225*ex[2]^4*ex[3]^2*ex[4]^2*ex[6] + 
    432*ex[2]^2*ex[3]^3*ex[4]^2*ex[6] - 855*ex[2]^3*ex[3]^3*ex[4]^2*ex[6] - 
    1323*ex[2]^4*ex[3]^3*ex[4]^2*ex[6] + 216*ex[2]^2*ex[3]^4*ex[4]^2*ex[6] - 
    864*ex[2]^3*ex[3]^4*ex[4]^2*ex[6] - 1080*ex[2]^4*ex[3]^4*ex[4]^2*ex[6] + 
    432*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] + 450*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] + 
    864*ex[2]^2*ex[3]^3*ex[4]^3*ex[6] + 882*ex[2]^3*ex[3]^3*ex[4]^3*ex[6] + 
    432*ex[2]^2*ex[3]^4*ex[4]^3*ex[6] + 432*ex[2]^3*ex[3]^4*ex[4]^3*ex[6] - 
    216*ex[2]^4*ex[3]^4*ex[6]^2 - 216*ex[2]^5*ex[3]^4*ex[6]^2 + 
    432*ex[2]^3*ex[3]^3*ex[4]*ex[6]^2 + 441*ex[2]^4*ex[3]^3*ex[4]*ex[6]^2 + 
    432*ex[2]^3*ex[3]^4*ex[4]*ex[6]^2 + 432*ex[2]^4*ex[3]^4*ex[4]*ex[6]^2 - 
    216*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2 - 225*ex[2]^3*ex[3]^2*ex[4]^2*
     ex[6]^2 - 432*ex[2]^2*ex[3]^3*ex[4]^2*ex[6]^2 - 
    441*ex[2]^3*ex[3]^3*ex[4]^2*ex[6]^2 - 216*ex[2]^2*ex[3]^4*ex[4]^2*
     ex[6]^2 - 216*ex[2]^3*ex[3]^4*ex[4]^2*ex[6]^2, 
  y[45] -> 4*ex[2] + ex[2]*ex[3] - ex[4] - ex[3]*ex[4], 
  y[46] -> -4*ex[2] - ex[2]*ex[3] + ex[4] + ex[3]*ex[4], 
  y[47] -> -2*ex[2] - 2*ex[2]*ex[3] + 2*ex[4] - 10*ex[2]*ex[4] + 
    2*ex[3]*ex[4] - 3*ex[2]*ex[3]*ex[4] + 3*ex[4]^2 + 3*ex[3]*ex[4]^2 + 
    2*ex[2]*ex[6] + 2*ex[2]*ex[3]*ex[6] - 2*ex[4]*ex[6] - 
    2*ex[3]*ex[4]*ex[6], y[48] -> -4*ex[2]^3*ex[3]^2 - 2*ex[2]^4*ex[3]^2 - 
    2*ex[2]^3*ex[3]^3 - 2*ex[2]^4*ex[3]^3 + 12*ex[2]^2*ex[3]*ex[4] + 
    17*ex[2]^2*ex[3]^2*ex[4] + 8*ex[2]^3*ex[3]^2*ex[4] - 
    2*ex[2]^4*ex[3]^2*ex[4] + 5*ex[2]^2*ex[3]^3*ex[4] + 
    3*ex[2]^3*ex[3]^3*ex[4] - 2*ex[2]^4*ex[3]^3*ex[4] - 8*ex[2]*ex[4]^2 - 
    20*ex[2]*ex[3]*ex[4]^2 - 4*ex[2]^2*ex[3]*ex[4]^2 - 
    16*ex[2]*ex[3]^2*ex[4]^2 - 4*ex[2]^2*ex[3]^2*ex[4]^2 + 
    4*ex[2]^3*ex[3]^2*ex[4]^2 - 4*ex[2]*ex[3]^3*ex[4]^2 + 
    4*ex[2]^3*ex[3]^3*ex[4]^2 + ex[4]^3 + 3*ex[3]*ex[4]^3 - 
    ex[2]*ex[3]*ex[4]^3 + 3*ex[3]^2*ex[4]^3 - 2*ex[2]*ex[3]^2*ex[4]^3 - 
    2*ex[2]^2*ex[3]^2*ex[4]^3 + ex[3]^3*ex[4]^3 - ex[2]*ex[3]^3*ex[4]^3 - 
    2*ex[2]^2*ex[3]^3*ex[4]^3 + 4*ex[2]^3*ex[3]^2*ex[6] + 
    2*ex[2]^4*ex[3]^2*ex[6] + 2*ex[2]^3*ex[3]^3*ex[6] + 
    2*ex[2]^4*ex[3]^3*ex[6] - 4*ex[2]^2*ex[3]*ex[4]*ex[6] - 
    8*ex[2]^2*ex[3]^2*ex[4]*ex[6] - 4*ex[2]^3*ex[3]^2*ex[4]*ex[6] - 
    4*ex[2]^2*ex[3]^3*ex[4]*ex[6] - 4*ex[2]^3*ex[3]^3*ex[4]*ex[6] + 
    2*ex[2]*ex[3]*ex[4]^2*ex[6] + 4*ex[2]*ex[3]^2*ex[4]^2*ex[6] + 
    2*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 2*ex[2]*ex[3]^3*ex[4]^2*ex[6] + 
    2*ex[2]^2*ex[3]^3*ex[4]^2*ex[6], y[49] -> -3 - 4*ex[2] + ex[4] - ex[6], 
  y[50] -> -ex[2] + ex[4] - ex[6], y[51] -> -7*ex[2] - 8*ex[2]^2 + 2*ex[4] + 
    3*ex[2]*ex[4] - ex[2]*ex[6], 
  y[52] -> -7*ex[2]^2*ex[3] - 8*ex[2]^3*ex[3] + 2*ex[2]^3*ex[3]^2 + 
    4*ex[2]^4*ex[3]^2 + 2*ex[2]^5*ex[3]^2 + 7*ex[2]*ex[4] + 8*ex[2]^2*ex[4] + 
    9*ex[2]*ex[3]*ex[4] + 4*ex[2]^2*ex[3]*ex[4] - 8*ex[2]^3*ex[3]*ex[4] - 
    6*ex[2]^2*ex[3]^2*ex[4] - 12*ex[2]^3*ex[3]^2*ex[4] - 
    6*ex[2]^4*ex[3]^2*ex[4] - 2*ex[4]^2 - 3*ex[2]*ex[4]^2 - 2*ex[3]*ex[4]^2 + 
    6*ex[2]*ex[3]*ex[4]^2 + 11*ex[2]^2*ex[3]*ex[4]^2 + 
    6*ex[2]*ex[3]^2*ex[4]^2 + 12*ex[2]^2*ex[3]^2*ex[4]^2 + 
    6*ex[2]^3*ex[3]^2*ex[4]^2 - 2*ex[3]*ex[4]^3 - 3*ex[2]*ex[3]*ex[4]^3 - 
    2*ex[3]^2*ex[4]^3 - 4*ex[2]*ex[3]^2*ex[4]^3 - 2*ex[2]^2*ex[3]^2*ex[4]^3 + 
    6*ex[2]^2*ex[3]*ex[6] + 8*ex[2]^3*ex[3]*ex[6] + 2*ex[2]^2*ex[3]^2*ex[6] + 
    4*ex[2]^3*ex[3]^2*ex[6] + 2*ex[2]^4*ex[3]^2*ex[6] + ex[2]*ex[4]*ex[6] - 
    8*ex[2]*ex[3]*ex[4]*ex[6] - 12*ex[2]^2*ex[3]*ex[4]*ex[6] - 
    4*ex[2]*ex[3]^2*ex[4]*ex[6] - 8*ex[2]^2*ex[3]^2*ex[4]*ex[6] - 
    4*ex[2]^3*ex[3]^2*ex[4]*ex[6] + 2*ex[3]*ex[4]^2*ex[6] + 
    4*ex[2]*ex[3]*ex[4]^2*ex[6] + 2*ex[3]^2*ex[4]^2*ex[6] + 
    4*ex[2]*ex[3]^2*ex[4]^2*ex[6] + 2*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 
    ex[2]^2*ex[3]*ex[6]^2 - ex[2]*ex[3]*ex[4]*ex[6]^2, 
  y[53] -> 3*ex[2]^2*ex[3]^2 + 6*ex[2]^3*ex[3]^2 + 3*ex[2]^4*ex[3]^2 - 
    6*ex[2]*ex[3]*ex[4] + 17*ex[2]^2*ex[3]*ex[4] + 23*ex[2]^3*ex[3]*ex[4] - 
    6*ex[2]*ex[3]^2*ex[4] - 12*ex[2]^2*ex[3]^2*ex[4] - 
    6*ex[2]^3*ex[3]^2*ex[4] + 3*ex[4]^2 - 23*ex[2]*ex[4]^2 - 
    22*ex[2]^2*ex[4]^2 + 6*ex[3]*ex[4]^2 - 17*ex[2]*ex[3]*ex[4]^2 - 
    23*ex[2]^2*ex[3]*ex[4]^2 + 3*ex[3]^2*ex[4]^2 + 6*ex[2]*ex[3]^2*ex[4]^2 + 
    3*ex[2]^2*ex[3]^2*ex[4]^2, y[54] -> 22 + 21*ex[3], 
  y[55] -> -3*ex[2]^2*ex[3] - 3*ex[2]^3*ex[3] + 31*ex[2]*ex[4] + 
    35*ex[2]^2*ex[4] + 6*ex[2]*ex[3]*ex[4] + 6*ex[2]^2*ex[3]*ex[4] - 
    11*ex[4]^2 - 15*ex[2]*ex[4]^2 - 3*ex[3]*ex[4]^2 - 3*ex[2]*ex[3]*ex[4]^2 - 
    3*ex[2]*ex[3]*ex[6] - 3*ex[2]^2*ex[3]*ex[6] + 3*ex[4]*ex[6] + 
    7*ex[2]*ex[4]*ex[6] + 3*ex[3]*ex[4]*ex[6] + 3*ex[2]*ex[3]*ex[4]*ex[6], 
  y[56] -> -79*ex[2]^3*ex[3] - 79*ex[2]^3*ex[3]^2 - 79*ex[2]^4*ex[3]^2 + 
    176*ex[2]^2*ex[4] + 413*ex[2]^2*ex[3]*ex[4] + 237*ex[2]^3*ex[3]*ex[4] + 
    237*ex[2]^2*ex[3]^2*ex[4] + 237*ex[2]^3*ex[3]^2*ex[4] - 
    255*ex[2]*ex[4]^2 - 140*ex[2]^2*ex[4]^2 - 492*ex[2]*ex[3]*ex[4]^2 - 
    377*ex[2]^2*ex[3]*ex[4]^2 - 237*ex[2]*ex[3]^2*ex[4]^2 - 
    237*ex[2]^2*ex[3]^2*ex[4]^2 + 79*ex[4]^3 + 61*ex[2]*ex[4]^3 + 
    158*ex[3]*ex[4]^3 + 140*ex[2]*ex[3]*ex[4]^3 + 79*ex[3]^2*ex[4]^3 + 
    79*ex[2]*ex[3]^2*ex[4]^3 - 79*ex[2]^2*ex[6] - 158*ex[2]^2*ex[3]*ex[6] - 
    79*ex[2]^3*ex[3]*ex[6] - 79*ex[2]^2*ex[3]^2*ex[6] - 
    79*ex[2]^3*ex[3]^2*ex[6] + 158*ex[2]*ex[4]*ex[6] + 
    61*ex[2]^2*ex[4]*ex[6] + 316*ex[2]*ex[3]*ex[4]*ex[6] + 
    219*ex[2]^2*ex[3]*ex[4]*ex[6] + 158*ex[2]*ex[3]^2*ex[4]*ex[6] + 
    158*ex[2]^2*ex[3]^2*ex[4]*ex[6] - 79*ex[4]^2*ex[6] - 
    61*ex[2]*ex[4]^2*ex[6] - 158*ex[3]*ex[4]^2*ex[6] - 
    140*ex[2]*ex[3]*ex[4]^2*ex[6] - 79*ex[3]^2*ex[4]^2*ex[6] - 
    79*ex[2]*ex[3]^2*ex[4]^2*ex[6], 
  y[57] -> ex[2]^2*ex[3] + 2*ex[2]^3*ex[3] - ex[2]*ex[3]*ex[4] - 
    3*ex[2]^2*ex[3]*ex[4] + ex[2]*ex[3]*ex[4]^2 + ex[2]*ex[6] + 
    2*ex[2]^2*ex[6] + ex[2]*ex[3]*ex[6] + 2*ex[2]^2*ex[3]*ex[6] - 
    ex[4]*ex[6] - ex[2]*ex[4]*ex[6] - ex[3]*ex[4]*ex[6] - 
    2*ex[2]*ex[3]*ex[4]*ex[6], y[58] -> 4*ex[2]^3*ex[3] + 8*ex[2]^4*ex[3] + 
    3*ex[2]^3*ex[3]^2 + 4*ex[2]^4*ex[3]^2 - 10*ex[2]^2*ex[3]*ex[4] - 
    20*ex[2]^3*ex[3]*ex[4] - 7*ex[2]^2*ex[3]^2*ex[4] - 
    9*ex[2]^3*ex[3]^2*ex[4] + 8*ex[2]*ex[3]*ex[4]^2 + 
    16*ex[2]^2*ex[3]*ex[4]^2 + 6*ex[2]*ex[3]^2*ex[4]^2 + 
    7*ex[2]^2*ex[3]^2*ex[4]^2 - 2*ex[3]*ex[4]^3 - 4*ex[2]*ex[3]*ex[4]^3 - 
    2*ex[3]^2*ex[4]^3 - 2*ex[2]*ex[3]^2*ex[4]^3 + 4*ex[2]^2*ex[6] + 
    8*ex[2]^3*ex[6] + 8*ex[2]^2*ex[3]*ex[6] + 16*ex[2]^3*ex[3]*ex[6] + 
    3*ex[2]^2*ex[3]^2*ex[6] + 4*ex[2]^3*ex[3]^2*ex[6] - 6*ex[2]*ex[4]*ex[6] - 
    12*ex[2]^2*ex[4]*ex[6] - 12*ex[2]*ex[3]*ex[4]*ex[6] - 
    24*ex[2]^2*ex[3]*ex[4]*ex[6] - 5*ex[2]*ex[3]^2*ex[4]*ex[6] - 
    6*ex[2]^2*ex[3]^2*ex[4]*ex[6] + 2*ex[4]^2*ex[6] + 4*ex[2]*ex[4]^2*ex[6] + 
    4*ex[3]*ex[4]^2*ex[6] + 9*ex[2]*ex[3]*ex[4]^2*ex[6] + 
    2*ex[3]^2*ex[4]^2*ex[6] + 2*ex[2]*ex[3]^2*ex[4]^2*ex[6] + ex[2]*ex[6]^2 + 
    4*ex[2]^2*ex[6]^2 + ex[2]*ex[3]*ex[6]^2 + 4*ex[2]^2*ex[3]*ex[6]^2 - 
    ex[4]*ex[6]^2 - 3*ex[2]*ex[4]*ex[6]^2 - ex[3]*ex[4]*ex[6]^2 - 
    4*ex[2]*ex[3]*ex[4]*ex[6]^2, y[59] -> 568*ex[2]^4*ex[3]^4 + 
    2263*ex[2]^5*ex[3]^4 + 3138*ex[2]^6*ex[3]^4 + 1759*ex[2]^7*ex[3]^4 + 
    316*ex[2]^8*ex[3]^4 + 72*ex[2]^4*ex[3]^5 + 288*ex[2]^5*ex[3]^5 + 
    432*ex[2]^6*ex[3]^5 + 288*ex[2]^7*ex[3]^5 + 72*ex[2]^8*ex[3]^5 - 
    938*ex[2]^3*ex[3]^3*ex[4] - 2598*ex[2]^4*ex[3]^3*ex[4] - 
    2103*ex[2]^5*ex[3]^3*ex[4] - 245*ex[2]^6*ex[3]^3*ex[4] + 
    198*ex[2]^7*ex[3]^3*ex[4] - 1163*ex[2]^3*ex[3]^4*ex[4] - 
    4409*ex[2]^4*ex[3]^4*ex[4] - 5277*ex[2]^5*ex[3]^4*ex[4] - 
    1979*ex[2]^6*ex[3]^4*ex[4] + 52*ex[2]^7*ex[3]^4*ex[4] - 
    225*ex[2]^3*ex[3]^5*ex[4] - 828*ex[2]^4*ex[3]^5*ex[4] - 
    1062*ex[2]^5*ex[3]^5*ex[4] - 468*ex[2]^6*ex[3]^5*ex[4] + 
    63*ex[2]^7*ex[3]^5*ex[4] + 72*ex[2]^8*ex[3]^5*ex[4] - 
    26*ex[2]^2*ex[3]^2*ex[4]^2 - 853*ex[2]^3*ex[3]^2*ex[4]^2 - 
    1655*ex[2]^4*ex[3]^2*ex[4]^2 - 990*ex[2]^5*ex[3]^2*ex[4]^2 - 
    198*ex[2]^6*ex[3]^2*ex[4]^2 + 191*ex[2]^2*ex[3]^3*ex[4]^2 - 
    462*ex[2]^3*ex[3]^3*ex[4]^2 - 2928*ex[2]^4*ex[3]^3*ex[4]^2 - 
    3463*ex[2]^5*ex[3]^3*ex[4]^2 - 1188*ex[2]^6*ex[3]^3*ex[4]^2 + 
    460*ex[2]^2*ex[3]^4*ex[4]^2 + 1147*ex[2]^3*ex[3]^4*ex[4]^2 - 
    777*ex[2]^4*ex[3]^4*ex[4]^2 - 3155*ex[2]^5*ex[3]^4*ex[4]^2 - 
    1691*ex[2]^6*ex[3]^4*ex[4]^2 + 243*ex[2]^2*ex[3]^5*ex[4]^2 + 
    756*ex[2]^3*ex[3]^5*ex[4]^2 + 594*ex[2]^4*ex[3]^5*ex[4]^2 - 
    324*ex[2]^5*ex[3]^5*ex[4]^2 - 621*ex[2]^6*ex[3]^5*ex[4]^2 - 
    216*ex[2]^7*ex[3]^5*ex[4]^2 + 594*ex[2]*ex[3]*ex[4]^3 + 
    1584*ex[2]^2*ex[3]*ex[4]^3 + 1386*ex[2]^3*ex[3]*ex[4]^3 + 
    396*ex[2]^4*ex[3]*ex[4]^3 + 1683*ex[2]*ex[3]^2*ex[4]^3 + 
    5409*ex[2]^2*ex[3]^2*ex[4]^3 + 6165*ex[2]^3*ex[3]^2*ex[4]^3 + 
    2961*ex[2]^4*ex[3]^2*ex[4]^3 + 594*ex[2]^5*ex[3]^2*ex[4]^3 + 
    1485*ex[2]*ex[3]^3*ex[4]^3 + 5886*ex[2]^2*ex[3]^3*ex[4]^3 + 
    9342*ex[2]^3*ex[3]^3*ex[4]^3 + 6723*ex[2]^4*ex[3]^3*ex[4]^3 + 
    1782*ex[2]^5*ex[3]^3*ex[4]^3 + 297*ex[2]*ex[3]^4*ex[4]^3 + 
    1881*ex[2]^2*ex[3]^4*ex[4]^3 + 4833*ex[2]^3*ex[3]^4*ex[4]^3 + 
    5211*ex[2]^4*ex[3]^4*ex[4]^3 + 1962*ex[2]^5*ex[3]^4*ex[4]^3 - 
    99*ex[2]*ex[3]^5*ex[4]^3 - 180*ex[2]^2*ex[3]^5*ex[4]^3 + 
    270*ex[2]^3*ex[3]^5*ex[4]^3 + 900*ex[2]^4*ex[3]^5*ex[4]^3 + 
    765*ex[2]^5*ex[3]^5*ex[4]^3 + 216*ex[2]^6*ex[3]^5*ex[4]^3 - 198*ex[4]^4 - 
    396*ex[2]*ex[4]^4 - 198*ex[2]^2*ex[4]^4 - 783*ex[3]*ex[4]^4 - 
    1962*ex[2]*ex[3]*ex[4]^4 - 1575*ex[2]^2*ex[3]*ex[4]^4 - 
    396*ex[2]^3*ex[3]*ex[4]^4 - 1152*ex[3]^2*ex[4]^4 - 
    3546*ex[2]*ex[3]^2*ex[4]^4 - 4005*ex[2]^2*ex[3]^2*ex[4]^4 - 
    1971*ex[2]^3*ex[3]^2*ex[4]^4 - 396*ex[2]^4*ex[3]^2*ex[4]^4 - 
    738*ex[3]^3*ex[4]^4 - 2826*ex[2]*ex[3]^3*ex[4]^4 - 
    4311*ex[2]^2*ex[3]^3*ex[4]^4 - 3015*ex[2]^3*ex[3]^3*ex[4]^4 - 
    792*ex[2]^4*ex[3]^3*ex[4]^4 - 162*ex[3]^4*ex[4]^4 - 
    882*ex[2]*ex[3]^4*ex[4]^4 - 1917*ex[2]^2*ex[3]^4*ex[4]^4 - 
    1836*ex[2]^3*ex[3]^4*ex[4]^4 - 639*ex[2]^4*ex[3]^4*ex[4]^4 + 
    9*ex[3]^5*ex[4]^4 - 36*ex[2]*ex[3]^5*ex[4]^4 - 
    234*ex[2]^2*ex[3]^5*ex[4]^4 - 396*ex[2]^3*ex[3]^5*ex[4]^4 - 
    279*ex[2]^4*ex[3]^5*ex[4]^4 - 72*ex[2]^5*ex[3]^5*ex[4]^4 - 
    9*ex[2]^4*ex[3]^4*ex[6] - 513*ex[2]^5*ex[3]^4*ex[6] - 
    999*ex[2]^6*ex[3]^4*ex[6] - 495*ex[2]^7*ex[3]^4*ex[6] - 
    72*ex[2]^4*ex[3]^5*ex[6] - 288*ex[2]^5*ex[3]^5*ex[6] - 
    432*ex[2]^6*ex[3]^5*ex[6] - 288*ex[2]^7*ex[3]^5*ex[6] - 
    72*ex[2]^8*ex[3]^5*ex[6] + 18*ex[2]^3*ex[3]^3*ex[4]*ex[6] + 
    603*ex[2]^4*ex[3]^3*ex[4]*ex[6] + 990*ex[2]^5*ex[3]^3*ex[4]*ex[6] + 
    405*ex[2]^6*ex[3]^3*ex[4]*ex[6] + 234*ex[2]^3*ex[3]^4*ex[4]*ex[6] + 
    2160*ex[2]^4*ex[3]^4*ex[4]*ex[6] + 3618*ex[2]^5*ex[3]^4*ex[4]*ex[6] + 
    1692*ex[2]^6*ex[3]^4*ex[4]*ex[6] + 216*ex[2]^3*ex[3]^5*ex[4]*ex[6] + 
    864*ex[2]^4*ex[3]^5*ex[4]*ex[6] + 1296*ex[2]^5*ex[3]^5*ex[4]*ex[6] + 
    864*ex[2]^6*ex[3]^5*ex[4]*ex[6] + 216*ex[2]^7*ex[3]^5*ex[4]*ex[6] - 
    9*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] - 90*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] - 
    207*ex[2]^4*ex[3]^2*ex[4]^2*ex[6] - 198*ex[2]^5*ex[3]^2*ex[4]^2*ex[6] - 
    234*ex[2]^2*ex[3]^3*ex[4]^2*ex[6] - 2007*ex[2]^3*ex[3]^3*ex[4]^2*ex[6] - 
    2988*ex[2]^4*ex[3]^3*ex[4]^2*ex[6] - 1215*ex[2]^5*ex[3]^3*ex[4]^2*ex[6] - 
    441*ex[2]^2*ex[3]^4*ex[4]^2*ex[6] - 2781*ex[2]^3*ex[3]^4*ex[4]^2*ex[6] - 
    4239*ex[2]^4*ex[3]^4*ex[4]^2*ex[6] - 1899*ex[2]^5*ex[3]^4*ex[4]^2*ex[6] - 
    216*ex[2]^2*ex[3]^5*ex[4]^2*ex[6] - 864*ex[2]^3*ex[3]^5*ex[4]^2*ex[6] - 
    1296*ex[2]^4*ex[3]^5*ex[4]^2*ex[6] - 864*ex[2]^5*ex[3]^5*ex[4]^2*ex[6] - 
    216*ex[2]^6*ex[3]^5*ex[4]^2*ex[6] + 72*ex[2]*ex[3]^2*ex[4]^3*ex[6] + 
    558*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] + 810*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] + 
    396*ex[2]^4*ex[3]^2*ex[4]^3*ex[6] + 216*ex[2]*ex[3]^3*ex[4]^3*ex[6] + 
    1404*ex[2]^2*ex[3]^3*ex[4]^3*ex[6] + 1998*ex[2]^3*ex[3]^3*ex[4]^3*ex[6] + 
    810*ex[2]^4*ex[3]^3*ex[4]^3*ex[6] + 216*ex[2]*ex[3]^4*ex[4]^3*ex[6] + 
    1134*ex[2]^2*ex[3]^4*ex[4]^3*ex[6] + 1620*ex[2]^3*ex[3]^4*ex[4]^3*ex[6] + 
    702*ex[2]^4*ex[3]^4*ex[4]^3*ex[6] + 72*ex[2]*ex[3]^5*ex[4]^3*ex[6] + 
    288*ex[2]^2*ex[3]^5*ex[4]^3*ex[6] + 432*ex[2]^3*ex[3]^5*ex[4]^3*ex[6] + 
    288*ex[2]^4*ex[3]^5*ex[4]^3*ex[6] + 72*ex[2]^5*ex[3]^5*ex[4]^3*ex[6] - 
    243*ex[2]^4*ex[3]^4*ex[6]^2 - 486*ex[2]^5*ex[3]^4*ex[6]^2 - 
    243*ex[2]^6*ex[3]^4*ex[6]^2 + 486*ex[2]^3*ex[3]^3*ex[4]*ex[6]^2 + 
    891*ex[2]^4*ex[3]^3*ex[4]*ex[6]^2 + 405*ex[2]^5*ex[3]^3*ex[4]*ex[6]^2 + 
    486*ex[2]^3*ex[3]^4*ex[4]*ex[6]^2 + 972*ex[2]^4*ex[3]^4*ex[4]*ex[6]^2 + 
    486*ex[2]^5*ex[3]^4*ex[4]*ex[6]^2 - 243*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2 - 
    405*ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^2 - 198*ex[2]^4*ex[3]^2*ex[4]^2*
     ex[6]^2 - 486*ex[2]^2*ex[3]^3*ex[4]^2*ex[6]^2 - 
    891*ex[2]^3*ex[3]^3*ex[4]^2*ex[6]^2 - 405*ex[2]^4*ex[3]^3*ex[4]^2*
     ex[6]^2 - 243*ex[2]^2*ex[3]^4*ex[4]^2*ex[6]^2 - 
    486*ex[2]^3*ex[3]^4*ex[4]^2*ex[6]^2 - 243*ex[2]^4*ex[3]^4*ex[4]^2*
     ex[6]^2, y[60] -> -ex[2] - ex[2]*ex[3] - ex[2]^2*ex[3] + ex[4] + 
    ex[2]*ex[4] + ex[3]*ex[4] + ex[2]*ex[3]*ex[4], 
  y[61] -> ex[2]^2*ex[3] + ex[2]^3*ex[3] + ex[2]^2*ex[3]^2 + 
    2*ex[2]^3*ex[3]^2 + ex[2]^4*ex[3]^2 + ex[2]^2*ex[4] - 
    2*ex[2]*ex[3]*ex[4] - 3*ex[2]^2*ex[3]*ex[4] - ex[2]^3*ex[3]*ex[4] - 
    2*ex[2]*ex[3]^2*ex[4] - 4*ex[2]^2*ex[3]^2*ex[4] - 
    2*ex[2]^3*ex[3]^2*ex[4] + ex[3]*ex[4]^2 + 2*ex[2]*ex[3]*ex[4]^2 + 
    ex[2]^2*ex[3]*ex[4]^2 + ex[3]^2*ex[4]^2 + 2*ex[2]*ex[3]^2*ex[4]^2 + 
    ex[2]^2*ex[3]^2*ex[4]^2, y[62] -> -(ex[2]*ex[3]) + ex[3]*ex[4] + ex[6] + 
    ex[3]*ex[6] + 2*ex[2]*ex[3]*ex[6], 
  y[63] -> ex[2]^2*ex[3]^2 + 2*ex[2]^3*ex[3]^2 - 3*ex[2]*ex[3]^2*ex[4] - 
    4*ex[2]^2*ex[3]^2*ex[4] + 2*ex[3]^2*ex[4]^2 + 2*ex[2]*ex[3]^2*ex[4]^2 + 
    2*ex[2]*ex[3]*ex[6] + 4*ex[2]^2*ex[3]*ex[6] + 3*ex[2]*ex[3]^2*ex[6] + 
    4*ex[2]^2*ex[3]^2*ex[6] - ex[3]*ex[4]*ex[6] - 4*ex[2]*ex[3]*ex[4]*ex[6] - 
    2*ex[3]^2*ex[4]*ex[6] - 2*ex[2]*ex[3]^2*ex[4]*ex[6] + ex[6]^2 + 
    2*ex[2]*ex[6]^2 + ex[3]*ex[6]^2 + 4*ex[2]*ex[3]*ex[6]^2, 
  y[64] -> 2*ex[2]^3*ex[3]^2 + 2*ex[2]^3*ex[3]^3 + ex[2]^4*ex[3]^3 - 
    2*ex[2]^2*ex[3]*ex[4] - 8*ex[2]^2*ex[3]^2*ex[4] - 
    6*ex[2]^2*ex[3]^3*ex[4] - 3*ex[2]^3*ex[3]^3*ex[4] + 
    4*ex[2]*ex[3]*ex[4]^2 + 10*ex[2]*ex[3]^2*ex[4]^2 + 
    6*ex[2]*ex[3]^3*ex[4]^2 + 3*ex[2]^2*ex[3]^3*ex[4]^2 - 2*ex[3]*ex[4]^3 - 
    4*ex[3]^2*ex[4]^3 - 2*ex[3]^3*ex[4]^3 - ex[2]*ex[3]^3*ex[4]^3 - 
    ex[2]^2*ex[3]^2*ex[6] - 2*ex[2]^3*ex[3]^2*ex[6] + 
    ex[2]*ex[3]*ex[4]*ex[6] + 2*ex[2]*ex[3]^2*ex[4]*ex[6] + 
    4*ex[2]^2*ex[3]^2*ex[4]*ex[6] - ex[3]*ex[4]^2*ex[6] - 
    ex[3]^2*ex[4]^2*ex[6] - 2*ex[2]*ex[3]^2*ex[4]^2*ex[6] + 
    ex[2]*ex[3]*ex[6]^2 + ex[2]^2*ex[3]*ex[6]^2 - ex[4]*ex[6]^2 - 
    ex[3]*ex[4]*ex[6]^2 - ex[2]*ex[3]*ex[4]*ex[6]^2, 
  y[65] -> -ex[2]^4 - 2*ex[2]^5 - 2*ex[2]^6 - 2*ex[2]^4*ex[3] - 
    3*ex[2]^5*ex[3] - ex[2]^6*ex[3] + 6*ex[2]^5*ex[3]^2 + 
    18*ex[2]^6*ex[3]^2 + 18*ex[2]^7*ex[3]^2 + 6*ex[2]^8*ex[3]^2 + 
    2*ex[2]^4*ex[3]^3 + 13*ex[2]^5*ex[3]^3 + 32*ex[2]^6*ex[3]^3 + 
    38*ex[2]^7*ex[3]^3 + 22*ex[2]^8*ex[3]^3 + 5*ex[2]^9*ex[3]^3 + 
    ex[2]^4*ex[3]^4 + 6*ex[2]^5*ex[3]^4 + 15*ex[2]^6*ex[3]^4 + 
    20*ex[2]^7*ex[3]^4 + 15*ex[2]^8*ex[3]^4 + 6*ex[2]^9*ex[3]^4 + 
    ex[2]^10*ex[3]^4 + 3*ex[2]^3*ex[4] + 7*ex[2]^4*ex[4] + 10*ex[2]^5*ex[4] + 
    4*ex[2]^6*ex[4] + 5*ex[2]^3*ex[3]*ex[4] + 4*ex[2]^4*ex[3]*ex[4] - 
    5*ex[2]^5*ex[3]*ex[4] - 6*ex[2]^6*ex[3]*ex[4] - 2*ex[2]^7*ex[3]*ex[4] - 
    3*ex[2]^3*ex[3]^2*ex[4] - 37*ex[2]^4*ex[3]^2*ex[4] - 
    98*ex[2]^5*ex[3]^2*ex[4] - 102*ex[2]^6*ex[3]^2*ex[4] - 
    43*ex[2]^7*ex[3]^2*ex[4] - 5*ex[2]^8*ex[3]^2*ex[4] - 
    9*ex[2]^3*ex[3]^3*ex[4] - 58*ex[2]^4*ex[3]^3*ex[4] - 
    143*ex[2]^5*ex[3]^3*ex[4] - 172*ex[2]^6*ex[3]^3*ex[4] - 
    103*ex[2]^7*ex[3]^3*ex[4] - 26*ex[2]^8*ex[3]^3*ex[4] - 
    ex[2]^9*ex[3]^3*ex[4] - 4*ex[2]^3*ex[3]^4*ex[4] - 
    24*ex[2]^4*ex[3]^4*ex[4] - 60*ex[2]^5*ex[3]^4*ex[4] - 
    80*ex[2]^6*ex[3]^4*ex[4] - 60*ex[2]^7*ex[3]^4*ex[4] - 
    24*ex[2]^8*ex[3]^4*ex[4] - 4*ex[2]^9*ex[3]^4*ex[4] - 3*ex[2]^2*ex[4]^2 - 
    7*ex[2]^3*ex[4]^2 - 11*ex[2]^4*ex[4]^2 - 4*ex[2]^5*ex[4]^2 + 
    2*ex[2]^6*ex[4]^2 - 3*ex[2]^2*ex[3]*ex[4]^2 + 10*ex[2]^3*ex[3]*ex[4]^2 + 
    36*ex[2]^4*ex[3]*ex[4]^2 + 38*ex[2]^5*ex[3]*ex[4]^2 + 
    17*ex[2]^6*ex[3]*ex[4]^2 + 2*ex[2]^7*ex[3]*ex[4]^2 + 
    9*ex[2]^2*ex[3]^2*ex[4]^2 + 77*ex[2]^3*ex[3]^2*ex[4]^2 + 
    194*ex[2]^4*ex[3]^2*ex[4]^2 + 210*ex[2]^5*ex[3]^2*ex[4]^2 + 
    101*ex[2]^6*ex[3]^2*ex[4]^2 + 17*ex[2]^7*ex[3]^2*ex[4]^2 + 
    15*ex[2]^2*ex[3]^3*ex[4]^2 + 96*ex[2]^3*ex[3]^3*ex[4]^2 + 
    237*ex[2]^4*ex[3]^3*ex[4]^2 + 288*ex[2]^5*ex[3]^3*ex[4]^2 + 
    177*ex[2]^6*ex[3]^3*ex[4]^2 + 48*ex[2]^7*ex[3]^3*ex[4]^2 + 
    3*ex[2]^8*ex[3]^3*ex[4]^2 + 6*ex[2]^2*ex[3]^4*ex[4]^2 + 
    36*ex[2]^3*ex[3]^4*ex[4]^2 + 90*ex[2]^4*ex[3]^4*ex[4]^2 + 
    120*ex[2]^5*ex[3]^4*ex[4]^2 + 90*ex[2]^6*ex[3]^4*ex[4]^2 + 
    36*ex[2]^7*ex[3]^4*ex[4]^2 + 6*ex[2]^8*ex[3]^4*ex[4]^2 + ex[2]*ex[4]^3 + 
    ex[2]^2*ex[4]^3 - 4*ex[2]^4*ex[4]^3 - 4*ex[2]^5*ex[4]^3 - 
    ex[2]*ex[3]*ex[4]^3 - 20*ex[2]^2*ex[3]*ex[4]^3 - 
    53*ex[2]^3*ex[3]*ex[4]^3 - 58*ex[2]^4*ex[3]*ex[4]^3 - 
    28*ex[2]^5*ex[3]*ex[4]^3 - 4*ex[2]^6*ex[3]*ex[4]^3 - 
    9*ex[2]*ex[3]^2*ex[4]^3 - 67*ex[2]^2*ex[3]^2*ex[4]^3 - 
    166*ex[2]^3*ex[3]^2*ex[4]^3 - 186*ex[2]^4*ex[3]^2*ex[4]^3 - 
    97*ex[2]^5*ex[3]^2*ex[4]^3 - 19*ex[2]^6*ex[3]^2*ex[4]^3 - 
    11*ex[2]*ex[3]^3*ex[4]^3 - 70*ex[2]^2*ex[3]^3*ex[4]^3 - 
    173*ex[2]^3*ex[3]^3*ex[4]^3 - 212*ex[2]^4*ex[3]^3*ex[4]^3 - 
    133*ex[2]^5*ex[3]^3*ex[4]^3 - 38*ex[2]^6*ex[3]^3*ex[4]^3 - 
    3*ex[2]^7*ex[3]^3*ex[4]^3 - 4*ex[2]*ex[3]^4*ex[4]^3 - 
    24*ex[2]^2*ex[3]^4*ex[4]^3 - 60*ex[2]^3*ex[3]^4*ex[4]^3 - 
    80*ex[2]^4*ex[3]^4*ex[4]^3 - 60*ex[2]^5*ex[3]^4*ex[4]^3 - 
    24*ex[2]^6*ex[3]^4*ex[4]^3 - 4*ex[2]^7*ex[3]^4*ex[4]^3 + ex[2]*ex[4]^4 + 
    3*ex[2]^2*ex[4]^4 + 4*ex[2]^3*ex[4]^4 + 2*ex[2]^4*ex[4]^4 + 
    ex[3]*ex[4]^4 + 9*ex[2]*ex[3]*ex[4]^4 + 23*ex[2]^2*ex[3]*ex[4]^4 + 
    26*ex[2]^3*ex[3]*ex[4]^4 + 13*ex[2]^4*ex[3]*ex[4]^4 + 
    2*ex[2]^5*ex[3]*ex[4]^4 + 3*ex[3]^2*ex[4]^4 + 21*ex[2]*ex[3]^2*ex[4]^4 + 
    52*ex[2]^2*ex[3]^2*ex[4]^4 + 60*ex[2]^3*ex[3]^2*ex[4]^4 + 
    33*ex[2]^4*ex[3]^2*ex[4]^4 + 7*ex[2]^5*ex[3]^2*ex[4]^4 + 
    3*ex[3]^3*ex[4]^4 + 19*ex[2]*ex[3]^3*ex[4]^4 + 
    47*ex[2]^2*ex[3]^3*ex[4]^4 + 58*ex[2]^3*ex[3]^3*ex[4]^4 + 
    37*ex[2]^4*ex[3]^3*ex[4]^4 + 11*ex[2]^5*ex[3]^3*ex[4]^4 + 
    ex[2]^6*ex[3]^3*ex[4]^4 + ex[3]^4*ex[4]^4 + 6*ex[2]*ex[3]^4*ex[4]^4 + 
    15*ex[2]^2*ex[3]^4*ex[4]^4 + 20*ex[2]^3*ex[3]^4*ex[4]^4 + 
    15*ex[2]^4*ex[3]^4*ex[4]^4 + 6*ex[2]^5*ex[3]^4*ex[4]^4 + 
    ex[2]^6*ex[3]^4*ex[4]^4 + ex[2]^4*ex[6] + ex[2]^5*ex[6] + 
    2*ex[2]^6*ex[6] + 3*ex[2]^4*ex[3]*ex[6] + 4*ex[2]^5*ex[3]*ex[6] + 
    ex[2]^6*ex[3]*ex[6] + 3*ex[2]^4*ex[3]^2*ex[6] + 5*ex[2]^5*ex[3]^2*ex[6] - 
    3*ex[2]^6*ex[3]^2*ex[6] - 9*ex[2]^7*ex[3]^2*ex[6] - 
    4*ex[2]^8*ex[3]^2*ex[6] + ex[2]^4*ex[3]^3*ex[6] + 
    2*ex[2]^5*ex[3]^3*ex[6] - 2*ex[2]^6*ex[3]^3*ex[6] - 
    8*ex[2]^7*ex[3]^3*ex[6] - 7*ex[2]^8*ex[3]^3*ex[6] - 
    2*ex[2]^9*ex[3]^3*ex[6] - 3*ex[2]^3*ex[4]*ex[6] - 5*ex[2]^4*ex[4]*ex[6] - 
    10*ex[2]^5*ex[4]*ex[6] - 6*ex[2]^6*ex[4]*ex[6] - 
    9*ex[2]^3*ex[3]*ex[4]*ex[6] - 16*ex[2]^4*ex[3]*ex[4]*ex[6] - 
    11*ex[2]^5*ex[3]*ex[4]*ex[6] - 4*ex[2]^6*ex[3]*ex[4]*ex[6] - 
    9*ex[2]^3*ex[3]^2*ex[4]*ex[6] - 17*ex[2]^4*ex[3]^2*ex[4]*ex[6] + 
    5*ex[2]^5*ex[3]^2*ex[4]*ex[6] + 27*ex[2]^6*ex[3]^2*ex[4]*ex[6] + 
    16*ex[2]^7*ex[3]^2*ex[4]*ex[6] + 2*ex[2]^8*ex[3]^2*ex[4]*ex[6] - 
    3*ex[2]^3*ex[3]^3*ex[4]*ex[6] - 6*ex[2]^4*ex[3]^3*ex[4]*ex[6] + 
    6*ex[2]^5*ex[3]^3*ex[4]*ex[6] + 24*ex[2]^6*ex[3]^3*ex[4]*ex[6] + 
    21*ex[2]^7*ex[3]^3*ex[4]*ex[6] + 6*ex[2]^8*ex[3]^3*ex[4]*ex[6] + 
    3*ex[2]^2*ex[4]^2*ex[6] + 7*ex[2]^3*ex[4]^2*ex[6] + 
    13*ex[2]^4*ex[4]^2*ex[6] + 9*ex[2]^5*ex[4]^2*ex[6] + 
    9*ex[2]^2*ex[3]*ex[4]^2*ex[6] + 20*ex[2]^3*ex[3]*ex[4]^2*ex[6] + 
    18*ex[2]^4*ex[3]*ex[4]^2*ex[6] + 6*ex[2]^5*ex[3]*ex[4]^2*ex[6] - 
    ex[2]^6*ex[3]*ex[4]^2*ex[6] + 9*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 
    19*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] - ex[2]^4*ex[3]^2*ex[4]^2*ex[6] - 
    27*ex[2]^5*ex[3]^2*ex[4]^2*ex[6] - 20*ex[2]^6*ex[3]^2*ex[4]^2*ex[6] - 
    4*ex[2]^7*ex[3]^2*ex[4]^2*ex[6] + 3*ex[2]^2*ex[3]^3*ex[4]^2*ex[6] + 
    6*ex[2]^3*ex[3]^3*ex[4]^2*ex[6] - 6*ex[2]^4*ex[3]^3*ex[4]^2*ex[6] - 
    24*ex[2]^5*ex[3]^3*ex[4]^2*ex[6] - 21*ex[2]^6*ex[3]^3*ex[4]^2*ex[6] - 
    6*ex[2]^7*ex[3]^3*ex[4]^2*ex[6] - ex[2]*ex[4]^3*ex[6] - 
    3*ex[2]^2*ex[4]^3*ex[6] - 5*ex[2]^3*ex[4]^3*ex[6] - 
    3*ex[2]^4*ex[4]^3*ex[6] - 3*ex[2]*ex[3]*ex[4]^3*ex[6] - 
    8*ex[2]^2*ex[3]*ex[4]^3*ex[6] - 8*ex[2]^3*ex[3]*ex[4]^3*ex[6] - 
    2*ex[2]^4*ex[3]*ex[4]^3*ex[6] + ex[2]^5*ex[3]*ex[4]^3*ex[6] - 
    3*ex[2]*ex[3]^2*ex[4]^3*ex[6] - 7*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] - 
    ex[2]^3*ex[3]^2*ex[4]^3*ex[6] + 9*ex[2]^4*ex[3]^2*ex[4]^3*ex[6] + 
    8*ex[2]^5*ex[3]^2*ex[4]^3*ex[6] + 2*ex[2]^6*ex[3]^2*ex[4]^3*ex[6] - 
    ex[2]*ex[3]^3*ex[4]^3*ex[6] - 2*ex[2]^2*ex[3]^3*ex[4]^3*ex[6] + 
    2*ex[2]^3*ex[3]^3*ex[4]^3*ex[6] + 8*ex[2]^4*ex[3]^3*ex[4]^3*ex[6] + 
    7*ex[2]^5*ex[3]^3*ex[4]^3*ex[6] + 2*ex[2]^6*ex[3]^3*ex[4]^3*ex[6] + 
    ex[2]^5*ex[6]^2 + 2*ex[2]^5*ex[3]*ex[6]^2 + 3*ex[2]^6*ex[3]*ex[6]^2 + 
    ex[2]^7*ex[3]*ex[6]^2 + ex[2]^5*ex[3]^2*ex[6]^2 + 
    3*ex[2]^6*ex[3]^2*ex[6]^2 + 3*ex[2]^7*ex[3]^2*ex[6]^2 + 
    ex[2]^8*ex[3]^2*ex[6]^2 - 2*ex[2]^4*ex[4]*ex[6]^2 - 
    ex[2]^5*ex[4]*ex[6]^2 + ex[2]^6*ex[4]*ex[6]^2 - 
    4*ex[2]^4*ex[3]*ex[4]*ex[6]^2 - 7*ex[2]^5*ex[3]*ex[4]*ex[6]^2 - 
    4*ex[2]^6*ex[3]*ex[4]*ex[6]^2 - ex[2]^7*ex[3]*ex[4]*ex[6]^2 - 
    2*ex[2]^4*ex[3]^2*ex[4]*ex[6]^2 - 6*ex[2]^5*ex[3]^2*ex[4]*ex[6]^2 - 
    6*ex[2]^6*ex[3]^2*ex[4]*ex[6]^2 - 2*ex[2]^7*ex[3]^2*ex[4]*ex[6]^2 + 
    ex[2]^3*ex[4]^2*ex[6]^2 + ex[2]^4*ex[4]^2*ex[6]^2 + 
    2*ex[2]^3*ex[3]*ex[4]^2*ex[6]^2 + 4*ex[2]^4*ex[3]*ex[4]^2*ex[6]^2 + 
    3*ex[2]^5*ex[3]*ex[4]^2*ex[6]^2 + ex[2]^6*ex[3]*ex[4]^2*ex[6]^2 + 
    ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^2 + 3*ex[2]^4*ex[3]^2*ex[4]^2*ex[6]^2 + 
    3*ex[2]^5*ex[3]^2*ex[4]^2*ex[6]^2 + ex[2]^6*ex[3]^2*ex[4]^2*ex[6]^2, 
  y[66] -> ex[2]^2*ex[3] - ex[2]*ex[4] - 3*ex[2]*ex[3]*ex[4] - 
    ex[2]^2*ex[3]*ex[4] + ex[4]^2 + ex[3]*ex[4]^2 + ex[2]*ex[3]*ex[4]*ex[5] + 
    ex[2]^2*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6] - ex[4]*ex[6] - 
    ex[3]*ex[4]*ex[6], y[67] -> ex[2] + ex[2]^2 + ex[2]*ex[3] - ex[4] - 
    ex[3]*ex[4] + ex[2]*ex[3]*ex[4] - ex[4]^2 - ex[3]*ex[4]^2 - 
    ex[2]*ex[3]*ex[6] + ex[4]*ex[6] + ex[3]*ex[4]*ex[6]}, 
 {f[1] -> -1/(2*y[1]^3*y[2]*y[3]*y[4]) + 1/(2*y[1]^3*y[2]*y[4]*y[5]), 
  f[2] -> 5/(6*y[1]^3*y[2]*y[4]*y[5]) - (y[2]*y[10])/
     (y[1]^3*y[6]*y[7]*y[8]^2*y[9]) - (y[2]*y[11])/(y[1]^3*y[3]^2*y[6]*y[7]*
      y[8]) + (y[12]*y[13])/(y[1]^3*y[4]*y[6]^2*y[7]^2*y[14]) + 
    y[15]/(6*y[1]^3*y[2]*y[3]*y[4]*y[6]^2*y[7]^2*y[8]^2), 
  f[3] -> 14/(9*y[1]^3*y[2]*y[4]*y[5]) - (20*y[2]*y[11])/
     (9*y[1]^3*y[3]^2*y[6]*y[7]*y[8]) - (y[2]*y[10]*y[16])/
     (9*y[1]^3*y[6]^2*y[7]*y[8]^2*y[9]*y[13]) + 
    y[10]/(3*y[1]^3*y[6]^2*y[13]*y[17]*y[18]) + 
    y[13]/(3*y[1]^3*y[4]*y[6]^2*y[19]) + (y[13]*y[20])/
     (9*y[1]^3*y[4]*y[6]^2*y[7]^2*y[14]) + 
    y[21]/(9*y[1]^3*y[2]*y[3]*y[4]*y[6]^2*y[7]^2*y[8]^2*y[17]), 
  f[5] -> (2*y[10]*y[22]*y[26])/(3*y[1]^3*y[6]^2*y[13]^2*y[23]*y[24]*y[25]) + 
    (2*y[12]*y[17]^2*y[22]^2*y[27]*y[30])/(3*y[1]^3*y[6]*y[13]*y[28]*y[29]*
      y[31]) - (2*y[10]*y[22])/(3*y[1]^3*y[6]*y[24]*y[32]*y[33]) - 
    (2*y[34]*y[36])/(3*y[1]^3*y[2]*y[4]*y[5]*y[27]*y[28]*y[35]) - 
    (2*y[11]*y[37])/(3*y[1]^3*y[2]*y[3]*y[4]*y[6]*y[13]*y[27]*y[33]) + 
    (2*y[7]*y[10]*y[12]*y[22]^2*y[38]*y[40])/(3*y[1]^3*y[6]^2*y[25]*y[31]*
      y[35]*y[39]) - (2*y[10]*y[12]*y[22]^2*y[41])/(3*y[1]^3*y[6]^2*y[13]*
      y[25]*y[31]*y[35]*y[39]), f[11] -> -113/(27*y[1]^3*y[2]*y[4]*y[5]) + 
    (25*y[2]*y[11])/(6*y[1]^3*y[3]^2*y[6]*y[7]*y[8]) + 
    y[10]/(6*y[1]^3*y[6]^2*y[13]*y[17]*y[18]) + 
    y[13]/(6*y[1]^3*y[4]*y[6]^2*y[19]) - (y[10]*y[42])/
     (6*y[1]^3*y[6]^2*y[7]*y[8]^2*y[9]*y[13]*y[17]) - 
    (y[13]*y[43])/(6*y[1]^3*y[4]*y[6]^2*y[7]^2*y[14]) + 
    y[44]/(54*y[1]^3*y[2]*y[3]*y[4]*y[6]^2*y[7]^2*y[8]^2*y[17]), 
  f[15] -> -(y[12]*y[22])/(3*y[1]^3*y[6]*y[19]^2) + 
    y[45]/(3*y[1]^3*y[3]*y[4]*y[6]^2) + y[46]/(3*y[1]^3*y[4]*y[6]^2*y[19]), 
  f[16] -> (-2*y[12]*y[22])/(3*y[1]^3*y[6]*y[19]^2) + 
    (2*y[6]*y[12]*y[13])/(3*y[1]^3*y[2]*y[5]*y[27]*y[28]) + 
    (2*y[12]*y[17]^2*y[22]^2*y[27])/(3*y[1]^3*y[6]^2*y[13]*y[28]*y[29]) + 
    y[47]/(3*y[1]^3*y[4]*y[6]^2*y[13]*y[19]) + 
    y[48]/(3*y[1]^3*y[2]*y[3]*y[4]*y[6]^2*y[13]*y[27]), 
  f[19] -> y[49]/(3*y[1]^3*y[2]*y[3]*y[17]^2) + 
    y[49]/(3*y[1]^3*y[2]*y[6]*y[17]^2*y[18]) + 
    y[50]/(3*y[1]^3*y[6]^2*y[17]*y[18]^2), 
  f[20] -> (-2*y[10])/(3*y[1]^3*y[6]^2*y[17]*y[18]^2) - 
    (2*y[10]*y[22])/(3*y[1]^3*y[2]*y[6]^2*y[13]*y[23]*y[24]) + 
    (2*y[10]*y[22])/(3*y[1]^3*y[6]*y[24]*y[32]*y[33]) + 
    y[51]/(3*y[1]^3*y[2]*y[6]^2*y[17]^2*y[18]) + 
    y[52]/(3*y[1]^3*y[2]*y[3]*y[6]*y[17]^2*y[33]), 
  f[25] -> (11*y[2]*y[11])/(6*y[1]^3*y[3]^2*y[6]*y[7]*y[8]) + 
    (2*y[10])/(3*y[1]^3*y[6]^2*y[17]*y[18]^2) + 
    y[13]/(12*y[1]^3*y[4]*y[6]^2*y[19]) + (2*y[10]*y[22])/
     (3*y[1]^3*y[2]*y[6]^2*y[13]*y[23]*y[25]) - 
    (2*y[12]*y[17]^3*y[22]^2*y[27])/(3*y[1]^3*y[6]*y[28]*y[29]*y[31]) + 
    (y[10]*y[53])/(12*y[1]^3*y[6]^2*y[7]*y[8]^2*y[9]*y[13]*y[17]) - 
    (y[13]*y[54])/(12*y[1]^3*y[4]*y[6]^2*y[7]^2*y[14]) + 
    y[55]/(12*y[1]^3*y[2]*y[6]^2*y[13]*y[17]^2*y[18]) + 
    y[56]/(27*y[1]^3*y[2]*y[4]*y[5]*y[28]*y[35]) - 
    (2*y[7]*y[10]*y[12]*y[13]*y[22]*y[38]*y[57])/(3*y[1]^3*y[6]^2*y[25]*y[31]*
      y[35]*y[39]) + (2*y[10]*y[12]*y[22]*y[58])/(3*y[1]^3*y[6]^2*y[25]*y[31]*
      y[35]*y[39]) + y[59]/(108*y[1]^3*y[2]*y[3]*y[4]*y[6]^2*y[7]^2*y[8]^2*
      y[17]^2), f[55] -> y[49]/(6*y[1]^3*y[2]*y[3]*y[17]^2) + 
    y[50]/(6*y[1]^3*y[2]*y[6]*y[7]*y[9]*y[17]^2), 
  f[60] -> (y[12]*y[13])/(6*y[1]^3*y[4]*y[6]^2*y[14]) + 
    y[45]/(6*y[1]^3*y[3]*y[4]*y[6]^2), 
  f[64] -> -(y[7]*y[8]*y[22])/(3*y[1]^3*y[2]*y[3]*y[6]*y[13]) - 
    y[22]^2/(3*y[1]^3*y[6]^2*y[13]^3*y[23]^2) + 
    (y[8]*y[22])/(3*y[1]^3*y[2]*y[6]^2*y[13]^2*y[23]), 
  f[70] -> -(y[7]*y[8]*y[22])/(3*y[1]^3*y[2]*y[3]*y[6]*y[13]) + 
    (y[6]*y[12]*y[13]*y[22])/(3*y[1]^3*y[2]*y[5]*y[28]^2) - 
    (y[4]*y[17]*y[22]^2*y[27]^2)/(3*y[1]^3*y[13]*y[29]^2*y[60]) + 
    (y[17]*y[22]*y[27]*y[61])/(3*y[1]^3*y[6]*y[13]*y[28]^2*y[29]), 
  f[71] -> -(y[22]^2*y[25])/(3*y[1]^3*y[6]^2*y[13]^3*y[23]^2) - 
    (y[4]*y[22]^2*y[27]^2*y[31])/(3*y[1]^3*y[6]*y[13]*y[28]*y[29]^2) + 
    (y[12]*y[13]*y[22]*y[35])/(3*y[1]^3*y[2]*y[5]*y[28]^2) - 
    (2*y[7]*y[10]*y[12]*y[22]^2*y[38]*y[62])/(3*y[1]^3*y[6]^2*y[25]*y[31]*
      y[39]) + (2*y[10]*y[12]*y[22]^2*y[63])/(3*y[1]^3*y[6]^2*y[13]*y[25]*
      y[31]*y[39]) + (y[22]*y[64])/(3*y[1]^3*y[2]*y[6]^2*y[13]^2*y[23]*
      y[25]) - (y[22]*y[27]*y[65])/(3*y[1]^3*y[6]^2*y[13]*y[28]^2*y[29]*
      y[31]), f[73] -> 32/(3*y[1]^3*y[2]^2*y[4]^2*y[5]) - 
    (32*y[17])/(3*y[1]^3*y[2]^2*y[4]^2*y[66]) - 
    (32*y[67])/(3*y[1]^3*y[2]*y[4]*y[66]^2)}, 
 {{f[1]/eps^3 + f[2]/eps^2 + f[3]/eps, f[3], f[5], f[11], f[15]/eps + f[16], 
   f[20], f[25], f[19]/eps, f[19], f[15], f[2]/eps, f[2], f[55], f[60], 
   f[64], f[70], f[71], f[73], f[1]/eps^2, f[1]/eps, f[1]}, 
  {mono[1], 2*mono[1], mono[Fr[1, 1]] - mono[Fr[1, 6]], 
   mono[Fr[1, 2]] - mono[Fr[1, 6]], mono[Fr[1, 3]] - mono[Fr[1, 6]], 
   mono[Fr[1, 4]] - mono[Fr[1, 6]], mono[Fr[1, 5]] - mono[Fr[1, 6]], 
   mono[Fr[1, 4]] - mono[Fr[1, 5]], (2*mono[Fr[1, 2]*Fr[1, 4]] - 
     2*mono[Fr[1, 4]^2] - 2*mono[Fr[1, 2]*Fr[1, 5]] + 
     mono[Fr[1, 4]*Fr[1, 5]] + mono[Fr[1, 5]^2] + mono[Fr[1, 4]*Fr[1, 6]] - 
     mono[Fr[1, 5]*Fr[1, 6]])/4, (2*mono[Fr[1, 2]*Fr[1, 3]] - 
     2*mono[Fr[1, 3]^2] + mono[Fr[1, 3]*Fr[1, 5]] - 
     2*mono[Fr[1, 2]*Fr[1, 6]] + mono[Fr[1, 3]*Fr[1, 6]] - 
     mono[Fr[1, 5]*Fr[1, 6]] + mono[Fr[1, 6]^2])/4, 
   (-4*mono[Fr[1, 2]] - mono[Fr[1, 5]] - mono[Fr[1, 6]])/3, 
   (-4*mono[1] + 54*mono[Fr[1, 2]^2] + 18*mono[Fr[1, 2]*Fr[1, 5]] + 
     9*mono[Fr[1, 5]^2] - 423*mono[Fr[1, 6]] + 18*mono[Fr[1, 2]*Fr[1, 6]] + 
     9*mono[Fr[1, 6]^2] - 9*mono[Fr[2, 1]])/54, 
   (-6*mono[Fr[1, 2]^2] + 6*mono[Fr[1, 4]^2] - 6*mono[Fr[1, 5]^2] + 
     mono[Fr[2, 1]] + 6*mono[Fr[2, 2]])/6, 
   (-6*mono[Fr[1, 2]^2] + 6*mono[Fr[1, 3]^2] - 6*mono[Fr[1, 6]^2] + 
     mono[Fr[2, 1]] + 6*mono[Fr[2, 3]])/6, 
   (6*mono[Fr[1, 1]^2] - 12*mono[Fr[1, 4]^2] + 6*mono[Fr[1, 5]^2] - 
     6*mono[Fr[1, 6]^2] + mono[Fr[2, 1]] + 12*mono[Fr[2, 4]])/12, 
   (6*mono[Fr[1, 1]^2] - 12*mono[Fr[1, 3]^2] - 6*mono[Fr[1, 5]^2] + 
     6*mono[Fr[1, 6]^2] + mono[Fr[2, 1]] + 12*mono[Fr[2, 6]])/12, 
   mono[Fr[2, 7]/SQRT1], mono[SQRT2*Fr[3, 6]], 
   (-2*(mono[Fr[1, 2]] + mono[Fr[1, 5]] + mono[Fr[1, 6]]))/3, 
   (12*mono[Fr[1, 1]^2] + 20*mono[Fr[1, 2]] - 10*mono[Fr[1, 5]] - 
     10*mono[Fr[1, 6]] - mono[Fr[2, 1]] + 12*mono[Fr[2, 2]] + 
     12*mono[Fr[2, 3]] + 12*mono[Fr[2, 5]])/18, 
   (-556*mono[1] - 36*mono[Fr[1, 1]^3] + 54*mono[Fr[1, 1]^2*Fr[1, 2]] + 
     504*mono[Fr[1, 2]^2] - 90*mono[Fr[1, 2]^3] + 
     27*mono[Fr[1, 1]^2*Fr[1, 5]] + 189*mono[Fr[1, 2]*Fr[1, 5]] - 
     27*mono[Fr[1, 2]^2*Fr[1, 5]] + 504*mono[Fr[1, 5]^2] - 
     54*mono[Fr[1, 2]*Fr[1, 5]^2] - 63*mono[Fr[1, 5]^3] - 
     1353*mono[Fr[1, 6]] + 27*mono[Fr[1, 1]^2*Fr[1, 6]] + 
     189*mono[Fr[1, 2]*Fr[1, 6]] - 27*mono[Fr[1, 2]^2*Fr[1, 6]] + 
     180*mono[Fr[1, 5]*Fr[1, 6]] - 27*mono[Fr[1, 5]^2*Fr[1, 6]] + 
     504*mono[Fr[1, 6]^2] - 54*mono[Fr[1, 2]*Fr[1, 6]^2] - 
     27*mono[Fr[1, 5]*Fr[1, 6]^2] - 63*mono[Fr[1, 6]^3] + 
     102*mono[Fr[2, 1]] + 18*mono[Fr[1, 1]*Fr[2, 1]] + 
     45*mono[Fr[1, 2]*Fr[2, 1]] + 18*mono[Fr[1, 5]*Fr[2, 1]] + 
     18*mono[Fr[1, 6]*Fr[2, 1]] + 54*mono[Fr[1, 2]*Fr[2, 2]] + 
     27*mono[Fr[1, 5]*Fr[2, 2]] + 27*mono[Fr[1, 6]*Fr[2, 2]] + 
     54*mono[Fr[1, 2]*Fr[2, 3]] + 27*mono[Fr[1, 5]*Fr[2, 3]] + 
     27*mono[Fr[1, 6]*Fr[2, 3]] + 54*mono[Fr[1, 2]*Fr[2, 5]] + 
     27*mono[Fr[1, 5]*Fr[2, 5]] + 27*mono[Fr[1, 6]*Fr[2, 5]] - 
     342*mono[Fr[3, 5]] + 108*mono[Fr[3, 7]] + 108*mono[Fr[3, 8]] + 
     108*mono[Fr[3, 9]])/162}}}


==> anc/bbggH/PolesUVIR_bbggH_2L_nf2_++++.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{y[1] -> ex[1], y[2] -> ex[2], y[3] -> ex[3], 
  y[4] -> ex[2]*ex[3] - ex[4] - ex[3]*ex[4], y[5] -> ex[2] - ex[4]*ex[5], 
  y[6] -> ex[2] - ex[4] + ex[6], y[7] -> 1 + ex[3], y[8] -> ex[4], 
  y[9] -> 1 + ex[4] - ex[6], y[10] -> -ex[4] - ex[3]*ex[4] - 
    2*ex[2]*ex[3]*ex[4] + ex[2]*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6], 
  y[11] -> ex[2] - ex[4], y[12] -> ex[5], y[13] -> ex[4] - ex[6]}, 
 {f[1] -> (2*y[1]^3*y[2]^2)/9 - (2*y[1]^3*y[2]*y[4]*y[6])/(9*y[3]*y[5]) + 
    (2*y[1]^3*y[2]^2*y[7]*y[8]*y[9])/(9*y[10]), 
  f[4] -> (y[1]^3*y[2]*y[3]*y[11]*y[12])/6 - (y[1]^3*y[2]*y[3]*y[11]*y[13])/
     (6*y[8])}, {{f[1]/eps, f[1], f[4]}, 
  {mono[1], (44*mono[1] - 6*mono[Fr[1, 2]] + 3*mono[Fr[1, 5]] + 
     3*mono[Fr[1, 6]])/12, (-80*mono[Fr[1, 2]] + 36*mono[Fr[1, 2]^2] - 
     40*mono[Fr[1, 5]] + 12*mono[Fr[1, 2]*Fr[1, 5]] + 15*mono[Fr[1, 5]^2] - 
     40*mono[Fr[1, 6]] + 12*mono[Fr[1, 2]*Fr[1, 6]] + 
     6*mono[Fr[1, 5]*Fr[1, 6]] + 15*mono[Fr[1, 6]^2] + 4*mono[Fr[2, 1]])/36}}}


==> anc/bbggH/PolesUVIR_bbggH_2L_nf2_+++-.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{y[1] -> ex[2], y[2] -> 1 + ex[2], y[3] -> ex[3], y[4] -> ex[4], 
  y[5] -> ex[2]*ex[3] + ex[2]^2*ex[3] - ex[4] - ex[3]*ex[4] - 
    ex[2]*ex[3]*ex[4], y[6] -> ex[2] - ex[4]*ex[5], 
  y[7] -> ex[2] - ex[4] + ex[6], y[8] -> -(ex[2]*ex[3]) + ex[4] + 
    ex[3]*ex[4], y[9] -> -(ex[2]*ex[3]) - ex[2]^2*ex[3] + ex[4] + 
    ex[3]*ex[4] + ex[2]*ex[3]*ex[4], 
  y[10] -> ex[2]*ex[3] - ex[4] - ex[3]*ex[4] - ex[2]*ex[3]*ex[4] + 
    ex[2]*ex[3]*ex[4]*ex[5], y[11] -> -(ex[2]*ex[3]) + ex[4] + ex[3]*ex[4] + 
    ex[2]*ex[3]*ex[6], y[12] -> 1 + ex[3], 
  y[13] -> -ex[4] - ex[3]*ex[4] - 2*ex[2]*ex[3]*ex[4] + 
    ex[2]*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6], 
  y[14] -> -(ex[2]*ex[3]) + ex[4] + ex[3]*ex[4] - ex[6] - ex[3]*ex[6], 
  y[15] -> -2*ex[2]*ex[3]*ex[4] + ex[4]^2 + ex[3]*ex[4]^2 + 
    ex[2]*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6] - ex[4]*ex[6] - 
    ex[3]*ex[4]*ex[6]}, 
 {f[1] -> (-10*y[2]*y[4]*y[7])/(27*y[1]*y[3]*y[5]*y[6]) + 
    (10*y[4]^2*y[11])/(27*y[3]*y[8]*y[9]*y[10]) - 
    (10*y[4])/(27*y[3]*y[12]*y[13]) - (10*y[4]*y[14])/(27*y[8]*y[12]*y[15])}, 
 {{f[1]}, {(80*mono[Fr[1, 2]] - 36*mono[Fr[1, 2]^2] + 40*mono[Fr[1, 5]] - 
     12*mono[Fr[1, 2]*Fr[1, 5]] - 15*mono[Fr[1, 5]^2] + 40*mono[Fr[1, 6]] - 
     12*mono[Fr[1, 2]*Fr[1, 6]] - 6*mono[Fr[1, 5]*Fr[1, 6]] - 
     15*mono[Fr[1, 6]^2] - 4*mono[Fr[2, 1]])/80}}}


==> anc/bbggH/PolesUVIR_bbggH_2L_nf2_++-+.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{y[1] -> ex[3], y[2] -> ex[4], y[3] -> -(ex[2]*ex[3]) + ex[4] + ex[3]*ex[4], 
  y[4] -> -(ex[2]*ex[3]) - ex[2]^2*ex[3] + ex[4] + ex[3]*ex[4] + 
    ex[2]*ex[3]*ex[4], y[5] -> -ex[2] + ex[4]*ex[5], 
  y[6] -> -ex[2] + ex[4] - ex[6], y[7] -> ex[2]*ex[3] - ex[4] - ex[3]*ex[4] - 
    ex[2]*ex[3]*ex[4] + ex[2]*ex[3]*ex[4]*ex[5], 
  y[8] -> -(ex[2]*ex[3]) + ex[4] + ex[3]*ex[4] + ex[2]*ex[3]*ex[6], 
  y[9] -> 1 + ex[3], y[10] -> -ex[4] - ex[3]*ex[4] - 2*ex[2]*ex[3]*ex[4] + 
    ex[2]*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6]}, 
 {f[1] -> (10*y[3]^3*y[6])/(27*y[1]*y[2]^2*y[4]*y[5]) + 
    (10*y[3]^3*y[8])/(27*y[1]*y[2]^2*y[4]*y[7]) - 
    (10*y[2]*y[9]^2)/(27*y[1]*y[10])}, 
 {{f[1]}, {(80*mono[Fr[1, 2]] - 36*mono[Fr[1, 2]^2] + 40*mono[Fr[1, 5]] - 
     12*mono[Fr[1, 2]*Fr[1, 5]] - 15*mono[Fr[1, 5]^2] + 40*mono[Fr[1, 6]] - 
     12*mono[Fr[1, 2]*Fr[1, 6]] - 6*mono[Fr[1, 5]*Fr[1, 6]] - 
     15*mono[Fr[1, 6]^2] - 4*mono[Fr[2, 1]])/80}}}


==> anc/bbggH/PolesUVIR_bbggH_2L_nf2_++--.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{y[1] -> ex[1], y[2] -> ex[2], y[3] -> ex[3], 
  y[4] -> ex[2]*ex[3] - ex[4] - ex[3]*ex[4], 
  y[5] -> ex[2]*ex[3] + ex[2]^2*ex[3] - ex[4] - ex[3]*ex[4] - 
    ex[2]*ex[3]*ex[4], y[6] -> ex[2] - ex[4]*ex[5], 
  y[7] -> ex[2] - ex[4] + ex[6], y[8] -> ex[2]*ex[3] - ex[4] - ex[3]*ex[4] - 
    ex[2]*ex[3]*ex[4] + ex[2]*ex[3]*ex[4]*ex[5], 
  y[9] -> -(ex[2]*ex[3]) + ex[4] + ex[3]*ex[4] + ex[2]*ex[3]*ex[6], 
  y[10] -> 1 + ex[3], y[11] -> ex[4], y[12] -> 1 + ex[4] - ex[6], 
  y[13] -> -ex[4] - ex[3]*ex[4] - 2*ex[2]*ex[3]*ex[4] + 
    ex[2]*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6], 
  y[14] -> ex[2]^4*ex[3]^3 + ex[2]^2*ex[3]^2*ex[4] + ex[2]^3*ex[3]^2*ex[4] + 
    ex[2]^4*ex[3]^2*ex[4] + ex[2]^2*ex[3]^3*ex[4] + 2*ex[2]^4*ex[3]^3*ex[4] - 
    2*ex[2]*ex[3]*ex[4]^2 - 2*ex[2]^2*ex[3]*ex[4]^2 - 
    4*ex[2]*ex[3]^2*ex[4]^2 - 5*ex[2]^2*ex[3]^2*ex[4]^2 - 
    3*ex[2]^3*ex[3]^2*ex[4]^2 - 2*ex[2]*ex[3]^3*ex[4]^2 - 
    3*ex[2]^2*ex[3]^3*ex[4]^2 - 4*ex[2]^3*ex[3]^3*ex[4]^2 + ex[4]^3 + 
    3*ex[3]*ex[4]^3 + 2*ex[2]*ex[3]*ex[4]^3 + 3*ex[3]^2*ex[4]^3 + 
    4*ex[2]*ex[3]^2*ex[4]^3 + 2*ex[2]^2*ex[3]^2*ex[4]^3 + ex[3]^3*ex[4]^3 + 
    2*ex[2]*ex[3]^3*ex[4]^3 + 2*ex[2]^2*ex[3]^3*ex[4]^3 + 
    ex[2]^3*ex[3]^3*ex[6] - ex[2]^4*ex[3]^3*ex[6] - 
    ex[2]^2*ex[3]^2*ex[4]*ex[6] + ex[2]^3*ex[3]^2*ex[4]*ex[6] - 
    ex[2]^2*ex[3]^3*ex[4]*ex[6] + 3*ex[2]^3*ex[3]^3*ex[4]*ex[6] - 
    2*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] - 2*ex[2]^2*ex[3]^3*ex[4]^2*ex[6] - 
    ex[2]^3*ex[3]^3*ex[6]^2 + ex[2]^2*ex[3]^2*ex[4]*ex[6]^2 + 
    ex[2]^2*ex[3]^3*ex[4]*ex[6]^2, y[15] -> -2*ex[2]*ex[3]*ex[4] + ex[4]^2 + 
    ex[3]*ex[4]^2 + ex[2]*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6] - 
    ex[4]*ex[6] - ex[3]*ex[4]*ex[6]}, 
 {f[1] -> (-2*y[4]*y[7])/(9*y[1]^3*y[2]*y[3]*y[5]^2*y[6]) - 
    (2*y[4]*y[9])/(9*y[1]^3*y[2]*y[3]*y[5]*y[8]^2) + 
    (2*y[10]*y[11])/(9*y[1]^3*y[2]^2*y[3]^2*y[12]*y[13]) - 
    (2*y[14])/(9*y[1]^3*y[2]^2*y[3]^2*y[5]^2*y[8]*y[12]), 
  f[4] -> 1/(6*y[1]^3*y[4]*y[8]*y[12]) - 1/(6*y[1]^3*y[4]*y[12]*y[15])}, 
 {{f[1]/eps, f[1], f[4]}, {mono[1], (44*mono[1] - 6*mono[Fr[1, 2]] + 
     3*mono[Fr[1, 5]] + 3*mono[Fr[1, 6]])/12, 
   (-80*mono[Fr[1, 2]] + 36*mono[Fr[1, 2]^2] - 40*mono[Fr[1, 5]] + 
     12*mono[Fr[1, 2]*Fr[1, 5]] + 15*mono[Fr[1, 5]^2] - 40*mono[Fr[1, 6]] + 
     12*mono[Fr[1, 2]*Fr[1, 6]] + 6*mono[Fr[1, 5]*Fr[1, 6]] + 
     15*mono[Fr[1, 6]^2] + 4*mono[Fr[2, 1]])/36}}}


==> anc/bbggH/Tree_bbggH_++++.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
-((ex[1]^3*ex[2]*ex[3]*(ex[2] - ex[4])*(ex[4]*(-1 + ex[5]) + ex[6]))/ex[4])


==> anc/bbggH/Tree_bbggH_+++-.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
-((ex[4]*((1 + ex[3])^2*ex[4]^2*(ex[4] - ex[6])^2 + 
    ex[2]^4*ex[3]^2*(1 + ex[4]*(-1 + ex[5]))*(ex[4]*(-2 + ex[5]) + ex[6]) - 
    ex[2]*(1 + ex[3])*ex[4]*(ex[4] - ex[6])*
     (ex[4]^2*(-1 + ex[3]*(-3 + 2*ex[5])) - ex[3]*ex[6]*(1 + ex[6]) + 
      ex[4]*(1 + ex[6] + ex[3]*(3 - 2*(-2 + ex[5])*ex[6]))) - 
    ex[2]^3*ex[3]*(ex[4]*(-(ex[4]^2*(-1 + ex[5])) + 2*ex[6] + 
        ex[4]*(-3 + ex[5] - ex[6] + ex[5]*ex[6])) + 
      ex[3]*(2*ex[4]^3*(2 - 3*ex[5] + ex[5]^2) - 2*ex[6]^2 + 
        ex[4]*(1 + (7 - 2*ex[5])*ex[6] - 2*(-1 + ex[5])*ex[6]^2) + 
        ex[4]^2*(-7 - 6*ex[6] - 2*ex[5]^2*ex[6] + ex[5]*(4 + 8*ex[6])))) + 
    ex[2]^2*(ex[4]^2*(-ex[4] + ex[6]) + 
      ex[3]^2*(ex[4]^4*(2 - 3*ex[5] + ex[5]^2) + ex[6]^3 + 
        ex[4]*ex[6]*(-2 + (-6 + ex[5])*ex[6] + (-1 + ex[5])*ex[6]^2) + 
        ex[4]^2*(3 + (13 - 6*ex[5])*ex[6] + (4 - 5*ex[5] + ex[5]^2)*
           ex[6]^2) + ex[4]^3*(-8 - 5*ex[6] - 2*ex[5]^2*ex[6] + 
          ex[5]*(5 + 7*ex[6]))) - ex[3]*ex[4]*(2*ex[4]^3*(-1 + ex[5]) - 
        ex[4]^2*(-5 + ex[5] - 5*ex[6] + 4*ex[5]*ex[6]) + 
        ex[6]*(2 + ex[6] + ex[6]^2) + ex[4]*(-3 - 6*ex[6] - 4*ex[6]^2 + 
          ex[5]*(1 + ex[6] + 2*ex[6]^2))))))/
  (ex[2]*ex[3]*(-((1 + ex[3])*ex[4]) + ex[2]*ex[3]*(1 + ex[4]*(-1 + ex[5])))*
   (ex[2] - ex[4]*ex[5])*(ex[4]*(-1 + ex[3]*(-1 + ex[2]*(-2 + ex[5]))) + 
    ex[2]*ex[3]*ex[6])*((1 + ex[3])*ex[4]*(ex[4] - ex[6]) + 
    ex[2]*ex[3]*(ex[4]*(-2 + ex[5]) + ex[6]))))


==> anc/bbggH/Tree_bbggH_++-+.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(-((1 + ex[3])^3*ex[4]^4*(ex[4]*(-1 + ex[3]*(-1 + ex[5])) + 
     (1 + ex[3])*ex[6])) - ex[2]^4*ex[3]^4*(ex[4]^2*(2 - 3*ex[5] + ex[5]^2) + 
    ex[4]*(-3 + 2*ex[5])*ex[6] + ex[6]^2) + ex[2]^3*ex[3]^3*(1 + ex[3])*ex[4]*
   (3*ex[4]^2*(2 - 3*ex[5] + ex[5]^2) + ex[6]*(1 + 3*ex[6]) + 
    ex[4]*(-1 + ex[5] - 9*ex[6] + 6*ex[5]*ex[6])) - 
  ex[2]^2*ex[3]*(1 + ex[3])^2*ex[4]^2*(ex[4]^2*(-1 + 3*ex[3]*(-2 + ex[5]))*
     (-1 + ex[5]) + 3*ex[3]*ex[6]*(1 + ex[6]) + 
    ex[4]*(-1 + 3*ex[3]*(-1 + ex[5] - 3*ex[6] + 2*ex[5]*ex[6]))) + 
  ex[2]*(1 + ex[3])^2*ex[4]^3*(ex[3]*ex[4]^2*(-2 + ex[3]*(-2 + ex[5]))*
     (-1 + ex[5]) + ex[3]*(1 + ex[3])*ex[6]*(3 + ex[6]) + 
    ex[4]*(-1 + ex[3]*(-4 - 3*ex[6] + 2*ex[5]*(1 + ex[6])) + 
      ex[3]^2*(-3*(1 + ex[6]) + ex[5]*(3 + 2*ex[6])))))/
 (ex[3]*ex[4]^2*(-((1 + ex[3])*ex[4]) + ex[2]*ex[3]*(1 + ex[4]*(-1 + ex[5])))*
  (-ex[2] + ex[4]*ex[5])*(ex[4]*(-1 + ex[3]*(-1 + ex[2]*(-2 + ex[5]))) + 
   ex[2]*ex[3]*ex[6]))


==> anc/bbggH/Tree_bbggH_++--.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
1/(ex[1]^3*(-((1 + ex[3])*ex[4]) + ex[2]*ex[3]*(1 + ex[4]*(-1 + ex[5])))*
  ((1 + ex[3])*ex[4]*(ex[4] - ex[6]) + 
   ex[2]*ex[3]*(ex[4]*(-2 + ex[5]) + ex[6])))


==> anc/bbqqH/FiniteRemainder_bbqqH_1L_nf0_+++-.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{y[1] -> ex[3], y[2] -> ex[4], y[3] -> -(ex[2]*ex[3]) - ex[2]^2*ex[3] + 
    ex[4] + ex[3]*ex[4] + ex[2]*ex[3]*ex[4], y[4] -> -ex[2] + ex[4]*ex[5], 
  y[5] -> -ex[2] + ex[4] - ex[6], y[6] -> -ex[4] - ex[3]*ex[4] - 
    2*ex[2]*ex[3]*ex[4] + ex[2]*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6], 
  y[7] -> ex[2], y[8] -> ex[2] - ex[4], 
  y[9] -> -ex[4] - 2*ex[2]*ex[3]*ex[4] + ex[3]*ex[4]^2 + 
    ex[2]*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6] - ex[3]*ex[4]*ex[6], 
  y[10] -> ex[2]*ex[3] + ex[2]^2*ex[3] - ex[4] - ex[3]*ex[4] - 
    ex[2]*ex[3]*ex[4], y[11] -> ex[2]*ex[3] - ex[4] - ex[3]*ex[4] - 
    ex[2]*ex[3]*ex[4] + ex[2]*ex[3]*ex[4]*ex[5], 
  y[12] -> -71*ex[2]^2*ex[3] + 62*ex[2]*ex[4] + 142*ex[2]*ex[3]*ex[4] - 
    71*ex[4]^2 - 71*ex[3]*ex[4]^2 + 71*ex[2]^2*ex[3]*ex[6] - 
    71*ex[2]*ex[3]*ex[4]*ex[6], y[13] -> -1 - ex[2], 
  y[14] -> 1 + ex[3] + ex[2]*ex[3], 
  y[15] -> -(ex[2]*ex[3]) + ex[4] + ex[3]*ex[4] + ex[2]*ex[3]*ex[6], 
  y[16] -> -2*ex[2]*ex[4] + ex[4]^2 + ex[2]*ex[4]*ex[5] + ex[2]*ex[6] - 
    ex[4]*ex[6], y[17] -> ex[2] + ex[2]*ex[3] - ex[4] + ex[2]*ex[4] - 
    ex[3]*ex[4] - ex[2]*ex[3]*ex[4] + ex[2]*ex[3]*ex[4]*ex[5] - ex[2]*ex[6], 
  y[18] -> 1 + ex[4] - ex[6], y[19] -> 3 + 2*ex[3], y[20] -> 1 + ex[2], 
  y[21] -> -7*ex[2] - ex[2]*ex[3] + 6*ex[4] + ex[3]*ex[4] + 
    2*ex[2]*ex[3]*ex[4] - 2*ex[3]*ex[4]^2 - 2*ex[2]*ex[3]*ex[6] + 
    2*ex[3]*ex[4]*ex[6], y[22] -> 2 + ex[3], 
  y[23] -> ex[2]*ex[3] + ex[2]^2*ex[3] - ex[4] + 2*ex[2]*ex[4] - 
    ex[3]*ex[4] + ex[2]*ex[3]*ex[4] + 2*ex[2]^2*ex[3]*ex[4] - 2*ex[4]^2 - 
    2*ex[3]*ex[4]^2 - 2*ex[2]*ex[3]*ex[4]^2, 
  y[24] -> ex[2]*ex[3] - ex[4] - ex[3]*ex[4]*ex[5], 
  y[25] -> ex[2] - ex[4] + ex[6], y[26] -> ex[2] - ex[4]*ex[5], 
  y[27] -> -(ex[2]*ex[4]) - 2*ex[2]*ex[3]*ex[4] - 2*ex[2]^2*ex[3]*ex[4] + 
    ex[4]^2 + ex[3]*ex[4]^2 + ex[2]*ex[3]*ex[4]^2 + ex[2]*ex[3]*ex[4]*ex[5] + 
    ex[2]^2*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6] + ex[2]^2*ex[3]*ex[6] - 
    ex[4]*ex[6] - ex[3]*ex[4]*ex[6] - ex[2]*ex[3]*ex[4]*ex[6], 
  y[28] -> ex[2]*ex[3] - ex[4] - ex[3]*ex[4], 
  y[29] -> ex[2]*ex[3] + ex[2]^2*ex[3] - ex[4] - 4*ex[2]*ex[4] - 
    ex[3]*ex[4] - ex[2]*ex[3]*ex[4], y[30] -> 4 + 3*ex[3], 
  y[31] -> -1 + ex[5], y[32] -> 1 + 2*ex[2], y[33] -> ex[5], 
  y[34] -> ex[2]*ex[3] - ex[3]*ex[4] - ex[6], 
  y[35] -> -2*ex[2] - 2*ex[2]*ex[3] + 2*ex[4] + ex[3]*ex[4] - ex[6], 
  y[36] -> -ex[2] + ex[4] + ex[2]*ex[6], 
  y[37] -> ex[2]^2*ex[3] - ex[2]*ex[4] - 3*ex[2]*ex[3]*ex[4] - 
    ex[2]^2*ex[3]*ex[4] + ex[4]^2 + ex[3]*ex[4]^2 + ex[2]*ex[3]*ex[4]*ex[5] + 
    ex[2]^2*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6] - ex[4]*ex[6] - 
    ex[3]*ex[4]*ex[6], y[38] -> ex[6]}, 
 {f[1] -> (-71*y[2]*y[5])/(18*y[1]*y[3]*y[4]) + (71*y[2])/(18*y[1]*y[6]) - 
    (y[2]*y[7])/(2*y[1]*y[8]*y[9]) + (y[2]*y[12])/(18*y[1]*y[8]*y[10]*y[11]), 
  f[4] -> -((y[2]*y[5])/(y[1]*y[3]*y[4])) + y[2]/(y[1]*y[6]) + y[13]/y[14] - 
    (y[2]*y[15])/(y[1]*y[3]*y[11]) + (y[2]*y[5])/(y[1]*y[16]), 
  f[6] -> (y[2]*y[5])/(2*y[1]*y[3]*y[4]) - y[2]/(2*y[1]*y[6]) + 
    (y[2]*y[15])/(2*y[1]*y[3]*y[11]), 
  f[21] -> (-3*y[2])/(2*y[1]*y[6]) - y[2]/y[17] - (y[2]^2*y[18])/(2*y[9]^2) + 
    (y[2]*y[19])/(2*y[1]*y[9]), f[22] -> (-7*y[2])/(2*y[1]*y[6]) - 
    y[2]^2/(2*y[1]*y[8]*y[11]) - (3*y[2])/(2*y[17]) - (y[2]^2*y[18])/y[9]^2 + 
    y[20]/y[14] - (y[2]*y[21])/(2*y[1]*y[8]*y[9]), 
  f[24] -> -(y[2]*y[22])/(2*y[6]), 
  f[30] -> (3*y[2]*y[5])/(2*y[1]*y[3]*y[4]) - (y[2]*y[7]*y[20])/(2*y[3]^2), 
  f[31] -> (7*y[2]*y[5])/(2*y[1]*y[3]*y[4]) - (y[2]*y[5])/(y[1]*y[16]) - 
    (y[2]*y[7]*y[18])/(2*y[3]*y[11]) - (y[20]*y[23])/(2*y[10]^2) + 
    y[25]/(2*y[7]*y[24]), f[37] -> y[5]/(2*y[7]*y[24]) + 
    y[25]/(2*y[1]*y[7]*y[26]), f[46] -> (-3*y[2])/(2*y[6]) + 
    (3*y[2])/(2*y[17]), f[74] -> (y[2]*y[5])/(y[1]*y[3]*y[4]) + 
    (y[2]*y[15])/(2*y[1]*y[3]*y[11]) + (y[2]*y[7]*y[20]*y[25])/
     (2*y[3]*y[27]), f[75] -> -(y[2]*y[25])/(2*y[1]*y[20]*y[26]*y[28]), 
  f[76] -> -1/(4*y[28]) + (y[25]*y[29])/(4*y[1]*y[7]*y[20]*y[26]*y[28]), 
  f[78] -> 1/(4*y[7]) - (y[2]*y[22])/(4*y[6]), 
  f[79] -> -(y[2]*y[30])/(4*y[6]), 
  f[81] -> -1/(4*y[7]) + y[8]/(4*y[2]*y[7]*y[31]), 
  f[83] -> (y[20]*y[32])/(4*y[7]), f[84] -> (y[2]*y[18])/(2*y[11]) + y[20]/2, 
  f[88] -> (y[1]*y[2]*y[33])/(4*y[7]) + (y[8]*y[34])/(4*y[2]*y[7]*y[31]) + 
    y[35]/(4*y[7]), f[102] -> (16*y[2]*y[7]*y[20]*y[25])/
     (y[1]*y[8]*y[10]*y[18]*y[27]) + (16*y[2]*y[7]*y[15])/
     (y[1]*y[10]*y[11]*y[18]*y[28]) + (8*y[7]*y[36])/y[37]^2 - 
    (16*y[2]*y[7]*y[20]*y[38])/(y[1]*y[8]*y[18]*y[28]*y[37]), 
  f[103] -> (8*y[1]*y[7]*y[8]*y[18])/y[37]^2 - 8/y[37]}, 
 {{eps*f[4], eps^2*f[4], f[21] + eps*f[22], eps^2*f[22], f[30] + eps*f[31], 
   eps^2*f[31], eps*f[37], eps^2*f[37], f[1], eps*f[1], eps^2*f[1], 
   eps*f[21], eps^2*f[21], eps*f[30], eps^2*f[30], f[46], eps*f[46], 
   eps^2*f[46], eps*f[75] + eps^2*f[76], f[24] + eps*f[78] + eps^2*f[79], 
   eps*f[83] + eps^2*f[84], eps*f[88], eps^2*f[88], eps*f[81], eps^2*f[81], 
   eps*f[102] + eps^2*f[103], eps^2*f[75], eps*f[24] + eps^2*f[78], 
   eps^2*f[83], eps^2*f[102], eps^2*f[24], f[74], eps*f[74], eps^2*f[74], 
   f[6], eps*f[6], eps^2*f[6]}, {mono[Fr[1, 1]] - mono[Fr[1, 2]], 
   (4*mono[Fr[1, 1]] - mono[Fr[1, 1]^2] - 4*mono[Fr[1, 2]] + 
     mono[Fr[1, 2]^2])/2, -mono[Fr[1, 2]] + mono[Fr[1, 3]], 
   (-4*mono[Fr[1, 2]] + mono[Fr[1, 2]^2] + 4*mono[Fr[1, 3]] - 
     mono[Fr[1, 3]^2])/2, -mono[Fr[1, 2]] + mono[Fr[1, 4]], 
   (-4*mono[Fr[1, 2]] + mono[Fr[1, 2]^2] + 4*mono[Fr[1, 4]] - 
     mono[Fr[1, 4]^2])/2, -mono[Fr[1, 2]] + mono[Fr[1, 5]], 
   (-4*mono[Fr[1, 2]] + mono[Fr[1, 2]^2] + 4*mono[Fr[1, 5]] - 
     mono[Fr[1, 5]^2])/2, mono[1], 2*mono[1] - mono[Fr[1, 2]], 
   (48*mono[1] - 24*mono[Fr[1, 2]] + 6*mono[Fr[1, 2]^2] - mono[Fr[2, 1]])/12, 
   (mono[Fr[1, 2]^2] - mono[Fr[1, 3]^2])/2, 
   (-2*mono[Fr[1, 2]^3] + 2*mono[Fr[1, 3]^3] + mono[Fr[1, 2]*Fr[2, 1]] - 
     mono[Fr[1, 3]*Fr[2, 1]])/12, (mono[Fr[1, 2]^2] - mono[Fr[1, 4]^2])/2, 
   (-2*mono[Fr[1, 2]^3] + 2*mono[Fr[1, 4]^3] + mono[Fr[1, 2]*Fr[2, 1]] - 
     mono[Fr[1, 4]*Fr[2, 1]])/12, (-2*(mono[Fr[1, 2]] - mono[Fr[1, 6]]))/3, 
   (-3*mono[Fr[1, 2]] + mono[Fr[1, 2]^2] + 3*mono[Fr[1, 6]] - 
     mono[Fr[1, 6]^2])/3, (-36*mono[Fr[1, 2]] + 9*mono[Fr[1, 2]^2] - 
     2*mono[Fr[1, 2]^3] + 36*mono[Fr[1, 6]] - 9*mono[Fr[1, 6]^2] + 
     2*mono[Fr[1, 6]^3] + mono[Fr[1, 2]*Fr[2, 1]] - mono[Fr[1, 6]*Fr[2, 1]])/
    18, (-6*mono[Fr[1, 2]^2] + 6*mono[Fr[1, 4]^2] - 6*mono[Fr[1, 5]^2] + 
     mono[Fr[2, 1]] + 6*mono[Fr[2, 2]])/6, 
   (-6*mono[Fr[1, 2]^2] + 6*mono[Fr[1, 3]^2] - 6*mono[Fr[1, 6]^2] + 
     mono[Fr[2, 1]] + 6*mono[Fr[2, 3]])/6, mono[Fr[1, 1]^2] + 
    mono[Fr[1, 2]^2] - mono[Fr[1, 3]^2] - mono[Fr[1, 4]^2] + mono[Fr[2, 5]], 
   mono[Fr[2, 7]/SQRT1], mono[Fr[3, 3]/SQRT1], 
   (6*mono[Fr[1, 1]^2] - 12*mono[Fr[1, 4]^2] + 6*mono[Fr[1, 5]^2] - 
     6*mono[Fr[1, 6]^2] + mono[Fr[2, 1]] + 12*mono[Fr[2, 4]])/12, 
   (-2*mono[Fr[1, 1]^3] + 4*mono[Fr[1, 4]^3] - 2*mono[Fr[1, 5]^3] + 
     2*mono[Fr[1, 6]^3] + mono[Fr[1, 1]*Fr[2, 1]] - 
     2*mono[Fr[1, 4]*Fr[2, 1]] + mono[Fr[1, 5]*Fr[2, 1]] - 
     mono[Fr[1, 6]*Fr[2, 1]] + 12*mono[Fr[3, 1]] + 28*mono[Fr[3, 5]])/12, 
   mono[SQRT2*Fr[3, 6]], (2*mono[Fr[1, 2]^3] - 2*mono[Fr[1, 4]^3] + 
     2*mono[Fr[1, 5]^3] - mono[Fr[1, 2]*Fr[2, 1]] + mono[Fr[1, 4]*Fr[2, 1]] - 
     mono[Fr[1, 5]*Fr[2, 1]] + 28*mono[Fr[3, 5]] + 6*mono[Fr[3, 7]])/6, 
   (2*mono[Fr[1, 2]^3] - 2*mono[Fr[1, 3]^3] + 2*mono[Fr[1, 6]^3] - 
     mono[Fr[1, 2]*Fr[2, 1]] + mono[Fr[1, 3]*Fr[2, 1]] - 
     mono[Fr[1, 6]*Fr[2, 1]] + 28*mono[Fr[3, 5]] + 6*mono[Fr[3, 8]])/6, 
   (-2*mono[Fr[1, 1]^3] - 2*mono[Fr[1, 2]^3] + 2*mono[Fr[1, 3]^3] + 
     2*mono[Fr[1, 4]^3] + mono[Fr[1, 1]*Fr[2, 1]] + mono[Fr[1, 2]*Fr[2, 1]] - 
     mono[Fr[1, 3]*Fr[2, 1]] - mono[Fr[1, 4]*Fr[2, 1]] + 6*mono[Fr[3, 9]])/6, 
   mono[SQRT2*Fr[4, 1]], (-60*mono[Fr[1, 2]^4] + 60*mono[Fr[1, 3]^4] - 
     60*mono[Fr[1, 6]^4] + 60*mono[Fr[1, 2]^2*Fr[2, 1]] - 
     60*mono[Fr[1, 3]^2*Fr[2, 1]] + 60*mono[Fr[1, 6]^2*Fr[2, 1]] + 
     47*mono[Fr[2, 1]^2] - 3360*mono[Fr[1, 2]*Fr[3, 5]] + 
     3360*mono[Fr[1, 3]*Fr[3, 5]] - 3360*mono[Fr[1, 6]*Fr[3, 5]] + 
     720*mono[Fr[4, 3]])/720, mono[Fr[2, 2]] - mono[Fr[2, 3]] + 
    mono[Fr[2, 4]] - mono[Fr[2, 6]], mono[Fr[3, 1]] - mono[Fr[3, 2]] + 
    mono[Fr[3, 7]] - mono[Fr[3, 8]], mono[Fr[4, 2]] - mono[Fr[4, 3]] + 
    mono[Fr[4, 4]] - mono[Fr[4, 6]], 
   (6*mono[Fr[1, 1]^2] + 26*mono[Fr[1, 2]] - 12*mono[Fr[1, 2]^2] + 
     18*mono[Fr[1, 5]] - 6*mono[Fr[1, 5]^2] + 18*mono[Fr[1, 6]] - 
     6*mono[Fr[1, 6]^2] + 3*mono[Fr[2, 1]] + 12*mono[Fr[2, 3]] + 
     12*mono[Fr[2, 6]])/6, (-16*mono[1] - 36*mono[Fr[1, 1]^3] - 
     234*mono[Fr[1, 2]^2] + 72*mono[Fr[1, 2]^3] - 162*mono[Fr[1, 5]^2] + 
     36*mono[Fr[1, 5]^3] - 162*mono[Fr[1, 6]^2] + 36*mono[Fr[1, 6]^3] + 
     93*mono[Fr[2, 1]] + 18*mono[Fr[1, 1]*Fr[2, 1]] - 
     36*mono[Fr[1, 2]*Fr[2, 1]] - 18*mono[Fr[1, 5]*Fr[2, 1]] - 
     18*mono[Fr[1, 6]*Fr[2, 1]] + 216*mono[Fr[3, 2]] + 648*mono[Fr[3, 5]] + 
     216*mono[Fr[3, 8]])/108, (-512*mono[1] + 108*mono[Fr[1, 1]^4] + 
     192*mono[Fr[1, 2]] + 936*mono[Fr[1, 2]^3] - 216*mono[Fr[1, 2]^4] + 
     648*mono[Fr[1, 5]^3] - 108*mono[Fr[1, 5]^4] + 648*mono[Fr[1, 6]^3] - 
     108*mono[Fr[1, 6]^4] - 108*mono[Fr[1, 1]^2*Fr[2, 1]] - 
     468*mono[Fr[1, 2]*Fr[2, 1]] + 216*mono[Fr[1, 2]^2*Fr[2, 1]] - 
     324*mono[Fr[1, 5]*Fr[2, 1]] + 108*mono[Fr[1, 5]^2*Fr[2, 1]] - 
     324*mono[Fr[1, 6]*Fr[2, 1]] + 108*mono[Fr[1, 6]^2*Fr[2, 1]] + 
     81*mono[Fr[2, 1]^2] + 15696*mono[Fr[3, 5]] + 
     6048*mono[Fr[1, 1]*Fr[3, 5]] - 12096*mono[Fr[1, 2]*Fr[3, 5]] - 
     864*mono[Fr[1, 5]*Fr[3, 5]] - 864*mono[Fr[1, 6]*Fr[3, 5]] + 
     2592*mono[Fr[4, 3]] + 2592*mono[Fr[4, 6]])/1296}}}


==> anc/bbqqH/FiniteRemainder_bbqqH_1L_nf0_+++-_eps0.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{y[1] -> ex[3], y[2] -> ex[4], y[3] -> -(ex[2]*ex[3]) - ex[2]^2*ex[3] + 
    ex[4] + ex[3]*ex[4] + ex[2]*ex[3]*ex[4], y[4] -> -ex[2] + ex[4]*ex[5], 
  y[5] -> -ex[2] + ex[4] - ex[6], y[6] -> -ex[4] - ex[3]*ex[4] - 
    2*ex[2]*ex[3]*ex[4] + ex[2]*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6], 
  y[7] -> ex[2], y[8] -> ex[2] - ex[4], 
  y[9] -> -ex[4] - 2*ex[2]*ex[3]*ex[4] + ex[3]*ex[4]^2 + 
    ex[2]*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6] - ex[3]*ex[4]*ex[6], 
  y[10] -> ex[2]*ex[3] + ex[2]^2*ex[3] - ex[4] - ex[3]*ex[4] - 
    ex[2]*ex[3]*ex[4], y[11] -> ex[2]*ex[3] - ex[4] - ex[3]*ex[4] - 
    ex[2]*ex[3]*ex[4] + ex[2]*ex[3]*ex[4]*ex[5], 
  y[12] -> -71*ex[2]^2*ex[3] + 62*ex[2]*ex[4] + 142*ex[2]*ex[3]*ex[4] - 
    71*ex[4]^2 - 71*ex[3]*ex[4]^2 + 71*ex[2]^2*ex[3]*ex[6] - 
    71*ex[2]*ex[3]*ex[4]*ex[6], y[13] -> -(ex[2]*ex[3]) + ex[4] + 
    ex[3]*ex[4] + ex[2]*ex[3]*ex[6], 
  y[14] -> ex[2] + ex[2]*ex[3] - ex[4] + ex[2]*ex[4] - ex[3]*ex[4] - 
    ex[2]*ex[3]*ex[4] + ex[2]*ex[3]*ex[4]*ex[5] - ex[2]*ex[6], 
  y[15] -> 1 + ex[4] - ex[6], y[16] -> 3 + 2*ex[3], y[17] -> 2 + ex[3], 
  y[18] -> 1 + ex[2], y[19] -> ex[2] - ex[4] + ex[6], 
  y[20] -> -(ex[2]*ex[4]) - 2*ex[2]*ex[3]*ex[4] - 2*ex[2]^2*ex[3]*ex[4] + 
    ex[4]^2 + ex[3]*ex[4]^2 + ex[2]*ex[3]*ex[4]^2 + ex[2]*ex[3]*ex[4]*ex[5] + 
    ex[2]^2*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6] + ex[2]^2*ex[3]*ex[6] - 
    ex[4]*ex[6] - ex[3]*ex[4]*ex[6] - ex[2]*ex[3]*ex[4]*ex[6]}, 
 {f[1] -> (-71*y[2]*y[5])/(18*y[1]*y[3]*y[4]) + (71*y[2])/(18*y[1]*y[6]) - 
    (y[2]*y[7])/(2*y[1]*y[8]*y[9]) + (y[2]*y[12])/(18*y[1]*y[8]*y[10]*y[11]), 
  f[6] -> (y[2]*y[5])/(2*y[1]*y[3]*y[4]) - y[2]/(2*y[1]*y[6]) + 
    (y[2]*y[13])/(2*y[1]*y[3]*y[11]), 
  f[21] -> (-3*y[2])/(2*y[1]*y[6]) - y[2]/y[14] - (y[2]^2*y[15])/(2*y[9]^2) + 
    (y[2]*y[16])/(2*y[1]*y[9]), f[24] -> -(y[2]*y[17])/(2*y[6]), 
  f[30] -> (3*y[2]*y[5])/(2*y[1]*y[3]*y[4]) - (y[2]*y[7]*y[18])/(2*y[3]^2), 
  f[46] -> (-3*y[2])/(2*y[6]) + (3*y[2])/(2*y[14]), 
  f[74] -> (y[2]*y[5])/(y[1]*y[3]*y[4]) + (y[2]*y[13])/(2*y[1]*y[3]*y[11]) + 
    (y[2]*y[7]*y[18]*y[19])/(2*y[3]*y[20])}, 
 {{f[1], f[6], f[21], f[24], f[30], f[46], f[74]}, 
  {1, H[1, 1]^2 + (13*H[1, 2])/3 - 2*H[1, 2]^2 + 3*H[1, 5] - H[1, 5]^2 + 
    3*H[1, 6] - H[1, 6]^2 + H[2, 1]/2 + 2*H[2, 3] + 2*H[2, 6], 
   -H[1, 2] + H[1, 3], -H[1, 2]^2 + H[1, 3]^2 - H[1, 6]^2 + H[2, 1]/6 + 
    H[2, 3], -H[1, 2] + H[1, 4], (-2*(H[1, 2] - H[1, 6]))/3, 
   H[2, 2] - H[2, 3] + H[2, 4] - H[2, 6]}}}


==> anc/bbqqH/FiniteRemainder_bbqqH_1L_nf0_++-+.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{y[1] -> ex[3], y[2] -> ex[4], y[3] -> -(ex[2]*ex[3]) + ex[4] + ex[3]*ex[4], 
  y[4] -> -(ex[2]*ex[3]) - ex[2]^2*ex[3] + ex[4] + ex[3]*ex[4] + 
    ex[2]*ex[3]*ex[4], y[5] -> -ex[2] + ex[4]*ex[5], 
  y[6] -> -ex[2] + ex[4] - ex[6], y[7] -> 1 + ex[3], 
  y[8] -> -ex[4] - ex[3]*ex[4] - 2*ex[2]*ex[3]*ex[4] + 
    ex[2]*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6], y[9] -> ex[2], 
  y[10] -> ex[2] - ex[4], y[11] -> -ex[4] - 2*ex[2]*ex[3]*ex[4] + 
    ex[3]*ex[4]^2 + ex[2]*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6] - 
    ex[3]*ex[4]*ex[6], y[12] -> ex[2]*ex[3] - ex[4] - ex[3]*ex[4], 
  y[13] -> ex[2]*ex[3] + ex[2]^2*ex[3] - ex[4] - ex[3]*ex[4] - 
    ex[2]*ex[3]*ex[4], y[14] -> ex[2]*ex[3] - ex[4] - ex[3]*ex[4] - 
    ex[2]*ex[3]*ex[4] + ex[2]*ex[3]*ex[4]*ex[5], 
  y[15] -> -71*ex[2]^2*ex[3] + 62*ex[2]*ex[4] + 142*ex[2]*ex[3]*ex[4] - 
    71*ex[4]^2 - 71*ex[3]*ex[4]^2 + 71*ex[2]^2*ex[3]*ex[6] - 
    71*ex[2]*ex[3]*ex[4]*ex[6], y[16] -> -1 + ex[2] - ex[3], 
  y[17] -> 1 + ex[3] + ex[2]*ex[3], 
  y[18] -> -(ex[2]*ex[3]) + ex[4] + ex[3]*ex[4] + ex[2]*ex[3]*ex[6], 
  y[19] -> -2*ex[2]*ex[4] + ex[4]^2 + ex[2]*ex[4]*ex[5] + ex[2]*ex[6] - 
    ex[4]*ex[6], y[20] -> 1 + ex[4] - ex[6], y[21] -> 3 + 2*ex[3], 
  y[22] -> 1 - ex[2] + ex[3], y[23] -> ex[2] + ex[2]*ex[3] - ex[4] + 
    ex[2]*ex[4] - ex[3]*ex[4] - ex[2]*ex[3]*ex[4] + ex[2]*ex[3]*ex[4]*ex[5] - 
    ex[2]*ex[6], y[24] -> -7*ex[2] - ex[2]*ex[3] + 6*ex[4] + ex[3]*ex[4] + 
    2*ex[2]*ex[3]*ex[4] - 2*ex[3]*ex[4]^2 - 2*ex[2]*ex[3]*ex[6] + 
    2*ex[3]*ex[4]*ex[6], y[25] -> ex[2]*ex[3] + ex[2]^2*ex[3] - ex[4] + 
    ex[2]*ex[4] - ex[3]*ex[4] - ex[2]*ex[3]*ex[4], y[26] -> 1 + ex[2], 
  y[27] -> ex[2]*ex[3] - ex[4] - ex[3]*ex[4]*ex[5], 
  y[28] -> ex[2] - ex[4] + ex[6], 
  y[29] -> -3*ex[2]^3*ex[3]^2 - 3*ex[2]^4*ex[3]^2 + 6*ex[2]^2*ex[3]*ex[4] + 
    ex[2]^3*ex[3]*ex[4] + 8*ex[2]^2*ex[3]^2*ex[4] + 8*ex[2]^3*ex[3]^2*ex[4] - 
    3*ex[2]*ex[4]^2 + 2*ex[2]^2*ex[4]^2 - 10*ex[2]*ex[3]*ex[4]^2 - 
    ex[2]^2*ex[3]*ex[4]^2 + 2*ex[2]^3*ex[3]*ex[4]^2 - 
    7*ex[2]*ex[3]^2*ex[4]^2 - 7*ex[2]^2*ex[3]^2*ex[4]^2 + 2*ex[4]^3 - 
    2*ex[2]*ex[4]^3 + 4*ex[3]*ex[4]^3 - 2*ex[2]^2*ex[3]*ex[4]^3 + 
    2*ex[3]^2*ex[4]^3 + 2*ex[2]*ex[3]^2*ex[4]^3, 
  y[30] -> ex[2]*ex[3] + ex[2]^2*ex[3] - ex[4] - 2*ex[2]*ex[4] - 
    ex[3]*ex[4] - ex[2]*ex[3]*ex[4], y[31] -> ex[2] - ex[4]*ex[5], 
  y[32] -> ex[2]*ex[3] + ex[2]^2*ex[3] - ex[4] - 4*ex[2]*ex[4] - 
    ex[3]*ex[4] - ex[2]*ex[3]*ex[4], y[33] -> -1 - ex[3], 
  y[34] -> -4 - 3*ex[3], y[35] -> 4 + 3*ex[3], 
  y[36] -> -(ex[2]*ex[4]) - 2*ex[2]*ex[3]*ex[4] - 2*ex[2]^2*ex[3]*ex[4] + 
    ex[4]^2 + ex[3]*ex[4]^2 + ex[2]*ex[3]*ex[4]^2 + ex[2]*ex[3]*ex[4]*ex[5] + 
    ex[2]^2*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6] + ex[2]^2*ex[3]*ex[6] - 
    ex[4]*ex[6] - ex[3]*ex[4]*ex[6] - ex[2]*ex[3]*ex[4]*ex[6], 
  y[37] -> ex[2]*ex[3] - ex[4] - ex[2]*ex[4] - ex[3]*ex[4], 
  y[38] -> -ex[2] + ex[4], y[39] -> ex[2] + ex[2]*ex[3] + ex[2]^2*ex[3] - 
    ex[4] - ex[3]*ex[4] - 2*ex[2]*ex[3]*ex[4] - ex[2]^2*ex[3]*ex[4] + 
    ex[2]*ex[3]*ex[4]*ex[5] + ex[2]^2*ex[3]*ex[4]*ex[5] - ex[2]*ex[6], 
  y[40] -> ex[5], y[41] -> ex[2] + 2*ex[2]^2 + ex[2]*ex[3] + 
    2*ex[2]^2*ex[3] + ex[2]^3*ex[3] - ex[4] - 2*ex[2]*ex[4] - ex[3]*ex[4] - 
    2*ex[2]*ex[3]*ex[4] - ex[2]^2*ex[3]*ex[4] - ex[2]^2*ex[6], 
  y[42] -> 1 + 2*ex[2] + ex[3] + 2*ex[2]*ex[3] + ex[2]^2*ex[3] + ex[4] + 
    2*ex[2]*ex[4] - ex[3]*ex[4] - ex[2]*ex[3]*ex[4] - ex[2]*ex[6] + 
    ex[3]*ex[6] + ex[2]*ex[3]*ex[6], y[43] -> -ex[2] + ex[4] + ex[2]*ex[6], 
  y[44] -> ex[2]^2*ex[3] - ex[2]*ex[4] - 3*ex[2]*ex[3]*ex[4] - 
    ex[2]^2*ex[3]*ex[4] + ex[4]^2 + ex[3]*ex[4]^2 + ex[2]*ex[3]*ex[4]*ex[5] + 
    ex[2]^2*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6] - ex[4]*ex[6] - 
    ex[3]*ex[4]*ex[6], y[45] -> -(ex[2]^2*ex[3]) - 2*ex[2]^3*ex[3] + 
    2*ex[2]*ex[4] + 4*ex[2]^2*ex[4] + 3*ex[2]*ex[3]*ex[4] + 
    5*ex[2]^2*ex[3]*ex[4] - 2*ex[4]^2 - 4*ex[2]*ex[4]^2 - 2*ex[3]*ex[4]^2 - 
    3*ex[2]*ex[3]*ex[4]^2 + ex[2]^2*ex[3]*ex[6] + 2*ex[2]^3*ex[3]*ex[6] - 
    2*ex[2]^2*ex[4]*ex[6] - ex[2]*ex[3]*ex[4]*ex[6] - 
    2*ex[2]^2*ex[3]*ex[4]*ex[6]}, 
 {f[1] -> (71*y[3]^2*y[6])/(18*y[1]*y[2]*y[4]*y[5]) - 
    (71*y[2]*y[7]^2)/(18*y[1]*y[8]) + (y[2]*y[9])/(2*y[1]*y[10]*y[11]) - 
    (y[12]^2*y[15])/(18*y[1]*y[2]*y[10]*y[13]*y[14]), 
  f[4] -> (y[3]^2*y[6])/(y[1]*y[2]*y[4]*y[5]) - (y[2]*y[7]^2)/(y[1]*y[8]) + 
    y[16]/y[17] + (y[3]^2*y[18])/(y[1]*y[2]*y[4]*y[14]) - 
    (y[2]*y[6])/(y[1]*y[19]), 
  f[6] -> -(y[3]^2*y[6])/(2*y[1]*y[2]*y[4]*y[5]) + 
    (y[2]*y[7]^2)/(2*y[1]*y[8]) - (y[3]^2*y[18])/(2*y[1]*y[2]*y[4]*y[14]), 
  f[21] -> (3*y[2]*y[7]^2)/(2*y[1]*y[8]) + (y[2]^2*y[20])/(2*y[11]^2) - 
    (y[2]*y[21])/(2*y[1]*y[11]), f[22] -> (7*y[2]*y[7]^2)/(2*y[1]*y[8]) + 
    y[12]^2/(2*y[1]*y[10]*y[14]) + (y[2]^2*y[20])/y[11]^2 + y[22]/y[17] + 
    (y[7]*y[10])/(2*y[23]) + (y[2]*y[24])/(2*y[1]*y[10]*y[11]), 
  f[27] -> (-3*y[3]^2*y[6])/(2*y[1]*y[2]*y[4]*y[5]) - 
    (y[9]*y[12]*y[25])/(2*y[2]*y[4]^2) - (y[12]*y[28])/(y[2]*y[26]*y[27]), 
  f[28] -> (-7*y[3]^2*y[6])/(2*y[1]*y[2]*y[4]*y[5]) + 
    (y[2]*y[6])/(y[1]*y[19]) + (y[9]*y[12]^2*y[20])/(2*y[2]*y[4]*y[14]) - 
    (3*y[12]*y[28])/(2*y[2]*y[26]*y[27]) + y[29]/(2*y[2]*y[4]^2), 
  f[30] -> y[9]/(2*y[2]*y[26]) - (y[28]*y[30])/(2*y[1]*y[2]*y[26]^2*y[31]), 
  f[37] -> (3*y[12]*y[28])/(2*y[2]*y[26]*y[27]) - 
    (3*y[12]*y[28])/(2*y[1]*y[2]*y[26]*y[31]), 
  f[46] -> -(y[2]*y[7])/(2*y[8]) - (y[7]*y[10])/(2*y[23]), 
  f[75] -> y[10]/(4*y[2]*y[26]) - (y[28]*y[30])/(4*y[1]*y[2]*y[26]^2*y[31]), 
  f[76] -> y[9]/(4*y[2]*y[26]) - (y[28]*y[32])/(4*y[1]*y[2]*y[26]^2*y[31]), 
  f[78] -> -(y[2]*y[7]^2)/(2*y[8]) + y[33]/(2*y[20]), 
  f[79] -> y[34]/(4*y[20]) - (y[2]*y[7]*y[35])/(4*y[8]), 
  f[80] -> -((y[3]^2*y[6])/(y[1]*y[2]*y[4]*y[5])) - 
    (y[3]^2*y[18])/(2*y[1]*y[2]*y[4]*y[14]) - y[9]/(2*y[2]*y[26]) + 
    (y[2]*y[9]^3*y[28])/(2*y[13]*y[26]*y[36]), f[83] -> -1/4 - y[9]/2, 
  f[84] -> -(y[3]^2*y[20])/(2*y[2]*y[14]) + y[37]/(2*y[2]), 
  f[86] -> y[38]/(4*y[2]*y[26]) + (y[9]*y[10]*y[17]*y[20])/
     (4*y[2]*y[26]*y[39]), f[88] -> (y[1]*y[10]*y[40])/(4*y[26]) - 
    (y[10]*y[17]*y[20]*y[41])/(4*y[2]*y[26]^2*y[39]) + 
    (y[10]*y[42])/(4*y[2]*y[26]^2), 
  f[102] -> (16*y[9]*y[12]*y[18])/(y[1]*y[2]*y[4]*y[14]*y[20]) - 
    (16*y[2]*y[9]^3*y[28])/(y[1]*y[10]*y[13]*y[20]*y[26]*y[36]) - 
    (8*y[9]^2*y[12]*y[43])/(y[2]*y[26]*y[44]^2) + 
    (8*y[9]*y[45])/(y[1]*y[2]*y[10]*y[20]*y[26]*y[44]), 
  f[103] -> (-8*y[1]*y[9]^2*y[10]*y[12]*y[20])/(y[2]*y[26]*y[44]^2) + 
    (8*y[1]*y[9]*y[10])/(y[2]*y[26]*y[44])}, 
 {{eps*f[4], eps^2*f[4], f[21] + eps*f[22], eps^2*f[22], f[27] + eps*f[28], 
   eps^2*f[28], eps*f[46], eps^2*f[46], f[1], eps*f[1], eps^2*f[1], 
   eps*f[21], eps^2*f[21], eps*f[27], eps^2*f[27], f[37], eps*f[37], 
   eps^2*f[37], f[30] + eps*f[75] + eps^2*f[76], eps*f[78] + eps^2*f[79], 
   eps*f[83] + eps^2*f[84], eps*f[88], eps^2*f[88], eps*f[86], eps^2*f[86], 
   eps*f[102] + eps^2*f[103], eps*f[30] + eps^2*f[75], eps^2*f[78], 
   eps^2*f[83], eps^2*f[102], eps^2*f[30], f[80], eps*f[80], eps^2*f[80], 
   f[6], eps*f[6], eps^2*f[6]}, {mono[Fr[1, 1]] - mono[Fr[1, 2]], 
   (4*mono[Fr[1, 1]] - mono[Fr[1, 1]^2] - 4*mono[Fr[1, 2]] + 
     mono[Fr[1, 2]^2])/2, -mono[Fr[1, 2]] + mono[Fr[1, 3]], 
   (-4*mono[Fr[1, 2]] + mono[Fr[1, 2]^2] + 4*mono[Fr[1, 3]] - 
     mono[Fr[1, 3]^2])/2, -mono[Fr[1, 2]] + mono[Fr[1, 4]], 
   (-4*mono[Fr[1, 2]] + mono[Fr[1, 2]^2] + 4*mono[Fr[1, 4]] - 
     mono[Fr[1, 4]^2])/2, -mono[Fr[1, 2]] + mono[Fr[1, 6]], 
   (-4*mono[Fr[1, 2]] + mono[Fr[1, 2]^2] + 4*mono[Fr[1, 6]] - 
     mono[Fr[1, 6]^2])/2, mono[1], 2*mono[1] - mono[Fr[1, 2]], 
   (48*mono[1] - 24*mono[Fr[1, 2]] + 6*mono[Fr[1, 2]^2] - mono[Fr[2, 1]])/12, 
   (mono[Fr[1, 2]^2] - mono[Fr[1, 3]^2])/2, 
   (-2*mono[Fr[1, 2]^3] + 2*mono[Fr[1, 3]^3] + mono[Fr[1, 2]*Fr[2, 1]] - 
     mono[Fr[1, 3]*Fr[2, 1]])/12, (mono[Fr[1, 2]^2] - mono[Fr[1, 4]^2])/2, 
   (-2*mono[Fr[1, 2]^3] + 2*mono[Fr[1, 4]^3] + mono[Fr[1, 2]*Fr[2, 1]] - 
     mono[Fr[1, 4]*Fr[2, 1]])/12, (-2*(mono[Fr[1, 2]] - mono[Fr[1, 5]]))/3, 
   (-3*mono[Fr[1, 2]] + mono[Fr[1, 2]^2] + 3*mono[Fr[1, 5]] - 
     mono[Fr[1, 5]^2])/3, (-36*mono[Fr[1, 2]] + 9*mono[Fr[1, 2]^2] - 
     2*mono[Fr[1, 2]^3] + 36*mono[Fr[1, 5]] - 9*mono[Fr[1, 5]^2] + 
     2*mono[Fr[1, 5]^3] + mono[Fr[1, 2]*Fr[2, 1]] - mono[Fr[1, 5]*Fr[2, 1]])/
    18, (-6*mono[Fr[1, 2]^2] + 6*mono[Fr[1, 4]^2] - 6*mono[Fr[1, 5]^2] + 
     mono[Fr[2, 1]] + 6*mono[Fr[2, 2]])/6, 
   (-6*mono[Fr[1, 2]^2] + 6*mono[Fr[1, 3]^2] - 6*mono[Fr[1, 6]^2] + 
     mono[Fr[2, 1]] + 6*mono[Fr[2, 3]])/6, mono[Fr[1, 1]^2] + 
    mono[Fr[1, 2]^2] - mono[Fr[1, 3]^2] - mono[Fr[1, 4]^2] + mono[Fr[2, 5]], 
   mono[Fr[2, 7]/SQRT1], mono[Fr[3, 3]/SQRT1], 
   (6*mono[Fr[1, 1]^2] - 12*mono[Fr[1, 3]^2] - 6*mono[Fr[1, 5]^2] + 
     6*mono[Fr[1, 6]^2] + mono[Fr[2, 1]] + 12*mono[Fr[2, 6]])/12, 
   (-2*mono[Fr[1, 1]^3] + 4*mono[Fr[1, 3]^3] + 2*mono[Fr[1, 5]^3] - 
     2*mono[Fr[1, 6]^3] + mono[Fr[1, 1]*Fr[2, 1]] - 
     2*mono[Fr[1, 3]*Fr[2, 1]] - mono[Fr[1, 5]*Fr[2, 1]] + 
     mono[Fr[1, 6]*Fr[2, 1]] + 12*mono[Fr[3, 2]] + 28*mono[Fr[3, 5]])/12, 
   mono[SQRT2*Fr[3, 6]], (2*mono[Fr[1, 2]^3] - 2*mono[Fr[1, 4]^3] + 
     2*mono[Fr[1, 5]^3] - mono[Fr[1, 2]*Fr[2, 1]] + mono[Fr[1, 4]*Fr[2, 1]] - 
     mono[Fr[1, 5]*Fr[2, 1]] + 28*mono[Fr[3, 5]] + 6*mono[Fr[3, 7]])/6, 
   (2*mono[Fr[1, 2]^3] - 2*mono[Fr[1, 3]^3] + 2*mono[Fr[1, 6]^3] - 
     mono[Fr[1, 2]*Fr[2, 1]] + mono[Fr[1, 3]*Fr[2, 1]] - 
     mono[Fr[1, 6]*Fr[2, 1]] + 28*mono[Fr[3, 5]] + 6*mono[Fr[3, 8]])/6, 
   (-2*mono[Fr[1, 1]^3] - 2*mono[Fr[1, 2]^3] + 2*mono[Fr[1, 3]^3] + 
     2*mono[Fr[1, 4]^3] + mono[Fr[1, 1]*Fr[2, 1]] + mono[Fr[1, 2]*Fr[2, 1]] - 
     mono[Fr[1, 3]*Fr[2, 1]] - mono[Fr[1, 4]*Fr[2, 1]] + 6*mono[Fr[3, 9]])/6, 
   mono[SQRT2*Fr[4, 1]], (-60*mono[Fr[1, 2]^4] + 60*mono[Fr[1, 4]^4] - 
     60*mono[Fr[1, 5]^4] + 60*mono[Fr[1, 2]^2*Fr[2, 1]] - 
     60*mono[Fr[1, 4]^2*Fr[2, 1]] + 60*mono[Fr[1, 5]^2*Fr[2, 1]] + 
     47*mono[Fr[2, 1]^2] - 3360*mono[Fr[1, 2]*Fr[3, 5]] + 
     3360*mono[Fr[1, 4]*Fr[3, 5]] - 3360*mono[Fr[1, 5]*Fr[3, 5]] + 
     720*mono[Fr[4, 2]])/720, mono[Fr[2, 2]] - mono[Fr[2, 3]] + 
    mono[Fr[2, 4]] - mono[Fr[2, 6]], mono[Fr[3, 1]] - mono[Fr[3, 2]] + 
    mono[Fr[3, 7]] - mono[Fr[3, 8]], mono[Fr[4, 2]] - mono[Fr[4, 3]] + 
    mono[Fr[4, 4]] - mono[Fr[4, 6]], 
   (6*mono[Fr[1, 1]^2] + 26*mono[Fr[1, 2]] - 12*mono[Fr[1, 2]^2] + 
     18*mono[Fr[1, 5]] - 6*mono[Fr[1, 5]^2] + 18*mono[Fr[1, 6]] - 
     6*mono[Fr[1, 6]^2] + 3*mono[Fr[2, 1]] + 12*mono[Fr[2, 3]] + 
     12*mono[Fr[2, 6]])/6, (-16*mono[1] - 36*mono[Fr[1, 1]^3] - 
     234*mono[Fr[1, 2]^2] + 72*mono[Fr[1, 2]^3] - 162*mono[Fr[1, 5]^2] + 
     36*mono[Fr[1, 5]^3] - 162*mono[Fr[1, 6]^2] + 36*mono[Fr[1, 6]^3] + 
     93*mono[Fr[2, 1]] + 18*mono[Fr[1, 1]*Fr[2, 1]] - 
     36*mono[Fr[1, 2]*Fr[2, 1]] - 18*mono[Fr[1, 5]*Fr[2, 1]] - 
     18*mono[Fr[1, 6]*Fr[2, 1]] + 216*mono[Fr[3, 2]] + 648*mono[Fr[3, 5]] + 
     216*mono[Fr[3, 8]])/108, (-512*mono[1] + 108*mono[Fr[1, 1]^4] + 
     192*mono[Fr[1, 2]] + 936*mono[Fr[1, 2]^3] - 216*mono[Fr[1, 2]^4] + 
     648*mono[Fr[1, 5]^3] - 108*mono[Fr[1, 5]^4] + 648*mono[Fr[1, 6]^3] - 
     108*mono[Fr[1, 6]^4] - 108*mono[Fr[1, 1]^2*Fr[2, 1]] - 
     468*mono[Fr[1, 2]*Fr[2, 1]] + 216*mono[Fr[1, 2]^2*Fr[2, 1]] - 
     324*mono[Fr[1, 5]*Fr[2, 1]] + 108*mono[Fr[1, 5]^2*Fr[2, 1]] - 
     324*mono[Fr[1, 6]*Fr[2, 1]] + 108*mono[Fr[1, 6]^2*Fr[2, 1]] + 
     81*mono[Fr[2, 1]^2] + 15696*mono[Fr[3, 5]] + 
     6048*mono[Fr[1, 1]*Fr[3, 5]] - 12096*mono[Fr[1, 2]*Fr[3, 5]] - 
     864*mono[Fr[1, 5]*Fr[3, 5]] - 864*mono[Fr[1, 6]*Fr[3, 5]] + 
     2592*mono[Fr[4, 3]] + 2592*mono[Fr[4, 6]])/1296}}}


==> anc/bbqqH/FiniteRemainder_bbqqH_1L_nf0_++-+_eps0.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{y[1] -> ex[3], y[2] -> ex[4], y[3] -> -(ex[2]*ex[3]) + ex[4] + ex[3]*ex[4], 
  y[4] -> -(ex[2]*ex[3]) - ex[2]^2*ex[3] + ex[4] + ex[3]*ex[4] + 
    ex[2]*ex[3]*ex[4], y[5] -> -ex[2] + ex[4]*ex[5], 
  y[6] -> -ex[2] + ex[4] - ex[6], y[7] -> 1 + ex[3], 
  y[8] -> -ex[4] - ex[3]*ex[4] - 2*ex[2]*ex[3]*ex[4] + 
    ex[2]*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6], y[9] -> ex[2], 
  y[10] -> ex[2] - ex[4], y[11] -> -ex[4] - 2*ex[2]*ex[3]*ex[4] + 
    ex[3]*ex[4]^2 + ex[2]*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6] - 
    ex[3]*ex[4]*ex[6], y[12] -> ex[2]*ex[3] - ex[4] - ex[3]*ex[4], 
  y[13] -> ex[2]*ex[3] + ex[2]^2*ex[3] - ex[4] - ex[3]*ex[4] - 
    ex[2]*ex[3]*ex[4], y[14] -> ex[2]*ex[3] - ex[4] - ex[3]*ex[4] - 
    ex[2]*ex[3]*ex[4] + ex[2]*ex[3]*ex[4]*ex[5], 
  y[15] -> -71*ex[2]^2*ex[3] + 62*ex[2]*ex[4] + 142*ex[2]*ex[3]*ex[4] - 
    71*ex[4]^2 - 71*ex[3]*ex[4]^2 + 71*ex[2]^2*ex[3]*ex[6] - 
    71*ex[2]*ex[3]*ex[4]*ex[6], y[16] -> -(ex[2]*ex[3]) + ex[4] + 
    ex[3]*ex[4] + ex[2]*ex[3]*ex[6], y[17] -> 1 + ex[4] - ex[6], 
  y[18] -> 3 + 2*ex[3], y[19] -> ex[2]*ex[3] + ex[2]^2*ex[3] - ex[4] + 
    ex[2]*ex[4] - ex[3]*ex[4] - ex[2]*ex[3]*ex[4], y[20] -> 1 + ex[2], 
  y[21] -> ex[2]*ex[3] - ex[4] - ex[3]*ex[4]*ex[5], 
  y[22] -> ex[2] - ex[4] + ex[6], y[23] -> ex[2]*ex[3] + ex[2]^2*ex[3] - 
    ex[4] - 2*ex[2]*ex[4] - ex[3]*ex[4] - ex[2]*ex[3]*ex[4], 
  y[24] -> ex[2] - ex[4]*ex[5], 
  y[25] -> -(ex[2]*ex[4]) - 2*ex[2]*ex[3]*ex[4] - 2*ex[2]^2*ex[3]*ex[4] + 
    ex[4]^2 + ex[3]*ex[4]^2 + ex[2]*ex[3]*ex[4]^2 + ex[2]*ex[3]*ex[4]*ex[5] + 
    ex[2]^2*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6] + ex[2]^2*ex[3]*ex[6] - 
    ex[4]*ex[6] - ex[3]*ex[4]*ex[6] - ex[2]*ex[3]*ex[4]*ex[6]}, 
 {f[1] -> (71*y[3]^2*y[6])/(18*y[1]*y[2]*y[4]*y[5]) - 
    (71*y[2]*y[7]^2)/(18*y[1]*y[8]) + (y[2]*y[9])/(2*y[1]*y[10]*y[11]) - 
    (y[12]^2*y[15])/(18*y[1]*y[2]*y[10]*y[13]*y[14]), 
  f[6] -> -(y[3]^2*y[6])/(2*y[1]*y[2]*y[4]*y[5]) + 
    (y[2]*y[7]^2)/(2*y[1]*y[8]) - (y[3]^2*y[16])/(2*y[1]*y[2]*y[4]*y[14]), 
  f[21] -> (3*y[2]*y[7]^2)/(2*y[1]*y[8]) + (y[2]^2*y[17])/(2*y[11]^2) - 
    (y[2]*y[18])/(2*y[1]*y[11]), 
  f[27] -> (-3*y[3]^2*y[6])/(2*y[1]*y[2]*y[4]*y[5]) - 
    (y[9]*y[12]*y[19])/(2*y[2]*y[4]^2) - (y[12]*y[22])/(y[2]*y[20]*y[21]), 
  f[30] -> y[9]/(2*y[2]*y[20]) - (y[22]*y[23])/(2*y[1]*y[2]*y[20]^2*y[24]), 
  f[37] -> (3*y[12]*y[22])/(2*y[2]*y[20]*y[21]) - 
    (3*y[12]*y[22])/(2*y[1]*y[2]*y[20]*y[24]), 
  f[80] -> -((y[3]^2*y[6])/(y[1]*y[2]*y[4]*y[5])) - 
    (y[3]^2*y[16])/(2*y[1]*y[2]*y[4]*y[14]) - y[9]/(2*y[2]*y[20]) + 
    (y[2]*y[9]^3*y[22])/(2*y[13]*y[20]*y[25])}, 
 {{f[1], f[6], f[21], f[27], f[30], f[37], f[80]}, 
  {1, H[1, 1]^2 + (13*H[1, 2])/3 - 2*H[1, 2]^2 + 3*H[1, 5] - H[1, 5]^2 + 
    3*H[1, 6] - H[1, 6]^2 + H[2, 1]/2 + 2*H[2, 3] + 2*H[2, 6], 
   -H[1, 2] + H[1, 3], -H[1, 2] + H[1, 4], -H[1, 2]^2 + H[1, 4]^2 - 
    H[1, 5]^2 + H[2, 1]/6 + H[2, 2], (-2*(H[1, 2] - H[1, 5]))/3, 
   H[2, 2] - H[2, 3] + H[2, 4] - H[2, 6]}}}


==> anc/bbqqH/FiniteRemainder_bbqqH_1L_nf1_+++-.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{y[1] -> ex[3], y[2] -> ex[4], y[3] -> -(ex[2]*ex[3]) - ex[2]^2*ex[3] + 
    ex[4] + ex[3]*ex[4] + ex[2]*ex[3]*ex[4], y[4] -> -ex[2] + ex[4]*ex[5], 
  y[5] -> -ex[2] + ex[4] - ex[6], y[6] -> ex[2]*ex[3] - ex[4] - ex[3]*ex[4] - 
    ex[2]*ex[3]*ex[4] + ex[2]*ex[3]*ex[4]*ex[5], 
  y[7] -> -(ex[2]*ex[3]) + ex[4] + ex[3]*ex[4] + ex[2]*ex[3]*ex[6], 
  y[8] -> -ex[4] - ex[3]*ex[4] - 2*ex[2]*ex[3]*ex[4] + 
    ex[2]*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6]}, 
 {f[1] -> (10*y[2]*y[5])/(9*y[1]*y[3]*y[4]) + 
    (10*y[2]*y[7])/(9*y[1]*y[3]*y[6]) - (10*y[2])/(9*y[1]*y[8])}, 
 {{f[1], eps*f[1], eps^2*f[1]}, {(5*mono[1] - 3*mono[Fr[1, 2]])/5, 
   (112*mono[1] - 60*mono[Fr[1, 2]] + 18*mono[Fr[1, 2]^2] - 3*mono[Fr[2, 1]])/
    60, (656*mono[1] - 336*mono[Fr[1, 2]] + 90*mono[Fr[1, 2]^2] - 
     18*mono[Fr[1, 2]^3] - 15*mono[Fr[2, 1]] + 9*mono[Fr[1, 2]*Fr[2, 1]] - 
     252*mono[Fr[3, 5]])/180}}}


==> anc/bbqqH/FiniteRemainder_bbqqH_1L_nf1_+++-_eps0.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{y[1] -> ex[3], y[2] -> ex[4], y[3] -> -(ex[2]*ex[3]) - ex[2]^2*ex[3] + 
    ex[4] + ex[3]*ex[4] + ex[2]*ex[3]*ex[4], y[4] -> -ex[2] + ex[4]*ex[5], 
  y[5] -> -ex[2] + ex[4] - ex[6], y[6] -> ex[2]*ex[3] - ex[4] - ex[3]*ex[4] - 
    ex[2]*ex[3]*ex[4] + ex[2]*ex[3]*ex[4]*ex[5], 
  y[7] -> -(ex[2]*ex[3]) + ex[4] + ex[3]*ex[4] + ex[2]*ex[3]*ex[6], 
  y[8] -> -ex[4] - ex[3]*ex[4] - 2*ex[2]*ex[3]*ex[4] + 
    ex[2]*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6]}, 
 {f[1] -> (10*y[2]*y[5])/(9*y[1]*y[3]*y[4]) + 
    (10*y[2]*y[7])/(9*y[1]*y[3]*y[6]) - (10*y[2])/(9*y[1]*y[8])}, 
 {{f[1]}, {1 - (3*H[1, 2])/5}}}


==> anc/bbqqH/FiniteRemainder_bbqqH_1L_nf1_++-+.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{y[1] -> ex[3], y[2] -> ex[4], y[3] -> -(ex[2]*ex[3]) + ex[4] + ex[3]*ex[4], 
  y[4] -> -(ex[2]*ex[3]) - ex[2]^2*ex[3] + ex[4] + ex[3]*ex[4] + 
    ex[2]*ex[3]*ex[4], y[5] -> -ex[2] + ex[4]*ex[5], 
  y[6] -> -ex[2] + ex[4] - ex[6], y[7] -> ex[2]*ex[3] - ex[4] - ex[3]*ex[4] - 
    ex[2]*ex[3]*ex[4] + ex[2]*ex[3]*ex[4]*ex[5], 
  y[8] -> -(ex[2]*ex[3]) + ex[4] + ex[3]*ex[4] + ex[2]*ex[3]*ex[6], 
  y[9] -> 1 + ex[3], y[10] -> -ex[4] - ex[3]*ex[4] - 2*ex[2]*ex[3]*ex[4] + 
    ex[2]*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6]}, 
 {f[1] -> (-10*y[3]^2*y[6])/(9*y[1]*y[2]*y[4]*y[5]) - 
    (10*y[3]^2*y[8])/(9*y[1]*y[2]*y[4]*y[7]) + (10*y[2]*y[9]^2)/
     (9*y[1]*y[10])}, {{f[1], eps*f[1], eps^2*f[1]}, 
  {(5*mono[1] - 3*mono[Fr[1, 2]])/5, (112*mono[1] - 60*mono[Fr[1, 2]] + 
     18*mono[Fr[1, 2]^2] - 3*mono[Fr[2, 1]])/60, 
   (656*mono[1] - 336*mono[Fr[1, 2]] + 90*mono[Fr[1, 2]^2] - 
     18*mono[Fr[1, 2]^3] - 15*mono[Fr[2, 1]] + 9*mono[Fr[1, 2]*Fr[2, 1]] - 
     252*mono[Fr[3, 5]])/180}}}


==> anc/bbqqH/FiniteRemainder_bbqqH_1L_nf1_++-+_eps0.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{y[1] -> ex[3], y[2] -> ex[4], y[3] -> -(ex[2]*ex[3]) + ex[4] + ex[3]*ex[4], 
  y[4] -> -(ex[2]*ex[3]) - ex[2]^2*ex[3] + ex[4] + ex[3]*ex[4] + 
    ex[2]*ex[3]*ex[4], y[5] -> -ex[2] + ex[4]*ex[5], 
  y[6] -> -ex[2] + ex[4] - ex[6], y[7] -> ex[2]*ex[3] - ex[4] - ex[3]*ex[4] - 
    ex[2]*ex[3]*ex[4] + ex[2]*ex[3]*ex[4]*ex[5], 
  y[8] -> -(ex[2]*ex[3]) + ex[4] + ex[3]*ex[4] + ex[2]*ex[3]*ex[6], 
  y[9] -> 1 + ex[3], y[10] -> -ex[4] - ex[3]*ex[4] - 2*ex[2]*ex[3]*ex[4] + 
    ex[2]*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6]}, 
 {f[1] -> (-10*y[3]^2*y[6])/(9*y[1]*y[2]*y[4]*y[5]) - 
    (10*y[3]^2*y[8])/(9*y[1]*y[2]*y[4]*y[7]) + (10*y[2]*y[9]^2)/
     (9*y[1]*y[10])}, {{f[1]}, {1 - (3*H[1, 2])/5}}}


==> anc/bbqqH/FiniteRemainder_bbqqH_2L_nf0_+++-.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{y[1] -> ex[3], y[2] -> ex[4], y[3] -> -(ex[2]*ex[3]) - ex[2]^2*ex[3] + 
    ex[4] + ex[3]*ex[4] + ex[2]*ex[3]*ex[4], y[4] -> -ex[2] + ex[4]*ex[5], 
  y[5] -> -ex[2] + ex[4] - ex[6], y[6] -> -ex[4] - ex[3]*ex[4] - 
    2*ex[2]*ex[3]*ex[4] + ex[2]*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6], 
  y[7] -> ex[2], y[8] -> ex[2] - ex[4], 
  y[9] -> -ex[4] - 2*ex[2]*ex[3]*ex[4] + ex[3]*ex[4]^2 + 
    ex[2]*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6] - ex[3]*ex[4]*ex[6], 
  y[10] -> ex[2]*ex[3] + ex[2]^2*ex[3] - ex[4] - ex[3]*ex[4] - 
    ex[2]*ex[3]*ex[4], y[11] -> ex[2]*ex[3] - ex[4] - ex[3]*ex[4] - 
    ex[2]*ex[3]*ex[4] + ex[2]*ex[3]*ex[4]*ex[5], 
  y[12] -> -146569*ex[2]^2*ex[3] + 120469*ex[2]*ex[4] + 
    293138*ex[2]*ex[3]*ex[4] - 146569*ex[4]^2 - 146569*ex[3]*ex[4]^2 + 
    146569*ex[2]^2*ex[3]*ex[6] - 146569*ex[2]*ex[3]*ex[4]*ex[6], 
  y[13] -> 1 + ex[2], y[14] -> 1 + ex[3] + ex[2]*ex[3], 
  y[15] -> ex[2] + 10*ex[2]*ex[3] + 10*ex[2]^2*ex[3] - 10*ex[4] - 
    10*ex[3]*ex[4] - 10*ex[2]*ex[3]*ex[4], 
  y[16] -> -(ex[2]*ex[3]) + ex[4] + ex[3]*ex[4] + ex[2]*ex[3]*ex[6], 
  y[17] -> -2*ex[2]*ex[4] + ex[4]^2 + ex[2]*ex[4]*ex[5] + ex[2]*ex[6] - 
    ex[4]*ex[6], y[18] -> -1 - ex[2]*ex[3] + ex[3]*ex[4] - ex[3]*ex[6], 
  y[19] -> -779*ex[2] + 240*ex[2]*ex[3] + 240*ex[2]^2*ex[3] - 240*ex[4] - 
    240*ex[3]*ex[4] - 240*ex[2]*ex[3]*ex[4], y[20] -> -1693 + 1806*ex[3], 
  y[21] -> 1 + ex[4] - ex[6], y[22] -> 1245*ex[2] + 1444*ex[2]*ex[3] - 
    1323*ex[4] - 1444*ex[3]*ex[4] + 240*ex[2]*ex[3]*ex[4] - 
    240*ex[3]*ex[4]^2 - 240*ex[2]*ex[3]*ex[6] + 240*ex[3]*ex[4]*ex[6], 
  y[23] -> -7355*ex[2]^2*ex[3] + 7121*ex[2]*ex[4] + 14710*ex[2]*ex[3]*ex[4] - 
    7355*ex[4]^2 - 7355*ex[3]*ex[4]^2 + 7355*ex[2]^2*ex[3]*ex[6] - 
    7355*ex[2]*ex[3]*ex[4]*ex[6], y[24] -> ex[2]*ex[3] - ex[4] - ex[3]*ex[4], 
  y[25] -> 3*ex[2]^3*ex[3]^2 + 6*ex[2]^4*ex[3]^2 + 3*ex[2]^5*ex[3]^2 - 
    ex[2]^2*ex[3]*ex[4] - 4*ex[2]^3*ex[3]*ex[4] - 3*ex[2]^4*ex[3]*ex[4] - 
    12*ex[2]^2*ex[3]^2*ex[4] - 24*ex[2]^3*ex[3]^2*ex[4] - 
    12*ex[2]^4*ex[3]^2*ex[4] - 2*ex[2]*ex[4]^2 + ex[2]^2*ex[4]^2 + 
    13*ex[2]*ex[3]*ex[4]^2 + 22*ex[2]^2*ex[3]*ex[4]^2 + 
    9*ex[2]^3*ex[3]*ex[4]^2 + 15*ex[2]*ex[3]^2*ex[4]^2 + 
    30*ex[2]^2*ex[3]^2*ex[4]^2 + 15*ex[2]^3*ex[3]^2*ex[4]^2 - 6*ex[4]^3 - 
    6*ex[2]*ex[4]^3 - 12*ex[3]*ex[4]^3 - 18*ex[2]*ex[3]*ex[4]^3 - 
    6*ex[2]^2*ex[3]*ex[4]^3 - 6*ex[3]^2*ex[4]^3 - 12*ex[2]*ex[3]^2*ex[4]^3 - 
    6*ex[2]^2*ex[3]^2*ex[4]^3, y[26] -> -(ex[2]*ex[3]) + ex[4] + ex[3]*ex[4], 
  y[27] -> 3*ex[2]^4*ex[3]^4 + 6*ex[2]^5*ex[3]^4 + 3*ex[2]^6*ex[3]^4 - 
    8*ex[2]^2*ex[3]^2*ex[4] - 11*ex[2]^3*ex[3]^2*ex[4] - 
    3*ex[2]^4*ex[3]^2*ex[4] - 5*ex[2]^2*ex[3]^3*ex[4] - 
    19*ex[2]^3*ex[3]^3*ex[4] - 17*ex[2]^4*ex[3]^3*ex[4] - 
    3*ex[2]^5*ex[3]^3*ex[4] + 3*ex[2]^2*ex[3]^4*ex[4] - 
    9*ex[2]^4*ex[3]^4*ex[4] - 6*ex[2]^5*ex[3]^4*ex[4] + 
    11*ex[2]*ex[3]*ex[4]^2 + 8*ex[2]^2*ex[3]*ex[4]^2 + 
    16*ex[2]*ex[3]^2*ex[4]^2 + 30*ex[2]^2*ex[3]^2*ex[4]^2 + 
    11*ex[2]^3*ex[3]^2*ex[4]^2 - ex[2]*ex[3]^3*ex[4]^2 + 
    13*ex[2]^2*ex[3]^3*ex[4]^2 + 17*ex[2]^3*ex[3]^3*ex[4]^2 + 
    3*ex[2]^4*ex[3]^3*ex[4]^2 - 6*ex[2]*ex[3]^4*ex[4]^2 - 
    9*ex[2]^2*ex[3]^4*ex[4]^2 + 3*ex[2]^4*ex[3]^4*ex[4]^2 - 3*ex[4]^3 - 
    6*ex[3]*ex[4]^3 - 6*ex[2]*ex[3]*ex[4]^3 - 6*ex[2]*ex[3]^2*ex[4]^3 - 
    3*ex[2]^2*ex[3]^2*ex[4]^3 + 6*ex[3]^3*ex[4]^3 + 6*ex[2]*ex[3]^3*ex[4]^3 + 
    3*ex[3]^4*ex[4]^3 + 6*ex[2]*ex[3]^4*ex[4]^3 + 3*ex[2]^2*ex[3]^4*ex[4]^3, 
  y[28] -> 1 + ex[2]*ex[3] - ex[3]*ex[4] + ex[3]*ex[6], 
  y[29] -> ex[2]^2*ex[3] - ex[4] - 2*ex[2]*ex[3]*ex[4] + ex[3]*ex[4]^2 + 
    ex[2]*ex[3]*ex[6] - ex[3]*ex[4]*ex[6], y[30] -> ex[2] - ex[4] + ex[6], 
  y[31] -> -(ex[2]*ex[4]) - 2*ex[2]*ex[3]*ex[4] - 2*ex[2]^2*ex[3]*ex[4] + 
    ex[4]^2 + ex[3]*ex[4]^2 + ex[2]*ex[3]*ex[4]^2 + ex[2]*ex[3]*ex[4]*ex[5] + 
    ex[2]^2*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6] + ex[2]^2*ex[3]*ex[6] - 
    ex[4]*ex[6] - ex[3]*ex[4]*ex[6] - ex[2]*ex[3]*ex[4]*ex[6], 
  y[32] -> 6*ex[2]^3*ex[3]^2 + 6*ex[2]^4*ex[3]^2 + 3*ex[2]^5*ex[3]^2 - 
    8*ex[2]*ex[3]*ex[4] - 14*ex[2]^2*ex[3]*ex[4] - 6*ex[2]^3*ex[3]*ex[4] - 
    18*ex[2]^2*ex[3]^2*ex[4] - 15*ex[2]^3*ex[3]^2*ex[4] - 
    9*ex[2]^4*ex[3]^2*ex[4] + 8*ex[4]^2 + 3*ex[2]*ex[4]^2 + 8*ex[3]*ex[4]^2 + 
    15*ex[2]*ex[3]*ex[4]^2 + 4*ex[2]^2*ex[3]*ex[4]^2 + 
    18*ex[2]*ex[3]^2*ex[4]^2 + 9*ex[2]^2*ex[3]^2*ex[4]^2 + 
    9*ex[2]^3*ex[3]^2*ex[4]^2 + 5*ex[4]^3 - ex[3]*ex[4]^3 + 
    5*ex[2]*ex[3]*ex[4]^3 - 6*ex[3]^2*ex[4]^3 + 3*ex[2]*ex[3]^2*ex[4]^3 - 
    3*ex[2]^2*ex[3]^2*ex[4]^3 - 3*ex[3]*ex[4]^4 - 3*ex[3]^2*ex[4]^4 + 
    6*ex[2]^2*ex[3]^2*ex[6] + 3*ex[2]^3*ex[3]^2*ex[6] + 
    3*ex[2]^4*ex[3]^2*ex[6] - ex[2]*ex[3]*ex[4]*ex[6] + 
    2*ex[2]^2*ex[3]*ex[4]*ex[6] - 12*ex[2]*ex[3]^2*ex[4]*ex[6] - 
    6*ex[2]^3*ex[3]^2*ex[4]*ex[6] - 5*ex[4]^2*ex[6] + ex[3]*ex[4]^2*ex[6] - 
    8*ex[2]*ex[3]*ex[4]^2*ex[6] + 6*ex[3]^2*ex[4]^2*ex[6] - 
    9*ex[2]*ex[3]^2*ex[4]^2*ex[6] + 3*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 
    6*ex[3]*ex[4]^3*ex[6] + 6*ex[3]^2*ex[4]^3*ex[6] - 
    3*ex[2]^2*ex[3]^2*ex[6]^2 + 3*ex[2]*ex[3]*ex[4]*ex[6]^2 + 
    6*ex[2]*ex[3]^2*ex[4]*ex[6]^2 - 3*ex[3]*ex[4]^2*ex[6]^2 - 
    3*ex[3]^2*ex[4]^2*ex[6]^2, y[33] -> 4*ex[2]^3*ex[3]^2 - 
    3*ex[2]^4*ex[3]^2 + 6*ex[2]^4*ex[3]^3 - 3*ex[2]^5*ex[3]^3 - 
    6*ex[2]*ex[3]*ex[4] + 6*ex[2]^2*ex[3]*ex[4] - 20*ex[2]^2*ex[3]^2*ex[4] + 
    19*ex[2]^3*ex[3]^2*ex[4] - 24*ex[2]^3*ex[3]^3*ex[4] + 
    18*ex[2]^4*ex[3]^3*ex[4] - 3*ex[4]^2 + 6*ex[3]*ex[4]^2 - 
    18*ex[2]*ex[3]*ex[4]^2 + 28*ex[2]*ex[3]^2*ex[4]^2 - 
    44*ex[2]^2*ex[3]^2*ex[4]^2 + 36*ex[2]^2*ex[3]^3*ex[4]^2 - 
    42*ex[2]^3*ex[3]^3*ex[4]^2 + 12*ex[3]*ex[4]^3 - 12*ex[3]^2*ex[4]^3 + 
    43*ex[2]*ex[3]^2*ex[4]^3 - 24*ex[2]*ex[3]^3*ex[4]^3 + 
    48*ex[2]^2*ex[3]^3*ex[4]^3 - 15*ex[3]^2*ex[4]^4 + 6*ex[3]^3*ex[4]^4 - 
    27*ex[2]*ex[3]^3*ex[4]^4 + 6*ex[3]^3*ex[4]^5 + 4*ex[2]^2*ex[3]^2*ex[6] - 
    7*ex[2]^3*ex[3]^2*ex[6] + 12*ex[2]^3*ex[3]^3*ex[6] - 
    12*ex[2]^4*ex[3]^3*ex[6] + 9*ex[2]*ex[3]*ex[4]*ex[6] - 
    16*ex[2]*ex[3]^2*ex[4]*ex[6] + 39*ex[2]^2*ex[3]^2*ex[4]*ex[6] - 
    36*ex[2]^2*ex[3]^3*ex[4]*ex[6] + 54*ex[2]^3*ex[3]^3*ex[4]*ex[6] - 
    12*ex[3]*ex[4]^2*ex[6] + 12*ex[3]^2*ex[4]^2*ex[6] - 
    62*ex[2]*ex[3]^2*ex[4]^2*ex[6] + 36*ex[2]*ex[3]^3*ex[4]^2*ex[6] - 
    90*ex[2]^2*ex[3]^3*ex[4]^2*ex[6] + 30*ex[3]^2*ex[4]^3*ex[6] - 
    12*ex[3]^3*ex[4]^3*ex[6] + 66*ex[2]*ex[3]^3*ex[4]^3*ex[6] - 
    18*ex[3]^3*ex[4]^4*ex[6] - 4*ex[2]^2*ex[3]^2*ex[6]^2 + 
    6*ex[2]^2*ex[3]^3*ex[6]^2 - 15*ex[2]^3*ex[3]^3*ex[6]^2 + 
    19*ex[2]*ex[3]^2*ex[4]*ex[6]^2 - 12*ex[2]*ex[3]^3*ex[4]*ex[6]^2 + 
    48*ex[2]^2*ex[3]^3*ex[4]*ex[6]^2 - 15*ex[3]^2*ex[4]^2*ex[6]^2 + 
    6*ex[3]^3*ex[4]^2*ex[6]^2 - 51*ex[2]*ex[3]^3*ex[4]^2*ex[6]^2 + 
    18*ex[3]^3*ex[4]^3*ex[6]^2 - 6*ex[2]^2*ex[3]^3*ex[6]^3 + 
    12*ex[2]*ex[3]^3*ex[4]*ex[6]^3 - 6*ex[3]^3*ex[4]^2*ex[6]^3, 
  y[34] -> ex[2] + ex[2]*ex[3] - ex[4] + ex[2]*ex[4] - ex[3]*ex[4] - 
    ex[2]*ex[3]*ex[4] + ex[2]*ex[3]*ex[4]*ex[5] - ex[2]*ex[6], 
  y[35] -> -(ex[2]^2*ex[3]) - 2*ex[2]^2*ex[3]*ex[4] + ex[4]^2 + 
    ex[3]*ex[4]^2 + 2*ex[2]*ex[3]*ex[4]^2 + ex[2]^2*ex[3]*ex[6] - 
    ex[2]*ex[3]*ex[4]*ex[6], y[36] -> ex[2]^2*ex[3] - 2*ex[2]*ex[3]*ex[4] + 
    ex[4]^2 + ex[3]*ex[4]^2 - ex[2]^2*ex[3]*ex[6] + ex[2]*ex[3]*ex[4]*ex[6], 
  y[37] -> ex[5], y[38] -> ex[2]*ex[3] - ex[4] - ex[3]*ex[4] + 
    ex[2]*ex[3]*ex[4] - ex[3]*ex[4]^2 - ex[2]*ex[3]*ex[6] + 
    ex[3]*ex[4]*ex[6], y[39] -> -(ex[2]^2*ex[4]) - 2*ex[2]^2*ex[3]*ex[4] + 
    2*ex[2]*ex[4]^2 - ex[2]^2*ex[4]^2 + 3*ex[2]*ex[3]*ex[4]^2 + 
    2*ex[2]^2*ex[3]*ex[4]^2 - ex[4]^3 - ex[3]*ex[4]^3 - ex[2]*ex[3]*ex[4]^3 + 
    ex[2]^2*ex[3]*ex[4]*ex[5] - ex[2]*ex[3]*ex[4]^2*ex[5] - 
    3*ex[2]^2*ex[3]*ex[4]^2*ex[5] + ex[2]*ex[4]^3*ex[5] + 
    ex[2]*ex[3]*ex[4]^3*ex[5] + ex[2]^2*ex[3]*ex[4]^2*ex[5]^2 + 
    ex[2]^2*ex[3]*ex[6] - ex[2]*ex[4]*ex[6] + ex[2]^2*ex[4]*ex[6] - 
    2*ex[2]*ex[3]*ex[4]*ex[6] - ex[2]^2*ex[3]*ex[4]*ex[6] + ex[4]^2*ex[6] + 
    ex[3]*ex[4]^2*ex[6] + ex[2]*ex[3]*ex[4]^2*ex[6] + 
    ex[2]^2*ex[3]*ex[4]*ex[5]*ex[6] - ex[2]*ex[4]^2*ex[5]*ex[6] - 
    ex[2]*ex[3]*ex[4]^2*ex[5]*ex[6], 
  y[40] -> ex[2]^2*ex[4] + 2*ex[2]^2*ex[3]*ex[4] - 4*ex[2]*ex[4]^2 + 
    ex[2]^2*ex[4]^2 - 3*ex[2]*ex[3]*ex[4]^2 + 2*ex[2]^2*ex[3]*ex[4]^2 + 
    2*ex[4]^3 - 2*ex[2]*ex[4]^3 + ex[3]*ex[4]^3 - 3*ex[2]*ex[3]*ex[4]^3 + 
    ex[4]^4 + ex[3]*ex[4]^4 - ex[2]^2*ex[3]*ex[6] + 2*ex[2]*ex[4]*ex[6] - 
    ex[2]^2*ex[4]*ex[6] + 2*ex[2]*ex[3]*ex[4]*ex[6] - 
    3*ex[2]^2*ex[3]*ex[4]*ex[6] - 2*ex[4]^2*ex[6] + 3*ex[2]*ex[4]^2*ex[6] - 
    ex[3]*ex[4]^2*ex[6] + 5*ex[2]*ex[3]*ex[4]^2*ex[6] - 2*ex[4]^3*ex[6] - 
    2*ex[3]*ex[4]^3*ex[6] + ex[2]^2*ex[3]*ex[6]^2 - ex[2]*ex[4]*ex[6]^2 - 
    2*ex[2]*ex[3]*ex[4]*ex[6]^2 + ex[4]^2*ex[6]^2 + ex[3]*ex[4]^2*ex[6]^2, 
  y[41] -> -ex[2] + ex[4] + ex[2]*ex[6], 
  y[42] -> ex[2] - ex[2]*ex[3] + ex[4] + ex[3]*ex[4] + ex[2]*ex[3]*ex[6], 
  y[43] -> -(ex[2]^2*ex[3]) + 2*ex[2]*ex[3]*ex[4] - ex[4]^2 - ex[3]*ex[4]^2 + 
    ex[2]^2*ex[3]*ex[6] - ex[2]*ex[3]*ex[4]*ex[6], 
  y[44] -> ex[2]^2*ex[4]^2 + 2*ex[2]^2*ex[3]*ex[4]^2 + 
    2*ex[2]^3*ex[3]*ex[4]^2 + ex[2]^2*ex[3]^2*ex[4]^2 - 
    2*ex[2]^3*ex[3]^2*ex[4]^2 + ex[2]^4*ex[3]^2*ex[4]^2 - 2*ex[2]*ex[4]^3 - 
    4*ex[2]*ex[3]*ex[4]^3 - 2*ex[2]^2*ex[3]*ex[4]^3 - 
    2*ex[2]*ex[3]^2*ex[4]^3 + 2*ex[2]^2*ex[3]^2*ex[4]^3 + ex[4]^4 + 
    2*ex[3]*ex[4]^4 + ex[3]^2*ex[4]^4 - 2*ex[2]^3*ex[3]*ex[4]^2*ex[5] + 
    2*ex[2]^3*ex[3]^2*ex[4]^2*ex[5] - 2*ex[2]^4*ex[3]^2*ex[4]^2*ex[5] + 
    2*ex[2]^2*ex[3]*ex[4]^3*ex[5] - 2*ex[2]^2*ex[3]^2*ex[4]^3*ex[5] + 
    ex[2]^4*ex[3]^2*ex[4]^2*ex[5]^2 - 2*ex[2]^3*ex[3]*ex[4]*ex[6] + 
    2*ex[2]^3*ex[3]^2*ex[4]*ex[6] - 2*ex[2]^4*ex[3]^2*ex[4]*ex[6] - 
    4*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 2*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] + 
    2*ex[2]*ex[3]*ex[4]^3*ex[6] + 2*ex[2]*ex[3]^2*ex[4]^3*ex[6] + 
    2*ex[2]^4*ex[3]^2*ex[4]*ex[5]*ex[6] - 2*ex[2]^3*ex[3]^2*ex[4]^2*ex[5]*
     ex[6] + ex[2]^4*ex[3]^2*ex[6]^2 - 2*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 + 
    ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2, 
  y[45] -> ex[2]^2*ex[4] + 2*ex[2]^2*ex[3]*ex[4] + ex[2]^3*ex[3]*ex[4] + 
    ex[2]^2*ex[3]^2*ex[4] - ex[2]^3*ex[3]^2*ex[4] - 2*ex[2]*ex[4]^2 - 
    4*ex[2]*ex[3]*ex[4]^2 + ex[2]^2*ex[3]*ex[4]^2 - 2*ex[2]*ex[3]^2*ex[4]^2 + 
    ex[2]^2*ex[3]^2*ex[4]^2 + ex[4]^3 + 2*ex[3]*ex[4]^3 + ex[3]^2*ex[4]^3 - 
    ex[2]^3*ex[3]*ex[6] + ex[2]^3*ex[3]^2*ex[6] - 
    3*ex[2]^2*ex[3]*ex[4]*ex[6] - 3*ex[2]^2*ex[3]^2*ex[4]*ex[6] + 
    ex[2]^3*ex[3]^2*ex[4]*ex[6] + 2*ex[2]*ex[3]*ex[4]^2*ex[6] + 
    2*ex[2]*ex[3]^2*ex[4]^2*ex[6] - ex[2]^3*ex[3]^2*ex[6]^2 + 
    ex[2]^2*ex[3]^2*ex[4]*ex[6]^2, y[46] -> ex[3] + ex[2]*ex[3] - ex[4], 
  y[47] -> 1 + ex[4], y[48] -> -2 + 3*ex[3], 
  y[49] -> 6 + 10*ex[3] + 3*ex[2]*ex[3], y[50] -> ex[6], 
  y[51] -> -(ex[2]*ex[3]*ex[4]) - ex[2]*ex[3]*ex[4]^2 + 
    ex[2]*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[4]^2*ex[5] + ex[2]*ex[3]*ex[6] - 
    ex[4]*ex[6] - ex[3]*ex[4]*ex[6], 
  y[52] -> ex[2]*ex[3] - ex[4] - ex[3]*ex[4] + ex[3]*ex[6], 
  y[53] -> -(ex[2]*ex[3]*ex[4]) - 2*ex[2]*ex[3]^2*ex[4] - 
    2*ex[2]^2*ex[3]^2*ex[4] + ex[4]^2 + 2*ex[3]*ex[4]^2 + 
    2*ex[2]*ex[3]*ex[4]^2 + ex[3]^2*ex[4]^2 + ex[2]*ex[3]^2*ex[4]^2 + 
    ex[2]*ex[3]^2*ex[4]*ex[5] + ex[2]^2*ex[3]^2*ex[4]*ex[5] - 
    ex[2]*ex[3]*ex[4]^2*ex[5] + ex[2]*ex[3]^2*ex[6] + ex[2]^2*ex[3]^2*ex[6] - 
    ex[3]*ex[4]*ex[6] - ex[2]*ex[3]*ex[4]*ex[6] - ex[3]^2*ex[4]*ex[6] - 
    ex[2]*ex[3]^2*ex[4]*ex[6], y[54] -> 13*ex[2]*ex[3] - 2*ex[4] - 
    2*ex[3]*ex[4] + 11*ex[2]*ex[3]*ex[4] - 13*ex[2]*ex[3]*ex[6], 
  y[55] -> -72*ex[2]^2*ex[3]^2 - 144*ex[2]^3*ex[3]^2 - 72*ex[2]^4*ex[3]^2 + 
    144*ex[2]*ex[3]*ex[4] + 211*ex[2]^2*ex[3]*ex[4] + 
    67*ex[2]^3*ex[3]*ex[4] + 144*ex[2]*ex[3]^2*ex[4] + 
    288*ex[2]^2*ex[3]^2*ex[4] + 144*ex[2]^3*ex[3]^2*ex[4] - 72*ex[4]^2 - 
    67*ex[2]*ex[4]^2 - ex[2]^2*ex[4]^2 - 144*ex[3]*ex[4]^2 - 
    211*ex[2]*ex[3]*ex[4]^2 - 67*ex[2]^2*ex[3]*ex[4]^2 - 72*ex[3]^2*ex[4]^2 - 
    144*ex[2]*ex[3]^2*ex[4]^2 - 72*ex[2]^2*ex[3]^2*ex[4]^2, 
  y[56] -> ex[2]*ex[3] - ex[4] - ex[2]*ex[4] - ex[3]*ex[4] - 
    ex[2]*ex[3]*ex[4] + ex[2]*ex[3]*ex[4]*ex[5], 
  y[57] -> ex[2] + 4*ex[2]^2*ex[3] - 4*ex[4] - 8*ex[2]*ex[3]*ex[4] + 
    4*ex[3]*ex[4]^2 + 4*ex[2]*ex[3]*ex[6] - 4*ex[3]*ex[4]*ex[6], 
  y[58] -> -(ex[2]*ex[4]) - ex[2]*ex[3]*ex[4] + ex[2]^2*ex[3]*ex[4] + 
    ex[4]^2 + ex[3]*ex[4]^2 - ex[2]^2*ex[3]*ex[6] + ex[2]*ex[3]*ex[4]*ex[6], 
  y[59] -> ex[2] - ex[4]*ex[5], y[60] -> 84*ex[2]^5*ex[3]^3 + 
    84*ex[2]^6*ex[3]^3 + 6*ex[2]^7*ex[3]^3 - 160*ex[2]^3*ex[3]^2*ex[4] - 
    244*ex[2]^4*ex[3]^2*ex[4] - 63*ex[2]^5*ex[3]^2*ex[4] - 
    408*ex[2]^4*ex[3]^3*ex[4] - 402*ex[2]^5*ex[3]^3*ex[4] - 
    24*ex[2]^6*ex[3]^3*ex[4] + 72*ex[2]*ex[3]*ex[4]^2 + 
    232*ex[2]^2*ex[3]*ex[4]^2 + 108*ex[2]^3*ex[3]*ex[4]^2 + 
    464*ex[2]^2*ex[3]^2*ex[4]^2 + 778*ex[2]^3*ex[3]^2*ex[4]^2 + 
    224*ex[2]^4*ex[3]^2*ex[4]^2 + 792*ex[2]^3*ex[3]^3*ex[4]^2 + 
    768*ex[2]^4*ex[3]^3*ex[4]^2 + 36*ex[2]^5*ex[3]^3*ex[4]^2 - 72*ex[4]^3 - 
    51*ex[2]*ex[4]^3 - 72*ex[3]*ex[4]^3 - 376*ex[2]*ex[3]*ex[4]^3 - 
    200*ex[2]^2*ex[3]*ex[4]^3 - 448*ex[2]*ex[3]^2*ex[4]^3 - 
    896*ex[2]^2*ex[3]^2*ex[4]^3 - 304*ex[2]^3*ex[3]^2*ex[4]^3 - 
    768*ex[2]^2*ex[3]^3*ex[4]^3 - 732*ex[2]^3*ex[3]^3*ex[4]^3 - 
    24*ex[2]^4*ex[3]^3*ex[4]^3 + 144*ex[3]*ex[4]^4 + 92*ex[2]*ex[3]*ex[4]^4 + 
    144*ex[3]^2*ex[4]^4 + 434*ex[2]*ex[3]^2*ex[4]^4 + 
    188*ex[2]^2*ex[3]^2*ex[4]^4 + 372*ex[2]*ex[3]^3*ex[4]^4 + 
    348*ex[2]^2*ex[3]^3*ex[4]^4 + 6*ex[2]^3*ex[3]^3*ex[4]^4 - 
    72*ex[3]^2*ex[4]^5 - 45*ex[2]*ex[3]^2*ex[4]^5 - 72*ex[3]^3*ex[4]^5 - 
    66*ex[2]*ex[3]^3*ex[4]^5 + 156*ex[2]^4*ex[3]^3*ex[6] + 
    150*ex[2]^5*ex[3]^3*ex[6] + 6*ex[2]^6*ex[3]^3*ex[6] - 
    144*ex[2]^2*ex[3]^2*ex[4]*ex[6] - 290*ex[2]^3*ex[3]^2*ex[4]*ex[6] - 
    98*ex[2]^4*ex[3]^2*ex[4]*ex[6] - 612*ex[2]^3*ex[3]^3*ex[4]*ex[6] - 
    582*ex[2]^4*ex[3]^3*ex[4]*ex[6] - 18*ex[2]^5*ex[3]^3*ex[4]*ex[6] + 
    144*ex[2]*ex[3]*ex[4]^2*ex[6] + 92*ex[2]^2*ex[3]*ex[4]^2*ex[6] + 
    288*ex[2]*ex[3]^2*ex[4]^2*ex[6] + 724*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 
    286*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] + 900*ex[2]^2*ex[3]^3*ex[4]^2*ex[6] + 
    846*ex[2]^3*ex[3]^3*ex[4]^2*ex[6] + 18*ex[2]^4*ex[3]^3*ex[4]^2*ex[6] - 
    144*ex[3]*ex[4]^3*ex[6] - 92*ex[2]*ex[3]*ex[4]^3*ex[6] - 
    144*ex[3]^2*ex[4]^3*ex[6] - 578*ex[2]*ex[3]^2*ex[4]^3*ex[6] - 
    278*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] - 588*ex[2]*ex[3]^3*ex[4]^3*ex[6] - 
    546*ex[2]^2*ex[3]^3*ex[4]^3*ex[6] - 6*ex[2]^3*ex[3]^3*ex[4]^3*ex[6] + 
    144*ex[3]^2*ex[4]^4*ex[6] + 90*ex[2]*ex[3]^2*ex[4]^4*ex[6] + 
    144*ex[3]^3*ex[4]^4*ex[6] + 132*ex[2]*ex[3]^3*ex[4]^4*ex[6] + 
    72*ex[2]^3*ex[3]^3*ex[6]^2 + 66*ex[2]^4*ex[3]^3*ex[6]^2 - 
    72*ex[2]^2*ex[3]^2*ex[4]*ex[6]^2 - 45*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 - 
    216*ex[2]^2*ex[3]^3*ex[4]*ex[6]^2 - 198*ex[2]^3*ex[3]^3*ex[4]*ex[6]^2 + 
    144*ex[2]*ex[3]^2*ex[4]^2*ex[6]^2 + 90*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2 + 
    216*ex[2]*ex[3]^3*ex[4]^2*ex[6]^2 + 198*ex[2]^2*ex[3]^3*ex[4]^2*ex[6]^2 - 
    72*ex[3]^2*ex[4]^3*ex[6]^2 - 45*ex[2]*ex[3]^2*ex[4]^3*ex[6]^2 - 
    72*ex[3]^3*ex[4]^3*ex[6]^2 - 66*ex[2]*ex[3]^3*ex[4]^3*ex[6]^2, 
  y[61] -> -36*ex[2]^2*ex[3]^2 - 75*ex[2]^3*ex[3]^2 - 42*ex[2]^4*ex[3]^2 - 
    3*ex[2]^5*ex[3]^2 + 72*ex[2]*ex[3]*ex[4] + 113*ex[2]^2*ex[3]*ex[4] + 
    44*ex[2]^3*ex[3]*ex[4] + 3*ex[2]^4*ex[3]*ex[4] + 72*ex[2]*ex[3]^2*ex[4] + 
    150*ex[2]^2*ex[3]^2*ex[4] + 84*ex[2]^3*ex[3]^2*ex[4] + 
    6*ex[2]^4*ex[3]^2*ex[4] - 36*ex[4]^2 - 38*ex[2]*ex[4]^2 - 
    5*ex[2]^2*ex[4]^2 - 72*ex[3]*ex[4]^2 - 113*ex[2]*ex[3]*ex[4]^2 - 
    44*ex[2]^2*ex[3]*ex[4]^2 - 3*ex[2]^3*ex[3]*ex[4]^2 - 36*ex[3]^2*ex[4]^2 - 
    75*ex[2]*ex[3]^2*ex[4]^2 - 42*ex[2]^2*ex[3]^2*ex[4]^2 - 
    3*ex[2]^3*ex[3]^2*ex[4]^2, y[62] -> ex[2]^2 + ex[2]^3 + ex[2]^2*ex[4] + 
    ex[2]^3*ex[4] - 5*ex[4]^2 - 4*ex[2]*ex[4]^2 - 2*ex[4]^3 - 
    2*ex[2]*ex[4]^3, y[63] -> ex[2]*ex[3] + ex[2]^2*ex[3] + 2*ex[4] - 
    ex[3]*ex[4] - ex[2]*ex[3]*ex[4], y[64] -> 3 + 3*ex[3] + ex[2]*ex[3], 
  y[65] -> ex[2]^2*ex[3] - ex[2]*ex[3]*ex[4] + ex[2]^2*ex[3]*ex[4] - 
    ex[2]*ex[3]*ex[4]^2 + 2*ex[2]*ex[6] + 3*ex[2]*ex[3]*ex[6] + 
    2*ex[2]^2*ex[3]*ex[6] - 3*ex[4]*ex[6] - 3*ex[3]*ex[4]*ex[6] - 
    2*ex[2]*ex[3]*ex[4]*ex[6], y[66] -> ex[2] + ex[2]*ex[3] + 
    2*ex[2]^2*ex[3] + ex[2]^3*ex[3] - ex[4] - ex[3]*ex[4] - 
    2*ex[2]*ex[3]*ex[4] - ex[2]^2*ex[3]*ex[4] - ex[2]*ex[6], 
  y[67] -> -(ex[2]^4*ex[3]^2) + 5*ex[2]^3*ex[3]^2*ex[4] + 
    ex[2]^4*ex[3]^2*ex[4] - 3*ex[2]^2*ex[3]*ex[4]^2 - 
    8*ex[2]^2*ex[3]^2*ex[4]^2 - ex[2]^3*ex[3]^2*ex[4]^2 + 
    ex[2]^4*ex[3]^2*ex[4]^2 + 5*ex[2]*ex[3]*ex[4]^3 - ex[2]^2*ex[3]*ex[4]^3 + 
    5*ex[2]*ex[3]^2*ex[4]^3 - ex[2]^2*ex[3]^2*ex[4]^3 - 
    2*ex[2]^3*ex[3]^2*ex[4]^3 - ex[4]^4 - 2*ex[3]*ex[4]^4 + 
    ex[2]*ex[3]*ex[4]^4 - ex[3]^2*ex[4]^4 + ex[2]*ex[3]^2*ex[4]^4 + 
    ex[2]^2*ex[3]^2*ex[4]^4 + 2*ex[2]^4*ex[3]^2*ex[6] - 
    7*ex[2]^3*ex[3]^2*ex[4]*ex[6] - ex[2]^4*ex[3]^2*ex[4]*ex[6] + 
    3*ex[2]^2*ex[3]*ex[4]^2*ex[6] + 8*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 
    2*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] - 3*ex[2]*ex[3]*ex[4]^3*ex[6] - 
    3*ex[2]*ex[3]^2*ex[4]^3*ex[6] - ex[2]^2*ex[3]^2*ex[4]^3*ex[6] - 
    ex[2]^4*ex[3]^2*ex[6]^2 + 2*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 - 
    ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2, 
  y[68] -> -ex[2]^2 + 6*ex[2]^2*ex[3] + 4*ex[2]^3*ex[3] - ex[2]^2*ex[3]^2 - 
    ex[2]^3*ex[3]^2 - 10*ex[2]*ex[3]*ex[4] - 7*ex[2]^2*ex[3]*ex[4] + 
    2*ex[2]*ex[3]^2*ex[4] + 2*ex[2]^2*ex[3]^2*ex[4] + ex[4]^2 + 
    4*ex[3]*ex[4]^2 + 3*ex[2]*ex[3]*ex[4]^2 - ex[3]^2*ex[4]^2 - 
    ex[2]*ex[3]^2*ex[4]^2 - 2*ex[2]^2*ex[3]*ex[6] + ex[2]^2*ex[3]^2*ex[6] + 
    ex[2]^3*ex[3]^2*ex[6] + ex[2]*ex[3]*ex[4]*ex[6] - 
    ex[2]*ex[3]^2*ex[4]*ex[6] - ex[2]^2*ex[3]^2*ex[4]*ex[6], 
  y[69] -> -(ex[2]^3*ex[4]) - ex[2]^3*ex[3]*ex[4] + ex[2]^3*ex[3]^2*ex[4] + 
    8*ex[2]^4*ex[3]^2*ex[4] + 4*ex[2]^5*ex[3]^2*ex[4] + 
    ex[2]^3*ex[3]^3*ex[4] - ex[2]^5*ex[3]^3*ex[4] + 2*ex[2]^2*ex[4]^2 + 
    ex[2]^2*ex[3]*ex[4]^2 - 3*ex[2]^3*ex[3]*ex[4]^2 - 
    4*ex[2]^2*ex[3]^2*ex[4]^2 - 16*ex[2]^3*ex[3]^2*ex[4]^2 - 
    7*ex[2]^4*ex[3]^2*ex[4]^2 - 3*ex[2]^2*ex[3]^3*ex[4]^2 - 
    ex[2]^3*ex[3]^3*ex[4]^2 + 2*ex[2]^4*ex[3]^3*ex[4]^2 - ex[2]*ex[4]^3 + 
    ex[2]*ex[3]*ex[4]^3 + 4*ex[2]^2*ex[3]*ex[4]^3 + 5*ex[2]*ex[3]^2*ex[4]^3 + 
    10*ex[2]^2*ex[3]^2*ex[4]^3 + 3*ex[2]^3*ex[3]^2*ex[4]^3 + 
    3*ex[2]*ex[3]^3*ex[4]^3 + 2*ex[2]^2*ex[3]^3*ex[4]^3 - 
    ex[2]^3*ex[3]^3*ex[4]^3 - ex[3]*ex[4]^4 - ex[2]*ex[3]*ex[4]^4 - 
    2*ex[3]^2*ex[4]^4 - 2*ex[2]*ex[3]^2*ex[4]^4 - ex[3]^3*ex[4]^4 - 
    ex[2]*ex[3]^3*ex[4]^4 + ex[2]^4*ex[3]*ex[6] - 6*ex[2]^4*ex[3]^2*ex[6] - 
    4*ex[2]^5*ex[3]^2*ex[6] + ex[2]^4*ex[3]^3*ex[6] + ex[2]^5*ex[3]^3*ex[6] + 
    2*ex[2]^3*ex[3]*ex[4]*ex[6] + 10*ex[2]^3*ex[3]^2*ex[4]*ex[6] + 
    3*ex[2]^4*ex[3]^2*ex[4]*ex[6] - 4*ex[2]^3*ex[3]^3*ex[4]*ex[6] - 
    3*ex[2]^4*ex[3]^3*ex[4]*ex[6] + ex[2]^5*ex[3]^3*ex[4]*ex[6] - 
    3*ex[2]^2*ex[3]*ex[4]^2*ex[6] - 2*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 
    2*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] + 5*ex[2]^2*ex[3]^3*ex[4]^2*ex[6] + 
    4*ex[2]^3*ex[3]^3*ex[4]^2*ex[6] - ex[2]^4*ex[3]^3*ex[4]^2*ex[6] - 
    2*ex[2]*ex[3]^2*ex[4]^3*ex[6] - 2*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] - 
    2*ex[2]*ex[3]^3*ex[4]^3*ex[6] - 2*ex[2]^2*ex[3]^3*ex[4]^3*ex[6] + 
    2*ex[2]^4*ex[3]^2*ex[6]^2 - ex[2]^4*ex[3]^3*ex[6]^2 - 
    ex[2]^5*ex[3]^3*ex[6]^2 - 2*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 + 
    2*ex[2]^3*ex[3]^3*ex[4]*ex[6]^2 + 2*ex[2]^4*ex[3]^3*ex[4]*ex[6]^2 - 
    ex[2]^2*ex[3]^3*ex[4]^2*ex[6]^2 - ex[2]^3*ex[3]^3*ex[4]^2*ex[6]^2, 
  y[70] -> -2*ex[2]^7*ex[3]^3 + ex[2]^9*ex[3]^3 - 6*ex[2]^7*ex[3]^4 - 
    10*ex[2]^8*ex[3]^4 - 3*ex[2]^9*ex[3]^4 + ex[2]^10*ex[3]^4 - 
    6*ex[2]^7*ex[3]^5 - 20*ex[2]^8*ex[3]^5 - 24*ex[2]^9*ex[3]^5 - 
    12*ex[2]^10*ex[3]^5 - 2*ex[2]^11*ex[3]^5 - 2*ex[2]^7*ex[3]^6 - 
    10*ex[2]^8*ex[3]^6 - 20*ex[2]^9*ex[3]^6 - 20*ex[2]^10*ex[3]^6 - 
    10*ex[2]^11*ex[3]^6 - 2*ex[2]^12*ex[3]^6 + 4*ex[2]^6*ex[3]^2*ex[4] + 
    24*ex[2]^6*ex[3]^3*ex[4] + 18*ex[2]^7*ex[3]^3*ex[4] + 
    2*ex[2]^8*ex[3]^3*ex[4] + ex[2]^9*ex[3]^3*ex[4] + 
    50*ex[2]^6*ex[3]^4*ex[4] + 98*ex[2]^7*ex[3]^4*ex[4] + 
    58*ex[2]^8*ex[3]^4*ex[4] + 15*ex[2]^9*ex[3]^4*ex[4] + 
    5*ex[2]^10*ex[3]^4*ex[4] + 44*ex[2]^6*ex[3]^5*ex[4] + 
    150*ex[2]^7*ex[3]^5*ex[4] + 188*ex[2]^8*ex[3]^5*ex[4] + 
    104*ex[2]^9*ex[3]^5*ex[4] + 24*ex[2]^10*ex[3]^5*ex[4] + 
    2*ex[2]^11*ex[3]^5*ex[4] + 14*ex[2]^6*ex[3]^6*ex[4] + 
    70*ex[2]^7*ex[3]^6*ex[4] + 140*ex[2]^8*ex[3]^6*ex[4] + 
    140*ex[2]^9*ex[3]^6*ex[4] + 70*ex[2]^10*ex[3]^6*ex[4] + 
    14*ex[2]^11*ex[3]^6*ex[4] - 3*ex[2]^5*ex[3]*ex[4]^2 - 
    25*ex[2]^5*ex[3]^2*ex[4]^2 - 9*ex[2]^6*ex[3]^2*ex[4]^2 - 
    4*ex[2]^7*ex[3]^2*ex[4]^2 - 99*ex[2]^5*ex[3]^3*ex[4]^2 - 
    98*ex[2]^6*ex[3]^3*ex[4]^2 - 27*ex[2]^7*ex[3]^3*ex[4]^2 - 
    10*ex[2]^8*ex[3]^3*ex[4]^2 - 3*ex[2]^9*ex[3]^3*ex[4]^2 - 
    177*ex[2]^5*ex[3]^4*ex[4]^2 - 379*ex[2]^6*ex[3]^4*ex[4]^2 - 
    267*ex[2]^7*ex[3]^4*ex[4]^2 - 81*ex[2]^8*ex[3]^4*ex[4]^2 - 
    13*ex[2]^9*ex[3]^4*ex[4]^2 + 3*ex[2]^10*ex[3]^4*ex[4]^2 - 
    142*ex[2]^5*ex[3]^5*ex[4]^2 - 500*ex[2]^6*ex[3]^5*ex[4]^2 - 
    664*ex[2]^7*ex[3]^5*ex[4]^2 - 412*ex[2]^8*ex[3]^5*ex[4]^2 - 
    122*ex[2]^9*ex[3]^5*ex[4]^2 - 16*ex[2]^10*ex[3]^5*ex[4]^2 - 
    42*ex[2]^5*ex[3]^6*ex[4]^2 - 210*ex[2]^6*ex[3]^6*ex[4]^2 - 
    420*ex[2]^7*ex[3]^6*ex[4]^2 - 420*ex[2]^8*ex[3]^6*ex[4]^2 - 
    210*ex[2]^9*ex[3]^6*ex[4]^2 - 42*ex[2]^10*ex[3]^6*ex[4]^2 + 
    8*ex[2]^4*ex[3]*ex[4]^3 - 3*ex[2]^5*ex[3]*ex[4]^3 + 
    64*ex[2]^4*ex[3]^2*ex[4]^3 + 21*ex[2]^5*ex[3]^2*ex[4]^3 - 
    4*ex[2]^6*ex[3]^2*ex[4]^3 - 4*ex[2]^7*ex[3]^2*ex[4]^3 + 
    224*ex[2]^4*ex[3]^3*ex[4]^3 + 261*ex[2]^5*ex[3]^3*ex[4]^3 + 
    84*ex[2]^6*ex[3]^3*ex[4]^3 + 13*ex[2]^7*ex[3]^3*ex[4]^3 - 
    2*ex[2]^8*ex[3]^3*ex[4]^3 - 3*ex[2]^9*ex[3]^3*ex[4]^3 + 
    358*ex[2]^4*ex[3]^4*ex[4]^3 + 837*ex[2]^5*ex[3]^4*ex[4]^3 + 
    688*ex[2]^6*ex[3]^4*ex[4]^3 + 257*ex[2]^7*ex[3]^4*ex[4]^3 + 
    43*ex[2]^8*ex[3]^4*ex[4]^3 - 5*ex[2]^9*ex[3]^4*ex[4]^3 + 
    260*ex[2]^4*ex[3]^5*ex[4]^3 + 950*ex[2]^5*ex[3]^5*ex[4]^3 + 
    1340*ex[2]^6*ex[3]^5*ex[4]^3 + 920*ex[2]^7*ex[3]^5*ex[4]^3 + 
    320*ex[2]^8*ex[3]^5*ex[4]^3 + 50*ex[2]^9*ex[3]^5*ex[4]^3 + 
    70*ex[2]^4*ex[3]^6*ex[4]^3 + 350*ex[2]^5*ex[3]^6*ex[4]^3 + 
    700*ex[2]^6*ex[3]^6*ex[4]^3 + 700*ex[2]^7*ex[3]^6*ex[4]^3 + 
    350*ex[2]^8*ex[3]^6*ex[4]^3 + 70*ex[2]^9*ex[3]^6*ex[4]^3 - 
    13*ex[2]^3*ex[3]*ex[4]^4 + 6*ex[2]^4*ex[3]*ex[4]^4 + 
    ex[2]^5*ex[3]*ex[4]^4 - 107*ex[2]^3*ex[3]^2*ex[4]^4 - 
    49*ex[2]^4*ex[3]^2*ex[4]^4 + 11*ex[2]^5*ex[3]^2*ex[4]^4 + 
    5*ex[2]^6*ex[3]^2*ex[4]^4 - 325*ex[2]^3*ex[3]^3*ex[4]^4 - 
    468*ex[2]^4*ex[3]^3*ex[4]^4 - 225*ex[2]^5*ex[3]^3*ex[4]^4 - 
    50*ex[2]^6*ex[3]^3*ex[4]^4 + 3*ex[2]^7*ex[3]^3*ex[4]^4 + 
    6*ex[2]^8*ex[3]^3*ex[4]^4 - 451*ex[2]^3*ex[3]^4*ex[4]^4 - 
    1163*ex[2]^4*ex[3]^4*ex[4]^4 - 1127*ex[2]^5*ex[3]^4*ex[4]^4 - 
    543*ex[2]^6*ex[3]^4*ex[4]^4 - 137*ex[2]^7*ex[3]^4*ex[4]^4 - 
    9*ex[2]^8*ex[3]^4*ex[4]^4 - 290*ex[2]^3*ex[3]^5*ex[4]^4 - 
    1100*ex[2]^4*ex[3]^5*ex[4]^4 - 1640*ex[2]^5*ex[3]^5*ex[4]^4 - 
    1220*ex[2]^6*ex[3]^5*ex[4]^4 - 470*ex[2]^7*ex[3]^5*ex[4]^4 - 
    80*ex[2]^8*ex[3]^5*ex[4]^4 - 70*ex[2]^3*ex[3]^6*ex[4]^4 - 
    350*ex[2]^4*ex[3]^6*ex[4]^4 - 700*ex[2]^5*ex[3]^6*ex[4]^4 - 
    700*ex[2]^6*ex[3]^6*ex[4]^4 - 350*ex[2]^7*ex[3]^6*ex[4]^4 - 
    70*ex[2]^8*ex[3]^6*ex[4]^4 + ex[2]^2*ex[4]^5 + 22*ex[2]^2*ex[3]*ex[4]^5 + 
    3*ex[2]^3*ex[3]*ex[4]^5 + ex[2]^5*ex[3]*ex[4]^5 + 
    126*ex[2]^2*ex[3]^2*ex[4]^5 + 109*ex[2]^3*ex[3]^2*ex[4]^5 + 
    32*ex[2]^4*ex[3]^2*ex[4]^5 + 13*ex[2]^5*ex[3]^2*ex[4]^5 + 
    2*ex[2]^6*ex[3]^2*ex[4]^5 + 302*ex[2]^2*ex[3]^3*ex[4]^5 + 
    543*ex[2]^3*ex[3]^3*ex[4]^5 + 380*ex[2]^4*ex[3]^3*ex[4]^5 + 
    147*ex[2]^5*ex[3]^3*ex[4]^5 + 28*ex[2]^6*ex[3]^3*ex[4]^5 - 
    ex[2]^7*ex[3]^3*ex[4]^5 + 351*ex[2]^2*ex[3]^4*ex[4]^5 + 
    997*ex[2]^3*ex[3]^4*ex[4]^5 + 1116*ex[2]^4*ex[3]^4*ex[4]^5 + 
    651*ex[2]^5*ex[3]^4*ex[4]^5 + 208*ex[2]^6*ex[3]^4*ex[4]^5 + 
    27*ex[2]^7*ex[3]^4*ex[4]^5 + 196*ex[2]^2*ex[3]^5*ex[4]^5 + 
    770*ex[2]^3*ex[3]^5*ex[4]^5 + 1204*ex[2]^4*ex[3]^5*ex[4]^5 + 
    952*ex[2]^5*ex[3]^5*ex[4]^5 + 392*ex[2]^6*ex[3]^5*ex[4]^5 + 
    70*ex[2]^7*ex[3]^5*ex[4]^5 + 42*ex[2]^2*ex[3]^6*ex[4]^5 + 
    210*ex[2]^3*ex[3]^6*ex[4]^5 + 420*ex[2]^4*ex[3]^6*ex[4]^5 + 
    420*ex[2]^5*ex[3]^6*ex[4]^5 + 210*ex[2]^6*ex[3]^6*ex[4]^5 + 
    42*ex[2]^7*ex[3]^6*ex[4]^5 - 2*ex[2]*ex[4]^6 - 22*ex[2]*ex[3]*ex[4]^6 - 
    12*ex[2]^2*ex[3]*ex[4]^6 - 3*ex[2]^3*ex[3]*ex[4]^6 - 
    2*ex[2]^4*ex[3]*ex[4]^6 - 86*ex[2]*ex[3]^2*ex[4]^6 - 
    110*ex[2]^2*ex[3]^2*ex[4]^6 - 61*ex[2]^3*ex[3]^2*ex[4]^6 - 
    25*ex[2]^4*ex[3]^2*ex[4]^6 - 4*ex[2]^5*ex[3]^2*ex[4]^6 - 
    160*ex[2]*ex[3]^3*ex[4]^6 - 344*ex[2]^2*ex[3]^3*ex[4]^6 - 
    305*ex[2]^3*ex[3]^3*ex[4]^6 - 152*ex[2]^4*ex[3]^3*ex[4]^6 - 
    42*ex[2]^5*ex[3]^3*ex[4]^6 - 4*ex[2]^6*ex[3]^3*ex[4]^6 - 
    154*ex[2]*ex[3]^4*ex[4]^6 - 476*ex[2]^2*ex[3]^4*ex[4]^6 - 
    595*ex[2]^3*ex[3]^4*ex[4]^6 - 393*ex[2]^4*ex[3]^4*ex[4]^6 - 
    142*ex[2]^5*ex[3]^4*ex[4]^6 - 22*ex[2]^6*ex[3]^4*ex[4]^6 - 
    74*ex[2]*ex[3]^5*ex[4]^6 - 300*ex[2]^2*ex[3]^5*ex[4]^6 - 
    488*ex[2]^3*ex[3]^5*ex[4]^6 - 404*ex[2]^4*ex[3]^5*ex[4]^6 - 
    174*ex[2]^5*ex[3]^5*ex[4]^6 - 32*ex[2]^6*ex[3]^5*ex[4]^6 - 
    14*ex[2]*ex[3]^6*ex[4]^6 - 70*ex[2]^2*ex[3]^6*ex[4]^6 - 
    140*ex[2]^3*ex[3]^6*ex[4]^6 - 140*ex[2]^4*ex[3]^6*ex[4]^6 - 
    70*ex[2]^5*ex[3]^6*ex[4]^6 - 14*ex[2]^6*ex[3]^6*ex[4]^6 + ex[4]^7 + 
    8*ex[3]*ex[4]^7 + 6*ex[2]*ex[3]*ex[4]^7 + 2*ex[2]^2*ex[3]*ex[4]^7 + 
    ex[2]^3*ex[3]*ex[4]^7 + 24*ex[3]^2*ex[4]^7 + 38*ex[2]*ex[3]^2*ex[4]^7 + 
    26*ex[2]^2*ex[3]^2*ex[4]^7 + 11*ex[2]^3*ex[3]^2*ex[4]^7 + 
    2*ex[2]^4*ex[3]^2*ex[4]^7 + 36*ex[3]^3*ex[4]^7 + 
    88*ex[2]*ex[3]^3*ex[4]^7 + 90*ex[2]^2*ex[3]^3*ex[4]^7 + 
    51*ex[2]^3*ex[3]^3*ex[4]^7 + 16*ex[2]^4*ex[3]^3*ex[4]^7 + 
    2*ex[2]^5*ex[3]^3*ex[4]^7 + 29*ex[3]^4*ex[4]^7 + 
    96*ex[2]*ex[3]^4*ex[4]^7 + 130*ex[2]^2*ex[3]^4*ex[4]^7 + 
    93*ex[2]^3*ex[3]^4*ex[4]^7 + 36*ex[2]^4*ex[3]^4*ex[4]^7 + 
    6*ex[2]^5*ex[3]^4*ex[4]^7 + 12*ex[3]^5*ex[4]^7 + 
    50*ex[2]*ex[3]^5*ex[4]^7 + 84*ex[2]^2*ex[3]^5*ex[4]^7 + 
    72*ex[2]^3*ex[3]^5*ex[4]^7 + 32*ex[2]^4*ex[3]^5*ex[4]^7 + 
    6*ex[2]^5*ex[3]^5*ex[4]^7 + 2*ex[3]^6*ex[4]^7 + 
    10*ex[2]*ex[3]^6*ex[4]^7 + 20*ex[2]^2*ex[3]^6*ex[4]^7 + 
    20*ex[2]^3*ex[3]^6*ex[4]^7 + 10*ex[2]^4*ex[3]^6*ex[4]^7 + 
    2*ex[2]^5*ex[3]^6*ex[4]^7 + 10*ex[2]^7*ex[3]^3*ex[6] + 
    2*ex[2]^8*ex[3]^3*ex[6] - 3*ex[2]^9*ex[3]^3*ex[6] + 
    26*ex[2]^7*ex[3]^4*ex[6] + 44*ex[2]^8*ex[3]^4*ex[6] + 
    15*ex[2]^9*ex[3]^4*ex[6] - 3*ex[2]^10*ex[3]^4*ex[6] + 
    22*ex[2]^7*ex[3]^5*ex[6] + 72*ex[2]^8*ex[3]^5*ex[6] + 
    84*ex[2]^9*ex[3]^5*ex[6] + 40*ex[2]^10*ex[3]^5*ex[6] + 
    6*ex[2]^11*ex[3]^5*ex[6] + 6*ex[2]^7*ex[3]^6*ex[6] + 
    30*ex[2]^8*ex[3]^6*ex[6] + 60*ex[2]^9*ex[3]^6*ex[6] + 
    60*ex[2]^10*ex[3]^6*ex[6] + 30*ex[2]^11*ex[3]^6*ex[6] + 
    6*ex[2]^12*ex[3]^6*ex[6] - 16*ex[2]^6*ex[3]^2*ex[4]*ex[6] - 
    92*ex[2]^6*ex[3]^3*ex[4]*ex[6] - 66*ex[2]^7*ex[3]^3*ex[4]*ex[6] - 
    6*ex[2]^8*ex[3]^3*ex[4]*ex[6] - 2*ex[2]^9*ex[3]^3*ex[4]*ex[6] - 
    176*ex[2]^6*ex[3]^4*ex[4]*ex[6] - 330*ex[2]^7*ex[3]^4*ex[4]*ex[6] - 
    172*ex[2]^8*ex[3]^4*ex[4]*ex[6] - 28*ex[2]^9*ex[3]^4*ex[4]*ex[6] - 
    10*ex[2]^10*ex[3]^4*ex[4]*ex[6] - 136*ex[2]^6*ex[3]^5*ex[4]*ex[6] - 
    452*ex[2]^7*ex[3]^5*ex[4]*ex[6] - 544*ex[2]^8*ex[3]^5*ex[4]*ex[6] - 
    280*ex[2]^9*ex[3]^5*ex[4]*ex[6] - 56*ex[2]^10*ex[3]^5*ex[4]*ex[6] - 
    4*ex[2]^11*ex[3]^5*ex[4]*ex[6] - 36*ex[2]^6*ex[3]^6*ex[4]*ex[6] - 
    180*ex[2]^7*ex[3]^6*ex[4]*ex[6] - 360*ex[2]^8*ex[3]^6*ex[4]*ex[6] - 
    360*ex[2]^9*ex[3]^6*ex[4]*ex[6] - 180*ex[2]^10*ex[3]^6*ex[4]*ex[6] - 
    36*ex[2]^11*ex[3]^6*ex[4]*ex[6] + 9*ex[2]^5*ex[3]*ex[4]^2*ex[6] + 
    75*ex[2]^5*ex[3]^2*ex[4]^2*ex[6] + 19*ex[2]^6*ex[3]^2*ex[4]^2*ex[6] + 
    8*ex[2]^7*ex[3]^2*ex[4]^2*ex[6] + 305*ex[2]^5*ex[3]^3*ex[4]^2*ex[6] + 
    272*ex[2]^6*ex[3]^3*ex[4]^2*ex[6] + 45*ex[2]^7*ex[3]^3*ex[4]^2*ex[6] + 
    6*ex[2]^8*ex[3]^3*ex[4]^2*ex[6] + 3*ex[2]^9*ex[3]^3*ex[4]^2*ex[6] + 
    507*ex[2]^5*ex[3]^4*ex[4]^2*ex[6] + 1031*ex[2]^6*ex[3]^4*ex[4]^2*ex[6] + 
    653*ex[2]^7*ex[3]^4*ex[4]^2*ex[6] + 163*ex[2]^8*ex[3]^4*ex[4]^2*ex[6] + 
    31*ex[2]^9*ex[3]^4*ex[4]^2*ex[6] - 3*ex[2]^10*ex[3]^4*ex[4]^2*ex[6] + 
    358*ex[2]^5*ex[3]^5*ex[4]^2*ex[6] + 1220*ex[2]^6*ex[3]^5*ex[4]^2*ex[6] + 
    1540*ex[2]^7*ex[3]^5*ex[4]^2*ex[6] + 880*ex[2]^8*ex[3]^5*ex[4]^2*ex[6] + 
    230*ex[2]^9*ex[3]^5*ex[4]^2*ex[6] + 28*ex[2]^10*ex[3]^5*ex[4]^2*ex[6] + 
    90*ex[2]^5*ex[3]^6*ex[4]^2*ex[6] + 450*ex[2]^6*ex[3]^6*ex[4]^2*ex[6] + 
    900*ex[2]^7*ex[3]^6*ex[4]^2*ex[6] + 900*ex[2]^8*ex[3]^6*ex[4]^2*ex[6] + 
    450*ex[2]^9*ex[3]^6*ex[4]^2*ex[6] + 90*ex[2]^10*ex[3]^6*ex[4]^2*ex[6] - 
    18*ex[2]^4*ex[3]*ex[4]^3*ex[6] + 6*ex[2]^5*ex[3]*ex[4]^3*ex[6] - 
    160*ex[2]^4*ex[3]^2*ex[4]^3*ex[6] - 52*ex[2]^5*ex[3]^2*ex[4]^3*ex[6] + 
    4*ex[2]^6*ex[3]^2*ex[4]^3*ex[6] + 4*ex[2]^7*ex[3]^2*ex[4]^3*ex[6] - 
    554*ex[2]^4*ex[3]^3*ex[4]^3*ex[6] - 604*ex[2]^5*ex[3]^3*ex[4]^3*ex[6] - 
    168*ex[2]^6*ex[3]^3*ex[4]^3*ex[6] - 28*ex[2]^7*ex[3]^3*ex[4]^3*ex[6] - 
    10*ex[2]^8*ex[3]^3*ex[4]^3*ex[6] - 804*ex[2]^4*ex[3]^4*ex[4]^3*ex[6] - 
    1778*ex[2]^5*ex[3]^4*ex[4]^3*ex[6] - 1328*ex[2]^6*ex[3]^4*ex[4]^3*ex[6] - 
    436*ex[2]^7*ex[3]^4*ex[4]^3*ex[6] - 80*ex[2]^8*ex[3]^4*ex[4]^3*ex[6] + 
    2*ex[2]^9*ex[3]^4*ex[4]^3*ex[6] - 512*ex[2]^4*ex[3]^5*ex[4]^3*ex[6] - 
    1800*ex[2]^5*ex[3]^5*ex[4]^3*ex[6] - 2400*ex[2]^6*ex[3]^5*ex[4]^3*ex[6] - 
    1520*ex[2]^7*ex[3]^5*ex[4]^3*ex[6] - 480*ex[2]^8*ex[3]^5*ex[4]^3*ex[6] - 
    72*ex[2]^9*ex[3]^5*ex[4]^3*ex[6] - 120*ex[2]^4*ex[3]^6*ex[4]^3*ex[6] - 
    600*ex[2]^5*ex[3]^6*ex[4]^3*ex[6] - 1200*ex[2]^6*ex[3]^6*ex[4]^3*ex[6] - 
    1200*ex[2]^7*ex[3]^6*ex[4]^3*ex[6] - 600*ex[2]^8*ex[3]^6*ex[4]^3*ex[6] - 
    120*ex[2]^9*ex[3]^6*ex[4]^3*ex[6] + 27*ex[2]^3*ex[3]*ex[4]^4*ex[6] - 
    4*ex[2]^4*ex[3]*ex[4]^4*ex[6] - ex[2]^5*ex[3]*ex[4]^4*ex[6] + 
    219*ex[2]^3*ex[3]^2*ex[4]^4*ex[6] + 117*ex[2]^4*ex[3]^2*ex[4]^4*ex[6] - 
    3*ex[2]^5*ex[3]^2*ex[4]^4*ex[6] - ex[2]^6*ex[3]^2*ex[4]^4*ex[6] + 
    603*ex[2]^3*ex[3]^3*ex[4]^4*ex[6] + 818*ex[2]^4*ex[3]^3*ex[4]^4*ex[6] + 
    357*ex[2]^5*ex[3]^3*ex[4]^4*ex[6] + 84*ex[2]^6*ex[3]^3*ex[4]^4*ex[6] + 
    17*ex[2]^7*ex[3]^3*ex[4]^4*ex[6] + 739*ex[2]^3*ex[3]^4*ex[4]^4*ex[6] + 
    1783*ex[2]^4*ex[3]^4*ex[4]^4*ex[6] + 1551*ex[2]^5*ex[3]^4*ex[4]^4*ex[6] + 
    645*ex[2]^6*ex[3]^4*ex[4]^4*ex[6] + 149*ex[2]^7*ex[3]^4*ex[4]^4*ex[6] + 
    11*ex[2]^8*ex[3]^4*ex[4]^4*ex[6] + 418*ex[2]^3*ex[3]^5*ex[4]^4*ex[6] + 
    1520*ex[2]^4*ex[3]^5*ex[4]^4*ex[6] + 2140*ex[2]^5*ex[3]^5*ex[4]^4*ex[6] + 
    1480*ex[2]^6*ex[3]^5*ex[4]^4*ex[6] + 530*ex[2]^7*ex[3]^5*ex[4]^4*ex[6] + 
    88*ex[2]^8*ex[3]^5*ex[4]^4*ex[6] + 90*ex[2]^3*ex[3]^6*ex[4]^4*ex[6] + 
    450*ex[2]^4*ex[3]^6*ex[4]^4*ex[6] + 900*ex[2]^5*ex[3]^6*ex[4]^4*ex[6] + 
    900*ex[2]^6*ex[3]^6*ex[4]^4*ex[6] + 450*ex[2]^7*ex[3]^6*ex[4]^4*ex[6] + 
    90*ex[2]^8*ex[3]^6*ex[4]^4*ex[6] - 2*ex[2]^2*ex[4]^5*ex[6] - 
    36*ex[2]^2*ex[3]*ex[4]^5*ex[6] - 10*ex[2]^3*ex[3]*ex[4]^5*ex[6] + 
    2*ex[2]^4*ex[3]*ex[4]^5*ex[6] - 176*ex[2]^2*ex[3]^2*ex[4]^5*ex[6] - 
    146*ex[2]^3*ex[3]^2*ex[4]^5*ex[6] - 28*ex[2]^4*ex[3]^2*ex[4]^5*ex[6] - 
    6*ex[2]^5*ex[3]^2*ex[4]^5*ex[6] - 364*ex[2]^2*ex[3]^3*ex[4]^5*ex[6] - 
    594*ex[2]^3*ex[3]^3*ex[4]^5*ex[6] - 342*ex[2]^4*ex[3]^3*ex[4]^5*ex[6] - 
    98*ex[2]^5*ex[3]^3*ex[4]^5*ex[6] - 16*ex[2]^6*ex[3]^3*ex[4]^5*ex[6] - 
    370*ex[2]^2*ex[3]^4*ex[4]^5*ex[6] - 970*ex[2]^3*ex[3]^4*ex[4]^5*ex[6] - 
    960*ex[2]^4*ex[3]^4*ex[4]^5*ex[6] - 476*ex[2]^5*ex[3]^4*ex[4]^5*ex[6] - 
    132*ex[2]^6*ex[3]^4*ex[4]^5*ex[6] - 16*ex[2]^7*ex[3]^4*ex[4]^5*ex[6] - 
    184*ex[2]^2*ex[3]^5*ex[4]^5*ex[6] - 692*ex[2]^3*ex[3]^5*ex[4]^5*ex[6] - 
    1024*ex[2]^4*ex[3]^5*ex[4]^5*ex[6] - 760*ex[2]^5*ex[3]^5*ex[4]^5*ex[6] - 
    296*ex[2]^6*ex[3]^5*ex[4]^5*ex[6] - 52*ex[2]^7*ex[3]^5*ex[4]^5*ex[6] - 
    36*ex[2]^2*ex[3]^6*ex[4]^5*ex[6] - 180*ex[2]^3*ex[3]^6*ex[4]^5*ex[6] - 
    360*ex[2]^4*ex[3]^6*ex[4]^5*ex[6] - 360*ex[2]^5*ex[3]^6*ex[4]^5*ex[6] - 
    180*ex[2]^6*ex[3]^6*ex[4]^5*ex[6] - 36*ex[2]^7*ex[3]^6*ex[4]^5*ex[6] + 
    2*ex[2]*ex[4]^6*ex[6] + 18*ex[2]*ex[3]*ex[4]^6*ex[6] + 
    8*ex[2]^2*ex[3]*ex[4]^6*ex[6] - ex[2]^3*ex[3]*ex[4]^6*ex[6] + 
    58*ex[2]*ex[3]^2*ex[4]^6*ex[6] + 62*ex[2]^2*ex[3]^2*ex[4]^6*ex[6] + 
    19*ex[2]^3*ex[3]^2*ex[4]^6*ex[6] + 3*ex[2]^4*ex[3]^2*ex[4]^6*ex[6] + 
    92*ex[2]*ex[3]^3*ex[4]^6*ex[6] + 172*ex[2]^2*ex[3]^3*ex[4]^6*ex[6] + 
    117*ex[2]^3*ex[3]^3*ex[4]^6*ex[6] + 38*ex[2]^4*ex[3]^3*ex[4]^6*ex[6] + 
    6*ex[2]^5*ex[3]^3*ex[4]^6*ex[6] + 78*ex[2]*ex[3]^4*ex[4]^6*ex[6] + 
    220*ex[2]^2*ex[3]^4*ex[4]^6*ex[6] + 241*ex[2]^3*ex[3]^4*ex[4]^6*ex[6] + 
    135*ex[2]^4*ex[3]^4*ex[4]^6*ex[6] + 42*ex[2]^5*ex[3]^4*ex[4]^6*ex[6] + 
    6*ex[2]^6*ex[3]^4*ex[4]^6*ex[6] + 34*ex[2]*ex[3]^5*ex[4]^6*ex[6] + 
    132*ex[2]^2*ex[3]^5*ex[4]^6*ex[6] + 204*ex[2]^3*ex[3]^5*ex[4]^6*ex[6] + 
    160*ex[2]^4*ex[3]^5*ex[4]^6*ex[6] + 66*ex[2]^5*ex[3]^5*ex[4]^6*ex[6] + 
    12*ex[2]^6*ex[3]^5*ex[4]^6*ex[6] + 6*ex[2]*ex[3]^6*ex[4]^6*ex[6] + 
    30*ex[2]^2*ex[3]^6*ex[4]^6*ex[6] + 60*ex[2]^3*ex[3]^6*ex[4]^6*ex[6] + 
    60*ex[2]^4*ex[3]^6*ex[4]^6*ex[6] + 30*ex[2]^5*ex[3]^6*ex[4]^6*ex[6] + 
    6*ex[2]^6*ex[3]^6*ex[4]^6*ex[6] - 19*ex[2]^7*ex[3]^3*ex[6]^2 - 
    6*ex[2]^8*ex[3]^3*ex[6]^2 + 3*ex[2]^9*ex[3]^3*ex[6]^2 - 
    43*ex[2]^7*ex[3]^4*ex[6]^2 - 73*ex[2]^8*ex[3]^4*ex[6]^2 - 
    27*ex[2]^9*ex[3]^4*ex[6]^2 + 3*ex[2]^10*ex[3]^4*ex[6]^2 - 
    30*ex[2]^7*ex[3]^5*ex[6]^2 - 96*ex[2]^8*ex[3]^5*ex[6]^2 - 
    108*ex[2]^9*ex[3]^5*ex[6]^2 - 48*ex[2]^10*ex[3]^5*ex[6]^2 - 
    6*ex[2]^11*ex[3]^5*ex[6]^2 - 6*ex[2]^7*ex[3]^6*ex[6]^2 - 
    30*ex[2]^8*ex[3]^6*ex[6]^2 - 60*ex[2]^9*ex[3]^6*ex[6]^2 - 
    60*ex[2]^10*ex[3]^6*ex[6]^2 - 30*ex[2]^11*ex[3]^6*ex[6]^2 - 
    6*ex[2]^12*ex[3]^6*ex[6]^2 + 24*ex[2]^6*ex[3]^2*ex[4]*ex[6]^2 + 
    132*ex[2]^6*ex[3]^3*ex[4]*ex[6]^2 + 87*ex[2]^7*ex[3]^3*ex[4]*ex[6]^2 + 
    6*ex[2]^8*ex[3]^3*ex[4]*ex[6]^2 + ex[2]^9*ex[3]^3*ex[4]*ex[6]^2 + 
    232*ex[2]^6*ex[3]^4*ex[4]*ex[6]^2 + 415*ex[2]^7*ex[3]^4*ex[4]*ex[6]^2 + 
    189*ex[2]^8*ex[3]^4*ex[4]*ex[6]^2 + 11*ex[2]^9*ex[3]^4*ex[4]*ex[6]^2 + 
    5*ex[2]^10*ex[3]^4*ex[4]*ex[6]^2 + 152*ex[2]^6*ex[3]^5*ex[4]*ex[6]^2 + 
    490*ex[2]^7*ex[3]^5*ex[4]*ex[6]^2 + 560*ex[2]^8*ex[3]^5*ex[4]*ex[6]^2 + 
    260*ex[2]^9*ex[3]^5*ex[4]*ex[6]^2 + 40*ex[2]^10*ex[3]^5*ex[4]*ex[6]^2 + 
    2*ex[2]^11*ex[3]^5*ex[4]*ex[6]^2 + 30*ex[2]^6*ex[3]^6*ex[4]*ex[6]^2 + 
    150*ex[2]^7*ex[3]^6*ex[4]*ex[6]^2 + 300*ex[2]^8*ex[3]^6*ex[4]*ex[6]^2 + 
    300*ex[2]^9*ex[3]^6*ex[4]*ex[6]^2 + 150*ex[2]^10*ex[3]^6*ex[4]*ex[6]^2 + 
    30*ex[2]^11*ex[3]^6*ex[4]*ex[6]^2 - 9*ex[2]^5*ex[3]*ex[4]^2*ex[6]^2 - 
    79*ex[2]^5*ex[3]^2*ex[4]^2*ex[6]^2 - 11*ex[2]^6*ex[3]^2*ex[4]^2*ex[6]^2 - 
    4*ex[2]^7*ex[3]^2*ex[4]^2*ex[6]^2 - 342*ex[2]^5*ex[3]^3*ex[4]^2*ex[6]^2 - 
    276*ex[2]^6*ex[3]^3*ex[4]^2*ex[6]^2 - 30*ex[2]^7*ex[3]^3*ex[4]^2*
     ex[6]^2 + 4*ex[2]^8*ex[3]^3*ex[4]^2*ex[6]^2 - 
    520*ex[2]^5*ex[3]^4*ex[4]^2*ex[6]^2 - 994*ex[2]^6*ex[3]^4*ex[4]^2*
     ex[6]^2 - 546*ex[2]^7*ex[3]^4*ex[4]^2*ex[6]^2 - 
    90*ex[2]^8*ex[3]^4*ex[4]^2*ex[6]^2 - 18*ex[2]^9*ex[3]^4*ex[4]^2*ex[6]^2 - 
    312*ex[2]^5*ex[3]^5*ex[4]^2*ex[6]^2 - 1020*ex[2]^6*ex[3]^5*ex[4]^2*
     ex[6]^2 - 1200*ex[2]^7*ex[3]^5*ex[4]^2*ex[6]^2 - 
    600*ex[2]^8*ex[3]^5*ex[4]^2*ex[6]^2 - 120*ex[2]^9*ex[3]^5*ex[4]^2*
     ex[6]^2 - 12*ex[2]^10*ex[3]^5*ex[4]^2*ex[6]^2 - 
    60*ex[2]^5*ex[3]^6*ex[4]^2*ex[6]^2 - 300*ex[2]^6*ex[3]^6*ex[4]^2*
     ex[6]^2 - 600*ex[2]^7*ex[3]^6*ex[4]^2*ex[6]^2 - 
    600*ex[2]^8*ex[3]^6*ex[4]^2*ex[6]^2 - 300*ex[2]^9*ex[3]^6*ex[4]^2*
     ex[6]^2 - 60*ex[2]^10*ex[3]^6*ex[4]^2*ex[6]^2 + 
    12*ex[2]^4*ex[3]*ex[4]^3*ex[6]^2 - 3*ex[2]^5*ex[3]*ex[4]^3*ex[6]^2 + 
    135*ex[2]^4*ex[3]^2*ex[4]^3*ex[6]^2 + 45*ex[2]^5*ex[3]^2*ex[4]^3*
     ex[6]^2 + 464*ex[2]^4*ex[3]^3*ex[4]^3*ex[6]^2 + 
    462*ex[2]^5*ex[3]^3*ex[4]^3*ex[6]^2 + 96*ex[2]^6*ex[3]^3*ex[4]^3*
     ex[6]^2 - 2*ex[2]^7*ex[3]^3*ex[4]^3*ex[6]^2 + 
    601*ex[2]^4*ex[3]^4*ex[4]^3*ex[6]^2 + 1234*ex[2]^5*ex[3]^4*ex[4]^3*
     ex[6]^2 + 792*ex[2]^6*ex[3]^4*ex[4]^3*ex[6]^2 + 
    186*ex[2]^7*ex[3]^4*ex[4]^3*ex[6]^2 + 27*ex[2]^8*ex[3]^4*ex[4]^3*
     ex[6]^2 + 324*ex[2]^4*ex[3]^5*ex[4]^3*ex[6]^2 + 
    1080*ex[2]^5*ex[3]^5*ex[4]^3*ex[6]^2 + 1320*ex[2]^6*ex[3]^5*ex[4]^3*
     ex[6]^2 + 720*ex[2]^7*ex[3]^5*ex[4]^3*ex[6]^2 + 
    180*ex[2]^8*ex[3]^5*ex[4]^3*ex[6]^2 + 24*ex[2]^9*ex[3]^5*ex[4]^3*
     ex[6]^2 + 60*ex[2]^4*ex[3]^6*ex[4]^3*ex[6]^2 + 
    300*ex[2]^5*ex[3]^6*ex[4]^3*ex[6]^2 + 600*ex[2]^6*ex[3]^6*ex[4]^3*
     ex[6]^2 + 600*ex[2]^7*ex[3]^6*ex[4]^3*ex[6]^2 + 
    300*ex[2]^8*ex[3]^6*ex[4]^3*ex[6]^2 + 60*ex[2]^9*ex[3]^6*ex[4]^3*
     ex[6]^2 - 17*ex[2]^3*ex[3]*ex[4]^4*ex[6]^2 - 2*ex[2]^4*ex[3]*ex[4]^4*
     ex[6]^2 - 135*ex[2]^3*ex[3]^2*ex[4]^4*ex[6]^2 - 
    75*ex[2]^4*ex[3]^2*ex[4]^4*ex[6]^2 - 333*ex[2]^3*ex[3]^3*ex[4]^4*
     ex[6]^2 - 408*ex[2]^4*ex[3]^3*ex[4]^4*ex[6]^2 - 
    135*ex[2]^5*ex[3]^3*ex[4]^4*ex[6]^2 - 10*ex[2]^6*ex[3]^3*ex[4]^4*
     ex[6]^2 - 355*ex[2]^3*ex[3]^4*ex[4]^4*ex[6]^2 - 
    781*ex[2]^4*ex[3]^4*ex[4]^4*ex[6]^2 - 567*ex[2]^5*ex[3]^4*ex[4]^4*
     ex[6]^2 - 161*ex[2]^6*ex[3]^4*ex[4]^4*ex[6]^2 - 
    20*ex[2]^7*ex[3]^4*ex[4]^4*ex[6]^2 - 170*ex[2]^3*ex[3]^5*ex[4]^4*
     ex[6]^2 - 580*ex[2]^4*ex[3]^5*ex[4]^4*ex[6]^2 - 
    740*ex[2]^5*ex[3]^5*ex[4]^4*ex[6]^2 - 440*ex[2]^6*ex[3]^5*ex[4]^4*
     ex[6]^2 - 130*ex[2]^7*ex[3]^5*ex[4]^4*ex[6]^2 - 
    20*ex[2]^8*ex[3]^5*ex[4]^4*ex[6]^2 - 30*ex[2]^3*ex[3]^6*ex[4]^4*ex[6]^2 - 
    150*ex[2]^4*ex[3]^6*ex[4]^4*ex[6]^2 - 300*ex[2]^5*ex[3]^6*ex[4]^4*
     ex[6]^2 - 300*ex[2]^6*ex[3]^6*ex[4]^4*ex[6]^2 - 
    150*ex[2]^7*ex[3]^6*ex[4]^4*ex[6]^2 - 30*ex[2]^8*ex[3]^6*ex[4]^4*
     ex[6]^2 + ex[2]^2*ex[4]^5*ex[6]^2 + 14*ex[2]^2*ex[3]*ex[4]^5*ex[6]^2 + 
    5*ex[2]^3*ex[3]*ex[4]^5*ex[6]^2 + 56*ex[2]^2*ex[3]^2*ex[4]^5*ex[6]^2 + 
    43*ex[2]^3*ex[3]^2*ex[4]^5*ex[6]^2 + 5*ex[2]^4*ex[3]^2*ex[4]^5*ex[6]^2 + 
    98*ex[2]^2*ex[3]^3*ex[4]^5*ex[6]^2 + 141*ex[2]^3*ex[3]^3*ex[4]^5*
     ex[6]^2 + 60*ex[2]^4*ex[3]^3*ex[4]^5*ex[6]^2 + 
    7*ex[2]^5*ex[3]^3*ex[4]^5*ex[6]^2 + 85*ex[2]^2*ex[3]^4*ex[4]^5*ex[6]^2 + 
    199*ex[2]^3*ex[3]^4*ex[4]^5*ex[6]^2 + 159*ex[2]^4*ex[3]^4*ex[4]^5*
     ex[6]^2 + 51*ex[2]^5*ex[3]^4*ex[4]^5*ex[6]^2 + 
    6*ex[2]^6*ex[3]^4*ex[4]^5*ex[6]^2 + 36*ex[2]^2*ex[3]^5*ex[4]^5*ex[6]^2 + 
    126*ex[2]^3*ex[3]^5*ex[4]^5*ex[6]^2 + 168*ex[2]^4*ex[3]^5*ex[4]^5*
     ex[6]^2 + 108*ex[2]^5*ex[3]^5*ex[4]^5*ex[6]^2 + 
    36*ex[2]^6*ex[3]^5*ex[4]^5*ex[6]^2 + 6*ex[2]^7*ex[3]^5*ex[4]^5*ex[6]^2 + 
    6*ex[2]^2*ex[3]^6*ex[4]^5*ex[6]^2 + 30*ex[2]^3*ex[3]^6*ex[4]^5*ex[6]^2 + 
    60*ex[2]^4*ex[3]^6*ex[4]^5*ex[6]^2 + 60*ex[2]^5*ex[3]^6*ex[4]^5*ex[6]^2 + 
    30*ex[2]^6*ex[3]^6*ex[4]^5*ex[6]^2 + 6*ex[2]^7*ex[3]^6*ex[4]^5*ex[6]^2 + 
    17*ex[2]^7*ex[3]^3*ex[6]^3 + 6*ex[2]^8*ex[3]^3*ex[6]^3 - 
    ex[2]^9*ex[3]^3*ex[6]^3 + 33*ex[2]^7*ex[3]^4*ex[6]^3 + 
    55*ex[2]^8*ex[3]^4*ex[6]^3 + 21*ex[2]^9*ex[3]^4*ex[6]^3 - 
    ex[2]^10*ex[3]^4*ex[6]^3 + 18*ex[2]^7*ex[3]^5*ex[6]^3 + 
    56*ex[2]^8*ex[3]^5*ex[6]^3 + 60*ex[2]^9*ex[3]^5*ex[6]^3 + 
    24*ex[2]^10*ex[3]^5*ex[6]^3 + 2*ex[2]^11*ex[3]^5*ex[6]^3 + 
    2*ex[2]^7*ex[3]^6*ex[6]^3 + 10*ex[2]^8*ex[3]^6*ex[6]^3 + 
    20*ex[2]^9*ex[3]^6*ex[6]^3 + 20*ex[2]^10*ex[3]^6*ex[6]^3 + 
    10*ex[2]^11*ex[3]^6*ex[6]^3 + 2*ex[2]^12*ex[3]^6*ex[6]^3 - 
    16*ex[2]^6*ex[3]^2*ex[4]*ex[6]^3 - 86*ex[2]^6*ex[3]^3*ex[4]*ex[6]^3 - 
    48*ex[2]^7*ex[3]^3*ex[4]*ex[6]^3 - 2*ex[2]^8*ex[3]^3*ex[4]*ex[6]^3 - 
    138*ex[2]^6*ex[3]^4*ex[4]*ex[6]^3 - 234*ex[2]^7*ex[3]^4*ex[4]*ex[6]^3 - 
    94*ex[2]^8*ex[3]^4*ex[4]*ex[6]^3 + 2*ex[2]^9*ex[3]^4*ex[4]*ex[6]^3 - 
    72*ex[2]^6*ex[3]^5*ex[4]*ex[6]^3 - 224*ex[2]^7*ex[3]^5*ex[4]*ex[6]^3 - 
    240*ex[2]^8*ex[3]^5*ex[4]*ex[6]^3 - 96*ex[2]^9*ex[3]^5*ex[4]*ex[6]^3 - 
    8*ex[2]^10*ex[3]^5*ex[4]*ex[6]^3 - 8*ex[2]^6*ex[3]^6*ex[4]*ex[6]^3 - 
    40*ex[2]^7*ex[3]^6*ex[4]*ex[6]^3 - 80*ex[2]^8*ex[3]^6*ex[4]*ex[6]^3 - 
    80*ex[2]^9*ex[3]^6*ex[4]*ex[6]^3 - 40*ex[2]^10*ex[3]^6*ex[4]*ex[6]^3 - 
    8*ex[2]^11*ex[3]^6*ex[4]*ex[6]^3 + 3*ex[2]^5*ex[3]*ex[4]^2*ex[6]^3 + 
    33*ex[2]^5*ex[3]^2*ex[4]^2*ex[6]^3 + ex[2]^6*ex[3]^2*ex[4]^2*ex[6]^3 + 
    164*ex[2]^5*ex[3]^3*ex[4]^2*ex[6]^3 + 116*ex[2]^6*ex[3]^3*ex[4]^2*
     ex[6]^3 + 12*ex[2]^7*ex[3]^3*ex[4]^2*ex[6]^3 + 
    224*ex[2]^5*ex[3]^4*ex[4]^2*ex[6]^3 + 396*ex[2]^6*ex[3]^4*ex[4]^2*
     ex[6]^3 + 180*ex[2]^7*ex[3]^4*ex[4]^2*ex[6]^3 + 
    8*ex[2]^8*ex[3]^4*ex[4]^2*ex[6]^3 + 108*ex[2]^5*ex[3]^5*ex[4]^2*ex[6]^3 + 
    336*ex[2]^6*ex[3]^5*ex[4]^2*ex[6]^3 + 360*ex[2]^7*ex[3]^5*ex[4]^2*
     ex[6]^3 + 144*ex[2]^8*ex[3]^5*ex[4]^2*ex[6]^3 + 
    12*ex[2]^9*ex[3]^5*ex[4]^2*ex[6]^3 + 12*ex[2]^5*ex[3]^6*ex[4]^2*ex[6]^3 + 
    60*ex[2]^6*ex[3]^6*ex[4]^2*ex[6]^3 + 120*ex[2]^7*ex[3]^6*ex[4]^2*
     ex[6]^3 + 120*ex[2]^8*ex[3]^6*ex[4]^2*ex[6]^3 + 
    60*ex[2]^9*ex[3]^6*ex[4]^2*ex[6]^3 + 12*ex[2]^10*ex[3]^6*ex[4]^2*
     ex[6]^3 - 2*ex[2]^4*ex[3]*ex[4]^3*ex[6]^3 - 42*ex[2]^4*ex[3]^2*ex[4]^3*
     ex[6]^3 - 14*ex[2]^5*ex[3]^2*ex[4]^3*ex[6]^3 - 
    146*ex[2]^4*ex[3]^3*ex[4]^3*ex[6]^3 - 128*ex[2]^5*ex[3]^3*ex[4]^3*
     ex[6]^3 - 22*ex[2]^6*ex[3]^3*ex[4]^3*ex[6]^3 - 
    166*ex[2]^4*ex[3]^4*ex[4]^3*ex[6]^3 - 310*ex[2]^5*ex[3]^4*ex[4]^3*
     ex[6]^3 - 162*ex[2]^6*ex[3]^4*ex[4]^3*ex[6]^3 - 
    18*ex[2]^7*ex[3]^4*ex[4]^3*ex[6]^3 - 72*ex[2]^4*ex[3]^5*ex[4]^3*ex[6]^3 - 
    224*ex[2]^5*ex[3]^5*ex[4]^3*ex[6]^3 - 240*ex[2]^6*ex[3]^5*ex[4]^3*
     ex[6]^3 - 96*ex[2]^7*ex[3]^5*ex[4]^3*ex[6]^3 - 
    8*ex[2]^8*ex[3]^5*ex[4]^3*ex[6]^3 - 8*ex[2]^4*ex[3]^6*ex[4]^3*ex[6]^3 - 
    40*ex[2]^5*ex[3]^6*ex[4]^3*ex[6]^3 - 80*ex[2]^6*ex[3]^6*ex[4]^3*ex[6]^3 - 
    80*ex[2]^7*ex[3]^6*ex[4]^3*ex[6]^3 - 40*ex[2]^8*ex[3]^6*ex[4]^3*ex[6]^3 - 
    8*ex[2]^9*ex[3]^6*ex[4]^3*ex[6]^3 + 3*ex[2]^3*ex[3]*ex[4]^4*ex[6]^3 + 
    23*ex[2]^3*ex[3]^2*ex[4]^4*ex[6]^3 + 11*ex[2]^4*ex[3]^2*ex[4]^4*ex[6]^3 + 
    51*ex[2]^3*ex[3]^3*ex[4]^4*ex[6]^3 + 54*ex[2]^4*ex[3]^3*ex[4]^4*ex[6]^3 + 
    13*ex[2]^5*ex[3]^3*ex[4]^4*ex[6]^3 + 47*ex[2]^3*ex[3]^4*ex[4]^4*ex[6]^3 + 
    93*ex[2]^4*ex[3]^4*ex[4]^4*ex[6]^3 + 55*ex[2]^5*ex[3]^4*ex[4]^4*ex[6]^3 + 
    9*ex[2]^6*ex[3]^4*ex[4]^4*ex[6]^3 + 18*ex[2]^3*ex[3]^5*ex[4]^4*ex[6]^3 + 
    56*ex[2]^4*ex[3]^5*ex[4]^4*ex[6]^3 + 60*ex[2]^5*ex[3]^5*ex[4]^4*ex[6]^3 + 
    24*ex[2]^6*ex[3]^5*ex[4]^4*ex[6]^3 + 2*ex[2]^7*ex[3]^5*ex[4]^4*ex[6]^3 + 
    2*ex[2]^3*ex[3]^6*ex[4]^4*ex[6]^3 + 10*ex[2]^4*ex[3]^6*ex[4]^4*ex[6]^3 + 
    20*ex[2]^5*ex[3]^6*ex[4]^4*ex[6]^3 + 20*ex[2]^6*ex[3]^6*ex[4]^4*ex[6]^3 + 
    10*ex[2]^7*ex[3]^6*ex[4]^4*ex[6]^3 + 2*ex[2]^8*ex[3]^6*ex[4]^4*ex[6]^3 - 
    7*ex[2]^7*ex[3]^3*ex[6]^4 - 2*ex[2]^8*ex[3]^3*ex[6]^4 - 
    11*ex[2]^7*ex[3]^4*ex[6]^4 - 17*ex[2]^8*ex[3]^4*ex[6]^4 - 
    6*ex[2]^9*ex[3]^4*ex[6]^4 - 4*ex[2]^7*ex[3]^5*ex[6]^4 - 
    12*ex[2]^8*ex[3]^5*ex[6]^4 - 12*ex[2]^9*ex[3]^5*ex[6]^4 - 
    4*ex[2]^10*ex[3]^5*ex[6]^4 + 4*ex[2]^6*ex[3]^2*ex[4]*ex[6]^4 + 
    24*ex[2]^6*ex[3]^3*ex[4]*ex[6]^4 + 9*ex[2]^7*ex[3]^3*ex[4]*ex[6]^4 + 
    34*ex[2]^6*ex[3]^4*ex[4]*ex[6]^4 + 53*ex[2]^7*ex[3]^4*ex[4]*ex[6]^4 + 
    19*ex[2]^8*ex[3]^4*ex[4]*ex[6]^4 + 12*ex[2]^6*ex[3]^5*ex[4]*ex[6]^4 + 
    36*ex[2]^7*ex[3]^5*ex[4]*ex[6]^4 + 36*ex[2]^8*ex[3]^5*ex[4]*ex[6]^4 + 
    12*ex[2]^9*ex[3]^5*ex[4]*ex[6]^4 - 4*ex[2]^5*ex[3]^2*ex[4]^2*ex[6]^4 - 
    29*ex[2]^5*ex[3]^3*ex[4]^2*ex[6]^4 - 14*ex[2]^6*ex[3]^3*ex[4]^2*ex[6]^4 - 
    35*ex[2]^5*ex[3]^4*ex[4]^2*ex[6]^4 - 55*ex[2]^6*ex[3]^4*ex[4]^2*ex[6]^4 - 
    20*ex[2]^7*ex[3]^4*ex[4]^2*ex[6]^4 - 12*ex[2]^5*ex[3]^5*ex[4]^2*ex[6]^4 - 
    36*ex[2]^6*ex[3]^5*ex[4]^2*ex[6]^4 - 36*ex[2]^7*ex[3]^5*ex[4]^2*ex[6]^4 - 
    12*ex[2]^8*ex[3]^5*ex[4]^2*ex[6]^4 + 3*ex[2]^4*ex[3]^2*ex[4]^3*ex[6]^4 + 
    12*ex[2]^4*ex[3]^3*ex[4]^3*ex[6]^4 + 7*ex[2]^5*ex[3]^3*ex[4]^3*ex[6]^4 + 
    12*ex[2]^4*ex[3]^4*ex[4]^3*ex[6]^4 + 19*ex[2]^5*ex[3]^4*ex[4]^3*ex[6]^4 + 
    7*ex[2]^6*ex[3]^4*ex[4]^3*ex[6]^4 + 4*ex[2]^4*ex[3]^5*ex[4]^3*ex[6]^4 + 
    12*ex[2]^5*ex[3]^5*ex[4]^3*ex[6]^4 + 12*ex[2]^6*ex[3]^5*ex[4]^3*ex[6]^4 + 
    4*ex[2]^7*ex[3]^5*ex[4]^3*ex[6]^4 + ex[2]^7*ex[3]^3*ex[6]^5 + 
    ex[2]^7*ex[3]^4*ex[6]^5 + ex[2]^8*ex[3]^4*ex[6]^5 - 
    2*ex[2]^6*ex[3]^3*ex[4]*ex[6]^5 - 2*ex[2]^6*ex[3]^4*ex[4]*ex[6]^5 - 
    2*ex[2]^7*ex[3]^4*ex[4]*ex[6]^5 + ex[2]^5*ex[3]^3*ex[4]^2*ex[6]^5 + 
    ex[2]^5*ex[3]^4*ex[4]^2*ex[6]^5 + ex[2]^6*ex[3]^4*ex[4]^2*ex[6]^5, 
  y[71] -> 14*ex[2]^8*ex[3]^2*ex[4] + 4*ex[2]^9*ex[3]^2*ex[4] + 
    ex[2]^10*ex[3]^2*ex[4] + 20*ex[2]^8*ex[3]^3*ex[4] + 
    54*ex[2]^9*ex[3]^3*ex[4] + 42*ex[2]^10*ex[3]^3*ex[4] + 
    7*ex[2]^11*ex[3]^3*ex[4] + 8*ex[2]^9*ex[3]^4*ex[4] + 
    39*ex[2]^10*ex[3]^4*ex[4] + 55*ex[2]^11*ex[3]^4*ex[4] + 
    27*ex[2]^12*ex[3]^4*ex[4] + 3*ex[2]^13*ex[3]^4*ex[4] - 
    4*ex[2]^8*ex[3]^5*ex[4] - 34*ex[2]^9*ex[3]^5*ex[4] - 
    88*ex[2]^10*ex[3]^5*ex[4] - 100*ex[2]^11*ex[3]^5*ex[4] - 
    52*ex[2]^12*ex[3]^5*ex[4] - 10*ex[2]^13*ex[3]^5*ex[4] + 
    2*ex[2]^8*ex[3]^6*ex[4] + 8*ex[2]^9*ex[3]^6*ex[4] + 
    10*ex[2]^10*ex[3]^6*ex[4] - 10*ex[2]^12*ex[3]^6*ex[4] - 
    8*ex[2]^13*ex[3]^6*ex[4] - 2*ex[2]^14*ex[3]^6*ex[4] - 
    100*ex[2]^7*ex[3]^2*ex[4]^2 - 26*ex[2]^8*ex[3]^2*ex[4]^2 - 
    6*ex[2]^9*ex[3]^2*ex[4]^2 + ex[2]^10*ex[3]^2*ex[4]^2 - 
    136*ex[2]^7*ex[3]^3*ex[4]^2 - 372*ex[2]^8*ex[3]^3*ex[4]^2 - 
    286*ex[2]^9*ex[3]^3*ex[4]^2 - 42*ex[2]^10*ex[3]^3*ex[4]^2 + 
    ex[2]^11*ex[3]^3*ex[4]^2 + 12*ex[2]^7*ex[3]^4*ex[4]^2 - 
    12*ex[2]^8*ex[3]^4*ex[4]^2 - 216*ex[2]^9*ex[3]^4*ex[4]^2 - 
    351*ex[2]^10*ex[3]^4*ex[4]^2 - 177*ex[2]^11*ex[3]^4*ex[4]^2 - 
    18*ex[2]^12*ex[3]^4*ex[4]^2 + 32*ex[2]^7*ex[3]^5*ex[4]^2 + 
    268*ex[2]^8*ex[3]^5*ex[4]^2 + 694*ex[2]^9*ex[3]^5*ex[4]^2 + 
    796*ex[2]^10*ex[3]^5*ex[4]^2 + 424*ex[2]^11*ex[3]^5*ex[4]^2 + 
    88*ex[2]^12*ex[3]^5*ex[4]^2 + 2*ex[2]^13*ex[3]^5*ex[4]^2 - 
    16*ex[2]^7*ex[3]^6*ex[4]^2 - 66*ex[2]^8*ex[3]^6*ex[4]^2 - 
    90*ex[2]^9*ex[3]^6*ex[4]^2 - 20*ex[2]^10*ex[3]^6*ex[4]^2 + 
    60*ex[2]^11*ex[3]^6*ex[4]^2 + 54*ex[2]^12*ex[3]^6*ex[4]^2 + 
    14*ex[2]^13*ex[3]^6*ex[4]^2 - 3*ex[2]^6*ex[4]^3 + 
    16*ex[2]^6*ex[3]*ex[4]^3 - 7*ex[2]^7*ex[3]*ex[4]^3 - 
    4*ex[2]^8*ex[3]*ex[4]^3 + 330*ex[2]^6*ex[3]^2*ex[4]^3 + 
    149*ex[2]^7*ex[3]^2*ex[4]^3 + 59*ex[2]^8*ex[3]^2*ex[4]^3 - 
    11*ex[2]^9*ex[3]^2*ex[4]^3 - 3*ex[2]^10*ex[3]^2*ex[4]^3 + 
    380*ex[2]^6*ex[3]^3*ex[4]^3 + 1097*ex[2]^7*ex[3]^3*ex[4]^3 + 
    910*ex[2]^8*ex[3]^3*ex[4]^3 + 205*ex[2]^9*ex[3]^3*ex[4]^3 + 
    36*ex[2]^10*ex[3]^3*ex[4]^3 + 3*ex[2]^11*ex[3]^3*ex[4]^3 - 
    95*ex[2]^6*ex[3]^4*ex[4]^3 - 203*ex[2]^7*ex[3]^4*ex[4]^3 + 
    293*ex[2]^8*ex[3]^4*ex[4]^3 + 808*ex[2]^9*ex[3]^4*ex[4]^3 + 
    452*ex[2]^10*ex[3]^4*ex[4]^3 + 48*ex[2]^11*ex[3]^4*ex[4]^3 + 
    3*ex[2]^12*ex[3]^4*ex[4]^3 - 108*ex[2]^6*ex[3]^5*ex[4]^3 - 
    906*ex[2]^7*ex[3]^5*ex[4]^3 - 2364*ex[2]^8*ex[3]^5*ex[4]^3 - 
    2752*ex[2]^9*ex[3]^5*ex[4]^3 - 1512*ex[2]^10*ex[3]^5*ex[4]^3 - 
    342*ex[2]^11*ex[3]^5*ex[4]^3 - 16*ex[2]^12*ex[3]^5*ex[4]^3 + 
    56*ex[2]^6*ex[3]^6*ex[4]^3 + 238*ex[2]^7*ex[3]^6*ex[4]^3 + 
    350*ex[2]^8*ex[3]^6*ex[4]^3 + 140*ex[2]^9*ex[3]^6*ex[4]^3 - 
    140*ex[2]^10*ex[3]^6*ex[4]^3 - 154*ex[2]^11*ex[3]^6*ex[4]^3 - 
    42*ex[2]^12*ex[3]^6*ex[4]^3 + 12*ex[2]^5*ex[4]^4 - 3*ex[2]^6*ex[4]^4 - 
    96*ex[2]^5*ex[3]*ex[4]^4 + ex[2]^7*ex[3]*ex[4]^4 - 
    4*ex[2]^8*ex[3]*ex[4]^4 - 652*ex[2]^5*ex[3]^2*ex[4]^4 - 
    560*ex[2]^6*ex[3]^2*ex[4]^4 - 349*ex[2]^7*ex[3]^2*ex[4]^4 - 
    29*ex[2]^8*ex[3]^2*ex[4]^4 - 4*ex[2]^9*ex[3]^2*ex[4]^4 - 
    3*ex[2]^10*ex[3]^2*ex[4]^4 - 544*ex[2]^5*ex[3]^3*ex[4]^4 - 
    1756*ex[2]^6*ex[3]^3*ex[4]^4 - 1719*ex[2]^7*ex[3]^3*ex[4]^4 - 
    700*ex[2]^8*ex[3]^3*ex[4]^4 - 267*ex[2]^9*ex[3]^3*ex[4]^4 - 
    42*ex[2]^10*ex[3]^3*ex[4]^4 - 3*ex[2]^11*ex[3]^3*ex[4]^4 + 
    312*ex[2]^5*ex[3]^4*ex[4]^4 + 1005*ex[2]^6*ex[3]^4*ex[4]^4 + 
    607*ex[2]^7*ex[3]^4*ex[4]^4 - 463*ex[2]^8*ex[3]^4*ex[4]^4 - 
    383*ex[2]^9*ex[3]^4*ex[4]^4 - 11*ex[2]^10*ex[3]^4*ex[4]^4 - 
    5*ex[2]^11*ex[3]^4*ex[4]^4 + 200*ex[2]^5*ex[3]^5*ex[4]^4 + 
    1708*ex[2]^6*ex[3]^5*ex[4]^4 + 4518*ex[2]^7*ex[3]^5*ex[4]^4 + 
    5356*ex[2]^8*ex[3]^5*ex[4]^4 + 3040*ex[2]^9*ex[3]^5*ex[4]^4 + 
    744*ex[2]^10*ex[3]^5*ex[4]^4 + 50*ex[2]^11*ex[3]^5*ex[4]^4 - 
    112*ex[2]^5*ex[3]^6*ex[4]^4 - 490*ex[2]^6*ex[3]^6*ex[4]^4 - 
    770*ex[2]^7*ex[3]^6*ex[4]^4 - 420*ex[2]^8*ex[3]^6*ex[4]^4 + 
    140*ex[2]^9*ex[3]^6*ex[4]^4 + 238*ex[2]^10*ex[3]^6*ex[4]^4 + 
    70*ex[2]^11*ex[3]^6*ex[4]^4 - 4*ex[2]^4*ex[4]^5 + 16*ex[2]^5*ex[4]^5 + 
    ex[2]^6*ex[4]^5 + 248*ex[2]^4*ex[3]*ex[4]^5 + 119*ex[2]^5*ex[3]*ex[4]^5 + 
    70*ex[2]^6*ex[3]*ex[4]^5 + 21*ex[2]^7*ex[3]*ex[4]^5 + 
    812*ex[2]^4*ex[3]^2*ex[4]^5 + 1133*ex[2]^5*ex[3]^2*ex[4]^5 + 
    904*ex[2]^6*ex[3]^2*ex[4]^5 + 222*ex[2]^7*ex[3]^2*ex[4]^5 + 
    61*ex[2]^8*ex[3]^2*ex[4]^5 + 15*ex[2]^9*ex[3]^2*ex[4]^5 + 
    364*ex[2]^4*ex[3]^3*ex[4]^5 + 1499*ex[2]^5*ex[3]^3*ex[4]^5 + 
    1866*ex[2]^6*ex[3]^3*ex[4]^5 + 1193*ex[2]^7*ex[3]^3*ex[4]^5 + 
    590*ex[2]^8*ex[3]^3*ex[4]^5 + 99*ex[2]^9*ex[3]^3*ex[4]^5 + 
    6*ex[2]^10*ex[3]^3*ex[4]^5 - 556*ex[2]^4*ex[3]^4*ex[4]^5 - 
    2111*ex[2]^5*ex[3]^4*ex[4]^5 - 2543*ex[2]^6*ex[3]^4*ex[4]^5 - 
    1252*ex[2]^7*ex[3]^4*ex[4]^5 - 443*ex[2]^8*ex[3]^4*ex[4]^5 - 
    188*ex[2]^9*ex[3]^4*ex[4]^5 - 9*ex[2]^10*ex[3]^4*ex[4]^5 - 
    220*ex[2]^4*ex[3]^5*ex[4]^5 - 1950*ex[2]^5*ex[3]^5*ex[4]^5 - 
    5260*ex[2]^6*ex[3]^5*ex[4]^5 - 6360*ex[2]^7*ex[3]^5*ex[4]^5 - 
    3720*ex[2]^8*ex[3]^5*ex[4]^5 - 970*ex[2]^9*ex[3]^5*ex[4]^5 - 
    80*ex[2]^10*ex[3]^5*ex[4]^5 + 140*ex[2]^4*ex[3]^6*ex[4]^5 + 
    630*ex[2]^5*ex[3]^6*ex[4]^5 + 1050*ex[2]^6*ex[3]^6*ex[4]^5 + 
    700*ex[2]^7*ex[3]^6*ex[4]^5 - 210*ex[2]^9*ex[3]^6*ex[4]^5 - 
    70*ex[2]^10*ex[3]^6*ex[4]^5 - 32*ex[2]^3*ex[4]^6 - 31*ex[2]^4*ex[4]^6 - 
    2*ex[2]^5*ex[4]^6 + ex[2]^6*ex[4]^6 - 328*ex[2]^3*ex[3]*ex[4]^6 - 
    294*ex[2]^4*ex[3]*ex[4]^6 - 181*ex[2]^5*ex[3]*ex[4]^6 - 
    36*ex[2]^6*ex[3]*ex[4]^6 + ex[2]^7*ex[3]*ex[4]^6 - 
    600*ex[2]^3*ex[3]^2*ex[4]^6 - 1198*ex[2]^4*ex[3]^2*ex[4]^6 - 
    1131*ex[2]^5*ex[3]^2*ex[4]^6 - 402*ex[2]^6*ex[3]^2*ex[4]^6 - 
    135*ex[2]^7*ex[3]^2*ex[4]^6 - 27*ex[2]^8*ex[3]^2*ex[4]^6 + 
    24*ex[2]^3*ex[3]^3*ex[4]^6 - 390*ex[2]^4*ex[3]^3*ex[4]^6 - 
    865*ex[2]^5*ex[3]^3*ex[4]^6 - 888*ex[2]^6*ex[3]^3*ex[4]^6 - 
    533*ex[2]^7*ex[3]^3*ex[4]^6 - 76*ex[2]^8*ex[3]^3*ex[4]^6 - 
    ex[2]^9*ex[3]^3*ex[4]^6 + 584*ex[2]^3*ex[3]^4*ex[4]^6 + 
    2427*ex[2]^4*ex[3]^4*ex[4]^6 + 3623*ex[2]^5*ex[3]^4*ex[4]^6 + 
    2693*ex[2]^6*ex[3]^4*ex[4]^6 + 1255*ex[2]^7*ex[3]^4*ex[4]^6 + 
    369*ex[2]^8*ex[3]^4*ex[4]^6 + 27*ex[2]^9*ex[3]^4*ex[4]^6 + 
    144*ex[2]^3*ex[3]^5*ex[4]^6 + 1364*ex[2]^4*ex[3]^5*ex[4]^6 + 
    3778*ex[2]^5*ex[3]^5*ex[4]^6 + 4660*ex[2]^6*ex[3]^5*ex[4]^6 + 
    2792*ex[2]^7*ex[3]^5*ex[4]^6 + 760*ex[2]^8*ex[3]^5*ex[4]^6 + 
    70*ex[2]^9*ex[3]^5*ex[4]^6 - 112*ex[2]^3*ex[3]^6*ex[4]^6 - 
    518*ex[2]^4*ex[3]^6*ex[4]^6 - 910*ex[2]^5*ex[3]^6*ex[4]^6 - 
    700*ex[2]^6*ex[3]^6*ex[4]^6 - 140*ex[2]^7*ex[3]^6*ex[4]^6 + 
    98*ex[2]^8*ex[3]^6*ex[4]^6 + 42*ex[2]^9*ex[3]^6*ex[4]^6 + 
    45*ex[2]^2*ex[4]^7 + 28*ex[2]^3*ex[4]^7 - 3*ex[2]^5*ex[4]^7 + 
    216*ex[2]^2*ex[3]*ex[4]^7 + 274*ex[2]^3*ex[3]*ex[4]^7 + 
    176*ex[2]^4*ex[3]*ex[4]^7 + 25*ex[2]^5*ex[3]*ex[4]^7 - 
    2*ex[2]^6*ex[3]*ex[4]^7 + 206*ex[2]^2*ex[3]^2*ex[4]^7 + 
    594*ex[2]^3*ex[3]^2*ex[4]^7 + 670*ex[2]^4*ex[3]^2*ex[4]^7 + 
    309*ex[2]^5*ex[3]^2*ex[4]^7 + 128*ex[2]^6*ex[3]^2*ex[4]^7 + 
    23*ex[2]^7*ex[3]^2*ex[4]^7 - 220*ex[2]^2*ex[3]^3*ex[4]^7 - 
    420*ex[2]^3*ex[3]^3*ex[4]^7 - 236*ex[2]^4*ex[3]^3*ex[4]^7 + 
    107*ex[2]^5*ex[3]^3*ex[4]^7 + 158*ex[2]^6*ex[3]^3*ex[4]^7 + 
    4*ex[2]^7*ex[3]^3*ex[4]^7 - 4*ex[2]^8*ex[3]^3*ex[4]^7 - 
    363*ex[2]^2*ex[3]^4*ex[4]^7 - 1592*ex[2]^3*ex[3]^4*ex[4]^7 - 
    2632*ex[2]^4*ex[3]^4*ex[4]^7 - 2226*ex[2]^5*ex[3]^4*ex[4]^7 - 
    1096*ex[2]^6*ex[3]^4*ex[4]^7 - 295*ex[2]^7*ex[3]^4*ex[4]^7 - 
    22*ex[2]^8*ex[3]^4*ex[4]^7 - 52*ex[2]^2*ex[3]^5*ex[4]^7 - 
    558*ex[2]^3*ex[3]^5*ex[4]^7 - 1604*ex[2]^4*ex[3]^5*ex[4]^7 - 
    2016*ex[2]^5*ex[3]^5*ex[4]^7 - 1224*ex[2]^6*ex[3]^5*ex[4]^7 - 
    338*ex[2]^7*ex[3]^5*ex[4]^7 - 32*ex[2]^8*ex[3]^5*ex[4]^7 + 
    56*ex[2]^2*ex[3]^6*ex[4]^7 + 266*ex[2]^3*ex[3]^6*ex[4]^7 + 
    490*ex[2]^4*ex[3]^6*ex[4]^7 + 420*ex[2]^5*ex[3]^6*ex[4]^7 + 
    140*ex[2]^6*ex[3]^6*ex[4]^7 - 14*ex[2]^7*ex[3]^6*ex[4]^7 - 
    14*ex[2]^8*ex[3]^6*ex[4]^7 - 20*ex[2]*ex[4]^8 - 12*ex[2]^2*ex[4]^8 + 
    2*ex[2]^3*ex[4]^8 + 3*ex[2]^4*ex[4]^8 - 56*ex[2]*ex[3]*ex[4]^8 - 
    100*ex[2]^2*ex[3]*ex[4]^8 - 70*ex[2]^3*ex[3]*ex[4]^8 - 
    6*ex[2]^4*ex[3]*ex[4]^8 + ex[2]^5*ex[3]*ex[4]^8 + 
    8*ex[2]*ex[3]^2*ex[4]^8 - 70*ex[2]^2*ex[3]^2*ex[4]^8 - 
    138*ex[2]^3*ex[3]^2*ex[4]^8 - 96*ex[2]^4*ex[3]^2*ex[4]^8 - 
    57*ex[2]^5*ex[3]^2*ex[4]^8 - 10*ex[2]^6*ex[3]^2*ex[4]^8 + 
    144*ex[2]*ex[3]^3*ex[4]^8 + 384*ex[2]^2*ex[3]^3*ex[4]^8 + 
    404*ex[2]^3*ex[3]^3*ex[4]^8 + 186*ex[2]^4*ex[3]^3*ex[4]^8 + 
    35*ex[2]^5*ex[3]^3*ex[4]^8 + 16*ex[2]^6*ex[3]^3*ex[4]^8 + 
    2*ex[2]^7*ex[3]^3*ex[4]^8 + 124*ex[2]*ex[3]^4*ex[4]^8 + 
    560*ex[2]^2*ex[3]^4*ex[4]^8 + 974*ex[2]^3*ex[3]^4*ex[4]^8 + 
    865*ex[2]^4*ex[3]^4*ex[4]^8 + 425*ex[2]^5*ex[3]^4*ex[4]^8 + 
    104*ex[2]^6*ex[3]^4*ex[4]^8 + 6*ex[2]^7*ex[3]^4*ex[4]^8 + 
    8*ex[2]*ex[3]^5*ex[4]^8 + 116*ex[2]^2*ex[3]^5*ex[4]^8 + 
    354*ex[2]^3*ex[3]^5*ex[4]^8 + 452*ex[2]^4*ex[3]^5*ex[4]^8 + 
    272*ex[2]^5*ex[3]^5*ex[4]^8 + 72*ex[2]^6*ex[3]^5*ex[4]^8 + 
    6*ex[2]^7*ex[3]^5*ex[4]^8 - 16*ex[2]*ex[3]^6*ex[4]^8 - 
    78*ex[2]^2*ex[3]^6*ex[4]^8 - 150*ex[2]^3*ex[3]^6*ex[4]^8 - 
    140*ex[2]^4*ex[3]^6*ex[4]^8 - 60*ex[2]^5*ex[3]^6*ex[4]^8 - 
    6*ex[2]^6*ex[3]^6*ex[4]^8 + 2*ex[2]^7*ex[3]^6*ex[4]^8 + 2*ex[4]^9 + 
    2*ex[2]*ex[4]^9 - ex[2]^2*ex[4]^9 - ex[2]^3*ex[4]^9 + 
    8*ex[2]*ex[3]*ex[4]^9 + 8*ex[2]^2*ex[3]*ex[4]^9 - 18*ex[3]^2*ex[4]^9 - 
    26*ex[2]*ex[3]^2*ex[4]^9 - 10*ex[2]^2*ex[3]^2*ex[4]^9 + 
    6*ex[2]^3*ex[3]^2*ex[4]^9 + 10*ex[2]^4*ex[3]^2*ex[4]^9 + 
    2*ex[2]^5*ex[3]^2*ex[4]^9 - 32*ex[3]^3*ex[4]^9 - 
    96*ex[2]*ex[3]^3*ex[4]^9 - 116*ex[2]^2*ex[3]^3*ex[4]^9 - 
    68*ex[2]^3*ex[3]^3*ex[4]^9 - 20*ex[2]^4*ex[3]^3*ex[4]^9 - 
    4*ex[2]^5*ex[3]^3*ex[4]^9 - 18*ex[3]^4*ex[4]^9 - 
    82*ex[2]*ex[3]^4*ex[4]^9 - 145*ex[2]^2*ex[3]^4*ex[4]^9 - 
    129*ex[2]^3*ex[3]^4*ex[4]^9 - 60*ex[2]^4*ex[3]^4*ex[4]^9 - 
    12*ex[2]^5*ex[3]^4*ex[4]^9 - 8*ex[2]*ex[3]^5*ex[4]^9 - 
    28*ex[2]^2*ex[3]^5*ex[4]^9 - 36*ex[2]^3*ex[3]^5*ex[4]^9 - 
    20*ex[2]^4*ex[3]^5*ex[4]^9 - 4*ex[2]^5*ex[3]^5*ex[4]^9 + 
    2*ex[3]^6*ex[4]^9 + 10*ex[2]*ex[3]^6*ex[4]^9 + 
    20*ex[2]^2*ex[3]^6*ex[4]^9 + 20*ex[2]^3*ex[3]^6*ex[4]^9 + 
    10*ex[2]^4*ex[3]^6*ex[4]^9 + 2*ex[2]^5*ex[3]^6*ex[4]^9 + 
    2*ex[2]^9*ex[3]^3*ex[6] - ex[2]^11*ex[3]^3*ex[6] + 
    6*ex[2]^9*ex[3]^4*ex[6] + 10*ex[2]^10*ex[3]^4*ex[6] + 
    3*ex[2]^11*ex[3]^4*ex[6] - ex[2]^12*ex[3]^4*ex[6] + 
    6*ex[2]^9*ex[3]^5*ex[6] + 20*ex[2]^10*ex[3]^5*ex[6] + 
    24*ex[2]^11*ex[3]^5*ex[6] + 12*ex[2]^12*ex[3]^5*ex[6] + 
    2*ex[2]^13*ex[3]^5*ex[6] + 2*ex[2]^9*ex[3]^6*ex[6] + 
    10*ex[2]^10*ex[3]^6*ex[6] + 20*ex[2]^11*ex[3]^6*ex[6] + 
    20*ex[2]^12*ex[3]^6*ex[6] + 10*ex[2]^13*ex[3]^6*ex[6] + 
    2*ex[2]^14*ex[3]^6*ex[6] - 70*ex[2]^8*ex[3]^2*ex[4]*ex[6] - 
    14*ex[2]^9*ex[3]^2*ex[4]*ex[6] - 3*ex[2]^10*ex[3]^2*ex[4]*ex[6] - 
    88*ex[2]^8*ex[3]^3*ex[4]*ex[6] - 204*ex[2]^9*ex[3]^3*ex[4]*ex[6] - 
    150*ex[2]^10*ex[3]^3*ex[4]*ex[6] - 22*ex[2]^11*ex[3]^3*ex[4]*ex[6] - 
    36*ex[2]^8*ex[3]^4*ex[4]*ex[6] - 58*ex[2]^9*ex[3]^4*ex[4]*ex[6] - 
    85*ex[2]^10*ex[3]^4*ex[4]*ex[6] - 128*ex[2]^11*ex[3]^4*ex[4]*ex[6] - 
    71*ex[2]^12*ex[3]^4*ex[4]*ex[6] - 6*ex[2]^13*ex[3]^4*ex[4]*ex[6] - 
    40*ex[2]^8*ex[3]^5*ex[4]*ex[6] - 68*ex[2]^9*ex[3]^5*ex[4]*ex[6] + 
    64*ex[2]^10*ex[3]^5*ex[4]*ex[6] + 200*ex[2]^11*ex[3]^5*ex[4]*ex[6] + 
    136*ex[2]^12*ex[3]^5*ex[4]*ex[6] + 28*ex[2]^13*ex[3]^5*ex[4]*ex[6] - 
    22*ex[2]^8*ex[3]^6*ex[4]*ex[6] - 104*ex[2]^9*ex[3]^6*ex[4]*ex[6] - 
    190*ex[2]^10*ex[3]^6*ex[4]*ex[6] - 160*ex[2]^11*ex[3]^6*ex[4]*ex[6] - 
    50*ex[2]^12*ex[3]^6*ex[4]*ex[6] + 8*ex[2]^13*ex[3]^6*ex[4]*ex[6] + 
    6*ex[2]^14*ex[3]^6*ex[4]*ex[6] + 3*ex[2]^7*ex[3]*ex[4]^2*ex[6] + 
    429*ex[2]^7*ex[3]^2*ex[4]^2*ex[6] + 87*ex[2]^8*ex[3]^2*ex[4]^2*ex[6] + 
    22*ex[2]^9*ex[3]^2*ex[4]^2*ex[6] - 2*ex[2]^10*ex[3]^2*ex[4]^2*ex[6] + 
    455*ex[2]^7*ex[3]^3*ex[4]^2*ex[6] + 1182*ex[2]^8*ex[3]^3*ex[4]^2*ex[6] + 
    895*ex[2]^9*ex[3]^3*ex[4]^2*ex[6] + 118*ex[2]^10*ex[3]^3*ex[4]^2*ex[6] + 
    ex[2]^11*ex[3]^3*ex[4]^2*ex[6] + 45*ex[2]^7*ex[3]^4*ex[4]^2*ex[6] - 
    39*ex[2]^8*ex[3]^4*ex[4]^2*ex[6] + 209*ex[2]^9*ex[3]^4*ex[4]^2*ex[6] + 
    649*ex[2]^10*ex[3]^4*ex[4]^2*ex[6] + 383*ex[2]^11*ex[3]^4*ex[4]^2*ex[6] + 
    27*ex[2]^12*ex[3]^4*ex[4]^2*ex[6] + 114*ex[2]^7*ex[3]^5*ex[4]^2*ex[6] - 
    56*ex[2]^8*ex[3]^5*ex[4]^2*ex[6] - 1048*ex[2]^9*ex[3]^5*ex[4]^2*ex[6] - 
    1672*ex[2]^10*ex[3]^5*ex[4]^2*ex[6] - 998*ex[2]^11*ex[3]^5*ex[4]^2*
     ex[6] - 208*ex[2]^12*ex[3]^5*ex[4]^2*ex[6] - 4*ex[2]^13*ex[3]^5*ex[4]^2*
     ex[6] + 98*ex[2]^7*ex[3]^6*ex[4]^2*ex[6] + 454*ex[2]^8*ex[3]^6*ex[4]^2*
     ex[6] + 800*ex[2]^9*ex[3]^6*ex[4]^2*ex[6] + 620*ex[2]^10*ex[3]^6*ex[4]^2*
     ex[6] + 130*ex[2]^11*ex[3]^6*ex[4]^2*ex[6] - 82*ex[2]^12*ex[3]^6*ex[4]^2*
     ex[6] - 36*ex[2]^13*ex[3]^6*ex[4]^2*ex[6] + 9*ex[2]^6*ex[4]^3*ex[6] - 
    76*ex[2]^6*ex[3]*ex[4]^3*ex[6] + 16*ex[2]^7*ex[3]*ex[4]^3*ex[6] + 
    8*ex[2]^8*ex[3]*ex[4]^3*ex[6] - 1136*ex[2]^6*ex[3]^2*ex[4]^3*ex[6] - 
    412*ex[2]^7*ex[3]^2*ex[4]^3*ex[6] - 184*ex[2]^8*ex[3]^2*ex[4]^3*ex[6] + 
    12*ex[2]^9*ex[3]^2*ex[4]^3*ex[6] + 3*ex[2]^10*ex[3]^2*ex[4]^3*ex[6] - 
    952*ex[2]^6*ex[3]^3*ex[4]^3*ex[6] - 2744*ex[2]^7*ex[3]^3*ex[4]^3*ex[6] - 
    2214*ex[2]^8*ex[3]^3*ex[4]^3*ex[6] - 366*ex[2]^9*ex[3]^3*ex[4]^3*ex[6] - 
    54*ex[2]^10*ex[3]^3*ex[4]^3*ex[6] + 149*ex[2]^6*ex[3]^4*ex[4]^3*ex[6] + 
    928*ex[2]^7*ex[3]^4*ex[4]^3*ex[6] + 480*ex[2]^8*ex[3]^4*ex[4]^3*ex[6] - 
    1032*ex[2]^9*ex[3]^4*ex[4]^3*ex[6] - 776*ex[2]^10*ex[3]^4*ex[4]^3*ex[6] - 
    46*ex[2]^11*ex[3]^4*ex[4]^3*ex[6] - 3*ex[2]^12*ex[3]^4*ex[4]^3*ex[6] - 
    188*ex[2]^6*ex[3]^5*ex[4]^3*ex[6] + 608*ex[2]^7*ex[3]^5*ex[4]^3*ex[6] + 
    3540*ex[2]^8*ex[3]^5*ex[4]^3*ex[6] + 5120*ex[2]^9*ex[3]^5*ex[4]^3*ex[6] + 
    3020*ex[2]^10*ex[3]^5*ex[4]^3*ex[6] + 672*ex[2]^11*ex[3]^5*ex[4]^3*
     ex[6] + 28*ex[2]^12*ex[3]^5*ex[4]^3*ex[6] - 238*ex[2]^6*ex[3]^6*ex[4]^3*
     ex[6] - 1100*ex[2]^7*ex[3]^6*ex[4]^3*ex[6] - 
    1930*ex[2]^8*ex[3]^6*ex[4]^3*ex[6] - 1480*ex[2]^9*ex[3]^6*ex[4]^3*ex[6] - 
    290*ex[2]^10*ex[3]^6*ex[4]^3*ex[6] + 212*ex[2]^11*ex[3]^6*ex[4]^3*ex[6] + 
    90*ex[2]^12*ex[3]^6*ex[4]^3*ex[6] - 30*ex[2]^5*ex[4]^4*ex[6] + 
    6*ex[2]^6*ex[4]^4*ex[6] + 321*ex[2]^5*ex[3]*ex[4]^4*ex[6] + 
    12*ex[2]^6*ex[3]*ex[4]^4*ex[6] - 7*ex[2]^7*ex[3]*ex[4]^4*ex[6] + 
    4*ex[2]^8*ex[3]*ex[4]^4*ex[6] + 1671*ex[2]^5*ex[3]^2*ex[4]^4*ex[6] + 
    1179*ex[2]^6*ex[3]^2*ex[4]^4*ex[6] + 765*ex[2]^7*ex[3]^2*ex[4]^4*ex[6] + 
    49*ex[2]^8*ex[3]^2*ex[4]^4*ex[6] - 8*ex[2]^9*ex[3]^2*ex[4]^4*ex[6] + 
    881*ex[2]^5*ex[3]^3*ex[4]^4*ex[6] + 3066*ex[2]^6*ex[3]^3*ex[4]^4*ex[6] + 
    2787*ex[2]^7*ex[3]^3*ex[4]^4*ex[6] + 716*ex[2]^8*ex[3]^3*ex[4]^4*ex[6] + 
    267*ex[2]^9*ex[3]^3*ex[4]^4*ex[6] + 18*ex[2]^10*ex[3]^3*ex[4]^4*ex[6] - 
    579*ex[2]^5*ex[3]^4*ex[4]^4*ex[6] - 2725*ex[2]^6*ex[3]^4*ex[4]^4*ex[6] - 
    2817*ex[2]^7*ex[3]^4*ex[4]^4*ex[6] - 169*ex[2]^8*ex[3]^4*ex[4]^4*ex[6] + 
    455*ex[2]^9*ex[3]^4*ex[4]^4*ex[6] - 45*ex[2]^10*ex[3]^4*ex[4]^4*ex[6] + 
    2*ex[2]^11*ex[3]^4*ex[4]^4*ex[6] + 210*ex[2]^5*ex[3]^5*ex[4]^4*ex[6] - 
    1212*ex[2]^6*ex[3]^5*ex[4]^4*ex[6] - 5860*ex[2]^7*ex[3]^5*ex[4]^4*ex[6] - 
    8280*ex[2]^8*ex[3]^5*ex[4]^4*ex[6] - 4950*ex[2]^9*ex[3]^5*ex[4]^4*ex[6] - 
    1180*ex[2]^10*ex[3]^5*ex[4]^4*ex[6] - 72*ex[2]^11*ex[3]^5*ex[4]^4*ex[6] + 
    350*ex[2]^5*ex[3]^6*ex[4]^4*ex[6] + 1630*ex[2]^6*ex[3]^6*ex[4]^4*ex[6] + 
    2900*ex[2]^7*ex[3]^6*ex[4]^4*ex[6] + 2300*ex[2]^8*ex[3]^6*ex[4]^4*ex[6] + 
    550*ex[2]^9*ex[3]^6*ex[4]^4*ex[6] - 250*ex[2]^10*ex[3]^6*ex[4]^4*ex[6] - 
    120*ex[2]^11*ex[3]^6*ex[4]^4*ex[6] - 3*ex[2]^4*ex[4]^5*ex[6] - 
    24*ex[2]^5*ex[4]^5*ex[6] - ex[2]^6*ex[4]^5*ex[6] - 
    574*ex[2]^4*ex[3]*ex[4]^5*ex[6] - 208*ex[2]^5*ex[3]*ex[4]^5*ex[6] - 
    84*ex[2]^6*ex[3]*ex[4]^5*ex[6] - 18*ex[2]^7*ex[3]*ex[4]^5*ex[6] - 
    1382*ex[2]^4*ex[3]^2*ex[4]^5*ex[6] - 1654*ex[2]^5*ex[3]^2*ex[4]^5*ex[6] - 
    1313*ex[2]^6*ex[3]^2*ex[4]^5*ex[6] - 164*ex[2]^7*ex[3]^2*ex[4]^5*ex[6] + 
    4*ex[2]^8*ex[3]^2*ex[4]^5*ex[6] - 106*ex[2]^4*ex[3]^3*ex[4]^5*ex[6] - 
    1240*ex[2]^5*ex[3]^3*ex[4]^5*ex[6] - 1478*ex[2]^6*ex[3]^3*ex[4]^5*ex[6] - 
    650*ex[2]^7*ex[3]^3*ex[4]^5*ex[6] - 446*ex[2]^8*ex[3]^3*ex[4]^5*ex[6] - 
    44*ex[2]^9*ex[3]^3*ex[4]^5*ex[6] + 851*ex[2]^4*ex[3]^4*ex[4]^5*ex[6] + 
    3858*ex[2]^5*ex[3]^4*ex[4]^5*ex[6] + 5026*ex[2]^6*ex[3]^4*ex[4]^5*ex[6] + 
    2416*ex[2]^7*ex[3]^4*ex[4]^5*ex[6] + 636*ex[2]^8*ex[3]^4*ex[4]^5*ex[6] + 
    250*ex[2]^9*ex[3]^4*ex[4]^5*ex[6] + 11*ex[2]^10*ex[3]^4*ex[4]^5*ex[6] - 
    176*ex[2]^4*ex[3]^5*ex[4]^5*ex[6] + 1148*ex[2]^5*ex[3]^5*ex[4]^5*ex[6] + 
    5416*ex[2]^6*ex[3]^5*ex[4]^5*ex[6] + 7688*ex[2]^7*ex[3]^5*ex[4]^5*ex[6] + 
    4688*ex[2]^8*ex[3]^5*ex[4]^5*ex[6] + 1180*ex[2]^9*ex[3]^5*ex[4]^5*ex[6] + 
    88*ex[2]^10*ex[3]^5*ex[4]^5*ex[6] - 322*ex[2]^4*ex[3]^6*ex[4]^5*ex[6] - 
    1520*ex[2]^5*ex[3]^6*ex[4]^5*ex[6] - 2770*ex[2]^6*ex[3]^6*ex[4]^5*ex[6] - 
    2320*ex[2]^7*ex[3]^6*ex[4]^5*ex[6] - 710*ex[2]^8*ex[3]^6*ex[4]^5*ex[6] + 
    128*ex[2]^9*ex[3]^6*ex[4]^5*ex[6] + 90*ex[2]^10*ex[3]^6*ex[4]^5*ex[6] + 
    64*ex[2]^3*ex[4]^6*ex[6] + 34*ex[2]^4*ex[4]^6*ex[6] + 
    4*ex[2]^5*ex[4]^6*ex[6] + 466*ex[2]^3*ex[3]*ex[4]^6*ex[6] + 
    324*ex[2]^4*ex[3]*ex[4]^6*ex[6] + 173*ex[2]^5*ex[3]*ex[4]^6*ex[6] + 
    24*ex[2]^6*ex[3]*ex[4]^6*ex[6] + 506*ex[2]^3*ex[3]^2*ex[4]^6*ex[6] + 
    986*ex[2]^4*ex[3]^2*ex[4]^6*ex[6] + 935*ex[2]^5*ex[3]^2*ex[4]^6*ex[6] + 
    125*ex[2]^6*ex[3]^2*ex[4]^6*ex[6] + 8*ex[2]^7*ex[3]^2*ex[4]^6*ex[6] - 
    480*ex[2]^3*ex[3]^3*ex[4]^6*ex[6] - 676*ex[2]^4*ex[3]^3*ex[4]^6*ex[6] - 
    377*ex[2]^5*ex[3]^3*ex[4]^6*ex[6] + 34*ex[2]^6*ex[3]^3*ex[4]^6*ex[6] + 
    282*ex[2]^7*ex[3]^3*ex[4]^6*ex[6] + 30*ex[2]^8*ex[3]^3*ex[4]^6*ex[6] - 
    656*ex[2]^3*ex[3]^4*ex[4]^6*ex[6] - 2982*ex[2]^4*ex[3]^4*ex[4]^6*ex[6] - 
    4415*ex[2]^5*ex[3]^4*ex[4]^6*ex[6] - 2943*ex[2]^6*ex[3]^4*ex[4]^6*ex[6] - 
    1142*ex[2]^7*ex[3]^4*ex[4]^6*ex[6] - 304*ex[2]^8*ex[3]^4*ex[4]^6*ex[6] - 
    16*ex[2]^9*ex[3]^4*ex[4]^6*ex[6] + 110*ex[2]^3*ex[3]^5*ex[4]^6*ex[6] - 
    544*ex[2]^4*ex[3]^5*ex[4]^6*ex[6] - 2784*ex[2]^5*ex[3]^5*ex[4]^6*ex[6] - 
    4040*ex[2]^6*ex[3]^5*ex[4]^6*ex[6] - 2506*ex[2]^7*ex[3]^5*ex[4]^6*ex[6] - 
    648*ex[2]^8*ex[3]^5*ex[4]^6*ex[6] - 52*ex[2]^9*ex[3]^5*ex[4]^6*ex[6] + 
    182*ex[2]^3*ex[3]^6*ex[4]^6*ex[6] + 874*ex[2]^4*ex[3]^6*ex[4]^6*ex[6] + 
    1640*ex[2]^5*ex[3]^6*ex[4]^6*ex[6] + 1460*ex[2]^6*ex[3]^6*ex[4]^6*ex[6] + 
    550*ex[2]^7*ex[3]^6*ex[4]^6*ex[6] + 2*ex[2]^8*ex[3]^6*ex[4]^6*ex[6] - 
    36*ex[2]^9*ex[3]^6*ex[4]^6*ex[6] - 44*ex[2]^2*ex[4]^7*ex[6] - 
    22*ex[2]^3*ex[4]^7*ex[6] - 5*ex[2]^4*ex[4]^7*ex[6] - 
    132*ex[2]^2*ex[3]*ex[4]^7*ex[6] - 152*ex[2]^3*ex[3]*ex[4]^7*ex[6] - 
    106*ex[2]^4*ex[3]*ex[4]^7*ex[6] - 10*ex[2]^5*ex[3]*ex[4]^7*ex[6] + 
    46*ex[2]^2*ex[3]^2*ex[4]^7*ex[6] - 88*ex[2]^3*ex[3]^2*ex[4]^7*ex[6] - 
    174*ex[2]^4*ex[3]^2*ex[4]^7*ex[6] + 8*ex[2]^5*ex[3]^2*ex[4]^7*ex[6] - 
    7*ex[2]^6*ex[3]^2*ex[4]^7*ex[6] + 384*ex[2]^2*ex[3]^3*ex[4]^7*ex[6] + 
    864*ex[2]^3*ex[3]^3*ex[4]^7*ex[6] + 798*ex[2]^4*ex[3]^3*ex[4]^7*ex[6] + 
    294*ex[2]^5*ex[3]^3*ex[4]^7*ex[6] - 30*ex[2]^6*ex[3]^3*ex[4]^7*ex[6] + 
    264*ex[2]^2*ex[3]^4*ex[4]^7*ex[6] + 1210*ex[2]^3*ex[3]^4*ex[4]^7*ex[6] + 
    1937*ex[2]^4*ex[3]^4*ex[4]^7*ex[6] + 1484*ex[2]^5*ex[3]^4*ex[4]^7*ex[6] + 
    635*ex[2]^6*ex[3]^4*ex[4]^7*ex[6] + 148*ex[2]^7*ex[3]^4*ex[4]^7*ex[6] + 
    6*ex[2]^8*ex[3]^4*ex[4]^7*ex[6] - 44*ex[2]^2*ex[3]^5*ex[4]^7*ex[6] + 
    104*ex[2]^3*ex[3]^5*ex[4]^7*ex[6] + 708*ex[2]^4*ex[3]^5*ex[4]^7*ex[6] + 
    1072*ex[2]^5*ex[3]^5*ex[4]^7*ex[6] + 668*ex[2]^6*ex[3]^5*ex[4]^7*ex[6] + 
    168*ex[2]^7*ex[3]^5*ex[4]^7*ex[6] + 12*ex[2]^8*ex[3]^5*ex[4]^7*ex[6] - 
    58*ex[2]^2*ex[3]^6*ex[4]^7*ex[6] - 284*ex[2]^3*ex[3]^6*ex[4]^7*ex[6] - 
    550*ex[2]^4*ex[3]^6*ex[4]^7*ex[6] - 520*ex[2]^5*ex[3]^6*ex[4]^7*ex[6] - 
    230*ex[2]^6*ex[3]^6*ex[4]^7*ex[6] - 28*ex[2]^7*ex[3]^6*ex[4]^7*ex[6] + 
    6*ex[2]^8*ex[3]^6*ex[4]^7*ex[6] + 4*ex[2]*ex[4]^8*ex[6] + 
    6*ex[2]^2*ex[4]^8*ex[6] + 2*ex[2]^3*ex[4]^8*ex[6] - 
    8*ex[2]*ex[3]*ex[4]^8*ex[6] + 8*ex[2]^2*ex[3]*ex[4]^8*ex[6] + 
    16*ex[2]^3*ex[3]*ex[4]^8*ex[6] - 64*ex[2]*ex[3]^2*ex[4]^8*ex[6] - 
    84*ex[2]^2*ex[3]^2*ex[4]^8*ex[6] - 48*ex[2]^3*ex[3]^2*ex[4]^8*ex[6] - 
    28*ex[2]^4*ex[3]^2*ex[4]^8*ex[6] - 96*ex[2]*ex[3]^3*ex[4]^8*ex[6] - 
    248*ex[2]^2*ex[3]^3*ex[4]^8*ex[6] - 260*ex[2]^3*ex[3]^3*ex[4]^8*ex[6] - 
    124*ex[2]^4*ex[3]^3*ex[4]^8*ex[6] - 20*ex[2]^5*ex[3]^3*ex[4]^8*ex[6] - 
    4*ex[2]^6*ex[3]^3*ex[4]^8*ex[6] - 44*ex[2]*ex[3]^4*ex[4]^8*ex[6] - 
    202*ex[2]^2*ex[3]^4*ex[4]^8*ex[6] - 338*ex[2]^3*ex[3]^4*ex[4]^8*ex[6] - 
    276*ex[2]^4*ex[3]^4*ex[4]^8*ex[6] - 120*ex[2]^5*ex[3]^4*ex[4]^8*ex[6] - 
    24*ex[2]^6*ex[3]^4*ex[4]^8*ex[6] + 8*ex[2]*ex[3]^5*ex[4]^8*ex[6] - 
    60*ex[2]^3*ex[3]^5*ex[4]^8*ex[6] - 100*ex[2]^4*ex[3]^5*ex[4]^8*ex[6] - 
    60*ex[2]^5*ex[3]^5*ex[4]^8*ex[6] - 12*ex[2]^6*ex[3]^5*ex[4]^8*ex[6] + 
    8*ex[2]*ex[3]^6*ex[4]^8*ex[6] + 40*ex[2]^2*ex[3]^6*ex[4]^8*ex[6] + 
    80*ex[2]^3*ex[3]^6*ex[4]^8*ex[6] + 80*ex[2]^4*ex[3]^6*ex[4]^8*ex[6] + 
    40*ex[2]^5*ex[3]^6*ex[4]^8*ex[6] + 8*ex[2]^6*ex[3]^6*ex[4]^8*ex[6] - 
    10*ex[2]^9*ex[3]^3*ex[6]^2 - 2*ex[2]^10*ex[3]^3*ex[6]^2 + 
    3*ex[2]^11*ex[3]^3*ex[6]^2 - 26*ex[2]^9*ex[3]^4*ex[6]^2 - 
    44*ex[2]^10*ex[3]^4*ex[6]^2 - 15*ex[2]^11*ex[3]^4*ex[6]^2 + 
    3*ex[2]^12*ex[3]^4*ex[6]^2 - 22*ex[2]^9*ex[3]^5*ex[6]^2 - 
    72*ex[2]^10*ex[3]^5*ex[6]^2 - 84*ex[2]^11*ex[3]^5*ex[6]^2 - 
    40*ex[2]^12*ex[3]^5*ex[6]^2 - 6*ex[2]^13*ex[3]^5*ex[6]^2 - 
    6*ex[2]^9*ex[3]^6*ex[6]^2 - 30*ex[2]^10*ex[3]^6*ex[6]^2 - 
    60*ex[2]^11*ex[3]^6*ex[6]^2 - 60*ex[2]^12*ex[3]^6*ex[6]^2 - 
    30*ex[2]^13*ex[3]^6*ex[6]^2 - 6*ex[2]^14*ex[3]^6*ex[6]^2 + 
    141*ex[2]^8*ex[3]^2*ex[4]*ex[6]^2 + 18*ex[2]^9*ex[3]^2*ex[4]*ex[6]^2 + 
    3*ex[2]^10*ex[3]^2*ex[4]*ex[6]^2 + 154*ex[2]^8*ex[3]^3*ex[4]*ex[6]^2 + 
    289*ex[2]^9*ex[3]^3*ex[4]*ex[6]^2 + 198*ex[2]^10*ex[3]^3*ex[4]*ex[6]^2 + 
    23*ex[2]^11*ex[3]^3*ex[4]*ex[6]^2 + 141*ex[2]^8*ex[3]^4*ex[4]*ex[6]^2 + 
    181*ex[2]^9*ex[3]^4*ex[4]*ex[6]^2 + 49*ex[2]^10*ex[3]^4*ex[4]*ex[6]^2 + 
    67*ex[2]^11*ex[3]^4*ex[4]*ex[6]^2 + 61*ex[2]^12*ex[3]^4*ex[4]*ex[6]^2 + 
    3*ex[2]^13*ex[3]^4*ex[4]*ex[6]^2 + 152*ex[2]^8*ex[3]^5*ex[4]*ex[6]^2 + 
    422*ex[2]^9*ex[3]^5*ex[4]*ex[6]^2 + 328*ex[2]^10*ex[3]^5*ex[4]*ex[6]^2 - 
    28*ex[2]^11*ex[3]^5*ex[4]*ex[6]^2 - 112*ex[2]^12*ex[3]^5*ex[4]*ex[6]^2 - 
    26*ex[2]^13*ex[3]^5*ex[4]*ex[6]^2 + 48*ex[2]^8*ex[3]^6*ex[4]*ex[6]^2 + 
    234*ex[2]^9*ex[3]^6*ex[4]*ex[6]^2 + 450*ex[2]^10*ex[3]^6*ex[4]*ex[6]^2 + 
    420*ex[2]^11*ex[3]^6*ex[4]*ex[6]^2 + 180*ex[2]^12*ex[3]^6*ex[4]*ex[6]^2 + 
    18*ex[2]^13*ex[3]^6*ex[4]*ex[6]^2 - 6*ex[2]^14*ex[3]^6*ex[4]*ex[6]^2 - 
    9*ex[2]^7*ex[3]*ex[4]^2*ex[6]^2 - 711*ex[2]^7*ex[3]^2*ex[4]^2*ex[6]^2 - 
    100*ex[2]^8*ex[3]^2*ex[4]^2*ex[6]^2 - 26*ex[2]^9*ex[3]^2*ex[4]^2*
     ex[6]^2 + ex[2]^10*ex[3]^2*ex[4]^2*ex[6]^2 - 545*ex[2]^7*ex[3]^3*ex[4]^2*
     ex[6]^2 - 1316*ex[2]^8*ex[3]^3*ex[4]^2*ex[6]^2 - 
    990*ex[2]^9*ex[3]^3*ex[4]^2*ex[6]^2 - 96*ex[2]^10*ex[3]^3*ex[4]^2*
     ex[6]^2 - 2*ex[2]^11*ex[3]^3*ex[4]^2*ex[6]^2 - 
    267*ex[2]^7*ex[3]^4*ex[4]^2*ex[6]^2 - 28*ex[2]^8*ex[3]^4*ex[4]^2*
     ex[6]^2 + 278*ex[2]^9*ex[3]^4*ex[4]^2*ex[6]^2 - 
    222*ex[2]^10*ex[3]^4*ex[4]^2*ex[6]^2 - 270*ex[2]^11*ex[3]^4*ex[4]^2*
     ex[6]^2 - 9*ex[2]^12*ex[3]^4*ex[4]^2*ex[6]^2 - 
    454*ex[2]^7*ex[3]^5*ex[4]^2*ex[6]^2 - 1068*ex[2]^8*ex[3]^5*ex[4]^2*
     ex[6]^2 - 330*ex[2]^9*ex[3]^5*ex[4]^2*ex[6]^2 + 
    880*ex[2]^10*ex[3]^5*ex[4]^2*ex[6]^2 + 750*ex[2]^11*ex[3]^5*ex[4]^2*
     ex[6]^2 + 156*ex[2]^12*ex[3]^5*ex[4]^2*ex[6]^2 + 
    2*ex[2]^13*ex[3]^5*ex[4]^2*ex[6]^2 - 162*ex[2]^7*ex[3]^6*ex[4]^2*
     ex[6]^2 - 780*ex[2]^8*ex[3]^6*ex[4]^2*ex[6]^2 - 
    1470*ex[2]^9*ex[3]^6*ex[4]^2*ex[6]^2 - 1320*ex[2]^10*ex[3]^6*ex[4]^2*
     ex[6]^2 - 510*ex[2]^11*ex[3]^6*ex[4]^2*ex[6]^2 - 
    12*ex[2]^12*ex[3]^6*ex[4]^2*ex[6]^2 + 30*ex[2]^13*ex[3]^6*ex[4]^2*
     ex[6]^2 - 9*ex[2]^6*ex[4]^3*ex[6]^2 + 122*ex[2]^6*ex[3]*ex[4]^3*
     ex[6]^2 - 11*ex[2]^7*ex[3]*ex[4]^3*ex[6]^2 - 4*ex[2]^8*ex[3]*ex[4]^3*
     ex[6]^2 + 1435*ex[2]^6*ex[3]^2*ex[4]^3*ex[6]^2 + 
    360*ex[2]^7*ex[3]^2*ex[4]^3*ex[6]^2 + 174*ex[2]^8*ex[3]^2*ex[4]^3*
     ex[6]^2 - ex[2]^9*ex[3]^2*ex[4]^3*ex[6]^2 + 740*ex[2]^6*ex[3]^3*ex[4]^3*
     ex[6]^2 + 2260*ex[2]^7*ex[3]^3*ex[4]^3*ex[6]^2 + 
    1866*ex[2]^8*ex[3]^3*ex[4]^3*ex[6]^2 + 176*ex[2]^9*ex[3]^3*ex[4]^3*
     ex[6]^2 + 30*ex[2]^10*ex[3]^3*ex[4]^3*ex[6]^2 + 
    152*ex[2]^6*ex[3]^4*ex[4]^3*ex[6]^2 - 979*ex[2]^7*ex[3]^4*ex[4]^3*
     ex[6]^2 - 1566*ex[2]^8*ex[3]^4*ex[4]^3*ex[6]^2 - 
    8*ex[2]^9*ex[3]^4*ex[4]^3*ex[6]^2 + 431*ex[2]^10*ex[3]^4*ex[4]^3*
     ex[6]^2 + 4*ex[2]^11*ex[3]^4*ex[4]^3*ex[6]^2 + 
    764*ex[2]^6*ex[3]^5*ex[4]^3*ex[6]^2 + 1548*ex[2]^7*ex[3]^5*ex[4]^3*
     ex[6]^2 - 300*ex[2]^8*ex[3]^5*ex[4]^3*ex[6]^2 - 
    2560*ex[2]^9*ex[3]^5*ex[4]^3*ex[6]^2 - 1860*ex[2]^10*ex[3]^5*ex[4]^3*
     ex[6]^2 - 396*ex[2]^11*ex[3]^5*ex[4]^3*ex[6]^2 - 
    12*ex[2]^12*ex[3]^5*ex[4]^3*ex[6]^2 + 300*ex[2]^6*ex[3]^6*ex[4]^3*
     ex[6]^2 + 1440*ex[2]^7*ex[3]^6*ex[4]^3*ex[6]^2 + 
    2700*ex[2]^8*ex[3]^6*ex[4]^3*ex[6]^2 + 2400*ex[2]^9*ex[3]^6*ex[4]^3*
     ex[6]^2 + 900*ex[2]^10*ex[3]^6*ex[4]^3*ex[6]^2 - 
    60*ex[2]^12*ex[3]^6*ex[4]^3*ex[6]^2 + 24*ex[2]^5*ex[4]^4*ex[6]^2 - 
    3*ex[2]^6*ex[4]^4*ex[6]^2 - 367*ex[2]^5*ex[3]*ex[4]^4*ex[6]^2 - 
    28*ex[2]^6*ex[3]*ex[4]^4*ex[6]^2 + 6*ex[2]^7*ex[3]*ex[4]^4*ex[6]^2 - 
    1427*ex[2]^5*ex[3]^2*ex[4]^4*ex[6]^2 - 702*ex[2]^6*ex[3]^2*ex[4]^4*
     ex[6]^2 - 516*ex[2]^7*ex[3]^2*ex[4]^4*ex[6]^2 - 
    41*ex[2]^8*ex[3]^2*ex[4]^4*ex[6]^2 - 231*ex[2]^5*ex[3]^3*ex[4]^4*
     ex[6]^2 - 1494*ex[2]^6*ex[3]^3*ex[4]^4*ex[6]^2 - 
    1419*ex[2]^7*ex[3]^3*ex[4]^4*ex[6]^2 - 48*ex[2]^8*ex[3]^3*ex[4]^4*
     ex[6]^2 - 67*ex[2]^9*ex[3]^3*ex[4]^4*ex[6]^2 + 
    157*ex[2]^5*ex[3]^4*ex[4]^4*ex[6]^2 + 2125*ex[2]^6*ex[3]^4*ex[4]^4*
     ex[6]^2 + 3039*ex[2]^7*ex[3]^4*ex[4]^4*ex[6]^2 + 
    833*ex[2]^8*ex[3]^4*ex[4]^4*ex[6]^2 - 211*ex[2]^9*ex[3]^4*ex[4]^4*
     ex[6]^2 + 27*ex[2]^10*ex[3]^4*ex[4]^4*ex[6]^2 - 
    786*ex[2]^5*ex[3]^5*ex[4]^4*ex[6]^2 - 1436*ex[2]^6*ex[3]^5*ex[4]^4*
     ex[6]^2 + 860*ex[2]^7*ex[3]^5*ex[4]^4*ex[6]^2 + 
    3360*ex[2]^8*ex[3]^5*ex[4]^4*ex[6]^2 + 2350*ex[2]^9*ex[3]^5*ex[4]^4*
     ex[6]^2 + 524*ex[2]^10*ex[3]^5*ex[4]^4*ex[6]^2 + 
    24*ex[2]^11*ex[3]^5*ex[4]^4*ex[6]^2 - 330*ex[2]^5*ex[3]^6*ex[4]^4*
     ex[6]^2 - 1590*ex[2]^6*ex[3]^6*ex[4]^4*ex[6]^2 - 
    3000*ex[2]^7*ex[3]^6*ex[4]^4*ex[6]^2 - 2700*ex[2]^8*ex[3]^6*ex[4]^4*
     ex[6]^2 - 1050*ex[2]^9*ex[3]^6*ex[4]^4*ex[6]^2 - 
    30*ex[2]^10*ex[3]^6*ex[4]^4*ex[6]^2 + 60*ex[2]^11*ex[3]^6*ex[4]^4*
     ex[6]^2 + 16*ex[2]^4*ex[4]^5*ex[6]^2 + 8*ex[2]^5*ex[4]^5*ex[6]^2 + 
    408*ex[2]^4*ex[3]*ex[4]^5*ex[6]^2 + 101*ex[2]^5*ex[3]*ex[4]^5*ex[6]^2 + 
    20*ex[2]^6*ex[3]*ex[4]^5*ex[6]^2 + 598*ex[2]^4*ex[3]^2*ex[4]^5*ex[6]^2 + 
    539*ex[2]^5*ex[3]^2*ex[4]^5*ex[6]^2 + 565*ex[2]^6*ex[3]^2*ex[4]^5*
     ex[6]^2 + 52*ex[2]^7*ex[3]^2*ex[4]^5*ex[6]^2 - 
    404*ex[2]^4*ex[3]^3*ex[4]^5*ex[6]^2 - 195*ex[2]^5*ex[3]^3*ex[4]^5*
     ex[6]^2 - 6*ex[2]^6*ex[3]^3*ex[4]^5*ex[6]^2 - 
    241*ex[2]^7*ex[3]^3*ex[4]^5*ex[6]^2 + 54*ex[2]^8*ex[3]^3*ex[4]^5*
     ex[6]^2 - 282*ex[2]^4*ex[3]^4*ex[4]^5*ex[6]^2 - 
    2009*ex[2]^5*ex[3]^4*ex[4]^5*ex[6]^2 - 2909*ex[2]^6*ex[3]^4*ex[4]^5*
     ex[6]^2 - 1281*ex[2]^7*ex[3]^4*ex[4]^5*ex[6]^2 - 
    156*ex[2]^8*ex[3]^4*ex[4]^5*ex[6]^2 - 57*ex[2]^9*ex[3]^4*ex[4]^5*
     ex[6]^2 + 496*ex[2]^4*ex[3]^5*ex[4]^5*ex[6]^2 + 
    882*ex[2]^5*ex[3]^5*ex[4]^5*ex[6]^2 - 636*ex[2]^6*ex[3]^5*ex[4]^5*
     ex[6]^2 - 2260*ex[2]^7*ex[3]^5*ex[4]^5*ex[6]^2 - 
    1584*ex[2]^8*ex[3]^5*ex[4]^5*ex[6]^2 - 366*ex[2]^9*ex[3]^5*ex[4]^5*
     ex[6]^2 - 20*ex[2]^10*ex[3]^5*ex[4]^5*ex[6]^2 + 
    216*ex[2]^4*ex[3]^6*ex[4]^5*ex[6]^2 + 1050*ex[2]^5*ex[3]^6*ex[4]^5*
     ex[6]^2 + 2010*ex[2]^6*ex[3]^6*ex[4]^5*ex[6]^2 + 
    1860*ex[2]^7*ex[3]^6*ex[4]^5*ex[6]^2 + 780*ex[2]^8*ex[3]^6*ex[4]^5*
     ex[6]^2 + 66*ex[2]^9*ex[3]^6*ex[4]^5*ex[6]^2 - 
    30*ex[2]^10*ex[3]^6*ex[4]^5*ex[6]^2 - 32*ex[2]^3*ex[4]^6*ex[6]^2 - 
    5*ex[2]^4*ex[4]^6*ex[6]^2 - 138*ex[2]^3*ex[3]*ex[4]^6*ex[6]^2 - 
    54*ex[2]^4*ex[3]*ex[4]^6*ex[6]^2 - 30*ex[2]^5*ex[3]*ex[4]^6*ex[6]^2 + 
    50*ex[2]^3*ex[3]^2*ex[4]^6*ex[6]^2 - 36*ex[2]^4*ex[3]^2*ex[4]^6*ex[6]^2 - 
    192*ex[2]^5*ex[3]^2*ex[4]^6*ex[6]^2 + 4*ex[2]^6*ex[3]^2*ex[4]^6*ex[6]^2 + 
    412*ex[2]^3*ex[3]^3*ex[4]^6*ex[6]^2 + 694*ex[2]^4*ex[3]^3*ex[4]^6*
     ex[6]^2 + 552*ex[2]^5*ex[3]^3*ex[4]^6*ex[6]^2 + 
    270*ex[2]^6*ex[3]^3*ex[4]^6*ex[6]^2 - 15*ex[2]^7*ex[3]^3*ex[4]^6*
     ex[6]^2 + 156*ex[2]^3*ex[3]^4*ex[4]^6*ex[6]^2 + 
    921*ex[2]^4*ex[3]^4*ex[4]^6*ex[6]^2 + 1386*ex[2]^5*ex[3]^4*ex[4]^6*
     ex[6]^2 + 782*ex[2]^6*ex[3]^4*ex[4]^6*ex[6]^2 + 
    205*ex[2]^7*ex[3]^4*ex[4]^6*ex[6]^2 + 44*ex[2]^8*ex[3]^4*ex[4]^6*
     ex[6]^2 - 178*ex[2]^3*ex[3]^5*ex[4]^6*ex[6]^2 - 
    336*ex[2]^4*ex[3]^5*ex[4]^6*ex[6]^2 + 162*ex[2]^5*ex[3]^5*ex[4]^6*
     ex[6]^2 + 728*ex[2]^6*ex[3]^5*ex[4]^6*ex[6]^2 + 
    522*ex[2]^7*ex[3]^5*ex[4]^6*ex[6]^2 + 120*ex[2]^8*ex[3]^5*ex[4]^6*
     ex[6]^2 + 6*ex[2]^9*ex[3]^5*ex[4]^6*ex[6]^2 - 
    78*ex[2]^3*ex[3]^6*ex[4]^6*ex[6]^2 - 384*ex[2]^4*ex[3]^6*ex[4]^6*
     ex[6]^2 - 750*ex[2]^5*ex[3]^6*ex[4]^6*ex[6]^2 - 
    720*ex[2]^6*ex[3]^6*ex[4]^6*ex[6]^2 - 330*ex[2]^7*ex[3]^6*ex[4]^6*
     ex[6]^2 - 48*ex[2]^8*ex[3]^6*ex[4]^6*ex[6]^2 + 
    6*ex[2]^9*ex[3]^6*ex[4]^6*ex[6]^2 + ex[2]^2*ex[4]^7*ex[6]^2 + 
    ex[2]^3*ex[4]^7*ex[6]^2 - 16*ex[2]^2*ex[3]*ex[4]^7*ex[6]^2 - 
    8*ex[2]^3*ex[3]*ex[4]^7*ex[6]^2 + 8*ex[2]^4*ex[3]*ex[4]^7*ex[6]^2 - 
    86*ex[2]^2*ex[3]^2*ex[4]^7*ex[6]^2 - 78*ex[2]^3*ex[3]^2*ex[4]^7*ex[6]^2 - 
    6*ex[2]^4*ex[3]^2*ex[4]^7*ex[6]^2 - 14*ex[2]^5*ex[3]^2*ex[4]^7*ex[6]^2 - 
    116*ex[2]^2*ex[3]^3*ex[4]^7*ex[6]^2 - 236*ex[2]^3*ex[3]^3*ex[4]^7*
     ex[6]^2 - 204*ex[2]^4*ex[3]^3*ex[4]^7*ex[6]^2 - 
    84*ex[2]^5*ex[3]^3*ex[4]^7*ex[6]^2 - 31*ex[2]^2*ex[3]^4*ex[4]^7*ex[6]^2 - 
    167*ex[2]^3*ex[3]^4*ex[4]^7*ex[6]^2 - 262*ex[2]^4*ex[3]^4*ex[4]^7*
     ex[6]^2 - 174*ex[2]^5*ex[3]^4*ex[4]^7*ex[6]^2 - 
    60*ex[2]^6*ex[3]^4*ex[4]^7*ex[6]^2 - 12*ex[2]^7*ex[3]^4*ex[4]^7*ex[6]^2 + 
    28*ex[2]^2*ex[3]^5*ex[4]^7*ex[6]^2 + 60*ex[2]^3*ex[3]^5*ex[4]^7*ex[6]^2 - 
    80*ex[2]^5*ex[3]^5*ex[4]^7*ex[6]^2 - 60*ex[2]^6*ex[3]^5*ex[4]^7*ex[6]^2 - 
    12*ex[2]^7*ex[3]^5*ex[4]^7*ex[6]^2 + 12*ex[2]^2*ex[3]^6*ex[4]^7*ex[6]^2 + 
    60*ex[2]^3*ex[3]^6*ex[4]^7*ex[6]^2 + 120*ex[2]^4*ex[3]^6*ex[4]^7*
     ex[6]^2 + 120*ex[2]^5*ex[3]^6*ex[4]^7*ex[6]^2 + 
    60*ex[2]^6*ex[3]^6*ex[4]^7*ex[6]^2 + 12*ex[2]^7*ex[3]^6*ex[4]^7*ex[6]^2 + 
    19*ex[2]^9*ex[3]^3*ex[6]^3 + 6*ex[2]^10*ex[3]^3*ex[6]^3 - 
    3*ex[2]^11*ex[3]^3*ex[6]^3 + 43*ex[2]^9*ex[3]^4*ex[6]^3 + 
    73*ex[2]^10*ex[3]^4*ex[6]^3 + 27*ex[2]^11*ex[3]^4*ex[6]^3 - 
    3*ex[2]^12*ex[3]^4*ex[6]^3 + 30*ex[2]^9*ex[3]^5*ex[6]^3 + 
    96*ex[2]^10*ex[3]^5*ex[6]^3 + 108*ex[2]^11*ex[3]^5*ex[6]^3 + 
    48*ex[2]^12*ex[3]^5*ex[6]^3 + 6*ex[2]^13*ex[3]^5*ex[6]^3 + 
    6*ex[2]^9*ex[3]^6*ex[6]^3 + 30*ex[2]^10*ex[3]^6*ex[6]^3 + 
    60*ex[2]^11*ex[3]^6*ex[6]^3 + 60*ex[2]^12*ex[3]^6*ex[6]^3 + 
    30*ex[2]^13*ex[3]^6*ex[6]^3 + 6*ex[2]^14*ex[3]^6*ex[6]^3 - 
    143*ex[2]^8*ex[3]^2*ex[4]*ex[6]^3 - 10*ex[2]^9*ex[3]^2*ex[4]*ex[6]^3 - 
    ex[2]^10*ex[3]^2*ex[4]*ex[6]^3 - 134*ex[2]^8*ex[3]^3*ex[4]*ex[6]^3 - 
    180*ex[2]^9*ex[3]^3*ex[4]*ex[6]^3 - 114*ex[2]^10*ex[3]^3*ex[4]*ex[6]^3 - 
    8*ex[2]^11*ex[3]^3*ex[4]*ex[6]^3 - 209*ex[2]^8*ex[3]^4*ex[4]*ex[6]^3 - 
    274*ex[2]^9*ex[3]^4*ex[4]*ex[6]^3 - 18*ex[2]^10*ex[3]^4*ex[4]*ex[6]^3 + 
    30*ex[2]^11*ex[3]^4*ex[4]*ex[6]^3 - 17*ex[2]^12*ex[3]^4*ex[4]*ex[6]^3 - 
    184*ex[2]^8*ex[3]^5*ex[4]*ex[6]^3 - 552*ex[2]^9*ex[3]^5*ex[4]*ex[6]^3 - 
    544*ex[2]^10*ex[3]^5*ex[4]*ex[6]^3 - 160*ex[2]^11*ex[3]^5*ex[4]*ex[6]^3 + 
    24*ex[2]^12*ex[3]^5*ex[4]*ex[6]^3 + 8*ex[2]^13*ex[3]^5*ex[4]*ex[6]^3 - 
    38*ex[2]^8*ex[3]^6*ex[4]*ex[6]^3 - 188*ex[2]^9*ex[3]^6*ex[4]*ex[6]^3 - 
    370*ex[2]^10*ex[3]^6*ex[4]*ex[6]^3 - 360*ex[2]^11*ex[3]^6*ex[4]*ex[6]^3 - 
    170*ex[2]^12*ex[3]^6*ex[4]*ex[6]^3 - 28*ex[2]^13*ex[3]^6*ex[4]*ex[6]^3 + 
    2*ex[2]^14*ex[3]^6*ex[4]*ex[6]^3 + 9*ex[2]^7*ex[3]*ex[4]^2*ex[6]^3 + 
    561*ex[2]^7*ex[3]^2*ex[4]^2*ex[6]^3 + 43*ex[2]^8*ex[3]^2*ex[4]^2*
     ex[6]^3 + 10*ex[2]^9*ex[3]^2*ex[4]^2*ex[6]^3 + 
    268*ex[2]^7*ex[3]^3*ex[4]^2*ex[6]^3 + 568*ex[2]^8*ex[3]^3*ex[4]^2*
     ex[6]^3 + 460*ex[2]^9*ex[3]^3*ex[4]^2*ex[6]^3 + 
    20*ex[2]^10*ex[3]^3*ex[4]^2*ex[6]^3 + 400*ex[2]^7*ex[3]^4*ex[4]^2*
     ex[6]^3 + 280*ex[2]^8*ex[3]^4*ex[4]^2*ex[6]^3 - 
    336*ex[2]^9*ex[3]^4*ex[4]^2*ex[6]^3 - 152*ex[2]^10*ex[3]^4*ex[4]^2*
     ex[6]^3 + 64*ex[2]^11*ex[3]^4*ex[4]^2*ex[6]^3 + 
    472*ex[2]^7*ex[3]^5*ex[4]^2*ex[6]^3 + 1348*ex[2]^8*ex[3]^5*ex[4]^2*
     ex[6]^3 + 1176*ex[2]^9*ex[3]^5*ex[4]^2*ex[6]^3 + 
    160*ex[2]^10*ex[3]^5*ex[4]^2*ex[6]^3 - 176*ex[2]^11*ex[3]^5*ex[4]^2*
     ex[6]^3 - 36*ex[2]^12*ex[3]^5*ex[4]^2*ex[6]^3 + 
    100*ex[2]^7*ex[3]^6*ex[4]^2*ex[6]^3 + 492*ex[2]^8*ex[3]^6*ex[4]^2*
     ex[6]^3 + 960*ex[2]^9*ex[3]^6*ex[4]^2*ex[6]^3 + 
    920*ex[2]^10*ex[3]^6*ex[4]^2*ex[6]^3 + 420*ex[2]^11*ex[3]^6*ex[4]^2*
     ex[6]^3 + 60*ex[2]^12*ex[3]^6*ex[4]^2*ex[6]^3 - 
    8*ex[2]^13*ex[3]^6*ex[4]^2*ex[6]^3 + 3*ex[2]^6*ex[4]^3*ex[6]^3 - 
    80*ex[2]^6*ex[3]*ex[4]^3*ex[6]^3 + 2*ex[2]^7*ex[3]*ex[4]^3*ex[6]^3 - 
    799*ex[2]^6*ex[3]^2*ex[4]^3*ex[6]^3 - 96*ex[2]^7*ex[3]^2*ex[4]^3*
     ex[6]^3 - 49*ex[2]^8*ex[3]^2*ex[4]^3*ex[6]^3 - 
    120*ex[2]^6*ex[3]^3*ex[4]^3*ex[6]^3 - 602*ex[2]^7*ex[3]^3*ex[4]^3*
     ex[6]^3 - 640*ex[2]^8*ex[3]^3*ex[4]^3*ex[6]^3 + 
    2*ex[2]^9*ex[3]^3*ex[4]^3*ex[6]^3 - 380*ex[2]^6*ex[3]^4*ex[4]^3*ex[6]^3 + 
    130*ex[2]^7*ex[3]^4*ex[4]^3*ex[6]^3 + 958*ex[2]^8*ex[3]^4*ex[4]^3*
     ex[6]^3 + 366*ex[2]^9*ex[3]^4*ex[4]^3*ex[6]^3 - 
    82*ex[2]^10*ex[3]^4*ex[4]^3*ex[6]^3 - 648*ex[2]^6*ex[3]^5*ex[4]^3*
     ex[6]^3 - 1792*ex[2]^7*ex[3]^5*ex[4]^3*ex[6]^3 - 
    1424*ex[2]^8*ex[3]^5*ex[4]^3*ex[6]^3 + 344*ex[2]^10*ex[3]^5*ex[4]^3*
     ex[6]^3 + 64*ex[2]^11*ex[3]^5*ex[4]^3*ex[6]^3 - 
    140*ex[2]^6*ex[3]^6*ex[4]^3*ex[6]^3 - 688*ex[2]^7*ex[3]^6*ex[4]^3*
     ex[6]^3 - 1340*ex[2]^8*ex[3]^6*ex[4]^3*ex[6]^3 - 
    1280*ex[2]^9*ex[3]^6*ex[4]^3*ex[6]^3 - 580*ex[2]^10*ex[3]^6*ex[4]^3*
     ex[6]^3 - 80*ex[2]^11*ex[3]^6*ex[4]^3*ex[6]^3 + 
    12*ex[2]^12*ex[3]^6*ex[4]^3*ex[6]^3 - 6*ex[2]^5*ex[4]^4*ex[6]^3 + 
    161*ex[2]^5*ex[3]*ex[4]^4*ex[6]^3 + 16*ex[2]^6*ex[3]*ex[4]^4*ex[6]^3 + 
    439*ex[2]^5*ex[3]^2*ex[4]^4*ex[6]^3 + 53*ex[2]^6*ex[3]^2*ex[4]^4*
     ex[6]^3 + 82*ex[2]^7*ex[3]^2*ex[4]^4*ex[6]^3 - 
    199*ex[2]^5*ex[3]^3*ex[4]^4*ex[6]^3 + 82*ex[2]^6*ex[3]^3*ex[4]^4*
     ex[6]^3 + 303*ex[2]^7*ex[3]^3*ex[4]^4*ex[6]^3 - 
    68*ex[2]^8*ex[3]^3*ex[4]^4*ex[6]^3 + 185*ex[2]^5*ex[3]^4*ex[4]^4*
     ex[6]^3 - 417*ex[2]^6*ex[3]^4*ex[4]^4*ex[6]^3 - 
    1059*ex[2]^7*ex[3]^4*ex[4]^4*ex[6]^3 - 417*ex[2]^8*ex[3]^4*ex[4]^4*
     ex[6]^3 + 40*ex[2]^9*ex[3]^4*ex[4]^4*ex[6]^3 + 
    502*ex[2]^5*ex[3]^5*ex[4]^4*ex[6]^3 + 1368*ex[2]^6*ex[3]^5*ex[4]^4*
     ex[6]^3 + 1036*ex[2]^7*ex[3]^5*ex[4]^4*ex[6]^3 - 
    80*ex[2]^8*ex[3]^5*ex[4]^4*ex[6]^3 - 306*ex[2]^9*ex[3]^5*ex[4]^4*
     ex[6]^3 - 56*ex[2]^10*ex[3]^5*ex[4]^4*ex[6]^3 + 
    110*ex[2]^5*ex[3]^6*ex[4]^4*ex[6]^3 + 542*ex[2]^6*ex[3]^6*ex[4]^4*
     ex[6]^3 + 1060*ex[2]^7*ex[3]^6*ex[4]^4*ex[6]^3 + 
    1020*ex[2]^8*ex[3]^6*ex[4]^4*ex[6]^3 + 470*ex[2]^9*ex[3]^6*ex[4]^4*
     ex[6]^3 + 70*ex[2]^10*ex[3]^6*ex[4]^4*ex[6]^3 - 
    8*ex[2]^11*ex[3]^6*ex[4]^4*ex[6]^3 - 9*ex[2]^4*ex[4]^5*ex[6]^3 - 
    82*ex[2]^4*ex[3]*ex[4]^5*ex[6]^3 - 6*ex[2]^5*ex[3]*ex[4]^5*ex[6]^3 + 
    2*ex[2]^4*ex[3]^2*ex[4]^5*ex[6]^3 + 56*ex[2]^5*ex[3]^2*ex[4]^5*ex[6]^3 - 
    56*ex[2]^6*ex[3]^2*ex[4]^5*ex[6]^3 + 242*ex[2]^4*ex[3]^3*ex[4]^5*
     ex[6]^3 + 226*ex[2]^5*ex[3]^3*ex[4]^5*ex[6]^3 + 
    46*ex[2]^6*ex[3]^3*ex[4]^5*ex[6]^3 + 82*ex[2]^7*ex[3]^3*ex[4]^5*ex[6]^3 - 
    43*ex[2]^4*ex[3]^4*ex[4]^5*ex[6]^3 + 256*ex[2]^5*ex[3]^4*ex[4]^5*
     ex[6]^3 + 516*ex[2]^6*ex[3]^4*ex[4]^5*ex[6]^3 + 
    212*ex[2]^7*ex[3]^4*ex[4]^5*ex[6]^3 - 5*ex[2]^8*ex[3]^4*ex[4]^5*ex[6]^3 - 
    208*ex[2]^4*ex[3]^5*ex[4]^5*ex[6]^3 - 568*ex[2]^5*ex[3]^5*ex[4]^5*
     ex[6]^3 - 432*ex[2]^6*ex[3]^5*ex[4]^5*ex[6]^3 + 
    32*ex[2]^7*ex[3]^5*ex[4]^5*ex[6]^3 + 128*ex[2]^8*ex[3]^5*ex[4]^5*
     ex[6]^3 + 24*ex[2]^9*ex[3]^5*ex[4]^5*ex[6]^3 - 
    46*ex[2]^4*ex[3]^6*ex[4]^5*ex[6]^3 - 228*ex[2]^5*ex[3]^6*ex[4]^5*
     ex[6]^3 - 450*ex[2]^6*ex[3]^6*ex[4]^5*ex[6]^3 - 
    440*ex[2]^7*ex[3]^6*ex[4]^5*ex[6]^3 - 210*ex[2]^8*ex[3]^6*ex[4]^5*
     ex[6]^3 - 36*ex[2]^9*ex[3]^6*ex[4]^5*ex[6]^3 + 
    2*ex[2]^10*ex[3]^6*ex[4]^5*ex[6]^3 - 8*ex[2]^3*ex[3]*ex[4]^6*ex[6]^3 - 
    8*ex[2]^4*ex[3]*ex[4]^6*ex[6]^3 - 60*ex[2]^3*ex[3]^2*ex[4]^6*ex[6]^3 - 
    48*ex[2]^4*ex[3]^2*ex[4]^6*ex[6]^3 + 12*ex[2]^5*ex[3]^2*ex[4]^6*ex[6]^3 - 
    76*ex[2]^3*ex[3]^3*ex[4]^6*ex[6]^3 - 100*ex[2]^4*ex[3]^3*ex[4]^6*
     ex[6]^3 - 52*ex[2]^5*ex[3]^3*ex[4]^6*ex[6]^3 - 
    28*ex[2]^6*ex[3]^3*ex[4]^6*ex[6]^3 + 4*ex[2]^3*ex[3]^4*ex[4]^6*ex[6]^3 - 
    48*ex[2]^4*ex[3]^4*ex[4]^6*ex[6]^3 - 88*ex[2]^5*ex[3]^4*ex[4]^6*ex[6]^3 - 
    36*ex[2]^6*ex[3]^4*ex[4]^6*ex[6]^3 + 36*ex[2]^3*ex[3]^5*ex[4]^6*ex[6]^3 + 
    100*ex[2]^4*ex[3]^5*ex[4]^6*ex[6]^3 + 80*ex[2]^5*ex[3]^5*ex[4]^6*
     ex[6]^3 - 20*ex[2]^7*ex[3]^5*ex[4]^6*ex[6]^3 - 
    4*ex[2]^8*ex[3]^5*ex[4]^6*ex[6]^3 + 8*ex[2]^3*ex[3]^6*ex[4]^6*ex[6]^3 + 
    40*ex[2]^4*ex[3]^6*ex[4]^6*ex[6]^3 + 80*ex[2]^5*ex[3]^6*ex[4]^6*ex[6]^3 + 
    80*ex[2]^6*ex[3]^6*ex[4]^6*ex[6]^3 + 40*ex[2]^7*ex[3]^6*ex[4]^6*ex[6]^3 + 
    8*ex[2]^8*ex[3]^6*ex[4]^6*ex[6]^3 - 17*ex[2]^9*ex[3]^3*ex[6]^4 - 
    6*ex[2]^10*ex[3]^3*ex[6]^4 + ex[2]^11*ex[3]^3*ex[6]^4 - 
    33*ex[2]^9*ex[3]^4*ex[6]^4 - 55*ex[2]^10*ex[3]^4*ex[6]^4 - 
    21*ex[2]^11*ex[3]^4*ex[6]^4 + ex[2]^12*ex[3]^4*ex[6]^4 - 
    18*ex[2]^9*ex[3]^5*ex[6]^4 - 56*ex[2]^10*ex[3]^5*ex[6]^4 - 
    60*ex[2]^11*ex[3]^5*ex[6]^4 - 24*ex[2]^12*ex[3]^5*ex[6]^4 - 
    2*ex[2]^13*ex[3]^5*ex[6]^4 - 2*ex[2]^9*ex[3]^6*ex[6]^4 - 
    10*ex[2]^10*ex[3]^6*ex[6]^4 - 20*ex[2]^11*ex[3]^6*ex[6]^4 - 
    20*ex[2]^12*ex[3]^6*ex[6]^4 - 10*ex[2]^13*ex[3]^6*ex[6]^4 - 
    2*ex[2]^14*ex[3]^6*ex[6]^4 + 73*ex[2]^8*ex[3]^2*ex[4]*ex[6]^4 + 
    2*ex[2]^9*ex[3]^2*ex[4]*ex[6]^4 + 60*ex[2]^8*ex[3]^3*ex[4]*ex[6]^4 + 
    39*ex[2]^9*ex[3]^3*ex[4]*ex[6]^4 + 24*ex[2]^10*ex[3]^3*ex[4]*ex[6]^4 + 
    142*ex[2]^8*ex[3]^4*ex[4]*ex[6]^4 + 200*ex[2]^9*ex[3]^4*ex[4]*ex[6]^4 + 
    34*ex[2]^10*ex[3]^4*ex[4]*ex[6]^4 - 24*ex[2]^11*ex[3]^4*ex[4]*ex[6]^4 + 
    92*ex[2]^8*ex[3]^5*ex[4]*ex[6]^4 + 280*ex[2]^9*ex[3]^5*ex[4]*ex[6]^4 + 
    288*ex[2]^10*ex[3]^5*ex[4]*ex[6]^4 + 104*ex[2]^11*ex[3]^5*ex[4]*ex[6]^4 + 
    4*ex[2]^12*ex[3]^5*ex[4]*ex[6]^4 + 10*ex[2]^8*ex[3]^6*ex[4]*ex[6]^4 + 
    50*ex[2]^9*ex[3]^6*ex[4]*ex[6]^4 + 100*ex[2]^10*ex[3]^6*ex[4]*ex[6]^4 + 
    100*ex[2]^11*ex[3]^6*ex[4]*ex[6]^4 + 50*ex[2]^12*ex[3]^6*ex[4]*ex[6]^4 + 
    10*ex[2]^13*ex[3]^6*ex[4]*ex[6]^4 - 3*ex[2]^7*ex[3]*ex[4]^2*ex[6]^4 - 
    205*ex[2]^7*ex[3]^2*ex[4]^2*ex[6]^4 - 4*ex[2]^8*ex[3]^2*ex[4]^2*ex[6]^4 - 
    40*ex[2]^7*ex[3]^3*ex[4]^2*ex[6]^4 - 44*ex[2]^8*ex[3]^3*ex[4]^2*ex[6]^4 - 
    79*ex[2]^9*ex[3]^3*ex[4]^2*ex[6]^4 - 244*ex[2]^7*ex[3]^4*ex[4]^2*
     ex[6]^4 - 277*ex[2]^8*ex[3]^4*ex[4]^2*ex[6]^4 + 
    43*ex[2]^9*ex[3]^4*ex[4]^2*ex[6]^4 + 76*ex[2]^10*ex[3]^4*ex[4]^2*
     ex[6]^4 - 188*ex[2]^7*ex[3]^5*ex[4]^2*ex[6]^4 - 
    564*ex[2]^8*ex[3]^5*ex[4]^2*ex[6]^4 - 564*ex[2]^9*ex[3]^5*ex[4]^2*
     ex[6]^4 - 188*ex[2]^10*ex[3]^5*ex[4]^2*ex[6]^4 - 
    20*ex[2]^7*ex[3]^6*ex[4]^2*ex[6]^4 - 100*ex[2]^8*ex[3]^6*ex[4]^2*
     ex[6]^4 - 200*ex[2]^9*ex[3]^6*ex[4]^2*ex[6]^4 - 
    200*ex[2]^10*ex[3]^6*ex[4]^2*ex[6]^4 - 100*ex[2]^11*ex[3]^6*ex[4]^2*
     ex[6]^4 - 20*ex[2]^12*ex[3]^6*ex[4]^2*ex[6]^4 + 
    18*ex[2]^6*ex[3]*ex[4]^3*ex[6]^4 + 181*ex[2]^6*ex[3]^2*ex[4]^3*ex[6]^4 - 
    ex[2]^7*ex[3]^2*ex[4]^3*ex[6]^4 - 64*ex[2]^6*ex[3]^3*ex[4]^3*ex[6]^4 - 
    31*ex[2]^7*ex[3]^3*ex[4]^3*ex[6]^4 + 88*ex[2]^8*ex[3]^3*ex[4]^3*ex[6]^4 + 
    210*ex[2]^6*ex[3]^4*ex[4]^3*ex[6]^4 + 182*ex[2]^7*ex[3]^4*ex[4]^3*
     ex[6]^4 - 121*ex[2]^8*ex[3]^4*ex[4]^3*ex[6]^4 - 
    93*ex[2]^9*ex[3]^4*ex[4]^3*ex[6]^4 + 192*ex[2]^6*ex[3]^5*ex[4]^3*
     ex[6]^4 + 572*ex[2]^7*ex[3]^5*ex[4]^3*ex[6]^4 + 
    564*ex[2]^8*ex[3]^5*ex[4]^3*ex[6]^4 + 180*ex[2]^9*ex[3]^5*ex[4]^3*
     ex[6]^4 - 4*ex[2]^10*ex[3]^5*ex[4]^3*ex[6]^4 + 
    20*ex[2]^6*ex[3]^6*ex[4]^3*ex[6]^4 + 100*ex[2]^7*ex[3]^6*ex[4]^3*
     ex[6]^4 + 200*ex[2]^8*ex[3]^6*ex[4]^3*ex[6]^4 + 
    200*ex[2]^9*ex[3]^6*ex[4]^3*ex[6]^4 + 100*ex[2]^10*ex[3]^6*ex[4]^3*
     ex[6]^4 + 20*ex[2]^11*ex[3]^6*ex[4]^3*ex[6]^4 - 
    19*ex[2]^5*ex[3]*ex[4]^4*ex[6]^4 - 31*ex[2]^5*ex[3]^2*ex[4]^4*ex[6]^4 + 
    24*ex[2]^6*ex[3]^2*ex[4]^4*ex[6]^4 + 93*ex[2]^5*ex[3]^3*ex[4]^4*ex[6]^4 + 
    66*ex[2]^6*ex[3]^3*ex[4]^4*ex[6]^4 - 42*ex[2]^7*ex[3]^3*ex[4]^4*ex[6]^4 - 
    91*ex[2]^5*ex[3]^4*ex[4]^4*ex[6]^4 - 58*ex[2]^6*ex[3]^4*ex[4]^4*ex[6]^4 + 
    82*ex[2]^7*ex[3]^4*ex[4]^4*ex[6]^4 + 49*ex[2]^8*ex[3]^4*ex[4]^4*ex[6]^4 - 
    98*ex[2]^5*ex[3]^5*ex[4]^4*ex[6]^4 - 292*ex[2]^6*ex[3]^5*ex[4]^4*
     ex[6]^4 - 288*ex[2]^7*ex[3]^5*ex[4]^4*ex[6]^4 - 
    92*ex[2]^8*ex[3]^5*ex[4]^4*ex[6]^4 + 2*ex[2]^9*ex[3]^5*ex[4]^4*ex[6]^4 - 
    10*ex[2]^5*ex[3]^6*ex[4]^4*ex[6]^4 - 50*ex[2]^6*ex[3]^6*ex[4]^4*ex[6]^4 - 
    100*ex[2]^7*ex[3]^6*ex[4]^4*ex[6]^4 - 100*ex[2]^8*ex[3]^6*ex[4]^4*
     ex[6]^4 - 50*ex[2]^9*ex[3]^6*ex[4]^4*ex[6]^4 - 
    10*ex[2]^10*ex[3]^6*ex[4]^4*ex[6]^4 - 18*ex[2]^4*ex[3]^2*ex[4]^5*
     ex[6]^4 - 18*ex[2]^5*ex[3]^2*ex[4]^5*ex[6]^4 - 
    32*ex[2]^4*ex[3]^3*ex[4]^5*ex[6]^4 - 24*ex[2]^5*ex[3]^3*ex[4]^5*ex[6]^4 + 
    8*ex[2]^6*ex[3]^3*ex[4]^5*ex[6]^4 + 16*ex[2]^4*ex[3]^4*ex[4]^5*ex[6]^4 + 
    8*ex[2]^5*ex[3]^4*ex[4]^5*ex[6]^4 - 17*ex[2]^6*ex[3]^4*ex[4]^5*ex[6]^4 - 
    9*ex[2]^7*ex[3]^4*ex[4]^5*ex[6]^4 + 20*ex[2]^4*ex[3]^5*ex[4]^5*ex[6]^4 + 
    60*ex[2]^5*ex[3]^5*ex[4]^5*ex[6]^4 + 60*ex[2]^6*ex[3]^5*ex[4]^5*ex[6]^4 + 
    20*ex[2]^7*ex[3]^5*ex[4]^5*ex[6]^4 + 2*ex[2]^4*ex[3]^6*ex[4]^5*ex[6]^4 + 
    10*ex[2]^5*ex[3]^6*ex[4]^5*ex[6]^4 + 20*ex[2]^6*ex[3]^6*ex[4]^5*ex[6]^4 + 
    20*ex[2]^7*ex[3]^6*ex[4]^5*ex[6]^4 + 10*ex[2]^8*ex[3]^6*ex[4]^5*ex[6]^4 + 
    2*ex[2]^9*ex[3]^6*ex[4]^5*ex[6]^4 + 7*ex[2]^9*ex[3]^3*ex[6]^5 + 
    2*ex[2]^10*ex[3]^3*ex[6]^5 + 11*ex[2]^9*ex[3]^4*ex[6]^5 + 
    17*ex[2]^10*ex[3]^4*ex[6]^5 + 6*ex[2]^11*ex[3]^4*ex[6]^5 + 
    4*ex[2]^9*ex[3]^5*ex[6]^5 + 12*ex[2]^10*ex[3]^5*ex[6]^5 + 
    12*ex[2]^11*ex[3]^5*ex[6]^5 + 4*ex[2]^12*ex[3]^5*ex[6]^5 - 
    15*ex[2]^8*ex[3]^2*ex[4]*ex[6]^5 - 14*ex[2]^8*ex[3]^3*ex[4]*ex[6]^5 + 
    2*ex[2]^9*ex[3]^3*ex[4]*ex[6]^5 - 41*ex[2]^8*ex[3]^4*ex[4]*ex[6]^5 - 
    60*ex[2]^9*ex[3]^4*ex[4]*ex[6]^5 - 19*ex[2]^10*ex[3]^4*ex[4]*ex[6]^5 - 
    16*ex[2]^8*ex[3]^5*ex[4]*ex[6]^5 - 48*ex[2]^9*ex[3]^5*ex[4]*ex[6]^5 - 
    48*ex[2]^10*ex[3]^5*ex[4]*ex[6]^5 - 16*ex[2]^11*ex[3]^5*ex[4]*ex[6]^5 + 
    26*ex[2]^7*ex[3]^2*ex[4]^2*ex[6]^5 - ex[2]^7*ex[3]^3*ex[4]^2*ex[6]^5 - 
    18*ex[2]^8*ex[3]^3*ex[4]^2*ex[6]^5 + 57*ex[2]^7*ex[3]^4*ex[4]^2*ex[6]^5 + 
    79*ex[2]^8*ex[3]^4*ex[4]^2*ex[6]^5 + 22*ex[2]^9*ex[3]^4*ex[4]^2*ex[6]^5 + 
    24*ex[2]^7*ex[3]^5*ex[4]^2*ex[6]^5 + 72*ex[2]^8*ex[3]^5*ex[4]^2*ex[6]^5 + 
    72*ex[2]^9*ex[3]^5*ex[4]^2*ex[6]^5 + 24*ex[2]^10*ex[3]^5*ex[4]^2*
     ex[6]^5 - 11*ex[2]^6*ex[3]^2*ex[4]^3*ex[6]^5 + 
    16*ex[2]^6*ex[3]^3*ex[4]^3*ex[6]^5 + 22*ex[2]^7*ex[3]^3*ex[4]^3*ex[6]^5 - 
    35*ex[2]^6*ex[3]^4*ex[4]^3*ex[6]^5 - 46*ex[2]^7*ex[3]^4*ex[4]^3*ex[6]^5 - 
    11*ex[2]^8*ex[3]^4*ex[4]^3*ex[6]^5 - 16*ex[2]^6*ex[3]^5*ex[4]^3*ex[6]^5 - 
    48*ex[2]^7*ex[3]^5*ex[4]^3*ex[6]^5 - 48*ex[2]^8*ex[3]^5*ex[4]^3*ex[6]^5 - 
    16*ex[2]^9*ex[3]^5*ex[4]^3*ex[6]^5 - 8*ex[2]^5*ex[3]^3*ex[4]^4*ex[6]^5 - 
    8*ex[2]^6*ex[3]^3*ex[4]^4*ex[6]^5 + 8*ex[2]^5*ex[3]^4*ex[4]^4*ex[6]^5 + 
    10*ex[2]^6*ex[3]^4*ex[4]^4*ex[6]^5 + 2*ex[2]^7*ex[3]^4*ex[4]^4*ex[6]^5 + 
    4*ex[2]^5*ex[3]^5*ex[4]^4*ex[6]^5 + 12*ex[2]^6*ex[3]^5*ex[4]^4*ex[6]^5 + 
    12*ex[2]^7*ex[3]^5*ex[4]^4*ex[6]^5 + 4*ex[2]^8*ex[3]^5*ex[4]^4*ex[6]^5 - 
    ex[2]^9*ex[3]^3*ex[6]^6 - ex[2]^9*ex[3]^4*ex[6]^6 - 
    ex[2]^10*ex[3]^4*ex[6]^6 + 2*ex[2]^8*ex[3]^3*ex[4]*ex[6]^6 + 
    3*ex[2]^8*ex[3]^4*ex[4]*ex[6]^6 + 3*ex[2]^9*ex[3]^4*ex[4]*ex[6]^6 - 
    ex[2]^7*ex[3]^3*ex[4]^2*ex[6]^6 - 3*ex[2]^7*ex[3]^4*ex[4]^2*ex[6]^6 - 
    3*ex[2]^8*ex[3]^4*ex[4]^2*ex[6]^6 + ex[2]^6*ex[3]^4*ex[4]^3*ex[6]^6 + 
    ex[2]^7*ex[3]^4*ex[4]^3*ex[6]^6, 
  y[72] -> 6*ex[2]^3*ex[3]^3 + 12*ex[2]^4*ex[3]^3 + 6*ex[2]^5*ex[3]^3 - 
    9*ex[2]^3*ex[3]^4 - 15*ex[2]^4*ex[3]^4 - 3*ex[2]^5*ex[3]^4 + 
    3*ex[2]^6*ex[3]^4 - 26*ex[2]^2*ex[3]^2*ex[4] - 35*ex[2]^3*ex[3]^2*ex[4] - 
    9*ex[2]^4*ex[3]^2*ex[4] + 4*ex[2]^2*ex[3]^3*ex[4] - 
    19*ex[2]^3*ex[3]^3*ex[4] - 26*ex[2]^4*ex[3]^3*ex[4] - 
    3*ex[2]^5*ex[3]^3*ex[4] + 30*ex[2]^2*ex[3]^4*ex[4] + 
    54*ex[2]^3*ex[3]^4*ex[4] + 18*ex[2]^4*ex[3]^4*ex[4] - 
    6*ex[2]^5*ex[3]^4*ex[4] + 29*ex[2]*ex[3]*ex[4]^2 + 
    20*ex[2]^2*ex[3]*ex[4]^2 + 25*ex[2]*ex[3]^2*ex[4]^2 + 
    60*ex[2]^2*ex[3]^2*ex[4]^2 + 23*ex[2]^3*ex[3]^2*ex[4]^2 - 
    37*ex[2]*ex[3]^3*ex[4]^2 - 23*ex[2]^2*ex[3]^3*ex[4]^2 + 
    17*ex[2]^3*ex[3]^3*ex[4]^2 + 3*ex[2]^4*ex[3]^3*ex[4]^2 - 
    33*ex[2]*ex[3]^4*ex[4]^2 - 63*ex[2]^2*ex[3]^4*ex[4]^2 - 
    27*ex[2]^3*ex[3]^4*ex[4]^2 + 3*ex[2]^4*ex[3]^4*ex[4]^2 - 9*ex[4]^3 - 
    15*ex[3]*ex[4]^3 - 18*ex[2]*ex[3]*ex[4]^3 + 9*ex[3]^2*ex[4]^3 - 
    12*ex[2]*ex[3]^2*ex[4]^3 - 9*ex[2]^2*ex[3]^2*ex[4]^3 + 
    27*ex[3]^3*ex[4]^3 + 30*ex[2]*ex[3]^3*ex[4]^3 + 
    3*ex[2]^2*ex[3]^3*ex[4]^3 + 12*ex[3]^4*ex[4]^3 + 
    24*ex[2]*ex[3]^4*ex[4]^3 + 12*ex[2]^2*ex[3]^4*ex[4]^3, 
  y[73] -> 4*ex[2] + 13*ex[2]^2*ex[3] - 13*ex[4] - 26*ex[2]*ex[3]*ex[4] + 
    13*ex[3]*ex[4]^2 + 13*ex[2]*ex[3]*ex[6] - 13*ex[3]*ex[4]*ex[6], 
  y[74] -> 84*ex[2]^5*ex[3]^3 + 84*ex[2]^6*ex[3]^3 + 6*ex[2]^7*ex[3]^3 - 
    160*ex[2]^3*ex[3]^2*ex[4] - 244*ex[2]^4*ex[3]^2*ex[4] - 
    51*ex[2]^5*ex[3]^2*ex[4] - 408*ex[2]^4*ex[3]^3*ex[4] - 
    402*ex[2]^5*ex[3]^3*ex[4] - 24*ex[2]^6*ex[3]^3*ex[4] + 
    72*ex[2]*ex[3]*ex[4]^2 + 232*ex[2]^2*ex[3]*ex[4]^2 + 
    84*ex[2]^3*ex[3]*ex[4]^2 + 464*ex[2]^2*ex[3]^2*ex[4]^2 + 
    778*ex[2]^3*ex[3]^2*ex[4]^2 + 176*ex[2]^4*ex[3]^2*ex[4]^2 + 
    792*ex[2]^3*ex[3]^3*ex[4]^2 + 768*ex[2]^4*ex[3]^3*ex[4]^2 + 
    36*ex[2]^5*ex[3]^3*ex[4]^2 - 72*ex[4]^3 - 39*ex[2]*ex[4]^3 - 
    72*ex[3]*ex[4]^3 - 376*ex[2]*ex[3]*ex[4]^3 - 152*ex[2]^2*ex[3]*ex[4]^3 - 
    448*ex[2]*ex[3]^2*ex[4]^3 - 896*ex[2]^2*ex[3]^2*ex[4]^3 - 
    232*ex[2]^3*ex[3]^2*ex[4]^3 - 768*ex[2]^2*ex[3]^3*ex[4]^3 - 
    732*ex[2]^3*ex[3]^3*ex[4]^3 - 24*ex[2]^4*ex[3]^3*ex[4]^3 + 
    144*ex[3]*ex[4]^4 + 68*ex[2]*ex[3]*ex[4]^4 + 144*ex[3]^2*ex[4]^4 + 
    434*ex[2]*ex[3]^2*ex[4]^4 + 140*ex[2]^2*ex[3]^2*ex[4]^4 + 
    372*ex[2]*ex[3]^3*ex[4]^4 + 348*ex[2]^2*ex[3]^3*ex[4]^4 + 
    6*ex[2]^3*ex[3]^3*ex[4]^4 - 72*ex[3]^2*ex[4]^5 - 
    33*ex[2]*ex[3]^2*ex[4]^5 - 72*ex[3]^3*ex[4]^5 - 
    66*ex[2]*ex[3]^3*ex[4]^5 + 156*ex[2]^4*ex[3]^3*ex[6] + 
    150*ex[2]^5*ex[3]^3*ex[6] + 6*ex[2]^6*ex[3]^3*ex[6] - 
    144*ex[2]^2*ex[3]^2*ex[4]*ex[6] - 290*ex[2]^3*ex[3]^2*ex[4]*ex[6] - 
    74*ex[2]^4*ex[3]^2*ex[4]*ex[6] - 612*ex[2]^3*ex[3]^3*ex[4]*ex[6] - 
    582*ex[2]^4*ex[3]^3*ex[4]*ex[6] - 18*ex[2]^5*ex[3]^3*ex[4]*ex[6] + 
    144*ex[2]*ex[3]*ex[4]^2*ex[6] + 68*ex[2]^2*ex[3]*ex[4]^2*ex[6] + 
    288*ex[2]*ex[3]^2*ex[4]^2*ex[6] + 724*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 
    214*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] + 900*ex[2]^2*ex[3]^3*ex[4]^2*ex[6] + 
    846*ex[2]^3*ex[3]^3*ex[4]^2*ex[6] + 18*ex[2]^4*ex[3]^3*ex[4]^2*ex[6] - 
    144*ex[3]*ex[4]^3*ex[6] - 68*ex[2]*ex[3]*ex[4]^3*ex[6] - 
    144*ex[3]^2*ex[4]^3*ex[6] - 578*ex[2]*ex[3]^2*ex[4]^3*ex[6] - 
    206*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] - 588*ex[2]*ex[3]^3*ex[4]^3*ex[6] - 
    546*ex[2]^2*ex[3]^3*ex[4]^3*ex[6] - 6*ex[2]^3*ex[3]^3*ex[4]^3*ex[6] + 
    144*ex[3]^2*ex[4]^4*ex[6] + 66*ex[2]*ex[3]^2*ex[4]^4*ex[6] + 
    144*ex[3]^3*ex[4]^4*ex[6] + 132*ex[2]*ex[3]^3*ex[4]^4*ex[6] + 
    72*ex[2]^3*ex[3]^3*ex[6]^2 + 66*ex[2]^4*ex[3]^3*ex[6]^2 - 
    72*ex[2]^2*ex[3]^2*ex[4]*ex[6]^2 - 33*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 - 
    216*ex[2]^2*ex[3]^3*ex[4]*ex[6]^2 - 198*ex[2]^3*ex[3]^3*ex[4]*ex[6]^2 + 
    144*ex[2]*ex[3]^2*ex[4]^2*ex[6]^2 + 66*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2 + 
    216*ex[2]*ex[3]^3*ex[4]^2*ex[6]^2 + 198*ex[2]^2*ex[3]^3*ex[4]^2*ex[6]^2 - 
    72*ex[3]^2*ex[4]^3*ex[6]^2 - 33*ex[2]*ex[3]^2*ex[4]^3*ex[6]^2 - 
    72*ex[3]^3*ex[4]^3*ex[6]^2 - 66*ex[2]*ex[3]^3*ex[4]^3*ex[6]^2, 
  y[75] -> 8*ex[2]^3*ex[3]^2 + 21*ex[2]^4*ex[3]^2 + 30*ex[2]^4*ex[3]^3 - 
    6*ex[2]^5*ex[3]^3 - 12*ex[2]*ex[3]*ex[4] - 42*ex[2]^2*ex[3]*ex[4] - 
    76*ex[2]^2*ex[3]^2*ex[4] - 70*ex[2]^3*ex[3]^2*ex[4] - 
    120*ex[2]^3*ex[3]^3*ex[4] + 36*ex[2]^4*ex[3]^3*ex[4] + 21*ex[4]^2 + 
    30*ex[3]*ex[4]^2 + 72*ex[2]*ex[3]*ex[4]^2 + 128*ex[2]*ex[3]^2*ex[4]^2 + 
    74*ex[2]^2*ex[3]^2*ex[4]^2 + 180*ex[2]^2*ex[3]^3*ex[4]^2 - 
    84*ex[2]^3*ex[3]^3*ex[4]^2 - 30*ex[3]*ex[4]^3 - 60*ex[3]^2*ex[4]^3 - 
    22*ex[2]*ex[3]^2*ex[4]^3 - 120*ex[2]*ex[3]^3*ex[4]^3 + 
    96*ex[2]^2*ex[3]^3*ex[4]^3 - 3*ex[3]^2*ex[4]^4 + 30*ex[3]^3*ex[4]^4 - 
    54*ex[2]*ex[3]^3*ex[4]^4 + 12*ex[3]^3*ex[4]^5 + 8*ex[2]^2*ex[3]^2*ex[6] + 
    40*ex[2]^3*ex[3]^2*ex[6] + 60*ex[2]^3*ex[3]^3*ex[6] - 
    24*ex[2]^4*ex[3]^3*ex[6] - 36*ex[2]*ex[3]*ex[4]*ex[6] - 
    68*ex[2]*ex[3]^2*ex[4]*ex[6] - 84*ex[2]^2*ex[3]^2*ex[4]*ex[6] - 
    180*ex[2]^2*ex[3]^3*ex[4]*ex[6] + 108*ex[2]^3*ex[3]^3*ex[4]*ex[6] + 
    30*ex[3]*ex[4]^2*ex[6] + 60*ex[3]^2*ex[4]^2*ex[6] + 
    38*ex[2]*ex[3]^2*ex[4]^2*ex[6] + 180*ex[2]*ex[3]^3*ex[4]^2*ex[6] - 
    180*ex[2]^2*ex[3]^3*ex[4]^2*ex[6] + 6*ex[3]^2*ex[4]^3*ex[6] - 
    60*ex[3]^3*ex[4]^3*ex[6] + 132*ex[2]*ex[3]^3*ex[4]^3*ex[6] - 
    36*ex[3]^3*ex[4]^4*ex[6] + 19*ex[2]^2*ex[3]^2*ex[6]^2 + 
    30*ex[2]^2*ex[3]^3*ex[6]^2 - 30*ex[2]^3*ex[3]^3*ex[6]^2 - 
    16*ex[2]*ex[3]^2*ex[4]*ex[6]^2 - 60*ex[2]*ex[3]^3*ex[4]*ex[6]^2 + 
    96*ex[2]^2*ex[3]^3*ex[4]*ex[6]^2 - 3*ex[3]^2*ex[4]^2*ex[6]^2 + 
    30*ex[3]^3*ex[4]^2*ex[6]^2 - 102*ex[2]*ex[3]^3*ex[4]^2*ex[6]^2 + 
    36*ex[3]^3*ex[4]^3*ex[6]^2 - 12*ex[2]^2*ex[3]^3*ex[6]^3 + 
    24*ex[2]*ex[3]^3*ex[4]*ex[6]^3 - 12*ex[3]^3*ex[4]^2*ex[6]^3, 
  y[76] -> -5*ex[2]^2 - 8*ex[2]^3 - 4*ex[2]^4 - 5*ex[2]^2*ex[4] - 
    8*ex[2]^3*ex[4] - 4*ex[2]^4*ex[4] + 22*ex[4]^2 + 38*ex[2]*ex[4]^2 + 
    16*ex[2]^2*ex[4]^2 + 8*ex[4]^3 + 16*ex[2]*ex[4]^3 + 8*ex[2]^2*ex[4]^3, 
  y[77] -> 15*ex[2]^2*ex[3]^2 + 24*ex[2]^3*ex[3]^2 + 12*ex[2]^4*ex[3]^2 + 
    12*ex[2]*ex[3]*ex[4] + 24*ex[2]^2*ex[3]*ex[4] - 30*ex[2]*ex[3]^2*ex[4] - 
    48*ex[2]^2*ex[3]^2*ex[4] - 24*ex[2]^3*ex[3]^2*ex[4] + 26*ex[4]^2 - 
    12*ex[3]*ex[4]^2 - 24*ex[2]*ex[3]*ex[4]^2 + 15*ex[3]^2*ex[4]^2 + 
    24*ex[2]*ex[3]^2*ex[4]^2 + 12*ex[2]^2*ex[3]^2*ex[4]^2, 
  y[78] -> 31 + 36*ex[3] + 24*ex[2]*ex[3] + 18*ex[3]^2 + 24*ex[2]*ex[3]^2 + 
    6*ex[2]^2*ex[3]^2, y[79] -> 3*ex[2]^2*ex[3] - 3*ex[2]*ex[3]*ex[4] + 
    3*ex[2]^2*ex[3]*ex[4] - 3*ex[2]*ex[3]*ex[4]^2 + 5*ex[2]*ex[6] + 
    7*ex[2]*ex[3]*ex[6] + 4*ex[2]^2*ex[3]*ex[6] - 7*ex[4]*ex[6] + 
    ex[2]*ex[4]*ex[6] - 7*ex[3]*ex[4]*ex[6] - 4*ex[2]*ex[3]*ex[4]*ex[6], 
  y[80] -> -31*ex[2]^4*ex[3]^2 + 142*ex[2]^3*ex[3]^2*ex[4] + 
    18*ex[2]^4*ex[3]^2*ex[4] - 80*ex[2]^2*ex[3]*ex[4]^2 - 
    222*ex[2]^2*ex[3]^2*ex[4]^2 - 18*ex[2]^3*ex[3]^2*ex[4]^2 + 
    18*ex[2]^4*ex[3]^2*ex[4]^2 + 142*ex[2]*ex[3]*ex[4]^3 - 
    18*ex[2]^2*ex[3]*ex[4]^3 + 142*ex[2]*ex[3]^2*ex[4]^3 - 
    18*ex[2]^2*ex[3]^2*ex[4]^3 - 36*ex[2]^3*ex[3]^2*ex[4]^3 - 31*ex[4]^4 - 
    62*ex[3]*ex[4]^4 + 18*ex[2]*ex[3]*ex[4]^4 - 31*ex[3]^2*ex[4]^4 + 
    18*ex[2]*ex[3]^2*ex[4]^4 + 18*ex[2]^2*ex[3]^2*ex[4]^4 + 
    62*ex[2]^4*ex[3]^2*ex[6] - 204*ex[2]^3*ex[3]^2*ex[4]*ex[6] - 
    18*ex[2]^4*ex[3]^2*ex[4]*ex[6] + 80*ex[2]^2*ex[3]*ex[4]^2*ex[6] + 
    222*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 36*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] - 
    80*ex[2]*ex[3]*ex[4]^3*ex[6] - 80*ex[2]*ex[3]^2*ex[4]^3*ex[6] - 
    18*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] - 31*ex[2]^4*ex[3]^2*ex[6]^2 + 
    62*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 - 31*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2, 
  y[81] -> -3*ex[2]^2 - 4*ex[2]^3 - 6*ex[2]^2*ex[3] - 16*ex[2]^3*ex[3] - 
    10*ex[2]^4*ex[3] + 4*ex[2]^5*ex[3] + 4*ex[2]^6*ex[3] - 
    3*ex[2]^2*ex[3]^2 - 12*ex[2]^3*ex[3]^2 - 18*ex[2]^4*ex[3]^2 - 
    12*ex[2]^5*ex[3]^2 - 3*ex[2]^6*ex[3]^2 + 6*ex[2]*ex[4] + 
    4*ex[2]^2*ex[4] - 8*ex[2]^3*ex[4] - 4*ex[2]^4*ex[4] + 
    12*ex[2]*ex[3]*ex[4] + 24*ex[2]^2*ex[3]*ex[4] - 20*ex[2]^4*ex[3]*ex[4] - 
    4*ex[2]^5*ex[3]*ex[4] + 4*ex[2]^6*ex[3]*ex[4] + 6*ex[2]*ex[3]^2*ex[4] + 
    20*ex[2]^2*ex[3]^2*ex[4] + 24*ex[2]^3*ex[3]^2*ex[4] + 
    16*ex[2]^4*ex[3]^2*ex[4] + 14*ex[2]^5*ex[3]^2*ex[4] + 
    12*ex[2]^6*ex[3]^2*ex[4] + 4*ex[2]^7*ex[3]^2*ex[4] - 3*ex[4]^2 + 
    4*ex[2]*ex[4]^2 + 12*ex[2]^2*ex[4]^2 - 4*ex[2]^4*ex[4]^2 - 
    6*ex[3]*ex[4]^2 + 22*ex[2]^2*ex[3]*ex[4]^2 + 4*ex[2]^3*ex[3]*ex[4]^2 - 
    28*ex[2]^4*ex[3]*ex[4]^2 - 16*ex[2]^5*ex[3]*ex[4]^2 - 3*ex[3]^2*ex[4]^2 - 
    4*ex[2]*ex[3]^2*ex[4]^2 + 2*ex[2]^2*ex[3]^2*ex[4]^2 - 
    12*ex[2]^3*ex[3]^2*ex[4]^2 - 43*ex[2]^4*ex[3]^2*ex[4]^2 - 
    40*ex[2]^5*ex[3]^2*ex[4]^2 - 12*ex[2]^6*ex[3]^2*ex[4]^2 - 4*ex[4]^3 + 
    12*ex[2]^2*ex[4]^3 + 8*ex[2]^3*ex[4]^3 - 8*ex[3]*ex[4]^3 - 
    4*ex[2]*ex[3]*ex[4]^3 + 36*ex[2]^2*ex[3]*ex[4]^3 + 
    52*ex[2]^3*ex[3]*ex[4]^3 + 20*ex[2]^4*ex[3]*ex[4]^3 - 4*ex[3]^2*ex[4]^3 - 
    4*ex[2]*ex[3]^2*ex[4]^3 + 24*ex[2]^2*ex[3]^2*ex[4]^3 + 
    56*ex[2]^3*ex[3]^2*ex[4]^3 + 44*ex[2]^4*ex[3]^2*ex[4]^3 + 
    12*ex[2]^5*ex[3]^2*ex[4]^3 - 4*ex[4]^4 - 8*ex[2]*ex[4]^4 - 
    4*ex[2]^2*ex[4]^4 - 8*ex[3]*ex[4]^4 - 24*ex[2]*ex[3]*ex[4]^4 - 
    24*ex[2]^2*ex[3]*ex[4]^4 - 8*ex[2]^3*ex[3]*ex[4]^4 - 4*ex[3]^2*ex[4]^4 - 
    16*ex[2]*ex[3]^2*ex[4]^4 - 24*ex[2]^2*ex[3]^2*ex[4]^4 - 
    16*ex[2]^3*ex[3]^2*ex[4]^4 - 4*ex[2]^4*ex[3]^2*ex[4]^4 + 
    6*ex[2]^2*ex[6] + 8*ex[2]^3*ex[6] + 10*ex[2]^2*ex[3]*ex[6] + 
    28*ex[2]^3*ex[3]*ex[6] + 22*ex[2]^4*ex[3]*ex[6] - 4*ex[2]^6*ex[3]*ex[6] + 
    4*ex[2]^2*ex[3]^2*ex[6] + 12*ex[2]^3*ex[3]^2*ex[6] + 
    8*ex[2]^4*ex[3]^2*ex[6] - 8*ex[2]^5*ex[3]^2*ex[6] - 
    12*ex[2]^6*ex[3]^2*ex[6] - 4*ex[2]^7*ex[3]^2*ex[6] - 
    10*ex[2]*ex[4]*ex[6] - 12*ex[2]^2*ex[4]*ex[6] + 4*ex[2]^3*ex[4]*ex[6] + 
    4*ex[2]^4*ex[4]*ex[6] - 18*ex[2]*ex[3]*ex[4]*ex[6] - 
    36*ex[2]^2*ex[3]*ex[4]*ex[6] + 2*ex[2]^3*ex[3]*ex[4]*ex[6] + 
    40*ex[2]^4*ex[3]*ex[4]*ex[6] + 20*ex[2]^5*ex[3]*ex[4]*ex[6] - 
    8*ex[2]*ex[3]^2*ex[4]*ex[6] - 16*ex[2]^2*ex[3]^2*ex[4]*ex[6] + 
    16*ex[2]^3*ex[3]^2*ex[4]*ex[6] + 64*ex[2]^4*ex[3]^2*ex[4]*ex[6] + 
    56*ex[2]^5*ex[3]^2*ex[4]*ex[6] + 16*ex[2]^6*ex[3]^2*ex[4]*ex[6] + 
    4*ex[4]^2*ex[6] - 4*ex[2]*ex[4]^2*ex[6] - 20*ex[2]^2*ex[4]^2*ex[6] - 
    12*ex[2]^3*ex[4]^2*ex[6] + 8*ex[3]*ex[4]^2*ex[6] - 
    8*ex[2]*ex[3]*ex[4]^2*ex[6] - 72*ex[2]^2*ex[3]*ex[4]^2*ex[6] - 
    88*ex[2]^3*ex[3]*ex[4]^2*ex[6] - 32*ex[2]^4*ex[3]*ex[4]^2*ex[6] + 
    4*ex[3]^2*ex[4]^2*ex[6] - 4*ex[2]*ex[3]^2*ex[4]^2*ex[6] - 
    56*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] - 104*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] - 
    76*ex[2]^4*ex[3]^2*ex[4]^2*ex[6] - 20*ex[2]^5*ex[3]^2*ex[4]^2*ex[6] + 
    8*ex[4]^3*ex[6] + 16*ex[2]*ex[4]^3*ex[6] + 8*ex[2]^2*ex[4]^3*ex[6] + 
    16*ex[3]*ex[4]^3*ex[6] + 48*ex[2]*ex[3]*ex[4]^3*ex[6] + 
    48*ex[2]^2*ex[3]*ex[4]^3*ex[6] + 16*ex[2]^3*ex[3]*ex[4]^3*ex[6] + 
    8*ex[3]^2*ex[4]^3*ex[6] + 32*ex[2]*ex[3]^2*ex[4]^3*ex[6] + 
    48*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] + 32*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] + 
    8*ex[2]^4*ex[3]^2*ex[4]^3*ex[6] - 3*ex[2]^2*ex[6]^2 - 4*ex[2]^3*ex[6]^2 - 
    4*ex[2]^2*ex[3]*ex[6]^2 - 12*ex[2]^3*ex[3]*ex[6]^2 - 
    12*ex[2]^4*ex[3]*ex[6]^2 - 4*ex[2]^5*ex[3]*ex[6]^2 - 
    4*ex[2]^2*ex[3]^2*ex[6]^2 - 16*ex[2]^3*ex[3]^2*ex[6]^2 - 
    24*ex[2]^4*ex[3]^2*ex[6]^2 - 16*ex[2]^5*ex[3]^2*ex[6]^2 - 
    4*ex[2]^6*ex[3]^2*ex[6]^2 + 4*ex[2]*ex[4]*ex[6]^2 + 
    8*ex[2]^2*ex[4]*ex[6]^2 + 4*ex[2]^3*ex[4]*ex[6]^2 + 
    12*ex[2]*ex[3]*ex[4]*ex[6]^2 + 36*ex[2]^2*ex[3]*ex[4]*ex[6]^2 + 
    36*ex[2]^3*ex[3]*ex[4]*ex[6]^2 + 12*ex[2]^4*ex[3]*ex[4]*ex[6]^2 + 
    8*ex[2]*ex[3]^2*ex[4]*ex[6]^2 + 32*ex[2]^2*ex[3]^2*ex[4]*ex[6]^2 + 
    48*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 + 32*ex[2]^4*ex[3]^2*ex[4]*ex[6]^2 + 
    8*ex[2]^5*ex[3]^2*ex[4]*ex[6]^2 - 4*ex[4]^2*ex[6]^2 - 
    8*ex[2]*ex[4]^2*ex[6]^2 - 4*ex[2]^2*ex[4]^2*ex[6]^2 - 
    8*ex[3]*ex[4]^2*ex[6]^2 - 24*ex[2]*ex[3]*ex[4]^2*ex[6]^2 - 
    24*ex[2]^2*ex[3]*ex[4]^2*ex[6]^2 - 8*ex[2]^3*ex[3]*ex[4]^2*ex[6]^2 - 
    4*ex[3]^2*ex[4]^2*ex[6]^2 - 16*ex[2]*ex[3]^2*ex[4]^2*ex[6]^2 - 
    24*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2 - 16*ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^2 - 
    4*ex[2]^4*ex[3]^2*ex[4]^2*ex[6]^2, 
  y[82] -> 42*ex[2]^5*ex[3]^3 + 42*ex[2]^6*ex[3]^3 + 3*ex[2]^7*ex[3]^3 - 
    80*ex[2]^3*ex[3]^2*ex[4] - 122*ex[2]^4*ex[3]^2*ex[4] - 
    45*ex[2]^5*ex[3]^2*ex[4] - 204*ex[2]^4*ex[3]^3*ex[4] - 
    201*ex[2]^5*ex[3]^3*ex[4] - 12*ex[2]^6*ex[3]^3*ex[4] + 
    36*ex[2]*ex[3]*ex[4]^2 + 116*ex[2]^2*ex[3]*ex[4]^2 + 
    81*ex[2]^3*ex[3]*ex[4]^2 + 232*ex[2]^2*ex[3]^2*ex[4]^2 + 
    389*ex[2]^3*ex[3]^2*ex[4]^2 + 166*ex[2]^4*ex[3]^2*ex[4]^2 + 
    396*ex[2]^3*ex[3]^3*ex[4]^2 + 384*ex[2]^4*ex[3]^3*ex[4]^2 + 
    18*ex[2]^5*ex[3]^3*ex[4]^2 - 36*ex[4]^3 - 39*ex[2]*ex[4]^3 - 
    36*ex[3]*ex[4]^3 - 188*ex[2]*ex[3]*ex[4]^3 - 154*ex[2]^2*ex[3]*ex[4]^3 - 
    224*ex[2]*ex[3]^2*ex[4]^3 - 448*ex[2]^2*ex[3]^2*ex[4]^3 - 
    233*ex[2]^3*ex[3]^2*ex[4]^3 - 384*ex[2]^2*ex[3]^3*ex[4]^3 - 
    366*ex[2]^3*ex[3]^3*ex[4]^3 - 12*ex[2]^4*ex[3]^3*ex[4]^3 + 
    72*ex[3]*ex[4]^4 + 73*ex[2]*ex[3]*ex[4]^4 + 72*ex[3]^2*ex[4]^4 + 
    217*ex[2]*ex[3]^2*ex[4]^4 + 148*ex[2]^2*ex[3]^2*ex[4]^4 + 
    186*ex[2]*ex[3]^3*ex[4]^4 + 174*ex[2]^2*ex[3]^3*ex[4]^4 + 
    3*ex[2]^3*ex[3]^3*ex[4]^4 - 36*ex[3]^2*ex[4]^5 - 
    36*ex[2]*ex[3]^2*ex[4]^5 - 36*ex[3]^3*ex[4]^5 - 
    33*ex[2]*ex[3]^3*ex[4]^5 + 78*ex[2]^4*ex[3]^3*ex[6] + 
    75*ex[2]^5*ex[3]^3*ex[6] + 3*ex[2]^6*ex[3]^3*ex[6] - 
    72*ex[2]^2*ex[3]^2*ex[4]*ex[6] - 145*ex[2]^3*ex[3]^2*ex[4]*ex[6] - 
    76*ex[2]^4*ex[3]^2*ex[4]*ex[6] - 306*ex[2]^3*ex[3]^3*ex[4]*ex[6] - 
    291*ex[2]^4*ex[3]^3*ex[4]*ex[6] - 9*ex[2]^5*ex[3]^3*ex[4]*ex[6] + 
    72*ex[2]*ex[3]*ex[4]^2*ex[6] + 73*ex[2]^2*ex[3]*ex[4]^2*ex[6] + 
    144*ex[2]*ex[3]^2*ex[4]^2*ex[6] + 362*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 
    224*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] + 450*ex[2]^2*ex[3]^3*ex[4]^2*ex[6] + 
    423*ex[2]^3*ex[3]^3*ex[4]^2*ex[6] + 9*ex[2]^4*ex[3]^3*ex[4]^2*ex[6] - 
    72*ex[3]*ex[4]^3*ex[6] - 73*ex[2]*ex[3]*ex[4]^3*ex[6] - 
    72*ex[3]^2*ex[4]^3*ex[6] - 289*ex[2]*ex[3]^2*ex[4]^3*ex[6] - 
    220*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] - 294*ex[2]*ex[3]^3*ex[4]^3*ex[6] - 
    273*ex[2]^2*ex[3]^3*ex[4]^3*ex[6] - 3*ex[2]^3*ex[3]^3*ex[4]^3*ex[6] + 
    72*ex[3]^2*ex[4]^4*ex[6] + 72*ex[2]*ex[3]^2*ex[4]^4*ex[6] + 
    72*ex[3]^3*ex[4]^4*ex[6] + 66*ex[2]*ex[3]^3*ex[4]^4*ex[6] + 
    36*ex[2]^3*ex[3]^3*ex[6]^2 + 33*ex[2]^4*ex[3]^3*ex[6]^2 - 
    36*ex[2]^2*ex[3]^2*ex[4]*ex[6]^2 - 36*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 - 
    108*ex[2]^2*ex[3]^3*ex[4]*ex[6]^2 - 99*ex[2]^3*ex[3]^3*ex[4]*ex[6]^2 + 
    72*ex[2]*ex[3]^2*ex[4]^2*ex[6]^2 + 72*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2 + 
    108*ex[2]*ex[3]^3*ex[4]^2*ex[6]^2 + 99*ex[2]^2*ex[3]^3*ex[4]^2*ex[6]^2 - 
    36*ex[3]^2*ex[4]^3*ex[6]^2 - 36*ex[2]*ex[3]^2*ex[4]^3*ex[6]^2 - 
    36*ex[3]^3*ex[4]^3*ex[6]^2 - 33*ex[2]*ex[3]^3*ex[4]^3*ex[6]^2, 
  y[83] -> -72*ex[2]^3*ex[3]^3 - 216*ex[2]^4*ex[3]^3 - 216*ex[2]^5*ex[3]^3 - 
    72*ex[2]^6*ex[3]^3 + 144*ex[2]^2*ex[3]^2*ex[4] + 
    299*ex[2]^3*ex[3]^2*ex[4] + 166*ex[2]^4*ex[3]^2*ex[4] + 
    11*ex[2]^5*ex[3]^2*ex[4] + 144*ex[2]^2*ex[3]^3*ex[4] + 
    366*ex[2]^3*ex[3]^3*ex[4] + 234*ex[2]^4*ex[3]^3*ex[4] - 
    54*ex[2]^5*ex[3]^3*ex[4] - 66*ex[2]^6*ex[3]^3*ex[4] + 
    6*ex[2]^3*ex[3]^4*ex[4] + 18*ex[2]^4*ex[3]^4*ex[4] + 
    18*ex[2]^5*ex[3]^4*ex[4] + 6*ex[2]^6*ex[3]^4*ex[4] - 
    72*ex[2]*ex[3]*ex[4]^2 - 149*ex[2]^2*ex[3]*ex[4]^2 - 
    33*ex[2]^3*ex[3]*ex[4]^2 + 44*ex[2]^4*ex[3]*ex[4]^2 - 
    144*ex[2]*ex[3]^2*ex[4]^2 - 227*ex[2]^2*ex[3]^2*ex[4]^2 - 
    17*ex[2]^3*ex[3]^2*ex[4]^2 + 71*ex[2]^4*ex[3]^2*ex[4]^2 + 
    5*ex[2]^5*ex[3]^2*ex[4]^2 - 72*ex[2]*ex[3]^3*ex[4]^2 - 
    96*ex[2]^2*ex[3]^3*ex[4]^2 + 150*ex[2]^3*ex[3]^3*ex[4]^2 + 
    300*ex[2]^4*ex[3]^3*ex[4]^2 + 126*ex[2]^5*ex[3]^3*ex[4]^2 - 
    18*ex[2]^2*ex[3]^4*ex[4]^2 - 54*ex[2]^3*ex[3]^4*ex[4]^2 - 
    54*ex[2]^4*ex[3]^4*ex[4]^2 - 18*ex[2]^5*ex[3]^4*ex[4]^2 + 
    66*ex[2]*ex[4]^3 - 55*ex[2]^2*ex[4]^3 + 11*ex[2]^3*ex[4]^3 + 
    54*ex[2]*ex[3]*ex[4]^3 - 66*ex[2]^2*ex[3]*ex[4]^3 - 
    76*ex[2]^3*ex[3]*ex[4]^3 + 44*ex[2]^4*ex[3]*ex[4]^3 - 
    72*ex[2]*ex[3]^2*ex[4]^3 - 197*ex[2]^2*ex[3]^2*ex[4]^3 - 
    184*ex[2]^3*ex[3]^2*ex[4]^3 - 59*ex[2]^4*ex[3]^2*ex[4]^3 - 
    42*ex[2]*ex[3]^3*ex[4]^3 - 132*ex[2]^2*ex[3]^3*ex[4]^3 - 
    138*ex[2]^3*ex[3]^3*ex[4]^3 - 48*ex[2]^4*ex[3]^3*ex[4]^3 + 
    18*ex[2]*ex[3]^4*ex[4]^3 + 54*ex[2]^2*ex[3]^4*ex[4]^3 + 
    54*ex[2]^3*ex[3]^4*ex[4]^3 + 18*ex[2]^4*ex[3]^4*ex[4]^3 + 6*ex[4]^4 + 
    60*ex[2]*ex[4]^4 - 55*ex[2]^2*ex[4]^4 + 11*ex[2]^3*ex[4]^4 + 
    12*ex[3]*ex[4]^4 + 114*ex[2]*ex[3]*ex[4]^4 + 53*ex[2]^2*ex[3]*ex[4]^4 - 
    55*ex[2]^3*ex[3]*ex[4]^4 + 30*ex[2]*ex[3]^2*ex[4]^4 + 
    78*ex[2]^2*ex[3]^2*ex[4]^4 + 48*ex[2]^3*ex[3]^2*ex[4]^4 - 
    12*ex[3]^3*ex[4]^4 - 42*ex[2]*ex[3]^3*ex[4]^4 - 
    48*ex[2]^2*ex[3]^3*ex[4]^4 - 18*ex[2]^3*ex[3]^3*ex[4]^4 - 
    6*ex[3]^4*ex[4]^4 - 18*ex[2]*ex[3]^4*ex[4]^4 - 
    18*ex[2]^2*ex[3]^4*ex[4]^4 - 6*ex[2]^3*ex[3]^4*ex[4]^4 + 6*ex[4]^5 + 
    18*ex[3]*ex[4]^5 + 12*ex[2]*ex[3]*ex[4]^5 + 18*ex[3]^2*ex[4]^5 + 
    24*ex[2]*ex[3]^2*ex[4]^5 + 6*ex[2]^2*ex[3]^2*ex[4]^5 + 
    6*ex[3]^3*ex[4]^5 + 12*ex[2]*ex[3]^3*ex[4]^5 + 6*ex[2]^2*ex[3]^3*ex[4]^5, 
  y[84] -> 216*ex[2]^2*ex[3]^2 + 432*ex[2]^3*ex[3]^2 + 216*ex[2]^4*ex[3]^2 - 
    432*ex[2]*ex[3]*ex[4] + 1441*ex[2]^2*ex[3]*ex[4] + 
    1873*ex[2]^3*ex[3]*ex[4] - 432*ex[2]*ex[3]^2*ex[4] - 
    864*ex[2]^2*ex[3]^2*ex[4] - 432*ex[2]^3*ex[3]^2*ex[4] + 216*ex[4]^2 - 
    1873*ex[2]*ex[4]^2 - 1225*ex[2]^2*ex[4]^2 + 432*ex[3]*ex[4]^2 - 
    1441*ex[2]*ex[3]*ex[4]^2 - 1873*ex[2]^2*ex[3]*ex[4]^2 + 
    216*ex[3]^2*ex[4]^2 + 432*ex[2]*ex[3]^2*ex[4]^2 + 
    216*ex[2]^2*ex[3]^2*ex[4]^2, y[85] -> 689*ex[2]^3*ex[3]^3 + 
    1378*ex[2]^4*ex[3]^3 + 689*ex[2]^5*ex[3]^3 + 9*ex[2]^4*ex[3]^4 + 
    18*ex[2]^5*ex[3]^4 + 9*ex[2]^6*ex[3]^4 - 2091*ex[2]^2*ex[3]^2*ex[4] - 
    2789*ex[2]^3*ex[3]^2*ex[4] - 698*ex[2]^4*ex[3]^2*ex[4] - 
    2082*ex[2]^2*ex[3]^3*ex[4] - 4191*ex[2]^3*ex[3]^3*ex[4] - 
    2118*ex[2]^4*ex[3]^3*ex[4] - 9*ex[2]^5*ex[3]^3*ex[4] + 
    9*ex[2]^2*ex[3]^4*ex[4] - 27*ex[2]^4*ex[3]^4*ex[4] - 
    18*ex[2]^5*ex[3]^4*ex[4] + 2100*ex[2]*ex[3]*ex[4]^2 + 
    1402*ex[2]^2*ex[3]*ex[4]^2 + 4182*ex[2]*ex[3]^2*ex[4]^2 + 
    5602*ex[2]^2*ex[3]^2*ex[4]^2 + 1411*ex[2]^3*ex[3]^2*ex[4]^2 + 
    2064*ex[2]*ex[3]^3*ex[4]^2 + 4173*ex[2]^2*ex[3]^3*ex[4]^2 + 
    2118*ex[2]^3*ex[3]^3*ex[4]^2 + 9*ex[2]^4*ex[3]^3*ex[4]^2 - 
    18*ex[2]*ex[3]^4*ex[4]^2 - 27*ex[2]^2*ex[3]^4*ex[4]^2 + 
    9*ex[2]^4*ex[3]^4*ex[4]^2 - 698*ex[4]^3 - 2085*ex[3]*ex[4]^3 - 
    1396*ex[2]*ex[3]*ex[4]^3 - 2067*ex[3]^2*ex[4]^3 - 
    2774*ex[2]*ex[3]^2*ex[4]^3 - 698*ex[2]^2*ex[3]^2*ex[4]^3 - 
    671*ex[3]^3*ex[4]^3 - 1360*ex[2]*ex[3]^3*ex[4]^3 - 
    689*ex[2]^2*ex[3]^3*ex[4]^3 + 9*ex[3]^4*ex[4]^3 + 
    18*ex[2]*ex[3]^4*ex[4]^3 + 9*ex[2]^2*ex[3]^4*ex[4]^3, 
  y[86] -> ex[2]^2*ex[3] - ex[2]*ex[3]*ex[4] + ex[2]^2*ex[3]*ex[4] - 
    ex[2]*ex[3]*ex[4]^2 + ex[2]*ex[3]*ex[6] - ex[2]*ex[4]*ex[6] - 
    ex[3]*ex[4]*ex[6], y[87] -> ex[2]^2*ex[4] + ex[2]^2*ex[3]*ex[4] + 
    ex[2]^3*ex[3]*ex[4] - 3*ex[2]*ex[4]^2 - 3*ex[2]*ex[3]*ex[4]^2 + 
    2*ex[4]^3 + 2*ex[3]*ex[4]^3 - ex[2]^3*ex[3]*ex[6] - 
    ex[2]^2*ex[3]*ex[4]*ex[6] + 2*ex[2]*ex[3]*ex[4]^2*ex[6], 
  y[88] -> 340*ex[2]^4*ex[3]^2 - 331*ex[2]^3*ex[3]*ex[4] - 
    1369*ex[2]^3*ex[3]^2*ex[4] - 9*ex[2]^4*ex[3]^2*ex[4] + 
    1360*ex[2]^2*ex[3]*ex[4]^2 + 9*ex[2]^3*ex[3]*ex[4]^2 + 
    2067*ex[2]^2*ex[3]^2*ex[4]^2 + 27*ex[2]^3*ex[3]^2*ex[4]^2 - 
    340*ex[2]*ex[4]^3 - 1727*ex[2]*ex[3]*ex[4]^3 - 18*ex[2]^2*ex[3]*ex[4]^3 - 
    1387*ex[2]*ex[3]^2*ex[4]^3 - 27*ex[2]^2*ex[3]^2*ex[4]^3 + 349*ex[4]^4 + 
    698*ex[3]*ex[4]^4 + 9*ex[2]*ex[3]*ex[4]^4 + 349*ex[3]^2*ex[4]^4 + 
    9*ex[2]*ex[3]^2*ex[4]^4 - 680*ex[2]^4*ex[3]^2*ex[6] + 
    331*ex[2]^3*ex[3]*ex[4]*ex[6] + 2049*ex[2]^3*ex[3]^2*ex[4]*ex[6] + 
    9*ex[2]^4*ex[3]^2*ex[4]*ex[6] - 1020*ex[2]^2*ex[3]*ex[4]^2*ex[6] - 
    2058*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] - 18*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] + 
    689*ex[2]*ex[3]*ex[4]^3*ex[6] + 689*ex[2]*ex[3]^2*ex[4]^3*ex[6] + 
    9*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] + 340*ex[2]^4*ex[3]^2*ex[6]^2 - 
    680*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 + 340*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2, 
  y[89] -> 1037 + 1806*ex[3], y[90] -> -1037*ex[2]^2*ex[3] + 
    956*ex[2]*ex[4] + 2074*ex[2]*ex[3]*ex[4] - 1037*ex[4]^2 - 
    1037*ex[3]*ex[4]^2 + 1037*ex[2]^2*ex[3]*ex[6] - 
    1037*ex[2]*ex[3]*ex[4]*ex[6], 
  y[91] -> 6*ex[2]^4*ex[3]^3 + 12*ex[2]^5*ex[3]^3 + 6*ex[2]^6*ex[3]^3 + 
    13*ex[2]^3*ex[3]^2*ex[4] + ex[2]^4*ex[3]^2*ex[4] - 
    12*ex[2]^5*ex[3]^2*ex[4] - 18*ex[2]^3*ex[3]^3*ex[4] - 
    30*ex[2]^4*ex[3]^3*ex[4] - 6*ex[2]^5*ex[3]^3*ex[4] + 
    6*ex[2]^6*ex[3]^3*ex[4] - 25*ex[2]^2*ex[3]*ex[4]^2 - 
    14*ex[2]^3*ex[3]*ex[4]^2 + 6*ex[2]^4*ex[3]*ex[4]^2 - 
    13*ex[2]^2*ex[3]^2*ex[4]^2 + 36*ex[2]^3*ex[3]^2*ex[4]^2 + 
    37*ex[2]^4*ex[3]^2*ex[4]^2 - 12*ex[2]^5*ex[3]^2*ex[4]^2 + 
    12*ex[2]^2*ex[3]^3*ex[4]^2 - 36*ex[2]^4*ex[3]^3*ex[4]^2 - 
    24*ex[2]^5*ex[3]^3*ex[4]^2 + 6*ex[2]*ex[4]^3 + 7*ex[2]^2*ex[4]^3 + 
    18*ex[2]*ex[3]*ex[4]^3 - 42*ex[2]^2*ex[3]*ex[4]^3 - 
    32*ex[2]^3*ex[3]*ex[4]^3 + 6*ex[2]^4*ex[3]*ex[4]^3 + 
    18*ex[2]*ex[3]^2*ex[4]^3 - 7*ex[2]^2*ex[3]^2*ex[4]^3 + 
    17*ex[2]^3*ex[3]^2*ex[4]^3 + 42*ex[2]^4*ex[3]^2*ex[4]^3 + 
    6*ex[2]*ex[3]^3*ex[4]^3 + 42*ex[2]^2*ex[3]^3*ex[4]^3 + 
    66*ex[2]^3*ex[3]^3*ex[4]^3 + 30*ex[2]^4*ex[3]^3*ex[4]^3 - 6*ex[4]^4 + 
    18*ex[2]*ex[4]^4 + 7*ex[2]^2*ex[4]^4 - 18*ex[3]*ex[4]^4 + 
    12*ex[2]*ex[3]*ex[4]^4 - 17*ex[2]^2*ex[3]*ex[4]^4 - 
    18*ex[2]^3*ex[3]*ex[4]^4 - 18*ex[3]^2*ex[4]^4 - 
    30*ex[2]*ex[3]^2*ex[4]^4 - 54*ex[2]^2*ex[3]^2*ex[4]^4 - 
    42*ex[2]^3*ex[3]^2*ex[4]^4 - 6*ex[3]^3*ex[4]^4 - 
    24*ex[2]*ex[3]^3*ex[4]^4 - 30*ex[2]^2*ex[3]^3*ex[4]^4 - 
    12*ex[2]^3*ex[3]^3*ex[4]^4 + 12*ex[2]*ex[4]^5 + 24*ex[2]*ex[3]*ex[4]^5 + 
    12*ex[2]^2*ex[3]*ex[4]^5 + 12*ex[2]*ex[3]^2*ex[4]^5 + 
    12*ex[2]^2*ex[3]^2*ex[4]^5, y[92] -> 2*ex[2]*ex[3] - 13*ex[4] - 
    2*ex[3]*ex[4], y[93] -> -39*ex[2]^3*ex[3]^3 - 78*ex[2]^4*ex[3]^3 - 
    39*ex[2]^5*ex[3]^3 - 12*ex[2]^3*ex[3]^4 - 18*ex[2]^4*ex[3]^4 + 
    6*ex[2]^6*ex[3]^4 + 101*ex[2]^2*ex[3]^2*ex[4] + 
    134*ex[2]^3*ex[3]^2*ex[4] + 33*ex[2]^4*ex[3]^2*ex[4] + 
    143*ex[2]^2*ex[3]^3*ex[4] + 244*ex[2]^3*ex[3]^3*ex[4] + 
    95*ex[2]^4*ex[3]^3*ex[4] - 6*ex[2]^5*ex[3]^3*ex[4] + 
    42*ex[2]^2*ex[3]^4*ex[4] + 72*ex[2]^3*ex[3]^4*ex[4] + 
    18*ex[2]^4*ex[3]^4*ex[4] - 12*ex[2]^5*ex[3]^4*ex[4] - 
    95*ex[2]*ex[3]*ex[4]^2 - 62*ex[2]^2*ex[3]*ex[4]^2 - 
    238*ex[2]*ex[3]^2*ex[4]^2 - 276*ex[2]^2*ex[3]^2*ex[4]^2 - 
    56*ex[2]^3*ex[3]^2*ex[4]^2 - 191*ex[2]*ex[3]^3*ex[4]^2 - 
    304*ex[2]^2*ex[3]^3*ex[4]^2 - 107*ex[2]^3*ex[3]^3*ex[4]^2 + 
    6*ex[2]^4*ex[3]^3*ex[4]^2 - 48*ex[2]*ex[3]^4*ex[4]^2 - 
    90*ex[2]^2*ex[3]^4*ex[4]^2 - 36*ex[2]^3*ex[3]^4*ex[4]^2 + 
    6*ex[2]^4*ex[3]^4*ex[4]^2 + 33*ex[4]^3 + 117*ex[3]*ex[4]^3 + 
    66*ex[2]*ex[3]*ex[4]^3 + 153*ex[3]^2*ex[4]^3 + 
    168*ex[2]*ex[3]^2*ex[4]^3 + 33*ex[2]^2*ex[3]^2*ex[4]^3 + 
    87*ex[3]^3*ex[4]^3 + 138*ex[2]*ex[3]^3*ex[4]^3 + 
    51*ex[2]^2*ex[3]^3*ex[4]^3 + 18*ex[3]^4*ex[4]^3 + 
    36*ex[2]*ex[3]^4*ex[4]^3 + 18*ex[2]^2*ex[3]^4*ex[4]^3, 
  y[94] -> 2*ex[2] + 5*ex[2]^2*ex[3] - 5*ex[4] - 10*ex[2]*ex[3]*ex[4] + 
    5*ex[3]*ex[4]^2 + 5*ex[2]*ex[3]*ex[6] - 5*ex[3]*ex[4]*ex[6], 
  y[95] -> 4*ex[2]^3*ex[3]^2 + 36*ex[2]^4*ex[3]^2 + 25*ex[2]^4*ex[3]^3 - 
    6*ex[2]*ex[3]*ex[4] - 72*ex[2]^2*ex[3]*ex[4] - 58*ex[2]^2*ex[3]^2*ex[4] - 
    143*ex[2]^3*ex[3]^2*ex[4] - 100*ex[2]^3*ex[3]^3*ex[4] + 36*ex[4]^2 + 
    25*ex[3]*ex[4]^2 + 141*ex[2]*ex[3]*ex[4]^2 + 104*ex[2]*ex[3]^2*ex[4]^2 + 
    214*ex[2]^2*ex[3]^2*ex[4]^2 + 150*ex[2]^2*ex[3]^3*ex[4]^2 - 
    72*ex[3]*ex[4]^3 - 50*ex[3]^2*ex[4]^3 - 143*ex[2]*ex[3]^2*ex[4]^3 - 
    100*ex[2]*ex[3]^3*ex[4]^3 + 36*ex[3]^2*ex[4]^4 + 25*ex[3]^3*ex[4]^4 + 
    4*ex[2]^2*ex[3]^2*ex[6] + 71*ex[2]^3*ex[3]^2*ex[6] + 
    50*ex[2]^3*ex[3]^3*ex[6] - 69*ex[2]*ex[3]*ex[4]*ex[6] - 
    54*ex[2]*ex[3]^2*ex[4]*ex[6] - 213*ex[2]^2*ex[3]^2*ex[4]*ex[6] - 
    150*ex[2]^2*ex[3]^3*ex[4]*ex[6] + 72*ex[3]*ex[4]^2*ex[6] + 
    50*ex[3]^2*ex[4]^2*ex[6] + 214*ex[2]*ex[3]^2*ex[4]^2*ex[6] + 
    150*ex[2]*ex[3]^3*ex[4]^2*ex[6] - 72*ex[3]^2*ex[4]^3*ex[6] - 
    50*ex[3]^3*ex[4]^3*ex[6] + 35*ex[2]^2*ex[3]^2*ex[6]^2 + 
    25*ex[2]^2*ex[3]^3*ex[6]^2 - 71*ex[2]*ex[3]^2*ex[4]*ex[6]^2 - 
    50*ex[2]*ex[3]^3*ex[4]*ex[6]^2 + 36*ex[3]^2*ex[4]^2*ex[6]^2 + 
    25*ex[3]^3*ex[4]^2*ex[6]^2, y[96] -> 6*ex[2]^4*ex[3]^3 + 
    6*ex[2]^5*ex[3]^3 + 3*ex[2]^6*ex[3]^3 - 8*ex[2]^2*ex[3]^2*ex[4] - 
    14*ex[2]^3*ex[3]^2*ex[4] - 24*ex[2]^3*ex[3]^3*ex[4] - 
    21*ex[2]^4*ex[3]^3*ex[4] - 12*ex[2]^5*ex[3]^3*ex[4] + 
    8*ex[2]*ex[3]*ex[4]^2 - 9*ex[2]^2*ex[3]*ex[4]^2 + 
    16*ex[2]*ex[3]^2*ex[4]^2 + 29*ex[2]^2*ex[3]^2*ex[4]^2 - 
    14*ex[2]^3*ex[3]^2*ex[4]^2 + 36*ex[2]^2*ex[3]^3*ex[4]^2 + 
    24*ex[2]^3*ex[3]^3*ex[4]^2 + 18*ex[2]^4*ex[3]^3*ex[4]^2 + 6*ex[4]^3 - 
    8*ex[3]*ex[4]^3 + 26*ex[2]*ex[3]*ex[4]^3 - 8*ex[3]^2*ex[4]^3 - 
    16*ex[2]*ex[3]^2*ex[4]^3 + 37*ex[2]^2*ex[3]^2*ex[4]^3 - 
    24*ex[2]*ex[3]^3*ex[4]^3 - 6*ex[2]^2*ex[3]^3*ex[4]^3 - 
    12*ex[2]^3*ex[3]^3*ex[4]^3 - 17*ex[3]*ex[4]^4 + ex[3]^2*ex[4]^4 - 
    32*ex[2]*ex[3]^2*ex[4]^4 + 6*ex[3]^3*ex[4]^4 - 6*ex[2]*ex[3]^3*ex[4]^4 + 
    3*ex[2]^2*ex[3]^3*ex[4]^4 + 9*ex[3]^2*ex[4]^5 + 3*ex[3]^3*ex[4]^5 + 
    6*ex[2]^3*ex[3]^3*ex[6] + 3*ex[2]^4*ex[3]^3*ex[6] + 
    3*ex[2]^5*ex[3]^3*ex[6] - ex[2]^2*ex[3]^2*ex[4]*ex[6] + 
    14*ex[2]^3*ex[3]^2*ex[4]*ex[6] - 18*ex[2]^2*ex[3]^3*ex[4]*ex[6] - 
    3*ex[2]^3*ex[3]^3*ex[4]*ex[6] - 9*ex[2]^4*ex[3]^3*ex[4]*ex[6] - 
    17*ex[2]*ex[3]*ex[4]^2*ex[6] + 2*ex[2]*ex[3]^2*ex[4]^2*ex[6] - 
    46*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 18*ex[2]*ex[3]^3*ex[4]^2*ex[6] - 
    9*ex[2]^2*ex[3]^3*ex[4]^2*ex[6] + 9*ex[2]^3*ex[3]^3*ex[4]^2*ex[6] + 
    17*ex[3]*ex[4]^3*ex[6] - ex[3]^2*ex[4]^3*ex[6] + 
    50*ex[2]*ex[3]^2*ex[4]^3*ex[6] - 6*ex[3]^3*ex[4]^3*ex[6] + 
    15*ex[2]*ex[3]^3*ex[4]^3*ex[6] - 3*ex[2]^2*ex[3]^3*ex[4]^3*ex[6] - 
    18*ex[3]^2*ex[4]^4*ex[6] - 6*ex[3]^3*ex[4]^4*ex[6] - 
    3*ex[2]^3*ex[3]^3*ex[6]^2 + 9*ex[2]^2*ex[3]^2*ex[4]*ex[6]^2 + 
    9*ex[2]^2*ex[3]^3*ex[4]*ex[6]^2 - 18*ex[2]*ex[3]^2*ex[4]^2*ex[6]^2 - 
    9*ex[2]*ex[3]^3*ex[4]^2*ex[6]^2 + 9*ex[3]^2*ex[4]^3*ex[6]^2 + 
    3*ex[3]^3*ex[4]^3*ex[6]^2, y[97] -> 3*ex[2]^4*ex[3]^3 + 
    6*ex[2]^5*ex[3]^3 + 3*ex[2]^6*ex[3]^3 + 8*ex[2]^3*ex[3]^2*ex[4] + 
    2*ex[2]^4*ex[3]^2*ex[4] - 6*ex[2]^5*ex[3]^2*ex[4] - 
    9*ex[2]^3*ex[3]^3*ex[4] - 15*ex[2]^4*ex[3]^3*ex[4] - 
    3*ex[2]^5*ex[3]^3*ex[4] + 3*ex[2]^6*ex[3]^3*ex[4] - 
    14*ex[2]^2*ex[3]*ex[4]^2 - 10*ex[2]^3*ex[3]*ex[4]^2 + 
    3*ex[2]^4*ex[3]*ex[4]^2 - 8*ex[2]^2*ex[3]^2*ex[4]^2 + 
    18*ex[2]^3*ex[3]^2*ex[4]^2 + 20*ex[2]^4*ex[3]^2*ex[4]^2 - 
    6*ex[2]^5*ex[3]^2*ex[4]^2 + 6*ex[2]^2*ex[3]^3*ex[4]^2 - 
    18*ex[2]^4*ex[3]^3*ex[4]^2 - 12*ex[2]^5*ex[3]^3*ex[4]^2 + 
    3*ex[2]*ex[4]^3 + 5*ex[2]^2*ex[4]^3 + 9*ex[2]*ex[3]*ex[4]^3 - 
    21*ex[2]^2*ex[3]*ex[4]^3 - 19*ex[2]^3*ex[3]*ex[4]^3 + 
    3*ex[2]^4*ex[3]*ex[4]^3 + 9*ex[2]*ex[3]^2*ex[4]^3 - 
    5*ex[2]^2*ex[3]^2*ex[4]^3 + 7*ex[2]^3*ex[3]^2*ex[4]^3 + 
    21*ex[2]^4*ex[3]^2*ex[4]^3 + 3*ex[2]*ex[3]^3*ex[4]^3 + 
    21*ex[2]^2*ex[3]^3*ex[4]^3 + 33*ex[2]^3*ex[3]^3*ex[4]^3 + 
    15*ex[2]^4*ex[3]^3*ex[4]^3 - 3*ex[4]^4 + 9*ex[2]*ex[4]^4 + 
    5*ex[2]^2*ex[4]^4 - 9*ex[3]*ex[4]^4 + 6*ex[2]*ex[3]*ex[4]^4 - 
    7*ex[2]^2*ex[3]*ex[4]^4 - 9*ex[2]^3*ex[3]*ex[4]^4 - 9*ex[3]^2*ex[4]^4 - 
    15*ex[2]*ex[3]^2*ex[4]^4 - 27*ex[2]^2*ex[3]^2*ex[4]^4 - 
    21*ex[2]^3*ex[3]^2*ex[4]^4 - 3*ex[3]^3*ex[4]^4 - 
    12*ex[2]*ex[3]^3*ex[4]^4 - 15*ex[2]^2*ex[3]^3*ex[4]^4 - 
    6*ex[2]^3*ex[3]^3*ex[4]^4 + 6*ex[2]*ex[4]^5 + 12*ex[2]*ex[3]*ex[4]^5 + 
    6*ex[2]^2*ex[3]*ex[4]^5 + 6*ex[2]*ex[3]^2*ex[4]^5 + 
    6*ex[2]^2*ex[3]^2*ex[4]^5, y[98] -> -39*ex[2]^3*ex[3]^3 - 
    78*ex[2]^4*ex[3]^3 - 39*ex[2]^5*ex[3]^3 - 22*ex[2]^3*ex[3]^4 - 
    41*ex[2]^4*ex[3]^4 - 16*ex[2]^5*ex[3]^4 + 3*ex[2]^6*ex[3]^4 + 
    109*ex[2]^2*ex[3]^2*ex[4] + 145*ex[2]^3*ex[3]^2*ex[4] + 
    36*ex[2]^4*ex[3]^2*ex[4] + 178*ex[2]^2*ex[3]^3*ex[4] + 
    303*ex[2]^3*ex[3]^3*ex[4] + 122*ex[2]^4*ex[3]^3*ex[4] - 
    3*ex[2]^5*ex[3]^3*ex[4] + 69*ex[2]^2*ex[3]^4*ex[4] + 
    132*ex[2]^3*ex[3]^4*ex[4] + 57*ex[2]^4*ex[3]^4*ex[4] - 
    6*ex[2]^5*ex[3]^4*ex[4] - 106*ex[2]*ex[3]*ex[4]^2 - 
    70*ex[2]^2*ex[3]*ex[4]^2 - 284*ex[2]*ex[3]^2*ex[4]^2 - 
    326*ex[2]^2*ex[3]^2*ex[4]^2 - 67*ex[2]^3*ex[3]^2*ex[4]^2 - 
    250*ex[2]*ex[3]^3*ex[4]^2 - 397*ex[2]^2*ex[3]^3*ex[4]^2 - 
    144*ex[2]^3*ex[3]^3*ex[4]^2 + 3*ex[2]^4*ex[3]^3*ex[4]^2 - 
    72*ex[2]*ex[3]^4*ex[4]^2 - 141*ex[2]^2*ex[3]^4*ex[4]^2 - 
    66*ex[2]^3*ex[3]^4*ex[4]^2 + 3*ex[2]^4*ex[3]^4*ex[4]^2 + 36*ex[4]^3 + 
    133*ex[3]*ex[4]^3 + 72*ex[2]*ex[3]*ex[4]^3 + 183*ex[3]^2*ex[4]^3 + 
    194*ex[2]*ex[3]^2*ex[4]^3 + 36*ex[2]^2*ex[3]^2*ex[4]^3 + 
    111*ex[3]^3*ex[4]^3 + 172*ex[2]*ex[3]^3*ex[4]^3 + 
    61*ex[2]^2*ex[3]^3*ex[4]^3 + 25*ex[3]^4*ex[4]^3 + 
    50*ex[2]*ex[3]^4*ex[4]^3 + 25*ex[2]^2*ex[3]^4*ex[4]^3, 
  y[99] -> 36*ex[2]^2*ex[3]^2 + 72*ex[2]^3*ex[3]^2 + 36*ex[2]^4*ex[3]^2 - 
    72*ex[2]*ex[3]*ex[4] - 101*ex[2]^2*ex[3]*ex[4] - 29*ex[2]^3*ex[3]*ex[4] - 
    72*ex[2]*ex[3]^2*ex[4] - 144*ex[2]^2*ex[3]^2*ex[4] - 
    72*ex[2]^3*ex[3]^2*ex[4] + 36*ex[4]^2 + 29*ex[2]*ex[4]^2 - 
    4*ex[2]^2*ex[4]^2 + 72*ex[3]*ex[4]^2 + 101*ex[2]*ex[3]*ex[4]^2 + 
    29*ex[2]^2*ex[3]*ex[4]^2 + 36*ex[3]^2*ex[4]^2 + 
    72*ex[2]*ex[3]^2*ex[4]^2 + 36*ex[2]^2*ex[3]^2*ex[4]^2, 
  y[100] -> 42*ex[2]^5*ex[3]^3 + 42*ex[2]^6*ex[3]^3 + 3*ex[2]^7*ex[3]^3 - 
    80*ex[2]^3*ex[3]^2*ex[4] - 122*ex[2]^4*ex[3]^2*ex[4] - 
    18*ex[2]^5*ex[3]^2*ex[4] - 204*ex[2]^4*ex[3]^3*ex[4] - 
    201*ex[2]^5*ex[3]^3*ex[4] - 12*ex[2]^6*ex[3]^3*ex[4] + 
    36*ex[2]*ex[3]*ex[4]^2 + 116*ex[2]^2*ex[3]*ex[4]^2 + 
    27*ex[2]^3*ex[3]*ex[4]^2 + 232*ex[2]^2*ex[3]^2*ex[4]^2 + 
    389*ex[2]^3*ex[3]^2*ex[4]^2 + 58*ex[2]^4*ex[3]^2*ex[4]^2 + 
    396*ex[2]^3*ex[3]^3*ex[4]^2 + 384*ex[2]^4*ex[3]^3*ex[4]^2 + 
    18*ex[2]^5*ex[3]^3*ex[4]^2 - 36*ex[4]^3 - 12*ex[2]*ex[4]^3 - 
    36*ex[3]*ex[4]^3 - 188*ex[2]*ex[3]*ex[4]^3 - 46*ex[2]^2*ex[3]*ex[4]^3 - 
    224*ex[2]*ex[3]^2*ex[4]^3 - 448*ex[2]^2*ex[3]^2*ex[4]^3 - 
    71*ex[2]^3*ex[3]^2*ex[4]^3 - 384*ex[2]^2*ex[3]^3*ex[4]^3 - 
    366*ex[2]^3*ex[3]^3*ex[4]^3 - 12*ex[2]^4*ex[3]^3*ex[4]^3 + 
    72*ex[3]*ex[4]^4 + 19*ex[2]*ex[3]*ex[4]^4 + 72*ex[3]^2*ex[4]^4 + 
    217*ex[2]*ex[3]^2*ex[4]^4 + 40*ex[2]^2*ex[3]^2*ex[4]^4 + 
    186*ex[2]*ex[3]^3*ex[4]^4 + 174*ex[2]^2*ex[3]^3*ex[4]^4 + 
    3*ex[2]^3*ex[3]^3*ex[4]^4 - 36*ex[3]^2*ex[4]^5 - 
    9*ex[2]*ex[3]^2*ex[4]^5 - 36*ex[3]^3*ex[4]^5 - 33*ex[2]*ex[3]^3*ex[4]^5 + 
    78*ex[2]^4*ex[3]^3*ex[6] + 75*ex[2]^5*ex[3]^3*ex[6] + 
    3*ex[2]^6*ex[3]^3*ex[6] - 72*ex[2]^2*ex[3]^2*ex[4]*ex[6] - 
    145*ex[2]^3*ex[3]^2*ex[4]*ex[6] - 22*ex[2]^4*ex[3]^2*ex[4]*ex[6] - 
    306*ex[2]^3*ex[3]^3*ex[4]*ex[6] - 291*ex[2]^4*ex[3]^3*ex[4]*ex[6] - 
    9*ex[2]^5*ex[3]^3*ex[4]*ex[6] + 72*ex[2]*ex[3]*ex[4]^2*ex[6] + 
    19*ex[2]^2*ex[3]*ex[4]^2*ex[6] + 144*ex[2]*ex[3]^2*ex[4]^2*ex[6] + 
    362*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 62*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] + 
    450*ex[2]^2*ex[3]^3*ex[4]^2*ex[6] + 423*ex[2]^3*ex[3]^3*ex[4]^2*ex[6] + 
    9*ex[2]^4*ex[3]^3*ex[4]^2*ex[6] - 72*ex[3]*ex[4]^3*ex[6] - 
    19*ex[2]*ex[3]*ex[4]^3*ex[6] - 72*ex[3]^2*ex[4]^3*ex[6] - 
    289*ex[2]*ex[3]^2*ex[4]^3*ex[6] - 58*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] - 
    294*ex[2]*ex[3]^3*ex[4]^3*ex[6] - 273*ex[2]^2*ex[3]^3*ex[4]^3*ex[6] - 
    3*ex[2]^3*ex[3]^3*ex[4]^3*ex[6] + 72*ex[3]^2*ex[4]^4*ex[6] + 
    18*ex[2]*ex[3]^2*ex[4]^4*ex[6] + 72*ex[3]^3*ex[4]^4*ex[6] + 
    66*ex[2]*ex[3]^3*ex[4]^4*ex[6] + 36*ex[2]^3*ex[3]^3*ex[6]^2 + 
    33*ex[2]^4*ex[3]^3*ex[6]^2 - 36*ex[2]^2*ex[3]^2*ex[4]*ex[6]^2 - 
    9*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 - 108*ex[2]^2*ex[3]^3*ex[4]*ex[6]^2 - 
    99*ex[2]^3*ex[3]^3*ex[4]*ex[6]^2 + 72*ex[2]*ex[3]^2*ex[4]^2*ex[6]^2 + 
    18*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2 + 108*ex[2]*ex[3]^3*ex[4]^2*ex[6]^2 + 
    99*ex[2]^2*ex[3]^3*ex[4]^2*ex[6]^2 - 36*ex[3]^2*ex[4]^3*ex[6]^2 - 
    9*ex[2]*ex[3]^2*ex[4]^3*ex[6]^2 - 36*ex[3]^3*ex[4]^3*ex[6]^2 - 
    33*ex[2]*ex[3]^3*ex[4]^3*ex[6]^2, 
  y[101] -> 4*ex[2]^2 + 14*ex[2]^3 + 7*ex[2]^4 + 4*ex[2]^2*ex[4] + 
    14*ex[2]^3*ex[4] + 7*ex[2]^4*ex[4] - 28*ex[4]^2 - 58*ex[2]*ex[4]^2 - 
    30*ex[2]^2*ex[4]^2 - 14*ex[4]^3 - 28*ex[2]*ex[4]^3 - 14*ex[2]^2*ex[4]^3, 
  y[102] -> 12*ex[2]^3*ex[3]^2 + 42*ex[2]^4*ex[3]^2 + 21*ex[2]^5*ex[3]^2 + 
    144*ex[2]*ex[3]*ex[4] + 222*ex[2]^2*ex[3]*ex[4] + 
    42*ex[2]^3*ex[3]*ex[4] - 24*ex[2]^2*ex[3]^2*ex[4] - 
    84*ex[2]^3*ex[3]^2*ex[4] - 42*ex[2]^4*ex[3]^2*ex[4] - 144*ex[4]^2 + 
    31*ex[2]*ex[4]^2 - 144*ex[3]*ex[4]^2 - 222*ex[2]*ex[3]*ex[4]^2 - 
    42*ex[2]^2*ex[3]*ex[4]^2 + 12*ex[2]*ex[3]^2*ex[4]^2 + 
    42*ex[2]^2*ex[3]^2*ex[4]^2 + 21*ex[2]^3*ex[3]^2*ex[4]^2, 
  y[103] -> 50 + 114*ex[3] + 84*ex[2]*ex[3] + 54*ex[3]^2 + 84*ex[2]*ex[3]^2 + 
    21*ex[2]^2*ex[3]^2, y[104] -> ex[2]^2*ex[3] - ex[2]*ex[3]*ex[4] + 
    ex[2]^2*ex[3]*ex[4] - ex[2]*ex[3]*ex[4]^2 - 8*ex[2]*ex[6] - 
    7*ex[2]*ex[3]*ex[6] - 8*ex[2]^2*ex[3]*ex[6] + 7*ex[4]*ex[6] + 
    7*ex[3]*ex[4]*ex[6] + 8*ex[2]*ex[3]*ex[4]*ex[6], 
  y[105] -> -12*ex[2]^4*ex[3]^2 + 59*ex[2]^3*ex[3]^2*ex[4] + 
    11*ex[2]^4*ex[3]^2*ex[4] - 35*ex[2]^2*ex[3]*ex[4]^2 - 
    94*ex[2]^2*ex[3]^2*ex[4]^2 - 11*ex[2]^3*ex[3]^2*ex[4]^2 + 
    11*ex[2]^4*ex[3]^2*ex[4]^2 + 59*ex[2]*ex[3]*ex[4]^3 - 
    11*ex[2]^2*ex[3]*ex[4]^3 + 59*ex[2]*ex[3]^2*ex[4]^3 - 
    11*ex[2]^2*ex[3]^2*ex[4]^3 - 22*ex[2]^3*ex[3]^2*ex[4]^3 - 12*ex[4]^4 - 
    24*ex[3]*ex[4]^4 + 11*ex[2]*ex[3]*ex[4]^4 - 12*ex[3]^2*ex[4]^4 + 
    11*ex[2]*ex[3]^2*ex[4]^4 + 11*ex[2]^2*ex[3]^2*ex[4]^4 + 
    24*ex[2]^4*ex[3]^2*ex[6] - 83*ex[2]^3*ex[3]^2*ex[4]*ex[6] - 
    11*ex[2]^4*ex[3]^2*ex[4]*ex[6] + 35*ex[2]^2*ex[3]*ex[4]^2*ex[6] + 
    94*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 22*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] - 
    35*ex[2]*ex[3]*ex[4]^3*ex[6] - 35*ex[2]*ex[3]^2*ex[4]^3*ex[6] - 
    11*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] - 12*ex[2]^4*ex[3]^2*ex[6]^2 + 
    24*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 - 12*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2, 
  y[106] -> -8*ex[2]^2 + 45*ex[2]^2*ex[3] + 29*ex[2]^3*ex[3] - 
    7*ex[2]^2*ex[3]^2 - 7*ex[2]^3*ex[3]^2 + 3*ex[2]*ex[4] - 
    75*ex[2]*ex[3]*ex[4] - 50*ex[2]^2*ex[3]*ex[4] + 14*ex[2]*ex[3]^2*ex[4] + 
    14*ex[2]^2*ex[3]^2*ex[4] + 5*ex[4]^2 + 30*ex[3]*ex[4]^2 + 
    21*ex[2]*ex[3]*ex[4]^2 - 7*ex[3]^2*ex[4]^2 - 7*ex[2]*ex[3]^2*ex[4]^2 - 
    16*ex[2]^2*ex[3]*ex[6] + 7*ex[2]^2*ex[3]^2*ex[6] + 
    7*ex[2]^3*ex[3]^2*ex[6] + 9*ex[2]*ex[3]*ex[4]*ex[6] - 
    7*ex[2]*ex[3]^2*ex[4]*ex[6] - 7*ex[2]^2*ex[3]^2*ex[4]*ex[6], 
  y[107] -> 49*ex[2]^2 + 80*ex[2]^3 + 22*ex[2]^4 + 98*ex[2]^2*ex[3] + 
    374*ex[2]^3*ex[3] + 516*ex[2]^4*ex[3] + 302*ex[2]^5*ex[3] + 
    62*ex[2]^6*ex[3] + 49*ex[2]^2*ex[3]^2 + 294*ex[2]^3*ex[3]^2 + 
    708*ex[2]^4*ex[3]^2 + 872*ex[2]^5*ex[3]^2 + 573*ex[2]^6*ex[3]^2 + 
    186*ex[2]^7*ex[3]^2 + 22*ex[2]^8*ex[3]^2 - 98*ex[2]*ex[4] - 
    178*ex[2]^2*ex[4] - 80*ex[2]^3*ex[4] - 18*ex[2]^4*ex[4] - 
    196*ex[2]*ex[3]*ex[4] - 784*ex[2]^2*ex[3]*ex[4] - 
    1122*ex[2]^3*ex[3]*ex[4] - 658*ex[2]^4*ex[3]*ex[4] - 
    106*ex[2]^5*ex[3]*ex[4] + 18*ex[2]^6*ex[3]*ex[4] - 
    98*ex[2]*ex[3]^2*ex[4] - 606*ex[2]^2*ex[3]^2*ex[4] - 
    1470*ex[2]^3*ex[3]^2*ex[4] - 1780*ex[2]^4*ex[3]^2*ex[4] - 
    1110*ex[2]^5*ex[3]^2*ex[4] - 318*ex[2]^6*ex[3]^2*ex[4] - 
    26*ex[2]^7*ex[3]^2*ex[4] + 49*ex[4]^2 + 116*ex[2]*ex[4]^2 + 
    76*ex[2]^2*ex[4]^2 - 18*ex[2]^4*ex[4]^2 + 98*ex[3]*ex[4]^2 + 
    446*ex[2]*ex[3]*ex[4]^2 + 660*ex[2]^2*ex[3]*ex[4]^2 + 
    302*ex[2]^3*ex[3]*ex[4]^2 - 82*ex[2]^4*ex[3]*ex[4]^2 - 
    72*ex[2]^5*ex[3]*ex[4]^2 + 49*ex[3]^2*ex[4]^2 + 
    330*ex[2]*ex[3]^2*ex[4]^2 + 798*ex[2]^2*ex[3]^2*ex[4]^2 + 
    872*ex[2]^3*ex[3]^2*ex[4]^2 + 393*ex[2]^4*ex[3]^2*ex[4]^2 + 
    6*ex[2]^5*ex[3]^2*ex[4]^2 - 32*ex[2]^6*ex[3]^2*ex[4]^2 - 18*ex[4]^3 + 
    54*ex[2]^2*ex[4]^3 + 36*ex[2]^3*ex[4]^3 - 36*ex[3]*ex[4]^3 - 
    18*ex[2]*ex[3]*ex[4]^3 + 162*ex[2]^2*ex[3]*ex[4]^3 + 
    234*ex[2]^3*ex[3]*ex[4]^3 + 90*ex[2]^4*ex[3]*ex[4]^3 - 
    18*ex[3]^2*ex[4]^3 - 18*ex[2]*ex[3]^2*ex[4]^3 + 
    108*ex[2]^2*ex[3]^2*ex[4]^3 + 252*ex[2]^3*ex[3]^2*ex[4]^3 + 
    198*ex[2]^4*ex[3]^2*ex[4]^3 + 54*ex[2]^5*ex[3]^2*ex[4]^3 - 18*ex[4]^4 - 
    36*ex[2]*ex[4]^4 - 18*ex[2]^2*ex[4]^4 - 36*ex[3]*ex[4]^4 - 
    108*ex[2]*ex[3]*ex[4]^4 - 108*ex[2]^2*ex[3]*ex[4]^4 - 
    36*ex[2]^3*ex[3]*ex[4]^4 - 18*ex[3]^2*ex[4]^4 - 
    72*ex[2]*ex[3]^2*ex[4]^4 - 108*ex[2]^2*ex[3]^2*ex[4]^4 - 
    72*ex[2]^3*ex[3]^2*ex[4]^4 - 18*ex[2]^4*ex[3]^2*ex[4]^4 - 
    98*ex[2]^2*ex[6] - 160*ex[2]^3*ex[6] - 44*ex[2]^4*ex[6] - 
    80*ex[2]^2*ex[3]*ex[6] - 320*ex[2]^3*ex[3]*ex[6] - 
    462*ex[2]^4*ex[3]*ex[6] - 284*ex[2]^5*ex[3]*ex[6] - 
    62*ex[2]^6*ex[3]*ex[6] + 18*ex[2]^2*ex[3]^2*ex[6] + 
    54*ex[2]^3*ex[3]^2*ex[6] + 36*ex[2]^4*ex[3]^2*ex[6] - 
    36*ex[2]^5*ex[3]^2*ex[6] - 54*ex[2]^6*ex[3]^2*ex[6] - 
    18*ex[2]^7*ex[3]^2*ex[6] + 80*ex[2]*ex[4]*ex[6] + 
    142*ex[2]^2*ex[4]*ex[6] + 62*ex[2]^3*ex[4]*ex[6] + 
    18*ex[2]^4*ex[4]*ex[6] + 44*ex[2]*ex[3]*ex[4]*ex[6] + 
    284*ex[2]^2*ex[3]*ex[4]*ex[6] + 570*ex[2]^3*ex[3]*ex[4]*ex[6] + 
    464*ex[2]^4*ex[3]*ex[4]*ex[6] + 134*ex[2]^5*ex[3]*ex[4]*ex[6] - 
    36*ex[2]*ex[3]^2*ex[4]*ex[6] - 72*ex[2]^2*ex[3]^2*ex[4]*ex[6] + 
    72*ex[2]^3*ex[3]^2*ex[4]*ex[6] + 288*ex[2]^4*ex[3]^2*ex[4]*ex[6] + 
    252*ex[2]^5*ex[3]^2*ex[4]*ex[6] + 72*ex[2]^6*ex[3]^2*ex[4]*ex[6] + 
    18*ex[4]^2*ex[6] - 18*ex[2]*ex[4]^2*ex[6] - 90*ex[2]^2*ex[4]^2*ex[6] - 
    54*ex[2]^3*ex[4]^2*ex[6] + 36*ex[3]*ex[4]^2*ex[6] - 
    36*ex[2]*ex[3]*ex[4]^2*ex[6] - 324*ex[2]^2*ex[3]*ex[4]^2*ex[6] - 
    396*ex[2]^3*ex[3]*ex[4]^2*ex[6] - 144*ex[2]^4*ex[3]*ex[4]^2*ex[6] + 
    18*ex[3]^2*ex[4]^2*ex[6] - 18*ex[2]*ex[3]^2*ex[4]^2*ex[6] - 
    252*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] - 468*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] - 
    342*ex[2]^4*ex[3]^2*ex[4]^2*ex[6] - 90*ex[2]^5*ex[3]^2*ex[4]^2*ex[6] + 
    36*ex[4]^3*ex[6] + 72*ex[2]*ex[4]^3*ex[6] + 36*ex[2]^2*ex[4]^3*ex[6] + 
    72*ex[3]*ex[4]^3*ex[6] + 216*ex[2]*ex[3]*ex[4]^3*ex[6] + 
    216*ex[2]^2*ex[3]*ex[4]^3*ex[6] + 72*ex[2]^3*ex[3]*ex[4]^3*ex[6] + 
    36*ex[3]^2*ex[4]^3*ex[6] + 144*ex[2]*ex[3]^2*ex[4]^3*ex[6] + 
    216*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] + 144*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] + 
    36*ex[2]^4*ex[3]^2*ex[4]^3*ex[6] + 49*ex[2]^2*ex[6]^2 + 
    80*ex[2]^3*ex[6]^2 + 22*ex[2]^4*ex[6]^2 - 18*ex[2]^2*ex[3]*ex[6]^2 - 
    54*ex[2]^3*ex[3]*ex[6]^2 - 54*ex[2]^4*ex[3]*ex[6]^2 - 
    18*ex[2]^5*ex[3]*ex[6]^2 - 18*ex[2]^2*ex[3]^2*ex[6]^2 - 
    72*ex[2]^3*ex[3]^2*ex[6]^2 - 108*ex[2]^4*ex[3]^2*ex[6]^2 - 
    72*ex[2]^5*ex[3]^2*ex[6]^2 - 18*ex[2]^6*ex[3]^2*ex[6]^2 + 
    18*ex[2]*ex[4]*ex[6]^2 + 36*ex[2]^2*ex[4]*ex[6]^2 + 
    18*ex[2]^3*ex[4]*ex[6]^2 + 54*ex[2]*ex[3]*ex[4]*ex[6]^2 + 
    162*ex[2]^2*ex[3]*ex[4]*ex[6]^2 + 162*ex[2]^3*ex[3]*ex[4]*ex[6]^2 + 
    54*ex[2]^4*ex[3]*ex[4]*ex[6]^2 + 36*ex[2]*ex[3]^2*ex[4]*ex[6]^2 + 
    144*ex[2]^2*ex[3]^2*ex[4]*ex[6]^2 + 216*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 + 
    144*ex[2]^4*ex[3]^2*ex[4]*ex[6]^2 + 36*ex[2]^5*ex[3]^2*ex[4]*ex[6]^2 - 
    18*ex[4]^2*ex[6]^2 - 36*ex[2]*ex[4]^2*ex[6]^2 - 
    18*ex[2]^2*ex[4]^2*ex[6]^2 - 36*ex[3]*ex[4]^2*ex[6]^2 - 
    108*ex[2]*ex[3]*ex[4]^2*ex[6]^2 - 108*ex[2]^2*ex[3]*ex[4]^2*ex[6]^2 - 
    36*ex[2]^3*ex[3]*ex[4]^2*ex[6]^2 - 18*ex[3]^2*ex[4]^2*ex[6]^2 - 
    72*ex[2]*ex[3]^2*ex[4]^2*ex[6]^2 - 108*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2 - 
    72*ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^2 - 18*ex[2]^4*ex[3]^2*ex[4]^2*ex[6]^2, 
  y[108] -> -8*ex[2]^3*ex[4] - 9*ex[2]^3*ex[3]*ex[4] - ex[2]^4*ex[3]*ex[4] + 
    6*ex[2]^3*ex[3]^2*ex[4] + 59*ex[2]^4*ex[3]^2*ex[4] + 
    29*ex[2]^5*ex[3]^2*ex[4] + 7*ex[2]^3*ex[3]^3*ex[4] - 
    7*ex[2]^5*ex[3]^3*ex[4] + 17*ex[2]^2*ex[4]^2 + 13*ex[2]^2*ex[3]*ex[4]^2 - 
    18*ex[2]^3*ex[3]*ex[4]^2 - 25*ex[2]^2*ex[3]^2*ex[4]^2 - 
    117*ex[2]^3*ex[3]^2*ex[4]^2 - 50*ex[2]^4*ex[3]^2*ex[4]^2 - 
    21*ex[2]^2*ex[3]^3*ex[4]^2 - 7*ex[2]^3*ex[3]^3*ex[4]^2 + 
    14*ex[2]^4*ex[3]^3*ex[4]^2 - 10*ex[2]*ex[4]^3 + ex[2]*ex[3]*ex[4]^3 + 
    26*ex[2]^2*ex[3]*ex[4]^3 + 32*ex[2]*ex[3]^2*ex[4]^3 + 
    72*ex[2]^2*ex[3]^2*ex[4]^3 + 21*ex[2]^3*ex[3]^2*ex[4]^3 + 
    21*ex[2]*ex[3]^3*ex[4]^3 + 14*ex[2]^2*ex[3]^3*ex[4]^3 - 
    7*ex[2]^3*ex[3]^3*ex[4]^3 + ex[4]^4 - 5*ex[3]*ex[4]^4 - 
    7*ex[2]*ex[3]*ex[4]^4 - 13*ex[3]^2*ex[4]^4 - 14*ex[2]*ex[3]^2*ex[4]^4 - 
    7*ex[3]^3*ex[4]^4 - 7*ex[2]*ex[3]^3*ex[4]^4 + 8*ex[2]^4*ex[3]*ex[6] - 
    45*ex[2]^4*ex[3]^2*ex[6] - 29*ex[2]^5*ex[3]^2*ex[6] + 
    7*ex[2]^4*ex[3]^3*ex[6] + 7*ex[2]^5*ex[3]^3*ex[6] + 
    13*ex[2]^3*ex[3]*ex[4]*ex[6] + 77*ex[2]^3*ex[3]^2*ex[4]*ex[6] + 
    20*ex[2]^4*ex[3]^2*ex[4]*ex[6] - 28*ex[2]^3*ex[3]^3*ex[4]*ex[6] - 
    21*ex[2]^4*ex[3]^3*ex[4]*ex[6] + 7*ex[2]^5*ex[3]^3*ex[4]*ex[6] - 
    23*ex[2]^2*ex[3]*ex[4]^2*ex[6] - 20*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 
    16*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] + 35*ex[2]^2*ex[3]^3*ex[4]^2*ex[6] + 
    28*ex[2]^3*ex[3]^3*ex[4]^2*ex[6] - 7*ex[2]^4*ex[3]^3*ex[4]^2*ex[6] + 
    2*ex[2]*ex[3]*ex[4]^3*ex[6] - 12*ex[2]*ex[3]^2*ex[4]^3*ex[6] - 
    14*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] - 14*ex[2]*ex[3]^3*ex[4]^3*ex[6] - 
    14*ex[2]^2*ex[3]^3*ex[4]^3*ex[6] + 16*ex[2]^4*ex[3]^2*ex[6]^2 - 
    7*ex[2]^4*ex[3]^3*ex[6]^2 - 7*ex[2]^5*ex[3]^3*ex[6]^2 - 
    17*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 + 14*ex[2]^3*ex[3]^3*ex[4]*ex[6]^2 + 
    14*ex[2]^4*ex[3]^3*ex[4]*ex[6]^2 + ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2 - 
    7*ex[2]^2*ex[3]^3*ex[4]^2*ex[6]^2 - 7*ex[2]^3*ex[3]^3*ex[4]^2*ex[6]^2, 
  y[109] -> -7*ex[2]^7*ex[3]^3 + 3*ex[2]^9*ex[3]^3 - 21*ex[2]^7*ex[3]^4 - 
    35*ex[2]^8*ex[3]^4 - 11*ex[2]^9*ex[3]^4 + 3*ex[2]^10*ex[3]^4 - 
    21*ex[2]^7*ex[3]^5 - 70*ex[2]^8*ex[3]^5 - 84*ex[2]^9*ex[3]^5 - 
    42*ex[2]^10*ex[3]^5 - 7*ex[2]^11*ex[3]^5 - 7*ex[2]^7*ex[3]^6 - 
    35*ex[2]^8*ex[3]^6 - 70*ex[2]^9*ex[3]^6 - 70*ex[2]^10*ex[3]^6 - 
    35*ex[2]^11*ex[3]^6 - 7*ex[2]^12*ex[3]^6 + 14*ex[2]^6*ex[3]^2*ex[4] + 
    84*ex[2]^6*ex[3]^3*ex[4] + 63*ex[2]^7*ex[3]^3*ex[4] + 
    10*ex[2]^8*ex[3]^3*ex[4] + 3*ex[2]^9*ex[3]^3*ex[4] + 
    175*ex[2]^6*ex[3]^4*ex[4] + 343*ex[2]^7*ex[3]^4*ex[4] + 
    206*ex[2]^8*ex[3]^4*ex[4] + 55*ex[2]^9*ex[3]^4*ex[4] + 
    17*ex[2]^10*ex[3]^4*ex[4] + 154*ex[2]^6*ex[3]^5*ex[4] + 
    525*ex[2]^7*ex[3]^5*ex[4] + 658*ex[2]^8*ex[3]^5*ex[4] + 
    364*ex[2]^9*ex[3]^5*ex[4] + 84*ex[2]^10*ex[3]^5*ex[4] + 
    7*ex[2]^11*ex[3]^5*ex[4] + 49*ex[2]^6*ex[3]^6*ex[4] + 
    245*ex[2]^7*ex[3]^6*ex[4] + 490*ex[2]^8*ex[3]^6*ex[4] + 
    490*ex[2]^9*ex[3]^6*ex[4] + 245*ex[2]^10*ex[3]^6*ex[4] + 
    49*ex[2]^11*ex[3]^6*ex[4] - 11*ex[2]^5*ex[3]*ex[4]^2 - 
    87*ex[2]^5*ex[3]^2*ex[4]^2 - 33*ex[2]^6*ex[3]^2*ex[4]^2 - 
    16*ex[2]^7*ex[3]^2*ex[4]^2 - 344*ex[2]^5*ex[3]^3*ex[4]^2 - 
    338*ex[2]^6*ex[3]^3*ex[4]^2 - 101*ex[2]^7*ex[3]^3*ex[4]^2 - 
    34*ex[2]^8*ex[3]^3*ex[4]^2 - 11*ex[2]^9*ex[3]^3*ex[4]^2 - 
    618*ex[2]^5*ex[3]^4*ex[4]^2 - 1320*ex[2]^6*ex[3]^4*ex[4]^2 - 
    931*ex[2]^7*ex[3]^4*ex[4]^2 - 279*ex[2]^8*ex[3]^4*ex[4]^2 - 
    39*ex[2]^9*ex[3]^4*ex[4]^2 + 11*ex[2]^10*ex[3]^4*ex[4]^2 - 
    497*ex[2]^5*ex[3]^5*ex[4]^2 - 1750*ex[2]^6*ex[3]^5*ex[4]^2 - 
    2324*ex[2]^7*ex[3]^5*ex[4]^2 - 1442*ex[2]^8*ex[3]^5*ex[4]^2 - 
    427*ex[2]^9*ex[3]^5*ex[4]^2 - 56*ex[2]^10*ex[3]^5*ex[4]^2 - 
    147*ex[2]^5*ex[3]^6*ex[4]^2 - 735*ex[2]^6*ex[3]^6*ex[4]^2 - 
    1470*ex[2]^7*ex[3]^6*ex[4]^2 - 1470*ex[2]^8*ex[3]^6*ex[4]^2 - 
    735*ex[2]^9*ex[3]^6*ex[4]^2 - 147*ex[2]^10*ex[3]^6*ex[4]^2 + 
    28*ex[2]^4*ex[3]*ex[4]^3 - 11*ex[2]^5*ex[3]*ex[4]^3 + 
    218*ex[2]^4*ex[3]^2*ex[4]^3 + 71*ex[2]^5*ex[3]^2*ex[4]^3 - 
    12*ex[2]^6*ex[3]^2*ex[4]^3 - 16*ex[2]^7*ex[3]^2*ex[4]^3 + 
    772*ex[2]^4*ex[3]^3*ex[4]^3 + 886*ex[2]^5*ex[3]^3*ex[4]^3 + 
    288*ex[2]^6*ex[3]^3*ex[4]^3 + 35*ex[2]^7*ex[3]^3*ex[4]^3 - 
    10*ex[2]^8*ex[3]^3*ex[4]^3 - 11*ex[2]^9*ex[3]^3*ex[4]^3 + 
    1247*ex[2]^4*ex[3]^4*ex[4]^3 + 2904*ex[2]^5*ex[3]^4*ex[4]^3 + 
    2376*ex[2]^6*ex[3]^4*ex[4]^3 + 869*ex[2]^7*ex[3]^4*ex[4]^3 + 
    131*ex[2]^8*ex[3]^4*ex[4]^3 - 19*ex[2]^9*ex[3]^4*ex[4]^3 + 
    910*ex[2]^4*ex[3]^5*ex[4]^3 + 3325*ex[2]^5*ex[3]^5*ex[4]^3 + 
    4690*ex[2]^6*ex[3]^5*ex[4]^3 + 3220*ex[2]^7*ex[3]^5*ex[4]^3 + 
    1120*ex[2]^8*ex[3]^5*ex[4]^3 + 175*ex[2]^9*ex[3]^5*ex[4]^3 + 
    245*ex[2]^4*ex[3]^6*ex[4]^3 + 1225*ex[2]^5*ex[3]^6*ex[4]^3 + 
    2450*ex[2]^6*ex[3]^6*ex[4]^3 + 2450*ex[2]^7*ex[3]^6*ex[4]^3 + 
    1225*ex[2]^8*ex[3]^6*ex[4]^3 + 245*ex[2]^9*ex[3]^6*ex[4]^3 - 
    42*ex[2]^3*ex[3]*ex[4]^4 + 22*ex[2]^4*ex[3]*ex[4]^4 + 
    3*ex[2]^5*ex[3]*ex[4]^4 - 358*ex[2]^3*ex[3]^2*ex[4]^4 - 
    154*ex[2]^4*ex[3]^2*ex[4]^4 + 43*ex[2]^5*ex[3]^2*ex[4]^4 + 
    23*ex[2]^6*ex[3]^2*ex[4]^4 - 1115*ex[2]^3*ex[3]^3*ex[4]^4 - 
    1582*ex[2]^4*ex[3]^3*ex[4]^4 - 751*ex[2]^5*ex[3]^3*ex[4]^4 - 
    144*ex[2]^6*ex[3]^3*ex[4]^4 + 22*ex[2]^7*ex[3]^3*ex[4]^4 + 
    22*ex[2]^8*ex[3]^3*ex[4]^4 - 1569*ex[2]^3*ex[3]^4*ex[4]^4 - 
    4031*ex[2]^4*ex[3]^4*ex[4]^4 - 3889*ex[2]^5*ex[3]^4*ex[4]^4 - 
    1851*ex[2]^6*ex[3]^4*ex[4]^4 - 454*ex[2]^7*ex[3]^4*ex[4]^4 - 
    30*ex[2]^8*ex[3]^4*ex[4]^4 - 1015*ex[2]^3*ex[3]^5*ex[4]^4 - 
    3850*ex[2]^4*ex[3]^5*ex[4]^4 - 5740*ex[2]^5*ex[3]^5*ex[4]^4 - 
    4270*ex[2]^6*ex[3]^5*ex[4]^4 - 1645*ex[2]^7*ex[3]^5*ex[4]^4 - 
    280*ex[2]^8*ex[3]^5*ex[4]^4 - 245*ex[2]^3*ex[3]^6*ex[4]^4 - 
    1225*ex[2]^4*ex[3]^6*ex[4]^4 - 2450*ex[2]^5*ex[3]^6*ex[4]^4 - 
    2450*ex[2]^6*ex[3]^6*ex[4]^4 - 1225*ex[2]^7*ex[3]^6*ex[4]^4 - 
    245*ex[2]^8*ex[3]^6*ex[4]^4 + 3*ex[2]^2*ex[4]^5 + 
    70*ex[2]^2*ex[3]*ex[4]^5 + 8*ex[2]^3*ex[3]*ex[4]^5 + 
    3*ex[2]^5*ex[3]*ex[4]^5 + 421*ex[2]^2*ex[3]^2*ex[4]^5 + 
    354*ex[2]^3*ex[3]^2*ex[4]^5 + 100*ex[2]^4*ex[3]^2*ex[4]^5 + 
    37*ex[2]^5*ex[3]^2*ex[4]^5 + 6*ex[2]^6*ex[3]^2*ex[4]^5 + 
    1036*ex[2]^2*ex[3]^3*ex[4]^5 + 1845*ex[2]^3*ex[3]^3*ex[4]^5 + 
    1282*ex[2]^4*ex[3]^3*ex[4]^5 + 477*ex[2]^5*ex[3]^3*ex[4]^5 + 
    84*ex[2]^6*ex[3]^3*ex[4]^5 - 4*ex[2]^7*ex[3]^3*ex[4]^5 + 
    1221*ex[2]^2*ex[3]^4*ex[4]^5 + 3459*ex[2]^3*ex[3]^4*ex[4]^5 + 
    3862*ex[2]^4*ex[3]^4*ex[4]^5 + 2241*ex[2]^5*ex[3]^4*ex[4]^5 + 
    711*ex[2]^6*ex[3]^4*ex[4]^5 + 94*ex[2]^7*ex[3]^4*ex[4]^5 + 
    686*ex[2]^2*ex[3]^5*ex[4]^5 + 2695*ex[2]^3*ex[3]^5*ex[4]^5 + 
    4214*ex[2]^4*ex[3]^5*ex[4]^5 + 3332*ex[2]^5*ex[3]^5*ex[4]^5 + 
    1372*ex[2]^6*ex[3]^5*ex[4]^5 + 245*ex[2]^7*ex[3]^5*ex[4]^5 + 
    147*ex[2]^2*ex[3]^6*ex[4]^5 + 735*ex[2]^3*ex[3]^6*ex[4]^5 + 
    1470*ex[2]^4*ex[3]^6*ex[4]^5 + 1470*ex[2]^5*ex[3]^6*ex[4]^5 + 
    735*ex[2]^6*ex[3]^6*ex[4]^5 + 147*ex[2]^7*ex[3]^6*ex[4]^5 - 
    6*ex[2]*ex[4]^6 - 71*ex[2]*ex[3]*ex[4]^6 - 38*ex[2]^2*ex[3]*ex[4]^6 - 
    9*ex[2]^3*ex[3]*ex[4]^6 - 6*ex[2]^4*ex[3]*ex[4]^6 - 
    289*ex[2]*ex[3]^2*ex[4]^6 - 365*ex[2]^2*ex[3]^2*ex[4]^6 - 
    201*ex[2]^3*ex[3]^2*ex[4]^6 - 79*ex[2]^4*ex[3]^2*ex[4]^6 - 
    12*ex[2]^5*ex[3]^2*ex[4]^6 - 550*ex[2]*ex[3]^3*ex[4]^6 - 
    1176*ex[2]^2*ex[3]^3*ex[4]^6 - 1039*ex[2]^3*ex[3]^3*ex[4]^6 - 
    510*ex[2]^4*ex[3]^3*ex[4]^6 - 139*ex[2]^5*ex[3]^3*ex[4]^6 - 
    14*ex[2]^6*ex[3]^3*ex[4]^6 - 536*ex[2]*ex[3]^4*ex[4]^6 - 
    1654*ex[2]^2*ex[3]^4*ex[4]^6 - 2065*ex[2]^3*ex[3]^4*ex[4]^6 - 
    1361*ex[2]^4*ex[3]^4*ex[4]^6 - 491*ex[2]^5*ex[3]^4*ex[4]^6 - 
    77*ex[2]^6*ex[3]^4*ex[4]^6 - 259*ex[2]*ex[3]^5*ex[4]^6 - 
    1050*ex[2]^2*ex[3]^5*ex[4]^6 - 1708*ex[2]^3*ex[3]^5*ex[4]^6 - 
    1414*ex[2]^4*ex[3]^5*ex[4]^6 - 609*ex[2]^5*ex[3]^5*ex[4]^6 - 
    112*ex[2]^6*ex[3]^5*ex[4]^6 - 49*ex[2]*ex[3]^6*ex[4]^6 - 
    245*ex[2]^2*ex[3]^6*ex[4]^6 - 490*ex[2]^3*ex[3]^6*ex[4]^6 - 
    490*ex[2]^4*ex[3]^6*ex[4]^6 - 245*ex[2]^5*ex[3]^6*ex[4]^6 - 
    49*ex[2]^6*ex[3]^6*ex[4]^6 + 3*ex[4]^7 + 26*ex[3]*ex[4]^7 + 
    19*ex[2]*ex[3]*ex[4]^7 + 6*ex[2]^2*ex[3]*ex[4]^7 + 
    3*ex[2]^3*ex[3]*ex[4]^7 + 81*ex[3]^2*ex[4]^7 + 
    127*ex[2]*ex[3]^2*ex[4]^7 + 86*ex[2]^2*ex[3]^2*ex[4]^7 + 
    35*ex[2]^3*ex[3]^2*ex[4]^7 + 6*ex[2]^4*ex[3]^2*ex[4]^7 + 
    124*ex[3]^3*ex[4]^7 + 302*ex[2]*ex[3]^3*ex[4]^7 + 
    308*ex[2]^2*ex[3]^3*ex[4]^7 + 173*ex[2]^3*ex[3]^3*ex[4]^7 + 
    54*ex[2]^4*ex[3]^3*ex[4]^7 + 7*ex[2]^5*ex[3]^3*ex[4]^7 + 
    101*ex[3]^4*ex[4]^7 + 334*ex[2]*ex[3]^4*ex[4]^7 + 
    452*ex[2]^2*ex[3]^4*ex[4]^7 + 323*ex[2]^3*ex[3]^4*ex[4]^7 + 
    125*ex[2]^4*ex[3]^4*ex[4]^7 + 21*ex[2]^5*ex[3]^4*ex[4]^7 + 
    42*ex[3]^5*ex[4]^7 + 175*ex[2]*ex[3]^5*ex[4]^7 + 
    294*ex[2]^2*ex[3]^5*ex[4]^7 + 252*ex[2]^3*ex[3]^5*ex[4]^7 + 
    112*ex[2]^4*ex[3]^5*ex[4]^7 + 21*ex[2]^5*ex[3]^5*ex[4]^7 + 
    7*ex[3]^6*ex[4]^7 + 35*ex[2]*ex[3]^6*ex[4]^7 + 
    70*ex[2]^2*ex[3]^6*ex[4]^7 + 70*ex[2]^3*ex[3]^6*ex[4]^7 + 
    35*ex[2]^4*ex[3]^6*ex[4]^7 + 7*ex[2]^5*ex[3]^6*ex[4]^7 + 
    35*ex[2]^7*ex[3]^3*ex[6] + 6*ex[2]^8*ex[3]^3*ex[6] - 
    9*ex[2]^9*ex[3]^3*ex[6] + 91*ex[2]^7*ex[3]^4*ex[6] + 
    153*ex[2]^8*ex[3]^4*ex[6] + 53*ex[2]^9*ex[3]^4*ex[6] - 
    9*ex[2]^10*ex[3]^4*ex[6] + 77*ex[2]^7*ex[3]^5*ex[6] + 
    252*ex[2]^8*ex[3]^5*ex[6] + 294*ex[2]^9*ex[3]^5*ex[6] + 
    140*ex[2]^10*ex[3]^5*ex[6] + 21*ex[2]^11*ex[3]^5*ex[6] + 
    21*ex[2]^7*ex[3]^6*ex[6] + 105*ex[2]^8*ex[3]^6*ex[6] + 
    210*ex[2]^9*ex[3]^6*ex[6] + 210*ex[2]^10*ex[3]^6*ex[6] + 
    105*ex[2]^11*ex[3]^6*ex[6] + 21*ex[2]^12*ex[3]^6*ex[6] - 
    56*ex[2]^6*ex[3]^2*ex[4]*ex[6] - 322*ex[2]^6*ex[3]^3*ex[4]*ex[6] - 
    226*ex[2]^7*ex[3]^3*ex[4]*ex[6] - 30*ex[2]^8*ex[3]^3*ex[4]*ex[6] - 
    6*ex[2]^9*ex[3]^3*ex[4]*ex[6] - 616*ex[2]^6*ex[3]^4*ex[4]*ex[6] - 
    1150*ex[2]^7*ex[3]^4*ex[4]*ex[6] - 606*ex[2]^8*ex[3]^4*ex[4]*ex[6] - 
    106*ex[2]^9*ex[3]^4*ex[4]*ex[6] - 34*ex[2]^10*ex[3]^4*ex[4]*ex[6] - 
    476*ex[2]^6*ex[3]^5*ex[4]*ex[6] - 1582*ex[2]^7*ex[3]^5*ex[4]*ex[6] - 
    1904*ex[2]^8*ex[3]^5*ex[4]*ex[6] - 980*ex[2]^9*ex[3]^5*ex[4]*ex[6] - 
    196*ex[2]^10*ex[3]^5*ex[4]*ex[6] - 14*ex[2]^11*ex[3]^5*ex[4]*ex[6] - 
    126*ex[2]^6*ex[3]^6*ex[4]*ex[6] - 630*ex[2]^7*ex[3]^6*ex[4]*ex[6] - 
    1260*ex[2]^8*ex[3]^6*ex[4]*ex[6] - 1260*ex[2]^9*ex[3]^6*ex[4]*ex[6] - 
    630*ex[2]^10*ex[3]^6*ex[4]*ex[6] - 126*ex[2]^11*ex[3]^6*ex[4]*ex[6] + 
    33*ex[2]^5*ex[3]*ex[4]^2*ex[6] + 259*ex[2]^5*ex[3]^2*ex[4]^2*ex[6] + 
    67*ex[2]^6*ex[3]^2*ex[4]^2*ex[6] + 32*ex[2]^7*ex[3]^2*ex[4]^2*ex[6] + 
    1060*ex[2]^5*ex[3]^3*ex[4]^2*ex[6] + 924*ex[2]^6*ex[3]^3*ex[4]^2*ex[6] + 
    171*ex[2]^7*ex[3]^3*ex[4]^2*ex[6] + 18*ex[2]^8*ex[3]^3*ex[4]^2*ex[6] + 
    11*ex[2]^9*ex[3]^3*ex[4]^2*ex[6] + 1772*ex[2]^5*ex[3]^4*ex[4]^2*ex[6] + 
    3588*ex[2]^6*ex[3]^4*ex[4]^2*ex[6] + 2281*ex[2]^7*ex[3]^4*ex[4]^2*ex[6] + 
    575*ex[2]^8*ex[3]^4*ex[4]^2*ex[6] + 99*ex[2]^9*ex[3]^4*ex[4]^2*ex[6] - 
    11*ex[2]^10*ex[3]^4*ex[4]^2*ex[6] + 1253*ex[2]^5*ex[3]^5*ex[4]^2*ex[6] + 
    4270*ex[2]^6*ex[3]^5*ex[4]^2*ex[6] + 5390*ex[2]^7*ex[3]^5*ex[4]^2*ex[6] + 
    3080*ex[2]^8*ex[3]^5*ex[4]^2*ex[6] + 805*ex[2]^9*ex[3]^5*ex[4]^2*ex[6] + 
    98*ex[2]^10*ex[3]^5*ex[4]^2*ex[6] + 315*ex[2]^5*ex[3]^6*ex[4]^2*ex[6] + 
    1575*ex[2]^6*ex[3]^6*ex[4]^2*ex[6] + 3150*ex[2]^7*ex[3]^6*ex[4]^2*ex[6] + 
    3150*ex[2]^8*ex[3]^6*ex[4]^2*ex[6] + 1575*ex[2]^9*ex[3]^6*ex[4]^2*ex[6] + 
    315*ex[2]^10*ex[3]^6*ex[4]^2*ex[6] - 62*ex[2]^4*ex[3]*ex[4]^3*ex[6] + 
    22*ex[2]^5*ex[3]*ex[4]^3*ex[6] - 542*ex[2]^4*ex[3]^2*ex[4]^3*ex[6] - 
    170*ex[2]^5*ex[3]^2*ex[4]^3*ex[6] + 8*ex[2]^6*ex[3]^2*ex[4]^3*ex[6] + 
    16*ex[2]^7*ex[3]^2*ex[4]^3*ex[6] - 1914*ex[2]^4*ex[3]^3*ex[4]^3*ex[6] - 
    2044*ex[2]^5*ex[3]^3*ex[4]^3*ex[6] - 588*ex[2]^6*ex[3]^3*ex[4]^3*ex[6] - 
    92*ex[2]^7*ex[3]^3*ex[4]^3*ex[6] - 34*ex[2]^8*ex[3]^3*ex[4]^3*ex[6] - 
    2806*ex[2]^4*ex[3]^4*ex[4]^3*ex[6] - 6180*ex[2]^5*ex[3]^4*ex[4]^3*ex[6] - 
    4616*ex[2]^6*ex[3]^4*ex[4]^3*ex[6] - 1508*ex[2]^7*ex[3]^4*ex[4]^3*ex[6] - 
    258*ex[2]^8*ex[3]^4*ex[4]^3*ex[6] + 8*ex[2]^9*ex[3]^4*ex[4]^3*ex[6] - 
    1792*ex[2]^4*ex[3]^5*ex[4]^3*ex[6] - 6300*ex[2]^5*ex[3]^5*ex[4]^3*ex[6] - 
    8400*ex[2]^6*ex[3]^5*ex[4]^3*ex[6] - 5320*ex[2]^7*ex[3]^5*ex[4]^3*ex[6] - 
    1680*ex[2]^8*ex[3]^5*ex[4]^3*ex[6] - 252*ex[2]^9*ex[3]^5*ex[4]^3*ex[6] - 
    420*ex[2]^4*ex[3]^6*ex[4]^3*ex[6] - 2100*ex[2]^5*ex[3]^6*ex[4]^3*ex[6] - 
    4200*ex[2]^6*ex[3]^6*ex[4]^3*ex[6] - 4200*ex[2]^7*ex[3]^6*ex[4]^3*ex[6] - 
    2100*ex[2]^8*ex[3]^6*ex[4]^3*ex[6] - 420*ex[2]^9*ex[3]^6*ex[4]^3*ex[6] + 
    86*ex[2]^3*ex[3]*ex[4]^4*ex[6] - 16*ex[2]^4*ex[3]*ex[4]^4*ex[6] - 
    3*ex[2]^5*ex[3]*ex[4]^4*ex[6] + 736*ex[2]^3*ex[3]^2*ex[4]^4*ex[6] + 
    378*ex[2]^4*ex[3]^2*ex[4]^4*ex[6] - 9*ex[2]^5*ex[3]^2*ex[4]^4*ex[6] - 
    7*ex[2]^6*ex[3]^2*ex[4]^4*ex[6] + 2079*ex[2]^3*ex[3]^3*ex[4]^4*ex[6] + 
    2782*ex[2]^4*ex[3]^3*ex[4]^4*ex[6] + 1233*ex[2]^5*ex[3]^3*ex[4]^4*ex[6] + 
    284*ex[2]^6*ex[3]^3*ex[4]^4*ex[6] + 54*ex[2]^7*ex[3]^3*ex[4]^4*ex[6] + 
    2577*ex[2]^3*ex[3]^4*ex[4]^4*ex[6] + 6197*ex[2]^4*ex[3]^4*ex[4]^4*ex[6] + 
    5387*ex[2]^5*ex[3]^4*ex[4]^4*ex[6] + 2229*ex[2]^6*ex[3]^4*ex[4]^4*ex[6] + 
    500*ex[2]^7*ex[3]^4*ex[4]^4*ex[6] + 38*ex[2]^8*ex[3]^4*ex[4]^4*ex[6] + 
    1463*ex[2]^3*ex[3]^5*ex[4]^4*ex[6] + 5320*ex[2]^4*ex[3]^5*ex[4]^4*ex[6] + 
    7490*ex[2]^5*ex[3]^5*ex[4]^4*ex[6] + 5180*ex[2]^6*ex[3]^5*ex[4]^4*ex[6] + 
    1855*ex[2]^7*ex[3]^5*ex[4]^4*ex[6] + 308*ex[2]^8*ex[3]^5*ex[4]^4*ex[6] + 
    315*ex[2]^3*ex[3]^6*ex[4]^4*ex[6] + 1575*ex[2]^4*ex[3]^6*ex[4]^4*ex[6] + 
    3150*ex[2]^5*ex[3]^6*ex[4]^4*ex[6] + 3150*ex[2]^6*ex[3]^6*ex[4]^4*ex[6] + 
    1575*ex[2]^7*ex[3]^6*ex[4]^4*ex[6] + 315*ex[2]^8*ex[3]^6*ex[4]^4*ex[6] - 
    6*ex[2]^2*ex[4]^5*ex[6] - 116*ex[2]^2*ex[3]*ex[4]^5*ex[6] - 
    32*ex[2]^3*ex[3]*ex[4]^5*ex[6] + 6*ex[2]^4*ex[3]*ex[4]^5*ex[6] - 
    594*ex[2]^2*ex[3]^2*ex[4]^5*ex[6] - 484*ex[2]^3*ex[3]^2*ex[4]^5*ex[6] - 
    98*ex[2]^4*ex[3]^2*ex[4]^5*ex[6] - 20*ex[2]^5*ex[3]^2*ex[4]^5*ex[6] - 
    1256*ex[2]^2*ex[3]^3*ex[4]^5*ex[6] - 2034*ex[2]^3*ex[3]^3*ex[4]^5*ex[6] - 
    1182*ex[2]^4*ex[3]^3*ex[4]^5*ex[6] - 334*ex[2]^5*ex[3]^3*ex[4]^5*ex[6] - 
    50*ex[2]^6*ex[3]^3*ex[4]^5*ex[6] - 1290*ex[2]^2*ex[3]^4*ex[4]^5*ex[6] - 
    3374*ex[2]^3*ex[3]^4*ex[4]^5*ex[6] - 3338*ex[2]^4*ex[3]^4*ex[4]^5*ex[6] - 
    1650*ex[2]^5*ex[3]^4*ex[4]^5*ex[6] - 452*ex[2]^6*ex[3]^4*ex[4]^5*ex[6] - 
    56*ex[2]^7*ex[3]^4*ex[4]^5*ex[6] - 644*ex[2]^2*ex[3]^5*ex[4]^5*ex[6] - 
    2422*ex[2]^3*ex[3]^5*ex[4]^5*ex[6] - 3584*ex[2]^4*ex[3]^5*ex[4]^5*ex[6] - 
    2660*ex[2]^5*ex[3]^5*ex[4]^5*ex[6] - 1036*ex[2]^6*ex[3]^5*ex[4]^5*ex[6] - 
    182*ex[2]^7*ex[3]^5*ex[4]^5*ex[6] - 126*ex[2]^2*ex[3]^6*ex[4]^5*ex[6] - 
    630*ex[2]^3*ex[3]^6*ex[4]^5*ex[6] - 1260*ex[2]^4*ex[3]^6*ex[4]^5*ex[6] - 
    1260*ex[2]^5*ex[3]^6*ex[4]^5*ex[6] - 630*ex[2]^6*ex[3]^6*ex[4]^5*ex[6] - 
    126*ex[2]^7*ex[3]^6*ex[4]^5*ex[6] + 6*ex[2]*ex[4]^6*ex[6] + 
    59*ex[2]*ex[3]*ex[4]^6*ex[6] + 26*ex[2]^2*ex[3]*ex[4]^6*ex[6] - 
    3*ex[2]^3*ex[3]*ex[4]^6*ex[6] + 197*ex[2]*ex[3]^2*ex[4]^6*ex[6] + 
    209*ex[2]^2*ex[3]^2*ex[4]^6*ex[6] + 67*ex[2]^3*ex[3]^2*ex[4]^6*ex[6] + 
    11*ex[2]^4*ex[3]^2*ex[4]^6*ex[6] + 318*ex[2]*ex[3]^3*ex[4]^6*ex[6] + 
    592*ex[2]^2*ex[3]^3*ex[4]^6*ex[6] + 405*ex[2]^3*ex[3]^3*ex[4]^6*ex[6] + 
    130*ex[2]^4*ex[3]^3*ex[4]^6*ex[6] + 19*ex[2]^5*ex[3]^3*ex[4]^6*ex[6] + 
    272*ex[2]*ex[3]^4*ex[4]^6*ex[6] + 766*ex[2]^2*ex[3]^4*ex[4]^6*ex[6] + 
    839*ex[2]^3*ex[3]^4*ex[4]^6*ex[6] + 469*ex[2]^4*ex[3]^4*ex[4]^6*ex[6] + 
    145*ex[2]^5*ex[3]^4*ex[4]^6*ex[6] + 21*ex[2]^6*ex[3]^4*ex[4]^6*ex[6] + 
    119*ex[2]*ex[3]^5*ex[4]^6*ex[6] + 462*ex[2]^2*ex[3]^5*ex[4]^6*ex[6] + 
    714*ex[2]^3*ex[3]^5*ex[4]^6*ex[6] + 560*ex[2]^4*ex[3]^5*ex[4]^6*ex[6] + 
    231*ex[2]^5*ex[3]^5*ex[4]^6*ex[6] + 42*ex[2]^6*ex[3]^5*ex[4]^6*ex[6] + 
    21*ex[2]*ex[3]^6*ex[4]^6*ex[6] + 105*ex[2]^2*ex[3]^6*ex[4]^6*ex[6] + 
    210*ex[2]^3*ex[3]^6*ex[4]^6*ex[6] + 210*ex[2]^4*ex[3]^6*ex[4]^6*ex[6] + 
    105*ex[2]^5*ex[3]^6*ex[4]^6*ex[6] + 21*ex[2]^6*ex[3]^6*ex[4]^6*ex[6] - 
    67*ex[2]^7*ex[3]^3*ex[6]^2 - 18*ex[2]^8*ex[3]^3*ex[6]^2 + 
    9*ex[2]^9*ex[3]^3*ex[6]^2 - 151*ex[2]^7*ex[3]^4*ex[6]^2 - 
    253*ex[2]^8*ex[3]^4*ex[6]^2 - 93*ex[2]^9*ex[3]^4*ex[6]^2 + 
    9*ex[2]^10*ex[3]^4*ex[6]^2 - 105*ex[2]^7*ex[3]^5*ex[6]^2 - 
    336*ex[2]^8*ex[3]^5*ex[6]^2 - 378*ex[2]^9*ex[3]^5*ex[6]^2 - 
    168*ex[2]^10*ex[3]^5*ex[6]^2 - 21*ex[2]^11*ex[3]^5*ex[6]^2 - 
    21*ex[2]^7*ex[3]^6*ex[6]^2 - 105*ex[2]^8*ex[3]^6*ex[6]^2 - 
    210*ex[2]^9*ex[3]^6*ex[6]^2 - 210*ex[2]^10*ex[3]^6*ex[6]^2 - 
    105*ex[2]^11*ex[3]^6*ex[6]^2 - 21*ex[2]^12*ex[3]^6*ex[6]^2 + 
    84*ex[2]^6*ex[3]^2*ex[4]*ex[6]^2 + 464*ex[2]^6*ex[3]^3*ex[4]*ex[6]^2 + 
    291*ex[2]^7*ex[3]^3*ex[4]*ex[6]^2 + 30*ex[2]^8*ex[3]^3*ex[4]*ex[6]^2 + 
    3*ex[2]^9*ex[3]^3*ex[4]*ex[6]^2 + 814*ex[2]^6*ex[3]^4*ex[4]*ex[6]^2 + 
    1441*ex[2]^7*ex[3]^4*ex[4]*ex[6]^2 + 657*ex[2]^8*ex[3]^4*ex[4]*ex[6]^2 + 
    47*ex[2]^9*ex[3]^4*ex[4]*ex[6]^2 + 17*ex[2]^10*ex[3]^4*ex[4]*ex[6]^2 + 
    532*ex[2]^6*ex[3]^5*ex[4]*ex[6]^2 + 1715*ex[2]^7*ex[3]^5*ex[4]*ex[6]^2 + 
    1960*ex[2]^8*ex[3]^5*ex[4]*ex[6]^2 + 910*ex[2]^9*ex[3]^5*ex[4]*ex[6]^2 + 
    140*ex[2]^10*ex[3]^5*ex[4]*ex[6]^2 + 7*ex[2]^11*ex[3]^5*ex[4]*ex[6]^2 + 
    105*ex[2]^6*ex[3]^6*ex[4]*ex[6]^2 + 525*ex[2]^7*ex[3]^6*ex[4]*ex[6]^2 + 
    1050*ex[2]^8*ex[3]^6*ex[4]*ex[6]^2 + 1050*ex[2]^9*ex[3]^6*ex[4]*ex[6]^2 + 
    525*ex[2]^10*ex[3]^6*ex[4]*ex[6]^2 + 105*ex[2]^11*ex[3]^6*ex[4]*ex[6]^2 - 
    33*ex[2]^5*ex[3]*ex[4]^2*ex[6]^2 - 271*ex[2]^5*ex[3]^2*ex[4]^2*ex[6]^2 - 
    35*ex[2]^6*ex[3]^2*ex[4]^2*ex[6]^2 - 16*ex[2]^7*ex[3]^2*ex[4]^2*ex[6]^2 - 
    1194*ex[2]^5*ex[3]^3*ex[4]^2*ex[6]^2 - 924*ex[2]^6*ex[3]^3*ex[4]^2*
     ex[6]^2 - 114*ex[2]^7*ex[3]^3*ex[4]^2*ex[6]^2 + 
    16*ex[2]^8*ex[3]^3*ex[4]^2*ex[6]^2 - 1822*ex[2]^5*ex[3]^4*ex[4]^2*
     ex[6]^2 - 3454*ex[2]^6*ex[3]^4*ex[4]^2*ex[6]^2 - 
    1902*ex[2]^7*ex[3]^4*ex[4]^2*ex[6]^2 - 330*ex[2]^8*ex[3]^4*ex[4]^2*
     ex[6]^2 - 60*ex[2]^9*ex[3]^4*ex[4]^2*ex[6]^2 - 
    1092*ex[2]^5*ex[3]^5*ex[4]^2*ex[6]^2 - 3570*ex[2]^6*ex[3]^5*ex[4]^2*
     ex[6]^2 - 4200*ex[2]^7*ex[3]^5*ex[4]^2*ex[6]^2 - 
    2100*ex[2]^8*ex[3]^5*ex[4]^2*ex[6]^2 - 420*ex[2]^9*ex[3]^5*ex[4]^2*
     ex[6]^2 - 42*ex[2]^10*ex[3]^5*ex[4]^2*ex[6]^2 - 
    210*ex[2]^5*ex[3]^6*ex[4]^2*ex[6]^2 - 1050*ex[2]^6*ex[3]^6*ex[4]^2*
     ex[6]^2 - 2100*ex[2]^7*ex[3]^6*ex[4]^2*ex[6]^2 - 
    2100*ex[2]^8*ex[3]^6*ex[4]^2*ex[6]^2 - 1050*ex[2]^9*ex[3]^6*ex[4]^2*
     ex[6]^2 - 210*ex[2]^10*ex[3]^6*ex[4]^2*ex[6]^2 + 
    40*ex[2]^4*ex[3]*ex[4]^3*ex[6]^2 - 11*ex[2]^5*ex[3]*ex[4]^3*ex[6]^2 + 
    457*ex[2]^4*ex[3]^2*ex[4]^3*ex[6]^2 + 143*ex[2]^5*ex[3]^2*ex[4]^3*
     ex[6]^2 + 4*ex[2]^6*ex[3]^2*ex[4]^3*ex[6]^2 + 
    1612*ex[2]^4*ex[3]^3*ex[4]^3*ex[6]^2 + 1554*ex[2]^5*ex[3]^3*ex[4]^3*
     ex[6]^2 + 336*ex[2]^6*ex[3]^3*ex[4]^3*ex[6]^2 - 
    6*ex[2]^7*ex[3]^3*ex[4]^3*ex[6]^2 + 2103*ex[2]^4*ex[3]^4*ex[4]^3*
     ex[6]^2 + 4290*ex[2]^5*ex[3]^4*ex[4]^3*ex[6]^2 + 
    2760*ex[2]^6*ex[3]^4*ex[4]^3*ex[6]^2 + 662*ex[2]^7*ex[3]^4*ex[4]^3*
     ex[6]^2 + 89*ex[2]^8*ex[3]^4*ex[4]^3*ex[6]^2 + 
    1134*ex[2]^4*ex[3]^5*ex[4]^3*ex[6]^2 + 3780*ex[2]^5*ex[3]^5*ex[4]^3*
     ex[6]^2 + 4620*ex[2]^6*ex[3]^5*ex[4]^3*ex[6]^2 + 
    2520*ex[2]^7*ex[3]^5*ex[4]^3*ex[6]^2 + 630*ex[2]^8*ex[3]^5*ex[4]^3*
     ex[6]^2 + 84*ex[2]^9*ex[3]^5*ex[4]^3*ex[6]^2 + 
    210*ex[2]^4*ex[3]^6*ex[4]^3*ex[6]^2 + 1050*ex[2]^5*ex[3]^6*ex[4]^3*
     ex[6]^2 + 2100*ex[2]^6*ex[3]^6*ex[4]^3*ex[6]^2 + 
    2100*ex[2]^7*ex[3]^6*ex[4]^3*ex[6]^2 + 1050*ex[2]^8*ex[3]^6*ex[4]^3*
     ex[6]^2 + 210*ex[2]^9*ex[3]^6*ex[4]^3*ex[6]^2 - 
    54*ex[2]^3*ex[3]*ex[4]^4*ex[6]^2 - 6*ex[2]^4*ex[3]*ex[4]^4*ex[6]^2 - 
    458*ex[2]^3*ex[3]^2*ex[4]^4*ex[6]^2 - 244*ex[2]^4*ex[3]^2*ex[4]^4*
     ex[6]^2 - 2*ex[2]^5*ex[3]^2*ex[4]^4*ex[6]^2 - 
    1155*ex[2]^3*ex[3]^3*ex[4]^4*ex[6]^2 - 1386*ex[2]^4*ex[3]^3*ex[4]^4*
     ex[6]^2 - 471*ex[2]^5*ex[3]^3*ex[4]^4*ex[6]^2 - 
    40*ex[2]^6*ex[3]^3*ex[4]^4*ex[6]^2 - 1241*ex[2]^3*ex[3]^4*ex[4]^4*
     ex[6]^2 - 2717*ex[2]^4*ex[3]^4*ex[4]^4*ex[6]^2 - 
    1977*ex[2]^5*ex[3]^4*ex[4]^4*ex[6]^2 - 567*ex[2]^6*ex[3]^4*ex[4]^4*
     ex[6]^2 - 66*ex[2]^7*ex[3]^4*ex[4]^4*ex[6]^2 - 
    595*ex[2]^3*ex[3]^5*ex[4]^4*ex[6]^2 - 2030*ex[2]^4*ex[3]^5*ex[4]^4*
     ex[6]^2 - 2590*ex[2]^5*ex[3]^5*ex[4]^4*ex[6]^2 - 
    1540*ex[2]^6*ex[3]^5*ex[4]^4*ex[6]^2 - 455*ex[2]^7*ex[3]^5*ex[4]^4*
     ex[6]^2 - 70*ex[2]^8*ex[3]^5*ex[4]^4*ex[6]^2 - 
    105*ex[2]^3*ex[3]^6*ex[4]^4*ex[6]^2 - 525*ex[2]^4*ex[3]^6*ex[4]^4*
     ex[6]^2 - 1050*ex[2]^5*ex[3]^6*ex[4]^4*ex[6]^2 - 
    1050*ex[2]^6*ex[3]^6*ex[4]^4*ex[6]^2 - 525*ex[2]^7*ex[3]^6*ex[4]^4*
     ex[6]^2 - 105*ex[2]^8*ex[3]^6*ex[4]^4*ex[6]^2 + 
    3*ex[2]^2*ex[4]^5*ex[6]^2 + 46*ex[2]^2*ex[3]*ex[4]^5*ex[6]^2 + 
    16*ex[2]^3*ex[3]*ex[4]^5*ex[6]^2 + 191*ex[2]^2*ex[3]^2*ex[4]^5*ex[6]^2 + 
    142*ex[2]^3*ex[3]^2*ex[4]^5*ex[6]^2 + 17*ex[2]^4*ex[3]^2*ex[4]^5*
     ex[6]^2 + 340*ex[2]^2*ex[3]^3*ex[4]^5*ex[6]^2 + 
    483*ex[2]^3*ex[3]^3*ex[4]^5*ex[6]^2 + 210*ex[2]^4*ex[3]^3*ex[4]^5*
     ex[6]^2 + 27*ex[2]^5*ex[3]^3*ex[4]^5*ex[6]^2 + 
    297*ex[2]^2*ex[3]^4*ex[4]^5*ex[6]^2 + 693*ex[2]^3*ex[3]^4*ex[4]^5*
     ex[6]^2 + 555*ex[2]^4*ex[3]^4*ex[4]^5*ex[6]^2 + 
    179*ex[2]^5*ex[3]^4*ex[4]^5*ex[6]^2 + 20*ex[2]^6*ex[3]^4*ex[4]^5*
     ex[6]^2 + 126*ex[2]^2*ex[3]^5*ex[4]^5*ex[6]^2 + 
    441*ex[2]^3*ex[3]^5*ex[4]^5*ex[6]^2 + 588*ex[2]^4*ex[3]^5*ex[4]^5*
     ex[6]^2 + 378*ex[2]^5*ex[3]^5*ex[4]^5*ex[6]^2 + 
    126*ex[2]^6*ex[3]^5*ex[4]^5*ex[6]^2 + 21*ex[2]^7*ex[3]^5*ex[4]^5*
     ex[6]^2 + 21*ex[2]^2*ex[3]^6*ex[4]^5*ex[6]^2 + 
    105*ex[2]^3*ex[3]^6*ex[4]^5*ex[6]^2 + 210*ex[2]^4*ex[3]^6*ex[4]^5*
     ex[6]^2 + 210*ex[2]^5*ex[3]^6*ex[4]^5*ex[6]^2 + 
    105*ex[2]^6*ex[3]^6*ex[4]^5*ex[6]^2 + 21*ex[2]^7*ex[3]^6*ex[4]^5*
     ex[6]^2 + 61*ex[2]^7*ex[3]^3*ex[6]^3 + 18*ex[2]^8*ex[3]^3*ex[6]^3 - 
    3*ex[2]^9*ex[3]^3*ex[6]^3 + 117*ex[2]^7*ex[3]^4*ex[6]^3 + 
    191*ex[2]^8*ex[3]^4*ex[6]^3 + 71*ex[2]^9*ex[3]^4*ex[6]^3 - 
    3*ex[2]^10*ex[3]^4*ex[6]^3 + 63*ex[2]^7*ex[3]^5*ex[6]^3 + 
    196*ex[2]^8*ex[3]^5*ex[6]^3 + 210*ex[2]^9*ex[3]^5*ex[6]^3 + 
    84*ex[2]^10*ex[3]^5*ex[6]^3 + 7*ex[2]^11*ex[3]^5*ex[6]^3 + 
    7*ex[2]^7*ex[3]^6*ex[6]^3 + 35*ex[2]^8*ex[3]^6*ex[6]^3 + 
    70*ex[2]^9*ex[3]^6*ex[6]^3 + 70*ex[2]^10*ex[3]^6*ex[6]^3 + 
    35*ex[2]^11*ex[3]^6*ex[6]^3 + 7*ex[2]^12*ex[3]^6*ex[6]^3 - 
    56*ex[2]^6*ex[3]^2*ex[4]*ex[6]^3 - 306*ex[2]^6*ex[3]^3*ex[4]*ex[6]^3 - 
    156*ex[2]^7*ex[3]^3*ex[4]*ex[6]^3 - 10*ex[2]^8*ex[3]^3*ex[4]*ex[6]^3 - 
    488*ex[2]^6*ex[3]^4*ex[4]*ex[6]^3 - 812*ex[2]^7*ex[3]^4*ex[4]*ex[6]^3 - 
    320*ex[2]^8*ex[3]^4*ex[4]*ex[6]^3 + 4*ex[2]^9*ex[3]^4*ex[4]*ex[6]^3 - 
    252*ex[2]^6*ex[3]^5*ex[4]*ex[6]^3 - 784*ex[2]^7*ex[3]^5*ex[4]*ex[6]^3 - 
    840*ex[2]^8*ex[3]^5*ex[4]*ex[6]^3 - 336*ex[2]^9*ex[3]^5*ex[4]*ex[6]^3 - 
    28*ex[2]^10*ex[3]^5*ex[4]*ex[6]^3 - 28*ex[2]^6*ex[3]^6*ex[4]*ex[6]^3 - 
    140*ex[2]^7*ex[3]^6*ex[4]*ex[6]^3 - 280*ex[2]^8*ex[3]^6*ex[4]*ex[6]^3 - 
    280*ex[2]^9*ex[3]^6*ex[4]*ex[6]^3 - 140*ex[2]^10*ex[3]^6*ex[4]*ex[6]^3 - 
    28*ex[2]^11*ex[3]^6*ex[4]*ex[6]^3 + 11*ex[2]^5*ex[3]*ex[4]^2*ex[6]^3 + 
    113*ex[2]^5*ex[3]^2*ex[4]^2*ex[6]^3 + ex[2]^6*ex[3]^2*ex[4]^2*ex[6]^3 + 
    580*ex[2]^5*ex[3]^3*ex[4]^2*ex[6]^3 + 384*ex[2]^6*ex[3]^3*ex[4]^2*
     ex[6]^3 + 44*ex[2]^7*ex[3]^3*ex[4]^2*ex[6]^3 + 
    790*ex[2]^5*ex[3]^4*ex[4]^2*ex[6]^3 + 1374*ex[2]^6*ex[3]^4*ex[4]^2*
     ex[6]^3 + 618*ex[2]^7*ex[3]^4*ex[4]^2*ex[6]^3 + 
    34*ex[2]^8*ex[3]^4*ex[4]^2*ex[6]^3 + 378*ex[2]^5*ex[3]^5*ex[4]^2*
     ex[6]^3 + 1176*ex[2]^6*ex[3]^5*ex[4]^2*ex[6]^3 + 
    1260*ex[2]^7*ex[3]^5*ex[4]^2*ex[6]^3 + 504*ex[2]^8*ex[3]^5*ex[4]^2*
     ex[6]^3 + 42*ex[2]^9*ex[3]^5*ex[4]^2*ex[6]^3 + 
    42*ex[2]^5*ex[3]^6*ex[4]^2*ex[6]^3 + 210*ex[2]^6*ex[3]^6*ex[4]^2*
     ex[6]^3 + 420*ex[2]^7*ex[3]^6*ex[4]^2*ex[6]^3 + 
    420*ex[2]^8*ex[3]^6*ex[4]^2*ex[6]^3 + 210*ex[2]^9*ex[3]^6*ex[4]^2*
     ex[6]^3 + 42*ex[2]^10*ex[3]^6*ex[4]^2*ex[6]^3 - 
    6*ex[2]^4*ex[3]*ex[4]^3*ex[6]^3 - 144*ex[2]^4*ex[3]^2*ex[4]^3*ex[6]^3 - 
    44*ex[2]^5*ex[3]^2*ex[4]^3*ex[6]^3 - 514*ex[2]^4*ex[3]^3*ex[4]^3*
     ex[6]^3 - 428*ex[2]^5*ex[3]^3*ex[4]^3*ex[6]^3 - 
    74*ex[2]^6*ex[3]^3*ex[4]^3*ex[6]^3 - 584*ex[2]^4*ex[3]^4*ex[4]^3*
     ex[6]^3 - 1076*ex[2]^5*ex[3]^4*ex[4]^3*ex[6]^3 - 
    560*ex[2]^6*ex[3]^4*ex[4]^3*ex[6]^3 - 68*ex[2]^7*ex[3]^4*ex[4]^3*
     ex[6]^3 - 252*ex[2]^4*ex[3]^5*ex[4]^3*ex[6]^3 - 
    784*ex[2]^5*ex[3]^5*ex[4]^3*ex[6]^3 - 840*ex[2]^6*ex[3]^5*ex[4]^3*
     ex[6]^3 - 336*ex[2]^7*ex[3]^5*ex[4]^3*ex[6]^3 - 
    28*ex[2]^8*ex[3]^5*ex[4]^3*ex[6]^3 - 28*ex[2]^4*ex[3]^6*ex[4]^3*ex[6]^3 - 
    140*ex[2]^5*ex[3]^6*ex[4]^3*ex[6]^3 - 280*ex[2]^6*ex[3]^6*ex[4]^3*
     ex[6]^3 - 280*ex[2]^7*ex[3]^6*ex[4]^3*ex[6]^3 - 
    140*ex[2]^8*ex[3]^6*ex[4]^3*ex[6]^3 - 28*ex[2]^9*ex[3]^6*ex[4]^3*
     ex[6]^3 + 10*ex[2]^3*ex[3]*ex[4]^4*ex[6]^3 + 80*ex[2]^3*ex[3]^2*ex[4]^4*
     ex[6]^3 + 36*ex[2]^4*ex[3]^2*ex[4]^4*ex[6]^3 + 
    179*ex[2]^3*ex[3]^3*ex[4]^4*ex[6]^3 + 182*ex[2]^4*ex[3]^3*ex[4]^4*
     ex[6]^3 + 43*ex[2]^5*ex[3]^3*ex[4]^4*ex[6]^3 + 
    165*ex[2]^3*ex[3]^4*ex[4]^4*ex[6]^3 + 323*ex[2]^4*ex[3]^4*ex[4]^4*
     ex[6]^3 + 191*ex[2]^5*ex[3]^4*ex[4]^4*ex[6]^3 + 
    33*ex[2]^6*ex[3]^4*ex[4]^4*ex[6]^3 + 63*ex[2]^3*ex[3]^5*ex[4]^4*ex[6]^3 + 
    196*ex[2]^4*ex[3]^5*ex[4]^4*ex[6]^3 + 210*ex[2]^5*ex[3]^5*ex[4]^4*
     ex[6]^3 + 84*ex[2]^6*ex[3]^5*ex[4]^4*ex[6]^3 + 
    7*ex[2]^7*ex[3]^5*ex[4]^4*ex[6]^3 + 7*ex[2]^3*ex[3]^6*ex[4]^4*ex[6]^3 + 
    35*ex[2]^4*ex[3]^6*ex[4]^4*ex[6]^3 + 70*ex[2]^5*ex[3]^6*ex[4]^4*ex[6]^3 + 
    70*ex[2]^6*ex[3]^6*ex[4]^4*ex[6]^3 + 35*ex[2]^7*ex[3]^6*ex[4]^4*ex[6]^3 + 
    7*ex[2]^8*ex[3]^6*ex[4]^4*ex[6]^3 - 26*ex[2]^7*ex[3]^3*ex[6]^4 - 
    6*ex[2]^8*ex[3]^3*ex[6]^4 - 40*ex[2]^7*ex[3]^4*ex[6]^4 - 
    60*ex[2]^8*ex[3]^4*ex[6]^4 - 20*ex[2]^9*ex[3]^4*ex[6]^4 - 
    14*ex[2]^7*ex[3]^5*ex[6]^4 - 42*ex[2]^8*ex[3]^5*ex[6]^4 - 
    42*ex[2]^9*ex[3]^5*ex[6]^4 - 14*ex[2]^10*ex[3]^5*ex[6]^4 + 
    14*ex[2]^6*ex[3]^2*ex[4]*ex[6]^4 + 88*ex[2]^6*ex[3]^3*ex[4]*ex[6]^4 + 
    28*ex[2]^7*ex[3]^3*ex[4]*ex[6]^4 + 123*ex[2]^6*ex[3]^4*ex[4]*ex[6]^4 + 
    186*ex[2]^7*ex[3]^4*ex[4]*ex[6]^4 + 63*ex[2]^8*ex[3]^4*ex[4]*ex[6]^4 + 
    42*ex[2]^6*ex[3]^5*ex[4]*ex[6]^4 + 126*ex[2]^7*ex[3]^5*ex[4]*ex[6]^4 + 
    126*ex[2]^8*ex[3]^5*ex[4]*ex[6]^4 + 42*ex[2]^9*ex[3]^5*ex[4]*ex[6]^4 - 
    14*ex[2]^5*ex[3]^2*ex[4]^2*ex[6]^4 - 106*ex[2]^5*ex[3]^3*ex[4]^2*
     ex[6]^4 - 46*ex[2]^6*ex[3]^3*ex[4]^2*ex[6]^4 - 
    126*ex[2]^5*ex[3]^4*ex[4]^2*ex[6]^4 - 192*ex[2]^6*ex[3]^4*ex[4]^2*
     ex[6]^4 - 66*ex[2]^7*ex[3]^4*ex[4]^2*ex[6]^4 - 
    42*ex[2]^5*ex[3]^5*ex[4]^2*ex[6]^4 - 126*ex[2]^6*ex[3]^5*ex[4]^2*
     ex[6]^4 - 126*ex[2]^7*ex[3]^5*ex[4]^2*ex[6]^4 - 
    42*ex[2]^8*ex[3]^5*ex[4]^2*ex[6]^4 + 11*ex[2]^4*ex[3]^2*ex[4]^3*ex[6]^4 + 
    44*ex[2]^4*ex[3]^3*ex[4]^3*ex[6]^4 + 24*ex[2]^5*ex[3]^3*ex[4]^3*ex[6]^4 + 
    43*ex[2]^4*ex[3]^4*ex[4]^3*ex[6]^4 + 66*ex[2]^5*ex[3]^4*ex[4]^3*ex[6]^4 + 
    23*ex[2]^6*ex[3]^4*ex[4]^3*ex[6]^4 + 14*ex[2]^4*ex[3]^5*ex[4]^3*ex[6]^4 + 
    42*ex[2]^5*ex[3]^5*ex[4]^3*ex[6]^4 + 42*ex[2]^6*ex[3]^5*ex[4]^3*ex[6]^4 + 
    14*ex[2]^7*ex[3]^5*ex[4]^3*ex[6]^4 + 4*ex[2]^7*ex[3]^3*ex[6]^5 + 
    4*ex[2]^7*ex[3]^4*ex[6]^5 + 4*ex[2]^8*ex[3]^4*ex[6]^5 - 
    8*ex[2]^6*ex[3]^3*ex[4]*ex[6]^5 - 8*ex[2]^6*ex[3]^4*ex[4]*ex[6]^5 - 
    8*ex[2]^7*ex[3]^4*ex[4]*ex[6]^5 + 4*ex[2]^5*ex[3]^3*ex[4]^2*ex[6]^5 + 
    4*ex[2]^5*ex[3]^4*ex[4]^2*ex[6]^5 + 4*ex[2]^6*ex[3]^4*ex[4]^2*ex[6]^5, 
  y[110] -> 55*ex[2]^8*ex[3]^2*ex[4] + 14*ex[2]^9*ex[3]^2*ex[4] + 
    3*ex[2]^10*ex[3]^2*ex[4] + 82*ex[2]^8*ex[3]^3*ex[4] + 
    213*ex[2]^9*ex[3]^3*ex[4] + 160*ex[2]^10*ex[3]^3*ex[4] + 
    25*ex[2]^11*ex[3]^3*ex[4] + 6*ex[2]^8*ex[3]^4*ex[4] + 
    52*ex[2]^9*ex[3]^4*ex[4] + 174*ex[2]^10*ex[3]^4*ex[4] + 
    219*ex[2]^11*ex[3]^4*ex[4] + 102*ex[2]^12*ex[3]^4*ex[4] + 
    11*ex[2]^13*ex[3]^4*ex[4] - 14*ex[2]^8*ex[3]^5*ex[4] - 
    119*ex[2]^9*ex[3]^5*ex[4] - 308*ex[2]^10*ex[3]^5*ex[4] - 
    350*ex[2]^11*ex[3]^5*ex[4] - 182*ex[2]^12*ex[3]^5*ex[4] - 
    35*ex[2]^13*ex[3]^5*ex[4] + 7*ex[2]^8*ex[3]^6*ex[4] + 
    28*ex[2]^9*ex[3]^6*ex[4] + 35*ex[2]^10*ex[3]^6*ex[4] - 
    35*ex[2]^12*ex[3]^6*ex[4] - 28*ex[2]^13*ex[3]^6*ex[4] - 
    7*ex[2]^14*ex[3]^6*ex[4] - 398*ex[2]^7*ex[3]^2*ex[4]^2 - 
    91*ex[2]^8*ex[3]^2*ex[4]^2 - 18*ex[2]^9*ex[3]^2*ex[4]^2 + 
    3*ex[2]^10*ex[3]^2*ex[4]^2 - 572*ex[2]^7*ex[3]^3*ex[4]^2 - 
    1494*ex[2]^8*ex[3]^3*ex[4]^2 - 1105*ex[2]^9*ex[3]^3*ex[4]^2 - 
    152*ex[2]^10*ex[3]^3*ex[4]^2 + 3*ex[2]^11*ex[3]^3*ex[4]^2 - 
    6*ex[2]^7*ex[3]^4*ex[4]^2 - 234*ex[2]^8*ex[3]^4*ex[4]^2 - 
    1055*ex[2]^9*ex[3]^4*ex[4]^2 - 1439*ex[2]^10*ex[3]^4*ex[4]^2 - 
    679*ex[2]^11*ex[3]^4*ex[4]^2 - 67*ex[2]^12*ex[3]^4*ex[4]^2 + 
    112*ex[2]^7*ex[3]^5*ex[4]^2 + 938*ex[2]^8*ex[3]^5*ex[4]^2 + 
    2429*ex[2]^9*ex[3]^5*ex[4]^2 + 2786*ex[2]^10*ex[3]^5*ex[4]^2 + 
    1484*ex[2]^11*ex[3]^5*ex[4]^2 + 308*ex[2]^12*ex[3]^5*ex[4]^2 + 
    7*ex[2]^13*ex[3]^5*ex[4]^2 - 56*ex[2]^7*ex[3]^6*ex[4]^2 - 
    231*ex[2]^8*ex[3]^6*ex[4]^2 - 315*ex[2]^9*ex[3]^6*ex[4]^2 - 
    70*ex[2]^10*ex[3]^6*ex[4]^2 + 210*ex[2]^11*ex[3]^6*ex[4]^2 + 
    189*ex[2]^12*ex[3]^6*ex[4]^2 + 49*ex[2]^13*ex[3]^6*ex[4]^2 - 
    11*ex[2]^6*ex[4]^3 + 66*ex[2]^6*ex[3]*ex[4]^3 - 
    27*ex[2]^7*ex[3]*ex[4]^3 - 16*ex[2]^8*ex[3]*ex[4]^3 + 
    1344*ex[2]^6*ex[3]^2*ex[4]^3 + 564*ex[2]^7*ex[3]^2*ex[4]^3 + 
    219*ex[2]^8*ex[3]^2*ex[4]^3 - 37*ex[2]^9*ex[3]^2*ex[4]^3 - 
    11*ex[2]^10*ex[3]^2*ex[4]^3 + 1676*ex[2]^6*ex[3]^3*ex[4]^3 + 
    4556*ex[2]^7*ex[3]^3*ex[4]^3 + 3622*ex[2]^8*ex[3]^3*ex[4]^3 + 
    789*ex[2]^9*ex[3]^3*ex[4]^3 + 142*ex[2]^10*ex[3]^3*ex[4]^3 + 
    11*ex[2]^11*ex[3]^3*ex[4]^3 - 165*ex[2]^6*ex[3]^4*ex[4]^3 - 
    39*ex[2]^7*ex[3]^4*ex[4]^3 + 2072*ex[2]^8*ex[3]^4*ex[4]^3 + 
    3568*ex[2]^9*ex[3]^4*ex[4]^3 + 1796*ex[2]^10*ex[3]^4*ex[4]^3 + 
    185*ex[2]^11*ex[3]^4*ex[4]^3 + 11*ex[2]^12*ex[3]^4*ex[4]^3 - 
    378*ex[2]^6*ex[3]^5*ex[4]^3 - 3171*ex[2]^7*ex[3]^5*ex[4]^3 - 
    8274*ex[2]^8*ex[3]^5*ex[4]^3 - 9632*ex[2]^9*ex[3]^5*ex[4]^3 - 
    5292*ex[2]^10*ex[3]^5*ex[4]^3 - 1197*ex[2]^11*ex[3]^5*ex[4]^3 - 
    56*ex[2]^12*ex[3]^5*ex[4]^3 + 196*ex[2]^6*ex[3]^6*ex[4]^3 + 
    833*ex[2]^7*ex[3]^6*ex[4]^3 + 1225*ex[2]^8*ex[3]^6*ex[4]^3 + 
    490*ex[2]^9*ex[3]^6*ex[4]^3 - 490*ex[2]^10*ex[3]^6*ex[4]^3 - 
    539*ex[2]^11*ex[3]^6*ex[4]^3 - 147*ex[2]^12*ex[3]^6*ex[4]^3 + 
    44*ex[2]^5*ex[4]^4 - 11*ex[2]^6*ex[4]^4 - 400*ex[2]^5*ex[3]*ex[4]^4 + 
    6*ex[2]^6*ex[3]*ex[4]^4 + 9*ex[2]^7*ex[3]*ex[4]^4 - 
    16*ex[2]^8*ex[3]*ex[4]^4 - 2750*ex[2]^5*ex[3]^2*ex[4]^4 - 
    2233*ex[2]^6*ex[3]^2*ex[4]^4 - 1359*ex[2]^7*ex[3]^2*ex[4]^4 - 
    119*ex[2]^8*ex[3]^2*ex[4]^4 - 16*ex[2]^9*ex[3]^2*ex[4]^4 - 
    11*ex[2]^10*ex[3]^2*ex[4]^4 - 2640*ex[2]^5*ex[3]^3*ex[4]^4 - 
    7768*ex[2]^6*ex[3]^3*ex[4]^4 - 7198*ex[2]^7*ex[3]^3*ex[4]^4 - 
    2822*ex[2]^8*ex[3]^3*ex[4]^4 - 1037*ex[2]^9*ex[3]^3*ex[4]^4 - 
    156*ex[2]^10*ex[3]^3*ex[4]^4 - 11*ex[2]^11*ex[3]^3*ex[4]^4 + 
    758*ex[2]^5*ex[3]^4*ex[4]^4 + 2175*ex[2]^6*ex[3]^4*ex[4]^4 + 
    30*ex[2]^7*ex[3]^4*ex[4]^4 - 3107*ex[2]^8*ex[3]^4*ex[4]^4 - 
    1777*ex[2]^9*ex[3]^4*ex[4]^4 - 76*ex[2]^10*ex[3]^4*ex[4]^4 - 
    19*ex[2]^11*ex[3]^4*ex[4]^4 + 700*ex[2]^5*ex[3]^5*ex[4]^4 + 
    5978*ex[2]^6*ex[3]^5*ex[4]^4 + 15813*ex[2]^7*ex[3]^5*ex[4]^4 + 
    18746*ex[2]^8*ex[3]^5*ex[4]^4 + 10640*ex[2]^9*ex[3]^5*ex[4]^4 + 
    2604*ex[2]^10*ex[3]^5*ex[4]^4 + 175*ex[2]^11*ex[3]^5*ex[4]^4 - 
    392*ex[2]^5*ex[3]^6*ex[4]^4 - 1715*ex[2]^6*ex[3]^6*ex[4]^4 - 
    2695*ex[2]^7*ex[3]^6*ex[4]^4 - 1470*ex[2]^8*ex[3]^6*ex[4]^4 + 
    490*ex[2]^9*ex[3]^6*ex[4]^4 + 833*ex[2]^10*ex[3]^6*ex[4]^4 + 
    245*ex[2]^11*ex[3]^6*ex[4]^4 - 11*ex[2]^4*ex[4]^5 + 58*ex[2]^5*ex[4]^5 + 
    3*ex[2]^6*ex[4]^5 + 1048*ex[2]^4*ex[3]*ex[4]^5 + 
    440*ex[2]^5*ex[3]*ex[4]^5 + 256*ex[2]^6*ex[3]*ex[4]^5 + 
    83*ex[2]^7*ex[3]*ex[4]^5 + 3610*ex[2]^4*ex[3]^2*ex[4]^5 + 
    4702*ex[2]^5*ex[3]^2*ex[4]^5 + 3603*ex[2]^6*ex[3]^2*ex[4]^5 + 
    864*ex[2]^7*ex[3]^2*ex[4]^5 + 232*ex[2]^8*ex[3]^2*ex[4]^5 + 
    55*ex[2]^9*ex[3]^2*ex[4]^5 + 2282*ex[2]^4*ex[3]^3*ex[4]^5 + 
    7641*ex[2]^5*ex[3]^3*ex[4]^5 + 8594*ex[2]^6*ex[3]^3*ex[4]^5 + 
    5071*ex[2]^7*ex[3]^3*ex[4]^5 + 2326*ex[2]^8*ex[3]^3*ex[4]^5 + 
    372*ex[2]^9*ex[3]^3*ex[4]^5 + 22*ex[2]^10*ex[3]^3*ex[4]^5 - 
    1529*ex[2]^4*ex[3]^4*ex[4]^5 - 5709*ex[2]^5*ex[3]^4*ex[4]^5 - 
    6281*ex[2]^6*ex[3]^4*ex[4]^5 - 2524*ex[2]^7*ex[3]^4*ex[4]^5 - 
    1006*ex[2]^8*ex[3]^4*ex[4]^5 - 613*ex[2]^9*ex[3]^4*ex[4]^5 - 
    30*ex[2]^10*ex[3]^4*ex[4]^5 - 770*ex[2]^4*ex[3]^5*ex[4]^5 - 
    6825*ex[2]^5*ex[3]^5*ex[4]^5 - 18410*ex[2]^6*ex[3]^5*ex[4]^5 - 
    22260*ex[2]^7*ex[3]^5*ex[4]^5 - 13020*ex[2]^8*ex[3]^5*ex[4]^5 - 
    3395*ex[2]^9*ex[3]^5*ex[4]^5 - 280*ex[2]^10*ex[3]^5*ex[4]^5 + 
    490*ex[2]^4*ex[3]^6*ex[4]^5 + 2205*ex[2]^5*ex[3]^6*ex[4]^5 + 
    3675*ex[2]^6*ex[3]^6*ex[4]^5 + 2450*ex[2]^7*ex[3]^6*ex[4]^5 - 
    735*ex[2]^9*ex[3]^6*ex[4]^5 - 245*ex[2]^10*ex[3]^6*ex[4]^5 - 
    134*ex[2]^3*ex[4]^6 - 112*ex[2]^4*ex[4]^6 - 6*ex[2]^5*ex[4]^6 + 
    3*ex[2]^6*ex[4]^6 - 1428*ex[2]^3*ex[3]*ex[4]^6 - 
    1136*ex[2]^4*ex[3]*ex[4]^6 - 696*ex[2]^5*ex[3]*ex[4]^6 - 
    146*ex[2]^6*ex[3]*ex[4]^6 + 3*ex[2]^7*ex[3]*ex[4]^6 - 
    2928*ex[2]^3*ex[3]^2*ex[4]^6 - 5263*ex[2]^4*ex[3]^2*ex[4]^6 - 
    4678*ex[2]^5*ex[3]^2*ex[4]^6 - 1604*ex[2]^6*ex[3]^2*ex[4]^6 - 
    521*ex[2]^7*ex[3]^2*ex[4]^6 - 100*ex[2]^8*ex[3]^2*ex[4]^6 - 
    820*ex[2]^3*ex[3]^3*ex[4]^6 - 3678*ex[2]^4*ex[3]^3*ex[4]^6 - 
    5299*ex[2]^5*ex[3]^3*ex[4]^6 - 4268*ex[2]^6*ex[3]^3*ex[4]^6 - 
    2203*ex[2]^7*ex[3]^3*ex[4]^6 - 296*ex[2]^8*ex[3]^3*ex[4]^6 - 
    4*ex[2]^9*ex[3]^3*ex[4]^6 + 1710*ex[2]^3*ex[3]^4*ex[4]^6 + 
    7148*ex[2]^4*ex[3]^4*ex[4]^6 + 10585*ex[2]^5*ex[3]^4*ex[4]^6 + 
    7947*ex[2]^6*ex[3]^4*ex[4]^6 + 3967*ex[2]^7*ex[3]^4*ex[4]^6 + 
    1261*ex[2]^8*ex[3]^4*ex[4]^6 + 94*ex[2]^9*ex[3]^4*ex[4]^6 + 
    504*ex[2]^3*ex[3]^5*ex[4]^6 + 4774*ex[2]^4*ex[3]^5*ex[4]^6 + 
    13223*ex[2]^5*ex[3]^5*ex[4]^6 + 16310*ex[2]^6*ex[3]^5*ex[4]^6 + 
    9772*ex[2]^7*ex[3]^5*ex[4]^6 + 2660*ex[2]^8*ex[3]^5*ex[4]^6 + 
    245*ex[2]^9*ex[3]^5*ex[4]^6 - 392*ex[2]^3*ex[3]^6*ex[4]^6 - 
    1813*ex[2]^4*ex[3]^6*ex[4]^6 - 3185*ex[2]^5*ex[3]^6*ex[4]^6 - 
    2450*ex[2]^6*ex[3]^6*ex[4]^6 - 490*ex[2]^7*ex[3]^6*ex[4]^6 + 
    343*ex[2]^8*ex[3]^6*ex[4]^6 + 147*ex[2]^9*ex[3]^6*ex[4]^6 + 
    193*ex[2]^2*ex[4]^7 + 101*ex[2]^3*ex[4]^7 - 9*ex[2]^5*ex[4]^7 + 
    1006*ex[2]^2*ex[3]*ex[4]^7 + 1115*ex[2]^3*ex[3]*ex[4]^7 + 
    710*ex[2]^4*ex[3]*ex[4]^7 + 109*ex[2]^5*ex[3]*ex[4]^7 - 
    6*ex[2]^6*ex[3]*ex[4]^7 + 1282*ex[2]^2*ex[3]^2*ex[4]^7 + 
    2961*ex[2]^3*ex[3]^2*ex[4]^7 + 3003*ex[2]^4*ex[3]^2*ex[4]^7 + 
    1307*ex[2]^5*ex[3]^2*ex[4]^7 + 506*ex[2]^6*ex[3]^2*ex[4]^7 + 
    86*ex[2]^7*ex[3]^2*ex[4]^7 - 256*ex[2]^2*ex[3]^3*ex[4]^7 - 
    66*ex[2]^3*ex[3]^3*ex[4]^7 + 688*ex[2]^4*ex[3]^3*ex[4]^7 + 
    1215*ex[2]^5*ex[3]^3*ex[4]^7 + 790*ex[2]^6*ex[3]^3*ex[4]^7 + 
    31*ex[2]^7*ex[3]^3*ex[4]^7 - 14*ex[2]^8*ex[3]^3*ex[4]^7 - 
    1103*ex[2]^2*ex[3]^4*ex[4]^7 - 4897*ex[2]^3*ex[3]^4*ex[4]^7 - 
    8166*ex[2]^4*ex[3]^4*ex[4]^7 - 7060*ex[2]^5*ex[3]^4*ex[4]^7 - 
    3632*ex[2]^6*ex[3]^4*ex[4]^7 - 1021*ex[2]^7*ex[3]^4*ex[4]^7 - 
    77*ex[2]^8*ex[3]^4*ex[4]^7 - 182*ex[2]^2*ex[3]^5*ex[4]^7 - 
    1953*ex[2]^3*ex[3]^5*ex[4]^7 - 5614*ex[2]^4*ex[3]^5*ex[4]^7 - 
    7056*ex[2]^5*ex[3]^5*ex[4]^7 - 4284*ex[2]^6*ex[3]^5*ex[4]^7 - 
    1183*ex[2]^7*ex[3]^5*ex[4]^7 - 112*ex[2]^8*ex[3]^5*ex[4]^7 + 
    196*ex[2]^2*ex[3]^6*ex[4]^7 + 931*ex[2]^3*ex[3]^6*ex[4]^7 + 
    1715*ex[2]^4*ex[3]^6*ex[4]^7 + 1470*ex[2]^5*ex[3]^6*ex[4]^7 + 
    490*ex[2]^6*ex[3]^6*ex[4]^7 - 49*ex[2]^7*ex[3]^6*ex[4]^7 - 
    49*ex[2]^8*ex[3]^6*ex[4]^7 - 94*ex[2]*ex[4]^8 - 43*ex[2]^2*ex[4]^8 + 
    6*ex[2]^3*ex[4]^8 + 9*ex[2]^4*ex[4]^8 - 316*ex[2]*ex[3]*ex[4]^8 - 
    450*ex[2]^2*ex[3]*ex[4]^8 - 305*ex[2]^3*ex[3]*ex[4]^8 - 
    32*ex[2]^4*ex[3]*ex[4]^8 + 3*ex[2]^5*ex[3]*ex[4]^8 - 
    188*ex[2]*ex[3]^2*ex[4]^8 - 635*ex[2]^2*ex[3]^2*ex[4]^8 - 
    801*ex[2]^3*ex[3]^2*ex[4]^8 - 462*ex[2]^4*ex[3]^2*ex[4]^8 - 
    231*ex[2]^5*ex[3]^2*ex[4]^8 - 37*ex[2]^6*ex[3]^2*ex[4]^8 + 
    336*ex[2]*ex[3]^3*ex[4]^8 + 860*ex[2]^2*ex[3]^3*ex[4]^8 + 
    858*ex[2]^3*ex[3]^3*ex[4]^8 + 330*ex[2]^4*ex[3]^3*ex[4]^8 + 
    37*ex[2]^5*ex[3]^3*ex[4]^8 + 52*ex[2]^6*ex[3]^3*ex[4]^8 + 
    7*ex[2]^7*ex[3]^3*ex[4]^8 + 386*ex[2]*ex[3]^4*ex[4]^8 + 
    1767*ex[2]^2*ex[3]^4*ex[4]^8 + 3112*ex[2]^3*ex[3]^4*ex[4]^8 + 
    2823*ex[2]^4*ex[3]^4*ex[4]^8 + 1433*ex[2]^5*ex[3]^4*ex[4]^8 + 
    362*ex[2]^6*ex[3]^4*ex[4]^8 + 21*ex[2]^7*ex[3]^4*ex[4]^8 + 
    28*ex[2]*ex[3]^5*ex[4]^8 + 406*ex[2]^2*ex[3]^5*ex[4]^8 + 
    1239*ex[2]^3*ex[3]^5*ex[4]^8 + 1582*ex[2]^4*ex[3]^5*ex[4]^8 + 
    952*ex[2]^5*ex[3]^5*ex[4]^8 + 252*ex[2]^6*ex[3]^5*ex[4]^8 + 
    21*ex[2]^7*ex[3]^5*ex[4]^8 - 56*ex[2]*ex[3]^6*ex[4]^8 - 
    273*ex[2]^2*ex[3]^6*ex[4]^8 - 525*ex[2]^3*ex[3]^6*ex[4]^8 - 
    490*ex[2]^4*ex[3]^6*ex[4]^8 - 210*ex[2]^5*ex[3]^6*ex[4]^8 - 
    21*ex[2]^6*ex[3]^6*ex[4]^8 + 7*ex[2]^7*ex[3]^6*ex[4]^8 + 13*ex[4]^9 + 
    7*ex[2]*ex[4]^9 - 3*ex[2]^2*ex[4]^9 - 3*ex[2]^3*ex[4]^9 + 
    24*ex[3]*ex[4]^9 + 52*ex[2]*ex[3]*ex[4]^9 + 42*ex[2]^2*ex[3]*ex[4]^9 + 
    2*ex[2]^3*ex[3]*ex[4]^9 - 27*ex[3]^2*ex[4]^9 - 19*ex[2]*ex[3]^2*ex[4]^9 + 
    28*ex[2]^2*ex[3]^2*ex[4]^9 + 48*ex[2]^3*ex[3]^2*ex[4]^9 + 
    41*ex[2]^4*ex[3]^2*ex[4]^9 + 7*ex[2]^5*ex[3]^2*ex[4]^9 - 
    88*ex[3]^3*ex[4]^9 - 264*ex[2]*ex[3]^3*ex[4]^9 - 
    320*ex[2]^2*ex[3]^3*ex[4]^9 - 188*ex[2]^3*ex[3]^3*ex[4]^9 - 
    58*ex[2]^4*ex[3]^3*ex[4]^9 - 14*ex[2]^5*ex[3]^3*ex[4]^9 - 
    57*ex[3]^4*ex[4]^9 - 263*ex[2]*ex[3]^4*ex[4]^9 - 
    471*ex[2]^2*ex[3]^4*ex[4]^9 - 427*ex[2]^3*ex[3]^4*ex[4]^9 - 
    204*ex[2]^4*ex[3]^4*ex[4]^9 - 42*ex[2]^5*ex[3]^4*ex[4]^9 - 
    28*ex[2]*ex[3]^5*ex[4]^9 - 98*ex[2]^2*ex[3]^5*ex[4]^9 - 
    126*ex[2]^3*ex[3]^5*ex[4]^9 - 70*ex[2]^4*ex[3]^5*ex[4]^9 - 
    14*ex[2]^5*ex[3]^5*ex[4]^9 + 7*ex[3]^6*ex[4]^9 + 
    35*ex[2]*ex[3]^6*ex[4]^9 + 70*ex[2]^2*ex[3]^6*ex[4]^9 + 
    70*ex[2]^3*ex[3]^6*ex[4]^9 + 35*ex[2]^4*ex[3]^6*ex[4]^9 + 
    7*ex[2]^5*ex[3]^6*ex[4]^9 + 7*ex[2]^9*ex[3]^3*ex[6] - 
    3*ex[2]^11*ex[3]^3*ex[6] + 21*ex[2]^9*ex[3]^4*ex[6] + 
    35*ex[2]^10*ex[3]^4*ex[6] + 11*ex[2]^11*ex[3]^4*ex[6] - 
    3*ex[2]^12*ex[3]^4*ex[6] + 21*ex[2]^9*ex[3]^5*ex[6] + 
    70*ex[2]^10*ex[3]^5*ex[6] + 84*ex[2]^11*ex[3]^5*ex[6] + 
    42*ex[2]^12*ex[3]^5*ex[6] + 7*ex[2]^13*ex[3]^5*ex[6] + 
    7*ex[2]^9*ex[3]^6*ex[6] + 35*ex[2]^10*ex[3]^6*ex[6] + 
    70*ex[2]^11*ex[3]^6*ex[6] + 70*ex[2]^12*ex[3]^6*ex[6] + 
    35*ex[2]^13*ex[3]^6*ex[6] + 7*ex[2]^14*ex[3]^6*ex[6] - 
    275*ex[2]^8*ex[3]^2*ex[4]*ex[6] - 50*ex[2]^9*ex[3]^2*ex[4]*ex[6] - 
    9*ex[2]^10*ex[3]^2*ex[4]*ex[6] - 356*ex[2]^8*ex[3]^3*ex[4]*ex[6] - 
    808*ex[2]^9*ex[3]^3*ex[4]*ex[6] - 578*ex[2]^10*ex[3]^3*ex[4]*ex[6] - 
    78*ex[2]^11*ex[3]^3*ex[4]*ex[6] - 144*ex[2]^8*ex[3]^4*ex[4]*ex[6] - 
    272*ex[2]^9*ex[3]^4*ex[4]*ex[6] - 408*ex[2]^10*ex[3]^4*ex[4]*ex[6] - 
    526*ex[2]^11*ex[3]^4*ex[4]*ex[6] - 268*ex[2]^12*ex[3]^4*ex[4]*ex[6] - 
    22*ex[2]^13*ex[3]^4*ex[4]*ex[6] - 140*ex[2]^8*ex[3]^5*ex[4]*ex[6] - 
    238*ex[2]^9*ex[3]^5*ex[4]*ex[6] + 224*ex[2]^10*ex[3]^5*ex[4]*ex[6] + 
    700*ex[2]^11*ex[3]^5*ex[4]*ex[6] + 476*ex[2]^12*ex[3]^5*ex[4]*ex[6] + 
    98*ex[2]^13*ex[3]^5*ex[4]*ex[6] - 77*ex[2]^8*ex[3]^6*ex[4]*ex[6] - 
    364*ex[2]^9*ex[3]^6*ex[4]*ex[6] - 665*ex[2]^10*ex[3]^6*ex[4]*ex[6] - 
    560*ex[2]^11*ex[3]^6*ex[4]*ex[6] - 175*ex[2]^12*ex[3]^6*ex[4]*ex[6] + 
    28*ex[2]^13*ex[3]^6*ex[4]*ex[6] + 21*ex[2]^14*ex[3]^6*ex[4]*ex[6] + 
    11*ex[2]^7*ex[3]*ex[4]^2*ex[6] + 1711*ex[2]^7*ex[3]^2*ex[4]^2*ex[6] + 
    311*ex[2]^8*ex[3]^2*ex[4]^2*ex[6] + 70*ex[2]^9*ex[3]^2*ex[4]^2*ex[6] - 
    6*ex[2]^10*ex[3]^2*ex[4]^2*ex[6] + 1926*ex[2]^7*ex[3]^3*ex[4]^2*ex[6] + 
    4790*ex[2]^8*ex[3]^3*ex[4]^2*ex[6] + 3487*ex[2]^9*ex[3]^3*ex[4]^2*ex[6] + 
    424*ex[2]^10*ex[3]^3*ex[4]^2*ex[6] + 5*ex[2]^11*ex[3]^3*ex[4]^2*ex[6] + 
    282*ex[2]^7*ex[3]^4*ex[4]^2*ex[6] + 342*ex[2]^8*ex[3]^4*ex[4]^2*ex[6] + 
    1481*ex[2]^9*ex[3]^4*ex[4]^2*ex[6] + 2793*ex[2]^10*ex[3]^4*ex[4]^2*
     ex[6] + 1473*ex[2]^11*ex[3]^4*ex[4]^2*ex[6] + 
    101*ex[2]^12*ex[3]^4*ex[4]^2*ex[6] + 399*ex[2]^7*ex[3]^5*ex[4]^2*ex[6] - 
    196*ex[2]^8*ex[3]^5*ex[4]^2*ex[6] - 3668*ex[2]^9*ex[3]^5*ex[4]^2*ex[6] - 
    5852*ex[2]^10*ex[3]^5*ex[4]^2*ex[6] - 3493*ex[2]^11*ex[3]^5*ex[4]^2*
     ex[6] - 728*ex[2]^12*ex[3]^5*ex[4]^2*ex[6] - 14*ex[2]^13*ex[3]^5*ex[4]^2*
     ex[6] + 343*ex[2]^7*ex[3]^6*ex[4]^2*ex[6] + 1589*ex[2]^8*ex[3]^6*ex[4]^2*
     ex[6] + 2800*ex[2]^9*ex[3]^6*ex[4]^2*ex[6] + 
    2170*ex[2]^10*ex[3]^6*ex[4]^2*ex[6] + 455*ex[2]^11*ex[3]^6*ex[4]^2*
     ex[6] - 287*ex[2]^12*ex[3]^6*ex[4]^2*ex[6] - 
    126*ex[2]^13*ex[3]^6*ex[4]^2*ex[6] + 33*ex[2]^6*ex[4]^3*ex[6] - 
    308*ex[2]^6*ex[3]*ex[4]^3*ex[6] + 60*ex[2]^7*ex[3]*ex[4]^3*ex[6] + 
    32*ex[2]^8*ex[3]*ex[4]^3*ex[6] - 4663*ex[2]^6*ex[3]^2*ex[4]^3*ex[6] - 
    1578*ex[2]^7*ex[3]^2*ex[4]^3*ex[6] - 686*ex[2]^8*ex[3]^2*ex[4]^3*ex[6] + 
    40*ex[2]^9*ex[3]^2*ex[4]^3*ex[6] + 11*ex[2]^10*ex[3]^2*ex[4]^3*ex[6] - 
    4346*ex[2]^6*ex[3]^3*ex[4]^3*ex[6] - 11632*ex[2]^7*ex[3]^3*ex[4]^3*
     ex[6] - 8922*ex[2]^8*ex[3]^3*ex[4]^3*ex[6] - 
    1410*ex[2]^9*ex[3]^3*ex[4]^3*ex[6] - 214*ex[2]^10*ex[3]^3*ex[4]^3*ex[6] + 
    151*ex[2]^6*ex[3]^4*ex[4]^3*ex[6] + 1816*ex[2]^7*ex[3]^4*ex[4]^3*ex[6] - 
    551*ex[2]^8*ex[3]^4*ex[4]^3*ex[6] - 5164*ex[2]^9*ex[3]^4*ex[4]^3*ex[6] - 
    3121*ex[2]^10*ex[3]^4*ex[4]^3*ex[6] - 184*ex[2]^11*ex[3]^4*ex[4]^3*
     ex[6] - 11*ex[2]^12*ex[3]^4*ex[4]^3*ex[6] - 658*ex[2]^6*ex[3]^5*ex[4]^3*
     ex[6] + 2128*ex[2]^7*ex[3]^5*ex[4]^3*ex[6] + 
    12390*ex[2]^8*ex[3]^5*ex[4]^3*ex[6] + 17920*ex[2]^9*ex[3]^5*ex[4]^3*
     ex[6] + 10570*ex[2]^10*ex[3]^5*ex[4]^3*ex[6] + 
    2352*ex[2]^11*ex[3]^5*ex[4]^3*ex[6] + 98*ex[2]^12*ex[3]^5*ex[4]^3*ex[6] - 
    833*ex[2]^6*ex[3]^6*ex[4]^3*ex[6] - 3850*ex[2]^7*ex[3]^6*ex[4]^3*ex[6] - 
    6755*ex[2]^8*ex[3]^6*ex[4]^3*ex[6] - 5180*ex[2]^9*ex[3]^6*ex[4]^3*ex[6] - 
    1015*ex[2]^10*ex[3]^6*ex[4]^3*ex[6] + 742*ex[2]^11*ex[3]^6*ex[4]^3*
     ex[6] + 315*ex[2]^12*ex[3]^6*ex[4]^3*ex[6] - 110*ex[2]^5*ex[4]^4*ex[6] + 
    22*ex[2]^6*ex[4]^4*ex[6] + 1340*ex[2]^5*ex[3]*ex[4]^4*ex[6] + 
    38*ex[2]^6*ex[3]*ex[4]^4*ex[6] - 37*ex[2]^7*ex[3]*ex[4]^4*ex[6] + 
    16*ex[2]^8*ex[3]*ex[4]^4*ex[6] + 7212*ex[2]^5*ex[3]^2*ex[4]^4*ex[6] + 
    4790*ex[2]^6*ex[3]^2*ex[4]^4*ex[6] + 2991*ex[2]^7*ex[3]^2*ex[4]^4*ex[6] + 
    191*ex[2]^8*ex[3]^2*ex[4]^4*ex[6] - 28*ex[2]^9*ex[3]^2*ex[4]^4*ex[6] + 
    4841*ex[2]^5*ex[3]^3*ex[4]^4*ex[6] + 14394*ex[2]^6*ex[3]^3*ex[4]^4*
     ex[6] + 12155*ex[2]^7*ex[3]^3*ex[4]^4*ex[6] + 
    3052*ex[2]^8*ex[3]^3*ex[4]^4*ex[6] + 1058*ex[2]^9*ex[3]^3*ex[4]^4*ex[6] + 
    68*ex[2]^10*ex[3]^3*ex[4]^4*ex[6] - 1411*ex[2]^5*ex[3]^4*ex[4]^4*ex[6] - 
    7143*ex[2]^6*ex[3]^4*ex[4]^4*ex[6] - 6133*ex[2]^7*ex[3]^4*ex[4]^4*ex[6] + 
    2007*ex[2]^8*ex[3]^4*ex[4]^4*ex[6] + 2284*ex[2]^9*ex[3]^4*ex[4]^4*ex[6] - 
    116*ex[2]^10*ex[3]^4*ex[4]^4*ex[6] + 8*ex[2]^11*ex[3]^4*ex[4]^4*ex[6] + 
    735*ex[2]^5*ex[3]^5*ex[4]^4*ex[6] - 4242*ex[2]^6*ex[3]^5*ex[4]^4*ex[6] - 
    20510*ex[2]^7*ex[3]^5*ex[4]^4*ex[6] - 28980*ex[2]^8*ex[3]^5*ex[4]^4*
     ex[6] - 17325*ex[2]^9*ex[3]^5*ex[4]^4*ex[6] - 
    4130*ex[2]^10*ex[3]^5*ex[4]^4*ex[6] - 252*ex[2]^11*ex[3]^5*ex[4]^4*
     ex[6] + 1225*ex[2]^5*ex[3]^6*ex[4]^4*ex[6] + 
    5705*ex[2]^6*ex[3]^6*ex[4]^4*ex[6] + 10150*ex[2]^7*ex[3]^6*ex[4]^4*
     ex[6] + 8050*ex[2]^8*ex[3]^6*ex[4]^4*ex[6] + 
    1925*ex[2]^9*ex[3]^6*ex[4]^4*ex[6] - 875*ex[2]^10*ex[3]^6*ex[4]^4*ex[6] - 
    420*ex[2]^11*ex[3]^6*ex[4]^4*ex[6] - 22*ex[2]^4*ex[4]^5*ex[6] - 
    88*ex[2]^5*ex[4]^5*ex[6] - 3*ex[2]^6*ex[4]^5*ex[6] - 
    2482*ex[2]^4*ex[3]*ex[4]^5*ex[6] - 778*ex[2]^5*ex[3]*ex[4]^5*ex[6] - 
    300*ex[2]^6*ex[3]*ex[4]^5*ex[6] - 70*ex[2]^7*ex[3]*ex[4]^5*ex[6] - 
    6557*ex[2]^4*ex[3]^2*ex[4]^5*ex[6] - 7166*ex[2]^5*ex[3]^2*ex[4]^5*ex[6] - 
    5326*ex[2]^6*ex[3]^2*ex[4]^5*ex[6] - 646*ex[2]^7*ex[3]^2*ex[4]^5*ex[6] + 
    9*ex[2]^8*ex[3]^2*ex[4]^5*ex[6] - 2246*ex[2]^4*ex[3]^3*ex[4]^5*ex[6] - 
    8468*ex[2]^5*ex[3]^3*ex[4]^5*ex[6] - 8290*ex[2]^6*ex[3]^3*ex[4]^5*ex[6] - 
    3334*ex[2]^7*ex[3]^3*ex[4]^5*ex[6] - 1818*ex[2]^8*ex[3]^3*ex[4]^5*ex[6] - 
    168*ex[2]^9*ex[3]^3*ex[4]^5*ex[6] + 2362*ex[2]^4*ex[3]^4*ex[4]^5*ex[6] + 
    11090*ex[2]^5*ex[3]^4*ex[4]^5*ex[6] + 13838*ex[2]^6*ex[3]^4*ex[4]^5*
     ex[6] + 5838*ex[2]^7*ex[3]^4*ex[4]^5*ex[6] + 
    1526*ex[2]^8*ex[3]^4*ex[4]^5*ex[6] + 836*ex[2]^9*ex[3]^4*ex[4]^5*ex[6] + 
    38*ex[2]^10*ex[3]^4*ex[4]^5*ex[6] - 616*ex[2]^4*ex[3]^5*ex[4]^5*ex[6] + 
    4018*ex[2]^5*ex[3]^5*ex[4]^5*ex[6] + 18956*ex[2]^6*ex[3]^5*ex[4]^5*
     ex[6] + 26908*ex[2]^7*ex[3]^5*ex[4]^5*ex[6] + 
    16408*ex[2]^8*ex[3]^5*ex[4]^5*ex[6] + 4130*ex[2]^9*ex[3]^5*ex[4]^5*
     ex[6] + 308*ex[2]^10*ex[3]^5*ex[4]^5*ex[6] - 
    1127*ex[2]^4*ex[3]^6*ex[4]^5*ex[6] - 5320*ex[2]^5*ex[3]^6*ex[4]^5*ex[6] - 
    9695*ex[2]^6*ex[3]^6*ex[4]^5*ex[6] - 8120*ex[2]^7*ex[3]^6*ex[4]^5*ex[6] - 
    2485*ex[2]^8*ex[3]^6*ex[4]^5*ex[6] + 448*ex[2]^9*ex[3]^6*ex[4]^5*ex[6] + 
    315*ex[2]^10*ex[3]^6*ex[4]^5*ex[6] + 274*ex[2]^3*ex[4]^6*ex[6] + 
    124*ex[2]^4*ex[4]^6*ex[6] + 12*ex[2]^5*ex[4]^6*ex[6] + 
    2165*ex[2]^3*ex[3]*ex[4]^6*ex[6] + 1276*ex[2]^4*ex[3]*ex[4]^6*ex[6] + 
    663*ex[2]^5*ex[3]*ex[4]^6*ex[6] + 94*ex[2]^6*ex[3]*ex[4]^6*ex[6] + 
    3109*ex[2]^3*ex[3]^2*ex[4]^6*ex[6] + 4895*ex[2]^4*ex[3]^2*ex[4]^6*ex[6] + 
    4097*ex[2]^5*ex[3]^2*ex[4]^6*ex[6] + 557*ex[2]^6*ex[3]^2*ex[4]^6*ex[6] + 
    42*ex[2]^7*ex[3]^2*ex[4]^6*ex[6] - 454*ex[2]^3*ex[3]^3*ex[4]^6*ex[6] + 
    500*ex[2]^4*ex[3]^3*ex[4]^6*ex[6] + 1141*ex[2]^5*ex[3]^3*ex[4]^6*ex[6] + 
    1168*ex[2]^6*ex[3]^3*ex[4]^6*ex[6] + 1247*ex[2]^7*ex[3]^3*ex[4]^6*ex[6] + 
    118*ex[2]^8*ex[3]^3*ex[4]^6*ex[6] - 1924*ex[2]^3*ex[3]^4*ex[4]^6*ex[6] - 
    8974*ex[2]^4*ex[3]^4*ex[4]^6*ex[6] - 13181*ex[2]^5*ex[3]^4*ex[4]^6*
     ex[6] - 8721*ex[2]^6*ex[3]^4*ex[4]^6*ex[6] - 
    3579*ex[2]^7*ex[3]^4*ex[4]^6*ex[6] - 1045*ex[2]^8*ex[3]^4*ex[4]^6*ex[6] - 
    56*ex[2]^9*ex[3]^4*ex[4]^6*ex[6] + 385*ex[2]^3*ex[3]^5*ex[4]^6*ex[6] - 
    1904*ex[2]^4*ex[3]^5*ex[4]^6*ex[6] - 9744*ex[2]^5*ex[3]^5*ex[4]^6*ex[6] - 
    14140*ex[2]^6*ex[3]^5*ex[4]^6*ex[6] - 8771*ex[2]^7*ex[3]^5*ex[4]^6*
     ex[6] - 2268*ex[2]^8*ex[3]^5*ex[4]^6*ex[6] - 182*ex[2]^9*ex[3]^5*ex[4]^6*
     ex[6] + 637*ex[2]^3*ex[3]^6*ex[4]^6*ex[6] + 3059*ex[2]^4*ex[3]^6*ex[4]^6*
     ex[6] + 5740*ex[2]^5*ex[3]^6*ex[4]^6*ex[6] + 
    5110*ex[2]^6*ex[3]^6*ex[4]^6*ex[6] + 1925*ex[2]^7*ex[3]^6*ex[4]^6*ex[6] + 
    7*ex[2]^8*ex[3]^6*ex[4]^6*ex[6] - 126*ex[2]^9*ex[3]^6*ex[4]^6*ex[6] - 
    207*ex[2]^2*ex[4]^7*ex[6] - 78*ex[2]^3*ex[4]^7*ex[6] - 
    15*ex[2]^4*ex[4]^7*ex[6] - 770*ex[2]^2*ex[3]*ex[4]^7*ex[6] - 
    668*ex[2]^3*ex[3]*ex[4]^7*ex[6] - 436*ex[2]^4*ex[3]*ex[4]^7*ex[6] - 
    42*ex[2]^5*ex[3]*ex[4]^7*ex[6] - 421*ex[2]^2*ex[3]^2*ex[4]^7*ex[6] - 
    1070*ex[2]^3*ex[3]^2*ex[4]^7*ex[6] - 1077*ex[2]^4*ex[3]^2*ex[4]^7*ex[6] - 
    68*ex[2]^5*ex[3]^2*ex[4]^7*ex[6] - 40*ex[2]^6*ex[3]^2*ex[4]^7*ex[6] + 
    892*ex[2]^2*ex[3]^3*ex[4]^7*ex[6] + 1904*ex[2]^3*ex[3]^3*ex[4]^7*ex[6] + 
    1726*ex[2]^4*ex[3]^3*ex[4]^7*ex[6] + 510*ex[2]^5*ex[3]^3*ex[4]^7*ex[6] - 
    232*ex[2]^6*ex[3]^3*ex[4]^7*ex[6] - 4*ex[2]^7*ex[3]^3*ex[4]^7*ex[6] + 
    799*ex[2]^2*ex[3]^4*ex[4]^7*ex[6] + 3742*ex[2]^3*ex[3]^4*ex[4]^7*ex[6] + 
    6017*ex[2]^4*ex[3]^4*ex[4]^7*ex[6] + 4668*ex[2]^5*ex[3]^4*ex[4]^7*ex[6] + 
    2087*ex[2]^6*ex[3]^4*ex[4]^7*ex[6] + 514*ex[2]^7*ex[3]^4*ex[4]^7*ex[6] + 
    21*ex[2]^8*ex[3]^4*ex[4]^7*ex[6] - 154*ex[2]^2*ex[3]^5*ex[4]^7*ex[6] + 
    364*ex[2]^3*ex[3]^5*ex[4]^7*ex[6] + 2478*ex[2]^4*ex[3]^5*ex[4]^7*ex[6] + 
    3752*ex[2]^5*ex[3]^5*ex[4]^7*ex[6] + 2338*ex[2]^6*ex[3]^5*ex[4]^7*ex[6] + 
    588*ex[2]^7*ex[3]^5*ex[4]^7*ex[6] + 42*ex[2]^8*ex[3]^5*ex[4]^7*ex[6] - 
    203*ex[2]^2*ex[3]^6*ex[4]^7*ex[6] - 994*ex[2]^3*ex[3]^6*ex[4]^7*ex[6] - 
    1925*ex[2]^4*ex[3]^6*ex[4]^7*ex[6] - 1820*ex[2]^5*ex[3]^6*ex[4]^7*ex[6] - 
    805*ex[2]^6*ex[3]^6*ex[4]^7*ex[6] - 98*ex[2]^7*ex[3]^6*ex[4]^7*ex[6] + 
    21*ex[2]^8*ex[3]^6*ex[4]^7*ex[6] + 32*ex[2]*ex[4]^8*ex[6] + 
    20*ex[2]^2*ex[4]^8*ex[6] + 6*ex[2]^3*ex[4]^8*ex[6] + 
    44*ex[2]*ex[3]*ex[4]^8*ex[6] + 72*ex[2]^2*ex[3]*ex[4]^8*ex[6] + 
    78*ex[2]^3*ex[3]*ex[4]^8*ex[6] + 2*ex[2]^4*ex[3]*ex[4]^8*ex[6] - 
    116*ex[2]*ex[3]^2*ex[4]^8*ex[6] - 132*ex[2]^2*ex[3]^2*ex[4]^8*ex[6] - 
    60*ex[2]^3*ex[3]^2*ex[4]^8*ex[6] - 68*ex[2]^4*ex[3]^2*ex[4]^8*ex[6] + 
    6*ex[2]^5*ex[3]^2*ex[4]^8*ex[6] - 264*ex[2]*ex[3]^3*ex[4]^8*ex[6] - 
    680*ex[2]^2*ex[3]^3*ex[4]^8*ex[6] - 716*ex[2]^3*ex[3]^3*ex[4]^8*ex[6] - 
    332*ex[2]^4*ex[3]^3*ex[4]^8*ex[6] - 46*ex[2]^5*ex[3]^3*ex[4]^8*ex[6] - 
    14*ex[2]^6*ex[3]^3*ex[4]^8*ex[6] - 136*ex[2]*ex[3]^4*ex[4]^8*ex[6] - 
    636*ex[2]^2*ex[3]^4*ex[4]^8*ex[6] - 1074*ex[2]^3*ex[3]^4*ex[4]^8*ex[6] - 
    892*ex[2]^4*ex[3]^4*ex[4]^8*ex[6] - 402*ex[2]^5*ex[3]^4*ex[4]^8*ex[6] - 
    84*ex[2]^6*ex[3]^4*ex[4]^8*ex[6] + 28*ex[2]*ex[3]^5*ex[4]^8*ex[6] - 
    210*ex[2]^3*ex[3]^5*ex[4]^8*ex[6] - 350*ex[2]^4*ex[3]^5*ex[4]^8*ex[6] - 
    210*ex[2]^5*ex[3]^5*ex[4]^8*ex[6] - 42*ex[2]^6*ex[3]^5*ex[4]^8*ex[6] + 
    28*ex[2]*ex[3]^6*ex[4]^8*ex[6] + 140*ex[2]^2*ex[3]^6*ex[4]^8*ex[6] + 
    280*ex[2]^3*ex[3]^6*ex[4]^8*ex[6] + 280*ex[2]^4*ex[3]^6*ex[4]^8*ex[6] + 
    140*ex[2]^5*ex[3]^6*ex[4]^8*ex[6] + 28*ex[2]^6*ex[3]^6*ex[4]^8*ex[6] - 
    35*ex[2]^9*ex[3]^3*ex[6]^2 - 6*ex[2]^10*ex[3]^3*ex[6]^2 + 
    9*ex[2]^11*ex[3]^3*ex[6]^2 - 91*ex[2]^9*ex[3]^4*ex[6]^2 - 
    153*ex[2]^10*ex[3]^4*ex[6]^2 - 53*ex[2]^11*ex[3]^4*ex[6]^2 + 
    9*ex[2]^12*ex[3]^4*ex[6]^2 - 77*ex[2]^9*ex[3]^5*ex[6]^2 - 
    252*ex[2]^10*ex[3]^5*ex[6]^2 - 294*ex[2]^11*ex[3]^5*ex[6]^2 - 
    140*ex[2]^12*ex[3]^5*ex[6]^2 - 21*ex[2]^13*ex[3]^5*ex[6]^2 - 
    21*ex[2]^9*ex[3]^6*ex[6]^2 - 105*ex[2]^10*ex[3]^6*ex[6]^2 - 
    210*ex[2]^11*ex[3]^6*ex[6]^2 - 210*ex[2]^12*ex[3]^6*ex[6]^2 - 
    105*ex[2]^13*ex[3]^6*ex[6]^2 - 21*ex[2]^14*ex[3]^6*ex[6]^2 + 
    553*ex[2]^8*ex[3]^2*ex[4]*ex[6]^2 + 66*ex[2]^9*ex[3]^2*ex[4]*ex[6]^2 + 
    9*ex[2]^10*ex[3]^2*ex[4]*ex[6]^2 + 612*ex[2]^8*ex[3]^3*ex[4]*ex[6]^2 + 
    1145*ex[2]^9*ex[3]^3*ex[4]*ex[6]^2 + 774*ex[2]^10*ex[3]^3*ex[4]*ex[6]^2 + 
    81*ex[2]^11*ex[3]^3*ex[4]*ex[6]^2 + 513*ex[2]^8*ex[3]^4*ex[4]*ex[6]^2 + 
    694*ex[2]^9*ex[3]^4*ex[4]*ex[6]^2 + 277*ex[2]^10*ex[3]^4*ex[4]*ex[6]^2 + 
    315*ex[2]^11*ex[3]^4*ex[4]*ex[6]^2 + 230*ex[2]^12*ex[3]^4*ex[4]*ex[6]^2 + 
    11*ex[2]^13*ex[3]^4*ex[4]*ex[6]^2 + 532*ex[2]^8*ex[3]^5*ex[4]*ex[6]^2 + 
    1477*ex[2]^9*ex[3]^5*ex[4]*ex[6]^2 + 1148*ex[2]^10*ex[3]^5*ex[4]*
     ex[6]^2 - 98*ex[2]^11*ex[3]^5*ex[4]*ex[6]^2 - 
    392*ex[2]^12*ex[3]^5*ex[4]*ex[6]^2 - 91*ex[2]^13*ex[3]^5*ex[4]*ex[6]^2 + 
    168*ex[2]^8*ex[3]^6*ex[4]*ex[6]^2 + 819*ex[2]^9*ex[3]^6*ex[4]*ex[6]^2 + 
    1575*ex[2]^10*ex[3]^6*ex[4]*ex[6]^2 + 1470*ex[2]^11*ex[3]^6*ex[4]*
     ex[6]^2 + 630*ex[2]^12*ex[3]^6*ex[4]*ex[6]^2 + 
    63*ex[2]^13*ex[3]^6*ex[4]*ex[6]^2 - 21*ex[2]^14*ex[3]^6*ex[4]*ex[6]^2 - 
    33*ex[2]^7*ex[3]*ex[4]^2*ex[6]^2 - 2843*ex[2]^7*ex[3]^2*ex[4]^2*ex[6]^2 - 
    364*ex[2]^8*ex[3]^2*ex[4]^2*ex[6]^2 - 86*ex[2]^9*ex[3]^2*ex[4]^2*
     ex[6]^2 + 3*ex[2]^10*ex[3]^2*ex[4]^2*ex[6]^2 - 
    2338*ex[2]^7*ex[3]^3*ex[4]^2*ex[6]^2 - 5410*ex[2]^8*ex[3]^3*ex[4]^2*
     ex[6]^2 - 3906*ex[2]^9*ex[3]^3*ex[4]^2*ex[6]^2 - 
    342*ex[2]^10*ex[3]^3*ex[4]^2*ex[6]^2 - 8*ex[2]^11*ex[3]^3*ex[4]^2*
     ex[6]^2 - 1048*ex[2]^7*ex[3]^4*ex[4]^2*ex[6]^2 - 
    474*ex[2]^8*ex[3]^4*ex[4]^2*ex[6]^2 + 364*ex[2]^9*ex[3]^4*ex[4]^2*
     ex[6]^2 - 1216*ex[2]^10*ex[3]^4*ex[4]^2*ex[6]^2 - 
    1040*ex[2]^11*ex[3]^4*ex[4]^2*ex[6]^2 - 34*ex[2]^12*ex[3]^4*ex[4]^2*
     ex[6]^2 - 1589*ex[2]^7*ex[3]^5*ex[4]^2*ex[6]^2 - 
    3738*ex[2]^8*ex[3]^5*ex[4]^2*ex[6]^2 - 1155*ex[2]^9*ex[3]^5*ex[4]^2*
     ex[6]^2 + 3080*ex[2]^10*ex[3]^5*ex[4]^2*ex[6]^2 + 
    2625*ex[2]^11*ex[3]^5*ex[4]^2*ex[6]^2 + 546*ex[2]^12*ex[3]^5*ex[4]^2*
     ex[6]^2 + 7*ex[2]^13*ex[3]^5*ex[4]^2*ex[6]^2 - 
    567*ex[2]^7*ex[3]^6*ex[4]^2*ex[6]^2 - 2730*ex[2]^8*ex[3]^6*ex[4]^2*
     ex[6]^2 - 5145*ex[2]^9*ex[3]^6*ex[4]^2*ex[6]^2 - 
    4620*ex[2]^10*ex[3]^6*ex[4]^2*ex[6]^2 - 1785*ex[2]^11*ex[3]^6*ex[4]^2*
     ex[6]^2 - 42*ex[2]^12*ex[3]^6*ex[4]^2*ex[6]^2 + 
    105*ex[2]^13*ex[3]^6*ex[4]^2*ex[6]^2 - 33*ex[2]^6*ex[4]^3*ex[6]^2 + 
    490*ex[2]^6*ex[3]*ex[4]^3*ex[6]^2 - 39*ex[2]^7*ex[3]*ex[4]^3*ex[6]^2 - 
    16*ex[2]^8*ex[3]*ex[4]^3*ex[6]^2 + 5965*ex[2]^6*ex[3]^2*ex[4]^3*ex[6]^2 + 
    1402*ex[2]^7*ex[3]^2*ex[4]^3*ex[6]^2 + 656*ex[2]^8*ex[3]^2*ex[4]^3*
     ex[6]^2 - 3*ex[2]^9*ex[3]^2*ex[4]^3*ex[6]^2 + 
    3668*ex[2]^6*ex[3]^3*ex[4]^3*ex[6]^2 + 9954*ex[2]^7*ex[3]^3*ex[4]^3*
     ex[6]^2 + 7656*ex[2]^8*ex[3]^3*ex[4]^3*ex[6]^2 + 
    686*ex[2]^9*ex[3]^3*ex[4]^3*ex[6]^2 + 116*ex[2]^10*ex[3]^3*ex[4]^3*
     ex[6]^2 + 810*ex[2]^6*ex[3]^4*ex[4]^3*ex[6]^2 - 
    2475*ex[2]^7*ex[3]^4*ex[4]^3*ex[6]^2 - 3972*ex[2]^8*ex[3]^4*ex[4]^3*
     ex[6]^2 + 1042*ex[2]^9*ex[3]^4*ex[4]^3*ex[6]^2 + 
    1750*ex[2]^10*ex[3]^4*ex[4]^3*ex[6]^2 + 21*ex[2]^11*ex[3]^4*ex[4]^3*
     ex[6]^2 + 2674*ex[2]^6*ex[3]^5*ex[4]^3*ex[6]^2 + 
    5418*ex[2]^7*ex[3]^5*ex[4]^3*ex[6]^2 - 1050*ex[2]^8*ex[3]^5*ex[4]^3*
     ex[6]^2 - 8960*ex[2]^9*ex[3]^5*ex[4]^3*ex[6]^2 - 
    6510*ex[2]^10*ex[3]^5*ex[4]^3*ex[6]^2 - 1386*ex[2]^11*ex[3]^5*ex[4]^3*
     ex[6]^2 - 42*ex[2]^12*ex[3]^5*ex[4]^3*ex[6]^2 + 
    1050*ex[2]^6*ex[3]^6*ex[4]^3*ex[6]^2 + 5040*ex[2]^7*ex[3]^6*ex[4]^3*
     ex[6]^2 + 9450*ex[2]^8*ex[3]^6*ex[4]^3*ex[6]^2 + 
    8400*ex[2]^9*ex[3]^6*ex[4]^3*ex[6]^2 + 3150*ex[2]^10*ex[3]^6*ex[4]^3*
     ex[6]^2 - 210*ex[2]^12*ex[3]^6*ex[4]^3*ex[6]^2 + 
    88*ex[2]^5*ex[4]^4*ex[6]^2 - 11*ex[2]^6*ex[4]^4*ex[6]^2 - 
    1544*ex[2]^5*ex[3]*ex[4]^4*ex[6]^2 - 106*ex[2]^6*ex[3]*ex[4]^4*ex[6]^2 + 
    28*ex[2]^7*ex[3]*ex[4]^4*ex[6]^2 - 6432*ex[2]^5*ex[3]^2*ex[4]^4*ex[6]^2 - 
    2981*ex[2]^6*ex[3]^2*ex[4]^4*ex[6]^2 - 2044*ex[2]^7*ex[3]^2*ex[4]^4*
     ex[6]^2 - 151*ex[2]^8*ex[3]^2*ex[4]^4*ex[6]^2 - 
    2277*ex[2]^5*ex[3]^3*ex[4]^4*ex[6]^2 - 8070*ex[2]^6*ex[3]^3*ex[4]^4*
     ex[6]^2 - 6615*ex[2]^7*ex[3]^3*ex[4]^4*ex[6]^2 - 
    392*ex[2]^8*ex[3]^3*ex[4]^4*ex[6]^2 - 270*ex[2]^9*ex[3]^3*ex[4]^4*
     ex[6]^2 + 183*ex[2]^5*ex[3]^4*ex[4]^4*ex[6]^2 + 
    6151*ex[2]^6*ex[3]^4*ex[4]^4*ex[6]^2 + 8611*ex[2]^7*ex[3]^4*ex[4]^4*
     ex[6]^2 + 1485*ex[2]^8*ex[3]^4*ex[4]^4*ex[6]^2 - 
    1074*ex[2]^9*ex[3]^4*ex[4]^4*ex[6]^2 + 84*ex[2]^10*ex[3]^4*ex[4]^4*
     ex[6]^2 - 2751*ex[2]^5*ex[3]^5*ex[4]^4*ex[6]^2 - 
    5026*ex[2]^6*ex[3]^5*ex[4]^4*ex[6]^2 + 3010*ex[2]^7*ex[3]^5*ex[4]^4*
     ex[6]^2 + 11760*ex[2]^8*ex[3]^5*ex[4]^4*ex[6]^2 + 
    8225*ex[2]^9*ex[3]^5*ex[4]^4*ex[6]^2 + 1834*ex[2]^10*ex[3]^5*ex[4]^4*
     ex[6]^2 + 84*ex[2]^11*ex[3]^5*ex[4]^4*ex[6]^2 - 
    1155*ex[2]^5*ex[3]^6*ex[4]^4*ex[6]^2 - 5565*ex[2]^6*ex[3]^6*ex[4]^4*
     ex[6]^2 - 10500*ex[2]^7*ex[3]^6*ex[4]^4*ex[6]^2 - 
    9450*ex[2]^8*ex[3]^6*ex[4]^4*ex[6]^2 - 3675*ex[2]^9*ex[3]^6*ex[4]^4*
     ex[6]^2 - 105*ex[2]^10*ex[3]^6*ex[4]^4*ex[6]^2 + 
    210*ex[2]^11*ex[3]^6*ex[4]^4*ex[6]^2 + 69*ex[2]^4*ex[4]^5*ex[6]^2 + 
    30*ex[2]^5*ex[4]^5*ex[6]^2 + 1848*ex[2]^4*ex[3]*ex[4]^5*ex[6]^2 + 
    388*ex[2]^5*ex[3]*ex[4]^5*ex[6]^2 + 70*ex[2]^6*ex[3]*ex[4]^5*ex[6]^2 + 
    3396*ex[2]^4*ex[3]^2*ex[4]^5*ex[6]^2 + 2684*ex[2]^5*ex[3]^2*ex[4]^5*
     ex[6]^2 + 2362*ex[2]^6*ex[3]^2*ex[4]^5*ex[6]^2 + 
    200*ex[2]^7*ex[3]^2*ex[4]^5*ex[6]^2 - 268*ex[2]^4*ex[3]^3*ex[4]^5*
     ex[6]^2 + 1593*ex[2]^5*ex[3]^3*ex[4]^5*ex[6]^2 + 
    1410*ex[2]^6*ex[3]^3*ex[4]^5*ex[6]^2 - 527*ex[2]^7*ex[3]^3*ex[4]^5*
     ex[6]^2 + 244*ex[2]^8*ex[3]^3*ex[4]^5*ex[6]^2 - 
    713*ex[2]^4*ex[3]^4*ex[4]^5*ex[6]^2 - 6049*ex[2]^5*ex[3]^4*ex[4]^5*
     ex[6]^2 - 8639*ex[2]^6*ex[3]^4*ex[4]^5*ex[6]^2 - 
    3395*ex[2]^7*ex[3]^4*ex[4]^5*ex[6]^2 - 284*ex[2]^8*ex[3]^4*ex[4]^5*
     ex[6]^2 - 192*ex[2]^9*ex[3]^4*ex[4]^5*ex[6]^2 + 
    1736*ex[2]^4*ex[3]^5*ex[4]^5*ex[6]^2 + 3087*ex[2]^5*ex[3]^5*ex[4]^5*
     ex[6]^2 - 2226*ex[2]^6*ex[3]^5*ex[4]^5*ex[6]^2 - 
    7910*ex[2]^7*ex[3]^5*ex[4]^5*ex[6]^2 - 5544*ex[2]^8*ex[3]^5*ex[4]^5*
     ex[6]^2 - 1281*ex[2]^9*ex[3]^5*ex[4]^5*ex[6]^2 - 
    70*ex[2]^10*ex[3]^5*ex[4]^5*ex[6]^2 + 756*ex[2]^4*ex[3]^6*ex[4]^5*
     ex[6]^2 + 3675*ex[2]^5*ex[3]^6*ex[4]^5*ex[6]^2 + 
    7035*ex[2]^6*ex[3]^6*ex[4]^5*ex[6]^2 + 6510*ex[2]^7*ex[3]^6*ex[4]^5*
     ex[6]^2 + 2730*ex[2]^8*ex[3]^6*ex[4]^5*ex[6]^2 + 
    231*ex[2]^9*ex[3]^6*ex[4]^5*ex[6]^2 - 105*ex[2]^10*ex[3]^6*ex[4]^5*
     ex[6]^2 - 146*ex[2]^3*ex[4]^6*ex[6]^2 - 20*ex[2]^4*ex[4]^6*ex[6]^2 - 
    791*ex[2]^3*ex[3]*ex[4]^6*ex[6]^2 - 238*ex[2]^4*ex[3]*ex[4]^6*ex[6]^2 - 
    119*ex[2]^5*ex[3]*ex[4]^6*ex[6]^2 - 473*ex[2]^3*ex[3]^2*ex[4]^6*ex[6]^2 - 
    666*ex[2]^4*ex[3]^2*ex[4]^6*ex[6]^2 - 933*ex[2]^5*ex[3]^2*ex[4]^6*
     ex[6]^2 + 958*ex[2]^3*ex[3]^3*ex[4]^6*ex[6]^2 + 
    1438*ex[2]^4*ex[3]^3*ex[4]^6*ex[6]^2 + 1248*ex[2]^5*ex[3]^3*ex[4]^6*
     ex[6]^2 + 734*ex[2]^6*ex[3]^3*ex[4]^6*ex[6]^2 - 
    94*ex[2]^7*ex[3]^3*ex[4]^6*ex[6]^2 + 436*ex[2]^3*ex[3]^4*ex[4]^6*
     ex[6]^2 + 2822*ex[2]^4*ex[3]^4*ex[4]^6*ex[6]^2 + 
    4222*ex[2]^5*ex[3]^4*ex[4]^6*ex[6]^2 + 2294*ex[2]^6*ex[3]^4*ex[4]^6*
     ex[6]^2 + 610*ex[2]^7*ex[3]^4*ex[4]^6*ex[6]^2 + 
    152*ex[2]^8*ex[3]^4*ex[4]^6*ex[6]^2 - 623*ex[2]^3*ex[3]^5*ex[4]^6*
     ex[6]^2 - 1176*ex[2]^4*ex[3]^5*ex[4]^6*ex[6]^2 + 
    567*ex[2]^5*ex[3]^5*ex[4]^6*ex[6]^2 + 2548*ex[2]^6*ex[3]^5*ex[4]^6*
     ex[6]^2 + 1827*ex[2]^7*ex[3]^5*ex[4]^6*ex[6]^2 + 
    420*ex[2]^8*ex[3]^5*ex[4]^6*ex[6]^2 + 21*ex[2]^9*ex[3]^5*ex[4]^6*
     ex[6]^2 - 273*ex[2]^3*ex[3]^6*ex[4]^6*ex[6]^2 - 
    1344*ex[2]^4*ex[3]^6*ex[4]^6*ex[6]^2 - 2625*ex[2]^5*ex[3]^6*ex[4]^6*
     ex[6]^2 - 2520*ex[2]^6*ex[3]^6*ex[4]^6*ex[6]^2 - 
    1155*ex[2]^7*ex[3]^6*ex[4]^6*ex[6]^2 - 168*ex[2]^8*ex[3]^6*ex[4]^6*
     ex[6]^2 + 21*ex[2]^9*ex[3]^6*ex[4]^6*ex[6]^2 + 
    22*ex[2]^2*ex[4]^7*ex[6]^2 + 4*ex[2]^3*ex[4]^7*ex[6]^2 + 
    30*ex[2]^2*ex[3]*ex[4]^7*ex[6]^2 - 6*ex[2]^3*ex[3]*ex[4]^7*ex[6]^2 + 
    36*ex[2]^4*ex[3]*ex[4]^7*ex[6]^2 - 166*ex[2]^2*ex[3]^2*ex[4]^7*ex[6]^2 - 
    138*ex[2]^3*ex[3]^2*ex[4]^7*ex[6]^2 + 42*ex[2]^4*ex[3]^2*ex[4]^7*
     ex[6]^2 - 46*ex[2]^5*ex[3]^2*ex[4]^7*ex[6]^2 - 
    320*ex[2]^2*ex[3]^3*ex[4]^7*ex[6]^2 - 644*ex[2]^3*ex[3]^3*ex[4]^7*
     ex[6]^2 - 576*ex[2]^4*ex[3]^3*ex[4]^7*ex[6]^2 - 
    240*ex[2]^5*ex[3]^3*ex[4]^7*ex[6]^2 + 12*ex[2]^6*ex[3]^3*ex[4]^7*
     ex[6]^2 - 90*ex[2]^2*ex[3]^4*ex[4]^7*ex[6]^2 - 
    516*ex[2]^3*ex[3]^4*ex[4]^7*ex[6]^2 - 810*ex[2]^4*ex[3]^4*ex[4]^7*
     ex[6]^2 - 534*ex[2]^5*ex[3]^4*ex[4]^7*ex[6]^2 - 
    192*ex[2]^6*ex[3]^4*ex[4]^7*ex[6]^2 - 42*ex[2]^7*ex[3]^4*ex[4]^7*
     ex[6]^2 + 98*ex[2]^2*ex[3]^5*ex[4]^7*ex[6]^2 + 
    210*ex[2]^3*ex[3]^5*ex[4]^7*ex[6]^2 - 280*ex[2]^5*ex[3]^5*ex[4]^7*
     ex[6]^2 - 210*ex[2]^6*ex[3]^5*ex[4]^7*ex[6]^2 - 
    42*ex[2]^7*ex[3]^5*ex[4]^7*ex[6]^2 + 42*ex[2]^2*ex[3]^6*ex[4]^7*ex[6]^2 + 
    210*ex[2]^3*ex[3]^6*ex[4]^7*ex[6]^2 + 420*ex[2]^4*ex[3]^6*ex[4]^7*
     ex[6]^2 + 420*ex[2]^5*ex[3]^6*ex[4]^7*ex[6]^2 + 
    210*ex[2]^6*ex[3]^6*ex[4]^7*ex[6]^2 + 42*ex[2]^7*ex[3]^6*ex[4]^7*
     ex[6]^2 + 67*ex[2]^9*ex[3]^3*ex[6]^3 + 18*ex[2]^10*ex[3]^3*ex[6]^3 - 
    9*ex[2]^11*ex[3]^3*ex[6]^3 + 151*ex[2]^9*ex[3]^4*ex[6]^3 + 
    253*ex[2]^10*ex[3]^4*ex[6]^3 + 93*ex[2]^11*ex[3]^4*ex[6]^3 - 
    9*ex[2]^12*ex[3]^4*ex[6]^3 + 105*ex[2]^9*ex[3]^5*ex[6]^3 + 
    336*ex[2]^10*ex[3]^5*ex[6]^3 + 378*ex[2]^11*ex[3]^5*ex[6]^3 + 
    168*ex[2]^12*ex[3]^5*ex[6]^3 + 21*ex[2]^13*ex[3]^5*ex[6]^3 + 
    21*ex[2]^9*ex[3]^6*ex[6]^3 + 105*ex[2]^10*ex[3]^6*ex[6]^3 + 
    210*ex[2]^11*ex[3]^6*ex[6]^3 + 210*ex[2]^12*ex[3]^6*ex[6]^3 + 
    105*ex[2]^13*ex[3]^6*ex[6]^3 + 21*ex[2]^14*ex[3]^6*ex[6]^3 - 
    559*ex[2]^8*ex[3]^2*ex[4]*ex[6]^3 - 38*ex[2]^9*ex[3]^2*ex[4]*ex[6]^3 - 
    3*ex[2]^10*ex[3]^2*ex[4]*ex[6]^3 - 522*ex[2]^8*ex[3]^3*ex[4]*ex[6]^3 - 
    708*ex[2]^9*ex[3]^3*ex[4]*ex[6]^3 - 454*ex[2]^10*ex[3]^3*ex[4]*ex[6]^3 - 
    28*ex[2]^11*ex[3]^3*ex[4]*ex[6]^3 - 744*ex[2]^8*ex[3]^4*ex[4]*ex[6]^3 - 
    968*ex[2]^9*ex[3]^4*ex[4]*ex[6]^3 - 88*ex[2]^10*ex[3]^4*ex[4]*ex[6]^3 + 
    72*ex[2]^11*ex[3]^4*ex[4]*ex[6]^3 - 64*ex[2]^12*ex[3]^4*ex[4]*ex[6]^3 - 
    644*ex[2]^8*ex[3]^5*ex[4]*ex[6]^3 - 1932*ex[2]^9*ex[3]^5*ex[4]*ex[6]^3 - 
    1904*ex[2]^10*ex[3]^5*ex[4]*ex[6]^3 - 560*ex[2]^11*ex[3]^5*ex[4]*
     ex[6]^3 + 84*ex[2]^12*ex[3]^5*ex[4]*ex[6]^3 + 
    28*ex[2]^13*ex[3]^5*ex[4]*ex[6]^3 - 133*ex[2]^8*ex[3]^6*ex[4]*ex[6]^3 - 
    658*ex[2]^9*ex[3]^6*ex[4]*ex[6]^3 - 1295*ex[2]^10*ex[3]^6*ex[4]*ex[6]^3 - 
    1260*ex[2]^11*ex[3]^6*ex[4]*ex[6]^3 - 595*ex[2]^12*ex[3]^6*ex[4]*
     ex[6]^3 - 98*ex[2]^13*ex[3]^6*ex[4]*ex[6]^3 + 
    7*ex[2]^14*ex[3]^6*ex[4]*ex[6]^3 + 33*ex[2]^7*ex[3]*ex[4]^2*ex[6]^3 + 
    2253*ex[2]^7*ex[3]^2*ex[4]^2*ex[6]^3 + 159*ex[2]^8*ex[3]^2*ex[4]^2*
     ex[6]^3 + 34*ex[2]^9*ex[3]^2*ex[4]^2*ex[6]^3 + 
    1190*ex[2]^7*ex[3]^3*ex[4]^2*ex[6]^3 + 2406*ex[2]^8*ex[3]^3*ex[4]^2*
     ex[6]^3 + 1846*ex[2]^9*ex[3]^3*ex[4]^2*ex[6]^3 + 
    70*ex[2]^10*ex[3]^3*ex[4]^2*ex[6]^3 + 1452*ex[2]^7*ex[3]^4*ex[4]^2*
     ex[6]^3 + 1058*ex[2]^8*ex[3]^4*ex[4]^2*ex[6]^3 - 
    1034*ex[2]^9*ex[3]^4*ex[4]^2*ex[6]^3 - 394*ex[2]^10*ex[3]^4*ex[4]^2*
     ex[6]^3 + 246*ex[2]^11*ex[3]^4*ex[4]^2*ex[6]^3 + 
    1652*ex[2]^7*ex[3]^5*ex[4]^2*ex[6]^3 + 4718*ex[2]^8*ex[3]^5*ex[4]^2*
     ex[6]^3 + 4116*ex[2]^9*ex[3]^5*ex[4]^2*ex[6]^3 + 
    560*ex[2]^10*ex[3]^5*ex[4]^2*ex[6]^3 - 616*ex[2]^11*ex[3]^5*ex[4]^2*
     ex[6]^3 - 126*ex[2]^12*ex[3]^5*ex[4]^2*ex[6]^3 + 
    350*ex[2]^7*ex[3]^6*ex[4]^2*ex[6]^3 + 1722*ex[2]^8*ex[3]^6*ex[4]^2*
     ex[6]^3 + 3360*ex[2]^9*ex[3]^6*ex[4]^2*ex[6]^3 + 
    3220*ex[2]^10*ex[3]^6*ex[4]^2*ex[6]^3 + 1470*ex[2]^11*ex[3]^6*ex[4]^2*
     ex[6]^3 + 210*ex[2]^12*ex[3]^6*ex[4]^2*ex[6]^3 - 
    28*ex[2]^13*ex[3]^6*ex[4]^2*ex[6]^3 + 11*ex[2]^6*ex[4]^3*ex[6]^3 - 
    320*ex[2]^6*ex[3]*ex[4]^3*ex[6]^3 + 6*ex[2]^7*ex[3]*ex[4]^3*ex[6]^3 - 
    3397*ex[2]^6*ex[3]^2*ex[4]^3*ex[6]^3 - 386*ex[2]^7*ex[3]^2*ex[4]^3*
     ex[6]^3 - 189*ex[2]^8*ex[3]^2*ex[4]^3*ex[6]^3 - 
    920*ex[2]^6*ex[3]^3*ex[4]^3*ex[6]^3 - 2962*ex[2]^7*ex[3]^3*ex[4]^3*
     ex[6]^3 - 2684*ex[2]^8*ex[3]^3*ex[4]^3*ex[6]^3 - 
    2*ex[2]^9*ex[3]^3*ex[4]^3*ex[6]^3 - 1424*ex[2]^6*ex[3]^4*ex[4]^3*
     ex[6]^3 + 280*ex[2]^7*ex[3]^4*ex[4]^3*ex[6]^3 + 
    3060*ex[2]^8*ex[3]^4*ex[4]^3*ex[6]^3 + 1024*ex[2]^9*ex[3]^4*ex[4]^3*
     ex[6]^3 - 332*ex[2]^10*ex[3]^4*ex[4]^3*ex[6]^3 - 
    2268*ex[2]^6*ex[3]^5*ex[4]^3*ex[6]^3 - 6272*ex[2]^7*ex[3]^5*ex[4]^3*
     ex[6]^3 - 4984*ex[2]^8*ex[3]^5*ex[4]^3*ex[6]^3 + 
    1204*ex[2]^10*ex[3]^5*ex[4]^3*ex[6]^3 + 224*ex[2]^11*ex[3]^5*ex[4]^3*
     ex[6]^3 - 490*ex[2]^6*ex[3]^6*ex[4]^3*ex[6]^3 - 
    2408*ex[2]^7*ex[3]^6*ex[4]^3*ex[6]^3 - 4690*ex[2]^8*ex[3]^6*ex[4]^3*
     ex[6]^3 - 4480*ex[2]^9*ex[3]^6*ex[4]^3*ex[6]^3 - 
    2030*ex[2]^10*ex[3]^6*ex[4]^3*ex[6]^3 - 280*ex[2]^11*ex[3]^6*ex[4]^3*
     ex[6]^3 + 42*ex[2]^12*ex[3]^6*ex[4]^3*ex[6]^3 - 
    22*ex[2]^5*ex[4]^4*ex[6]^3 + 692*ex[2]^5*ex[3]*ex[4]^4*ex[6]^3 + 
    62*ex[2]^6*ex[3]*ex[4]^4*ex[6]^3 + 2194*ex[2]^5*ex[3]^2*ex[4]^4*ex[6]^3 + 
    320*ex[2]^6*ex[3]^2*ex[4]^4*ex[6]^3 + 342*ex[2]^7*ex[3]^2*ex[4]^4*
     ex[6]^3 - 189*ex[2]^5*ex[3]^3*ex[4]^4*ex[6]^3 + 
    1160*ex[2]^6*ex[3]^3*ex[4]^4*ex[6]^3 + 1491*ex[2]^7*ex[3]^3*ex[4]^4*
     ex[6]^3 - 218*ex[2]^8*ex[3]^3*ex[4]^4*ex[6]^3 + 
    735*ex[2]^5*ex[3]^4*ex[4]^4*ex[6]^3 - 1275*ex[2]^6*ex[3]^4*ex[4]^4*
     ex[6]^3 - 3407*ex[2]^7*ex[3]^4*ex[4]^4*ex[6]^3 - 
    1209*ex[2]^8*ex[3]^4*ex[4]^4*ex[6]^3 + 188*ex[2]^9*ex[3]^4*ex[4]^4*
     ex[6]^3 + 1757*ex[2]^5*ex[3]^5*ex[4]^4*ex[6]^3 + 
    4788*ex[2]^6*ex[3]^5*ex[4]^4*ex[6]^3 + 3626*ex[2]^7*ex[3]^5*ex[4]^4*
     ex[6]^3 - 280*ex[2]^8*ex[3]^5*ex[4]^4*ex[6]^3 - 
    1071*ex[2]^9*ex[3]^5*ex[4]^4*ex[6]^3 - 196*ex[2]^10*ex[3]^5*ex[4]^4*
     ex[6]^3 + 385*ex[2]^5*ex[3]^6*ex[4]^4*ex[6]^3 + 
    1897*ex[2]^6*ex[3]^6*ex[4]^4*ex[6]^3 + 3710*ex[2]^7*ex[3]^6*ex[4]^4*
     ex[6]^3 + 3570*ex[2]^8*ex[3]^6*ex[4]^4*ex[6]^3 + 
    1645*ex[2]^9*ex[3]^6*ex[4]^4*ex[6]^3 + 245*ex[2]^10*ex[3]^6*ex[4]^4*
     ex[6]^3 - 28*ex[2]^11*ex[3]^6*ex[4]^4*ex[6]^3 - 
    36*ex[2]^4*ex[4]^5*ex[6]^3 - 426*ex[2]^4*ex[3]*ex[4]^5*ex[6]^3 - 
    26*ex[2]^5*ex[3]*ex[4]^5*ex[6]^3 - 371*ex[2]^4*ex[3]^2*ex[4]^5*ex[6]^3 + 
    58*ex[2]^5*ex[3]^2*ex[4]^5*ex[6]^3 - 251*ex[2]^6*ex[3]^2*ex[4]^5*
     ex[6]^3 + 586*ex[2]^4*ex[3]^3*ex[4]^5*ex[6]^3 + 
    346*ex[2]^5*ex[3]^3*ex[4]^5*ex[6]^3 - 46*ex[2]^6*ex[3]^3*ex[4]^5*
     ex[6]^3 + 274*ex[2]^7*ex[3]^3*ex[4]^5*ex[6]^3 - 
    192*ex[2]^4*ex[3]^4*ex[4]^5*ex[6]^3 + 800*ex[2]^5*ex[3]^4*ex[4]^5*
     ex[6]^3 + 1652*ex[2]^6*ex[3]^4*ex[4]^5*ex[6]^3 + 
    616*ex[2]^7*ex[3]^4*ex[4]^5*ex[6]^3 - 44*ex[2]^8*ex[3]^4*ex[4]^5*
     ex[6]^3 - 728*ex[2]^4*ex[3]^5*ex[4]^5*ex[6]^3 - 
    1988*ex[2]^5*ex[3]^5*ex[4]^5*ex[6]^3 - 1512*ex[2]^6*ex[3]^5*ex[4]^5*
     ex[6]^3 + 112*ex[2]^7*ex[3]^5*ex[4]^5*ex[6]^3 + 
    448*ex[2]^8*ex[3]^5*ex[4]^5*ex[6]^3 + 84*ex[2]^9*ex[3]^5*ex[4]^5*
     ex[6]^3 - 161*ex[2]^4*ex[3]^6*ex[4]^5*ex[6]^3 - 
    798*ex[2]^5*ex[3]^6*ex[4]^5*ex[6]^3 - 1575*ex[2]^6*ex[3]^6*ex[4]^5*
     ex[6]^3 - 1540*ex[2]^7*ex[3]^6*ex[4]^5*ex[6]^3 - 
    735*ex[2]^8*ex[3]^6*ex[4]^5*ex[6]^3 - 126*ex[2]^9*ex[3]^6*ex[4]^5*
     ex[6]^3 + 7*ex[2]^10*ex[3]^6*ex[4]^5*ex[6]^3 + 
    6*ex[2]^3*ex[4]^6*ex[6]^3 + 22*ex[2]^3*ex[3]*ex[4]^6*ex[6]^3 - 
    26*ex[2]^4*ex[3]*ex[4]^6*ex[6]^3 - 120*ex[2]^3*ex[3]^2*ex[4]^6*ex[6]^3 - 
    120*ex[2]^4*ex[3]^2*ex[4]^6*ex[6]^3 + 60*ex[2]^5*ex[3]^2*ex[4]^6*
     ex[6]^3 - 212*ex[2]^3*ex[3]^3*ex[4]^6*ex[6]^3 - 
    260*ex[2]^4*ex[3]^3*ex[4]^6*ex[6]^3 - 144*ex[2]^5*ex[3]^3*ex[4]^6*
     ex[6]^3 - 96*ex[2]^6*ex[3]^3*ex[4]^6*ex[6]^3 + 
    22*ex[2]^3*ex[3]^4*ex[4]^6*ex[6]^3 - 148*ex[2]^4*ex[3]^4*ex[4]^6*
     ex[6]^3 - 276*ex[2]^5*ex[3]^4*ex[4]^6*ex[6]^3 - 
    100*ex[2]^6*ex[3]^4*ex[4]^6*ex[6]^3 + 6*ex[2]^7*ex[3]^4*ex[4]^6*ex[6]^3 + 
    126*ex[2]^3*ex[3]^5*ex[4]^6*ex[6]^3 + 350*ex[2]^4*ex[3]^5*ex[4]^6*
     ex[6]^3 + 280*ex[2]^5*ex[3]^5*ex[4]^6*ex[6]^3 - 
    70*ex[2]^7*ex[3]^5*ex[4]^6*ex[6]^3 - 14*ex[2]^8*ex[3]^5*ex[4]^6*ex[6]^3 + 
    28*ex[2]^3*ex[3]^6*ex[4]^6*ex[6]^3 + 140*ex[2]^4*ex[3]^6*ex[4]^6*
     ex[6]^3 + 280*ex[2]^5*ex[3]^6*ex[4]^6*ex[6]^3 + 
    280*ex[2]^6*ex[3]^6*ex[4]^6*ex[6]^3 + 140*ex[2]^7*ex[3]^6*ex[4]^6*
     ex[6]^3 + 28*ex[2]^8*ex[3]^6*ex[4]^6*ex[6]^3 - 
    61*ex[2]^9*ex[3]^3*ex[6]^4 - 18*ex[2]^10*ex[3]^3*ex[6]^4 + 
    3*ex[2]^11*ex[3]^3*ex[6]^4 - 117*ex[2]^9*ex[3]^4*ex[6]^4 - 
    191*ex[2]^10*ex[3]^4*ex[6]^4 - 71*ex[2]^11*ex[3]^4*ex[6]^4 + 
    3*ex[2]^12*ex[3]^4*ex[6]^4 - 63*ex[2]^9*ex[3]^5*ex[6]^4 - 
    196*ex[2]^10*ex[3]^5*ex[6]^4 - 210*ex[2]^11*ex[3]^5*ex[6]^4 - 
    84*ex[2]^12*ex[3]^5*ex[6]^4 - 7*ex[2]^13*ex[3]^5*ex[6]^4 - 
    7*ex[2]^9*ex[3]^6*ex[6]^4 - 35*ex[2]^10*ex[3]^6*ex[6]^4 - 
    70*ex[2]^11*ex[3]^6*ex[6]^4 - 70*ex[2]^12*ex[3]^6*ex[6]^4 - 
    35*ex[2]^13*ex[3]^6*ex[6]^4 - 7*ex[2]^14*ex[3]^6*ex[6]^4 + 
    284*ex[2]^8*ex[3]^2*ex[4]*ex[6]^4 + 8*ex[2]^9*ex[3]^2*ex[4]*ex[6]^4 + 
    230*ex[2]^8*ex[3]^3*ex[4]*ex[6]^4 + 148*ex[2]^9*ex[3]^3*ex[4]*ex[6]^4 + 
    98*ex[2]^10*ex[3]^3*ex[4]*ex[6]^4 + 507*ex[2]^8*ex[3]^4*ex[4]*ex[6]^4 + 
    694*ex[2]^9*ex[3]^4*ex[4]*ex[6]^4 + 107*ex[2]^10*ex[3]^4*ex[4]*ex[6]^4 - 
    80*ex[2]^11*ex[3]^4*ex[4]*ex[6]^4 + 322*ex[2]^8*ex[3]^5*ex[4]*ex[6]^4 + 
    980*ex[2]^9*ex[3]^5*ex[4]*ex[6]^4 + 1008*ex[2]^10*ex[3]^5*ex[4]*ex[6]^4 + 
    364*ex[2]^11*ex[3]^5*ex[4]*ex[6]^4 + 14*ex[2]^12*ex[3]^5*ex[4]*ex[6]^4 + 
    35*ex[2]^8*ex[3]^6*ex[4]*ex[6]^4 + 175*ex[2]^9*ex[3]^6*ex[4]*ex[6]^4 + 
    350*ex[2]^10*ex[3]^6*ex[4]*ex[6]^4 + 350*ex[2]^11*ex[3]^6*ex[4]*ex[6]^4 + 
    175*ex[2]^12*ex[3]^6*ex[4]*ex[6]^4 + 35*ex[2]^13*ex[3]^6*ex[4]*ex[6]^4 - 
    11*ex[2]^7*ex[3]*ex[4]^2*ex[6]^4 - 831*ex[2]^7*ex[3]^2*ex[4]^2*ex[6]^4 - 
    15*ex[2]^8*ex[3]^2*ex[4]^2*ex[6]^4 - 206*ex[2]^7*ex[3]^3*ex[4]^2*
     ex[6]^4 - 228*ex[2]^8*ex[3]^3*ex[4]^2*ex[6]^4 - 
    322*ex[2]^9*ex[3]^3*ex[4]^2*ex[6]^4 - 878*ex[2]^7*ex[3]^4*ex[4]^2*
     ex[6]^4 - 960*ex[2]^8*ex[3]^4*ex[4]^2*ex[6]^4 + 
    174*ex[2]^9*ex[3]^4*ex[4]^2*ex[6]^4 + 256*ex[2]^10*ex[3]^4*ex[4]^2*
     ex[6]^4 - 658*ex[2]^7*ex[3]^5*ex[4]^2*ex[6]^4 - 
    1974*ex[2]^8*ex[3]^5*ex[4]^2*ex[6]^4 - 1974*ex[2]^9*ex[3]^5*ex[4]^2*
     ex[6]^4 - 658*ex[2]^10*ex[3]^5*ex[4]^2*ex[6]^4 - 
    70*ex[2]^7*ex[3]^6*ex[4]^2*ex[6]^4 - 350*ex[2]^8*ex[3]^6*ex[4]^2*
     ex[6]^4 - 700*ex[2]^9*ex[3]^6*ex[4]^2*ex[6]^4 - 
    700*ex[2]^10*ex[3]^6*ex[4]^2*ex[6]^4 - 350*ex[2]^11*ex[3]^6*ex[4]^2*
     ex[6]^4 - 70*ex[2]^12*ex[3]^6*ex[4]^2*ex[6]^4 + 
    72*ex[2]^6*ex[3]*ex[4]^3*ex[6]^4 + 807*ex[2]^6*ex[3]^2*ex[4]^3*ex[6]^4 - 
    2*ex[2]^7*ex[3]^2*ex[4]^3*ex[6]^4 - 128*ex[2]^6*ex[3]^3*ex[4]^3*ex[6]^4 + 
    18*ex[2]^7*ex[3]^3*ex[4]^3*ex[6]^4 + 366*ex[2]^8*ex[3]^3*ex[4]^3*
     ex[6]^4 + 762*ex[2]^6*ex[3]^4*ex[4]^3*ex[6]^4 + 
    629*ex[2]^7*ex[3]^4*ex[4]^3*ex[6]^4 - 448*ex[2]^8*ex[3]^4*ex[4]^3*
     ex[6]^4 - 315*ex[2]^9*ex[3]^4*ex[4]^3*ex[6]^4 + 
    672*ex[2]^6*ex[3]^5*ex[4]^3*ex[6]^4 + 2002*ex[2]^7*ex[3]^5*ex[4]^3*
     ex[6]^4 + 1974*ex[2]^8*ex[3]^5*ex[4]^3*ex[6]^4 + 
    630*ex[2]^9*ex[3]^5*ex[4]^3*ex[6]^4 - 14*ex[2]^10*ex[3]^5*ex[4]^3*
     ex[6]^4 + 70*ex[2]^6*ex[3]^6*ex[4]^3*ex[6]^4 + 
    350*ex[2]^7*ex[3]^6*ex[4]^3*ex[6]^4 + 700*ex[2]^8*ex[3]^6*ex[4]^3*
     ex[6]^4 + 700*ex[2]^9*ex[3]^6*ex[4]^3*ex[6]^4 + 
    350*ex[2]^10*ex[3]^6*ex[4]^3*ex[6]^4 + 70*ex[2]^11*ex[3]^6*ex[4]^3*
     ex[6]^4 - 88*ex[2]^5*ex[3]*ex[4]^4*ex[6]^4 - 230*ex[2]^5*ex[3]^2*ex[4]^4*
     ex[6]^4 + 80*ex[2]^6*ex[3]^2*ex[4]^4*ex[6]^4 + 
    259*ex[2]^5*ex[3]^3*ex[4]^4*ex[6]^4 + 138*ex[2]^6*ex[3]^3*ex[4]^4*
     ex[6]^4 - 181*ex[2]^7*ex[3]^3*ex[4]^4*ex[6]^4 - 
    333*ex[2]^5*ex[3]^4*ex[4]^4*ex[6]^4 - 199*ex[2]^6*ex[3]^4*ex[4]^4*
     ex[6]^4 + 301*ex[2]^7*ex[3]^4*ex[4]^4*ex[6]^4 + 
    167*ex[2]^8*ex[3]^4*ex[4]^4*ex[6]^4 - 343*ex[2]^5*ex[3]^5*ex[4]^4*
     ex[6]^4 - 1022*ex[2]^6*ex[3]^5*ex[4]^4*ex[6]^4 - 
    1008*ex[2]^7*ex[3]^5*ex[4]^4*ex[6]^4 - 322*ex[2]^8*ex[3]^5*ex[4]^4*
     ex[6]^4 + 7*ex[2]^9*ex[3]^5*ex[4]^4*ex[6]^4 - 
    35*ex[2]^5*ex[3]^6*ex[4]^4*ex[6]^4 - 175*ex[2]^6*ex[3]^6*ex[4]^4*
     ex[6]^4 - 350*ex[2]^7*ex[3]^6*ex[4]^4*ex[6]^4 - 
    350*ex[2]^8*ex[3]^6*ex[4]^4*ex[6]^4 - 175*ex[2]^9*ex[3]^6*ex[4]^4*
     ex[6]^4 - 35*ex[2]^10*ex[3]^6*ex[4]^4*ex[6]^4 + 
    12*ex[2]^4*ex[3]*ex[4]^5*ex[6]^4 - 30*ex[2]^4*ex[3]^2*ex[4]^5*ex[6]^4 - 
    60*ex[2]^5*ex[3]^2*ex[4]^5*ex[6]^4 - 94*ex[2]^4*ex[3]^3*ex[4]^5*ex[6]^4 - 
    58*ex[2]^5*ex[3]^3*ex[4]^5*ex[6]^4 + 36*ex[2]^6*ex[3]^3*ex[4]^5*ex[6]^4 + 
    59*ex[2]^4*ex[3]^4*ex[4]^5*ex[6]^4 + 27*ex[2]^5*ex[3]^4*ex[4]^5*ex[6]^4 - 
    63*ex[2]^6*ex[3]^4*ex[4]^5*ex[6]^4 - 31*ex[2]^7*ex[3]^4*ex[4]^5*ex[6]^4 + 
    70*ex[2]^4*ex[3]^5*ex[4]^5*ex[6]^4 + 210*ex[2]^5*ex[3]^5*ex[4]^5*
     ex[6]^4 + 210*ex[2]^6*ex[3]^5*ex[4]^5*ex[6]^4 + 
    70*ex[2]^7*ex[3]^5*ex[4]^5*ex[6]^4 + 7*ex[2]^4*ex[3]^6*ex[4]^5*ex[6]^4 + 
    35*ex[2]^5*ex[3]^6*ex[4]^5*ex[6]^4 + 70*ex[2]^6*ex[3]^6*ex[4]^5*ex[6]^4 + 
    70*ex[2]^7*ex[3]^6*ex[4]^5*ex[6]^4 + 35*ex[2]^8*ex[3]^6*ex[4]^5*ex[6]^4 + 
    7*ex[2]^9*ex[3]^6*ex[4]^5*ex[6]^4 + 26*ex[2]^9*ex[3]^3*ex[6]^5 + 
    6*ex[2]^10*ex[3]^3*ex[6]^5 + 40*ex[2]^9*ex[3]^4*ex[6]^5 + 
    60*ex[2]^10*ex[3]^4*ex[6]^5 + 20*ex[2]^11*ex[3]^4*ex[6]^5 + 
    14*ex[2]^9*ex[3]^5*ex[6]^5 + 42*ex[2]^10*ex[3]^5*ex[6]^5 + 
    42*ex[2]^11*ex[3]^5*ex[6]^5 + 14*ex[2]^12*ex[3]^5*ex[6]^5 - 
    58*ex[2]^8*ex[3]^2*ex[4]*ex[6]^5 - 54*ex[2]^8*ex[3]^3*ex[4]*ex[6]^5 + 
    10*ex[2]^9*ex[3]^3*ex[4]*ex[6]^5 - 150*ex[2]^8*ex[3]^4*ex[4]*ex[6]^5 - 
    212*ex[2]^9*ex[3]^4*ex[4]*ex[6]^5 - 62*ex[2]^10*ex[3]^4*ex[4]*ex[6]^5 - 
    56*ex[2]^8*ex[3]^5*ex[4]*ex[6]^5 - 168*ex[2]^9*ex[3]^5*ex[4]*ex[6]^5 - 
    168*ex[2]^10*ex[3]^5*ex[4]*ex[6]^5 - 56*ex[2]^11*ex[3]^5*ex[4]*ex[6]^5 + 
    108*ex[2]^7*ex[3]^2*ex[4]^2*ex[6]^5 + 4*ex[2]^7*ex[3]^3*ex[4]^2*ex[6]^5 - 
    64*ex[2]^8*ex[3]^3*ex[4]^2*ex[6]^5 + 210*ex[2]^7*ex[3]^4*ex[4]^2*
     ex[6]^5 + 280*ex[2]^8*ex[3]^4*ex[4]^2*ex[6]^5 + 
    70*ex[2]^9*ex[3]^4*ex[4]^2*ex[6]^5 + 84*ex[2]^7*ex[3]^5*ex[4]^2*ex[6]^5 + 
    252*ex[2]^8*ex[3]^5*ex[4]^2*ex[6]^5 + 252*ex[2]^9*ex[3]^5*ex[4]^2*
     ex[6]^5 + 84*ex[2]^10*ex[3]^5*ex[4]^2*ex[6]^5 - 
    56*ex[2]^6*ex[3]^2*ex[4]^3*ex[6]^5 + 50*ex[2]^6*ex[3]^3*ex[4]^3*ex[6]^5 + 
    74*ex[2]^7*ex[3]^3*ex[4]^3*ex[6]^5 - 130*ex[2]^6*ex[3]^4*ex[4]^3*
     ex[6]^5 - 164*ex[2]^7*ex[3]^4*ex[4]^3*ex[6]^5 - 
    34*ex[2]^8*ex[3]^4*ex[4]^3*ex[6]^5 - 56*ex[2]^6*ex[3]^5*ex[4]^3*ex[6]^5 - 
    168*ex[2]^7*ex[3]^5*ex[4]^3*ex[6]^5 - 168*ex[2]^8*ex[3]^5*ex[4]^3*
     ex[6]^5 - 56*ex[2]^9*ex[3]^5*ex[4]^3*ex[6]^5 + 
    6*ex[2]^5*ex[3]^2*ex[4]^4*ex[6]^5 - 26*ex[2]^5*ex[3]^3*ex[4]^4*ex[6]^5 - 
    26*ex[2]^6*ex[3]^3*ex[4]^4*ex[6]^5 + 30*ex[2]^5*ex[3]^4*ex[4]^4*ex[6]^5 + 
    36*ex[2]^6*ex[3]^4*ex[4]^4*ex[6]^5 + 6*ex[2]^7*ex[3]^4*ex[4]^4*ex[6]^5 + 
    14*ex[2]^5*ex[3]^5*ex[4]^4*ex[6]^5 + 42*ex[2]^6*ex[3]^5*ex[4]^4*ex[6]^5 + 
    42*ex[2]^7*ex[3]^5*ex[4]^4*ex[6]^5 + 14*ex[2]^8*ex[3]^5*ex[4]^4*ex[6]^5 - 
    4*ex[2]^9*ex[3]^3*ex[6]^6 - 4*ex[2]^9*ex[3]^4*ex[6]^6 - 
    4*ex[2]^10*ex[3]^4*ex[6]^6 + 8*ex[2]^8*ex[3]^3*ex[4]*ex[6]^6 + 
    12*ex[2]^8*ex[3]^4*ex[4]*ex[6]^6 + 12*ex[2]^9*ex[3]^4*ex[4]*ex[6]^6 - 
    4*ex[2]^7*ex[3]^3*ex[4]^2*ex[6]^6 - 12*ex[2]^7*ex[3]^4*ex[4]^2*ex[6]^6 - 
    12*ex[2]^8*ex[3]^4*ex[4]^2*ex[6]^6 + 4*ex[2]^6*ex[3]^4*ex[4]^3*ex[6]^6 + 
    4*ex[2]^7*ex[3]^4*ex[4]^3*ex[6]^6, 
  y[111] -> 72*ex[2]^3*ex[3]^3 + 144*ex[2]^4*ex[3]^3 + 72*ex[2]^5*ex[3]^3 - 
    144*ex[2]^2*ex[3]^2*ex[4] - 265*ex[2]^3*ex[3]^2*ex[4] - 
    121*ex[2]^4*ex[3]^2*ex[4] - 144*ex[2]^2*ex[3]^3*ex[4] - 
    210*ex[2]^3*ex[3]^3*ex[4] + 12*ex[2]^4*ex[3]^3*ex[4] + 
    78*ex[2]^5*ex[3]^3*ex[4] + 72*ex[2]*ex[3]*ex[4]^2 + 
    187*ex[2]^2*ex[3]*ex[4]^2 + 44*ex[2]^3*ex[3]*ex[4]^2 + 
    144*ex[2]*ex[3]^2*ex[4]^2 + 169*ex[2]^2*ex[3]^2*ex[4]^2 - 
    102*ex[2]^3*ex[3]^2*ex[4]^2 - 127*ex[2]^4*ex[3]^2*ex[4]^2 + 
    72*ex[2]*ex[3]^3*ex[4]^2 - 18*ex[2]^2*ex[3]^3*ex[4]^2 - 
    252*ex[2]^3*ex[3]^3*ex[4]^2 - 162*ex[2]^4*ex[3]^3*ex[4]^2 - 
    66*ex[2]*ex[4]^3 + 11*ex[2]^2*ex[4]^3 - 42*ex[2]*ex[3]*ex[4]^3 + 
    144*ex[2]^2*ex[3]*ex[4]^3 + 44*ex[2]^3*ex[3]*ex[4]^3 + 
    114*ex[2]*ex[3]^2*ex[4]^3 + 313*ex[2]^2*ex[3]^2*ex[4]^3 + 
    199*ex[2]^3*ex[3]^2*ex[4]^3 + 90*ex[2]*ex[3]^3*ex[4]^3 + 
    180*ex[2]^2*ex[3]^3*ex[4]^3 + 90*ex[2]^3*ex[3]^3*ex[4]^3 - 6*ex[4]^4 - 
    66*ex[2]*ex[4]^4 + 11*ex[2]^2*ex[4]^4 - 18*ex[3]*ex[4]^4 - 
    144*ex[2]*ex[3]*ex[4]^4 - 55*ex[2]^2*ex[3]*ex[4]^4 - 18*ex[3]^2*ex[4]^4 - 
    90*ex[2]*ex[3]^2*ex[4]^4 - 72*ex[2]^2*ex[3]^2*ex[4]^4 - 
    6*ex[3]^3*ex[4]^4 - 12*ex[2]*ex[3]^3*ex[4]^4 - 6*ex[2]^2*ex[3]^3*ex[4]^4, 
  y[112] -> 24*ex[2]*ex[3] + 24*ex[2]^2*ex[3] - 24*ex[4] - 35*ex[2]*ex[4] - 
    24*ex[3]*ex[4] - 24*ex[2]*ex[3]*ex[4], 
  y[113] -> -27*ex[2]^3*ex[3]^3 - 54*ex[2]^4*ex[3]^3 - 27*ex[2]^5*ex[3]^3 - 
    18*ex[2]^3*ex[3]^4 - 33*ex[2]^4*ex[3]^4 - 12*ex[2]^5*ex[3]^4 + 
    3*ex[2]^6*ex[3]^4 + 73*ex[2]^2*ex[3]^2*ex[4] + 97*ex[2]^3*ex[3]^2*ex[4] + 
    24*ex[2]^4*ex[3]^2*ex[4] + 130*ex[2]^2*ex[3]^3*ex[4] + 
    215*ex[2]^3*ex[3]^3*ex[4] + 82*ex[2]^4*ex[3]^3*ex[4] - 
    3*ex[2]^5*ex[3]^3*ex[4] + 57*ex[2]^2*ex[3]^4*ex[4] + 
    108*ex[2]^3*ex[3]^4*ex[4] + 45*ex[2]^4*ex[3]^4*ex[4] - 
    6*ex[2]^5*ex[3]^4*ex[4] - 70*ex[2]*ex[3]*ex[4]^2 - 
    46*ex[2]^2*ex[3]*ex[4]^2 - 200*ex[2]*ex[3]^2*ex[4]^2 - 
    222*ex[2]^2*ex[3]^2*ex[4]^2 - 43*ex[2]^3*ex[3]^2*ex[4]^2 - 
    190*ex[2]*ex[3]^3*ex[4]^2 - 293*ex[2]^2*ex[3]^3*ex[4]^2 - 
    100*ex[2]^3*ex[3]^3*ex[4]^2 + 3*ex[2]^4*ex[3]^3*ex[4]^2 - 
    60*ex[2]*ex[3]^4*ex[4]^2 - 117*ex[2]^2*ex[3]^4*ex[4]^2 - 
    54*ex[2]^3*ex[3]^4*ex[4]^2 + 3*ex[2]^4*ex[3]^4*ex[4]^2 + 24*ex[4]^3 + 
    93*ex[3]*ex[4]^3 + 48*ex[2]*ex[3]*ex[4]^3 + 135*ex[3]^2*ex[4]^3 + 
    138*ex[2]*ex[3]^2*ex[4]^3 + 24*ex[2]^2*ex[3]^2*ex[4]^3 + 
    87*ex[3]^3*ex[4]^3 + 132*ex[2]*ex[3]^3*ex[4]^3 + 
    45*ex[2]^2*ex[3]^3*ex[4]^3 + 21*ex[3]^4*ex[4]^3 + 
    42*ex[2]*ex[3]^4*ex[4]^3 + 21*ex[2]^2*ex[3]^4*ex[4]^3, 
  y[114] -> -5*ex[2]^2*ex[3] + 9*ex[2]*ex[3]*ex[4] - ex[2]^2*ex[3]*ex[4] - 
    4*ex[4]^2 - 4*ex[3]*ex[4]^2 + ex[2]*ex[3]*ex[4]^2 + 
    5*ex[2]^2*ex[3]*ex[6] - 5*ex[2]*ex[3]*ex[4]*ex[6], 
  y[115] -> -216*ex[2]^3*ex[3]^3 - 636*ex[2]^4*ex[3]^3 - 
    612*ex[2]^5*ex[3]^3 - 180*ex[2]^6*ex[3]^3 + 12*ex[2]^7*ex[3]^3 + 
    432*ex[2]^2*ex[3]^2*ex[4] + 1381*ex[2]^3*ex[3]^2*ex[4] + 
    1442*ex[2]^4*ex[3]^2*ex[4] + 469*ex[2]^5*ex[3]^2*ex[4] - 
    24*ex[2]^6*ex[3]^2*ex[4] + 432*ex[2]^2*ex[3]^3*ex[4] + 
    1026*ex[2]^3*ex[3]^3*ex[4] + 498*ex[2]^4*ex[3]^3*ex[4] - 
    342*ex[2]^5*ex[3]^3*ex[4] - 234*ex[2]^6*ex[3]^3*ex[4] + 
    12*ex[2]^7*ex[3]^3*ex[4] - 6*ex[2]^3*ex[3]^4*ex[4] - 
    18*ex[2]^4*ex[3]^4*ex[4] - 18*ex[2]^5*ex[3]^4*ex[4] - 
    6*ex[2]^6*ex[3]^4*ex[4] - 216*ex[2]*ex[3]*ex[4]^2 - 
    967*ex[2]^2*ex[3]*ex[4]^2 - 1011*ex[2]^3*ex[3]*ex[4]^2 - 
    248*ex[2]^4*ex[3]*ex[4]^2 + 12*ex[2]^5*ex[3]*ex[4]^2 - 
    432*ex[2]*ex[3]^2*ex[4]^2 - 1117*ex[2]^2*ex[3]^2*ex[4]^2 - 
    331*ex[2]^3*ex[3]^2*ex[4]^2 + 937*ex[2]^4*ex[3]^2*ex[4]^2 + 
    559*ex[2]^5*ex[3]^2*ex[4]^2 - 24*ex[2]^6*ex[3]^2*ex[4]^2 - 
    216*ex[2]*ex[3]^3*ex[4]^2 - 132*ex[2]^2*ex[3]^3*ex[4]^2 + 
    846*ex[2]^3*ex[3]^3*ex[4]^2 + 1176*ex[2]^4*ex[3]^3*ex[4]^2 + 
    366*ex[2]^5*ex[3]^3*ex[4]^2 - 48*ex[2]^6*ex[3]^3*ex[4]^2 + 
    18*ex[2]^2*ex[3]^4*ex[4]^2 + 54*ex[2]^3*ex[3]^4*ex[4]^2 + 
    54*ex[2]^4*ex[3]^4*ex[4]^2 + 18*ex[2]^5*ex[3]^4*ex[4]^2 + 
    222*ex[2]*ex[4]^3 + 307*ex[2]^2*ex[4]^3 - 35*ex[2]^3*ex[4]^3 + 
    210*ex[2]*ex[3]*ex[4]^3 - 330*ex[2]^2*ex[3]*ex[4]^3 - 
    836*ex[2]^3*ex[3]*ex[4]^3 - 284*ex[2]^4*ex[3]*ex[4]^3 + 
    12*ex[2]^5*ex[3]*ex[4]^3 - 264*ex[2]*ex[3]^2*ex[4]^3 - 
    1327*ex[2]^2*ex[3]^2*ex[4]^3 - 1772*ex[2]^3*ex[3]^2*ex[4]^3 - 
    625*ex[2]^4*ex[3]^2*ex[4]^3 + 84*ex[2]^5*ex[3]^2*ex[4]^3 - 
    270*ex[2]*ex[3]^3*ex[4]^3 - 744*ex[2]^2*ex[3]^3*ex[4]^3 - 
    618*ex[2]^3*ex[3]^3*ex[4]^3 - 84*ex[2]^4*ex[3]^3*ex[4]^3 + 
    60*ex[2]^5*ex[3]^3*ex[4]^3 - 18*ex[2]*ex[3]^4*ex[4]^3 - 
    54*ex[2]^2*ex[3]^4*ex[4]^3 - 54*ex[2]^3*ex[3]^4*ex[4]^3 - 
    18*ex[2]^4*ex[3]^4*ex[4]^3 - 6*ex[4]^4 + 252*ex[2]*ex[4]^4 + 
    331*ex[2]^2*ex[4]^4 - 35*ex[2]^3*ex[4]^4 - 12*ex[3]*ex[4]^4 + 
    486*ex[2]*ex[3]*ex[4]^4 + 739*ex[2]^2*ex[3]*ex[4]^4 + 
    211*ex[2]^3*ex[3]*ex[4]^4 - 36*ex[2]^4*ex[3]*ex[4]^4 + 
    234*ex[2]*ex[3]^2*ex[4]^4 + 366*ex[2]^2*ex[3]^2*ex[4]^4 + 
    48*ex[2]^3*ex[3]^2*ex[4]^4 - 84*ex[2]^4*ex[3]^2*ex[4]^4 + 
    12*ex[3]^3*ex[4]^4 + 18*ex[2]*ex[3]^3*ex[4]^4 - 
    24*ex[2]^2*ex[3]^3*ex[4]^4 - 54*ex[2]^3*ex[3]^3*ex[4]^4 - 
    24*ex[2]^4*ex[3]^3*ex[4]^4 + 6*ex[3]^4*ex[4]^4 + 
    18*ex[2]*ex[3]^4*ex[4]^4 + 18*ex[2]^2*ex[3]^4*ex[4]^4 + 
    6*ex[2]^3*ex[3]^4*ex[4]^4 - 6*ex[4]^5 + 24*ex[2]*ex[4]^5 + 
    24*ex[2]^2*ex[4]^5 - 18*ex[3]*ex[4]^5 + 36*ex[2]*ex[3]*ex[4]^5 + 
    72*ex[2]^2*ex[3]*ex[4]^5 + 24*ex[2]^3*ex[3]*ex[4]^5 - 
    18*ex[3]^2*ex[4]^5 + 42*ex[2]^2*ex[3]^2*ex[4]^5 + 
    24*ex[2]^3*ex[3]^2*ex[4]^5 - 6*ex[3]^3*ex[4]^5 - 
    12*ex[2]*ex[3]^3*ex[4]^5 - 6*ex[2]^2*ex[3]^3*ex[4]^5, 
  y[116] -> 2*ex[2]*ex[3] + 2*ex[2]^2*ex[3] - 2*ex[4] - ex[2]*ex[4] - 
    2*ex[3]*ex[4] - 2*ex[2]*ex[3]*ex[4], 
  y[117] -> -1002*ex[2]^3*ex[3]^3 - 2004*ex[2]^4*ex[3]^3 - 
    1002*ex[2]^5*ex[3]^3 - 688*ex[2]^3*ex[3]^4 - 1439*ex[2]^4*ex[3]^4 - 
    814*ex[2]^5*ex[3]^4 - 63*ex[2]^6*ex[3]^4 - 602*ex[2]^3*ex[3]^5 - 
    1204*ex[2]^4*ex[3]^5 - 602*ex[2]^5*ex[3]^5 + 3174*ex[2]^2*ex[3]^2*ex[4] + 
    4239*ex[2]^3*ex[3]^2*ex[4] + 1065*ex[2]^4*ex[3]^2*ex[4] + 
    5175*ex[2]^2*ex[3]^3*ex[4] + 9163*ex[2]^3*ex[3]^3*ex[4] + 
    4051*ex[2]^4*ex[3]^3*ex[4] + 63*ex[2]^5*ex[3]^3*ex[4] + 
    3807*ex[2]^2*ex[3]^4*ex[4] + 6536*ex[2]^3*ex[3]^4*ex[4] + 
    2855*ex[2]^4*ex[3]^4*ex[4] + 126*ex[2]^5*ex[3]^4*ex[4] + 
    1806*ex[2]^2*ex[3]^5*ex[4] + 3612*ex[2]^3*ex[3]^5*ex[4] + 
    1806*ex[2]^4*ex[3]^5*ex[4] - 3237*ex[2]*ex[3]*ex[4]^2 - 
    2172*ex[2]^2*ex[3]*ex[4]^2 - 8412*ex[2]*ex[3]^2*ex[4]^2 - 
    10022*ex[2]^2*ex[3]^2*ex[4]^2 - 2235*ex[2]^3*ex[3]^2*ex[4]^2 - 
    8919*ex[2]*ex[3]^3*ex[4]^2 - 12993*ex[2]^2*ex[3]^3*ex[4]^2 - 
    4739*ex[2]^3*ex[3]^3*ex[4]^2 - 63*ex[2]^4*ex[3]^3*ex[4]^2 - 
    5550*ex[2]*ex[3]^4*ex[4]^2 - 8755*ex[2]^2*ex[3]^4*ex[4]^2 - 
    3268*ex[2]^3*ex[3]^4*ex[4]^2 - 63*ex[2]^4*ex[3]^4*ex[4]^2 - 
    1806*ex[2]*ex[3]^5*ex[4]^2 - 3612*ex[2]^2*ex[3]^5*ex[4]^2 - 
    1806*ex[2]^3*ex[3]^5*ex[4]^2 + 1065*ex[4]^3 + 3820*ex[3]*ex[4]^3 + 
    2130*ex[2]*ex[3]*ex[4]^3 + 5672*ex[3]^2*ex[4]^3 + 
    5510*ex[2]*ex[3]^2*ex[4]^3 + 1065*ex[2]^2*ex[3]^2*ex[4]^3 + 
    4746*ex[3]^3*ex[4]^3 + 5834*ex[2]*ex[3]^3*ex[4]^3 + 
    1690*ex[2]^2*ex[3]^3*ex[4]^3 + 2431*ex[3]^4*ex[4]^3 + 
    3658*ex[2]*ex[3]^4*ex[4]^3 + 1227*ex[2]^2*ex[3]^4*ex[4]^3 + 
    602*ex[3]^5*ex[4]^3 + 1204*ex[2]*ex[3]^5*ex[4]^3 + 
    602*ex[2]^2*ex[3]^5*ex[4]^3, y[118] -> -2*ex[2] + ex[2]^2*ex[3] - ex[4] - 
    2*ex[2]*ex[3]*ex[4] + ex[3]*ex[4]^2 + ex[2]*ex[3]*ex[6] - 
    ex[3]*ex[4]*ex[6], y[119] -> ex[2]^2*ex[3] - ex[2]*ex[3]*ex[4] + 
    ex[2]^2*ex[3]*ex[4] - ex[2]*ex[3]*ex[4]^2 - ex[2]*ex[3]*ex[6] + 
    ex[2]*ex[4]*ex[6] + ex[3]*ex[4]*ex[6], 
  y[120] -> 18*ex[2]^5*ex[3]^3 - 451*ex[2]^4*ex[3]^2*ex[4] - 
    90*ex[2]^4*ex[3]^3*ex[4] + 415*ex[2]^3*ex[3]*ex[4]^2 + 
    1828*ex[2]^3*ex[3]^2*ex[4]^2 + 6*ex[2]^4*ex[3]^2*ex[4]^2 + 
    180*ex[2]^3*ex[3]^3*ex[4]^2 - 1726*ex[2]^2*ex[3]*ex[4]^3 - 
    6*ex[2]^3*ex[3]*ex[4]^3 - 2778*ex[2]^2*ex[3]^2*ex[4]^3 - 
    18*ex[2]^3*ex[3]^2*ex[4]^3 - 180*ex[2]^2*ex[3]^3*ex[4]^3 + 
    421*ex[2]*ex[4]^4 + 2207*ex[2]*ex[3]*ex[4]^4 + 12*ex[2]^2*ex[3]*ex[4]^4 + 
    1876*ex[2]*ex[3]^2*ex[4]^4 + 18*ex[2]^2*ex[3]^2*ex[4]^4 + 
    90*ex[2]*ex[3]^3*ex[4]^4 - 439*ex[4]^5 - 896*ex[3]*ex[4]^5 - 
    6*ex[2]*ex[3]*ex[4]^5 - 475*ex[3]^2*ex[4]^5 - 6*ex[2]*ex[3]^2*ex[4]^5 - 
    18*ex[3]^3*ex[4]^5 - 36*ex[2]^5*ex[3]^3*ex[6] + 
    884*ex[2]^4*ex[3]^2*ex[4]*ex[6] + 144*ex[2]^4*ex[3]^3*ex[4]*ex[6] - 
    415*ex[2]^3*ex[3]*ex[4]^2*ex[6] - 2676*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] - 
    6*ex[2]^4*ex[3]^2*ex[4]^2*ex[6] - 216*ex[2]^3*ex[3]^3*ex[4]^2*ex[6] + 
    1287*ex[2]^2*ex[3]*ex[4]^3*ex[6] + 2700*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] + 
    12*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] + 144*ex[2]^2*ex[3]^3*ex[4]^3*ex[6] - 
    872*ex[2]*ex[3]*ex[4]^4*ex[6] - 908*ex[2]*ex[3]^2*ex[4]^4*ex[6] - 
    6*ex[2]^2*ex[3]^2*ex[4]^4*ex[6] - 36*ex[2]*ex[3]^3*ex[4]^4*ex[6] + 
    18*ex[2]^5*ex[3]^3*ex[6]^2 - 433*ex[2]^4*ex[3]^2*ex[4]*ex[6]^2 - 
    54*ex[2]^4*ex[3]^3*ex[4]*ex[6]^2 + 866*ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^2 + 
    54*ex[2]^3*ex[3]^3*ex[4]^2*ex[6]^2 - 433*ex[2]^2*ex[3]^2*ex[4]^3*
     ex[6]^2 - 18*ex[2]^2*ex[3]^3*ex[4]^3*ex[6]^2, 
  y[121] -> 144*ex[2]^6*ex[3]^4 + 288*ex[2]^7*ex[3]^4 + 180*ex[2]^8*ex[3]^4 + 
    36*ex[2]^9*ex[3]^4 - 240*ex[2]^4*ex[3]^3*ex[4] - 
    768*ex[2]^5*ex[3]^3*ex[4] + 161*ex[2]^6*ex[3]^3*ex[4] + 
    653*ex[2]^7*ex[3]^3*ex[4] - 36*ex[2]^8*ex[3]^3*ex[4] - 
    792*ex[2]^5*ex[3]^4*ex[4] - 1548*ex[2]^6*ex[3]^4*ex[4] - 
    936*ex[2]^7*ex[3]^4*ex[4] - 180*ex[2]^8*ex[3]^4*ex[4] + 
    72*ex[2]^2*ex[3]^2*ex[4]^2 + 624*ex[2]^3*ex[3]^2*ex[4]^2 - 
    838*ex[2]^4*ex[3]^2*ex[4]^2 - 2223*ex[2]^5*ex[3]^2*ex[4]^2 - 
    545*ex[2]^6*ex[3]^2*ex[4]^2 + 864*ex[2]^3*ex[3]^3*ex[4]^2 + 
    2964*ex[2]^4*ex[3]^3*ex[4]^2 - 1621*ex[2]^5*ex[3]^3*ex[4]^2 - 
    3577*ex[2]^6*ex[3]^3*ex[4]^2 + 144*ex[2]^7*ex[3]^3*ex[4]^2 + 
    1800*ex[2]^4*ex[3]^4*ex[4]^2 + 3420*ex[2]^5*ex[3]^4*ex[4]^2 + 
    1980*ex[2]^6*ex[3]^4*ex[4]^2 + 360*ex[2]^7*ex[3]^4*ex[4]^2 - 
    144*ex[2]*ex[3]*ex[4]^3 + 449*ex[2]^2*ex[3]*ex[4]^3 + 
    2367*ex[2]^3*ex[3]*ex[4]^3 + 1198*ex[2]^4*ex[3]*ex[4]^3 - 
    144*ex[2]*ex[3]^2*ex[4]^3 - 1536*ex[2]^2*ex[3]^2*ex[4]^3 + 
    2958*ex[2]^3*ex[3]^2*ex[4]^3 + 7850*ex[2]^4*ex[3]^2*ex[4]^3 + 
    2348*ex[2]^5*ex[3]^2*ex[4]^3 - 1152*ex[2]^2*ex[3]^3*ex[4]^3 - 
    4428*ex[2]^3*ex[3]^3*ex[4]^3 + 4658*ex[2]^4*ex[3]^3*ex[4]^3 + 
    7718*ex[2]^5*ex[3]^3*ex[4]^3 - 216*ex[2]^6*ex[3]^3*ex[4]^3 - 
    2160*ex[2]^3*ex[3]^4*ex[4]^3 - 3960*ex[2]^4*ex[3]^4*ex[4]^3 - 
    2160*ex[2]^5*ex[3]^4*ex[4]^3 - 360*ex[2]^6*ex[3]^4*ex[4]^3 + 72*ex[4]^4 - 
    833*ex[2]*ex[4]^4 - 617*ex[2]^2*ex[4]^4 + 144*ex[3]*ex[4]^4 - 
    305*ex[2]*ex[3]*ex[4]^4 - 4093*ex[2]^2*ex[3]*ex[4]^4 - 
    2492*ex[2]^3*ex[3]*ex[4]^4 + 72*ex[3]^2*ex[4]^4 + 
    1200*ex[2]*ex[3]^2*ex[4]^4 - 3330*ex[2]^2*ex[3]^2*ex[4]^4 - 
    9900*ex[2]^3*ex[3]^2*ex[4]^4 - 3714*ex[2]^4*ex[3]^2*ex[4]^4 + 
    672*ex[2]*ex[3]^3*ex[4]^4 + 3180*ex[2]^2*ex[3]^3*ex[4]^4 - 
    5858*ex[2]^3*ex[3]^3*ex[4]^4 - 8222*ex[2]^4*ex[3]^3*ex[4]^4 + 
    144*ex[2]^5*ex[3]^3*ex[4]^4 + 1440*ex[2]^2*ex[3]^4*ex[4]^4 + 
    2520*ex[2]^3*ex[3]^4*ex[4]^4 + 1260*ex[2]^4*ex[3]^4*ex[4]^4 + 
    180*ex[2]^5*ex[3]^4*ex[4]^4 - 144*ex[3]*ex[4]^5 + 
    1726*ex[2]*ex[3]*ex[4]^5 + 1294*ex[2]^2*ex[3]*ex[4]^5 - 
    288*ex[3]^2*ex[4]^5 + 1138*ex[2]*ex[3]^2*ex[4]^5 + 
    5142*ex[2]^2*ex[3]^2*ex[4]^5 + 2564*ex[2]^3*ex[3]^2*ex[4]^5 - 
    144*ex[3]^3*ex[4]^5 - 1092*ex[2]*ex[3]^3*ex[4]^5 + 
    3421*ex[2]^2*ex[3]^3*ex[4]^5 + 4333*ex[2]^3*ex[3]^3*ex[4]^5 - 
    36*ex[2]^4*ex[3]^3*ex[4]^5 - 504*ex[2]*ex[3]^4*ex[4]^5 - 
    828*ex[2]^2*ex[3]^4*ex[4]^5 - 360*ex[2]^3*ex[3]^4*ex[4]^5 - 
    36*ex[2]^4*ex[3]^4*ex[4]^5 + 72*ex[3]^2*ex[4]^6 - 
    869*ex[2]*ex[3]^2*ex[4]^6 - 653*ex[2]^2*ex[3]^2*ex[4]^6 + 
    144*ex[3]^3*ex[4]^6 - 761*ex[2]*ex[3]^3*ex[4]^6 - 
    905*ex[2]^2*ex[3]^3*ex[4]^6 + 72*ex[3]^4*ex[4]^6 + 
    108*ex[2]*ex[3]^4*ex[4]^6 + 36*ex[2]^2*ex[3]^4*ex[4]^6 + 
    216*ex[2]^5*ex[3]^4*ex[6] + 396*ex[2]^6*ex[3]^4*ex[6] + 
    216*ex[2]^7*ex[3]^4*ex[6] + 36*ex[2]^8*ex[3]^4*ex[6] - 
    144*ex[2]^3*ex[3]^3*ex[4]*ex[6] - 660*ex[2]^4*ex[3]^3*ex[4]*ex[6] + 
    1138*ex[2]^5*ex[3]^3*ex[4]*ex[6] + 1618*ex[2]^6*ex[3]^3*ex[4]*ex[6] - 
    36*ex[2]^7*ex[3]^3*ex[4]*ex[6] - 1008*ex[2]^4*ex[3]^4*ex[4]*ex[6] - 
    1800*ex[2]^5*ex[3]^4*ex[4]*ex[6] - 936*ex[2]^6*ex[3]^4*ex[4]*ex[6] - 
    144*ex[2]^7*ex[3]^4*ex[4]*ex[6] + 288*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] - 
    1282*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] - 3404*ex[2]^4*ex[3]^2*ex[4]^2*ex[6] - 
    1258*ex[2]^5*ex[3]^2*ex[4]^2*ex[6] + 432*ex[2]^2*ex[3]^3*ex[4]^2*ex[6] + 
    2268*ex[2]^3*ex[3]^3*ex[4]^2*ex[6] - 4936*ex[2]^4*ex[3]^3*ex[4]^2*ex[6] - 
    6664*ex[2]^5*ex[3]^3*ex[4]^2*ex[6] + 108*ex[2]^6*ex[3]^3*ex[4]^2*ex[6] + 
    1872*ex[2]^3*ex[3]^4*ex[4]^2*ex[6] + 3240*ex[2]^4*ex[3]^4*ex[4]^2*ex[6] + 
    1584*ex[2]^5*ex[3]^4*ex[4]^2*ex[6] + 216*ex[2]^6*ex[3]^4*ex[4]^2*ex[6] - 
    144*ex[2]*ex[3]*ex[4]^3*ex[6] + 1726*ex[2]^2*ex[3]*ex[4]^3*ex[6] + 
    1294*ex[2]^3*ex[3]*ex[4]^3*ex[6] - 576*ex[2]*ex[3]^2*ex[4]^3*ex[6] + 
    2420*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] + 8546*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] + 
    3822*ex[2]^4*ex[3]^2*ex[4]^3*ex[6] - 432*ex[2]*ex[3]^3*ex[4]^3*ex[6] - 
    2844*ex[2]^2*ex[3]^3*ex[4]^3*ex[6] + 7980*ex[2]^3*ex[3]^3*ex[4]^3*ex[6] + 
    10284*ex[2]^4*ex[3]^3*ex[4]^3*ex[6] - 108*ex[2]^5*ex[3]^3*ex[4]^3*ex[6] - 
    1728*ex[2]^2*ex[3]^4*ex[4]^3*ex[6] - 2880*ex[2]^3*ex[3]^4*ex[4]^3*ex[6] - 
    1296*ex[2]^4*ex[3]^4*ex[4]^3*ex[6] - 144*ex[2]^5*ex[3]^4*ex[4]^3*ex[6] + 
    144*ex[3]*ex[4]^4*ex[6] - 1726*ex[2]*ex[3]*ex[4]^4*ex[6] - 
    1294*ex[2]^2*ex[3]*ex[4]^4*ex[6] + 288*ex[3]^2*ex[4]^4*ex[6] - 
    994*ex[2]*ex[3]^2*ex[4]^4*ex[6] - 6880*ex[2]^2*ex[3]^2*ex[4]^4*ex[6] - 
    3870*ex[2]^3*ex[3]^2*ex[4]^4*ex[6] + 144*ex[3]^3*ex[4]^4*ex[6] + 
    1524*ex[2]*ex[3]^3*ex[4]^4*ex[6] - 5704*ex[2]^2*ex[3]^3*ex[4]^4*ex[6] - 
    7048*ex[2]^3*ex[3]^3*ex[4]^4*ex[6] + 36*ex[2]^4*ex[3]^3*ex[4]^4*ex[6] + 
    792*ex[2]*ex[3]^4*ex[4]^4*ex[6] + 1260*ex[2]^2*ex[3]^4*ex[4]^4*ex[6] + 
    504*ex[2]^3*ex[3]^4*ex[4]^4*ex[6] + 36*ex[2]^4*ex[3]^4*ex[4]^4*ex[6] - 
    144*ex[3]^2*ex[4]^5*ex[6] + 1738*ex[2]*ex[3]^2*ex[4]^5*ex[6] + 
    1306*ex[2]^2*ex[3]^2*ex[4]^5*ex[6] - 288*ex[3]^3*ex[4]^5*ex[6] + 
    1522*ex[2]*ex[3]^3*ex[4]^5*ex[6] + 1810*ex[2]^2*ex[3]^3*ex[4]^5*ex[6] - 
    144*ex[3]^4*ex[4]^5*ex[6] - 216*ex[2]*ex[3]^4*ex[4]^5*ex[6] - 
    72*ex[2]^2*ex[3]^4*ex[4]^5*ex[6] + 72*ex[2]^4*ex[3]^4*ex[6]^2 + 
    108*ex[2]^5*ex[3]^4*ex[6]^2 + 36*ex[2]^6*ex[3]^4*ex[6]^2 - 
    144*ex[2]^3*ex[3]^3*ex[4]*ex[6]^2 + 761*ex[2]^4*ex[3]^3*ex[4]*ex[6]^2 + 
    905*ex[2]^5*ex[3]^3*ex[4]*ex[6]^2 - 288*ex[2]^3*ex[3]^4*ex[4]*ex[6]^2 - 
    432*ex[2]^4*ex[3]^4*ex[4]*ex[6]^2 - 144*ex[2]^5*ex[3]^4*ex[4]*ex[6]^2 + 
    72*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2 - 869*ex[2]^3*ex[3]^2*ex[4]^2*
     ex[6]^2 - 653*ex[2]^4*ex[3]^2*ex[4]^2*ex[6]^2 + 
    432*ex[2]^2*ex[3]^3*ex[4]^2*ex[6]^2 - 2283*ex[2]^3*ex[3]^3*ex[4]^2*
     ex[6]^2 - 2715*ex[2]^4*ex[3]^3*ex[4]^2*ex[6]^2 + 
    432*ex[2]^2*ex[3]^4*ex[4]^2*ex[6]^2 + 648*ex[2]^3*ex[3]^4*ex[4]^2*
     ex[6]^2 + 216*ex[2]^4*ex[3]^4*ex[4]^2*ex[6]^2 - 
    144*ex[2]*ex[3]^2*ex[4]^3*ex[6]^2 + 1738*ex[2]^2*ex[3]^2*ex[4]^3*
     ex[6]^2 + 1306*ex[2]^3*ex[3]^2*ex[4]^3*ex[6]^2 - 
    432*ex[2]*ex[3]^3*ex[4]^3*ex[6]^2 + 2283*ex[2]^2*ex[3]^3*ex[4]^3*
     ex[6]^2 + 2715*ex[2]^3*ex[3]^3*ex[4]^3*ex[6]^2 - 
    288*ex[2]*ex[3]^4*ex[4]^3*ex[6]^2 - 432*ex[2]^2*ex[3]^4*ex[4]^3*ex[6]^2 - 
    144*ex[2]^3*ex[3]^4*ex[4]^3*ex[6]^2 + 72*ex[3]^2*ex[4]^4*ex[6]^2 - 
    869*ex[2]*ex[3]^2*ex[4]^4*ex[6]^2 - 653*ex[2]^2*ex[3]^2*ex[4]^4*ex[6]^2 + 
    144*ex[3]^3*ex[4]^4*ex[6]^2 - 761*ex[2]*ex[3]^3*ex[4]^4*ex[6]^2 - 
    905*ex[2]^2*ex[3]^3*ex[4]^4*ex[6]^2 + 72*ex[3]^4*ex[4]^4*ex[6]^2 + 
    108*ex[2]*ex[3]^4*ex[4]^4*ex[6]^2 + 36*ex[2]^2*ex[3]^4*ex[4]^4*ex[6]^2, 
  y[122] -> -12*ex[2]^4*ex[3]^2 - 33*ex[2]^5*ex[3]^2 - 50*ex[2]^5*ex[3]^3 + 
    3*ex[2]^6*ex[3]^3 + 18*ex[2]^2*ex[3]*ex[4] + 66*ex[2]^3*ex[3]*ex[4] + 
    136*ex[2]^3*ex[3]^2*ex[4] + 165*ex[2]^4*ex[3]^2*ex[4] + 
    250*ex[2]^4*ex[3]^3*ex[4] - 21*ex[2]^5*ex[3]^3*ex[4] - 33*ex[2]*ex[4]^2 - 
    68*ex[2]*ex[3]*ex[4]^2 - 204*ex[2]^2*ex[3]*ex[4]^2 - 
    336*ex[2]^2*ex[3]^2*ex[4]^2 - 327*ex[2]^3*ex[3]^2*ex[4]^2 - 
    500*ex[2]^3*ex[3]^3*ex[4]^2 + 60*ex[2]^4*ex[3]^3*ex[4]^2 + 42*ex[4]^3 + 
    50*ex[3]*ex[4]^3 + 216*ex[2]*ex[3]*ex[4]^3 + 312*ex[2]*ex[3]^2*ex[4]^3 + 
    321*ex[2]^2*ex[3]^2*ex[4]^3 + 500*ex[2]^2*ex[3]^3*ex[4]^3 - 
    90*ex[2]^3*ex[3]^3*ex[4]^3 - 78*ex[3]*ex[4]^4 - 100*ex[3]^2*ex[4]^4 - 
    156*ex[2]*ex[3]^2*ex[4]^4 - 250*ex[2]*ex[3]^3*ex[4]^4 + 
    75*ex[2]^2*ex[3]^3*ex[4]^4 + 30*ex[3]^2*ex[4]^5 + 50*ex[3]^3*ex[4]^5 - 
    33*ex[2]*ex[3]^3*ex[4]^5 + 6*ex[3]^3*ex[4]^6 - 12*ex[2]^3*ex[3]^2*ex[6] - 
    63*ex[2]^4*ex[3]^2*ex[6] - 100*ex[2]^4*ex[3]^3*ex[6] + 
    12*ex[2]^5*ex[3]^3*ex[6] + 57*ex[2]^2*ex[3]*ex[4]*ex[6] + 
    124*ex[2]^2*ex[3]^2*ex[4]*ex[6] + 252*ex[2]^3*ex[3]^2*ex[4]*ex[6] + 
    400*ex[2]^3*ex[3]^3*ex[4]*ex[6] - 66*ex[2]^4*ex[3]^3*ex[4]*ex[6] - 
    135*ex[2]*ex[3]*ex[4]^2*ex[6] - 212*ex[2]*ex[3]^2*ex[4]^2*ex[6] - 
    375*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] - 600*ex[2]^2*ex[3]^3*ex[4]^2*ex[6] + 
    144*ex[2]^3*ex[3]^3*ex[4]^2*ex[6] + 78*ex[3]*ex[4]^3*ex[6] + 
    100*ex[3]^2*ex[4]^3*ex[6] + 246*ex[2]*ex[3]^2*ex[4]^3*ex[6] + 
    400*ex[2]*ex[3]^3*ex[4]^3*ex[6] - 156*ex[2]^2*ex[3]^3*ex[4]^3*ex[6] - 
    60*ex[3]^2*ex[4]^4*ex[6] - 100*ex[3]^3*ex[4]^4*ex[6] + 
    84*ex[2]*ex[3]^3*ex[4]^4*ex[6] - 18*ex[3]^3*ex[4]^5*ex[6] - 
    30*ex[2]^3*ex[3]^2*ex[6]^2 - 50*ex[2]^3*ex[3]^3*ex[6]^2 + 
    15*ex[2]^4*ex[3]^3*ex[6]^2 + 90*ex[2]^2*ex[3]^2*ex[4]*ex[6]^2 + 
    150*ex[2]^2*ex[3]^3*ex[4]*ex[6]^2 - 63*ex[2]^3*ex[3]^3*ex[4]*ex[6]^2 - 
    90*ex[2]*ex[3]^2*ex[4]^2*ex[6]^2 - 150*ex[2]*ex[3]^3*ex[4]^2*ex[6]^2 + 
    99*ex[2]^2*ex[3]^3*ex[4]^2*ex[6]^2 + 30*ex[3]^2*ex[4]^3*ex[6]^2 + 
    50*ex[3]^3*ex[4]^3*ex[6]^2 - 69*ex[2]*ex[3]^3*ex[4]^3*ex[6]^2 + 
    18*ex[3]^3*ex[4]^4*ex[6]^2 + 6*ex[2]^3*ex[3]^3*ex[6]^3 - 
    18*ex[2]^2*ex[3]^3*ex[4]*ex[6]^3 + 18*ex[2]*ex[3]^3*ex[4]^2*ex[6]^3 - 
    6*ex[3]^3*ex[4]^3*ex[6]^3, y[123] -> ex[2]^4*ex[3]^2 + 
    2*ex[2]^5*ex[3]^2 + ex[2]^6*ex[3]^2 + 12*ex[2]^2*ex[3]*ex[4] + 
    10*ex[2]^3*ex[3]*ex[4] - 3*ex[2]^4*ex[3]*ex[4] - ex[2]^5*ex[3]*ex[4] - 
    2*ex[2]^3*ex[3]^2*ex[4] - 3*ex[2]^4*ex[3]^2*ex[4] + 
    ex[2]^6*ex[3]^2*ex[4] - 12*ex[2]*ex[4]^2 - 5*ex[2]^2*ex[4]^2 + 
    ex[2]^3*ex[4]^2 - 12*ex[2]*ex[3]*ex[4]^2 + 11*ex[2]^3*ex[3]*ex[4]^2 - 
    2*ex[2]^4*ex[3]*ex[4]^2 - ex[2]^5*ex[3]*ex[4]^2 - 
    5*ex[2]^2*ex[3]^2*ex[4]^2 - 10*ex[2]^3*ex[3]^2*ex[4]^2 - 
    7*ex[2]^4*ex[3]^2*ex[4]^2 - 2*ex[2]^5*ex[3]^2*ex[4]^2 - 
    10*ex[2]*ex[4]^3 - 5*ex[2]^2*ex[4]^3 + ex[2]^3*ex[4]^3 + 
    2*ex[2]*ex[3]*ex[4]^3 + 6*ex[2]^2*ex[3]*ex[4]^3 + 
    7*ex[2]^3*ex[3]*ex[4]^3 + ex[2]^4*ex[3]*ex[4]^3 + 
    12*ex[2]*ex[3]^2*ex[4]^3 + 19*ex[2]^2*ex[3]^2*ex[4]^3 + 
    6*ex[2]^3*ex[3]^2*ex[4]^3 - ex[2]^4*ex[3]^2*ex[4]^3 - 6*ex[4]^4 - 
    4*ex[2]*ex[4]^4 - 12*ex[3]*ex[4]^4 - 10*ex[2]*ex[3]*ex[4]^4 + 
    2*ex[2]^2*ex[3]*ex[4]^4 + 2*ex[2]^3*ex[3]*ex[4]^4 - 6*ex[3]^2*ex[4]^4 - 
    6*ex[2]*ex[3]^2*ex[4]^4 + 4*ex[2]^2*ex[3]^2*ex[4]^4 + 
    4*ex[2]^3*ex[3]^2*ex[4]^4 - 2*ex[4]^5 - 2*ex[2]*ex[4]^5 - 
    4*ex[3]*ex[4]^5 - 6*ex[2]*ex[3]*ex[4]^5 - 2*ex[2]^2*ex[3]*ex[4]^5 - 
    2*ex[3]^2*ex[4]^5 - 4*ex[2]*ex[3]^2*ex[4]^5 - 2*ex[2]^2*ex[3]^2*ex[4]^5, 
  y[124] -> 3*ex[2]^3*ex[3]^2 + 6*ex[2]^4*ex[3]^2 + 3*ex[2]^5*ex[3]^2 + 
    36*ex[2]*ex[3]*ex[4] + 42*ex[2]^2*ex[3]*ex[4] + 6*ex[2]^3*ex[3]*ex[4] - 
    6*ex[2]^2*ex[3]^2*ex[4] - 12*ex[2]^3*ex[3]^2*ex[4] - 
    6*ex[2]^4*ex[3]^2*ex[4] - 36*ex[4]^2 - 5*ex[2]*ex[4]^2 - 
    36*ex[3]*ex[4]^2 - 42*ex[2]*ex[3]*ex[4]^2 - 6*ex[2]^2*ex[3]*ex[4]^2 + 
    3*ex[2]*ex[3]^2*ex[4]^2 + 6*ex[2]^2*ex[3]^2*ex[4]^2 + 
    3*ex[2]^3*ex[3]^2*ex[4]^2, y[125] -> 5*ex[2]^2*ex[3]^2 + 
    24*ex[2]^2*ex[3]^3 + 12*ex[2]^3*ex[3]^3 + 9*ex[2]^2*ex[3]^4 + 
    12*ex[2]^3*ex[3]^4 + 3*ex[2]^4*ex[3]^4 - 4*ex[2]*ex[3]*ex[4] - 
    46*ex[2]*ex[3]^2*ex[4] - 24*ex[2]^2*ex[3]^2*ex[4] - 
    60*ex[2]*ex[3]^3*ex[4] - 48*ex[2]^2*ex[3]^3*ex[4] - 
    6*ex[2]^3*ex[3]^3*ex[4] - 18*ex[2]*ex[3]^4*ex[4] - 
    24*ex[2]^2*ex[3]^4*ex[4] - 6*ex[2]^3*ex[3]^4*ex[4] - 4*ex[4]^2 + 
    10*ex[3]*ex[4]^2 + 12*ex[2]*ex[3]*ex[4]^2 + 41*ex[3]^2*ex[4]^2 + 
    36*ex[2]*ex[3]^2*ex[4]^2 + 3*ex[2]^2*ex[3]^2*ex[4]^2 + 
    36*ex[3]^3*ex[4]^2 + 36*ex[2]*ex[3]^3*ex[4]^2 + 
    6*ex[2]^2*ex[3]^3*ex[4]^2 + 9*ex[3]^4*ex[4]^2 + 
    12*ex[2]*ex[3]^4*ex[4]^2 + 3*ex[2]^2*ex[3]^4*ex[4]^2, 
  y[126] -> ex[2]*ex[3] + ex[2]*ex[3]*ex[4] + 2*ex[6] + 2*ex[3]*ex[6] + 
    ex[2]*ex[3]*ex[6], y[127] -> -2*ex[2]^2 + 9*ex[2]^2*ex[3] + 
    5*ex[2]^3*ex[3] - ex[2]^2*ex[3]^2 - ex[2]^3*ex[3]^2 + 3*ex[2]*ex[4] - 
    15*ex[2]*ex[3]*ex[4] - 8*ex[2]^2*ex[3]*ex[4] + 2*ex[2]*ex[3]^2*ex[4] + 
    2*ex[2]^2*ex[3]^2*ex[4] - ex[4]^2 + 6*ex[3]*ex[4]^2 + 
    3*ex[2]*ex[3]*ex[4]^2 - ex[3]^2*ex[4]^2 - ex[2]*ex[3]^2*ex[4]^2 - 
    4*ex[2]^2*ex[3]*ex[6] + ex[2]^2*ex[3]^2*ex[6] + ex[2]^3*ex[3]^2*ex[6] + 
    3*ex[2]*ex[3]*ex[4]*ex[6] - ex[2]*ex[3]^2*ex[4]*ex[6] - 
    ex[2]^2*ex[3]^2*ex[4]*ex[6], y[128] -> -2*ex[2]^3*ex[4] - 
    3*ex[2]^3*ex[3]*ex[4] - ex[2]^4*ex[3]*ex[4] + 11*ex[2]^4*ex[3]^2*ex[4] + 
    5*ex[2]^5*ex[3]^2*ex[4] + ex[2]^3*ex[3]^3*ex[4] - ex[2]^5*ex[3]^3*ex[4] + 
    5*ex[2]^2*ex[4]^2 + 7*ex[2]^2*ex[3]*ex[4]^2 - ex[2]^2*ex[3]^2*ex[4]^2 - 
    21*ex[2]^3*ex[3]^2*ex[4]^2 - 8*ex[2]^4*ex[3]^2*ex[4]^2 - 
    3*ex[2]^2*ex[3]^3*ex[4]^2 - ex[2]^3*ex[3]^3*ex[4]^2 + 
    2*ex[2]^4*ex[3]^3*ex[4]^2 - 4*ex[2]*ex[4]^3 - 5*ex[2]*ex[3]*ex[4]^3 + 
    2*ex[2]^2*ex[3]*ex[4]^3 + 2*ex[2]*ex[3]^2*ex[4]^3 + 
    12*ex[2]^2*ex[3]^2*ex[4]^3 + 3*ex[2]^3*ex[3]^2*ex[4]^3 + 
    3*ex[2]*ex[3]^3*ex[4]^3 + 2*ex[2]^2*ex[3]^3*ex[4]^3 - 
    ex[2]^3*ex[3]^3*ex[4]^3 + ex[4]^4 + ex[3]*ex[4]^4 - ex[2]*ex[3]*ex[4]^4 - 
    ex[3]^2*ex[4]^4 - 2*ex[2]*ex[3]^2*ex[4]^4 - ex[3]^3*ex[4]^4 - 
    ex[2]*ex[3]^3*ex[4]^4 + 2*ex[2]^4*ex[3]*ex[6] - 9*ex[2]^4*ex[3]^2*ex[6] - 
    5*ex[2]^5*ex[3]^2*ex[6] + ex[2]^4*ex[3]^3*ex[6] + ex[2]^5*ex[3]^3*ex[6] + 
    ex[2]^3*ex[3]*ex[4]*ex[6] + 17*ex[2]^3*ex[3]^2*ex[4]*ex[6] + 
    2*ex[2]^4*ex[3]^2*ex[4]*ex[6] - 4*ex[2]^3*ex[3]^3*ex[4]*ex[6] - 
    3*ex[2]^4*ex[3]^3*ex[4]*ex[6] + ex[2]^5*ex[3]^3*ex[4]*ex[6] - 
    5*ex[2]^2*ex[3]*ex[4]^2*ex[6] - 8*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 
    4*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] + 5*ex[2]^2*ex[3]^3*ex[4]^2*ex[6] + 
    4*ex[2]^3*ex[3]^3*ex[4]^2*ex[6] - ex[2]^4*ex[3]^3*ex[4]^2*ex[6] + 
    2*ex[2]*ex[3]*ex[4]^3*ex[6] - 2*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] - 
    2*ex[2]*ex[3]^3*ex[4]^3*ex[6] - 2*ex[2]^2*ex[3]^3*ex[4]^3*ex[6] + 
    4*ex[2]^4*ex[3]^2*ex[6]^2 - ex[2]^4*ex[3]^3*ex[6]^2 - 
    ex[2]^5*ex[3]^3*ex[6]^2 - 5*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 + 
    2*ex[2]^3*ex[3]^3*ex[4]*ex[6]^2 + 2*ex[2]^4*ex[3]^3*ex[4]*ex[6]^2 + 
    ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2 - ex[2]^2*ex[3]^3*ex[4]^2*ex[6]^2 - 
    ex[2]^3*ex[3]^3*ex[4]^2*ex[6]^2, 
  y[129] -> -(ex[2]^5*ex[3]^2) - ex[2]^5*ex[3]^3 - ex[2]^6*ex[3]^3 + 
    2*ex[2]^4*ex[3]*ex[4] + 6*ex[2]^4*ex[3]^2*ex[4] + ex[2]^5*ex[3]^2*ex[4] + 
    5*ex[2]^4*ex[3]^3*ex[4] + 5*ex[2]^5*ex[3]^3*ex[4] - 2*ex[2]^3*ex[4]^2 - 
    4*ex[2]^3*ex[3]*ex[4]^2 + 2*ex[2]^4*ex[3]*ex[4]^2 - 
    16*ex[2]^3*ex[3]^2*ex[4]^2 - 6*ex[2]^4*ex[3]^2*ex[4]^2 - 
    10*ex[2]^3*ex[3]^3*ex[4]^2 - 10*ex[2]^4*ex[3]^3*ex[4]^2 - 
    2*ex[2]^3*ex[4]^3 + 8*ex[2]^2*ex[3]*ex[4]^3 + 
    22*ex[2]^2*ex[3]^2*ex[4]^3 + 12*ex[2]^3*ex[3]^2*ex[4]^3 + 
    10*ex[2]^2*ex[3]^3*ex[4]^3 + 10*ex[2]^3*ex[3]^3*ex[4]^3 - ex[2]*ex[4]^4 - 
    11*ex[2]*ex[3]*ex[4]^4 - 5*ex[2]^2*ex[3]*ex[4]^4 - 
    15*ex[2]*ex[3]^2*ex[4]^4 - 10*ex[2]^2*ex[3]^2*ex[4]^4 - 
    5*ex[2]*ex[3]^3*ex[4]^4 - 5*ex[2]^2*ex[3]^3*ex[4]^4 + 2*ex[4]^5 + 
    ex[2]*ex[4]^5 + 5*ex[3]*ex[4]^5 + 3*ex[2]*ex[3]*ex[4]^5 + 
    4*ex[3]^2*ex[4]^5 + 3*ex[2]*ex[3]^2*ex[4]^5 + ex[3]^3*ex[4]^5 + 
    ex[2]*ex[3]^3*ex[4]^5 + 3*ex[2]^5*ex[3]^2*ex[6] + 
    3*ex[2]^5*ex[3]^3*ex[6] + 3*ex[2]^6*ex[3]^3*ex[6] - 
    4*ex[2]^4*ex[3]*ex[4]*ex[6] - 14*ex[2]^4*ex[3]^2*ex[4]*ex[6] - 
    2*ex[2]^5*ex[3]^2*ex[4]*ex[6] - 12*ex[2]^4*ex[3]^3*ex[4]*ex[6] - 
    12*ex[2]^5*ex[3]^3*ex[4]*ex[6] + 2*ex[2]^3*ex[4]^2*ex[6] + 
    6*ex[2]^3*ex[3]*ex[4]^2*ex[6] - 2*ex[2]^4*ex[3]*ex[4]^2*ex[6] + 
    28*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] + 10*ex[2]^4*ex[3]^2*ex[4]^2*ex[6] + 
    18*ex[2]^3*ex[3]^3*ex[4]^2*ex[6] + 18*ex[2]^4*ex[3]^3*ex[4]^2*ex[6] - 
    10*ex[2]^2*ex[3]*ex[4]^3*ex[6] - 2*ex[2]^3*ex[3]*ex[4]^3*ex[6] - 
    26*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] - 14*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] - 
    12*ex[2]^2*ex[3]^3*ex[4]^3*ex[6] - 12*ex[2]^3*ex[3]^3*ex[4]^3*ex[6] + 
    ex[2]*ex[4]^4*ex[6] + 7*ex[2]*ex[3]*ex[4]^4*ex[6] + 
    3*ex[2]^2*ex[3]*ex[4]^4*ex[6] + 9*ex[2]*ex[3]^2*ex[4]^4*ex[6] + 
    6*ex[2]^2*ex[3]^2*ex[4]^4*ex[6] + 3*ex[2]*ex[3]^3*ex[4]^4*ex[6] + 
    3*ex[2]^2*ex[3]^3*ex[4]^4*ex[6] - 3*ex[2]^5*ex[3]^2*ex[6]^2 - 
    3*ex[2]^5*ex[3]^3*ex[6]^2 - 3*ex[2]^6*ex[3]^3*ex[6]^2 + 
    2*ex[2]^4*ex[3]*ex[4]*ex[6]^2 + 10*ex[2]^4*ex[3]^2*ex[4]*ex[6]^2 + 
    ex[2]^5*ex[3]^2*ex[4]*ex[6]^2 + 9*ex[2]^4*ex[3]^3*ex[4]*ex[6]^2 + 
    9*ex[2]^5*ex[3]^3*ex[4]*ex[6]^2 - 2*ex[2]^3*ex[3]*ex[4]^2*ex[6]^2 - 
    13*ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^2 - 4*ex[2]^4*ex[3]^2*ex[4]^2*ex[6]^2 - 
    9*ex[2]^3*ex[3]^3*ex[4]^2*ex[6]^2 - 9*ex[2]^4*ex[3]^3*ex[4]^2*ex[6]^2 + 
    2*ex[2]^2*ex[3]*ex[4]^3*ex[6]^2 + 6*ex[2]^2*ex[3]^2*ex[4]^3*ex[6]^2 + 
    3*ex[2]^3*ex[3]^2*ex[4]^3*ex[6]^2 + 3*ex[2]^2*ex[3]^3*ex[4]^3*ex[6]^2 + 
    3*ex[2]^3*ex[3]^3*ex[4]^3*ex[6]^2 + ex[2]^5*ex[3]^2*ex[6]^3 + 
    ex[2]^5*ex[3]^3*ex[6]^3 + ex[2]^6*ex[3]^3*ex[6]^3 - 
    2*ex[2]^4*ex[3]^2*ex[4]*ex[6]^3 - 2*ex[2]^4*ex[3]^3*ex[4]*ex[6]^3 - 
    2*ex[2]^5*ex[3]^3*ex[4]*ex[6]^3 + ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^3 + 
    ex[2]^3*ex[3]^3*ex[4]^2*ex[6]^3 + ex[2]^4*ex[3]^3*ex[4]^2*ex[6]^3, 
  y[130] -> 13*ex[2]^6*ex[3]^2*ex[4] + 2*ex[2]^7*ex[3]^2*ex[4] - 
    4*ex[2]^6*ex[3]^3*ex[4] - 5*ex[2]^7*ex[3]^3*ex[4] + 
    ex[2]^6*ex[3]^4*ex[4] - ex[2]^8*ex[3]^4*ex[4] - 
    72*ex[2]^5*ex[3]^2*ex[4]^2 - 9*ex[2]^6*ex[3]^2*ex[4]^2 + 
    24*ex[2]^5*ex[3]^3*ex[4]^2 + 30*ex[2]^6*ex[3]^3*ex[4]^2 + 
    ex[2]^7*ex[3]^3*ex[4]^2 - 6*ex[2]^5*ex[3]^4*ex[4]^2 - 
    ex[2]^6*ex[3]^4*ex[4]^2 + 5*ex[2]^7*ex[3]^4*ex[4]^2 - 2*ex[2]^4*ex[4]^3 + 
    22*ex[2]^4*ex[3]*ex[4]^3 + 2*ex[2]^5*ex[3]*ex[4]^3 + 
    155*ex[2]^4*ex[3]^2*ex[4]^3 + 13*ex[2]^5*ex[3]^2*ex[4]^3 + 
    2*ex[2]^6*ex[3]^2*ex[4]^3 - 58*ex[2]^4*ex[3]^3*ex[4]^3 - 
    74*ex[2]^5*ex[3]^3*ex[4]^3 - 6*ex[2]^6*ex[3]^3*ex[4]^3 + 
    15*ex[2]^4*ex[3]^4*ex[4]^3 + 5*ex[2]^5*ex[3]^4*ex[4]^3 - 
    10*ex[2]^6*ex[3]^4*ex[4]^3 + 4*ex[2]^3*ex[4]^4 - 2*ex[2]^4*ex[4]^4 - 
    84*ex[2]^3*ex[3]*ex[4]^4 - 18*ex[2]^4*ex[3]*ex[4]^4 - 
    2*ex[2]^5*ex[3]*ex[4]^4 - 164*ex[2]^3*ex[3]^2*ex[4]^4 + 
    8*ex[2]^4*ex[3]^2*ex[4]^4 + 72*ex[2]^3*ex[3]^3*ex[4]^4 + 
    94*ex[2]^4*ex[3]^3*ex[4]^4 + 12*ex[2]^5*ex[3]^3*ex[4]^4 - 
    20*ex[2]^3*ex[3]^4*ex[4]^4 - 10*ex[2]^4*ex[3]^4*ex[4]^4 + 
    10*ex[2]^5*ex[3]^4*ex[4]^4 + 11*ex[2]^2*ex[4]^5 + 6*ex[2]^3*ex[4]^5 + 
    112*ex[2]^2*ex[3]*ex[4]^5 + 21*ex[2]^3*ex[3]*ex[4]^5 + 
    86*ex[2]^2*ex[3]^2*ex[4]^5 - 34*ex[2]^3*ex[3]^2*ex[4]^5 - 
    5*ex[2]^4*ex[3]^2*ex[4]^5 - 48*ex[2]^2*ex[3]^3*ex[4]^5 - 
    63*ex[2]^3*ex[3]^3*ex[4]^5 - 10*ex[2]^4*ex[3]^3*ex[4]^5 + 
    15*ex[2]^2*ex[3]^4*ex[4]^5 + 10*ex[2]^3*ex[3]^4*ex[4]^5 - 
    5*ex[2]^4*ex[3]^4*ex[4]^5 - 20*ex[2]*ex[4]^6 - 5*ex[2]^2*ex[4]^6 - 
    60*ex[2]*ex[3]*ex[4]^6 - 4*ex[2]^2*ex[3]*ex[4]^6 + 
    ex[2]^3*ex[3]*ex[4]^6 - 18*ex[2]*ex[3]^2*ex[4]^6 + 
    26*ex[2]^2*ex[3]^2*ex[4]^6 + 3*ex[2]^3*ex[3]^2*ex[4]^6 + 
    16*ex[2]*ex[3]^3*ex[4]^6 + 20*ex[2]^2*ex[3]^3*ex[4]^6 + 
    3*ex[2]^3*ex[3]^3*ex[4]^6 - 6*ex[2]*ex[3]^4*ex[4]^6 - 
    5*ex[2]^2*ex[3]^4*ex[4]^6 + ex[2]^3*ex[3]^4*ex[4]^6 + 7*ex[4]^7 + 
    ex[2]*ex[4]^7 + 10*ex[3]*ex[4]^7 - 2*ex[2]*ex[3]*ex[4]^7 - 
    6*ex[2]*ex[3]^2*ex[4]^7 - 2*ex[3]^3*ex[4]^7 - 2*ex[2]*ex[3]^3*ex[4]^7 + 
    ex[3]^4*ex[4]^7 + ex[2]*ex[3]^4*ex[4]^7 + ex[2]^7*ex[3]^3*ex[6] + 
    ex[2]^7*ex[3]^4*ex[6] + ex[2]^8*ex[3]^4*ex[6] - 
    39*ex[2]^6*ex[3]^2*ex[4]*ex[6] - 4*ex[2]^7*ex[3]^2*ex[4]*ex[6] + 
    6*ex[2]^6*ex[3]^3*ex[4]*ex[6] + 14*ex[2]^7*ex[3]^3*ex[4]*ex[6] - 
    9*ex[2]^6*ex[3]^4*ex[4]*ex[6] - 6*ex[2]^7*ex[3]^4*ex[4]*ex[6] + 
    3*ex[2]^8*ex[3]^4*ex[4]*ex[6] + 2*ex[2]^5*ex[3]*ex[4]^2*ex[6] + 
    172*ex[2]^5*ex[3]^2*ex[4]^2*ex[6] + 12*ex[2]^6*ex[3]^2*ex[4]^2*ex[6] - 
    44*ex[2]^5*ex[3]^3*ex[4]^2*ex[6] - 68*ex[2]^6*ex[3]^3*ex[4]^2*ex[6] - 
    2*ex[2]^7*ex[3]^3*ex[4]^2*ex[6] + 30*ex[2]^5*ex[3]^4*ex[4]^2*ex[6] + 
    18*ex[2]^6*ex[3]^4*ex[4]^2*ex[6] - 12*ex[2]^7*ex[3]^4*ex[4]^2*ex[6] + 
    2*ex[2]^4*ex[4]^3*ex[6] - 40*ex[2]^4*ex[3]*ex[4]^3*ex[6] - 
    288*ex[2]^4*ex[3]^2*ex[4]^3*ex[6] - 10*ex[2]^5*ex[3]^2*ex[4]^3*ex[6] - 
    2*ex[2]^6*ex[3]^2*ex[4]^3*ex[6] + 92*ex[2]^4*ex[3]^3*ex[4]^3*ex[6] + 
    130*ex[2]^5*ex[3]^3*ex[4]^3*ex[6] + 10*ex[2]^6*ex[3]^3*ex[4]^3*ex[6] - 
    50*ex[2]^4*ex[3]^4*ex[4]^3*ex[6] - 32*ex[2]^5*ex[3]^4*ex[4]^3*ex[6] + 
    18*ex[2]^6*ex[3]^4*ex[4]^3*ex[6] - 4*ex[2]^3*ex[4]^4*ex[6] + 
    111*ex[2]^3*ex[3]*ex[4]^4*ex[6] + 14*ex[2]^4*ex[3]*ex[4]^4*ex[6] + 
    223*ex[2]^3*ex[3]^2*ex[4]^4*ex[6] - 21*ex[2]^4*ex[3]^2*ex[4]^4*ex[6] - 
    2*ex[2]^5*ex[3]^2*ex[4]^4*ex[6] - 87*ex[2]^3*ex[3]^3*ex[4]^4*ex[6] - 
    118*ex[2]^4*ex[3]^3*ex[4]^4*ex[6] - 14*ex[2]^5*ex[3]^3*ex[4]^4*ex[6] + 
    45*ex[2]^3*ex[3]^4*ex[4]^4*ex[6] + 33*ex[2]^4*ex[3]^4*ex[4]^4*ex[6] - 
    12*ex[2]^5*ex[3]^4*ex[4]^4*ex[6] - 9*ex[2]^2*ex[4]^5*ex[6] - 
    94*ex[2]^2*ex[3]*ex[4]^5*ex[6] - 8*ex[2]^3*ex[3]*ex[4]^5*ex[6] - 
    74*ex[2]^2*ex[3]^2*ex[4]^5*ex[6] + 34*ex[2]^3*ex[3]^2*ex[4]^5*ex[6] + 
    3*ex[2]^4*ex[3]^2*ex[4]^5*ex[6] + 38*ex[2]^2*ex[3]^3*ex[4]^5*ex[6] + 
    48*ex[2]^3*ex[3]^3*ex[4]^5*ex[6] + 6*ex[2]^4*ex[3]^3*ex[4]^5*ex[6] - 
    21*ex[2]^2*ex[3]^4*ex[4]^5*ex[6] - 18*ex[2]^3*ex[3]^4*ex[4]^5*ex[6] + 
    3*ex[2]^4*ex[3]^4*ex[4]^5*ex[6] + 6*ex[2]*ex[4]^6*ex[6] + 
    22*ex[2]*ex[3]*ex[4]^6*ex[6] - 2*ex[2]^2*ex[3]*ex[4]^6*ex[6] + 
    6*ex[2]*ex[3]^2*ex[4]^6*ex[6] - 12*ex[2]^2*ex[3]^2*ex[4]^6*ex[6] - 
    6*ex[2]*ex[3]^3*ex[4]^6*ex[6] - 6*ex[2]^2*ex[3]^3*ex[4]^6*ex[6] + 
    4*ex[2]*ex[3]^4*ex[4]^6*ex[6] + 4*ex[2]^2*ex[3]^4*ex[4]^6*ex[6] - 
    3*ex[2]^7*ex[3]^3*ex[6]^2 - 3*ex[2]^7*ex[3]^4*ex[6]^2 - 
    3*ex[2]^8*ex[3]^4*ex[6]^2 + 39*ex[2]^6*ex[3]^2*ex[4]*ex[6]^2 + 
    2*ex[2]^7*ex[3]^2*ex[4]*ex[6]^2 + 2*ex[2]^6*ex[3]^3*ex[4]*ex[6]^2 - 
    13*ex[2]^7*ex[3]^3*ex[4]*ex[6]^2 + 18*ex[2]^6*ex[3]^4*ex[4]*ex[6]^2 + 
    15*ex[2]^7*ex[3]^4*ex[4]*ex[6]^2 - 3*ex[2]^8*ex[3]^4*ex[4]*ex[6]^2 - 
    2*ex[2]^5*ex[3]*ex[4]^2*ex[6]^2 - 130*ex[2]^5*ex[3]^2*ex[4]^2*ex[6]^2 - 
    3*ex[2]^6*ex[3]^2*ex[4]^2*ex[6]^2 + 20*ex[2]^5*ex[3]^3*ex[4]^2*ex[6]^2 + 
    48*ex[2]^6*ex[3]^3*ex[4]^2*ex[6]^2 + ex[2]^7*ex[3]^3*ex[4]^2*ex[6]^2 - 
    42*ex[2]^5*ex[3]^4*ex[4]^2*ex[6]^2 - 33*ex[2]^6*ex[3]^4*ex[4]^2*ex[6]^2 + 
    9*ex[2]^7*ex[3]^4*ex[4]^2*ex[6]^2 + 18*ex[2]^4*ex[3]*ex[4]^3*ex[6]^2 + 
    158*ex[2]^4*ex[3]^2*ex[4]^3*ex[6]^2 + ex[2]^5*ex[3]^2*ex[4]^3*ex[6]^2 - 
    40*ex[2]^4*ex[3]^3*ex[4]^3*ex[6]^2 - 65*ex[2]^5*ex[3]^3*ex[4]^3*ex[6]^2 - 
    4*ex[2]^6*ex[3]^3*ex[4]^3*ex[6]^2 + 48*ex[2]^4*ex[3]^4*ex[4]^3*ex[6]^2 + 
    39*ex[2]^5*ex[3]^4*ex[4]^3*ex[6]^2 - 9*ex[2]^6*ex[3]^4*ex[4]^3*ex[6]^2 - 
    31*ex[2]^3*ex[3]*ex[4]^4*ex[6]^2 - 79*ex[2]^3*ex[3]^2*ex[4]^4*ex[6]^2 + 
    8*ex[2]^4*ex[3]^2*ex[4]^4*ex[6]^2 + 27*ex[2]^3*ex[3]^3*ex[4]^4*ex[6]^2 + 
    36*ex[2]^4*ex[3]^3*ex[4]^4*ex[6]^2 + 3*ex[2]^5*ex[3]^3*ex[4]^4*ex[6]^2 - 
    27*ex[2]^3*ex[3]^4*ex[4]^4*ex[6]^2 - 24*ex[2]^4*ex[3]^4*ex[4]^4*ex[6]^2 + 
    3*ex[2]^5*ex[3]^4*ex[4]^4*ex[6]^2 + 12*ex[2]^2*ex[3]*ex[4]^5*ex[6]^2 + 
    12*ex[2]^2*ex[3]^2*ex[4]^5*ex[6]^2 - 6*ex[2]^3*ex[3]^2*ex[4]^5*ex[6]^2 - 
    6*ex[2]^2*ex[3]^3*ex[4]^5*ex[6]^2 - 6*ex[2]^3*ex[3]^3*ex[4]^5*ex[6]^2 + 
    6*ex[2]^2*ex[3]^4*ex[4]^5*ex[6]^2 + 6*ex[2]^3*ex[3]^4*ex[4]^5*ex[6]^2 + 
    3*ex[2]^7*ex[3]^3*ex[6]^3 + 3*ex[2]^7*ex[3]^4*ex[6]^3 + 
    3*ex[2]^8*ex[3]^4*ex[6]^3 - 13*ex[2]^6*ex[3]^2*ex[4]*ex[6]^3 - 
    6*ex[2]^6*ex[3]^3*ex[4]*ex[6]^3 + 4*ex[2]^7*ex[3]^3*ex[4]*ex[6]^3 - 
    13*ex[2]^6*ex[3]^4*ex[4]*ex[6]^3 - 12*ex[2]^7*ex[3]^4*ex[4]*ex[6]^3 + 
    ex[2]^8*ex[3]^4*ex[4]*ex[6]^3 + 30*ex[2]^5*ex[3]^2*ex[4]^2*ex[6]^3 + 
    ex[2]^5*ex[3]^3*ex[4]^2*ex[6]^3 - 10*ex[2]^6*ex[3]^3*ex[4]^2*ex[6]^3 + 
    21*ex[2]^5*ex[3]^4*ex[4]^2*ex[6]^3 + 19*ex[2]^6*ex[3]^4*ex[4]^2*ex[6]^3 - 
    2*ex[2]^7*ex[3]^4*ex[4]^2*ex[6]^3 - 23*ex[2]^4*ex[3]^2*ex[4]^3*ex[6]^3 + 
    4*ex[2]^4*ex[3]^3*ex[4]^3*ex[6]^3 + 8*ex[2]^5*ex[3]^3*ex[4]^3*ex[6]^3 - 
    15*ex[2]^4*ex[3]^4*ex[4]^3*ex[6]^3 - 14*ex[2]^5*ex[3]^4*ex[4]^3*ex[6]^3 + 
    ex[2]^6*ex[3]^4*ex[4]^3*ex[6]^3 + 6*ex[2]^3*ex[3]^2*ex[4]^4*ex[6]^3 - 
    2*ex[2]^3*ex[3]^3*ex[4]^4*ex[6]^3 - 2*ex[2]^4*ex[3]^3*ex[4]^4*ex[6]^3 + 
    4*ex[2]^3*ex[3]^4*ex[4]^4*ex[6]^3 + 4*ex[2]^4*ex[3]^4*ex[4]^4*ex[6]^3 - 
    ex[2]^7*ex[3]^3*ex[6]^4 - ex[2]^7*ex[3]^4*ex[6]^4 - 
    ex[2]^8*ex[3]^4*ex[6]^4 + 2*ex[2]^6*ex[3]^3*ex[4]*ex[6]^4 + 
    3*ex[2]^6*ex[3]^4*ex[4]*ex[6]^4 + 3*ex[2]^7*ex[3]^4*ex[4]*ex[6]^4 - 
    ex[2]^5*ex[3]^3*ex[4]^2*ex[6]^4 - 3*ex[2]^5*ex[3]^4*ex[4]^2*ex[6]^4 - 
    3*ex[2]^6*ex[3]^4*ex[4]^2*ex[6]^4 + ex[2]^4*ex[3]^4*ex[4]^3*ex[6]^4 + 
    ex[2]^5*ex[3]^4*ex[4]^3*ex[6]^4, 
  y[131] -> 2*ex[2]^3 + ex[2]^4 + 2*ex[2]^3*ex[4] + ex[2]^4*ex[4] - 
    6*ex[4]^2 - 10*ex[2]*ex[4]^2 - 4*ex[2]^2*ex[4]^2 - 2*ex[4]^3 - 
    4*ex[2]*ex[4]^3 - 2*ex[2]^2*ex[4]^3, 
  y[132] -> 6*ex[2]^3*ex[3]^2 + 3*ex[2]^4*ex[3]^2 + 18*ex[2]*ex[3]*ex[4] + 
    6*ex[2]^2*ex[3]*ex[4] - 12*ex[2]^2*ex[3]^2*ex[4] - 
    6*ex[2]^3*ex[3]^2*ex[4] - 13*ex[4]^2 - 18*ex[3]*ex[4]^2 - 
    6*ex[2]*ex[3]*ex[4]^2 + 6*ex[2]*ex[3]^2*ex[4]^2 + 
    3*ex[2]^2*ex[3]^2*ex[4]^2, y[133] -> 22 + 30*ex[3] + 12*ex[2]*ex[3] + 
    18*ex[3]^2 + 12*ex[2]*ex[3]^2 + 3*ex[2]^2*ex[3]^2, 
  y[134] -> ex[2] + 2*ex[2]*ex[3] + ex[2]^2*ex[3] - 2*ex[4] - 2*ex[3]*ex[4] - 
    ex[2]*ex[3]*ex[4], y[135] -> -3*ex[2]^4*ex[3]^2 + 
    14*ex[2]^3*ex[3]^2*ex[4] + 2*ex[2]^4*ex[3]^2*ex[4] - 
    8*ex[2]^2*ex[3]*ex[4]^2 - 22*ex[2]^2*ex[3]^2*ex[4]^2 - 
    2*ex[2]^3*ex[3]^2*ex[4]^2 + 2*ex[2]^4*ex[3]^2*ex[4]^2 + 
    14*ex[2]*ex[3]*ex[4]^3 - 2*ex[2]^2*ex[3]*ex[4]^3 + 
    14*ex[2]*ex[3]^2*ex[4]^3 - 2*ex[2]^2*ex[3]^2*ex[4]^3 - 
    4*ex[2]^3*ex[3]^2*ex[4]^3 - 3*ex[4]^4 - 6*ex[3]*ex[4]^4 + 
    2*ex[2]*ex[3]*ex[4]^4 - 3*ex[3]^2*ex[4]^4 + 2*ex[2]*ex[3]^2*ex[4]^4 + 
    2*ex[2]^2*ex[3]^2*ex[4]^4 + 6*ex[2]^4*ex[3]^2*ex[6] - 
    20*ex[2]^3*ex[3]^2*ex[4]*ex[6] - 2*ex[2]^4*ex[3]^2*ex[4]*ex[6] + 
    8*ex[2]^2*ex[3]*ex[4]^2*ex[6] + 22*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 
    4*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] - 8*ex[2]*ex[3]*ex[4]^3*ex[6] - 
    8*ex[2]*ex[3]^2*ex[4]^3*ex[6] - 2*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] - 
    3*ex[2]^4*ex[3]^2*ex[6]^2 + 6*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 - 
    3*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2, 
  y[136] -> 3*ex[2] - ex[2]*ex[3] - 3*ex[4] + ex[3]*ex[4] + 
    ex[2]*ex[3]*ex[6], y[137] -> ex[2]^2*ex[4] + 2*ex[2]^2*ex[3]*ex[4] + 
    3*ex[2]^3*ex[3]*ex[4] + ex[2]^2*ex[3]^2*ex[4] - ex[2]^3*ex[3]^2*ex[4] - 
    2*ex[2]*ex[4]^2 - 4*ex[2]*ex[3]*ex[4]^2 - 3*ex[2]^2*ex[3]*ex[4]^2 - 
    2*ex[2]*ex[3]^2*ex[4]^2 + ex[2]^2*ex[3]^2*ex[4]^2 + ex[4]^3 + 
    2*ex[3]*ex[4]^3 + ex[3]^2*ex[4]^3 - 3*ex[2]^3*ex[3]*ex[6] + 
    ex[2]^3*ex[3]^2*ex[6] + ex[2]^2*ex[3]*ex[4]*ex[6] - 
    3*ex[2]^2*ex[3]^2*ex[4]*ex[6] + ex[2]^3*ex[3]^2*ex[4]*ex[6] + 
    2*ex[2]*ex[3]*ex[4]^2*ex[6] + 2*ex[2]*ex[3]^2*ex[4]^2*ex[6] - 
    ex[2]^3*ex[3]^2*ex[6]^2 + ex[2]^2*ex[3]^2*ex[4]*ex[6]^2, 
  y[138] -> 4*ex[2]^2 + 14*ex[2]^3 + 13*ex[2]^4 + 8*ex[2]^2*ex[3] + 
    38*ex[2]^3*ex[3] + 72*ex[2]^4*ex[3] + 62*ex[2]^5*ex[3] + 
    20*ex[2]^6*ex[3] + 4*ex[2]^2*ex[3]^2 + 24*ex[2]^3*ex[3]^2 + 
    69*ex[2]^4*ex[3]^2 + 116*ex[2]^5*ex[3]^2 + 114*ex[2]^6*ex[3]^2 + 
    60*ex[2]^7*ex[3]^2 + 13*ex[2]^8*ex[3]^2 - 8*ex[2]*ex[4] - 
    22*ex[2]^2*ex[4] - 14*ex[2]^3*ex[4] + 6*ex[2]^4*ex[4] - 
    16*ex[2]*ex[3]*ex[4] - 64*ex[2]^2*ex[3]*ex[4] - 114*ex[2]^3*ex[3]*ex[4] - 
    106*ex[2]^4*ex[3]*ex[4] - 46*ex[2]^5*ex[3]*ex[4] - 
    6*ex[2]^6*ex[3]*ex[4] - 8*ex[2]*ex[3]^2*ex[4] - 
    42*ex[2]^2*ex[3]^2*ex[4] - 120*ex[2]^3*ex[3]^2*ex[4] - 
    220*ex[2]^4*ex[3]^2*ex[4] - 240*ex[2]^5*ex[3]^2*ex[4] - 
    138*ex[2]^6*ex[3]^2*ex[4] - 32*ex[2]^7*ex[3]^2*ex[4] + 4*ex[4]^2 + 
    2*ex[2]*ex[4]^2 - 5*ex[2]^2*ex[4]^2 + 6*ex[2]^4*ex[4]^2 + 
    8*ex[3]*ex[4]^2 + 14*ex[2]*ex[3]*ex[4]^2 + 24*ex[2]^2*ex[3]*ex[4]^2 + 
    62*ex[2]^3*ex[3]*ex[4]^2 + 68*ex[2]^4*ex[3]*ex[4]^2 + 
    24*ex[2]^5*ex[3]*ex[4]^2 + 4*ex[3]^2*ex[4]^2 + 12*ex[2]*ex[3]^2*ex[4]^2 + 
    39*ex[2]^2*ex[3]^2*ex[4]^2 + 116*ex[2]^3*ex[3]^2*ex[4]^2 + 
    174*ex[2]^4*ex[3]^2*ex[4]^2 + 120*ex[2]^5*ex[3]^2*ex[4]^2 + 
    31*ex[2]^6*ex[3]^2*ex[4]^2 + 6*ex[4]^3 - 18*ex[2]^2*ex[4]^3 - 
    12*ex[2]^3*ex[4]^3 + 12*ex[3]*ex[4]^3 + 6*ex[2]*ex[3]*ex[4]^3 - 
    54*ex[2]^2*ex[3]*ex[4]^3 - 78*ex[2]^3*ex[3]*ex[4]^3 - 
    30*ex[2]^4*ex[3]*ex[4]^3 + 6*ex[3]^2*ex[4]^3 + 6*ex[2]*ex[3]^2*ex[4]^3 - 
    36*ex[2]^2*ex[3]^2*ex[4]^3 - 84*ex[2]^3*ex[3]^2*ex[4]^3 - 
    66*ex[2]^4*ex[3]^2*ex[4]^3 - 18*ex[2]^5*ex[3]^2*ex[4]^3 + 6*ex[4]^4 + 
    12*ex[2]*ex[4]^4 + 6*ex[2]^2*ex[4]^4 + 12*ex[3]*ex[4]^4 + 
    36*ex[2]*ex[3]*ex[4]^4 + 36*ex[2]^2*ex[3]*ex[4]^4 + 
    12*ex[2]^3*ex[3]*ex[4]^4 + 6*ex[3]^2*ex[4]^4 + 24*ex[2]*ex[3]^2*ex[4]^4 + 
    36*ex[2]^2*ex[3]^2*ex[4]^4 + 24*ex[2]^3*ex[3]^2*ex[4]^4 + 
    6*ex[2]^4*ex[3]^2*ex[4]^4 - 8*ex[2]^2*ex[6] - 28*ex[2]^3*ex[6] - 
    26*ex[2]^4*ex[6] - 14*ex[2]^2*ex[3]*ex[6] - 56*ex[2]^3*ex[3]*ex[6] - 
    90*ex[2]^4*ex[3]*ex[6] - 68*ex[2]^5*ex[3]*ex[6] - 
    20*ex[2]^6*ex[3]*ex[6] - 6*ex[2]^2*ex[3]^2*ex[6] - 
    18*ex[2]^3*ex[3]^2*ex[6] - 12*ex[2]^4*ex[3]^2*ex[6] + 
    12*ex[2]^5*ex[3]^2*ex[6] + 18*ex[2]^6*ex[3]^2*ex[6] + 
    6*ex[2]^7*ex[3]^2*ex[6] + 14*ex[2]*ex[4]*ex[6] + 34*ex[2]^2*ex[4]*ex[6] + 
    20*ex[2]^3*ex[4]*ex[6] - 6*ex[2]^4*ex[4]*ex[6] + 
    26*ex[2]*ex[3]*ex[4]*ex[6] + 68*ex[2]^2*ex[3]*ex[4]*ex[6] + 
    54*ex[2]^3*ex[3]*ex[4]*ex[6] + 8*ex[2]^4*ex[3]*ex[4]*ex[6] - 
    4*ex[2]^5*ex[3]*ex[4]*ex[6] + 12*ex[2]*ex[3]^2*ex[4]*ex[6] + 
    24*ex[2]^2*ex[3]^2*ex[4]*ex[6] - 24*ex[2]^3*ex[3]^2*ex[4]*ex[6] - 
    96*ex[2]^4*ex[3]^2*ex[4]*ex[6] - 84*ex[2]^5*ex[3]^2*ex[4]*ex[6] - 
    24*ex[2]^6*ex[3]^2*ex[4]*ex[6] - 6*ex[4]^2*ex[6] + 
    6*ex[2]*ex[4]^2*ex[6] + 30*ex[2]^2*ex[4]^2*ex[6] + 
    18*ex[2]^3*ex[4]^2*ex[6] - 12*ex[3]*ex[4]^2*ex[6] + 
    12*ex[2]*ex[3]*ex[4]^2*ex[6] + 108*ex[2]^2*ex[3]*ex[4]^2*ex[6] + 
    132*ex[2]^3*ex[3]*ex[4]^2*ex[6] + 48*ex[2]^4*ex[3]*ex[4]^2*ex[6] - 
    6*ex[3]^2*ex[4]^2*ex[6] + 6*ex[2]*ex[3]^2*ex[4]^2*ex[6] + 
    84*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 156*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] + 
    114*ex[2]^4*ex[3]^2*ex[4]^2*ex[6] + 30*ex[2]^5*ex[3]^2*ex[4]^2*ex[6] - 
    12*ex[4]^3*ex[6] - 24*ex[2]*ex[4]^3*ex[6] - 12*ex[2]^2*ex[4]^3*ex[6] - 
    24*ex[3]*ex[4]^3*ex[6] - 72*ex[2]*ex[3]*ex[4]^3*ex[6] - 
    72*ex[2]^2*ex[3]*ex[4]^3*ex[6] - 24*ex[2]^3*ex[3]*ex[4]^3*ex[6] - 
    12*ex[3]^2*ex[4]^3*ex[6] - 48*ex[2]*ex[3]^2*ex[4]^3*ex[6] - 
    72*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] - 48*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] - 
    12*ex[2]^4*ex[3]^2*ex[4]^3*ex[6] + 4*ex[2]^2*ex[6]^2 + 
    14*ex[2]^3*ex[6]^2 + 13*ex[2]^4*ex[6]^2 + 6*ex[2]^2*ex[3]*ex[6]^2 + 
    18*ex[2]^3*ex[3]*ex[6]^2 + 18*ex[2]^4*ex[3]*ex[6]^2 + 
    6*ex[2]^5*ex[3]*ex[6]^2 + 6*ex[2]^2*ex[3]^2*ex[6]^2 + 
    24*ex[2]^3*ex[3]^2*ex[6]^2 + 36*ex[2]^4*ex[3]^2*ex[6]^2 + 
    24*ex[2]^5*ex[3]^2*ex[6]^2 + 6*ex[2]^6*ex[3]^2*ex[6]^2 - 
    6*ex[2]*ex[4]*ex[6]^2 - 12*ex[2]^2*ex[4]*ex[6]^2 - 
    6*ex[2]^3*ex[4]*ex[6]^2 - 18*ex[2]*ex[3]*ex[4]*ex[6]^2 - 
    54*ex[2]^2*ex[3]*ex[4]*ex[6]^2 - 54*ex[2]^3*ex[3]*ex[4]*ex[6]^2 - 
    18*ex[2]^4*ex[3]*ex[4]*ex[6]^2 - 12*ex[2]*ex[3]^2*ex[4]*ex[6]^2 - 
    48*ex[2]^2*ex[3]^2*ex[4]*ex[6]^2 - 72*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 - 
    48*ex[2]^4*ex[3]^2*ex[4]*ex[6]^2 - 12*ex[2]^5*ex[3]^2*ex[4]*ex[6]^2 + 
    6*ex[4]^2*ex[6]^2 + 12*ex[2]*ex[4]^2*ex[6]^2 + 
    6*ex[2]^2*ex[4]^2*ex[6]^2 + 12*ex[3]*ex[4]^2*ex[6]^2 + 
    36*ex[2]*ex[3]*ex[4]^2*ex[6]^2 + 36*ex[2]^2*ex[3]*ex[4]^2*ex[6]^2 + 
    12*ex[2]^3*ex[3]*ex[4]^2*ex[6]^2 + 6*ex[3]^2*ex[4]^2*ex[6]^2 + 
    24*ex[2]*ex[3]^2*ex[4]^2*ex[6]^2 + 36*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2 + 
    24*ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^2 + 6*ex[2]^4*ex[3]^2*ex[4]^2*ex[6]^2, 
  y[139] -> -(ex[2]^6*ex[3]^2) + ex[2]^7*ex[3]^2 - 3*ex[2]^6*ex[3]^3 - 
    2*ex[2]^7*ex[3]^3 + ex[2]^8*ex[3]^3 - 3*ex[2]^6*ex[3]^4 - 
    7*ex[2]^7*ex[3]^4 - 5*ex[2]^8*ex[3]^4 - ex[2]^9*ex[3]^4 - 
    ex[2]^6*ex[3]^5 - 4*ex[2]^7*ex[3]^5 - 6*ex[2]^8*ex[3]^5 - 
    4*ex[2]^9*ex[3]^5 - ex[2]^10*ex[3]^5 + ex[2]^5*ex[3]*ex[4] + 
    8*ex[2]^5*ex[3]^2*ex[4] - ex[2]^6*ex[3]^2*ex[4] + ex[2]^7*ex[3]^2*ex[4] + 
    19*ex[2]^5*ex[3]^3*ex[4] + 18*ex[2]^6*ex[3]^3*ex[4] + 
    2*ex[2]^7*ex[3]^3*ex[4] + 3*ex[2]^8*ex[3]^3*ex[4] + 
    18*ex[2]^5*ex[3]^4*ex[4] + 43*ex[2]^6*ex[3]^4*ex[4] + 
    33*ex[2]^7*ex[3]^4*ex[4] + 9*ex[2]^8*ex[3]^4*ex[4] + 
    ex[2]^9*ex[3]^4*ex[4] + 6*ex[2]^5*ex[3]^5*ex[4] + 
    24*ex[2]^6*ex[3]^5*ex[4] + 36*ex[2]^7*ex[3]^5*ex[4] + 
    24*ex[2]^8*ex[3]^5*ex[4] + 6*ex[2]^9*ex[3]^5*ex[4] - 
    4*ex[2]^4*ex[3]*ex[4]^2 + ex[2]^5*ex[3]*ex[4]^2 - 
    25*ex[2]^4*ex[3]^2*ex[4]^2 - 4*ex[2]^5*ex[3]^2*ex[4]^2 - 
    ex[2]^6*ex[3]^2*ex[4]^2 - ex[2]^7*ex[3]^2*ex[4]^2 - 
    53*ex[2]^4*ex[3]^3*ex[4]^2 - 63*ex[2]^5*ex[3]^3*ex[4]^2 - 
    21*ex[2]^6*ex[3]^3*ex[4]^2 - 10*ex[2]^7*ex[3]^3*ex[4]^2 + 
    ex[2]^8*ex[3]^3*ex[4]^2 - 47*ex[2]^4*ex[3]^4*ex[4]^2 - 
    118*ex[2]^5*ex[3]^4*ex[4]^2 - 102*ex[2]^6*ex[3]^4*ex[4]^2 - 
    38*ex[2]^7*ex[3]^4*ex[4]^2 - 7*ex[2]^8*ex[3]^4*ex[4]^2 - 
    15*ex[2]^4*ex[3]^5*ex[4]^2 - 60*ex[2]^5*ex[3]^5*ex[4]^2 - 
    90*ex[2]^6*ex[3]^5*ex[4]^2 - 60*ex[2]^7*ex[3]^5*ex[4]^2 - 
    15*ex[2]^8*ex[3]^5*ex[4]^2 + 9*ex[2]^3*ex[3]*ex[4]^3 - 
    3*ex[2]^4*ex[3]*ex[4]^3 - ex[2]^5*ex[3]*ex[4]^3 + 
    46*ex[2]^3*ex[3]^2*ex[4]^3 + 20*ex[2]^4*ex[3]^2*ex[4]^3 + 
    2*ex[2]^5*ex[3]^2*ex[4]^3 + 3*ex[2]^6*ex[3]^2*ex[4]^3 - 
    ex[2]^7*ex[3]^2*ex[4]^3 + 85*ex[2]^3*ex[3]^3*ex[4]^3 + 
    125*ex[2]^4*ex[3]^3*ex[4]^3 + 65*ex[2]^5*ex[3]^3*ex[4]^3 + 
    25*ex[2]^6*ex[3]^3*ex[4]^3 + 68*ex[2]^3*ex[3]^4*ex[4]^3 + 
    182*ex[2]^4*ex[3]^4*ex[4]^3 + 178*ex[2]^5*ex[3]^4*ex[4]^3 + 
    82*ex[2]^6*ex[3]^4*ex[4]^3 + 18*ex[2]^7*ex[3]^4*ex[4]^3 + 
    20*ex[2]^3*ex[3]^5*ex[4]^3 + 80*ex[2]^4*ex[3]^5*ex[4]^3 + 
    120*ex[2]^5*ex[3]^5*ex[4]^3 + 80*ex[2]^6*ex[3]^5*ex[4]^3 + 
    20*ex[2]^7*ex[3]^5*ex[4]^3 - ex[2]^2*ex[4]^4 - 15*ex[2]^2*ex[3]*ex[4]^4 - 
    ex[2]^3*ex[3]*ex[4]^4 - ex[2]^5*ex[3]*ex[4]^4 - 
    54*ex[2]^2*ex[3]^2*ex[4]^4 - 45*ex[2]^3*ex[3]^2*ex[4]^4 - 
    17*ex[2]^4*ex[3]^2*ex[4]^4 - 9*ex[2]^5*ex[3]^2*ex[4]^4 + 
    ex[2]^6*ex[3]^2*ex[4]^4 - 82*ex[2]^2*ex[3]^3*ex[4]^4 - 
    147*ex[2]^3*ex[3]^3*ex[4]^4 - 104*ex[2]^4*ex[3]^3*ex[4]^4 - 
    45*ex[2]^5*ex[3]^3*ex[4]^4 - 6*ex[2]^6*ex[3]^3*ex[4]^4 - 
    57*ex[2]^2*ex[3]^4*ex[4]^4 - 163*ex[2]^3*ex[3]^4*ex[4]^4 - 
    177*ex[2]^4*ex[3]^4*ex[4]^4 - 93*ex[2]^5*ex[3]^4*ex[4]^4 - 
    22*ex[2]^6*ex[3]^4*ex[4]^4 - 15*ex[2]^2*ex[3]^5*ex[4]^4 - 
    60*ex[2]^3*ex[3]^5*ex[4]^4 - 90*ex[2]^4*ex[3]^5*ex[4]^4 - 
    60*ex[2]^5*ex[3]^5*ex[4]^4 - 15*ex[2]^6*ex[3]^5*ex[4]^4 + 
    2*ex[2]*ex[4]^5 + 14*ex[2]*ex[3]*ex[4]^5 + 7*ex[2]^2*ex[3]*ex[4]^5 + 
    3*ex[2]^3*ex[3]*ex[4]^5 + 2*ex[2]^4*ex[3]*ex[4]^5 + 
    36*ex[2]*ex[3]^2*ex[4]^5 + 45*ex[2]^2*ex[3]^2*ex[4]^5 + 
    27*ex[2]^3*ex[3]^2*ex[4]^5 + 13*ex[2]^4*ex[3]^2*ex[4]^5 + 
    ex[2]^5*ex[3]^2*ex[4]^5 + 44*ex[2]*ex[3]^3*ex[4]^5 + 
    93*ex[2]^2*ex[3]^3*ex[4]^5 + 81*ex[2]^3*ex[3]^3*ex[4]^5 + 
    40*ex[2]^4*ex[3]^3*ex[4]^5 + 8*ex[2]^5*ex[3]^3*ex[4]^5 + 
    26*ex[2]*ex[3]^4*ex[4]^5 + 79*ex[2]^2*ex[3]^4*ex[4]^5 + 
    93*ex[2]^3*ex[3]^4*ex[4]^5 + 53*ex[2]^4*ex[3]^4*ex[4]^5 + 
    13*ex[2]^5*ex[3]^4*ex[4]^5 + 6*ex[2]*ex[3]^5*ex[4]^5 + 
    24*ex[2]^2*ex[3]^5*ex[4]^5 + 36*ex[2]^3*ex[3]^5*ex[4]^5 + 
    24*ex[2]^4*ex[3]^5*ex[4]^5 + 6*ex[2]^5*ex[3]^5*ex[4]^5 - ex[4]^6 - 
    5*ex[3]*ex[4]^6 - 4*ex[2]*ex[3]*ex[4]^6 - 2*ex[2]^2*ex[3]*ex[4]^6 - 
    ex[2]^3*ex[3]*ex[4]^6 - 10*ex[3]^2*ex[4]^6 - 16*ex[2]*ex[3]^2*ex[4]^6 - 
    12*ex[2]^2*ex[3]^2*ex[4]^6 - 6*ex[2]^3*ex[3]^2*ex[4]^6 - 
    ex[2]^4*ex[3]^2*ex[4]^6 - 10*ex[3]^3*ex[4]^6 - 24*ex[2]*ex[3]^3*ex[4]^6 - 
    24*ex[2]^2*ex[3]^3*ex[4]^6 - 13*ex[2]^3*ex[3]^3*ex[4]^6 - 
    3*ex[2]^4*ex[3]^3*ex[4]^6 - 5*ex[3]^4*ex[4]^6 - 
    16*ex[2]*ex[3]^4*ex[4]^6 - 20*ex[2]^2*ex[3]^4*ex[4]^6 - 
    12*ex[2]^3*ex[3]^4*ex[4]^6 - 3*ex[2]^4*ex[3]^4*ex[4]^6 - 
    ex[3]^5*ex[4]^6 - 4*ex[2]*ex[3]^5*ex[4]^6 - 6*ex[2]^2*ex[3]^5*ex[4]^6 - 
    4*ex[2]^3*ex[3]^5*ex[4]^6 - ex[2]^4*ex[3]^5*ex[4]^6 + 
    5*ex[2]^6*ex[3]^2*ex[6] - 3*ex[2]^7*ex[3]^2*ex[6] + 
    13*ex[2]^6*ex[3]^3*ex[6] + 10*ex[2]^7*ex[3]^3*ex[6] - 
    3*ex[2]^8*ex[3]^3*ex[6] + 11*ex[2]^6*ex[3]^4*ex[6] + 
    25*ex[2]^7*ex[3]^4*ex[6] + 17*ex[2]^8*ex[3]^4*ex[6] + 
    3*ex[2]^9*ex[3]^4*ex[6] + 3*ex[2]^6*ex[3]^5*ex[6] + 
    12*ex[2]^7*ex[3]^5*ex[6] + 18*ex[2]^8*ex[3]^5*ex[6] + 
    12*ex[2]^9*ex[3]^5*ex[6] + 3*ex[2]^10*ex[3]^5*ex[6] - 
    3*ex[2]^5*ex[3]*ex[4]*ex[6] - 28*ex[2]^5*ex[3]^2*ex[4]*ex[6] + 
    2*ex[2]^6*ex[3]^2*ex[4]*ex[6] - 2*ex[2]^7*ex[3]^2*ex[4]*ex[6] - 
    64*ex[2]^5*ex[3]^3*ex[4]*ex[6] - 58*ex[2]^6*ex[3]^3*ex[4]*ex[6] - 
    6*ex[2]^8*ex[3]^3*ex[4]*ex[6] - 54*ex[2]^5*ex[3]^4*ex[4]*ex[6] - 
    124*ex[2]^6*ex[3]^4*ex[4]*ex[6] - 88*ex[2]^7*ex[3]^4*ex[4]*ex[6] - 
    20*ex[2]^8*ex[3]^4*ex[4]*ex[6] - 2*ex[2]^9*ex[3]^4*ex[4]*ex[6] - 
    15*ex[2]^5*ex[3]^5*ex[4]*ex[6] - 60*ex[2]^6*ex[3]^5*ex[4]*ex[6] - 
    90*ex[2]^7*ex[3]^5*ex[4]*ex[6] - 60*ex[2]^8*ex[3]^5*ex[4]*ex[6] - 
    15*ex[2]^9*ex[3]^5*ex[4]*ex[6] + 10*ex[2]^4*ex[3]*ex[4]^2*ex[6] - 
    2*ex[2]^5*ex[3]*ex[4]^2*ex[6] + 68*ex[2]^4*ex[3]^2*ex[4]^2*ex[6] + 
    12*ex[2]^5*ex[3]^2*ex[4]^2*ex[6] - 3*ex[2]^6*ex[3]^2*ex[4]^2*ex[6] + 
    ex[2]^7*ex[3]^2*ex[4]^2*ex[6] + 138*ex[2]^4*ex[3]^3*ex[4]^2*ex[6] + 
    152*ex[2]^5*ex[3]^3*ex[4]^2*ex[6] + 33*ex[2]^6*ex[3]^3*ex[4]^2*ex[6] + 
    18*ex[2]^7*ex[3]^3*ex[4]^2*ex[6] - ex[2]^8*ex[3]^3*ex[4]^2*ex[6] + 
    110*ex[2]^4*ex[3]^4*ex[4]^2*ex[6] + 262*ex[2]^5*ex[3]^4*ex[4]^2*ex[6] + 
    206*ex[2]^6*ex[3]^4*ex[4]^2*ex[6] + 66*ex[2]^7*ex[3]^4*ex[4]^2*ex[6] + 
    12*ex[2]^8*ex[3]^4*ex[4]^2*ex[6] + 30*ex[2]^4*ex[3]^5*ex[4]^2*ex[6] + 
    120*ex[2]^5*ex[3]^5*ex[4]^2*ex[6] + 180*ex[2]^6*ex[3]^5*ex[4]^2*ex[6] + 
    120*ex[2]^7*ex[3]^5*ex[4]^2*ex[6] + 30*ex[2]^8*ex[3]^5*ex[4]^2*ex[6] - 
    20*ex[2]^3*ex[3]*ex[4]^3*ex[6] + 2*ex[2]^4*ex[3]*ex[4]^3*ex[6] + 
    ex[2]^5*ex[3]*ex[4]^3*ex[6] - 96*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] - 
    44*ex[2]^4*ex[3]^2*ex[4]^3*ex[6] + 2*ex[2]^5*ex[3]^2*ex[4]^3*ex[6] - 
    6*ex[2]^6*ex[3]^2*ex[4]^3*ex[6] - 162*ex[2]^3*ex[3]^3*ex[4]^3*ex[6] - 
    218*ex[2]^4*ex[3]^3*ex[4]^3*ex[6] - 87*ex[2]^5*ex[3]^3*ex[4]^3*ex[6] - 
    32*ex[2]^6*ex[3]^3*ex[4]^3*ex[6] - ex[2]^7*ex[3]^3*ex[4]^3*ex[6] - 
    116*ex[2]^3*ex[3]^4*ex[4]^3*ex[6] - 292*ex[2]^4*ex[3]^4*ex[4]^3*ex[6] - 
    260*ex[2]^5*ex[3]^4*ex[4]^3*ex[6] - 108*ex[2]^6*ex[3]^4*ex[4]^3*ex[6] - 
    24*ex[2]^7*ex[3]^4*ex[4]^3*ex[6] - 30*ex[2]^3*ex[3]^5*ex[4]^3*ex[6] - 
    120*ex[2]^4*ex[3]^5*ex[4]^3*ex[6] - 180*ex[2]^5*ex[3]^5*ex[4]^3*ex[6] - 
    120*ex[2]^6*ex[3]^5*ex[4]^3*ex[6] - 30*ex[2]^7*ex[3]^5*ex[4]^3*ex[6] + 
    2*ex[2]^2*ex[4]^4*ex[6] + 24*ex[2]^2*ex[3]*ex[4]^4*ex[6] + 
    4*ex[2]^3*ex[3]*ex[4]^4*ex[6] - 2*ex[2]^4*ex[3]*ex[4]^4*ex[6] + 
    75*ex[2]^2*ex[3]^2*ex[4]^4*ex[6] + 57*ex[2]^3*ex[3]^2*ex[4]^4*ex[6] + 
    9*ex[2]^4*ex[3]^2*ex[4]^4*ex[6] + 7*ex[2]^5*ex[3]^2*ex[4]^4*ex[6] + 
    101*ex[2]^2*ex[3]^3*ex[4]^4*ex[6] + 162*ex[2]^3*ex[3]^3*ex[4]^4*ex[6] + 
    90*ex[2]^4*ex[3]^3*ex[4]^4*ex[6] + 34*ex[2]^5*ex[3]^3*ex[4]^4*ex[6] + 
    5*ex[2]^6*ex[3]^3*ex[4]^4*ex[6] + 63*ex[2]^2*ex[3]^4*ex[4]^4*ex[6] + 
    169*ex[2]^3*ex[3]^4*ex[4]^4*ex[6] + 169*ex[2]^4*ex[3]^4*ex[4]^4*ex[6] + 
    83*ex[2]^5*ex[3]^4*ex[4]^4*ex[6] + 20*ex[2]^6*ex[3]^4*ex[4]^4*ex[6] + 
    15*ex[2]^2*ex[3]^5*ex[4]^4*ex[6] + 60*ex[2]^3*ex[3]^5*ex[4]^4*ex[6] + 
    90*ex[2]^4*ex[3]^5*ex[4]^4*ex[6] + 60*ex[2]^5*ex[3]^5*ex[4]^4*ex[6] + 
    15*ex[2]^6*ex[3]^5*ex[4]^4*ex[6] - 2*ex[2]*ex[4]^5*ex[6] - 
    11*ex[2]*ex[3]*ex[4]^5*ex[6] - 4*ex[2]^2*ex[3]*ex[4]^5*ex[6] + 
    ex[2]^3*ex[3]*ex[4]^5*ex[6] - 24*ex[2]*ex[3]^2*ex[4]^5*ex[6] - 
    24*ex[2]^2*ex[3]^2*ex[4]^5*ex[6] - 6*ex[2]^3*ex[3]^2*ex[4]^5*ex[6] - 
    2*ex[2]^4*ex[3]^2*ex[4]^5*ex[6] - 26*ex[2]*ex[3]^3*ex[4]^5*ex[6] - 
    48*ex[2]^2*ex[3]^3*ex[4]^5*ex[6] - 33*ex[2]^3*ex[3]^3*ex[4]^5*ex[6] - 
    14*ex[2]^4*ex[3]^3*ex[4]^5*ex[6] - 3*ex[2]^5*ex[3]^3*ex[4]^5*ex[6] - 
    14*ex[2]*ex[3]^4*ex[4]^5*ex[6] - 40*ex[2]^2*ex[3]^4*ex[4]^5*ex[6] - 
    44*ex[2]^3*ex[3]^4*ex[4]^5*ex[6] - 24*ex[2]^4*ex[3]^4*ex[4]^5*ex[6] - 
    6*ex[2]^5*ex[3]^4*ex[4]^5*ex[6] - 3*ex[2]*ex[3]^5*ex[4]^5*ex[6] - 
    12*ex[2]^2*ex[3]^5*ex[4]^5*ex[6] - 18*ex[2]^3*ex[3]^5*ex[4]^5*ex[6] - 
    12*ex[2]^4*ex[3]^5*ex[4]^5*ex[6] - 3*ex[2]^5*ex[3]^5*ex[4]^5*ex[6] - 
    9*ex[2]^6*ex[3]^2*ex[6]^2 + 3*ex[2]^7*ex[3]^2*ex[6]^2 - 
    21*ex[2]^6*ex[3]^3*ex[6]^2 - 18*ex[2]^7*ex[3]^3*ex[6]^2 + 
    3*ex[2]^8*ex[3]^3*ex[6]^2 - 15*ex[2]^6*ex[3]^4*ex[6]^2 - 
    33*ex[2]^7*ex[3]^4*ex[6]^2 - 21*ex[2]^8*ex[3]^4*ex[6]^2 - 
    3*ex[2]^9*ex[3]^4*ex[6]^2 - 3*ex[2]^6*ex[3]^5*ex[6]^2 - 
    12*ex[2]^7*ex[3]^5*ex[6]^2 - 18*ex[2]^8*ex[3]^5*ex[6]^2 - 
    12*ex[2]^9*ex[3]^5*ex[6]^2 - 3*ex[2]^10*ex[3]^5*ex[6]^2 + 
    3*ex[2]^5*ex[3]*ex[4]*ex[6]^2 + 34*ex[2]^5*ex[3]^2*ex[4]*ex[6]^2 - 
    ex[2]^6*ex[3]^2*ex[4]*ex[6]^2 + ex[2]^7*ex[3]^2*ex[4]*ex[6]^2 + 
    78*ex[2]^5*ex[3]^3*ex[4]*ex[6]^2 + 69*ex[2]^6*ex[3]^3*ex[4]*ex[6]^2 - 
    6*ex[2]^7*ex[3]^3*ex[4]*ex[6]^2 + 3*ex[2]^8*ex[3]^3*ex[4]*ex[6]^2 + 
    58*ex[2]^5*ex[3]^4*ex[4]*ex[6]^2 + 127*ex[2]^6*ex[3]^4*ex[4]*ex[6]^2 + 
    81*ex[2]^7*ex[3]^4*ex[4]*ex[6]^2 + 13*ex[2]^8*ex[3]^4*ex[4]*ex[6]^2 + 
    ex[2]^9*ex[3]^4*ex[4]*ex[6]^2 + 12*ex[2]^5*ex[3]^5*ex[4]*ex[6]^2 + 
    48*ex[2]^6*ex[3]^5*ex[4]*ex[6]^2 + 72*ex[2]^7*ex[3]^5*ex[4]*ex[6]^2 + 
    48*ex[2]^8*ex[3]^5*ex[4]*ex[6]^2 + 12*ex[2]^9*ex[3]^5*ex[4]*ex[6]^2 - 
    8*ex[2]^4*ex[3]*ex[4]^2*ex[6]^2 + ex[2]^5*ex[3]*ex[4]^2*ex[6]^2 - 
    62*ex[2]^4*ex[3]^2*ex[4]^2*ex[6]^2 - 16*ex[2]^5*ex[3]^2*ex[4]^2*ex[6]^2 + 
    4*ex[2]^6*ex[3]^2*ex[4]^2*ex[6]^2 - 122*ex[2]^4*ex[3]^3*ex[4]^2*ex[6]^2 - 
    126*ex[2]^5*ex[3]^3*ex[4]^2*ex[6]^2 - 12*ex[2]^6*ex[3]^3*ex[4]^2*
     ex[6]^2 - 8*ex[2]^7*ex[3]^3*ex[4]^2*ex[6]^2 - 
    86*ex[2]^4*ex[3]^4*ex[4]^2*ex[6]^2 - 191*ex[2]^5*ex[3]^4*ex[4]^2*
     ex[6]^2 - 129*ex[2]^6*ex[3]^4*ex[4]^2*ex[6]^2 - 
    29*ex[2]^7*ex[3]^4*ex[4]^2*ex[6]^2 - 5*ex[2]^8*ex[3]^4*ex[4]^2*ex[6]^2 - 
    18*ex[2]^4*ex[3]^5*ex[4]^2*ex[6]^2 - 72*ex[2]^5*ex[3]^5*ex[4]^2*ex[6]^2 - 
    108*ex[2]^6*ex[3]^5*ex[4]^2*ex[6]^2 - 72*ex[2]^7*ex[3]^5*ex[4]^2*
     ex[6]^2 - 18*ex[2]^8*ex[3]^5*ex[4]^2*ex[6]^2 + 
    13*ex[2]^3*ex[3]*ex[4]^3*ex[6]^2 + ex[2]^4*ex[3]*ex[4]^3*ex[6]^2 + 
    60*ex[2]^3*ex[3]^2*ex[4]^3*ex[6]^2 + 30*ex[2]^4*ex[3]^2*ex[4]^3*ex[6]^2 - 
    6*ex[2]^5*ex[3]^2*ex[4]^3*ex[6]^2 + 93*ex[2]^3*ex[3]^3*ex[4]^3*ex[6]^2 + 
    114*ex[2]^4*ex[3]^3*ex[4]^3*ex[6]^2 + 27*ex[2]^5*ex[3]^3*ex[4]^3*
     ex[6]^2 + 6*ex[2]^6*ex[3]^3*ex[4]^3*ex[6]^2 + 
    58*ex[2]^3*ex[3]^4*ex[4]^3*ex[6]^2 + 133*ex[2]^4*ex[3]^4*ex[4]^3*
     ex[6]^2 + 99*ex[2]^5*ex[3]^4*ex[4]^3*ex[6]^2 + 
    31*ex[2]^6*ex[3]^4*ex[4]^3*ex[6]^2 + 7*ex[2]^7*ex[3]^4*ex[4]^3*ex[6]^2 + 
    12*ex[2]^3*ex[3]^5*ex[4]^3*ex[6]^2 + 48*ex[2]^4*ex[3]^5*ex[4]^3*ex[6]^2 + 
    72*ex[2]^5*ex[3]^5*ex[4]^3*ex[6]^2 + 48*ex[2]^6*ex[3]^5*ex[4]^3*ex[6]^2 + 
    12*ex[2]^7*ex[3]^5*ex[4]^3*ex[6]^2 - ex[2]^2*ex[4]^4*ex[6]^2 - 
    9*ex[2]^2*ex[3]*ex[4]^4*ex[6]^2 - 3*ex[2]^3*ex[3]*ex[4]^4*ex[6]^2 - 
    24*ex[2]^2*ex[3]^2*ex[4]^4*ex[6]^2 - 18*ex[2]^3*ex[3]^2*ex[4]^4*ex[6]^2 - 
    28*ex[2]^2*ex[3]^3*ex[4]^4*ex[6]^2 - 39*ex[2]^3*ex[3]^3*ex[4]^4*ex[6]^2 - 
    12*ex[2]^4*ex[3]^3*ex[4]^4*ex[6]^2 - ex[2]^5*ex[3]^3*ex[4]^4*ex[6]^2 - 
    15*ex[2]^2*ex[3]^4*ex[4]^4*ex[6]^2 - 36*ex[2]^3*ex[3]^4*ex[4]^4*ex[6]^2 - 
    30*ex[2]^4*ex[3]^4*ex[4]^4*ex[6]^2 - 12*ex[2]^5*ex[3]^4*ex[4]^4*ex[6]^2 - 
    3*ex[2]^6*ex[3]^4*ex[4]^4*ex[6]^2 - 3*ex[2]^2*ex[3]^5*ex[4]^4*ex[6]^2 - 
    12*ex[2]^3*ex[3]^5*ex[4]^4*ex[6]^2 - 18*ex[2]^4*ex[3]^5*ex[4]^4*ex[6]^2 - 
    12*ex[2]^5*ex[3]^5*ex[4]^4*ex[6]^2 - 3*ex[2]^6*ex[3]^5*ex[4]^4*ex[6]^2 + 
    7*ex[2]^6*ex[3]^2*ex[6]^3 - ex[2]^7*ex[3]^2*ex[6]^3 + 
    15*ex[2]^6*ex[3]^3*ex[6]^3 + 14*ex[2]^7*ex[3]^3*ex[6]^3 - 
    ex[2]^8*ex[3]^3*ex[6]^3 + 9*ex[2]^6*ex[3]^4*ex[6]^3 + 
    19*ex[2]^7*ex[3]^4*ex[6]^3 + 11*ex[2]^8*ex[3]^4*ex[6]^3 + 
    ex[2]^9*ex[3]^4*ex[6]^3 + ex[2]^6*ex[3]^5*ex[6]^3 + 
    4*ex[2]^7*ex[3]^5*ex[6]^3 + 6*ex[2]^8*ex[3]^5*ex[6]^3 + 
    4*ex[2]^9*ex[3]^5*ex[6]^3 + ex[2]^10*ex[3]^5*ex[6]^3 - 
    ex[2]^5*ex[3]*ex[4]*ex[6]^3 - 16*ex[2]^5*ex[3]^2*ex[4]*ex[6]^3 - 
    40*ex[2]^5*ex[3]^3*ex[4]*ex[6]^3 - 36*ex[2]^6*ex[3]^3*ex[4]*ex[6]^3 + 
    4*ex[2]^7*ex[3]^3*ex[4]*ex[6]^3 - 26*ex[2]^5*ex[3]^4*ex[4]*ex[6]^3 - 
    54*ex[2]^6*ex[3]^4*ex[4]*ex[6]^3 - 30*ex[2]^7*ex[3]^4*ex[4]*ex[6]^3 - 
    2*ex[2]^8*ex[3]^4*ex[4]*ex[6]^3 - 3*ex[2]^5*ex[3]^5*ex[4]*ex[6]^3 - 
    12*ex[2]^6*ex[3]^5*ex[4]*ex[6]^3 - 18*ex[2]^7*ex[3]^5*ex[4]*ex[6]^3 - 
    12*ex[2]^8*ex[3]^5*ex[4]*ex[6]^3 - 3*ex[2]^9*ex[3]^5*ex[4]*ex[6]^3 + 
    2*ex[2]^4*ex[3]*ex[4]^2*ex[6]^3 + 20*ex[2]^4*ex[3]^2*ex[4]^2*ex[6]^3 + 
    8*ex[2]^5*ex[3]^2*ex[4]^2*ex[6]^3 + 40*ex[2]^4*ex[3]^3*ex[4]^2*ex[6]^3 + 
    40*ex[2]^5*ex[3]^3*ex[4]^2*ex[6]^3 + 25*ex[2]^4*ex[3]^4*ex[4]^2*ex[6]^3 + 
    51*ex[2]^5*ex[3]^4*ex[4]^2*ex[6]^3 + 27*ex[2]^6*ex[3]^4*ex[4]^2*ex[6]^3 + 
    ex[2]^7*ex[3]^4*ex[4]^2*ex[6]^3 + 3*ex[2]^4*ex[3]^5*ex[4]^2*ex[6]^3 + 
    12*ex[2]^5*ex[3]^5*ex[4]^2*ex[6]^3 + 18*ex[2]^6*ex[3]^5*ex[4]^2*ex[6]^3 + 
    12*ex[2]^7*ex[3]^5*ex[4]^2*ex[6]^3 + 3*ex[2]^8*ex[3]^5*ex[4]^2*ex[6]^3 - 
    2*ex[2]^3*ex[3]*ex[4]^3*ex[6]^3 - 10*ex[2]^3*ex[3]^2*ex[4]^3*ex[6]^3 - 
    6*ex[2]^4*ex[3]^2*ex[4]^3*ex[6]^3 - 15*ex[2]^3*ex[3]^3*ex[4]^3*ex[6]^3 - 
    18*ex[2]^4*ex[3]^3*ex[4]^3*ex[6]^3 - 3*ex[2]^5*ex[3]^3*ex[4]^3*ex[6]^3 - 
    8*ex[2]^3*ex[3]^4*ex[4]^3*ex[6]^3 - 16*ex[2]^4*ex[3]^4*ex[4]^3*ex[6]^3 - 
    8*ex[2]^5*ex[3]^4*ex[4]^3*ex[6]^3 - ex[2]^3*ex[3]^5*ex[4]^3*ex[6]^3 - 
    4*ex[2]^4*ex[3]^5*ex[4]^3*ex[6]^3 - 6*ex[2]^5*ex[3]^5*ex[4]^3*ex[6]^3 - 
    4*ex[2]^6*ex[3]^5*ex[4]^3*ex[6]^3 - ex[2]^7*ex[3]^5*ex[4]^3*ex[6]^3 - 
    2*ex[2]^6*ex[3]^2*ex[6]^4 - 4*ex[2]^6*ex[3]^3*ex[6]^4 - 
    4*ex[2]^7*ex[3]^3*ex[6]^4 - 2*ex[2]^6*ex[3]^4*ex[6]^4 - 
    4*ex[2]^7*ex[3]^4*ex[6]^4 - 2*ex[2]^8*ex[3]^4*ex[6]^4 + 
    2*ex[2]^5*ex[3]^2*ex[4]*ex[6]^4 + 7*ex[2]^5*ex[3]^3*ex[4]*ex[6]^4 + 
    7*ex[2]^6*ex[3]^3*ex[4]*ex[6]^4 + 4*ex[2]^5*ex[3]^4*ex[4]*ex[6]^4 + 
    8*ex[2]^6*ex[3]^4*ex[4]*ex[6]^4 + 4*ex[2]^7*ex[3]^4*ex[4]*ex[6]^4 - 
    ex[2]^4*ex[3]^2*ex[4]^2*ex[6]^4 - 3*ex[2]^4*ex[3]^3*ex[4]^2*ex[6]^4 - 
    3*ex[2]^5*ex[3]^3*ex[4]^2*ex[6]^4 - 2*ex[2]^4*ex[3]^4*ex[4]^2*ex[6]^4 - 
    4*ex[2]^5*ex[3]^4*ex[4]^2*ex[6]^4 - 2*ex[2]^6*ex[3]^4*ex[4]^2*ex[6]^4, 
  y[140] -> ex[2]^7*ex[3]*ex[4] + ex[2]^8*ex[3]*ex[4] - 
    2*ex[2]^7*ex[3]^2*ex[4] + 5*ex[2]^8*ex[3]^2*ex[4] + 
    3*ex[2]^9*ex[3]^2*ex[4] - 6*ex[2]^7*ex[3]^3*ex[4] - 
    14*ex[2]^8*ex[3]^3*ex[4] - 4*ex[2]^9*ex[3]^3*ex[4] + 
    5*ex[2]^10*ex[3]^3*ex[4] + ex[2]^11*ex[3]^3*ex[4] - 
    2*ex[2]^7*ex[3]^4*ex[4] - 15*ex[2]^8*ex[3]^4*ex[4] - 
    29*ex[2]^9*ex[3]^4*ex[4] - 21*ex[2]^10*ex[3]^4*ex[4] - 
    5*ex[2]^11*ex[3]^4*ex[4] + ex[2]^7*ex[3]^5*ex[4] + 
    3*ex[2]^8*ex[3]^5*ex[4] + 2*ex[2]^9*ex[3]^5*ex[4] - 
    2*ex[2]^10*ex[3]^5*ex[4] - 3*ex[2]^11*ex[3]^5*ex[4] - 
    ex[2]^12*ex[3]^5*ex[4] + ex[2]^6*ex[4]^2 - 3*ex[2]^6*ex[3]*ex[4]^2 - 
    3*ex[2]^7*ex[3]*ex[4]^2 + ex[2]^8*ex[3]*ex[4]^2 + 
    20*ex[2]^6*ex[3]^2*ex[4]^2 - 25*ex[2]^7*ex[3]^2*ex[4]^2 - 
    10*ex[2]^8*ex[3]^2*ex[4]^2 + 2*ex[2]^9*ex[3]^2*ex[4]^2 + 
    46*ex[2]^6*ex[3]^3*ex[4]^2 + 105*ex[2]^7*ex[3]^3*ex[4]^2 + 
    39*ex[2]^8*ex[3]^3*ex[4]^2 - 24*ex[2]^9*ex[3]^3*ex[4]^2 - 
    4*ex[2]^10*ex[3]^3*ex[4]^2 + 15*ex[2]^6*ex[3]^4*ex[4]^2 + 
    105*ex[2]^7*ex[3]^4*ex[4]^2 + 200*ex[2]^8*ex[3]^4*ex[4]^2 + 
    146*ex[2]^9*ex[3]^4*ex[4]^2 + 37*ex[2]^10*ex[3]^4*ex[4]^2 + 
    ex[2]^11*ex[3]^4*ex[4]^2 - 7*ex[2]^6*ex[3]^5*ex[4]^2 - 
    22*ex[2]^7*ex[3]^5*ex[4]^2 - 18*ex[2]^8*ex[3]^5*ex[4]^2 + 
    8*ex[2]^9*ex[3]^5*ex[4]^2 + 17*ex[2]^10*ex[3]^5*ex[4]^2 + 
    6*ex[2]^11*ex[3]^5*ex[4]^2 - 4*ex[2]^5*ex[4]^3 + ex[2]^6*ex[4]^3 - 
    7*ex[2]^5*ex[3]*ex[4]^3 + 8*ex[2]^6*ex[3]*ex[4]^3 - 
    3*ex[2]^7*ex[3]*ex[4]^3 - ex[2]^8*ex[3]*ex[4]^3 - 
    90*ex[2]^5*ex[3]^2*ex[4]^3 + 22*ex[2]^6*ex[3]^2*ex[4]^3 - 
    ex[2]^8*ex[3]^2*ex[4]^3 + ex[2]^9*ex[3]^2*ex[4]^3 - 
    154*ex[2]^5*ex[3]^3*ex[4]^3 - 363*ex[2]^6*ex[3]^3*ex[4]^3 - 
    193*ex[2]^7*ex[3]^3*ex[4]^3 + 18*ex[2]^8*ex[3]^3*ex[4]^3 + 
    3*ex[2]^9*ex[3]^3*ex[4]^3 + ex[2]^10*ex[3]^3*ex[4]^3 - 
    46*ex[2]^5*ex[3]^4*ex[4]^3 - 309*ex[2]^6*ex[3]^4*ex[4]^3 - 
    586*ex[2]^7*ex[3]^4*ex[4]^3 - 436*ex[2]^8*ex[3]^4*ex[4]^3 - 
    120*ex[2]^9*ex[3]^4*ex[4]^3 - 7*ex[2]^10*ex[3]^4*ex[4]^3 + 
    21*ex[2]^5*ex[3]^5*ex[4]^3 + 69*ex[2]^6*ex[3]^5*ex[4]^3 + 
    66*ex[2]^7*ex[3]^5*ex[4]^3 - 6*ex[2]^8*ex[3]^5*ex[4]^3 - 
    39*ex[2]^9*ex[3]^5*ex[4]^3 - 15*ex[2]^10*ex[3]^5*ex[4]^3 + 
    5*ex[2]^4*ex[4]^4 - 6*ex[2]^5*ex[4]^4 - ex[2]^6*ex[4]^4 + 
    45*ex[2]^4*ex[3]*ex[4]^4 - 29*ex[2]^5*ex[3]*ex[4]^4 - 
    3*ex[2]^6*ex[3]*ex[4]^4 + ex[2]^7*ex[3]*ex[4]^4 - ex[2]^8*ex[3]*ex[4]^4 + 
    220*ex[2]^4*ex[3]^2*ex[4]^4 + 93*ex[2]^5*ex[3]^2*ex[4]^4 + 
    58*ex[2]^6*ex[3]^2*ex[4]^4 - 19*ex[2]^7*ex[3]^2*ex[4]^4 - 
    9*ex[2]^8*ex[3]^2*ex[4]^4 - ex[2]^9*ex[3]^2*ex[4]^4 + 
    290*ex[2]^4*ex[3]^3*ex[4]^4 + 729*ex[2]^5*ex[3]^3*ex[4]^4 + 
    527*ex[2]^6*ex[3]^3*ex[4]^4 + 117*ex[2]^7*ex[3]^3*ex[4]^4 + 
    29*ex[2]^8*ex[3]^3*ex[4]^4 + 75*ex[2]^4*ex[3]^4*ex[4]^4 + 
    493*ex[2]^5*ex[3]^4*ex[4]^4 + 937*ex[2]^6*ex[3]^4*ex[4]^4 + 
    713*ex[2]^7*ex[3]^4*ex[4]^4 + 212*ex[2]^8*ex[3]^4*ex[4]^4 + 
    18*ex[2]^9*ex[3]^4*ex[4]^4 - 35*ex[2]^4*ex[3]^5*ex[4]^4 - 
    120*ex[2]^5*ex[3]^5*ex[4]^4 - 130*ex[2]^6*ex[3]^5*ex[4]^4 - 
    20*ex[2]^7*ex[3]^5*ex[4]^4 + 45*ex[2]^8*ex[3]^5*ex[4]^4 + 
    20*ex[2]^9*ex[3]^5*ex[4]^4 - 6*ex[2]^3*ex[4]^5 + 12*ex[2]^4*ex[4]^5 + 
    2*ex[2]^5*ex[4]^5 - ex[2]^6*ex[4]^5 - 97*ex[2]^3*ex[3]*ex[4]^5 + 
    36*ex[2]^4*ex[3]*ex[4]^5 + 3*ex[2]^5*ex[3]*ex[4]^5 + 
    3*ex[2]^7*ex[3]*ex[4]^5 - 316*ex[2]^3*ex[3]^2*ex[4]^5 - 
    287*ex[2]^4*ex[3]^2*ex[4]^5 - 165*ex[2]^5*ex[3]^2*ex[4]^5 + 
    22*ex[2]^6*ex[3]^2*ex[4]^5 + 13*ex[2]^7*ex[3]^2*ex[4]^5 + 
    ex[2]^8*ex[3]^2*ex[4]^5 - 330*ex[2]^3*ex[3]^3*ex[4]^5 - 
    893*ex[2]^4*ex[3]^3*ex[4]^5 - 805*ex[2]^5*ex[3]^3*ex[4]^5 - 
    322*ex[2]^6*ex[3]^3*ex[4]^5 - 86*ex[2]^7*ex[3]^3*ex[4]^5 - 
    6*ex[2]^8*ex[3]^3*ex[4]^5 - 70*ex[2]^3*ex[3]^4*ex[4]^5 - 
    457*ex[2]^4*ex[3]^4*ex[4]^5 - 873*ex[2]^5*ex[3]^4*ex[4]^5 - 
    677*ex[2]^6*ex[3]^4*ex[4]^5 - 213*ex[2]^7*ex[3]^4*ex[4]^5 - 
    22*ex[2]^8*ex[3]^4*ex[4]^5 + 35*ex[2]^3*ex[3]^5*ex[4]^5 + 
    125*ex[2]^4*ex[3]^5*ex[4]^5 + 150*ex[2]^5*ex[3]^5*ex[4]^5 + 
    50*ex[2]^6*ex[3]^5*ex[4]^5 - 25*ex[2]^7*ex[3]^5*ex[4]^5 - 
    15*ex[2]^8*ex[3]^5*ex[4]^5 + 13*ex[2]^2*ex[4]^6 - 11*ex[2]^3*ex[4]^6 + 
    3*ex[2]^5*ex[4]^6 + 115*ex[2]^2*ex[3]*ex[4]^6 + 8*ex[2]^3*ex[3]*ex[4]^6 + 
    20*ex[2]^4*ex[3]*ex[4]^6 + ex[2]^5*ex[3]*ex[4]^6 - 
    4*ex[2]^6*ex[3]*ex[4]^6 + 270*ex[2]^2*ex[3]^2*ex[4]^6 + 
    352*ex[2]^3*ex[3]^2*ex[4]^6 + 230*ex[2]^4*ex[3]^2*ex[4]^6 + 
    21*ex[2]^5*ex[3]^2*ex[4]^6 - ex[2]^6*ex[3]^2*ex[4]^6 + 
    ex[2]^7*ex[3]^2*ex[4]^6 + 226*ex[2]^2*ex[3]^3*ex[4]^6 + 
    654*ex[2]^3*ex[3]^3*ex[4]^6 + 682*ex[2]^4*ex[3]^3*ex[4]^6 + 
    339*ex[2]^5*ex[3]^3*ex[4]^6 + 93*ex[2]^6*ex[3]^3*ex[4]^6 + 
    8*ex[2]^7*ex[3]^3*ex[4]^6 + 37*ex[2]^2*ex[3]^4*ex[4]^6 + 
    243*ex[2]^3*ex[3]^4*ex[4]^6 + 466*ex[2]^4*ex[3]^4*ex[4]^6 + 
    364*ex[2]^5*ex[3]^4*ex[4]^6 + 117*ex[2]^6*ex[3]^4*ex[4]^6 + 
    13*ex[2]^7*ex[3]^4*ex[4]^6 - 21*ex[2]^2*ex[3]^5*ex[4]^6 - 
    78*ex[2]^3*ex[3]^5*ex[4]^6 - 102*ex[2]^4*ex[3]^5*ex[4]^6 - 
    48*ex[2]^5*ex[3]^5*ex[4]^6 + 3*ex[2]^6*ex[3]^5*ex[4]^6 + 
    6*ex[2]^7*ex[3]^5*ex[4]^6 - 14*ex[2]*ex[4]^7 + 5*ex[2]^2*ex[4]^7 - 
    2*ex[2]^3*ex[4]^7 - 3*ex[2]^4*ex[4]^7 - 73*ex[2]*ex[3]*ex[4]^7 - 
    37*ex[2]^2*ex[3]*ex[4]^7 - 28*ex[2]^3*ex[3]*ex[4]^7 - 
    ex[2]^4*ex[3]*ex[4]^7 + 3*ex[2]^5*ex[3]*ex[4]^7 - 
    128*ex[2]*ex[3]^2*ex[4]^7 - 210*ex[2]^2*ex[3]^2*ex[4]^7 - 
    158*ex[2]^3*ex[3]^2*ex[4]^7 - 39*ex[2]^4*ex[3]^2*ex[4]^7 - 
    6*ex[2]^5*ex[3]^2*ex[4]^7 - ex[2]^6*ex[3]^2*ex[4]^7 - 
    86*ex[2]*ex[3]^3*ex[4]^7 - 262*ex[2]^2*ex[3]^3*ex[4]^7 - 
    298*ex[2]^3*ex[3]^3*ex[4]^7 - 161*ex[2]^4*ex[3]^3*ex[4]^7 - 
    42*ex[2]^5*ex[3]^3*ex[4]^7 - 3*ex[2]^6*ex[3]^3*ex[4]^7 - 
    10*ex[2]*ex[3]^4*ex[4]^7 - 67*ex[2]^2*ex[3]^4*ex[4]^7 - 
    128*ex[2]^3*ex[3]^4*ex[4]^7 - 98*ex[2]^4*ex[3]^4*ex[4]^7 - 
    30*ex[2]^5*ex[3]^4*ex[4]^7 - 3*ex[2]^6*ex[3]^4*ex[4]^7 + 
    7*ex[2]*ex[3]^5*ex[4]^7 + 27*ex[2]^2*ex[3]^5*ex[4]^7 + 
    38*ex[2]^3*ex[3]^5*ex[4]^7 + 22*ex[2]^4*ex[3]^5*ex[4]^7 + 
    3*ex[2]^5*ex[3]^5*ex[4]^7 - ex[2]^6*ex[3]^5*ex[4]^7 + 5*ex[4]^8 - 
    ex[2]*ex[4]^8 + ex[2]^2*ex[4]^8 + ex[2]^3*ex[4]^8 + 19*ex[3]*ex[4]^8 + 
    16*ex[2]*ex[3]*ex[4]^8 + 10*ex[2]^2*ex[3]*ex[4]^8 - 
    ex[2]^4*ex[3]*ex[4]^8 + 26*ex[3]^2*ex[4]^8 + 50*ex[2]*ex[3]^2*ex[4]^8 + 
    42*ex[2]^2*ex[3]^2*ex[4]^8 + 14*ex[2]^3*ex[3]^2*ex[4]^8 + 
    2*ex[2]^4*ex[3]^2*ex[4]^8 + 14*ex[3]^3*ex[4]^8 + 
    44*ex[2]*ex[3]^3*ex[4]^8 + 52*ex[2]^2*ex[3]^3*ex[4]^8 + 
    28*ex[2]^3*ex[3]^3*ex[4]^8 + 6*ex[2]^4*ex[3]^3*ex[4]^8 + 
    ex[3]^4*ex[4]^8 + 7*ex[2]*ex[3]^4*ex[4]^8 + 13*ex[2]^2*ex[3]^4*ex[4]^8 + 
    9*ex[2]^3*ex[3]^4*ex[4]^8 + 2*ex[2]^4*ex[3]^4*ex[4]^8 - ex[3]^5*ex[4]^8 - 
    4*ex[2]*ex[3]^5*ex[4]^8 - 6*ex[2]^2*ex[3]^5*ex[4]^8 - 
    4*ex[2]^3*ex[3]^5*ex[4]^8 - ex[2]^4*ex[3]^5*ex[4]^8 + 
    ex[2]^8*ex[3]^2*ex[6] - ex[2]^9*ex[3]^2*ex[6] + 3*ex[2]^8*ex[3]^3*ex[6] + 
    2*ex[2]^9*ex[3]^3*ex[6] - ex[2]^10*ex[3]^3*ex[6] + 
    3*ex[2]^8*ex[3]^4*ex[6] + 7*ex[2]^9*ex[3]^4*ex[6] + 
    5*ex[2]^10*ex[3]^4*ex[6] + ex[2]^11*ex[3]^4*ex[6] + 
    ex[2]^8*ex[3]^5*ex[6] + 4*ex[2]^9*ex[3]^5*ex[6] + 
    6*ex[2]^10*ex[3]^5*ex[6] + 4*ex[2]^11*ex[3]^5*ex[6] + 
    ex[2]^12*ex[3]^5*ex[6] - 4*ex[2]^7*ex[3]*ex[4]*ex[6] - 
    3*ex[2]^8*ex[3]*ex[4]*ex[6] + 8*ex[2]^7*ex[3]^2*ex[4]*ex[6] - 
    14*ex[2]^8*ex[3]^2*ex[4]*ex[6] - 10*ex[2]^9*ex[3]^2*ex[4]*ex[6] + 
    6*ex[2]^7*ex[3]^3*ex[4]*ex[6] + 46*ex[2]^8*ex[3]^3*ex[4]*ex[6] + 
    28*ex[2]^9*ex[3]^3*ex[4]*ex[6] - 14*ex[2]^10*ex[3]^3*ex[4]*ex[6] - 
    2*ex[2]^11*ex[3]^3*ex[4]*ex[6] - 16*ex[2]^7*ex[3]^4*ex[4]*ex[6] - 
    4*ex[2]^8*ex[3]^4*ex[4]*ex[6] + 54*ex[2]^9*ex[3]^4*ex[4]*ex[6] + 
    56*ex[2]^10*ex[3]^4*ex[4]*ex[6] + 14*ex[2]^11*ex[3]^4*ex[4]*ex[6] - 
    10*ex[2]^7*ex[3]^5*ex[4]*ex[6] - 37*ex[2]^8*ex[3]^5*ex[4]*ex[6] - 
    48*ex[2]^9*ex[3]^5*ex[4]*ex[6] - 22*ex[2]^10*ex[3]^5*ex[4]*ex[6] + 
    2*ex[2]^11*ex[3]^5*ex[4]*ex[6] + 3*ex[2]^12*ex[3]^5*ex[4]*ex[6] - 
    3*ex[2]^6*ex[4]^2*ex[6] + 9*ex[2]^6*ex[3]*ex[4]^2*ex[6] + 
    7*ex[2]^7*ex[3]*ex[4]^2*ex[6] - 2*ex[2]^8*ex[3]*ex[4]^2*ex[6] - 
    92*ex[2]^6*ex[3]^2*ex[4]^2*ex[6] + 70*ex[2]^7*ex[3]^2*ex[4]^2*ex[6] + 
    27*ex[2]^8*ex[3]^2*ex[4]^2*ex[6] - 3*ex[2]^9*ex[3]^2*ex[4]^2*ex[6] - 
    112*ex[2]^6*ex[3]^3*ex[4]^2*ex[6] - 338*ex[2]^7*ex[3]^3*ex[4]^2*ex[6] - 
    179*ex[2]^8*ex[3]^3*ex[4]^2*ex[6] + 52*ex[2]^9*ex[3]^3*ex[4]^2*ex[6] + 
    5*ex[2]^10*ex[3]^3*ex[4]^2*ex[6] + 31*ex[2]^6*ex[3]^4*ex[4]^2*ex[6] - 
    116*ex[2]^7*ex[3]^4*ex[4]^2*ex[6] - 406*ex[2]^8*ex[3]^4*ex[4]^2*ex[6] - 
    342*ex[2]^9*ex[3]^4*ex[4]^2*ex[6] - 85*ex[2]^10*ex[3]^4*ex[4]^2*ex[6] - 
    2*ex[2]^11*ex[3]^4*ex[4]^2*ex[6] + 39*ex[2]^6*ex[3]^5*ex[4]^2*ex[6] + 
    141*ex[2]^7*ex[3]^5*ex[4]^2*ex[6] + 174*ex[2]^8*ex[3]^5*ex[4]^2*ex[6] + 
    66*ex[2]^9*ex[3]^5*ex[4]^2*ex[6] - 21*ex[2]^10*ex[3]^5*ex[4]^2*ex[6] - 
    15*ex[2]^11*ex[3]^5*ex[4]^2*ex[6] + 10*ex[2]^5*ex[4]^3*ex[6] - 
    2*ex[2]^6*ex[4]^3*ex[6] + 36*ex[2]^5*ex[3]*ex[4]^3*ex[6] - 
    20*ex[2]^6*ex[3]*ex[4]^3*ex[6] + 2*ex[2]^7*ex[3]*ex[4]^3*ex[6] + 
    ex[2]^8*ex[3]*ex[4]^3*ex[6] + 334*ex[2]^5*ex[3]^2*ex[4]^3*ex[6] - 
    38*ex[2]^6*ex[3]^2*ex[4]^3*ex[6] + 22*ex[2]^7*ex[3]^2*ex[4]^3*ex[6] + 
    364*ex[2]^5*ex[3]^3*ex[4]^3*ex[6] + 966*ex[2]^6*ex[3]^3*ex[4]^3*ex[6] + 
    582*ex[2]^7*ex[3]^3*ex[4]^3*ex[6] - 15*ex[2]^8*ex[3]^3*ex[4]^3*ex[6] + 
    4*ex[2]^9*ex[3]^3*ex[4]^3*ex[6] - ex[2]^10*ex[3]^3*ex[4]^3*ex[6] - 
    24*ex[2]^5*ex[3]^4*ex[4]^3*ex[6] + 384*ex[2]^6*ex[3]^4*ex[4]^3*ex[6] + 
    1038*ex[2]^7*ex[3]^4*ex[4]^3*ex[6] + 840*ex[2]^8*ex[3]^4*ex[4]^3*ex[6] + 
    222*ex[2]^9*ex[3]^4*ex[4]^3*ex[6] + 12*ex[2]^10*ex[3]^4*ex[4]^3*ex[6] - 
    80*ex[2]^5*ex[3]^5*ex[4]^3*ex[6] - 290*ex[2]^6*ex[3]^5*ex[4]^3*ex[6] - 
    360*ex[2]^7*ex[3]^5*ex[4]^3*ex[6] - 140*ex[2]^8*ex[3]^5*ex[4]^3*ex[6] + 
    40*ex[2]^9*ex[3]^5*ex[4]^3*ex[6] + 30*ex[2]^10*ex[3]^5*ex[4]^3*ex[6] - 
    10*ex[2]^4*ex[4]^4*ex[6] + 8*ex[2]^5*ex[4]^4*ex[6] + 
    ex[2]^6*ex[4]^4*ex[6] - 158*ex[2]^4*ex[3]*ex[4]^4*ex[6] + 
    62*ex[2]^5*ex[3]*ex[4]^4*ex[6] + 11*ex[2]^6*ex[3]*ex[4]^4*ex[6] - 
    3*ex[2]^7*ex[3]*ex[4]^4*ex[6] - 619*ex[2]^4*ex[3]^2*ex[4]^4*ex[6] - 
    249*ex[2]^5*ex[3]^2*ex[4]^4*ex[6] - 192*ex[2]^6*ex[3]^2*ex[4]^4*ex[6] + 
    11*ex[2]^7*ex[3]^2*ex[4]^4*ex[6] + 3*ex[2]^8*ex[3]^2*ex[4]^4*ex[6] - 
    565*ex[2]^4*ex[3]^3*ex[4]^4*ex[6] - 1478*ex[2]^5*ex[3]^3*ex[4]^4*ex[6] - 
    1071*ex[2]^6*ex[3]^3*ex[4]^4*ex[6] - 205*ex[2]^7*ex[3]^3*ex[4]^4*ex[6] - 
    48*ex[2]^8*ex[3]^3*ex[4]^4*ex[6] - ex[2]^9*ex[3]^3*ex[4]^4*ex[6] + 
    ex[2]^4*ex[3]^4*ex[4]^4*ex[6] - 537*ex[2]^5*ex[3]^4*ex[4]^4*ex[6] - 
    1331*ex[2]^6*ex[3]^4*ex[4]^4*ex[6] - 1071*ex[2]^7*ex[3]^4*ex[4]^4*ex[6] - 
    302*ex[2]^8*ex[3]^4*ex[4]^4*ex[6] - 24*ex[2]^9*ex[3]^4*ex[4]^4*ex[6] + 
    95*ex[2]^4*ex[3]^5*ex[4]^4*ex[6] + 350*ex[2]^5*ex[3]^5*ex[4]^4*ex[6] + 
    450*ex[2]^6*ex[3]^5*ex[4]^4*ex[6] + 200*ex[2]^7*ex[3]^5*ex[4]^4*ex[6] - 
    25*ex[2]^8*ex[3]^5*ex[4]^4*ex[6] - 30*ex[2]^9*ex[3]^5*ex[4]^4*ex[6] + 
    18*ex[2]^3*ex[4]^5*ex[6] - 12*ex[2]^4*ex[4]^5*ex[6] - 
    4*ex[2]^5*ex[4]^5*ex[6] + 252*ex[2]^3*ex[3]*ex[4]^5*ex[6] - 
    47*ex[2]^4*ex[3]*ex[4]^5*ex[6] + 2*ex[2]^5*ex[3]*ex[4]^5*ex[6] + 
    7*ex[2]^6*ex[3]*ex[4]^5*ex[6] + 638*ex[2]^3*ex[3]^2*ex[4]^5*ex[6] + 
    524*ex[2]^4*ex[3]^2*ex[4]^5*ex[6] + 342*ex[2]^5*ex[3]^2*ex[4]^5*ex[6] + 
    6*ex[2]^6*ex[3]^2*ex[4]^5*ex[6] - 6*ex[2]^7*ex[3]^2*ex[4]^5*ex[6] + 
    478*ex[2]^3*ex[3]^3*ex[4]^5*ex[6] + 1284*ex[2]^4*ex[3]^3*ex[4]^5*ex[6] + 
    1102*ex[2]^5*ex[3]^3*ex[4]^5*ex[6] + 377*ex[2]^6*ex[3]^3*ex[4]^5*ex[6] + 
    86*ex[2]^7*ex[3]^3*ex[4]^5*ex[6] + 5*ex[2]^8*ex[3]^3*ex[4]^5*ex[6] + 
    8*ex[2]^3*ex[3]^4*ex[4]^5*ex[6] + 380*ex[2]^4*ex[3]^4*ex[4]^5*ex[6] + 
    910*ex[2]^5*ex[3]^4*ex[4]^5*ex[6] + 732*ex[2]^6*ex[3]^4*ex[4]^5*ex[6] + 
    214*ex[2]^7*ex[3]^4*ex[4]^5*ex[6] + 20*ex[2]^8*ex[3]^4*ex[4]^5*ex[6] - 
    66*ex[2]^3*ex[3]^5*ex[4]^5*ex[6] - 249*ex[2]^4*ex[3]^5*ex[4]^5*ex[6] - 
    336*ex[2]^5*ex[3]^5*ex[4]^5*ex[6] - 174*ex[2]^6*ex[3]^5*ex[4]^5*ex[6] - 
    6*ex[2]^7*ex[3]^5*ex[4]^5*ex[6] + 15*ex[2]^8*ex[3]^5*ex[4]^5*ex[6] - 
    31*ex[2]^2*ex[4]^6*ex[6] + 10*ex[2]^3*ex[4]^6*ex[6] + 
    5*ex[2]^4*ex[4]^6*ex[6] - 195*ex[2]^2*ex[3]*ex[4]^6*ex[6] - 
    27*ex[2]^3*ex[3]*ex[4]^6*ex[6] - 33*ex[2]^4*ex[3]*ex[4]^6*ex[6] - 
    9*ex[2]^5*ex[3]*ex[4]^6*ex[6] - 350*ex[2]^2*ex[3]^2*ex[4]^6*ex[6] - 
    408*ex[2]^3*ex[3]^2*ex[4]^6*ex[6] - 273*ex[2]^4*ex[3]^2*ex[4]^6*ex[6] - 
    34*ex[2]^5*ex[3]^2*ex[4]^6*ex[6] + ex[2]^6*ex[3]^2*ex[4]^6*ex[6] - 
    214*ex[2]^2*ex[3]^3*ex[4]^6*ex[6] - 598*ex[2]^3*ex[3]^3*ex[4]^6*ex[6] - 
    585*ex[2]^4*ex[3]^3*ex[4]^6*ex[6] - 255*ex[2]^5*ex[3]^3*ex[4]^6*ex[6] - 
    57*ex[2]^6*ex[3]^3*ex[4]^6*ex[6] - 3*ex[2]^7*ex[3]^3*ex[4]^6*ex[6] - 
    3*ex[2]^2*ex[3]^4*ex[4]^6*ex[6] - 130*ex[2]^3*ex[3]^4*ex[4]^6*ex[6] - 
    308*ex[2]^4*ex[3]^4*ex[4]^6*ex[6] - 244*ex[2]^5*ex[3]^4*ex[4]^6*ex[6] - 
    69*ex[2]^6*ex[3]^4*ex[4]^6*ex[6] - 6*ex[2]^7*ex[3]^4*ex[4]^6*ex[6] + 
    25*ex[2]^2*ex[3]^5*ex[4]^6*ex[6] + 97*ex[2]^3*ex[3]^5*ex[4]^6*ex[6] + 
    138*ex[2]^4*ex[3]^5*ex[4]^6*ex[6] + 82*ex[2]^5*ex[3]^5*ex[4]^6*ex[6] + 
    13*ex[2]^6*ex[3]^5*ex[4]^6*ex[6] - 3*ex[2]^7*ex[3]^5*ex[4]^6*ex[6] + 
    16*ex[2]*ex[4]^7*ex[6] - 4*ex[2]^2*ex[4]^7*ex[6] - 
    2*ex[2]^3*ex[4]^7*ex[6] + 60*ex[2]*ex[3]*ex[4]^7*ex[6] + 
    28*ex[2]^2*ex[3]*ex[4]^7*ex[6] + 20*ex[2]^3*ex[3]*ex[4]^7*ex[6] + 
    4*ex[2]^4*ex[3]*ex[4]^7*ex[6] + 80*ex[2]*ex[3]^2*ex[4]^7*ex[6] + 
    116*ex[2]^2*ex[3]^2*ex[4]^7*ex[6] + 84*ex[2]^3*ex[3]^2*ex[4]^7*ex[6] + 
    20*ex[2]^4*ex[3]^2*ex[4]^7*ex[6] + 2*ex[2]^5*ex[3]^2*ex[4]^7*ex[6] + 
    40*ex[2]*ex[3]^3*ex[4]^7*ex[6] + 116*ex[2]^2*ex[3]^3*ex[4]^7*ex[6] + 
    124*ex[2]^3*ex[3]^3*ex[4]^7*ex[6] + 60*ex[2]^4*ex[3]^3*ex[4]^7*ex[6] + 
    12*ex[2]^5*ex[3]^3*ex[4]^7*ex[6] + 16*ex[2]^2*ex[3]^4*ex[4]^7*ex[6] + 
    38*ex[2]^3*ex[3]^4*ex[4]^7*ex[6] + 28*ex[2]^4*ex[3]^4*ex[4]^7*ex[6] + 
    6*ex[2]^5*ex[3]^4*ex[4]^7*ex[6] - 4*ex[2]*ex[3]^5*ex[4]^7*ex[6] - 
    16*ex[2]^2*ex[3]^5*ex[4]^7*ex[6] - 24*ex[2]^3*ex[3]^5*ex[4]^7*ex[6] - 
    16*ex[2]^4*ex[3]^5*ex[4]^7*ex[6] - 4*ex[2]^5*ex[3]^5*ex[4]^7*ex[6] - 
    5*ex[2]^8*ex[3]^2*ex[6]^2 + 3*ex[2]^9*ex[3]^2*ex[6]^2 - 
    13*ex[2]^8*ex[3]^3*ex[6]^2 - 10*ex[2]^9*ex[3]^3*ex[6]^2 + 
    3*ex[2]^10*ex[3]^3*ex[6]^2 - 11*ex[2]^8*ex[3]^4*ex[6]^2 - 
    25*ex[2]^9*ex[3]^4*ex[6]^2 - 17*ex[2]^10*ex[3]^4*ex[6]^2 - 
    3*ex[2]^11*ex[3]^4*ex[6]^2 - 3*ex[2]^8*ex[3]^5*ex[6]^2 - 
    12*ex[2]^9*ex[3]^5*ex[6]^2 - 18*ex[2]^10*ex[3]^5*ex[6]^2 - 
    12*ex[2]^11*ex[3]^5*ex[6]^2 - 3*ex[2]^12*ex[3]^5*ex[6]^2 + 
    6*ex[2]^7*ex[3]*ex[4]*ex[6]^2 + 3*ex[2]^8*ex[3]*ex[4]*ex[6]^2 - 
    14*ex[2]^7*ex[3]^2*ex[4]*ex[6]^2 + 13*ex[2]^8*ex[3]^2*ex[4]*ex[6]^2 + 
    11*ex[2]^9*ex[3]^2*ex[4]*ex[6]^2 + 27*ex[2]^7*ex[3]^3*ex[4]*ex[6]^2 - 
    45*ex[2]^8*ex[3]^3*ex[4]*ex[6]^2 - 60*ex[2]^9*ex[3]^3*ex[4]*ex[6]^2 + 
    13*ex[2]^10*ex[3]^3*ex[4]*ex[6]^2 + ex[2]^11*ex[3]^3*ex[4]*ex[6]^2 + 
    62*ex[2]^7*ex[3]^4*ex[4]*ex[6]^2 + 101*ex[2]^8*ex[3]^4*ex[4]*ex[6]^2 + 
    3*ex[2]^9*ex[3]^4*ex[4]*ex[6]^2 - 49*ex[2]^10*ex[3]^4*ex[4]*ex[6]^2 - 
    13*ex[2]^11*ex[3]^4*ex[4]*ex[6]^2 + 21*ex[2]^7*ex[3]^5*ex[4]*ex[6]^2 + 
    81*ex[2]^8*ex[3]^5*ex[4]*ex[6]^2 + 114*ex[2]^9*ex[3]^5*ex[4]*ex[6]^2 + 
    66*ex[2]^10*ex[3]^5*ex[4]*ex[6]^2 + 9*ex[2]^11*ex[3]^5*ex[4]*ex[6]^2 - 
    3*ex[2]^12*ex[3]^5*ex[4]*ex[6]^2 + 3*ex[2]^6*ex[4]^2*ex[6]^2 - 
    9*ex[2]^6*ex[3]*ex[4]^2*ex[6]^2 - 5*ex[2]^7*ex[3]*ex[4]^2*ex[6]^2 + 
    ex[2]^8*ex[3]*ex[4]^2*ex[6]^2 + 171*ex[2]^6*ex[3]^2*ex[4]^2*ex[6]^2 - 
    71*ex[2]^7*ex[3]^2*ex[4]^2*ex[6]^2 - 19*ex[2]^8*ex[3]^2*ex[4]^2*ex[6]^2 + 
    ex[2]^9*ex[3]^2*ex[4]^2*ex[6]^2 + 69*ex[2]^6*ex[3]^3*ex[4]^2*ex[6]^2 + 
    376*ex[2]^7*ex[3]^3*ex[4]^2*ex[6]^2 + 270*ex[2]^8*ex[3]^3*ex[4]^2*
     ex[6]^2 - 38*ex[2]^9*ex[3]^3*ex[4]^2*ex[6]^2 - 
    ex[2]^10*ex[3]^3*ex[4]^2*ex[6]^2 - 144*ex[2]^6*ex[3]^4*ex[4]^2*ex[6]^2 - 
    146*ex[2]^7*ex[3]^4*ex[4]^2*ex[6]^2 + 199*ex[2]^8*ex[3]^4*ex[4]^2*
     ex[6]^2 + 261*ex[2]^9*ex[3]^4*ex[4]^2*ex[6]^2 + 
    61*ex[2]^10*ex[3]^4*ex[4]^2*ex[6]^2 + ex[2]^11*ex[3]^4*ex[4]^2*ex[6]^2 - 
    60*ex[2]^6*ex[3]^5*ex[4]^2*ex[6]^2 - 228*ex[2]^7*ex[3]^5*ex[4]^2*
     ex[6]^2 - 312*ex[2]^8*ex[3]^5*ex[4]^2*ex[6]^2 - 
    168*ex[2]^9*ex[3]^5*ex[4]^2*ex[6]^2 - 12*ex[2]^10*ex[3]^5*ex[4]^2*
     ex[6]^2 + 12*ex[2]^11*ex[3]^5*ex[4]^2*ex[6]^2 - 
    8*ex[2]^5*ex[4]^3*ex[6]^2 + ex[2]^6*ex[4]^3*ex[6]^2 - 
    63*ex[2]^5*ex[3]*ex[4]^3*ex[6]^2 + 16*ex[2]^6*ex[3]*ex[4]^3*ex[6]^2 + 
    ex[2]^7*ex[3]*ex[4]^3*ex[6]^2 - 468*ex[2]^5*ex[3]^2*ex[4]^3*ex[6]^2 + 
    30*ex[2]^6*ex[3]^2*ex[4]^3*ex[6]^2 - 42*ex[2]^7*ex[3]^2*ex[4]^3*ex[6]^2 + 
    4*ex[2]^8*ex[3]^2*ex[4]^3*ex[6]^2 - 277*ex[2]^5*ex[3]^3*ex[4]^3*ex[6]^2 - 
    865*ex[2]^6*ex[3]^3*ex[4]^3*ex[6]^2 - 582*ex[2]^7*ex[3]^3*ex[4]^3*
     ex[6]^2 + ex[2]^8*ex[3]^3*ex[4]^3*ex[6]^2 - 5*ex[2]^9*ex[3]^3*ex[4]^3*
     ex[6]^2 + 178*ex[2]^5*ex[3]^4*ex[4]^3*ex[6]^2 + 
    78*ex[2]^6*ex[3]^4*ex[4]^3*ex[6]^2 - 487*ex[2]^7*ex[3]^4*ex[4]^3*
     ex[6]^2 - 501*ex[2]^8*ex[3]^4*ex[4]^3*ex[6]^2 - 
    119*ex[2]^9*ex[3]^4*ex[4]^3*ex[6]^2 - 5*ex[2]^10*ex[3]^4*ex[4]^3*
     ex[6]^2 + 90*ex[2]^5*ex[3]^5*ex[4]^3*ex[6]^2 + 
    342*ex[2]^6*ex[3]^5*ex[4]^3*ex[6]^2 + 468*ex[2]^7*ex[3]^5*ex[4]^3*
     ex[6]^2 + 252*ex[2]^8*ex[3]^5*ex[4]^3*ex[6]^2 + 
    18*ex[2]^9*ex[3]^5*ex[4]^3*ex[6]^2 - 18*ex[2]^10*ex[3]^5*ex[4]^3*
     ex[6]^2 + 5*ex[2]^4*ex[4]^4*ex[6]^2 - 2*ex[2]^5*ex[4]^4*ex[6]^2 + 
    193*ex[2]^4*ex[3]*ex[4]^4*ex[6]^2 - 37*ex[2]^5*ex[3]*ex[4]^4*ex[6]^2 - 
    8*ex[2]^6*ex[3]*ex[4]^4*ex[6]^2 + 608*ex[2]^4*ex[3]^2*ex[4]^4*ex[6]^2 + 
    183*ex[2]^5*ex[3]^2*ex[4]^4*ex[6]^2 + 162*ex[2]^6*ex[3]^2*ex[4]^4*
     ex[6]^2 + ex[2]^7*ex[3]^2*ex[4]^4*ex[6]^2 + 346*ex[2]^4*ex[3]^3*ex[4]^4*
     ex[6]^2 + 939*ex[2]^5*ex[3]^3*ex[4]^4*ex[6]^2 + 
    672*ex[2]^6*ex[3]^3*ex[4]^4*ex[6]^2 + 93*ex[2]^7*ex[3]^3*ex[4]^4*
     ex[6]^2 + 14*ex[2]^8*ex[3]^3*ex[4]^4*ex[6]^2 - 
    125*ex[2]^4*ex[3]^4*ex[4]^4*ex[6]^2 + 5*ex[2]^5*ex[3]^4*ex[4]^4*ex[6]^2 + 
    484*ex[2]^6*ex[3]^4*ex[4]^4*ex[6]^2 + 460*ex[2]^7*ex[3]^4*ex[4]^4*
     ex[6]^2 + 113*ex[2]^8*ex[3]^4*ex[4]^4*ex[6]^2 + 
    7*ex[2]^9*ex[3]^4*ex[4]^4*ex[6]^2 - 75*ex[2]^4*ex[3]^5*ex[4]^4*ex[6]^2 - 
    288*ex[2]^5*ex[3]^5*ex[4]^4*ex[6]^2 - 402*ex[2]^6*ex[3]^5*ex[4]^4*
     ex[6]^2 - 228*ex[2]^7*ex[3]^5*ex[4]^4*ex[6]^2 - 
    27*ex[2]^8*ex[3]^5*ex[4]^4*ex[6]^2 + 12*ex[2]^9*ex[3]^5*ex[4]^4*ex[6]^2 - 
    18*ex[2]^3*ex[4]^5*ex[6]^2 - 203*ex[2]^3*ex[3]*ex[4]^5*ex[6]^2 + 
    14*ex[2]^4*ex[3]*ex[4]^5*ex[6]^2 + ex[2]^5*ex[3]*ex[4]^5*ex[6]^2 - 
    394*ex[2]^3*ex[3]^2*ex[4]^5*ex[6]^2 - 249*ex[2]^4*ex[3]^2*ex[4]^5*
     ex[6]^2 - 168*ex[2]^5*ex[3]^2*ex[4]^5*ex[6]^2 - 
    13*ex[2]^6*ex[3]^2*ex[4]^5*ex[6]^2 - 194*ex[2]^3*ex[3]^3*ex[4]^5*
     ex[6]^2 - 503*ex[2]^4*ex[3]^3*ex[4]^5*ex[6]^2 - 
    399*ex[2]^5*ex[3]^3*ex[4]^5*ex[6]^2 - 105*ex[2]^6*ex[3]^3*ex[4]^5*
     ex[6]^2 - 15*ex[2]^7*ex[3]^3*ex[4]^5*ex[6]^2 + 
    48*ex[2]^3*ex[3]^4*ex[4]^5*ex[6]^2 - 15*ex[2]^4*ex[3]^4*ex[4]^5*ex[6]^2 - 
    216*ex[2]^5*ex[3]^4*ex[4]^5*ex[6]^2 - 198*ex[2]^6*ex[3]^4*ex[4]^5*
     ex[6]^2 - 48*ex[2]^7*ex[3]^4*ex[4]^5*ex[6]^2 - 
    3*ex[2]^8*ex[3]^4*ex[4]^5*ex[6]^2 + 33*ex[2]^3*ex[3]^5*ex[4]^5*ex[6]^2 + 
    129*ex[2]^4*ex[3]^5*ex[4]^5*ex[6]^2 + 186*ex[2]^5*ex[3]^5*ex[4]^5*
     ex[6]^2 + 114*ex[2]^6*ex[3]^5*ex[4]^5*ex[6]^2 + 
    21*ex[2]^7*ex[3]^5*ex[4]^5*ex[6]^2 - 3*ex[2]^8*ex[3]^5*ex[4]^5*ex[6]^2 + 
    18*ex[2]^2*ex[4]^6*ex[6]^2 + 76*ex[2]^2*ex[3]*ex[4]^6*ex[6]^2 + 
    8*ex[2]^3*ex[3]*ex[4]^6*ex[6]^2 + 4*ex[2]^4*ex[3]*ex[4]^6*ex[6]^2 + 
    102*ex[2]^2*ex[3]^2*ex[4]^6*ex[6]^2 + 90*ex[2]^3*ex[3]^2*ex[4]^6*
     ex[6]^2 + 54*ex[2]^4*ex[3]^2*ex[4]^6*ex[6]^2 + 
    6*ex[2]^5*ex[3]^2*ex[4]^6*ex[6]^2 + 42*ex[2]^2*ex[3]^3*ex[4]^6*ex[6]^2 + 
    108*ex[2]^3*ex[3]^3*ex[4]^6*ex[6]^2 + 96*ex[2]^4*ex[3]^3*ex[4]^6*
     ex[6]^2 + 36*ex[2]^5*ex[3]^3*ex[4]^6*ex[6]^2 + 
    6*ex[2]^6*ex[3]^3*ex[4]^6*ex[6]^2 - 8*ex[2]^2*ex[3]^4*ex[4]^6*ex[6]^2 + 
    2*ex[2]^3*ex[3]^4*ex[4]^6*ex[6]^2 + 34*ex[2]^4*ex[3]^4*ex[4]^6*ex[6]^2 + 
    30*ex[2]^5*ex[3]^4*ex[4]^6*ex[6]^2 + 6*ex[2]^6*ex[3]^4*ex[4]^6*ex[6]^2 - 
    6*ex[2]^2*ex[3]^5*ex[4]^6*ex[6]^2 - 24*ex[2]^3*ex[3]^5*ex[4]^6*ex[6]^2 - 
    36*ex[2]^4*ex[3]^5*ex[4]^6*ex[6]^2 - 24*ex[2]^5*ex[3]^5*ex[4]^6*ex[6]^2 - 
    6*ex[2]^6*ex[3]^5*ex[4]^6*ex[6]^2 + 9*ex[2]^8*ex[3]^2*ex[6]^3 - 
    3*ex[2]^9*ex[3]^2*ex[6]^3 + 21*ex[2]^8*ex[3]^3*ex[6]^3 + 
    18*ex[2]^9*ex[3]^3*ex[6]^3 - 3*ex[2]^10*ex[3]^3*ex[6]^3 + 
    15*ex[2]^8*ex[3]^4*ex[6]^3 + 33*ex[2]^9*ex[3]^4*ex[6]^3 + 
    21*ex[2]^10*ex[3]^4*ex[6]^3 + 3*ex[2]^11*ex[3]^4*ex[6]^3 + 
    3*ex[2]^8*ex[3]^5*ex[6]^3 + 12*ex[2]^9*ex[3]^5*ex[6]^3 + 
    18*ex[2]^10*ex[3]^5*ex[6]^3 + 12*ex[2]^11*ex[3]^5*ex[6]^3 + 
    3*ex[2]^12*ex[3]^5*ex[6]^3 - 4*ex[2]^7*ex[3]*ex[4]*ex[6]^3 - 
    ex[2]^8*ex[3]*ex[4]*ex[6]^3 + 16*ex[2]^7*ex[3]^2*ex[4]*ex[6]^3 - 
    4*ex[2]^8*ex[3]^2*ex[4]*ex[6]^3 - 4*ex[2]^9*ex[3]^2*ex[4]*ex[6]^3 - 
    56*ex[2]^7*ex[3]^3*ex[4]*ex[6]^3 + 52*ex[2]^9*ex[3]^3*ex[4]*ex[6]^3 - 
    4*ex[2]^10*ex[3]^3*ex[4]*ex[6]^3 - 74*ex[2]^7*ex[3]^4*ex[4]*ex[6]^3 - 
    142*ex[2]^8*ex[3]^4*ex[4]*ex[6]^3 - 58*ex[2]^9*ex[3]^4*ex[4]*ex[6]^3 + 
    14*ex[2]^10*ex[3]^4*ex[4]*ex[6]^3 + 4*ex[2]^11*ex[3]^4*ex[4]*ex[6]^3 - 
    16*ex[2]^7*ex[3]^5*ex[4]*ex[6]^3 - 63*ex[2]^8*ex[3]^5*ex[4]*ex[6]^3 - 
    92*ex[2]^9*ex[3]^5*ex[4]*ex[6]^3 - 58*ex[2]^10*ex[3]^5*ex[4]*ex[6]^3 - 
    12*ex[2]^11*ex[3]^5*ex[4]*ex[6]^3 + ex[2]^12*ex[3]^5*ex[4]*ex[6]^3 - 
    ex[2]^6*ex[4]^2*ex[6]^3 + 3*ex[2]^6*ex[3]*ex[4]^2*ex[6]^3 + 
    ex[2]^7*ex[3]*ex[4]^2*ex[6]^3 - 158*ex[2]^6*ex[3]^2*ex[4]^2*ex[6]^3 + 
    36*ex[2]^7*ex[3]^2*ex[4]^2*ex[6]^3 + 2*ex[2]^8*ex[3]^2*ex[4]^2*ex[6]^3 + 
    18*ex[2]^6*ex[3]^3*ex[4]^2*ex[6]^3 - 154*ex[2]^7*ex[3]^3*ex[4]^2*
     ex[6]^3 - 162*ex[2]^8*ex[3]^3*ex[4]^2*ex[6]^3 + 
    10*ex[2]^9*ex[3]^3*ex[4]^2*ex[6]^3 + 146*ex[2]^6*ex[3]^4*ex[4]^2*
     ex[6]^3 + 249*ex[2]^7*ex[3]^4*ex[4]^2*ex[6]^3 + 
    47*ex[2]^8*ex[3]^4*ex[4]^2*ex[6]^3 - 69*ex[2]^9*ex[3]^4*ex[4]^2*ex[6]^3 - 
    13*ex[2]^10*ex[3]^4*ex[4]^2*ex[6]^3 + 34*ex[2]^6*ex[3]^5*ex[4]^2*
     ex[6]^3 + 133*ex[2]^7*ex[3]^5*ex[4]^2*ex[6]^3 + 
    192*ex[2]^8*ex[3]^5*ex[4]^2*ex[6]^3 + 118*ex[2]^9*ex[3]^5*ex[4]^2*
     ex[6]^3 + 22*ex[2]^10*ex[3]^5*ex[4]^2*ex[6]^3 - 
    3*ex[2]^11*ex[3]^5*ex[4]^2*ex[6]^3 + 2*ex[2]^5*ex[4]^3*ex[6]^3 + 
    46*ex[2]^5*ex[3]*ex[4]^3*ex[6]^3 - 4*ex[2]^6*ex[3]*ex[4]^3*ex[6]^3 + 
    300*ex[2]^5*ex[3]^2*ex[4]^3*ex[6]^3 - 22*ex[2]^6*ex[3]^2*ex[4]^3*
     ex[6]^3 + 22*ex[2]^7*ex[3]^2*ex[4]^3*ex[6]^3 + 
    68*ex[2]^5*ex[3]^3*ex[4]^3*ex[6]^3 + 285*ex[2]^6*ex[3]^3*ex[4]^3*
     ex[6]^3 + 218*ex[2]^7*ex[3]^3*ex[4]^3*ex[6]^3 + 
    ex[2]^8*ex[3]^3*ex[4]^3*ex[6]^3 - 144*ex[2]^5*ex[3]^4*ex[4]^3*ex[6]^3 - 
    224*ex[2]^6*ex[3]^4*ex[4]^3*ex[6]^3 + 96*ex[2]^8*ex[3]^4*ex[4]^3*
     ex[6]^3 + 16*ex[2]^9*ex[3]^4*ex[4]^3*ex[6]^3 - 
    36*ex[2]^5*ex[3]^5*ex[4]^3*ex[6]^3 - 141*ex[2]^6*ex[3]^5*ex[4]^3*
     ex[6]^3 - 204*ex[2]^7*ex[3]^5*ex[4]^3*ex[6]^3 - 
    126*ex[2]^8*ex[3]^5*ex[4]^3*ex[6]^3 - 24*ex[2]^9*ex[3]^5*ex[4]^3*
     ex[6]^3 + 3*ex[2]^10*ex[3]^5*ex[4]^3*ex[6]^3 - 
    92*ex[2]^4*ex[3]*ex[4]^4*ex[6]^3 + 4*ex[2]^5*ex[3]*ex[4]^4*ex[6]^3 - 
    239*ex[2]^4*ex[3]^2*ex[4]^4*ex[6]^3 - 30*ex[2]^5*ex[3]^2*ex[4]^4*
     ex[6]^3 - 31*ex[2]^6*ex[3]^2*ex[4]^4*ex[6]^3 - 
    71*ex[2]^4*ex[3]^3*ex[4]^4*ex[6]^3 - 193*ex[2]^5*ex[3]^3*ex[4]^4*
     ex[6]^3 - 133*ex[2]^6*ex[3]^3*ex[4]^4*ex[6]^3 - 
    11*ex[2]^7*ex[3]^3*ex[4]^4*ex[6]^3 + 71*ex[2]^4*ex[3]^4*ex[4]^4*ex[6]^3 + 
    104*ex[2]^5*ex[3]^4*ex[4]^4*ex[6]^3 - 14*ex[2]^6*ex[3]^4*ex[4]^4*
     ex[6]^3 - 56*ex[2]^7*ex[3]^4*ex[4]^4*ex[6]^3 - 
    9*ex[2]^8*ex[3]^4*ex[4]^4*ex[6]^3 + 19*ex[2]^4*ex[3]^5*ex[4]^4*ex[6]^3 + 
    75*ex[2]^5*ex[3]^5*ex[4]^4*ex[6]^3 + 110*ex[2]^6*ex[3]^5*ex[4]^4*
     ex[6]^3 + 70*ex[2]^7*ex[3]^5*ex[4]^4*ex[6]^3 + 
    15*ex[2]^8*ex[3]^5*ex[4]^4*ex[6]^3 - ex[2]^9*ex[3]^5*ex[4]^4*ex[6]^3 + 
    6*ex[2]^3*ex[4]^5*ex[6]^3 + 48*ex[2]^3*ex[3]*ex[4]^5*ex[6]^3 + 
    72*ex[2]^3*ex[3]^2*ex[4]^5*ex[6]^3 + 24*ex[2]^4*ex[3]^2*ex[4]^5*ex[6]^3 + 
    12*ex[2]^5*ex[3]^2*ex[4]^5*ex[6]^3 + 20*ex[2]^3*ex[3]^3*ex[4]^5*ex[6]^3 + 
    44*ex[2]^4*ex[3]^3*ex[4]^5*ex[6]^3 + 28*ex[2]^5*ex[3]^3*ex[4]^5*ex[6]^3 + 
    4*ex[2]^6*ex[3]^3*ex[4]^5*ex[6]^3 - 14*ex[2]^3*ex[3]^4*ex[4]^5*ex[6]^3 - 
    20*ex[2]^4*ex[3]^4*ex[4]^5*ex[6]^3 + 4*ex[2]^5*ex[3]^4*ex[4]^5*ex[6]^3 + 
    12*ex[2]^6*ex[3]^4*ex[4]^5*ex[6]^3 + 2*ex[2]^7*ex[3]^4*ex[4]^5*ex[6]^3 - 
    4*ex[2]^3*ex[3]^5*ex[4]^5*ex[6]^3 - 16*ex[2]^4*ex[3]^5*ex[4]^5*ex[6]^3 - 
    24*ex[2]^5*ex[3]^5*ex[4]^5*ex[6]^3 - 16*ex[2]^6*ex[3]^5*ex[4]^5*ex[6]^3 - 
    4*ex[2]^7*ex[3]^5*ex[4]^5*ex[6]^3 - 7*ex[2]^8*ex[3]^2*ex[6]^4 + 
    ex[2]^9*ex[3]^2*ex[6]^4 - 15*ex[2]^8*ex[3]^3*ex[6]^4 - 
    14*ex[2]^9*ex[3]^3*ex[6]^4 + ex[2]^10*ex[3]^3*ex[6]^4 - 
    9*ex[2]^8*ex[3]^4*ex[6]^4 - 19*ex[2]^9*ex[3]^4*ex[6]^4 - 
    11*ex[2]^10*ex[3]^4*ex[6]^4 - ex[2]^11*ex[3]^4*ex[6]^4 - 
    ex[2]^8*ex[3]^5*ex[6]^4 - 4*ex[2]^9*ex[3]^5*ex[6]^4 - 
    6*ex[2]^10*ex[3]^5*ex[6]^4 - 4*ex[2]^11*ex[3]^5*ex[6]^4 - 
    ex[2]^12*ex[3]^5*ex[6]^4 + ex[2]^7*ex[3]*ex[4]*ex[6]^4 - 
    12*ex[2]^7*ex[3]^2*ex[4]*ex[6]^4 + 37*ex[2]^7*ex[3]^3*ex[4]*ex[6]^4 + 
    21*ex[2]^8*ex[3]^3*ex[4]*ex[6]^4 - 16*ex[2]^9*ex[3]^3*ex[4]*ex[6]^4 + 
    36*ex[2]^7*ex[3]^4*ex[4]*ex[6]^4 + 72*ex[2]^8*ex[3]^4*ex[4]*ex[6]^4 + 
    36*ex[2]^9*ex[3]^4*ex[4]*ex[6]^4 + 4*ex[2]^7*ex[3]^5*ex[4]*ex[6]^4 + 
    16*ex[2]^8*ex[3]^5*ex[4]*ex[6]^4 + 24*ex[2]^9*ex[3]^5*ex[4]*ex[6]^4 + 
    16*ex[2]^10*ex[3]^5*ex[4]*ex[6]^4 + 4*ex[2]^11*ex[3]^5*ex[4]*ex[6]^4 + 
    71*ex[2]^6*ex[3]^2*ex[4]^2*ex[6]^4 - 10*ex[2]^7*ex[3]^2*ex[4]^2*ex[6]^4 - 
    25*ex[2]^6*ex[3]^3*ex[4]^2*ex[6]^4 + 7*ex[2]^7*ex[3]^3*ex[4]^2*ex[6]^4 + 
    32*ex[2]^8*ex[3]^3*ex[4]^2*ex[6]^4 - 54*ex[2]^6*ex[3]^4*ex[4]^2*ex[6]^4 - 
    104*ex[2]^7*ex[3]^4*ex[4]^2*ex[6]^4 - 46*ex[2]^8*ex[3]^4*ex[4]^2*
     ex[6]^4 + 4*ex[2]^9*ex[3]^4*ex[4]^2*ex[6]^4 - 
    6*ex[2]^6*ex[3]^5*ex[4]^2*ex[6]^4 - 24*ex[2]^7*ex[3]^5*ex[4]^2*ex[6]^4 - 
    36*ex[2]^8*ex[3]^5*ex[4]^2*ex[6]^4 - 24*ex[2]^9*ex[3]^5*ex[4]^2*ex[6]^4 - 
    6*ex[2]^10*ex[3]^5*ex[4]^2*ex[6]^4 - 12*ex[2]^5*ex[3]*ex[4]^3*ex[6]^4 - 
    82*ex[2]^5*ex[3]^2*ex[4]^3*ex[6]^4 + 8*ex[2]^6*ex[3]^2*ex[4]^3*ex[6]^4 - 
    ex[2]^5*ex[3]^3*ex[4]^3*ex[6]^4 - 22*ex[2]^6*ex[3]^3*ex[4]^3*ex[6]^4 - 
    21*ex[2]^7*ex[3]^3*ex[4]^3*ex[6]^4 + 36*ex[2]^5*ex[3]^4*ex[4]^3*ex[6]^4 + 
    68*ex[2]^6*ex[3]^4*ex[4]^3*ex[6]^4 + 28*ex[2]^7*ex[3]^4*ex[4]^3*ex[6]^4 - 
    4*ex[2]^8*ex[3]^4*ex[4]^3*ex[6]^4 + 4*ex[2]^5*ex[3]^5*ex[4]^3*ex[6]^4 + 
    16*ex[2]^6*ex[3]^5*ex[4]^3*ex[6]^4 + 24*ex[2]^7*ex[3]^5*ex[4]^3*ex[6]^4 + 
    16*ex[2]^8*ex[3]^5*ex[4]^3*ex[6]^4 + 4*ex[2]^9*ex[3]^5*ex[4]^3*ex[6]^4 + 
    12*ex[2]^4*ex[3]*ex[4]^4*ex[6]^4 + 30*ex[2]^4*ex[3]^2*ex[4]^4*ex[6]^4 + 
    4*ex[2]^4*ex[3]^3*ex[4]^4*ex[6]^4 + 8*ex[2]^5*ex[3]^3*ex[4]^4*ex[6]^4 + 
    4*ex[2]^6*ex[3]^3*ex[4]^4*ex[6]^4 - 9*ex[2]^4*ex[3]^4*ex[4]^4*ex[6]^4 - 
    17*ex[2]^5*ex[3]^4*ex[4]^4*ex[6]^4 - 7*ex[2]^6*ex[3]^4*ex[4]^4*ex[6]^4 + 
    ex[2]^7*ex[3]^4*ex[4]^4*ex[6]^4 - ex[2]^4*ex[3]^5*ex[4]^4*ex[6]^4 - 
    4*ex[2]^5*ex[3]^5*ex[4]^4*ex[6]^4 - 6*ex[2]^6*ex[3]^5*ex[4]^4*ex[6]^4 - 
    4*ex[2]^7*ex[3]^5*ex[4]^4*ex[6]^4 - ex[2]^8*ex[3]^5*ex[4]^4*ex[6]^4 + 
    2*ex[2]^8*ex[3]^2*ex[6]^5 + 4*ex[2]^8*ex[3]^3*ex[6]^5 + 
    4*ex[2]^9*ex[3]^3*ex[6]^5 + 2*ex[2]^8*ex[3]^4*ex[6]^5 + 
    4*ex[2]^9*ex[3]^4*ex[6]^5 + 2*ex[2]^10*ex[3]^4*ex[6]^5 + 
    4*ex[2]^7*ex[3]^2*ex[4]*ex[6]^5 - 8*ex[2]^7*ex[3]^3*ex[4]*ex[6]^5 - 
    8*ex[2]^8*ex[3]^3*ex[4]*ex[6]^5 - 6*ex[2]^7*ex[3]^4*ex[4]*ex[6]^5 - 
    12*ex[2]^8*ex[3]^4*ex[4]*ex[6]^5 - 6*ex[2]^9*ex[3]^4*ex[4]*ex[6]^5 - 
    12*ex[2]^6*ex[3]^2*ex[4]^2*ex[6]^5 + 4*ex[2]^6*ex[3]^3*ex[4]^2*ex[6]^5 + 
    4*ex[2]^7*ex[3]^3*ex[4]^2*ex[6]^5 + 6*ex[2]^6*ex[3]^4*ex[4]^2*ex[6]^5 + 
    12*ex[2]^7*ex[3]^4*ex[4]^2*ex[6]^5 + 6*ex[2]^8*ex[3]^4*ex[4]^2*ex[6]^5 + 
    6*ex[2]^5*ex[3]^2*ex[4]^3*ex[6]^5 - 2*ex[2]^5*ex[3]^4*ex[4]^3*ex[6]^5 - 
    4*ex[2]^6*ex[3]^4*ex[4]^3*ex[6]^5 - 2*ex[2]^7*ex[3]^4*ex[4]^3*ex[6]^5, 
  y[141] -> ex[2]^2 + ex[2]^2*ex[4] - 4*ex[4]^2 - 2*ex[4]^3, 
  y[142] -> 6*ex[2]^2*ex[3]^2 + 6*ex[2]^3*ex[3]^2 + 3*ex[2]^4*ex[3]^2 - 
    6*ex[2]*ex[3]*ex[4] + 6*ex[2]^2*ex[3]*ex[4] - 12*ex[2]*ex[3]^2*ex[4] - 
    12*ex[2]^2*ex[3]^2*ex[4] - 6*ex[2]^3*ex[3]^2*ex[4] + 13*ex[4]^2 + 
    6*ex[3]*ex[4]^2 - 6*ex[2]*ex[3]*ex[4]^2 + 6*ex[3]^2*ex[4]^2 + 
    6*ex[2]*ex[3]^2*ex[4]^2 + 3*ex[2]^2*ex[3]^2*ex[4]^2, 
  y[143] -> 14 + 30*ex[3] + 12*ex[2]*ex[3] + 6*ex[3]^2 + 12*ex[2]*ex[3]^2 + 
    3*ex[2]^2*ex[3]^2, y[144] -> ex[2]*ex[3] + ex[2]*ex[3]*ex[4] + ex[6] + 
    ex[3]*ex[6] + ex[2]*ex[3]*ex[6], 
  y[145] -> ex[2]^6*ex[3]^4 - 4*ex[2]^5*ex[3]^3*ex[4] - 
    6*ex[2]^5*ex[3]^4*ex[4] + 6*ex[2]^4*ex[3]^2*ex[4]^2 + 
    22*ex[2]^4*ex[3]^3*ex[4]^2 + 15*ex[2]^4*ex[3]^4*ex[4]^2 - 
    36*ex[2]^3*ex[3]^2*ex[4]^3 - 4*ex[2]^4*ex[3]^2*ex[4]^3 - 
    48*ex[2]^3*ex[3]^3*ex[4]^3 - 20*ex[2]^3*ex[3]^4*ex[4]^3 + 
    16*ex[2]^2*ex[3]*ex[4]^4 + 69*ex[2]^2*ex[3]^2*ex[4]^4 + 
    4*ex[2]^3*ex[3]^2*ex[4]^4 - 4*ex[2]^4*ex[3]^2*ex[4]^4 + 
    52*ex[2]^2*ex[3]^3*ex[4]^4 + 15*ex[2]^2*ex[3]^4*ex[4]^4 - 
    32*ex[2]*ex[3]*ex[4]^5 + 4*ex[2]^2*ex[3]*ex[4]^5 - 
    54*ex[2]*ex[3]^2*ex[4]^5 + 4*ex[2]^2*ex[3]^2*ex[4]^5 + 
    8*ex[2]^3*ex[3]^2*ex[4]^5 - 28*ex[2]*ex[3]^3*ex[4]^5 - 
    6*ex[2]*ex[3]^4*ex[4]^5 + 6*ex[4]^6 + 16*ex[3]*ex[4]^6 - 
    4*ex[2]*ex[3]*ex[4]^6 + 15*ex[3]^2*ex[4]^6 - 4*ex[2]*ex[3]^2*ex[4]^6 - 
    4*ex[2]^2*ex[3]^2*ex[4]^6 + 6*ex[3]^3*ex[4]^6 + ex[3]^4*ex[4]^6 - 
    2*ex[2]^6*ex[3]^4*ex[6] + 8*ex[2]^5*ex[3]^3*ex[4]*ex[6] + 
    10*ex[2]^5*ex[3]^4*ex[4]*ex[6] - 12*ex[2]^4*ex[3]^2*ex[4]^2*ex[6] - 
    34*ex[2]^4*ex[3]^3*ex[4]^2*ex[6] - 20*ex[2]^4*ex[3]^4*ex[4]^2*ex[6] + 
    48*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] + 4*ex[2]^4*ex[3]^2*ex[4]^3*ex[6] + 
    54*ex[2]^3*ex[3]^3*ex[4]^3*ex[6] + 20*ex[2]^3*ex[3]^4*ex[4]^3*ex[6] - 
    16*ex[2]^2*ex[3]*ex[4]^4*ex[6] - 60*ex[2]^2*ex[3]^2*ex[4]^4*ex[6] - 
    8*ex[2]^3*ex[3]^2*ex[4]^4*ex[6] - 38*ex[2]^2*ex[3]^3*ex[4]^4*ex[6] - 
    10*ex[2]^2*ex[3]^4*ex[4]^4*ex[6] + 16*ex[2]*ex[3]*ex[4]^5*ex[6] + 
    24*ex[2]*ex[3]^2*ex[4]^5*ex[6] + 4*ex[2]^2*ex[3]^2*ex[4]^5*ex[6] + 
    10*ex[2]*ex[3]^3*ex[4]^5*ex[6] + 2*ex[2]*ex[3]^4*ex[4]^5*ex[6] + 
    ex[2]^6*ex[3]^4*ex[6]^2 - 4*ex[2]^5*ex[3]^3*ex[4]*ex[6]^2 - 
    4*ex[2]^5*ex[3]^4*ex[4]*ex[6]^2 + 6*ex[2]^4*ex[3]^2*ex[4]^2*ex[6]^2 + 
    12*ex[2]^4*ex[3]^3*ex[4]^2*ex[6]^2 + 6*ex[2]^4*ex[3]^4*ex[4]^2*ex[6]^2 - 
    12*ex[2]^3*ex[3]^2*ex[4]^3*ex[6]^2 - 12*ex[2]^3*ex[3]^3*ex[4]^3*ex[6]^2 - 
    4*ex[2]^3*ex[3]^4*ex[4]^3*ex[6]^2 + 6*ex[2]^2*ex[3]^2*ex[4]^4*ex[6]^2 + 
    4*ex[2]^2*ex[3]^3*ex[4]^4*ex[6]^2 + ex[2]^2*ex[3]^4*ex[4]^4*ex[6]^2, 
  y[146] -> -3*ex[2]^4*ex[3]^3 - 6*ex[2]^5*ex[3]^3 - 3*ex[2]^6*ex[3]^3 + 
    20*ex[2]^4*ex[3]^4 + 60*ex[2]^5*ex[3]^4 + 60*ex[2]^6*ex[3]^4 + 
    20*ex[2]^7*ex[3]^4 - 8*ex[2]^3*ex[3]^2*ex[4] - 2*ex[2]^4*ex[3]^2*ex[4] + 
    6*ex[2]^5*ex[3]^2*ex[4] - 54*ex[2]^3*ex[3]^3*ex[4] - 
    151*ex[2]^4*ex[3]^3*ex[4] - 140*ex[2]^5*ex[3]^3*ex[4] - 
    43*ex[2]^6*ex[3]^3*ex[4] - 57*ex[2]^3*ex[3]^4*ex[4] - 
    151*ex[2]^4*ex[3]^4*ex[4] - 111*ex[2]^5*ex[3]^4*ex[4] + 
    3*ex[2]^6*ex[3]^4*ex[4] + 20*ex[2]^7*ex[3]^4*ex[4] + 
    14*ex[2]^2*ex[3]*ex[4]^2 + 10*ex[2]^3*ex[3]*ex[4]^2 - 
    3*ex[2]^4*ex[3]*ex[4]^2 + 74*ex[2]^2*ex[3]^2*ex[4]^2 + 
    154*ex[2]^3*ex[3]^2*ex[4]^2 + 106*ex[2]^4*ex[3]^2*ex[4]^2 + 
    26*ex[2]^5*ex[3]^2*ex[4]^2 + 111*ex[2]^2*ex[3]^3*ex[4]^2 + 
    265*ex[2]^3*ex[3]^3*ex[4]^2 + 157*ex[2]^4*ex[3]^3*ex[4]^2 - 
    37*ex[2]^5*ex[3]^3*ex[4]^2 - 40*ex[2]^6*ex[3]^3*ex[4]^2 + 
    51*ex[2]^2*ex[3]^4*ex[4]^2 + 93*ex[2]^3*ex[3]^4*ex[4]^2 - 
    27*ex[2]^4*ex[3]^4*ex[4]^2 - 129*ex[2]^5*ex[3]^4*ex[4]^2 - 
    60*ex[2]^6*ex[3]^4*ex[4]^2 - 3*ex[2]*ex[4]^3 - 5*ex[2]^2*ex[4]^3 - 
    32*ex[2]*ex[3]*ex[4]^3 - 68*ex[2]^2*ex[3]*ex[4]^3 - 
    24*ex[2]^3*ex[3]*ex[4]^3 - 3*ex[2]^4*ex[3]*ex[4]^3 - 
    66*ex[2]*ex[3]^2*ex[4]^3 - 140*ex[2]^2*ex[3]^2*ex[4]^3 - 
    26*ex[2]^3*ex[3]^2*ex[4]^3 + 68*ex[2]^4*ex[3]^2*ex[4]^3 + 
    20*ex[2]^5*ex[3]^2*ex[4]^3 - 48*ex[2]*ex[3]^3*ex[4]^3 - 
    50*ex[2]^2*ex[3]^3*ex[4]^3 + 144*ex[2]^3*ex[3]^3*ex[4]^3 + 
    246*ex[2]^4*ex[3]^3*ex[4]^3 + 100*ex[2]^5*ex[3]^3*ex[4]^3 - 
    11*ex[2]*ex[3]^4*ex[4]^3 + 27*ex[2]^2*ex[3]^4*ex[4]^3 + 
    147*ex[2]^3*ex[3]^4*ex[4]^3 + 169*ex[2]^4*ex[3]^4*ex[4]^3 + 
    60*ex[2]^5*ex[3]^4*ex[4]^3 + 3*ex[4]^4 + 14*ex[2]*ex[4]^4 - 
    5*ex[2]^2*ex[4]^4 + 6*ex[3]*ex[4]^4 + 25*ex[2]*ex[3]*ex[4]^4 - 
    45*ex[2]^2*ex[3]*ex[4]^4 - 34*ex[2]^3*ex[3]*ex[4]^4 - 
    21*ex[2]*ex[3]^2*ex[4]^4 - 155*ex[2]^2*ex[3]^2*ex[4]^4 - 
    174*ex[2]^3*ex[3]^2*ex[4]^4 - 40*ex[2]^4*ex[3]^2*ex[4]^4 - 
    6*ex[3]^3*ex[4]^4 - 61*ex[2]*ex[3]^3*ex[4]^4 - 
    184*ex[2]^2*ex[3]^3*ex[4]^4 - 209*ex[2]^3*ex[3]^3*ex[4]^4 - 
    80*ex[2]^4*ex[3]^3*ex[4]^4 - 3*ex[3]^4*ex[4]^4 - 
    29*ex[2]*ex[3]^4*ex[4]^4 - 69*ex[2]^2*ex[3]^4*ex[4]^4 - 
    63*ex[2]^3*ex[3]^4*ex[4]^4 - 20*ex[2]^4*ex[3]^4*ex[4]^4 + 3*ex[4]^5 + 
    17*ex[2]*ex[4]^5 + 9*ex[3]*ex[4]^5 + 60*ex[2]*ex[3]*ex[4]^5 + 
    37*ex[2]^2*ex[3]*ex[4]^5 + 9*ex[3]^2*ex[4]^5 + 69*ex[2]*ex[3]^2*ex[4]^5 + 
    80*ex[2]^2*ex[3]^2*ex[4]^5 + 20*ex[2]^3*ex[3]^2*ex[4]^5 + 
    3*ex[3]^3*ex[4]^5 + 26*ex[2]*ex[3]^3*ex[4]^5 + 
    43*ex[2]^2*ex[3]^3*ex[4]^5 + 20*ex[2]^3*ex[3]^3*ex[4]^5, 
  y[147] -> 3*ex[2]^2*ex[3] - ex[2]*ex[4] - 6*ex[2]*ex[3]*ex[4] + 3*ex[4]^2 + 
    3*ex[3]*ex[4]^2 - 3*ex[2]^2*ex[3]*ex[6] + 3*ex[2]*ex[3]*ex[4]*ex[6], 
  y[148] -> 2*ex[2]*ex[3] + ex[2]^2*ex[3] - ex[4] - ex[3]*ex[4] - 
    ex[2]*ex[3]*ex[6], y[149] -> ex[2]^3*ex[3]*ex[4] + 
    3*ex[2]^3*ex[3]^2*ex[4] + ex[2]^4*ex[3]^2*ex[4] - ex[2]*ex[4]^2 - 
    2*ex[2]*ex[3]*ex[4]^2 - 4*ex[2]^2*ex[3]*ex[4]^2 - ex[2]*ex[3]^2*ex[4]^2 - 
    4*ex[2]^2*ex[3]^2*ex[4]^2 + ex[4]^3 + 2*ex[3]*ex[4]^3 + 
    2*ex[2]*ex[3]*ex[4]^3 + ex[3]^2*ex[4]^3 + 2*ex[2]*ex[3]^2*ex[4]^3 - 
    2*ex[2]^3*ex[3]^2*ex[6] - ex[2]^4*ex[3]^2*ex[6] + 
    2*ex[2]^2*ex[3]*ex[4]*ex[6] + 2*ex[2]^2*ex[3]^2*ex[4]*ex[6] - 
    2*ex[2]^3*ex[3]^2*ex[4]*ex[6] + 2*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 
    ex[2]^3*ex[3]^2*ex[6]^2 - ex[2]^2*ex[3]^2*ex[4]*ex[6]^2, 
  y[150] -> 4*ex[2]^3*ex[3]^2 - 3*ex[2]^4*ex[3]^2 + 3*ex[2]^4*ex[3]^3 - 
    3*ex[2]^5*ex[3]^3 - 6*ex[2]*ex[3]*ex[4] + 6*ex[2]^2*ex[3]*ex[4] - 
    14*ex[2]^2*ex[3]^2*ex[4] + 19*ex[2]^3*ex[3]^2*ex[4] - 
    12*ex[2]^3*ex[3]^3*ex[4] + 15*ex[2]^4*ex[3]^3*ex[4] - 3*ex[4]^2 + 
    3*ex[3]*ex[4]^2 - 18*ex[2]*ex[3]*ex[4]^2 + 16*ex[2]*ex[3]^2*ex[4]^2 - 
    38*ex[2]^2*ex[3]^2*ex[4]^2 + 18*ex[2]^2*ex[3]^3*ex[4]^2 - 
    30*ex[2]^3*ex[3]^3*ex[4]^2 + 9*ex[3]*ex[4]^3 - 6*ex[3]^2*ex[4]^3 + 
    31*ex[2]*ex[3]^2*ex[4]^3 - 12*ex[2]*ex[3]^3*ex[4]^3 + 
    30*ex[2]^2*ex[3]^3*ex[4]^3 - 9*ex[3]^2*ex[4]^4 + 3*ex[3]^3*ex[4]^4 - 
    15*ex[2]*ex[3]^3*ex[4]^4 + 3*ex[3]^3*ex[4]^5 + 4*ex[2]^2*ex[3]^2*ex[6] - 
    7*ex[2]^3*ex[3]^2*ex[6] + 6*ex[2]^3*ex[3]^3*ex[6] - 
    9*ex[2]^4*ex[3]^3*ex[6] + 9*ex[2]*ex[3]*ex[4]*ex[6] - 
    10*ex[2]*ex[3]^2*ex[4]*ex[6] + 33*ex[2]^2*ex[3]^2*ex[4]*ex[6] - 
    18*ex[2]^2*ex[3]^3*ex[4]*ex[6] + 36*ex[2]^3*ex[3]^3*ex[4]*ex[6] - 
    9*ex[3]*ex[4]^2*ex[6] + 6*ex[3]^2*ex[4]^2*ex[6] - 
    44*ex[2]*ex[3]^2*ex[4]^2*ex[6] + 18*ex[2]*ex[3]^3*ex[4]^2*ex[6] - 
    54*ex[2]^2*ex[3]^3*ex[4]^2*ex[6] + 18*ex[3]^2*ex[4]^3*ex[6] - 
    6*ex[3]^3*ex[4]^3*ex[6] + 36*ex[2]*ex[3]^3*ex[4]^3*ex[6] - 
    9*ex[3]^3*ex[4]^4*ex[6] - 4*ex[2]^2*ex[3]^2*ex[6]^2 + 
    3*ex[2]^2*ex[3]^3*ex[6]^2 - 9*ex[2]^3*ex[3]^3*ex[6]^2 + 
    13*ex[2]*ex[3]^2*ex[4]*ex[6]^2 - 6*ex[2]*ex[3]^3*ex[4]*ex[6]^2 + 
    27*ex[2]^2*ex[3]^3*ex[4]*ex[6]^2 - 9*ex[3]^2*ex[4]^2*ex[6]^2 + 
    3*ex[3]^3*ex[4]^2*ex[6]^2 - 27*ex[2]*ex[3]^3*ex[4]^2*ex[6]^2 + 
    9*ex[3]^3*ex[4]^3*ex[6]^2 - 3*ex[2]^2*ex[3]^3*ex[6]^3 + 
    6*ex[2]*ex[3]^3*ex[4]*ex[6]^3 - 3*ex[3]^3*ex[4]^2*ex[6]^3, 
  y[151] -> -ex[2]^2 + 4*ex[2]^2*ex[3]^2 + 8*ex[2]^3*ex[3]^2 + 
    4*ex[2]^4*ex[3]^2 - ex[2]^2*ex[4] - 8*ex[2]*ex[3]*ex[4] - 
    8*ex[2]^2*ex[3]*ex[4] - 8*ex[2]*ex[3]^2*ex[4] - 
    14*ex[2]^2*ex[3]^2*ex[4] - 4*ex[2]^3*ex[3]^2*ex[4] + 
    2*ex[2]^4*ex[3]^2*ex[4] + 4*ex[4]^2 + 8*ex[3]*ex[4]^2 + 
    4*ex[2]*ex[3]*ex[4]^2 - 4*ex[2]^2*ex[3]*ex[4]^2 + 4*ex[3]^2*ex[4]^2 + 
    4*ex[2]*ex[3]^2*ex[4]^2 - 4*ex[2]^2*ex[3]^2*ex[4]^2 - 
    4*ex[2]^3*ex[3]^2*ex[4]^2 + 2*ex[4]^3 + 4*ex[3]*ex[4]^3 + 
    4*ex[2]*ex[3]*ex[4]^3 + 2*ex[3]^2*ex[4]^3 + 4*ex[2]*ex[3]^2*ex[4]^3 + 
    2*ex[2]^2*ex[3]^2*ex[4]^3, y[152] -> 3 + 2*ex[3], 
  y[153] -> -ex[2] + 6*ex[2]*ex[3] + 3*ex[2]^2*ex[3] - ex[2]*ex[3]^2 - 
    ex[2]^2*ex[3]^2 + ex[4] - 6*ex[3]*ex[4] - 3*ex[2]*ex[3]*ex[4] + 
    ex[3]^2*ex[4] + ex[2]*ex[3]^2*ex[4] - 3*ex[2]*ex[3]*ex[6] + 
    ex[2]*ex[3]^2*ex[6] + ex[2]^2*ex[3]^2*ex[6], 
  y[154] -> -(ex[2]^2*ex[4]) - ex[2]^2*ex[3]*ex[4] + ex[2]^2*ex[3]^2*ex[4] + 
    8*ex[2]^3*ex[3]^2*ex[4] + 3*ex[2]^4*ex[3]^2*ex[4] + 
    ex[2]^2*ex[3]^3*ex[4] - ex[2]^4*ex[3]^3*ex[4] + 2*ex[2]*ex[4]^2 + 
    2*ex[2]*ex[3]*ex[4]^2 - ex[2]^2*ex[3]*ex[4]^2 - 2*ex[2]*ex[3]^2*ex[4]^2 - 
    10*ex[2]^2*ex[3]^2*ex[4]^2 - 3*ex[2]^3*ex[3]^2*ex[4]^2 - 
    2*ex[2]*ex[3]^3*ex[4]^2 - ex[2]^2*ex[3]^3*ex[4]^2 + 
    ex[2]^3*ex[3]^3*ex[4]^2 - ex[4]^3 - ex[3]*ex[4]^3 + ex[2]*ex[3]*ex[4]^3 + 
    ex[3]^2*ex[4]^3 + 2*ex[2]*ex[3]^2*ex[4]^3 + ex[3]^3*ex[4]^3 + 
    ex[2]*ex[3]^3*ex[4]^3 + ex[2]^3*ex[3]*ex[6] - 6*ex[2]^3*ex[3]^2*ex[6] - 
    3*ex[2]^4*ex[3]^2*ex[6] + ex[2]^3*ex[3]^3*ex[6] + ex[2]^4*ex[3]^3*ex[6] + 
    ex[2]^2*ex[3]*ex[4]*ex[6] + 6*ex[2]^2*ex[3]^2*ex[4]*ex[6] - 
    2*ex[2]^3*ex[3]^2*ex[4]*ex[6] - 3*ex[2]^2*ex[3]^3*ex[4]*ex[6] - 
    2*ex[2]^3*ex[3]^3*ex[4]*ex[6] + ex[2]^4*ex[3]^3*ex[4]*ex[6] - 
    2*ex[2]*ex[3]*ex[4]^2*ex[6] + 2*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 
    2*ex[2]*ex[3]^3*ex[4]^2*ex[6] + 2*ex[2]^2*ex[3]^3*ex[4]^2*ex[6] + 
    3*ex[2]^3*ex[3]^2*ex[6]^2 - ex[2]^3*ex[3]^3*ex[6]^2 - 
    ex[2]^4*ex[3]^3*ex[6]^2 - ex[2]^2*ex[3]^2*ex[4]*ex[6]^2 + 
    ex[2]^2*ex[3]^3*ex[4]*ex[6]^2 + ex[2]^3*ex[3]^3*ex[4]*ex[6]^2, 
  y[155] -> -(ex[2]^5*ex[3]^2) - ex[2]^5*ex[3]^3 - ex[2]^6*ex[3]^3 + 
    ex[2]^4*ex[3]*ex[4] + 6*ex[2]^4*ex[3]^2*ex[4] + ex[2]^5*ex[3]^2*ex[4] + 
    5*ex[2]^4*ex[3]^3*ex[4] + 5*ex[2]^5*ex[3]^3*ex[4] - ex[2]^3*ex[4]^2 - 
    3*ex[2]^3*ex[3]*ex[4]^2 + ex[2]^4*ex[3]*ex[4]^2 - 
    16*ex[2]^3*ex[3]^2*ex[4]^2 - 6*ex[2]^4*ex[3]^2*ex[4]^2 - 
    10*ex[2]^3*ex[3]^3*ex[4]^2 - 10*ex[2]^4*ex[3]^3*ex[4]^2 - 
    ex[2]^3*ex[4]^3 + 8*ex[2]^2*ex[3]*ex[4]^3 + ex[2]^3*ex[3]*ex[4]^3 + 
    22*ex[2]^2*ex[3]^2*ex[4]^3 + 12*ex[2]^3*ex[3]^2*ex[4]^3 + 
    10*ex[2]^2*ex[3]^3*ex[4]^3 + 10*ex[2]^3*ex[3]^3*ex[4]^3 - ex[2]*ex[4]^4 - 
    11*ex[2]*ex[3]*ex[4]^4 - 5*ex[2]^2*ex[3]*ex[4]^4 - 
    15*ex[2]*ex[3]^2*ex[4]^4 - 10*ex[2]^2*ex[3]^2*ex[4]^4 - 
    5*ex[2]*ex[3]^3*ex[4]^4 - 5*ex[2]^2*ex[3]^3*ex[4]^4 + 2*ex[4]^5 + 
    ex[2]*ex[4]^5 + 5*ex[3]*ex[4]^5 + 3*ex[2]*ex[3]*ex[4]^5 + 
    4*ex[3]^2*ex[4]^5 + 3*ex[2]*ex[3]^2*ex[4]^5 + ex[3]^3*ex[4]^5 + 
    ex[2]*ex[3]^3*ex[4]^5 + 3*ex[2]^5*ex[3]^2*ex[6] + 
    3*ex[2]^5*ex[3]^3*ex[6] + 3*ex[2]^6*ex[3]^3*ex[6] - 
    2*ex[2]^4*ex[3]*ex[4]*ex[6] - 14*ex[2]^4*ex[3]^2*ex[4]*ex[6] - 
    2*ex[2]^5*ex[3]^2*ex[4]*ex[6] - 12*ex[2]^4*ex[3]^3*ex[4]*ex[6] - 
    12*ex[2]^5*ex[3]^3*ex[4]*ex[6] + ex[2]^3*ex[4]^2*ex[6] + 
    5*ex[2]^3*ex[3]*ex[4]^2*ex[6] - ex[2]^4*ex[3]*ex[4]^2*ex[6] + 
    28*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] + 10*ex[2]^4*ex[3]^2*ex[4]^2*ex[6] + 
    18*ex[2]^3*ex[3]^3*ex[4]^2*ex[6] + 18*ex[2]^4*ex[3]^3*ex[4]^2*ex[6] - 
    10*ex[2]^2*ex[3]*ex[4]^3*ex[6] - 2*ex[2]^3*ex[3]*ex[4]^3*ex[6] - 
    26*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] - 14*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] - 
    12*ex[2]^2*ex[3]^3*ex[4]^3*ex[6] - 12*ex[2]^3*ex[3]^3*ex[4]^3*ex[6] + 
    ex[2]*ex[4]^4*ex[6] + 7*ex[2]*ex[3]*ex[4]^4*ex[6] + 
    3*ex[2]^2*ex[3]*ex[4]^4*ex[6] + 9*ex[2]*ex[3]^2*ex[4]^4*ex[6] + 
    6*ex[2]^2*ex[3]^2*ex[4]^4*ex[6] + 3*ex[2]*ex[3]^3*ex[4]^4*ex[6] + 
    3*ex[2]^2*ex[3]^3*ex[4]^4*ex[6] - 3*ex[2]^5*ex[3]^2*ex[6]^2 - 
    3*ex[2]^5*ex[3]^3*ex[6]^2 - 3*ex[2]^6*ex[3]^3*ex[6]^2 + 
    ex[2]^4*ex[3]*ex[4]*ex[6]^2 + 10*ex[2]^4*ex[3]^2*ex[4]*ex[6]^2 + 
    ex[2]^5*ex[3]^2*ex[4]*ex[6]^2 + 9*ex[2]^4*ex[3]^3*ex[4]*ex[6]^2 + 
    9*ex[2]^5*ex[3]^3*ex[4]*ex[6]^2 - 2*ex[2]^3*ex[3]*ex[4]^2*ex[6]^2 - 
    13*ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^2 - 4*ex[2]^4*ex[3]^2*ex[4]^2*ex[6]^2 - 
    9*ex[2]^3*ex[3]^3*ex[4]^2*ex[6]^2 - 9*ex[2]^4*ex[3]^3*ex[4]^2*ex[6]^2 + 
    2*ex[2]^2*ex[3]*ex[4]^3*ex[6]^2 + 6*ex[2]^2*ex[3]^2*ex[4]^3*ex[6]^2 + 
    3*ex[2]^3*ex[3]^2*ex[4]^3*ex[6]^2 + 3*ex[2]^2*ex[3]^3*ex[4]^3*ex[6]^2 + 
    3*ex[2]^3*ex[3]^3*ex[4]^3*ex[6]^2 + ex[2]^5*ex[3]^2*ex[6]^3 + 
    ex[2]^5*ex[3]^3*ex[6]^3 + ex[2]^6*ex[3]^3*ex[6]^3 - 
    2*ex[2]^4*ex[3]^2*ex[4]*ex[6]^3 - 2*ex[2]^4*ex[3]^3*ex[4]*ex[6]^3 - 
    2*ex[2]^5*ex[3]^3*ex[4]*ex[6]^3 + ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^3 + 
    ex[2]^3*ex[3]^3*ex[4]^2*ex[6]^3 + ex[2]^4*ex[3]^3*ex[4]^2*ex[6]^3, 
  y[156] -> 7*ex[2]^6*ex[3]^2*ex[4] + ex[2]^7*ex[3]^2*ex[4] - 
    4*ex[2]^6*ex[3]^3*ex[4] - 5*ex[2]^7*ex[3]^3*ex[4] + 
    ex[2]^6*ex[3]^4*ex[4] - ex[2]^8*ex[3]^4*ex[4] - 
    42*ex[2]^5*ex[3]^2*ex[4]^2 - 5*ex[2]^6*ex[3]^2*ex[4]^2 + 
    24*ex[2]^5*ex[3]^3*ex[4]^2 + 30*ex[2]^6*ex[3]^3*ex[4]^2 + 
    ex[2]^7*ex[3]^3*ex[4]^2 - 6*ex[2]^5*ex[3]^4*ex[4]^2 - 
    ex[2]^6*ex[3]^4*ex[4]^2 + 5*ex[2]^7*ex[3]^4*ex[4]^2 - ex[2]^4*ex[4]^3 + 
    12*ex[2]^4*ex[3]*ex[4]^3 + ex[2]^5*ex[3]*ex[4]^3 + 
    96*ex[2]^4*ex[3]^2*ex[4]^3 + 4*ex[2]^5*ex[3]^2*ex[4]^3 + 
    ex[2]^6*ex[3]^2*ex[4]^3 - 58*ex[2]^4*ex[3]^3*ex[4]^3 - 
    74*ex[2]^5*ex[3]^3*ex[4]^3 - 6*ex[2]^6*ex[3]^3*ex[4]^3 + 
    15*ex[2]^4*ex[3]^4*ex[4]^3 + 5*ex[2]^5*ex[3]^4*ex[4]^3 - 
    10*ex[2]^6*ex[3]^4*ex[4]^3 + 2*ex[2]^3*ex[4]^4 - ex[2]^4*ex[4]^4 - 
    52*ex[2]^3*ex[3]*ex[4]^4 - 10*ex[2]^4*ex[3]*ex[4]^4 - 
    ex[2]^5*ex[3]*ex[4]^4 - 106*ex[2]^3*ex[3]^2*ex[4]^4 + 
    19*ex[2]^4*ex[3]^2*ex[4]^4 + ex[2]^5*ex[3]^2*ex[4]^4 + 
    72*ex[2]^3*ex[3]^3*ex[4]^4 + 94*ex[2]^4*ex[3]^3*ex[4]^4 + 
    12*ex[2]^5*ex[3]^3*ex[4]^4 - 20*ex[2]^3*ex[3]^4*ex[4]^4 - 
    10*ex[2]^4*ex[3]^4*ex[4]^4 + 10*ex[2]^5*ex[3]^4*ex[4]^4 + 
    6*ex[2]^2*ex[4]^5 + 3*ex[2]^3*ex[4]^5 + 78*ex[2]^2*ex[3]*ex[4]^5 + 
    11*ex[2]^3*ex[3]*ex[4]^5 + 57*ex[2]^2*ex[3]^2*ex[4]^5 - 
    41*ex[2]^3*ex[3]^2*ex[4]^5 - 5*ex[2]^4*ex[3]^2*ex[4]^5 - 
    48*ex[2]^2*ex[3]^3*ex[4]^5 - 63*ex[2]^3*ex[3]^3*ex[4]^5 - 
    10*ex[2]^4*ex[3]^3*ex[4]^5 + 15*ex[2]^2*ex[3]^4*ex[4]^5 + 
    10*ex[2]^3*ex[3]^4*ex[4]^5 - 5*ex[2]^4*ex[3]^4*ex[4]^5 - 
    14*ex[2]*ex[4]^6 - 3*ex[2]^2*ex[4]^6 - 48*ex[2]*ex[3]*ex[4]^6 + 
    ex[2]^3*ex[3]*ex[4]^6 - 12*ex[2]*ex[3]^2*ex[4]^6 + 
    28*ex[2]^2*ex[3]^2*ex[4]^6 + 3*ex[2]^3*ex[3]^2*ex[4]^6 + 
    16*ex[2]*ex[3]^3*ex[4]^6 + 20*ex[2]^2*ex[3]^3*ex[4]^6 + 
    3*ex[2]^3*ex[3]^3*ex[4]^6 - 6*ex[2]*ex[3]^4*ex[4]^6 - 
    5*ex[2]^2*ex[3]^4*ex[4]^6 + ex[2]^3*ex[3]^4*ex[4]^6 + 7*ex[4]^7 + 
    ex[2]*ex[4]^7 + 10*ex[3]*ex[4]^7 - 2*ex[2]*ex[3]*ex[4]^7 - 
    6*ex[2]*ex[3]^2*ex[4]^7 - 2*ex[3]^3*ex[4]^7 - 2*ex[2]*ex[3]^3*ex[4]^7 + 
    ex[3]^4*ex[4]^7 + ex[2]*ex[3]^4*ex[4]^7 + ex[2]^7*ex[3]^3*ex[6] + 
    ex[2]^7*ex[3]^4*ex[6] + ex[2]^8*ex[3]^4*ex[6] - 
    21*ex[2]^6*ex[3]^2*ex[4]*ex[6] - 2*ex[2]^7*ex[3]^2*ex[4]*ex[6] + 
    6*ex[2]^6*ex[3]^3*ex[4]*ex[6] + 14*ex[2]^7*ex[3]^3*ex[4]*ex[6] - 
    9*ex[2]^6*ex[3]^4*ex[4]*ex[6] - 6*ex[2]^7*ex[3]^4*ex[4]*ex[6] + 
    3*ex[2]^8*ex[3]^4*ex[4]*ex[6] + ex[2]^5*ex[3]*ex[4]^2*ex[6] + 
    103*ex[2]^5*ex[3]^2*ex[4]^2*ex[6] + 7*ex[2]^6*ex[3]^2*ex[4]^2*ex[6] - 
    44*ex[2]^5*ex[3]^3*ex[4]^2*ex[6] - 68*ex[2]^6*ex[3]^3*ex[4]^2*ex[6] - 
    2*ex[2]^7*ex[3]^3*ex[4]^2*ex[6] + 30*ex[2]^5*ex[3]^4*ex[4]^2*ex[6] + 
    18*ex[2]^6*ex[3]^4*ex[4]^2*ex[6] - 12*ex[2]^7*ex[3]^4*ex[4]^2*ex[6] + 
    ex[2]^4*ex[4]^3*ex[6] - 22*ex[2]^4*ex[3]*ex[4]^3*ex[6] - 
    189*ex[2]^4*ex[3]^2*ex[4]^3*ex[6] - ex[2]^6*ex[3]^2*ex[4]^3*ex[6] + 
    92*ex[2]^4*ex[3]^3*ex[4]^3*ex[6] + 130*ex[2]^5*ex[3]^3*ex[4]^3*ex[6] + 
    10*ex[2]^6*ex[3]^3*ex[4]^3*ex[6] - 50*ex[2]^4*ex[3]^4*ex[4]^3*ex[6] - 
    32*ex[2]^5*ex[3]^4*ex[4]^3*ex[6] + 18*ex[2]^6*ex[3]^4*ex[4]^3*ex[6] - 
    2*ex[2]^3*ex[4]^4*ex[6] + 73*ex[2]^3*ex[3]*ex[4]^4*ex[6] + 
    8*ex[2]^4*ex[3]*ex[4]^4*ex[6] + 159*ex[2]^3*ex[3]^2*ex[4]^4*ex[6] - 
    31*ex[2]^4*ex[3]^2*ex[4]^4*ex[6] - 2*ex[2]^5*ex[3]^2*ex[4]^4*ex[6] - 
    87*ex[2]^3*ex[3]^3*ex[4]^4*ex[6] - 118*ex[2]^4*ex[3]^3*ex[4]^4*ex[6] - 
    14*ex[2]^5*ex[3]^3*ex[4]^4*ex[6] + 45*ex[2]^3*ex[3]^4*ex[4]^4*ex[6] + 
    33*ex[2]^4*ex[3]^4*ex[4]^4*ex[6] - 12*ex[2]^5*ex[3]^4*ex[4]^4*ex[6] - 
    5*ex[2]^2*ex[4]^5*ex[6] - 74*ex[2]^2*ex[3]*ex[4]^5*ex[6] - 
    4*ex[2]^3*ex[3]*ex[4]^5*ex[6] - 58*ex[2]^2*ex[3]^2*ex[4]^5*ex[6] + 
    38*ex[2]^3*ex[3]^2*ex[4]^5*ex[6] + 3*ex[2]^4*ex[3]^2*ex[4]^5*ex[6] + 
    38*ex[2]^2*ex[3]^3*ex[4]^5*ex[6] + 48*ex[2]^3*ex[3]^3*ex[4]^5*ex[6] + 
    6*ex[2]^4*ex[3]^3*ex[4]^5*ex[6] - 21*ex[2]^2*ex[3]^4*ex[4]^5*ex[6] - 
    18*ex[2]^3*ex[3]^4*ex[4]^5*ex[6] + 3*ex[2]^4*ex[3]^4*ex[4]^5*ex[6] + 
    6*ex[2]*ex[4]^6*ex[6] + 22*ex[2]*ex[3]*ex[4]^6*ex[6] - 
    2*ex[2]^2*ex[3]*ex[4]^6*ex[6] + 6*ex[2]*ex[3]^2*ex[4]^6*ex[6] - 
    12*ex[2]^2*ex[3]^2*ex[4]^6*ex[6] - 6*ex[2]*ex[3]^3*ex[4]^6*ex[6] - 
    6*ex[2]^2*ex[3]^3*ex[4]^6*ex[6] + 4*ex[2]*ex[3]^4*ex[4]^6*ex[6] + 
    4*ex[2]^2*ex[3]^4*ex[4]^6*ex[6] - 3*ex[2]^7*ex[3]^3*ex[6]^2 - 
    3*ex[2]^7*ex[3]^4*ex[6]^2 - 3*ex[2]^8*ex[3]^4*ex[6]^2 + 
    21*ex[2]^6*ex[3]^2*ex[4]*ex[6]^2 + ex[2]^7*ex[3]^2*ex[4]*ex[6]^2 + 
    2*ex[2]^6*ex[3]^3*ex[4]*ex[6]^2 - 13*ex[2]^7*ex[3]^3*ex[4]*ex[6]^2 + 
    18*ex[2]^6*ex[3]^4*ex[4]*ex[6]^2 + 15*ex[2]^7*ex[3]^4*ex[4]*ex[6]^2 - 
    3*ex[2]^8*ex[3]^4*ex[4]*ex[6]^2 - ex[2]^5*ex[3]*ex[4]^2*ex[6]^2 - 
    81*ex[2]^5*ex[3]^2*ex[4]^2*ex[6]^2 - 2*ex[2]^6*ex[3]^2*ex[4]^2*ex[6]^2 + 
    20*ex[2]^5*ex[3]^3*ex[4]^2*ex[6]^2 + 48*ex[2]^6*ex[3]^3*ex[4]^2*ex[6]^2 + 
    ex[2]^7*ex[3]^3*ex[4]^2*ex[6]^2 - 42*ex[2]^5*ex[3]^4*ex[4]^2*ex[6]^2 - 
    33*ex[2]^6*ex[3]^4*ex[4]^2*ex[6]^2 + 9*ex[2]^7*ex[3]^4*ex[4]^2*ex[6]^2 + 
    10*ex[2]^4*ex[3]*ex[4]^3*ex[6]^2 + 113*ex[2]^4*ex[3]^2*ex[4]^3*ex[6]^2 - 
    2*ex[2]^5*ex[3]^2*ex[4]^3*ex[6]^2 - 40*ex[2]^4*ex[3]^3*ex[4]^3*ex[6]^2 - 
    65*ex[2]^5*ex[3]^3*ex[4]^3*ex[6]^2 - 4*ex[2]^6*ex[3]^3*ex[4]^3*ex[6]^2 + 
    48*ex[2]^4*ex[3]^4*ex[4]^3*ex[6]^2 + 39*ex[2]^5*ex[3]^4*ex[4]^3*ex[6]^2 - 
    9*ex[2]^6*ex[3]^4*ex[4]^3*ex[6]^2 - 23*ex[2]^3*ex[3]*ex[4]^4*ex[6]^2 - 
    65*ex[2]^3*ex[3]^2*ex[4]^4*ex[6]^2 + 10*ex[2]^4*ex[3]^2*ex[4]^4*ex[6]^2 + 
    27*ex[2]^3*ex[3]^3*ex[4]^4*ex[6]^2 + 36*ex[2]^4*ex[3]^3*ex[4]^4*ex[6]^2 + 
    3*ex[2]^5*ex[3]^3*ex[4]^4*ex[6]^2 - 27*ex[2]^3*ex[3]^4*ex[4]^4*ex[6]^2 - 
    24*ex[2]^4*ex[3]^4*ex[4]^4*ex[6]^2 + 3*ex[2]^5*ex[3]^4*ex[4]^4*ex[6]^2 + 
    12*ex[2]^2*ex[3]*ex[4]^5*ex[6]^2 + 12*ex[2]^2*ex[3]^2*ex[4]^5*ex[6]^2 - 
    6*ex[2]^3*ex[3]^2*ex[4]^5*ex[6]^2 - 6*ex[2]^2*ex[3]^3*ex[4]^5*ex[6]^2 - 
    6*ex[2]^3*ex[3]^3*ex[4]^5*ex[6]^2 + 6*ex[2]^2*ex[3]^4*ex[4]^5*ex[6]^2 + 
    6*ex[2]^3*ex[3]^4*ex[4]^5*ex[6]^2 + 3*ex[2]^7*ex[3]^3*ex[6]^3 + 
    3*ex[2]^7*ex[3]^4*ex[6]^3 + 3*ex[2]^8*ex[3]^4*ex[6]^3 - 
    7*ex[2]^6*ex[3]^2*ex[4]*ex[6]^3 - 6*ex[2]^6*ex[3]^3*ex[4]*ex[6]^3 + 
    4*ex[2]^7*ex[3]^3*ex[4]*ex[6]^3 - 13*ex[2]^6*ex[3]^4*ex[4]*ex[6]^3 - 
    12*ex[2]^7*ex[3]^4*ex[4]*ex[6]^3 + ex[2]^8*ex[3]^4*ex[4]*ex[6]^3 + 
    20*ex[2]^5*ex[3]^2*ex[4]^2*ex[6]^3 + ex[2]^5*ex[3]^3*ex[4]^2*ex[6]^3 - 
    10*ex[2]^6*ex[3]^3*ex[4]^2*ex[6]^3 + 21*ex[2]^5*ex[3]^4*ex[4]^2*ex[6]^3 + 
    19*ex[2]^6*ex[3]^4*ex[4]^2*ex[6]^3 - 2*ex[2]^7*ex[3]^4*ex[4]^2*ex[6]^3 - 
    19*ex[2]^4*ex[3]^2*ex[4]^3*ex[6]^3 + 4*ex[2]^4*ex[3]^3*ex[4]^3*ex[6]^3 + 
    8*ex[2]^5*ex[3]^3*ex[4]^3*ex[6]^3 - 15*ex[2]^4*ex[3]^4*ex[4]^3*ex[6]^3 - 
    14*ex[2]^5*ex[3]^4*ex[4]^3*ex[6]^3 + ex[2]^6*ex[3]^4*ex[4]^3*ex[6]^3 + 
    6*ex[2]^3*ex[3]^2*ex[4]^4*ex[6]^3 - 2*ex[2]^3*ex[3]^3*ex[4]^4*ex[6]^3 - 
    2*ex[2]^4*ex[3]^3*ex[4]^4*ex[6]^3 + 4*ex[2]^3*ex[3]^4*ex[4]^4*ex[6]^3 + 
    4*ex[2]^4*ex[3]^4*ex[4]^4*ex[6]^3 - ex[2]^7*ex[3]^3*ex[6]^4 - 
    ex[2]^7*ex[3]^4*ex[6]^4 - ex[2]^8*ex[3]^4*ex[6]^4 + 
    2*ex[2]^6*ex[3]^3*ex[4]*ex[6]^4 + 3*ex[2]^6*ex[3]^4*ex[4]*ex[6]^4 + 
    3*ex[2]^7*ex[3]^4*ex[4]*ex[6]^4 - ex[2]^5*ex[3]^3*ex[4]^2*ex[6]^4 - 
    3*ex[2]^5*ex[3]^4*ex[4]^2*ex[6]^4 - 3*ex[2]^6*ex[3]^4*ex[4]^2*ex[6]^4 + 
    ex[2]^4*ex[3]^4*ex[4]^3*ex[6]^4 + ex[2]^5*ex[3]^4*ex[4]^3*ex[6]^4, 
  y[157] -> 2*ex[2]^2*ex[3]^2 + 2*ex[2]^3*ex[3]^2 + ex[2]^2*ex[3]^3 + 
    2*ex[2]^3*ex[3]^3 + ex[2]^4*ex[3]^3 - 2*ex[2]*ex[3]*ex[4] - 
    2*ex[2]^2*ex[3]*ex[4] - 4*ex[2]*ex[3]^2*ex[4] - 3*ex[2]^2*ex[3]^2*ex[4] + 
    ex[2]^3*ex[3]^2*ex[4] - 2*ex[2]*ex[3]^3*ex[4] - 4*ex[2]^2*ex[3]^3*ex[4] - 
    2*ex[2]^3*ex[3]^3*ex[4] + ex[2]*ex[4]^2 + ex[3]*ex[4]^2 - 
    2*ex[2]^2*ex[3]*ex[4]^2 + 2*ex[3]^2*ex[4]^2 + ex[2]*ex[3]^2*ex[4]^2 - 
    ex[2]^2*ex[3]^2*ex[4]^2 + ex[3]^3*ex[4]^2 + 2*ex[2]*ex[3]^3*ex[4]^2 + 
    ex[2]^2*ex[3]^3*ex[4]^2 + ex[2]*ex[4]^3 + ex[2]*ex[3]*ex[4]^3, 
  y[158] -> -187*ex[2]^2*ex[3] - 187*ex[2]^3*ex[3] + 9*ex[2]^2*ex[3]^2 + 
    18*ex[2]^3*ex[3]^2 + 9*ex[2]^4*ex[3]^2 + 187*ex[2]*ex[4] + 
    196*ex[2]^2*ex[4] + 169*ex[2]*ex[3]*ex[4] + 160*ex[2]^2*ex[3]*ex[4] - 
    9*ex[2]^3*ex[3]*ex[4] - 18*ex[2]*ex[3]^2*ex[4] - 
    36*ex[2]^2*ex[3]^2*ex[4] - 18*ex[2]^3*ex[3]^2*ex[4] + 9*ex[4]^2 + 
    9*ex[2]*ex[4]^2 + 18*ex[3]*ex[4]^2 + 27*ex[2]*ex[3]*ex[4]^2 + 
    9*ex[2]^2*ex[3]*ex[4]^2 + 9*ex[3]^2*ex[4]^2 + 18*ex[2]*ex[3]^2*ex[4]^2 + 
    9*ex[2]^2*ex[3]^2*ex[4]^2, y[159] -> 196*ex[2]^4*ex[3]^2 - 
    187*ex[2]^3*ex[3]*ex[4] - 802*ex[2]^3*ex[3]^2*ex[4] - 
    18*ex[2]^4*ex[3]^2*ex[4] + 802*ex[2]^2*ex[3]*ex[4]^2 + 
    18*ex[2]^3*ex[3]*ex[4]^2 + 1230*ex[2]^2*ex[3]^2*ex[4]^2 + 
    54*ex[2]^3*ex[3]^2*ex[4]^2 - 205*ex[2]*ex[4]^3 - 
    1043*ex[2]*ex[3]*ex[4]^3 - 36*ex[2]^2*ex[3]*ex[4]^3 - 
    838*ex[2]*ex[3]^2*ex[4]^3 - 54*ex[2]^2*ex[3]^2*ex[4]^3 + 214*ex[4]^4 + 
    428*ex[3]*ex[4]^4 + 18*ex[2]*ex[3]*ex[4]^4 + 214*ex[3]^2*ex[4]^4 + 
    18*ex[2]*ex[3]^2*ex[4]^4 - 392*ex[2]^4*ex[3]^2*ex[6] + 
    187*ex[2]^3*ex[3]*ex[4]*ex[6] + 1194*ex[2]^3*ex[3]^2*ex[4]*ex[6] + 
    18*ex[2]^4*ex[3]^2*ex[4]*ex[6] - 597*ex[2]^2*ex[3]*ex[4]^2*ex[6] - 
    1212*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] - 36*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] + 
    410*ex[2]*ex[3]*ex[4]^3*ex[6] + 410*ex[2]*ex[3]^2*ex[4]^3*ex[6] + 
    18*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] + 196*ex[2]^4*ex[3]^2*ex[6]^2 - 
    392*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 + 196*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2, 
  y[160] -> 4*ex[2]^4*ex[3]^2 + 3*ex[2]^5*ex[3]^2 + 6*ex[2]^5*ex[3]^3 - 
    6*ex[2]^2*ex[3]*ex[4] - 6*ex[2]^3*ex[3]*ex[4] - 
    24*ex[2]^3*ex[3]^2*ex[4] - 11*ex[2]^4*ex[3]^2*ex[4] - 
    30*ex[2]^4*ex[3]^3*ex[4] + 3*ex[2]^5*ex[3]^3*ex[4] + 3*ex[2]*ex[4]^2 + 
    12*ex[2]*ex[3]*ex[4]^2 + 9*ex[2]^2*ex[3]*ex[4]^2 + 
    48*ex[2]^2*ex[3]^2*ex[4]^2 + 9*ex[2]^3*ex[3]^2*ex[4]^2 + 
    60*ex[2]^3*ex[3]^3*ex[4]^2 - 15*ex[2]^4*ex[3]^3*ex[4]^2 - 
    6*ex[3]*ex[4]^3 - 40*ex[2]*ex[3]^2*ex[4]^3 + 9*ex[2]^2*ex[3]^2*ex[4]^3 - 
    60*ex[2]^2*ex[3]^3*ex[4]^3 + 30*ex[2]^3*ex[3]^3*ex[4]^3 - 
    3*ex[3]*ex[4]^4 + 12*ex[3]^2*ex[4]^4 - 16*ex[2]*ex[3]^2*ex[4]^4 + 
    30*ex[2]*ex[3]^3*ex[4]^4 - 30*ex[2]^2*ex[3]^3*ex[4]^4 + 
    6*ex[3]^2*ex[4]^5 - 6*ex[3]^3*ex[4]^5 + 15*ex[2]*ex[3]^3*ex[4]^5 - 
    3*ex[3]^3*ex[4]^6 + 4*ex[2]^3*ex[3]^2*ex[6] + 5*ex[2]^4*ex[3]^2*ex[6] + 
    12*ex[2]^4*ex[3]^3*ex[6] - 3*ex[2]^5*ex[3]^3*ex[6] - 
    3*ex[2]^2*ex[3]*ex[4]*ex[6] - 20*ex[2]^2*ex[3]^2*ex[4]*ex[6] - 
    8*ex[2]^3*ex[3]^2*ex[4]*ex[6] - 48*ex[2]^3*ex[3]^3*ex[4]*ex[6] + 
    21*ex[2]^4*ex[3]^3*ex[4]*ex[6] + 28*ex[2]*ex[3]^2*ex[4]^2*ex[6] - 
    11*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 72*ex[2]^2*ex[3]^3*ex[4]^2*ex[6] - 
    54*ex[2]^3*ex[3]^3*ex[4]^2*ex[6] + 3*ex[3]*ex[4]^3*ex[6] - 
    12*ex[3]^2*ex[4]^3*ex[6] + 26*ex[2]*ex[3]^2*ex[4]^3*ex[6] - 
    48*ex[2]*ex[3]^3*ex[4]^3*ex[6] + 66*ex[2]^2*ex[3]^3*ex[4]^3*ex[6] - 
    12*ex[3]^2*ex[4]^4*ex[6] + 12*ex[3]^3*ex[4]^4*ex[6] - 
    39*ex[2]*ex[3]^3*ex[4]^4*ex[6] + 9*ex[3]^3*ex[4]^5*ex[6] + 
    2*ex[2]^3*ex[3]^2*ex[6]^2 + 6*ex[2]^3*ex[3]^3*ex[6]^2 - 
    6*ex[2]^4*ex[3]^3*ex[6]^2 + 2*ex[2]^2*ex[3]^2*ex[4]*ex[6]^2 - 
    18*ex[2]^2*ex[3]^3*ex[4]*ex[6]^2 + 27*ex[2]^3*ex[3]^3*ex[4]*ex[6]^2 - 
    10*ex[2]*ex[3]^2*ex[4]^2*ex[6]^2 + 18*ex[2]*ex[3]^3*ex[4]^2*ex[6]^2 - 
    45*ex[2]^2*ex[3]^3*ex[4]^2*ex[6]^2 + 6*ex[3]^2*ex[4]^3*ex[6]^2 - 
    6*ex[3]^3*ex[4]^3*ex[6]^2 + 33*ex[2]*ex[3]^3*ex[4]^3*ex[6]^2 - 
    9*ex[3]^3*ex[4]^4*ex[6]^2 - 3*ex[2]^3*ex[3]^3*ex[6]^3 + 
    9*ex[2]^2*ex[3]^3*ex[4]*ex[6]^3 - 9*ex[2]*ex[3]^3*ex[4]^2*ex[6]^3 + 
    3*ex[3]^3*ex[4]^3*ex[6]^3, y[161] -> -ex[2] + 3*ex[2]*ex[3] + 
    ex[2]^2*ex[3] + 2*ex[4] - 2*ex[3]*ex[4] - 2*ex[2]*ex[3]*ex[6], 
  y[162] -> -(ex[2]^2*ex[4]) - 2*ex[2]^2*ex[3]*ex[4] - ex[2]^3*ex[3]*ex[4] - 
    ex[2]^2*ex[3]^2*ex[4] + 3*ex[2]^3*ex[3]^2*ex[4] + ex[2]^4*ex[3]^2*ex[4] + 
    2*ex[2]*ex[4]^2 + 4*ex[2]*ex[3]*ex[4]^2 + 2*ex[2]^2*ex[3]*ex[4]^2 + 
    2*ex[2]*ex[3]^2*ex[4]^2 - 2*ex[2]^2*ex[3]^2*ex[4]^2 - ex[4]^3 - 
    2*ex[3]*ex[4]^3 - ex[3]^2*ex[4]^3 + ex[2]^3*ex[3]*ex[6] - 
    3*ex[2]^3*ex[3]^2*ex[6] - ex[2]^4*ex[3]^2*ex[6] + 
    4*ex[2]^2*ex[3]^2*ex[4]*ex[6] - 2*ex[2]^3*ex[3]^2*ex[4]*ex[6] - 
    2*ex[2]*ex[3]*ex[4]^2*ex[6] - 2*ex[2]*ex[3]^2*ex[4]^2*ex[6] + 
    2*ex[2]^3*ex[3]^2*ex[6]^2 - ex[2]^2*ex[3]^2*ex[4]*ex[6]^2, 
  y[163] -> 2*ex[2]^4*ex[3]^2 - 5*ex[2]^3*ex[3]^2*ex[4] + 
    3*ex[2]^4*ex[3]^2*ex[4] + ex[2]^2*ex[3]*ex[4]^2 + 
    6*ex[2]^2*ex[3]^2*ex[4]^2 - 3*ex[2]^3*ex[3]^2*ex[4]^2 + 
    3*ex[2]^4*ex[3]^2*ex[4]^2 - 5*ex[2]*ex[3]*ex[4]^3 - 
    3*ex[2]^2*ex[3]*ex[4]^3 - 5*ex[2]*ex[3]^2*ex[4]^3 - 
    3*ex[2]^2*ex[3]^2*ex[4]^3 - 6*ex[2]^3*ex[3]^2*ex[4]^3 + 2*ex[4]^4 + 
    4*ex[3]*ex[4]^4 + 3*ex[2]*ex[3]*ex[4]^4 + 2*ex[3]^2*ex[4]^4 + 
    3*ex[2]*ex[3]^2*ex[4]^4 + 3*ex[2]^2*ex[3]^2*ex[4]^4 - 
    4*ex[2]^4*ex[3]^2*ex[6] + 9*ex[2]^3*ex[3]^2*ex[4]*ex[6] - 
    3*ex[2]^4*ex[3]^2*ex[4]*ex[6] - ex[2]^2*ex[3]*ex[4]^2*ex[6] - 
    6*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 6*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] + 
    ex[2]*ex[3]*ex[4]^3*ex[6] + ex[2]*ex[3]^2*ex[4]^3*ex[6] - 
    3*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] + 2*ex[2]^4*ex[3]^2*ex[6]^2 - 
    4*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 + 2*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2, 
  y[164] -> -ex[2] - ex[2]*ex[3] - 2*ex[2]^2*ex[3] - ex[2]^3*ex[3] + ex[4] + 
    ex[3]*ex[4] + 2*ex[2]*ex[3]*ex[4] + ex[2]^2*ex[3]*ex[4] + ex[2]*ex[6], 
  y[165] -> 2*ex[2]^2 + 4*ex[2]^2*ex[3] + 5*ex[2]^3*ex[3] + ex[2]^4*ex[3] + 
    2*ex[2]^2*ex[3]^2 + 5*ex[2]^3*ex[3]^2 + 6*ex[2]^4*ex[3]^2 + 
    5*ex[2]^5*ex[3]^2 + 2*ex[2]^6*ex[3]^2 - 4*ex[2]*ex[4] + 3*ex[2]^2*ex[4] - 
    8*ex[2]*ex[3]*ex[4] - 4*ex[2]^2*ex[3]*ex[4] + ex[2]^3*ex[3]*ex[4] - 
    3*ex[2]^4*ex[3]*ex[4] - 4*ex[2]*ex[3]^2*ex[4] - 7*ex[2]^2*ex[3]^2*ex[4] - 
    9*ex[2]^3*ex[3]^2*ex[4] - 13*ex[2]^4*ex[3]^2*ex[4] - 
    7*ex[2]^5*ex[3]^2*ex[4] + 2*ex[4]^2 - 6*ex[2]*ex[4]^2 + 
    3*ex[2]^2*ex[4]^2 + 4*ex[3]*ex[4]^2 - 7*ex[2]*ex[3]*ex[4]^2 + 
    ex[2]^2*ex[3]*ex[4]^2 + 12*ex[2]^3*ex[3]*ex[4]^2 + 2*ex[3]^2*ex[4]^2 - 
    ex[2]*ex[3]^2*ex[4]^2 + 3*ex[2]^2*ex[3]^2*ex[4]^2 + 
    17*ex[2]^3*ex[3]^2*ex[4]^2 + 11*ex[2]^4*ex[3]^2*ex[4]^2 + 3*ex[4]^3 - 
    6*ex[2]*ex[4]^3 + 6*ex[3]*ex[4]^3 - 9*ex[2]*ex[3]*ex[4]^3 - 
    15*ex[2]^2*ex[3]*ex[4]^3 + 3*ex[3]^2*ex[4]^3 - 3*ex[2]*ex[3]^2*ex[4]^3 - 
    15*ex[2]^2*ex[3]^2*ex[4]^3 - 9*ex[2]^3*ex[3]^2*ex[4]^3 + 3*ex[4]^4 + 
    6*ex[3]*ex[4]^4 + 6*ex[2]*ex[3]*ex[4]^4 + 3*ex[3]^2*ex[4]^4 + 
    6*ex[2]*ex[3]^2*ex[4]^4 + 3*ex[2]^2*ex[3]^2*ex[4]^4 - 4*ex[2]^2*ex[6] - 
    7*ex[2]^2*ex[3]*ex[6] - 8*ex[2]^3*ex[3]*ex[6] - ex[2]^4*ex[3]*ex[6] - 
    3*ex[2]^2*ex[3]^2*ex[6] - 3*ex[2]^3*ex[3]^2*ex[6] + 
    3*ex[2]^4*ex[3]^2*ex[6] + 3*ex[2]^5*ex[3]^2*ex[6] + 7*ex[2]*ex[4]*ex[6] - 
    3*ex[2]^2*ex[4]*ex[6] + 13*ex[2]*ex[3]*ex[4]*ex[6] + 
    2*ex[2]^2*ex[3]*ex[4]*ex[6] - 11*ex[2]^3*ex[3]*ex[4]*ex[6] + 
    6*ex[2]*ex[3]^2*ex[4]*ex[6] - 18*ex[2]^3*ex[3]^2*ex[4]*ex[6] - 
    12*ex[2]^4*ex[3]^2*ex[4]*ex[6] - 3*ex[4]^2*ex[6] + 
    9*ex[2]*ex[4]^2*ex[6] - 6*ex[3]*ex[4]^2*ex[6] + 
    18*ex[2]*ex[3]*ex[4]^2*ex[6] + 24*ex[2]^2*ex[3]*ex[4]^2*ex[6] - 
    3*ex[3]^2*ex[4]^2*ex[6] + 9*ex[2]*ex[3]^2*ex[4]^2*ex[6] + 
    27*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 15*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] - 
    6*ex[4]^3*ex[6] - 12*ex[3]*ex[4]^3*ex[6] - 12*ex[2]*ex[3]*ex[4]^3*ex[6] - 
    6*ex[3]^2*ex[4]^3*ex[6] - 12*ex[2]*ex[3]^2*ex[4]^3*ex[6] - 
    6*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] + 2*ex[2]^2*ex[6]^2 + 
    3*ex[2]^2*ex[3]*ex[6]^2 + 3*ex[2]^3*ex[3]*ex[6]^2 + 
    3*ex[2]^2*ex[3]^2*ex[6]^2 + 6*ex[2]^3*ex[3]^2*ex[6]^2 + 
    3*ex[2]^4*ex[3]^2*ex[6]^2 - 3*ex[2]*ex[4]*ex[6]^2 - 
    9*ex[2]*ex[3]*ex[4]*ex[6]^2 - 9*ex[2]^2*ex[3]*ex[4]*ex[6]^2 - 
    6*ex[2]*ex[3]^2*ex[4]*ex[6]^2 - 12*ex[2]^2*ex[3]^2*ex[4]*ex[6]^2 - 
    6*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 + 3*ex[4]^2*ex[6]^2 + 
    6*ex[3]*ex[4]^2*ex[6]^2 + 6*ex[2]*ex[3]*ex[4]^2*ex[6]^2 + 
    3*ex[3]^2*ex[4]^2*ex[6]^2 + 6*ex[2]*ex[3]^2*ex[4]^2*ex[6]^2 + 
    3*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2, 
  y[166] -> ex[2]^9*ex[3]^3 + ex[2]^9*ex[3]^4 + ex[2]^10*ex[3]^4 - 
    6*ex[2]^8*ex[3]^3*ex[4] + ex[2]^9*ex[3]^3*ex[4] - 
    6*ex[2]^8*ex[3]^4*ex[4] - 5*ex[2]^9*ex[3]^4*ex[4] + 
    ex[2]^10*ex[3]^4*ex[4] + ex[2]^5*ex[3]*ex[4]^2 - 
    ex[2]^5*ex[3]^2*ex[4]^2 + 3*ex[2]^6*ex[3]^2*ex[4]^2 + 
    4*ex[2]^7*ex[3]^2*ex[4]^2 - 5*ex[2]^5*ex[3]^3*ex[4]^2 - 
    10*ex[2]^6*ex[3]^3*ex[4]^2 + 13*ex[2]^7*ex[3]^3*ex[4]^2 - 
    2*ex[2]^8*ex[3]^3*ex[4]^2 + ex[2]^9*ex[3]^3*ex[4]^2 - 
    3*ex[2]^5*ex[3]^4*ex[4]^2 - 13*ex[2]^6*ex[3]^4*ex[4]^2 - 
    7*ex[2]^7*ex[3]^4*ex[4]^2 - 9*ex[2]^8*ex[3]^4*ex[4]^2 - 
    13*ex[2]^9*ex[3]^4*ex[4]^2 - ex[2]^10*ex[3]^4*ex[4]^2 + 
    ex[2]^5*ex[3]*ex[4]^3 + 12*ex[2]^4*ex[3]^2*ex[4]^3 + 
    5*ex[2]^5*ex[3]^2*ex[4]^3 - 4*ex[2]^6*ex[3]^2*ex[4]^3 + 
    4*ex[2]^7*ex[3]^2*ex[4]^3 + 24*ex[2]^4*ex[3]^3*ex[4]^3 + 
    55*ex[2]^5*ex[3]^3*ex[4]^3 + 12*ex[2]^6*ex[3]^3*ex[4]^3 + 
    21*ex[2]^7*ex[3]^3*ex[4]^3 + 6*ex[2]^8*ex[3]^3*ex[4]^3 + 
    ex[2]^9*ex[3]^3*ex[4]^3 + 12*ex[2]^4*ex[3]^4*ex[4]^3 + 
    51*ex[2]^5*ex[3]^4*ex[4]^3 + 64*ex[2]^6*ex[3]^4*ex[4]^3 + 
    61*ex[2]^7*ex[3]^4*ex[4]^3 + 39*ex[2]^8*ex[3]^4*ex[4]^3 + 
    3*ex[2]^9*ex[3]^4*ex[4]^3 - 7*ex[2]^3*ex[3]*ex[4]^4 - 
    2*ex[2]^4*ex[3]*ex[4]^4 + ex[2]^5*ex[3]*ex[4]^4 - 
    33*ex[2]^3*ex[3]^2*ex[4]^4 - 35*ex[2]^4*ex[3]^2*ex[4]^4 - 
    9*ex[2]^5*ex[3]^2*ex[4]^4 - 11*ex[2]^6*ex[3]^2*ex[4]^4 - 
    45*ex[2]^3*ex[3]^3*ex[4]^4 - 112*ex[2]^4*ex[3]^3*ex[4]^4 - 
    73*ex[2]^5*ex[3]^3*ex[4]^4 - 62*ex[2]^6*ex[3]^3*ex[4]^4 - 
    23*ex[2]^7*ex[3]^3*ex[4]^4 - 2*ex[2]^8*ex[3]^3*ex[4]^4 - 
    19*ex[2]^3*ex[3]^4*ex[4]^4 - 79*ex[2]^4*ex[3]^4*ex[4]^4 - 
    111*ex[2]^5*ex[3]^4*ex[4]^4 - 99*ex[2]^6*ex[3]^4*ex[4]^4 - 
    51*ex[2]^7*ex[3]^4*ex[4]^4 - 3*ex[2]^8*ex[3]^4*ex[4]^4 + 
    ex[2]^2*ex[4]^5 + 14*ex[2]^2*ex[3]*ex[4]^5 + 5*ex[2]^3*ex[3]*ex[4]^5 + 
    ex[2]^5*ex[3]*ex[4]^5 + 40*ex[2]^2*ex[3]^2*ex[4]^5 + 
    55*ex[2]^3*ex[3]^2*ex[4]^5 + 24*ex[2]^4*ex[3]^2*ex[4]^5 + 
    17*ex[2]^5*ex[3]^2*ex[4]^5 + 2*ex[2]^6*ex[3]^2*ex[4]^5 + 
    42*ex[2]^2*ex[3]^3*ex[4]^5 + 111*ex[2]^3*ex[3]^3*ex[4]^5 + 
    96*ex[2]^4*ex[3]^3*ex[4]^5 + 75*ex[2]^5*ex[3]^3*ex[4]^5 + 
    28*ex[2]^6*ex[3]^3*ex[4]^5 + ex[2]^7*ex[3]^3*ex[4]^5 + 
    15*ex[2]^2*ex[3]^4*ex[4]^5 + 61*ex[2]^3*ex[3]^4*ex[4]^5 + 
    88*ex[2]^4*ex[3]^4*ex[4]^5 + 75*ex[2]^5*ex[3]^4*ex[4]^5 + 
    34*ex[2]^6*ex[3]^4*ex[4]^5 + ex[2]^7*ex[3]^4*ex[4]^5 - 2*ex[2]*ex[4]^6 - 
    12*ex[2]*ex[3]*ex[4]^6 - 8*ex[2]^2*ex[3]*ex[4]^6 - 
    3*ex[2]^3*ex[3]*ex[4]^6 - 2*ex[2]^4*ex[3]*ex[4]^6 - 
    24*ex[2]*ex[3]^2*ex[4]^6 - 40*ex[2]^2*ex[3]^2*ex[4]^6 - 
    25*ex[2]^3*ex[3]^2*ex[4]^6 - 17*ex[2]^4*ex[3]^2*ex[4]^6 - 
    4*ex[2]^5*ex[3]^2*ex[4]^6 - 20*ex[2]*ex[3]^3*ex[4]^6 - 
    56*ex[2]^2*ex[3]^3*ex[4]^6 - 57*ex[2]^3*ex[3]^3*ex[4]^6 - 
    44*ex[2]^4*ex[3]^3*ex[4]^6 - 16*ex[2]^5*ex[3]^3*ex[4]^6 - 
    6*ex[2]*ex[3]^4*ex[4]^6 - 24*ex[2]^2*ex[3]^4*ex[4]^6 - 
    35*ex[2]^3*ex[3]^4*ex[4]^6 - 29*ex[2]^4*ex[3]^4*ex[4]^6 - 
    12*ex[2]^5*ex[3]^4*ex[4]^6 + ex[4]^7 + 4*ex[3]*ex[4]^7 + 
    4*ex[2]*ex[3]*ex[4]^7 + 2*ex[2]^2*ex[3]*ex[4]^7 + ex[2]^3*ex[3]*ex[4]^7 + 
    6*ex[3]^2*ex[4]^7 + 12*ex[2]*ex[3]^2*ex[4]^7 + 
    10*ex[2]^2*ex[3]^2*ex[4]^7 + 7*ex[2]^3*ex[3]^2*ex[4]^7 + 
    2*ex[2]^4*ex[3]^2*ex[4]^7 + 4*ex[3]^3*ex[4]^7 + 
    12*ex[2]*ex[3]^3*ex[4]^7 + 14*ex[2]^2*ex[3]^3*ex[4]^7 + 
    11*ex[2]^3*ex[3]^3*ex[4]^7 + 4*ex[2]^4*ex[3]^3*ex[4]^7 + 
    ex[3]^4*ex[4]^7 + 4*ex[2]*ex[3]^4*ex[4]^7 + 6*ex[2]^2*ex[3]^4*ex[4]^7 + 
    5*ex[2]^3*ex[3]^4*ex[4]^7 + 2*ex[2]^4*ex[3]^4*ex[4]^7 + 
    2*ex[2]^8*ex[3]^3*ex[6] - 3*ex[2]^9*ex[3]^3*ex[6] + 
    2*ex[2]^8*ex[3]^4*ex[6] - ex[2]^9*ex[3]^4*ex[6] - 
    3*ex[2]^10*ex[3]^4*ex[6] - 10*ex[2]^7*ex[3]^3*ex[4]*ex[6] + 
    18*ex[2]^8*ex[3]^3*ex[4]*ex[6] - 2*ex[2]^9*ex[3]^3*ex[4]*ex[6] - 
    10*ex[2]^7*ex[3]^4*ex[4]*ex[6] + 8*ex[2]^8*ex[3]^4*ex[4]*ex[6] + 
    16*ex[2]^9*ex[3]^4*ex[4]*ex[6] - 2*ex[2]^10*ex[3]^4*ex[4]*ex[6] - 
    3*ex[2]^5*ex[3]*ex[4]^2*ex[6] + 7*ex[2]^5*ex[3]^2*ex[4]^2*ex[6] - 
    ex[2]^6*ex[3]^2*ex[4]^2*ex[6] - 8*ex[2]^7*ex[3]^2*ex[4]^2*ex[6] + 
    15*ex[2]^5*ex[3]^3*ex[4]^2*ex[6] + 56*ex[2]^6*ex[3]^3*ex[4]^2*ex[6] - 
    27*ex[2]^7*ex[3]^3*ex[4]^2*ex[6] + 6*ex[2]^8*ex[3]^3*ex[4]^2*ex[6] - 
    ex[2]^9*ex[3]^3*ex[4]^2*ex[6] + 5*ex[2]^5*ex[3]^4*ex[4]^2*ex[6] + 
    41*ex[2]^6*ex[3]^4*ex[4]^2*ex[6] + 9*ex[2]^7*ex[3]^4*ex[4]^2*ex[6] - 
    9*ex[2]^8*ex[3]^4*ex[4]^2*ex[6] + 19*ex[2]^9*ex[3]^4*ex[4]^2*ex[6] + 
    ex[2]^10*ex[3]^4*ex[4]^2*ex[6] - 2*ex[2]^4*ex[3]*ex[4]^3*ex[6] - 
    2*ex[2]^5*ex[3]*ex[4]^3*ex[6] - 36*ex[2]^4*ex[3]^2*ex[4]^3*ex[6] - 
    24*ex[2]^5*ex[3]^2*ex[4]^3*ex[6] + 12*ex[2]^6*ex[3]^2*ex[4]^3*ex[6] - 
    4*ex[2]^7*ex[3]^2*ex[4]^3*ex[6] - 50*ex[2]^4*ex[3]^3*ex[4]^3*ex[6] - 
    140*ex[2]^5*ex[3]^3*ex[4]^3*ex[6] - 12*ex[2]^7*ex[3]^3*ex[4]^3*ex[6] - 
    2*ex[2]^8*ex[3]^3*ex[4]^3*ex[6] - 16*ex[2]^4*ex[3]^4*ex[4]^3*ex[6] - 
    86*ex[2]^5*ex[3]^4*ex[4]^3*ex[6] - 64*ex[2]^6*ex[3]^4*ex[4]^3*ex[6] - 
    36*ex[2]^7*ex[3]^4*ex[4]^3*ex[6] - 44*ex[2]^8*ex[3]^4*ex[4]^3*ex[6] - 
    2*ex[2]^9*ex[3]^4*ex[4]^3*ex[6] + 17*ex[2]^3*ex[3]*ex[4]^4*ex[6] + 
    4*ex[2]^4*ex[3]*ex[4]^4*ex[6] - ex[2]^5*ex[3]*ex[4]^4*ex[6] + 
    61*ex[2]^3*ex[3]^2*ex[4]^4*ex[6] + 63*ex[2]^4*ex[3]^2*ex[4]^4*ex[6] - 
    3*ex[2]^5*ex[3]^2*ex[4]^4*ex[6] + 7*ex[2]^6*ex[3]^2*ex[4]^4*ex[6] + 
    63*ex[2]^3*ex[3]^3*ex[4]^4*ex[6] + 162*ex[2]^4*ex[3]^3*ex[4]^4*ex[6] + 
    33*ex[2]^5*ex[3]^3*ex[4]^4*ex[6] + 20*ex[2]^6*ex[3]^3*ex[4]^4*ex[6] + 
    11*ex[2]^7*ex[3]^3*ex[4]^4*ex[6] + 19*ex[2]^3*ex[3]^4*ex[4]^4*ex[6] + 
    87*ex[2]^4*ex[3]^4*ex[4]^4*ex[6] + 83*ex[2]^5*ex[3]^4*ex[4]^4*ex[6] + 
    57*ex[2]^6*ex[3]^4*ex[4]^4*ex[6] + 43*ex[2]^7*ex[3]^4*ex[4]^4*ex[6] + 
    ex[2]^8*ex[3]^4*ex[4]^4*ex[6] - 2*ex[2]^2*ex[4]^5*ex[6] - 
    20*ex[2]^2*ex[3]*ex[4]^5*ex[6] - 6*ex[2]^3*ex[3]*ex[4]^5*ex[6] + 
    2*ex[2]^4*ex[3]*ex[4]^5*ex[6] - 44*ex[2]^2*ex[3]^2*ex[4]^5*ex[6] - 
    54*ex[2]^3*ex[3]^2*ex[4]^5*ex[6] - 2*ex[2]^5*ex[3]^2*ex[4]^5*ex[6] - 
    36*ex[2]^2*ex[3]^3*ex[4]^5*ex[6] - 90*ex[2]^3*ex[3]^3*ex[4]^5*ex[6] - 
    30*ex[2]^4*ex[3]^3*ex[4]^5*ex[6] - 18*ex[2]^5*ex[3]^3*ex[4]^5*ex[6] - 
    12*ex[2]^6*ex[3]^3*ex[4]^5*ex[6] - 10*ex[2]^2*ex[3]^4*ex[4]^5*ex[6] - 
    42*ex[2]^3*ex[3]^4*ex[4]^5*ex[6] - 44*ex[2]^4*ex[3]^4*ex[4]^5*ex[6] - 
    32*ex[2]^5*ex[3]^4*ex[4]^5*ex[6] - 20*ex[2]^6*ex[3]^4*ex[4]^5*ex[6] + 
    2*ex[2]*ex[4]^6*ex[6] + 8*ex[2]*ex[3]*ex[4]^6*ex[6] + 
    4*ex[2]^2*ex[3]*ex[4]^6*ex[6] - ex[2]^3*ex[3]*ex[4]^6*ex[6] + 
    12*ex[2]*ex[3]^2*ex[4]^6*ex[6] + 16*ex[2]^2*ex[3]^2*ex[4]^6*ex[6] - 
    ex[2]^3*ex[3]^2*ex[4]^6*ex[6] - ex[2]^4*ex[3]^2*ex[4]^6*ex[6] + 
    8*ex[2]*ex[3]^3*ex[4]^6*ex[6] + 20*ex[2]^2*ex[3]^3*ex[4]^6*ex[6] + 
    9*ex[2]^3*ex[3]^3*ex[4]^6*ex[6] + 6*ex[2]^4*ex[3]^3*ex[4]^6*ex[6] + 
    4*ex[2]^5*ex[3]^3*ex[4]^6*ex[6] + 2*ex[2]*ex[3]^4*ex[4]^6*ex[6] + 
    8*ex[2]^2*ex[3]^4*ex[4]^6*ex[6] + 9*ex[2]^3*ex[3]^4*ex[4]^6*ex[6] + 
    7*ex[2]^4*ex[3]^4*ex[4]^6*ex[6] + 4*ex[2]^5*ex[3]^4*ex[4]^6*ex[6] + 
    ex[2]^7*ex[3]^3*ex[6]^2 - 6*ex[2]^8*ex[3]^3*ex[6]^2 + 
    3*ex[2]^9*ex[3]^3*ex[6]^2 + ex[2]^7*ex[3]^4*ex[6]^2 - 
    5*ex[2]^8*ex[3]^4*ex[6]^2 - 3*ex[2]^9*ex[3]^4*ex[6]^2 + 
    3*ex[2]^10*ex[3]^4*ex[6]^2 - 4*ex[2]^6*ex[3]^3*ex[4]*ex[6]^2 + 
    27*ex[2]^7*ex[3]^3*ex[4]*ex[6]^2 - 18*ex[2]^8*ex[3]^3*ex[4]*ex[6]^2 + 
    ex[2]^9*ex[3]^3*ex[4]*ex[6]^2 - 4*ex[2]^6*ex[3]^4*ex[4]*ex[6]^2 + 
    23*ex[2]^7*ex[3]^4*ex[4]*ex[6]^2 + 9*ex[2]^8*ex[3]^4*ex[4]*ex[6]^2 - 
    17*ex[2]^9*ex[3]^4*ex[4]*ex[6]^2 + ex[2]^10*ex[3]^4*ex[4]*ex[6]^2 + 
    3*ex[2]^5*ex[3]*ex[4]^2*ex[6]^2 - 11*ex[2]^5*ex[3]^2*ex[4]^2*ex[6]^2 - 
    7*ex[2]^6*ex[3]^2*ex[4]^2*ex[6]^2 + 4*ex[2]^7*ex[3]^2*ex[4]^2*ex[6]^2 - 
    6*ex[2]^5*ex[3]^3*ex[4]^2*ex[6]^2 - 84*ex[2]^6*ex[3]^3*ex[4]^2*ex[6]^2 + 
    18*ex[2]^7*ex[3]^3*ex[4]^2*ex[6]^2 - 4*ex[2]^8*ex[3]^3*ex[4]^2*ex[6]^2 + 
    4*ex[2]^5*ex[3]^4*ex[4]^2*ex[6]^2 - 50*ex[2]^6*ex[3]^4*ex[4]^2*ex[6]^2 - 
    18*ex[2]^7*ex[3]^4*ex[4]^2*ex[6]^2 + 30*ex[2]^8*ex[3]^4*ex[4]^2*ex[6]^2 - 
    6*ex[2]^9*ex[3]^4*ex[4]^2*ex[6]^2 + 4*ex[2]^4*ex[3]*ex[4]^3*ex[6]^2 + 
    ex[2]^5*ex[3]*ex[4]^3*ex[6]^2 + 31*ex[2]^4*ex[3]^2*ex[4]^3*ex[6]^2 + 
    29*ex[2]^5*ex[3]^2*ex[4]^3*ex[6]^2 - 8*ex[2]^6*ex[3]^2*ex[4]^3*ex[6]^2 + 
    24*ex[2]^4*ex[3]^3*ex[4]^3*ex[6]^2 + 126*ex[2]^5*ex[3]^3*ex[4]^3*
     ex[6]^2 - 2*ex[2]^7*ex[3]^3*ex[4]^3*ex[6]^2 + 
    ex[2]^4*ex[3]^4*ex[4]^3*ex[6]^2 + 58*ex[2]^5*ex[3]^4*ex[4]^3*ex[6]^2 + 
    24*ex[2]^6*ex[3]^4*ex[4]^3*ex[6]^2 - 22*ex[2]^7*ex[3]^4*ex[4]^3*ex[6]^2 + 
    11*ex[2]^8*ex[3]^4*ex[4]^3*ex[6]^2 - 11*ex[2]^3*ex[3]*ex[4]^4*ex[6]^2 - 
    2*ex[2]^4*ex[3]*ex[4]^4*ex[6]^2 - 29*ex[2]^3*ex[3]^2*ex[4]^4*ex[6]^2 - 
    37*ex[2]^4*ex[3]^2*ex[4]^4*ex[6]^2 + 4*ex[2]^5*ex[3]^2*ex[4]^4*ex[6]^2 - 
    21*ex[2]^3*ex[3]^3*ex[4]^4*ex[6]^2 - 84*ex[2]^4*ex[3]^3*ex[4]^4*ex[6]^2 - 
    3*ex[2]^5*ex[3]^3*ex[4]^4*ex[6]^2 + 10*ex[2]^6*ex[3]^3*ex[4]^4*ex[6]^2 - 
    3*ex[2]^3*ex[3]^4*ex[4]^4*ex[6]^2 - 33*ex[2]^4*ex[3]^4*ex[4]^4*ex[6]^2 - 
    15*ex[2]^5*ex[3]^4*ex[4]^4*ex[6]^2 + 7*ex[2]^6*ex[3]^4*ex[4]^4*ex[6]^2 - 
    8*ex[2]^7*ex[3]^4*ex[4]^4*ex[6]^2 + ex[2]^2*ex[4]^5*ex[6]^2 + 
    6*ex[2]^2*ex[3]*ex[4]^5*ex[6]^2 + 3*ex[2]^3*ex[3]*ex[4]^5*ex[6]^2 + 
    10*ex[2]^2*ex[3]^2*ex[4]^5*ex[6]^2 + 17*ex[2]^3*ex[3]^2*ex[4]^5*ex[6]^2 + 
    ex[2]^4*ex[3]^2*ex[4]^5*ex[6]^2 + 6*ex[2]^2*ex[3]^3*ex[4]^5*ex[6]^2 + 
    21*ex[2]^3*ex[3]^3*ex[4]^5*ex[6]^2 - 5*ex[2]^5*ex[3]^3*ex[4]^5*ex[6]^2 + 
    ex[2]^2*ex[3]^4*ex[4]^5*ex[6]^2 + 7*ex[2]^3*ex[3]^4*ex[4]^5*ex[6]^2 + 
    3*ex[2]^4*ex[3]^4*ex[4]^5*ex[6]^2 - ex[2]^5*ex[3]^4*ex[4]^5*ex[6]^2 + 
    2*ex[2]^6*ex[3]^4*ex[4]^5*ex[6]^2 - 3*ex[2]^7*ex[3]^3*ex[6]^3 + 
    6*ex[2]^8*ex[3]^3*ex[6]^3 - ex[2]^9*ex[3]^3*ex[6]^3 - 
    3*ex[2]^7*ex[3]^4*ex[6]^3 + 3*ex[2]^8*ex[3]^4*ex[6]^3 + 
    5*ex[2]^9*ex[3]^4*ex[6]^3 - ex[2]^10*ex[3]^4*ex[6]^3 + 
    10*ex[2]^6*ex[3]^3*ex[4]*ex[6]^3 - 24*ex[2]^7*ex[3]^3*ex[4]*ex[6]^3 + 
    6*ex[2]^8*ex[3]^3*ex[4]*ex[6]^3 + 10*ex[2]^6*ex[3]^4*ex[4]*ex[6]^3 - 
    14*ex[2]^7*ex[3]^4*ex[4]*ex[6]^3 - 18*ex[2]^8*ex[3]^4*ex[4]*ex[6]^3 + 
    6*ex[2]^9*ex[3]^4*ex[4]*ex[6]^3 - ex[2]^5*ex[3]*ex[4]^2*ex[6]^3 + 
    5*ex[2]^5*ex[3]^2*ex[4]^2*ex[6]^3 + 5*ex[2]^6*ex[3]^2*ex[4]^2*ex[6]^3 - 
    12*ex[2]^5*ex[3]^3*ex[4]^2*ex[6]^3 + 44*ex[2]^6*ex[3]^3*ex[4]^2*ex[6]^3 - 
    4*ex[2]^7*ex[3]^3*ex[4]^2*ex[6]^3 - 12*ex[2]^5*ex[3]^4*ex[4]^2*ex[6]^3 + 
    24*ex[2]^6*ex[3]^4*ex[4]^2*ex[6]^3 + 24*ex[2]^7*ex[3]^4*ex[4]^2*ex[6]^3 - 
    12*ex[2]^8*ex[3]^4*ex[4]^2*ex[6]^3 - 2*ex[2]^4*ex[3]*ex[4]^3*ex[6]^3 - 
    6*ex[2]^4*ex[3]^2*ex[4]^3*ex[6]^3 - 10*ex[2]^5*ex[3]^2*ex[4]^3*ex[6]^3 + 
    6*ex[2]^4*ex[3]^3*ex[4]^3*ex[6]^3 - 40*ex[2]^5*ex[3]^3*ex[4]^3*ex[6]^3 - 
    6*ex[2]^6*ex[3]^3*ex[4]^3*ex[6]^3 + 6*ex[2]^4*ex[3]^4*ex[4]^3*ex[6]^3 - 
    18*ex[2]^5*ex[3]^4*ex[4]^3*ex[6]^3 - 14*ex[2]^6*ex[3]^4*ex[4]^3*ex[6]^3 + 
    10*ex[2]^7*ex[3]^4*ex[4]^3*ex[6]^3 + ex[2]^3*ex[3]*ex[4]^4*ex[6]^3 + 
    ex[2]^3*ex[3]^2*ex[4]^4*ex[6]^3 + 5*ex[2]^4*ex[3]^2*ex[4]^4*ex[6]^3 - 
    ex[2]^3*ex[3]^3*ex[4]^4*ex[6]^3 + 14*ex[2]^4*ex[3]^3*ex[4]^4*ex[6]^3 + 
    5*ex[2]^5*ex[3]^3*ex[4]^4*ex[6]^3 - ex[2]^3*ex[3]^4*ex[4]^4*ex[6]^3 + 
    5*ex[2]^4*ex[3]^4*ex[4]^4*ex[6]^3 + 3*ex[2]^5*ex[3]^4*ex[4]^4*ex[6]^3 - 
    3*ex[2]^6*ex[3]^4*ex[4]^4*ex[6]^3 + 3*ex[2]^7*ex[3]^3*ex[6]^4 - 
    2*ex[2]^8*ex[3]^3*ex[6]^4 + 3*ex[2]^7*ex[3]^4*ex[6]^4 + 
    ex[2]^8*ex[3]^4*ex[6]^4 - 2*ex[2]^9*ex[3]^4*ex[6]^4 - 
    8*ex[2]^6*ex[3]^3*ex[4]*ex[6]^4 + 7*ex[2]^7*ex[3]^3*ex[4]*ex[6]^4 - 
    8*ex[2]^6*ex[3]^4*ex[4]*ex[6]^4 - ex[2]^7*ex[3]^4*ex[4]*ex[6]^4 + 
    7*ex[2]^8*ex[3]^4*ex[4]*ex[6]^4 + 9*ex[2]^5*ex[3]^3*ex[4]^2*ex[6]^4 - 
    6*ex[2]^6*ex[3]^3*ex[4]^2*ex[6]^4 + 7*ex[2]^5*ex[3]^4*ex[4]^2*ex[6]^4 - 
    ex[2]^6*ex[3]^4*ex[4]^2*ex[6]^4 - 8*ex[2]^7*ex[3]^4*ex[4]^2*ex[6]^4 - 
    ex[2]^4*ex[3]^2*ex[4]^3*ex[6]^4 - 4*ex[2]^4*ex[3]^3*ex[4]^3*ex[6]^4 + 
    ex[2]^5*ex[3]^3*ex[4]^3*ex[6]^4 - 2*ex[2]^4*ex[3]^4*ex[4]^3*ex[6]^4 + 
    ex[2]^5*ex[3]^4*ex[4]^3*ex[6]^4 + 3*ex[2]^6*ex[3]^4*ex[4]^3*ex[6]^4 - 
    ex[2]^7*ex[3]^3*ex[6]^5 - ex[2]^7*ex[3]^4*ex[6]^5 - 
    ex[2]^8*ex[3]^4*ex[6]^5 + 2*ex[2]^6*ex[3]^3*ex[4]*ex[6]^5 + 
    2*ex[2]^6*ex[3]^4*ex[4]*ex[6]^5 + 2*ex[2]^7*ex[3]^4*ex[4]*ex[6]^5 - 
    ex[2]^5*ex[3]^3*ex[4]^2*ex[6]^5 - ex[2]^5*ex[3]^4*ex[4]^2*ex[6]^5 - 
    ex[2]^6*ex[3]^4*ex[4]^2*ex[6]^5, 
  y[167] -> 12*ex[2]^8*ex[3]^2*ex[4] - ex[2]^10*ex[3]^2*ex[4] + 
    24*ex[2]^8*ex[3]^3*ex[4] + 48*ex[2]^9*ex[3]^3*ex[4] + 
    26*ex[2]^10*ex[3]^3*ex[4] + ex[2]^11*ex[3]^3*ex[4] + 
    12*ex[2]^8*ex[3]^4*ex[4] + 48*ex[2]^9*ex[3]^4*ex[4] + 
    75*ex[2]^10*ex[3]^4*ex[4] + 53*ex[2]^11*ex[3]^4*ex[4] + 
    15*ex[2]^12*ex[3]^4*ex[4] + ex[2]^13*ex[3]^4*ex[4] - 
    96*ex[2]^7*ex[3]^2*ex[4]^2 + 6*ex[2]^9*ex[3]^2*ex[4]^2 - 
    ex[2]^10*ex[3]^2*ex[4]^2 - 192*ex[2]^7*ex[3]^3*ex[4]^2 - 
    384*ex[2]^8*ex[3]^3*ex[4]^2 - 208*ex[2]^9*ex[3]^3*ex[4]^2 - 
    10*ex[2]^10*ex[3]^3*ex[4]^2 - ex[2]^11*ex[3]^3*ex[4]^2 - 
    96*ex[2]^7*ex[3]^4*ex[4]^2 - 384*ex[2]^8*ex[3]^4*ex[4]^2 - 
    598*ex[2]^9*ex[3]^4*ex[4]^2 - 421*ex[2]^10*ex[3]^4*ex[4]^2 - 
    119*ex[2]^11*ex[3]^4*ex[4]^2 - 8*ex[2]^12*ex[3]^4*ex[4]^2 - 
    ex[2]^6*ex[4]^3 + 20*ex[2]^6*ex[3]*ex[4]^3 - 5*ex[2]^7*ex[3]*ex[4]^3 - 
    4*ex[2]^8*ex[3]*ex[4]^3 + 378*ex[2]^6*ex[3]^2*ex[4]^3 + 
    85*ex[2]^7*ex[3]^2*ex[4]^3 + 25*ex[2]^8*ex[3]^2*ex[4]^3 + 
    3*ex[2]^9*ex[3]^2*ex[4]^3 - ex[2]^10*ex[3]^2*ex[4]^3 + 
    692*ex[2]^6*ex[3]^3*ex[4]^3 + 1433*ex[2]^7*ex[3]^3*ex[4]^3 + 
    874*ex[2]^8*ex[3]^3*ex[4]^3 + 143*ex[2]^9*ex[3]^3*ex[4]^3 + 
    32*ex[2]^10*ex[3]^3*ex[4]^3 + ex[2]^11*ex[3]^3*ex[4]^3 + 
    335*ex[2]^6*ex[3]^4*ex[4]^3 + 1343*ex[2]^7*ex[3]^4*ex[4]^3 + 
    2093*ex[2]^8*ex[3]^4*ex[4]^3 + 1480*ex[2]^9*ex[3]^4*ex[4]^3 + 
    428*ex[2]^10*ex[3]^4*ex[4]^3 + 34*ex[2]^11*ex[3]^4*ex[4]^3 + 
    ex[2]^12*ex[3]^4*ex[4]^3 + 4*ex[2]^5*ex[4]^4 - ex[2]^6*ex[4]^4 - 
    128*ex[2]^5*ex[3]*ex[4]^4 + 12*ex[2]^6*ex[3]*ex[4]^4 + 
    11*ex[2]^7*ex[3]*ex[4]^4 - 4*ex[2]^8*ex[3]*ex[4]^4 - 
    936*ex[2]^5*ex[3]^2*ex[4]^4 - 546*ex[2]^6*ex[3]^2*ex[4]^4 - 
    275*ex[2]^7*ex[3]^2*ex[4]^4 - 35*ex[2]^8*ex[3]^2*ex[4]^4 - 
    4*ex[2]^9*ex[3]^2*ex[4]^4 - ex[2]^10*ex[3]^2*ex[4]^4 - 
    1472*ex[2]^5*ex[3]^3*ex[4]^4 - 3244*ex[2]^6*ex[3]^3*ex[4]^4 - 
    2363*ex[2]^7*ex[3]^3*ex[4]^4 - 744*ex[2]^8*ex[3]^3*ex[4]^4 - 
    205*ex[2]^9*ex[3]^3*ex[4]^4 - 18*ex[2]^10*ex[3]^3*ex[4]^4 - 
    ex[2]^11*ex[3]^3*ex[4]^4 - 668*ex[2]^5*ex[3]^4*ex[4]^4 - 
    2685*ex[2]^6*ex[3]^4*ex[4]^4 - 4189*ex[2]^7*ex[3]^4*ex[4]^4 - 
    2973*ex[2]^8*ex[3]^4*ex[4]^4 - 873*ex[2]^9*ex[3]^4*ex[4]^4 - 
    75*ex[2]^10*ex[3]^4*ex[4]^4 - 3*ex[2]^11*ex[3]^4*ex[4]^4 + 
    6*ex[2]^4*ex[4]^5 + 4*ex[2]^5*ex[4]^5 - ex[2]^6*ex[4]^5 + 
    360*ex[2]^4*ex[3]*ex[4]^5 + 47*ex[2]^5*ex[3]*ex[4]^5 + 
    22*ex[2]^6*ex[3]*ex[4]^5 + 19*ex[2]^7*ex[3]*ex[4]^5 + 
    1536*ex[2]^4*ex[3]^2*ex[4]^5 + 1473*ex[2]^5*ex[3]^2*ex[4]^5 + 
    878*ex[2]^6*ex[3]^2*ex[4]^5 + 174*ex[2]^7*ex[3]^2*ex[4]^5 + 
    37*ex[2]^8*ex[3]^2*ex[4]^5 + 5*ex[2]^9*ex[3]^2*ex[4]^5 + 
    2016*ex[2]^4*ex[3]^3*ex[4]^5 + 4789*ex[2]^5*ex[3]^3*ex[4]^5 + 
    4126*ex[2]^6*ex[3]^3*ex[4]^5 + 1791*ex[2]^7*ex[3]^3*ex[4]^5 + 
    522*ex[2]^8*ex[3]^3*ex[4]^5 + 51*ex[2]^9*ex[3]^3*ex[4]^5 + 
    2*ex[2]^10*ex[3]^3*ex[4]^5 + 834*ex[2]^4*ex[3]^4*ex[4]^5 + 
    3359*ex[2]^5*ex[3]^4*ex[4]^5 + 5239*ex[2]^6*ex[3]^4*ex[4]^5 + 
    3716*ex[2]^7*ex[3]^4*ex[4]^5 + 1089*ex[2]^8*ex[3]^4*ex[4]^5 + 
    90*ex[2]^9*ex[3]^4*ex[4]^5 + 3*ex[2]^10*ex[3]^4*ex[4]^5 - 
    44*ex[2]^3*ex[4]^6 - 7*ex[2]^4*ex[4]^6 + 2*ex[2]^5*ex[4]^6 - 
    ex[2]^6*ex[4]^6 - 560*ex[2]^3*ex[3]*ex[4]^6 - 214*ex[2]^4*ex[3]*ex[4]^6 - 
    125*ex[2]^5*ex[3]*ex[4]^6 - 40*ex[2]^6*ex[3]*ex[4]^6 - 
    ex[2]^7*ex[3]*ex[4]^6 - 1656*ex[2]^3*ex[3]^2*ex[4]^6 - 
    2140*ex[2]^4*ex[3]^2*ex[4]^6 - 1439*ex[2]^5*ex[3]^2*ex[4]^6 - 
    394*ex[2]^6*ex[3]^2*ex[4]^6 - 97*ex[2]^7*ex[3]^2*ex[4]^6 - 
    11*ex[2]^8*ex[3]^2*ex[4]^6 - 1808*ex[2]^3*ex[3]^3*ex[4]^6 - 
    4626*ex[2]^4*ex[3]^3*ex[4]^6 - 4543*ex[2]^5*ex[3]^3*ex[4]^6 - 
    2320*ex[2]^6*ex[3]^3*ex[4]^6 - 675*ex[2]^7*ex[3]^3*ex[4]^6 - 
    60*ex[2]^8*ex[3]^3*ex[4]^6 - ex[2]^9*ex[3]^3*ex[4]^6 - 
    668*ex[2]^3*ex[3]^4*ex[4]^6 - 2693*ex[2]^4*ex[3]^4*ex[4]^6 - 
    4191*ex[2]^5*ex[3]^4*ex[4]^6 - 2957*ex[2]^6*ex[3]^4*ex[4]^6 - 
    851*ex[2]^7*ex[3]^4*ex[4]^6 - 61*ex[2]^8*ex[3]^4*ex[4]^6 - 
    ex[2]^9*ex[3]^4*ex[4]^6 + 71*ex[2]^2*ex[4]^7 + 6*ex[2]^3*ex[4]^7 + 
    3*ex[2]^5*ex[4]^7 + 500*ex[2]^2*ex[3]*ex[4]^7 + 
    312*ex[2]^3*ex[3]*ex[4]^7 + 188*ex[2]^4*ex[3]*ex[4]^7 + 
    43*ex[2]^5*ex[3]*ex[4]^7 + 2*ex[2]^6*ex[3]*ex[4]^7 + 
    1122*ex[2]^2*ex[3]^2*ex[4]^7 + 1764*ex[2]^3*ex[3]^2*ex[4]^7 + 
    1316*ex[2]^4*ex[3]^2*ex[4]^7 + 451*ex[2]^5*ex[3]^2*ex[4]^7 + 
    116*ex[2]^6*ex[3]^2*ex[4]^7 + 11*ex[2]^7*ex[3]^2*ex[4]^7 + 
    1028*ex[2]^2*ex[3]^3*ex[4]^7 + 2808*ex[2]^3*ex[3]^3*ex[4]^7 + 
    3028*ex[2]^4*ex[3]^3*ex[4]^7 + 1681*ex[2]^5*ex[3]^3*ex[4]^7 + 
    474*ex[2]^6*ex[3]^3*ex[4]^7 + 34*ex[2]^7*ex[3]^3*ex[4]^7 + 
    335*ex[2]^2*ex[3]^4*ex[4]^7 + 1350*ex[2]^3*ex[3]^4*ex[4]^7 + 
    2092*ex[2]^4*ex[3]^4*ex[4]^7 + 1462*ex[2]^5*ex[3]^4*ex[4]^7 + 
    408*ex[2]^6*ex[3]^4*ex[4]^7 + 23*ex[2]^7*ex[3]^4*ex[4]^7 - 
    48*ex[2]*ex[4]^8 - 2*ex[2]^2*ex[4]^8 - 2*ex[2]^3*ex[4]^8 - 
    3*ex[2]^4*ex[4]^8 - 240*ex[2]*ex[3]*ex[4]^8 - 200*ex[2]^2*ex[3]*ex[4]^8 - 
    120*ex[2]^3*ex[3]*ex[4]^8 - 22*ex[2]^4*ex[3]*ex[4]^8 - 
    ex[2]^5*ex[3]*ex[4]^8 - 432*ex[2]*ex[3]^2*ex[4]^8 - 
    780*ex[2]^2*ex[3]^2*ex[4]^8 - 636*ex[2]^3*ex[3]^2*ex[4]^8 - 
    252*ex[2]^4*ex[3]^2*ex[4]^8 - 63*ex[2]^5*ex[3]^2*ex[4]^8 - 
    4*ex[2]^6*ex[3]^2*ex[4]^8 - 336*ex[2]*ex[3]^3*ex[4]^8 - 
    968*ex[2]^2*ex[3]^3*ex[4]^8 - 1112*ex[2]^3*ex[3]^3*ex[4]^8 - 
    642*ex[2]^4*ex[3]^3*ex[4]^8 - 171*ex[2]^5*ex[3]^3*ex[4]^8 - 
    8*ex[2]^6*ex[3]^3*ex[4]^8 - 96*ex[2]*ex[3]^4*ex[4]^8 - 
    386*ex[2]^2*ex[3]^4*ex[4]^8 - 594*ex[2]^3*ex[3]^4*ex[4]^8 - 
    409*ex[2]^4*ex[3]^4*ex[4]^8 - 109*ex[2]^5*ex[3]^4*ex[4]^8 - 
    4*ex[2]^6*ex[3]^4*ex[4]^8 + 12*ex[4]^9 + ex[2]^2*ex[4]^9 + 
    ex[2]^3*ex[4]^9 + 48*ex[3]*ex[4]^9 + 48*ex[2]*ex[3]*ex[4]^9 + 
    28*ex[2]^2*ex[3]*ex[4]^9 + 4*ex[2]^3*ex[3]*ex[4]^9 + 72*ex[3]^2*ex[4]^9 + 
    144*ex[2]*ex[3]^2*ex[4]^9 + 126*ex[2]^2*ex[3]^2*ex[4]^9 + 
    54*ex[2]^3*ex[3]^2*ex[4]^9 + 12*ex[2]^4*ex[3]^2*ex[4]^9 + 
    48*ex[3]^3*ex[4]^9 + 144*ex[2]*ex[3]^3*ex[4]^9 + 
    172*ex[2]^2*ex[3]^3*ex[4]^9 + 100*ex[2]^3*ex[3]^3*ex[4]^9 + 
    24*ex[2]^4*ex[3]^3*ex[4]^9 + 12*ex[3]^4*ex[4]^9 + 
    48*ex[2]*ex[3]^4*ex[4]^9 + 73*ex[2]^2*ex[3]^4*ex[4]^9 + 
    49*ex[2]^3*ex[3]^4*ex[4]^9 + 12*ex[2]^4*ex[3]^4*ex[4]^9 + 
    ex[2]^11*ex[3]^3*ex[6] + ex[2]^11*ex[3]^4*ex[6] + 
    ex[2]^12*ex[3]^4*ex[6] - 60*ex[2]^8*ex[3]^2*ex[4]*ex[6] - 
    2*ex[2]^9*ex[3]^2*ex[4]*ex[6] + 3*ex[2]^10*ex[3]^2*ex[4]*ex[6] - 
    96*ex[2]^8*ex[3]^3*ex[4]*ex[6] - 188*ex[2]^9*ex[3]^3*ex[4]*ex[6] - 
    106*ex[2]^10*ex[3]^3*ex[4]*ex[6] - 2*ex[2]^11*ex[3]^3*ex[4]*ex[6] - 
    36*ex[2]^8*ex[3]^4*ex[4]*ex[6] - 138*ex[2]^9*ex[3]^4*ex[4]*ex[6] - 
    221*ex[2]^10*ex[3]^4*ex[4]*ex[6] - 156*ex[2]^11*ex[3]^4*ex[4]*ex[6] - 
    39*ex[2]^12*ex[3]^4*ex[4]*ex[6] - 2*ex[2]^13*ex[3]^4*ex[4]*ex[6] + 
    ex[2]^7*ex[3]*ex[4]^2*ex[6] + 419*ex[2]^7*ex[3]^2*ex[4]^2*ex[6] + 
    13*ex[2]^8*ex[3]^2*ex[4]^2*ex[6] - 14*ex[2]^9*ex[3]^2*ex[4]^2*ex[6] + 
    2*ex[2]^10*ex[3]^2*ex[4]^2*ex[6] + 667*ex[2]^7*ex[3]^3*ex[4]^2*ex[6] + 
    1306*ex[2]^8*ex[3]^3*ex[4]^2*ex[6] + 709*ex[2]^9*ex[3]^3*ex[4]^2*ex[6] + 
    22*ex[2]^10*ex[3]^3*ex[4]^2*ex[6] + 3*ex[2]^11*ex[3]^3*ex[4]^2*ex[6] + 
    249*ex[2]^7*ex[3]^4*ex[4]^2*ex[6] + 957*ex[2]^8*ex[3]^4*ex[4]^2*ex[6] + 
    1499*ex[2]^9*ex[3]^4*ex[4]^2*ex[6] + 1043*ex[2]^10*ex[3]^4*ex[4]^2*
     ex[6] + 265*ex[2]^11*ex[3]^4*ex[4]^2*ex[6] + 13*ex[2]^12*ex[3]^4*ex[4]^2*
     ex[6] + 3*ex[2]^6*ex[4]^3*ex[6] - 84*ex[2]^6*ex[3]*ex[4]^3*ex[6] + 
    8*ex[2]^7*ex[3]*ex[4]^3*ex[6] + 8*ex[2]^8*ex[3]*ex[4]^3*ex[6] - 
    1374*ex[2]^6*ex[3]^2*ex[4]^3*ex[6] - 272*ex[2]^7*ex[3]^2*ex[4]^3*ex[6] - 
    84*ex[2]^8*ex[3]^2*ex[4]^3*ex[6] - 4*ex[2]^9*ex[3]^2*ex[4]^3*ex[6] + 
    ex[2]^10*ex[3]^2*ex[4]^3*ex[6] - 2028*ex[2]^6*ex[3]^3*ex[4]^3*ex[6] - 
    4056*ex[2]^7*ex[3]^3*ex[4]^3*ex[6] - 2346*ex[2]^8*ex[3]^3*ex[4]^3*ex[6] - 
    258*ex[2]^9*ex[3]^3*ex[4]^3*ex[6] - 50*ex[2]^10*ex[3]^3*ex[4]^3*ex[6] - 
    741*ex[2]^6*ex[3]^4*ex[4]^3*ex[6] - 2864*ex[2]^7*ex[3]^4*ex[4]^3*ex[6] - 
    4462*ex[2]^8*ex[3]^4*ex[4]^3*ex[6] - 3104*ex[2]^9*ex[3]^4*ex[4]^3*ex[6] - 
    810*ex[2]^10*ex[3]^4*ex[4]^3*ex[6] - 46*ex[2]^11*ex[3]^4*ex[4]^3*ex[6] - 
    ex[2]^12*ex[3]^4*ex[4]^3*ex[6] - 10*ex[2]^5*ex[4]^4*ex[6] + 
    2*ex[2]^6*ex[4]^4*ex[6] + 433*ex[2]^5*ex[3]*ex[4]^4*ex[6] - 
    8*ex[2]^6*ex[3]*ex[4]^4*ex[6] - 25*ex[2]^7*ex[3]*ex[4]^4*ex[6] + 
    4*ex[2]^8*ex[3]*ex[4]^4*ex[6] + 2727*ex[2]^5*ex[3]^2*ex[4]^4*ex[6] + 
    1327*ex[2]^6*ex[3]^2*ex[4]^4*ex[6] + 627*ex[2]^7*ex[3]^2*ex[4]^4*ex[6] + 
    39*ex[2]^8*ex[3]^2*ex[4]^4*ex[6] + 3515*ex[2]^5*ex[3]^3*ex[4]^4*ex[6] + 
    7326*ex[2]^6*ex[3]^3*ex[4]^4*ex[6] + 4801*ex[2]^7*ex[3]^3*ex[4]^4*ex[6] + 
    1092*ex[2]^8*ex[3]^3*ex[4]^4*ex[6] + 247*ex[2]^9*ex[3]^3*ex[4]^4*ex[6] + 
    10*ex[2]^10*ex[3]^3*ex[4]^4*ex[6] + 1231*ex[2]^5*ex[3]^4*ex[4]^4*ex[6] + 
    4789*ex[2]^6*ex[3]^4*ex[4]^4*ex[6] + 7453*ex[2]^7*ex[3]^4*ex[4]^4*ex[6] + 
    5197*ex[2]^8*ex[3]^4*ex[4]^4*ex[6] + 1383*ex[2]^9*ex[3]^4*ex[4]^4*ex[6] + 
    83*ex[2]^10*ex[3]^4*ex[4]^4*ex[6] + 2*ex[2]^11*ex[3]^4*ex[4]^4*ex[6] - 
    23*ex[2]^4*ex[4]^5*ex[6] - 8*ex[2]^5*ex[4]^5*ex[6] + 
    ex[2]^6*ex[4]^5*ex[6] - 946*ex[2]^4*ex[3]*ex[4]^5*ex[6] - 
    100*ex[2]^5*ex[3]*ex[4]^5*ex[6] - 12*ex[2]^6*ex[3]*ex[4]^5*ex[6] - 
    14*ex[2]^7*ex[3]*ex[4]^5*ex[6] - 3440*ex[2]^4*ex[3]^2*ex[4]^5*ex[6] - 
    2754*ex[2]^5*ex[3]^2*ex[4]^5*ex[6] - 1461*ex[2]^6*ex[3]^2*ex[4]^5*ex[6] - 
    144*ex[2]^7*ex[3]^2*ex[4]^5*ex[6] - 10*ex[2]^8*ex[3]^2*ex[4]^5*ex[6] - 
    3750*ex[2]^4*ex[3]^3*ex[4]^5*ex[6] - 8256*ex[2]^5*ex[3]^3*ex[4]^5*ex[6] - 
    6234*ex[2]^6*ex[3]^3*ex[4]^5*ex[6] - 2118*ex[2]^7*ex[3]^3*ex[4]^5*ex[6] - 
    514*ex[2]^8*ex[3]^3*ex[4]^5*ex[6] - 28*ex[2]^9*ex[3]^3*ex[4]^5*ex[6] - 
    1233*ex[2]^4*ex[3]^4*ex[4]^5*ex[6] - 4826*ex[2]^5*ex[3]^4*ex[4]^5*ex[6] - 
    7506*ex[2]^6*ex[3]^4*ex[4]^5*ex[6] - 5236*ex[2]^7*ex[3]^4*ex[4]^5*ex[6] - 
    1400*ex[2]^8*ex[3]^4*ex[4]^5*ex[6] - 78*ex[2]^9*ex[3]^4*ex[4]^5*ex[6] - 
    ex[2]^10*ex[3]^4*ex[4]^5*ex[6] + 100*ex[2]^3*ex[4]^6*ex[6] + 
    10*ex[2]^4*ex[4]^6*ex[6] - 4*ex[2]^5*ex[4]^6*ex[6] + 
    1068*ex[2]^3*ex[3]*ex[4]^6*ex[6] + 284*ex[2]^4*ex[3]*ex[4]^6*ex[6] + 
    115*ex[2]^5*ex[3]*ex[4]^6*ex[6] + 20*ex[2]^6*ex[3]*ex[4]^6*ex[6] + 
    2676*ex[2]^3*ex[3]^2*ex[4]^6*ex[6] + 2888*ex[2]^4*ex[3]^2*ex[4]^6*ex[6] + 
    1649*ex[2]^5*ex[3]^2*ex[4]^6*ex[6] + 239*ex[2]^6*ex[3]^2*ex[4]^6*ex[6] + 
    28*ex[2]^7*ex[3]^2*ex[4]^6*ex[6] + 2452*ex[2]^3*ex[3]^3*ex[4]^6*ex[6] + 
    5732*ex[2]^4*ex[3]^3*ex[4]^6*ex[6] + 4921*ex[2]^5*ex[3]^3*ex[4]^6*ex[6] + 
    2098*ex[2]^6*ex[3]^3*ex[4]^6*ex[6] + 520*ex[2]^7*ex[3]^3*ex[4]^6*ex[6] + 
    26*ex[2]^8*ex[3]^3*ex[4]^6*ex[6] + 744*ex[2]^3*ex[3]^4*ex[4]^6*ex[6] + 
    2926*ex[2]^4*ex[3]^4*ex[4]^6*ex[6] + 4543*ex[2]^5*ex[3]^4*ex[4]^6*ex[6] + 
    3159*ex[2]^6*ex[3]^4*ex[4]^6*ex[6] + 836*ex[2]^7*ex[3]^4*ex[4]^6*ex[6] + 
    38*ex[2]^8*ex[3]^4*ex[4]^6*ex[6] - 106*ex[2]^2*ex[4]^7*ex[6] - 
    2*ex[2]^3*ex[4]^7*ex[6] + 5*ex[2]^4*ex[4]^7*ex[6] - 
    616*ex[2]^2*ex[3]*ex[4]^7*ex[6] - 272*ex[2]^3*ex[3]*ex[4]^7*ex[6] - 
    130*ex[2]^4*ex[3]*ex[4]^7*ex[6] - 14*ex[2]^5*ex[3]*ex[4]^7*ex[6] - 
    1164*ex[2]^2*ex[3]^2*ex[4]^7*ex[6] - 1524*ex[2]^3*ex[3]^2*ex[4]^7*ex[6] - 
    936*ex[2]^4*ex[3]^2*ex[4]^7*ex[6] - 192*ex[2]^5*ex[3]^2*ex[4]^7*ex[6] - 
    31*ex[2]^6*ex[3]^2*ex[4]^7*ex[6] - 904*ex[2]^2*ex[3]^3*ex[4]^7*ex[6] - 
    2240*ex[2]^3*ex[3]^3*ex[4]^7*ex[6] - 2134*ex[2]^4*ex[3]^3*ex[4]^7*ex[6] - 
    1038*ex[2]^5*ex[3]^3*ex[4]^7*ex[6] - 254*ex[2]^6*ex[3]^3*ex[4]^7*ex[6] - 
    8*ex[2]^7*ex[3]^3*ex[4]^7*ex[6] - 250*ex[2]^2*ex[3]^4*ex[4]^7*ex[6] - 
    986*ex[2]^3*ex[3]^4*ex[4]^7*ex[6] - 1525*ex[2]^4*ex[3]^4*ex[4]^7*ex[6] - 
    1052*ex[2]^5*ex[3]^4*ex[4]^7*ex[6] - 271*ex[2]^6*ex[3]^4*ex[4]^7*ex[6] - 
    8*ex[2]^7*ex[3]^4*ex[4]^7*ex[6] + 36*ex[2]*ex[4]^8*ex[6] - 
    2*ex[2]^2*ex[4]^8*ex[6] - 2*ex[2]^3*ex[4]^8*ex[6] + 
    144*ex[2]*ex[3]*ex[4]^8*ex[6] + 88*ex[2]^2*ex[3]*ex[4]^8*ex[6] + 
    44*ex[2]^3*ex[3]*ex[4]^8*ex[6] + 4*ex[2]^4*ex[3]*ex[4]^8*ex[6] + 
    216*ex[2]*ex[3]^2*ex[4]^8*ex[6] + 324*ex[2]^2*ex[3]^2*ex[4]^8*ex[6] + 
    216*ex[2]^3*ex[3]^2*ex[4]^8*ex[6] + 60*ex[2]^4*ex[3]^2*ex[4]^8*ex[6] + 
    12*ex[2]^5*ex[3]^2*ex[4]^8*ex[6] + 144*ex[2]*ex[3]^3*ex[4]^8*ex[6] + 
    376*ex[2]^2*ex[3]^3*ex[4]^8*ex[6] + 388*ex[2]^3*ex[3]^3*ex[4]^8*ex[6] + 
    204*ex[2]^4*ex[3]^3*ex[4]^8*ex[6] + 48*ex[2]^5*ex[3]^3*ex[4]^8*ex[6] + 
    36*ex[2]*ex[3]^4*ex[4]^8*ex[6] + 142*ex[2]^2*ex[3]^4*ex[4]^8*ex[6] + 
    218*ex[2]^3*ex[3]^4*ex[4]^8*ex[6] + 148*ex[2]^4*ex[3]^4*ex[4]^8*ex[6] + 
    36*ex[2]^5*ex[3]^4*ex[4]^8*ex[6] + 2*ex[2]^10*ex[3]^3*ex[6]^2 - 
    3*ex[2]^11*ex[3]^3*ex[6]^2 + 2*ex[2]^10*ex[3]^4*ex[6]^2 - 
    ex[2]^11*ex[3]^4*ex[6]^2 - 3*ex[2]^12*ex[3]^4*ex[6]^2 + 
    119*ex[2]^8*ex[3]^2*ex[4]*ex[6]^2 + 6*ex[2]^9*ex[3]^2*ex[4]*ex[6]^2 - 
    3*ex[2]^10*ex[3]^2*ex[4]*ex[6]^2 + 146*ex[2]^8*ex[3]^3*ex[4]*ex[6]^2 + 
    267*ex[2]^9*ex[3]^3*ex[4]*ex[6]^2 + 162*ex[2]^10*ex[3]^3*ex[4]*ex[6]^2 + 
    ex[2]^11*ex[3]^3*ex[4]*ex[6]^2 + 39*ex[2]^8*ex[3]^4*ex[4]*ex[6]^2 + 
    121*ex[2]^9*ex[3]^4*ex[4]*ex[6]^2 + 211*ex[2]^10*ex[3]^4*ex[4]*ex[6]^2 + 
    161*ex[2]^11*ex[3]^4*ex[4]*ex[6]^2 + 33*ex[2]^12*ex[3]^4*ex[4]*ex[6]^2 + 
    ex[2]^13*ex[3]^4*ex[4]*ex[6]^2 - 3*ex[2]^7*ex[3]*ex[4]^2*ex[6]^2 - 
    709*ex[2]^7*ex[3]^2*ex[4]^2*ex[6]^2 - 28*ex[2]^8*ex[3]^2*ex[4]^2*
     ex[6]^2 + 10*ex[2]^9*ex[3]^2*ex[4]^2*ex[6]^2 - 
    ex[2]^10*ex[3]^2*ex[4]^2*ex[6]^2 - 861*ex[2]^7*ex[3]^3*ex[4]^2*ex[6]^2 - 
    1608*ex[2]^8*ex[3]^3*ex[4]^2*ex[6]^2 - 882*ex[2]^9*ex[3]^3*ex[4]^2*
     ex[6]^2 - 12*ex[2]^10*ex[3]^3*ex[4]^2*ex[6]^2 - 
    2*ex[2]^11*ex[3]^3*ex[4]^2*ex[6]^2 - 227*ex[2]^7*ex[3]^4*ex[4]^2*
     ex[6]^2 - 752*ex[2]^8*ex[3]^4*ex[4]^2*ex[6]^2 - 
    1218*ex[2]^9*ex[3]^4*ex[4]^2*ex[6]^2 - 878*ex[2]^10*ex[3]^4*ex[4]^2*
     ex[6]^2 - 190*ex[2]^11*ex[3]^4*ex[4]^2*ex[6]^2 - 
    5*ex[2]^12*ex[3]^4*ex[4]^2*ex[6]^2 - 3*ex[2]^6*ex[4]^3*ex[6]^2 + 
    126*ex[2]^6*ex[3]*ex[4]^3*ex[6]^2 - ex[2]^7*ex[3]*ex[4]^3*ex[6]^2 - 
    4*ex[2]^8*ex[3]*ex[4]^3*ex[6]^2 + 1885*ex[2]^6*ex[3]^2*ex[4]^3*ex[6]^2 + 
    284*ex[2]^7*ex[3]^2*ex[4]^3*ex[6]^2 + 94*ex[2]^8*ex[3]^2*ex[4]^3*
     ex[6]^2 + ex[2]^9*ex[3]^2*ex[4]^3*ex[6]^2 + 2156*ex[2]^6*ex[3]^3*ex[4]^3*
     ex[6]^2 + 4088*ex[2]^7*ex[3]^3*ex[4]^3*ex[6]^2 + 
    2250*ex[2]^8*ex[3]^3*ex[4]^3*ex[6]^2 + 140*ex[2]^9*ex[3]^3*ex[4]^3*
     ex[6]^2 + 22*ex[2]^10*ex[3]^3*ex[4]^3*ex[6]^2 + 
    556*ex[2]^6*ex[3]^4*ex[4]^3*ex[6]^2 + 1903*ex[2]^7*ex[3]^4*ex[4]^3*
     ex[6]^2 + 3018*ex[2]^8*ex[3]^4*ex[4]^3*ex[6]^2 + 
    2140*ex[2]^9*ex[3]^4*ex[4]^3*ex[6]^2 + 483*ex[2]^10*ex[3]^4*ex[4]^3*
     ex[6]^2 + 14*ex[2]^11*ex[3]^4*ex[4]^3*ex[6]^2 + 
    8*ex[2]^5*ex[4]^4*ex[6]^2 - ex[2]^6*ex[4]^4*ex[6]^2 - 
    519*ex[2]^5*ex[3]*ex[4]^4*ex[6]^2 - 16*ex[2]^6*ex[3]*ex[4]^4*ex[6]^2 + 
    14*ex[2]^7*ex[3]*ex[4]^4*ex[6]^2 - 2875*ex[2]^5*ex[3]^2*ex[4]^4*ex[6]^2 - 
    1048*ex[2]^6*ex[3]^2*ex[4]^4*ex[6]^2 - 476*ex[2]^7*ex[3]^2*ex[4]^4*
     ex[6]^2 - 15*ex[2]^8*ex[3]^2*ex[4]^4*ex[6]^2 - 
    2937*ex[2]^5*ex[3]^3*ex[4]^4*ex[6]^2 - 5682*ex[2]^6*ex[3]^3*ex[4]^4*
     ex[6]^2 - 3297*ex[2]^7*ex[3]^3*ex[4]^4*ex[6]^2 - 
    448*ex[2]^8*ex[3]^3*ex[4]^4*ex[6]^2 - 71*ex[2]^9*ex[3]^3*ex[4]^4*
     ex[6]^2 - 733*ex[2]^5*ex[3]^4*ex[4]^4*ex[6]^2 - 
    2573*ex[2]^6*ex[3]^4*ex[4]^4*ex[6]^2 - 4051*ex[2]^7*ex[3]^4*ex[4]^4*
     ex[6]^2 - 2861*ex[2]^8*ex[3]^4*ex[4]^4*ex[6]^2 - 
    671*ex[2]^9*ex[3]^4*ex[4]^4*ex[6]^2 - 21*ex[2]^10*ex[3]^4*ex[4]^4*
     ex[6]^2 + 26*ex[2]^4*ex[4]^5*ex[6]^2 + 4*ex[2]^5*ex[4]^5*ex[6]^2 + 
    840*ex[2]^4*ex[3]*ex[4]^5*ex[6]^2 + 69*ex[2]^5*ex[3]*ex[4]^5*ex[6]^2 + 
    2606*ex[2]^4*ex[3]^2*ex[4]^5*ex[6]^2 + 1595*ex[2]^5*ex[3]^2*ex[4]^5*
     ex[6]^2 + 769*ex[2]^6*ex[3]^2*ex[4]^5*ex[6]^2 + 
    36*ex[2]^7*ex[3]^2*ex[4]^5*ex[6]^2 + 2292*ex[2]^4*ex[3]^3*ex[4]^5*
     ex[6]^2 + 4551*ex[2]^5*ex[3]^3*ex[4]^5*ex[6]^2 + 
    2862*ex[2]^6*ex[3]^3*ex[4]^5*ex[6]^2 + 633*ex[2]^7*ex[3]^3*ex[4]^5*
     ex[6]^2 + 110*ex[2]^8*ex[3]^3*ex[4]^5*ex[6]^2 + 
    548*ex[2]^4*ex[3]^4*ex[4]^5*ex[6]^2 + 1965*ex[2]^5*ex[3]^4*ex[4]^5*
     ex[6]^2 + 3085*ex[2]^6*ex[3]^4*ex[4]^5*ex[6]^2 + 
    2177*ex[2]^7*ex[3]^4*ex[4]^5*ex[6]^2 + 524*ex[2]^8*ex[3]^4*ex[4]^5*
     ex[6]^2 + 15*ex[2]^9*ex[3]^4*ex[4]^5*ex[6]^2 - 
    68*ex[2]^3*ex[4]^6*ex[6]^2 - 5*ex[2]^4*ex[4]^6*ex[6]^2 - 
    616*ex[2]^3*ex[3]*ex[4]^6*ex[6]^2 - 98*ex[2]^4*ex[3]*ex[4]^6*ex[6]^2 - 
    28*ex[2]^5*ex[3]*ex[4]^6*ex[6]^2 - 1296*ex[2]^3*ex[3]^2*ex[4]^6*ex[6]^2 - 
    1080*ex[2]^4*ex[3]^2*ex[4]^6*ex[6]^2 - 522*ex[2]^5*ex[3]^2*ex[4]^6*
     ex[6]^2 - 28*ex[2]^6*ex[3]^2*ex[4]^6*ex[6]^2 - 
    968*ex[2]^3*ex[3]^3*ex[4]^6*ex[6]^2 - 1982*ex[2]^4*ex[3]^3*ex[4]^6*
     ex[6]^2 - 1368*ex[2]^5*ex[3]^3*ex[4]^6*ex[6]^2 - 
    422*ex[2]^6*ex[3]^3*ex[4]^6*ex[6]^2 - 83*ex[2]^7*ex[3]^3*ex[4]^6*
     ex[6]^2 - 220*ex[2]^3*ex[3]^4*ex[4]^6*ex[6]^2 - 
    803*ex[2]^4*ex[3]^4*ex[4]^6*ex[6]^2 - 1258*ex[2]^5*ex[3]^4*ex[4]^6*
     ex[6]^2 - 886*ex[2]^6*ex[3]^4*ex[4]^6*ex[6]^2 - 
    215*ex[2]^7*ex[3]^4*ex[4]^6*ex[6]^2 - 4*ex[2]^8*ex[3]^4*ex[4]^6*ex[6]^2 + 
    37*ex[2]^2*ex[4]^7*ex[6]^2 + ex[2]^3*ex[4]^7*ex[6]^2 + 
    172*ex[2]^2*ex[3]*ex[4]^7*ex[6]^2 + 44*ex[2]^3*ex[3]*ex[4]^7*ex[6]^2 + 
    16*ex[2]^4*ex[3]*ex[4]^7*ex[6]^2 + 270*ex[2]^2*ex[3]^2*ex[4]^7*ex[6]^2 + 
    270*ex[2]^3*ex[3]^2*ex[4]^7*ex[6]^2 + 126*ex[2]^4*ex[3]^2*ex[4]^7*
     ex[6]^2 + 6*ex[2]^5*ex[3]^2*ex[4]^7*ex[6]^2 + 
    172*ex[2]^2*ex[3]^3*ex[4]^7*ex[6]^2 + 364*ex[2]^3*ex[3]^3*ex[4]^7*
     ex[6]^2 + 276*ex[2]^4*ex[3]^3*ex[4]^7*ex[6]^2 + 
    108*ex[2]^5*ex[3]^3*ex[4]^7*ex[6]^2 + 24*ex[2]^6*ex[3]^3*ex[4]^7*
     ex[6]^2 + 37*ex[2]^2*ex[3]^4*ex[4]^7*ex[6]^2 + 
    137*ex[2]^3*ex[3]^4*ex[4]^7*ex[6]^2 + 214*ex[2]^4*ex[3]^4*ex[4]^7*
     ex[6]^2 + 150*ex[2]^5*ex[3]^4*ex[4]^7*ex[6]^2 + 
    36*ex[2]^6*ex[3]^4*ex[4]^7*ex[6]^2 + ex[2]^9*ex[3]^3*ex[6]^3 - 
    6*ex[2]^10*ex[3]^3*ex[6]^3 + 3*ex[2]^11*ex[3]^3*ex[6]^3 + 
    ex[2]^9*ex[3]^4*ex[6]^3 - 5*ex[2]^10*ex[3]^4*ex[6]^3 - 
    3*ex[2]^11*ex[3]^4*ex[6]^3 + 3*ex[2]^12*ex[3]^4*ex[6]^3 - 
    117*ex[2]^8*ex[3]^2*ex[4]*ex[6]^3 - 6*ex[2]^9*ex[3]^2*ex[4]*ex[6]^3 + 
    ex[2]^10*ex[3]^2*ex[4]*ex[6]^3 - 106*ex[2]^8*ex[3]^3*ex[4]*ex[6]^3 - 
    156*ex[2]^9*ex[3]^3*ex[4]*ex[6]^3 - 110*ex[2]^10*ex[3]^3*ex[4]*ex[6]^3 - 
    25*ex[2]^8*ex[3]^4*ex[4]*ex[6]^3 - 18*ex[2]^9*ex[3]^4*ex[4]*ex[6]^3 - 
    50*ex[2]^10*ex[3]^4*ex[4]*ex[6]^3 - 66*ex[2]^11*ex[3]^4*ex[4]*ex[6]^3 - 
    9*ex[2]^12*ex[3]^4*ex[4]*ex[6]^3 + 3*ex[2]^7*ex[3]*ex[4]^2*ex[6]^3 + 
    579*ex[2]^7*ex[3]^2*ex[4]^2*ex[6]^3 + 17*ex[2]^8*ex[3]^2*ex[4]^2*
     ex[6]^3 - 2*ex[2]^9*ex[3]^2*ex[4]^2*ex[6]^3 + 
    504*ex[2]^7*ex[3]^3*ex[4]^2*ex[6]^3 + 836*ex[2]^8*ex[3]^3*ex[4]^2*
     ex[6]^3 + 472*ex[2]^9*ex[3]^3*ex[4]^2*ex[6]^3 + 
    104*ex[2]^7*ex[3]^4*ex[4]^2*ex[6]^3 + 156*ex[2]^8*ex[3]^4*ex[4]^2*
     ex[6]^3 + 284*ex[2]^9*ex[3]^4*ex[4]^2*ex[6]^3 + 
    276*ex[2]^10*ex[3]^4*ex[4]^2*ex[6]^3 + 44*ex[2]^11*ex[3]^4*ex[4]^2*
     ex[6]^3 + ex[2]^6*ex[4]^3*ex[6]^3 - 80*ex[2]^6*ex[3]*ex[4]^3*ex[6]^3 - 
    2*ex[2]^7*ex[3]*ex[4]^3*ex[6]^3 - 1201*ex[2]^6*ex[3]^2*ex[4]^3*ex[6]^3 - 
    100*ex[2]^7*ex[3]^2*ex[4]^3*ex[6]^3 - 35*ex[2]^8*ex[3]^2*ex[4]^3*
     ex[6]^3 - 1000*ex[2]^6*ex[3]^3*ex[4]^3*ex[6]^3 - 
    1710*ex[2]^7*ex[3]^3*ex[4]^3*ex[6]^3 - 888*ex[2]^8*ex[3]^3*ex[4]^3*
     ex[6]^3 - 18*ex[2]^9*ex[3]^3*ex[4]^3*ex[6]^3 - 
    188*ex[2]^6*ex[3]^4*ex[4]^3*ex[6]^3 - 350*ex[2]^7*ex[3]^4*ex[4]^3*
     ex[6]^3 - 586*ex[2]^8*ex[3]^4*ex[4]^3*ex[6]^3 - 
    514*ex[2]^9*ex[3]^4*ex[4]^3*ex[6]^3 - 90*ex[2]^10*ex[3]^4*ex[4]^3*
     ex[6]^3 - 2*ex[2]^5*ex[4]^4*ex[6]^3 + 257*ex[2]^5*ex[3]*ex[4]^4*
     ex[6]^3 + 12*ex[2]^6*ex[3]*ex[4]^4*ex[6]^3 + 
    1315*ex[2]^5*ex[3]^2*ex[4]^4*ex[6]^3 + 269*ex[2]^6*ex[3]^2*ex[4]^4*
     ex[6]^3 + 110*ex[2]^7*ex[3]^2*ex[4]^4*ex[6]^3 + 
    1015*ex[2]^5*ex[3]^3*ex[4]^4*ex[6]^3 + 1746*ex[2]^6*ex[3]^3*ex[4]^4*
     ex[6]^3 + 861*ex[2]^7*ex[3]^3*ex[4]^4*ex[6]^3 + 
    40*ex[2]^8*ex[3]^3*ex[4]^4*ex[6]^3 + 175*ex[2]^5*ex[3]^4*ex[4]^4*
     ex[6]^3 + 369*ex[2]^6*ex[3]^4*ex[4]^4*ex[6]^3 + 
    599*ex[2]^7*ex[3]^4*ex[4]^4*ex[6]^3 + 501*ex[2]^8*ex[3]^4*ex[4]^4*
     ex[6]^3 + 96*ex[2]^9*ex[3]^4*ex[4]^4*ex[6]^3 - 
    9*ex[2]^4*ex[4]^5*ex[6]^3 - 278*ex[2]^4*ex[3]*ex[4]^5*ex[6]^3 - 
    10*ex[2]^5*ex[3]*ex[4]^5*ex[6]^3 - 756*ex[2]^4*ex[3]^2*ex[4]^5*ex[6]^3 - 
    276*ex[2]^5*ex[3]^2*ex[4]^5*ex[6]^3 - 110*ex[2]^6*ex[3]^2*ex[4]^5*
     ex[6]^3 - 522*ex[2]^4*ex[3]^3*ex[4]^5*ex[6]^3 - 
    890*ex[2]^5*ex[3]^3*ex[4]^5*ex[6]^3 - 414*ex[2]^6*ex[3]^3*ex[4]^5*
     ex[6]^3 - 26*ex[2]^7*ex[3]^3*ex[4]^5*ex[6]^3 - 
    83*ex[2]^4*ex[3]^4*ex[4]^5*ex[6]^3 - 192*ex[2]^5*ex[3]^4*ex[4]^5*
     ex[6]^3 - 308*ex[2]^6*ex[3]^4*ex[4]^5*ex[6]^3 - 
    252*ex[2]^7*ex[3]^4*ex[4]^5*ex[6]^3 - 53*ex[2]^8*ex[3]^4*ex[4]^5*
     ex[6]^3 + 12*ex[2]^3*ex[4]^6*ex[6]^3 + 100*ex[2]^3*ex[3]*ex[4]^6*
     ex[6]^3 + 4*ex[2]^4*ex[3]*ex[4]^6*ex[6]^3 + 180*ex[2]^3*ex[3]^2*ex[4]^6*
     ex[6]^3 + 96*ex[2]^4*ex[3]^2*ex[4]^6*ex[6]^3 + 
    36*ex[2]^5*ex[3]^2*ex[4]^6*ex[6]^3 + 108*ex[2]^3*ex[3]^3*ex[4]^6*
     ex[6]^3 + 180*ex[2]^4*ex[3]^3*ex[4]^6*ex[6]^3 + 
    76*ex[2]^5*ex[3]^3*ex[4]^6*ex[6]^3 + 4*ex[2]^6*ex[3]^3*ex[4]^6*ex[6]^3 + 
    16*ex[2]^3*ex[3]^4*ex[4]^6*ex[6]^3 + 40*ex[2]^4*ex[3]^4*ex[4]^6*ex[6]^3 + 
    64*ex[2]^5*ex[3]^4*ex[4]^6*ex[6]^3 + 52*ex[2]^6*ex[3]^4*ex[4]^6*ex[6]^3 + 
    12*ex[2]^7*ex[3]^4*ex[4]^6*ex[6]^3 - 3*ex[2]^9*ex[3]^3*ex[6]^4 + 
    6*ex[2]^10*ex[3]^3*ex[6]^4 - ex[2]^11*ex[3]^3*ex[6]^4 - 
    3*ex[2]^9*ex[3]^4*ex[6]^4 + 3*ex[2]^10*ex[3]^4*ex[6]^4 + 
    5*ex[2]^11*ex[3]^4*ex[6]^4 - ex[2]^12*ex[3]^4*ex[6]^4 + 
    57*ex[2]^8*ex[3]^2*ex[4]*ex[6]^4 + 2*ex[2]^9*ex[3]^2*ex[4]*ex[6]^4 + 
    40*ex[2]^8*ex[3]^3*ex[4]*ex[6]^4 + 23*ex[2]^9*ex[3]^3*ex[4]*ex[6]^4 + 
    28*ex[2]^10*ex[3]^3*ex[4]*ex[6]^4 + 20*ex[2]^8*ex[3]^4*ex[4]*ex[6]^4 - 
    12*ex[2]^9*ex[3]^4*ex[4]*ex[6]^4 - 24*ex[2]^10*ex[3]^4*ex[4]*ex[6]^4 + 
    8*ex[2]^11*ex[3]^4*ex[4]*ex[6]^4 - ex[2]^7*ex[3]*ex[4]^2*ex[6]^4 - 
    227*ex[2]^7*ex[3]^2*ex[4]^2*ex[6]^4 - 2*ex[2]^8*ex[3]^2*ex[4]^2*ex[6]^4 - 
    132*ex[2]^7*ex[3]^3*ex[4]^2*ex[6]^4 - 148*ex[2]^8*ex[3]^3*ex[4]^2*
     ex[6]^4 - 91*ex[2]^9*ex[3]^3*ex[4]^2*ex[6]^4 - 
    48*ex[2]^7*ex[3]^4*ex[4]^2*ex[6]^4 + 19*ex[2]^8*ex[3]^4*ex[4]^2*ex[6]^4 + 
    47*ex[2]^9*ex[3]^4*ex[4]^2*ex[6]^4 - 20*ex[2]^10*ex[3]^4*ex[4]^2*
     ex[6]^4 + 18*ex[2]^6*ex[3]*ex[4]^3*ex[6]^4 + 347*ex[2]^6*ex[3]^2*ex[4]^3*
     ex[6]^4 + 3*ex[2]^7*ex[3]^2*ex[4]^3*ex[6]^4 + 
    192*ex[2]^6*ex[3]^3*ex[4]^3*ex[6]^4 + 253*ex[2]^7*ex[3]^3*ex[4]^3*
     ex[6]^4 + 116*ex[2]^8*ex[3]^3*ex[4]^3*ex[6]^4 + 
    54*ex[2]^6*ex[3]^4*ex[4]^3*ex[6]^4 - 16*ex[2]^7*ex[3]^4*ex[4]^3*ex[6]^4 - 
    49*ex[2]^8*ex[3]^4*ex[4]^3*ex[6]^4 + 21*ex[2]^9*ex[3]^4*ex[4]^3*ex[6]^4 - 
    43*ex[2]^5*ex[3]*ex[4]^4*ex[6]^4 - 243*ex[2]^5*ex[3]^2*ex[4]^4*ex[6]^4 - 
    8*ex[2]^6*ex[3]^2*ex[4]^4*ex[6]^4 - 133*ex[2]^5*ex[3]^3*ex[4]^4*ex[6]^4 - 
    186*ex[2]^6*ex[3]^3*ex[4]^4*ex[6]^4 - 68*ex[2]^7*ex[3]^3*ex[4]^4*
     ex[6]^4 - 29*ex[2]^5*ex[3]^4*ex[4]^4*ex[6]^4 + 
    8*ex[2]^6*ex[3]^4*ex[4]^4*ex[6]^4 + 28*ex[2]^7*ex[3]^4*ex[4]^4*ex[6]^4 - 
    9*ex[2]^8*ex[3]^4*ex[4]^4*ex[6]^4 + 24*ex[2]^4*ex[3]*ex[4]^5*ex[6]^4 + 
    66*ex[2]^4*ex[3]^2*ex[4]^5*ex[6]^4 + 6*ex[2]^5*ex[3]^2*ex[4]^5*ex[6]^4 + 
    36*ex[2]^4*ex[3]^3*ex[4]^5*ex[6]^4 + 52*ex[2]^5*ex[3]^3*ex[4]^5*ex[6]^4 + 
    16*ex[2]^6*ex[3]^3*ex[4]^5*ex[6]^4 + 6*ex[2]^4*ex[3]^4*ex[4]^5*ex[6]^4 - 
    2*ex[2]^5*ex[3]^4*ex[4]^5*ex[6]^4 - 7*ex[2]^6*ex[3]^4*ex[4]^5*ex[6]^4 + 
    ex[2]^7*ex[3]^4*ex[4]^5*ex[6]^4 + 3*ex[2]^9*ex[3]^3*ex[6]^5 - 
    2*ex[2]^10*ex[3]^3*ex[6]^5 + 3*ex[2]^9*ex[3]^4*ex[6]^5 + 
    ex[2]^10*ex[3]^4*ex[6]^5 - 2*ex[2]^11*ex[3]^4*ex[6]^5 - 
    11*ex[2]^8*ex[3]^2*ex[4]*ex[6]^5 - 10*ex[2]^8*ex[3]^3*ex[4]*ex[6]^5 + 
    6*ex[2]^9*ex[3]^3*ex[4]*ex[6]^5 - 13*ex[2]^8*ex[3]^4*ex[4]*ex[6]^5 - 
    4*ex[2]^9*ex[3]^4*ex[4]*ex[6]^5 + 9*ex[2]^10*ex[3]^4*ex[4]*ex[6]^5 + 
    34*ex[2]^7*ex[3]^2*ex[4]^2*ex[6]^5 + 15*ex[2]^7*ex[3]^3*ex[4]^2*ex[6]^5 - 
    2*ex[2]^8*ex[3]^3*ex[4]^2*ex[6]^5 + 21*ex[2]^7*ex[3]^4*ex[4]^2*ex[6]^5 + 
    7*ex[2]^8*ex[3]^4*ex[4]^2*ex[6]^5 - 14*ex[2]^9*ex[3]^4*ex[4]^2*ex[6]^5 - 
    35*ex[2]^6*ex[3]^2*ex[4]^3*ex[6]^5 - 12*ex[2]^6*ex[3]^3*ex[4]^3*ex[6]^5 - 
    6*ex[2]^7*ex[3]^3*ex[4]^3*ex[6]^5 - 15*ex[2]^6*ex[3]^4*ex[4]^3*ex[6]^5 - 
    6*ex[2]^7*ex[3]^4*ex[4]^3*ex[6]^5 + 9*ex[2]^8*ex[3]^4*ex[4]^3*ex[6]^5 + 
    12*ex[2]^5*ex[3]^2*ex[4]^4*ex[6]^5 + 4*ex[2]^5*ex[3]^3*ex[4]^4*ex[6]^5 + 
    4*ex[2]^6*ex[3]^3*ex[4]^4*ex[6]^5 + 4*ex[2]^5*ex[3]^4*ex[4]^4*ex[6]^5 + 
    2*ex[2]^6*ex[3]^4*ex[4]^4*ex[6]^5 - 2*ex[2]^7*ex[3]^4*ex[4]^4*ex[6]^5 - 
    ex[2]^9*ex[3]^3*ex[6]^6 - ex[2]^9*ex[3]^4*ex[6]^6 - 
    ex[2]^10*ex[3]^4*ex[6]^6 + 2*ex[2]^8*ex[3]^3*ex[4]*ex[6]^6 + 
    3*ex[2]^8*ex[3]^4*ex[4]*ex[6]^6 + 3*ex[2]^9*ex[3]^4*ex[4]*ex[6]^6 - 
    ex[2]^7*ex[3]^3*ex[4]^2*ex[6]^6 - 3*ex[2]^7*ex[3]^4*ex[4]^2*ex[6]^6 - 
    3*ex[2]^8*ex[3]^4*ex[4]^2*ex[6]^6 + ex[2]^6*ex[3]^4*ex[4]^3*ex[6]^6 + 
    ex[2]^7*ex[3]^4*ex[4]^3*ex[6]^6, 
  y[168] -> -ex[2]^2 - ex[2]^3 - ex[2]^2*ex[4] - ex[2]^3*ex[4] + 5*ex[4]^2 + 
    4*ex[2]*ex[4]^2 + 2*ex[4]^3 + 2*ex[2]*ex[4]^3, 
  y[169] -> 62 + 54*ex[3] + 36*ex[2]*ex[3] + 27*ex[3]^2 + 36*ex[2]*ex[3]^2 + 
    9*ex[2]^2*ex[3]^2, y[170] -> -20*ex[2]^4*ex[3]^2 + 
    89*ex[2]^3*ex[3]^2*ex[4] + 9*ex[2]^4*ex[3]^2*ex[4] - 
    49*ex[2]^2*ex[3]*ex[4]^2 - 138*ex[2]^2*ex[3]^2*ex[4]^2 - 
    9*ex[2]^3*ex[3]^2*ex[4]^2 + 9*ex[2]^4*ex[3]^2*ex[4]^2 + 
    89*ex[2]*ex[3]*ex[4]^3 - 9*ex[2]^2*ex[3]*ex[4]^3 + 
    89*ex[2]*ex[3]^2*ex[4]^3 - 9*ex[2]^2*ex[3]^2*ex[4]^3 - 
    18*ex[2]^3*ex[3]^2*ex[4]^3 - 20*ex[4]^4 - 40*ex[3]*ex[4]^4 + 
    9*ex[2]*ex[3]*ex[4]^4 - 20*ex[3]^2*ex[4]^4 + 9*ex[2]*ex[3]^2*ex[4]^4 + 
    9*ex[2]^2*ex[3]^2*ex[4]^4 + 40*ex[2]^4*ex[3]^2*ex[6] - 
    129*ex[2]^3*ex[3]^2*ex[4]*ex[6] - 9*ex[2]^4*ex[3]^2*ex[4]*ex[6] + 
    49*ex[2]^2*ex[3]*ex[4]^2*ex[6] + 138*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 
    18*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] - 49*ex[2]*ex[3]*ex[4]^3*ex[6] - 
    49*ex[2]*ex[3]^2*ex[4]^3*ex[6] - 9*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] - 
    20*ex[2]^4*ex[3]^2*ex[6]^2 + 40*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 - 
    20*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2, 
  y[171] -> 11*ex[2]^2 + 22*ex[2]^2*ex[3] + 41*ex[2]^3*ex[3] + 
    19*ex[2]^4*ex[3] + 11*ex[2]^2*ex[3]^2 + 41*ex[2]^3*ex[3]^2 + 
    60*ex[2]^4*ex[3]^2 + 41*ex[2]^5*ex[3]^2 + 11*ex[2]^6*ex[3]^2 - 
    22*ex[2]*ex[4] + 3*ex[2]^2*ex[4] - 44*ex[2]*ex[3]*ex[4] - 
    76*ex[2]^2*ex[3]*ex[4] - 35*ex[2]^3*ex[3]*ex[4] - 3*ex[2]^4*ex[3]*ex[4] - 
    22*ex[2]*ex[3]^2*ex[4] - 79*ex[2]^2*ex[3]^2*ex[4] - 
    117*ex[2]^3*ex[3]^2*ex[4] - 85*ex[2]^4*ex[3]^2*ex[4] - 
    25*ex[2]^5*ex[3]^2*ex[4] + 11*ex[4]^2 - 6*ex[2]*ex[4]^2 + 
    3*ex[2]^2*ex[4]^2 + 22*ex[3]*ex[4]^2 + 29*ex[2]*ex[3]*ex[4]^2 + 
    19*ex[2]^2*ex[3]*ex[4]^2 + 12*ex[2]^3*ex[3]*ex[4]^2 + 
    11*ex[3]^2*ex[4]^2 + 35*ex[2]*ex[3]^2*ex[4]^2 + 
    57*ex[2]^2*ex[3]^2*ex[4]^2 + 53*ex[2]^3*ex[3]^2*ex[4]^2 + 
    20*ex[2]^4*ex[3]^2*ex[4]^2 + 3*ex[4]^3 - 6*ex[2]*ex[4]^3 + 
    6*ex[3]*ex[4]^3 - 9*ex[2]*ex[3]*ex[4]^3 - 15*ex[2]^2*ex[3]*ex[4]^3 + 
    3*ex[3]^2*ex[4]^3 - 3*ex[2]*ex[3]^2*ex[4]^3 - 
    15*ex[2]^2*ex[3]^2*ex[4]^3 - 9*ex[2]^3*ex[3]^2*ex[4]^3 + 3*ex[4]^4 + 
    6*ex[3]*ex[4]^4 + 6*ex[2]*ex[3]*ex[4]^4 + 3*ex[3]^2*ex[4]^4 + 
    6*ex[2]*ex[3]^2*ex[4]^4 + 3*ex[2]^2*ex[3]^2*ex[4]^4 - 22*ex[2]^2*ex[6] - 
    25*ex[2]^2*ex[3]*ex[6] - 44*ex[2]^3*ex[3]*ex[6] - 
    19*ex[2]^4*ex[3]*ex[6] - 3*ex[2]^2*ex[3]^2*ex[6] - 
    3*ex[2]^3*ex[3]^2*ex[6] + 3*ex[2]^4*ex[3]^2*ex[6] + 
    3*ex[2]^5*ex[3]^2*ex[6] + 25*ex[2]*ex[4]*ex[6] - 3*ex[2]^2*ex[4]*ex[6] + 
    31*ex[2]*ex[3]*ex[4]*ex[6] + 38*ex[2]^2*ex[3]*ex[4]*ex[6] + 
    7*ex[2]^3*ex[3]*ex[4]*ex[6] + 6*ex[2]*ex[3]^2*ex[4]*ex[6] - 
    18*ex[2]^3*ex[3]^2*ex[4]*ex[6] - 12*ex[2]^4*ex[3]^2*ex[4]*ex[6] - 
    3*ex[4]^2*ex[6] + 9*ex[2]*ex[4]^2*ex[6] - 6*ex[3]*ex[4]^2*ex[6] + 
    18*ex[2]*ex[3]*ex[4]^2*ex[6] + 24*ex[2]^2*ex[3]*ex[4]^2*ex[6] - 
    3*ex[3]^2*ex[4]^2*ex[6] + 9*ex[2]*ex[3]^2*ex[4]^2*ex[6] + 
    27*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 15*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] - 
    6*ex[4]^3*ex[6] - 12*ex[3]*ex[4]^3*ex[6] - 12*ex[2]*ex[3]*ex[4]^3*ex[6] - 
    6*ex[3]^2*ex[4]^3*ex[6] - 12*ex[2]*ex[3]^2*ex[4]^3*ex[6] - 
    6*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] + 11*ex[2]^2*ex[6]^2 + 
    3*ex[2]^2*ex[3]*ex[6]^2 + 3*ex[2]^3*ex[3]*ex[6]^2 + 
    3*ex[2]^2*ex[3]^2*ex[6]^2 + 6*ex[2]^3*ex[3]^2*ex[6]^2 + 
    3*ex[2]^4*ex[3]^2*ex[6]^2 - 3*ex[2]*ex[4]*ex[6]^2 - 
    9*ex[2]*ex[3]*ex[4]*ex[6]^2 - 9*ex[2]^2*ex[3]*ex[4]*ex[6]^2 - 
    6*ex[2]*ex[3]^2*ex[4]*ex[6]^2 - 12*ex[2]^2*ex[3]^2*ex[4]*ex[6]^2 - 
    6*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 + 3*ex[4]^2*ex[6]^2 + 
    6*ex[3]*ex[4]^2*ex[6]^2 + 6*ex[2]*ex[3]*ex[4]^2*ex[6]^2 + 
    3*ex[3]^2*ex[4]^2*ex[6]^2 + 6*ex[2]*ex[3]^2*ex[4]^2*ex[6]^2 + 
    3*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2, 
  y[172] -> 4*ex[2]^2 + 2*ex[2]^2*ex[3] - 4*ex[2]*ex[4] + 4*ex[2]^2*ex[4] - 
    ex[2]*ex[3]*ex[4] + 2*ex[2]^2*ex[3]*ex[4] - 4*ex[2]*ex[4]^2 - 
    ex[2]*ex[3]*ex[4]^2 + 2*ex[2]*ex[6] + ex[2]*ex[3]*ex[6] - ex[4]*ex[6] + 
    2*ex[2]*ex[4]*ex[6] - ex[3]*ex[4]*ex[6], 
  y[173] -> ex[2]^4*ex[3]^2 - 2*ex[2]^3*ex[3]^2*ex[4] + 
    2*ex[2]^4*ex[3]^2*ex[4] + ex[2]^2*ex[3]^2*ex[4]^2 - 
    4*ex[2]^3*ex[3]^2*ex[4]^2 + ex[2]^4*ex[3]^2*ex[4]^2 + 
    2*ex[2]^2*ex[3]^2*ex[4]^3 - 2*ex[2]^3*ex[3]^2*ex[4]^3 + 
    ex[2]^2*ex[3]^2*ex[4]^4 + 2*ex[2]^3*ex[3]*ex[6] + 
    2*ex[2]^3*ex[3]^2*ex[6] - 4*ex[2]^2*ex[4]*ex[6] - 
    8*ex[2]^2*ex[3]*ex[4]*ex[6] - 4*ex[2]^2*ex[3]^2*ex[4]*ex[6] + 
    2*ex[2]^3*ex[3]^2*ex[4]*ex[6] + 4*ex[2]*ex[4]^2*ex[6] - 
    4*ex[2]^2*ex[4]^2*ex[6] + 6*ex[2]*ex[3]*ex[4]^2*ex[6] - 
    6*ex[2]^2*ex[3]*ex[4]^2*ex[6] - 2*ex[2]^3*ex[3]*ex[4]^2*ex[6] + 
    2*ex[2]*ex[3]^2*ex[4]^2*ex[6] - 4*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 
    4*ex[2]*ex[4]^3*ex[6] + 6*ex[2]*ex[3]*ex[4]^3*ex[6] + 
    2*ex[2]^2*ex[3]*ex[4]^3*ex[6] + 2*ex[2]*ex[3]^2*ex[4]^3*ex[6] + 
    ex[2]^2*ex[6]^2 + 2*ex[2]^2*ex[3]*ex[6]^2 + ex[2]^2*ex[3]^2*ex[6]^2 - 
    2*ex[2]*ex[4]*ex[6]^2 + 2*ex[2]^2*ex[4]*ex[6]^2 - 
    4*ex[2]*ex[3]*ex[4]*ex[6]^2 + 2*ex[2]^2*ex[3]*ex[4]*ex[6]^2 - 
    2*ex[2]*ex[3]^2*ex[4]*ex[6]^2 + ex[4]^2*ex[6]^2 - 
    2*ex[2]*ex[4]^2*ex[6]^2 + ex[2]^2*ex[4]^2*ex[6]^2 + 
    2*ex[3]*ex[4]^2*ex[6]^2 - 2*ex[2]*ex[3]*ex[4]^2*ex[6]^2 + 
    ex[3]^2*ex[4]^2*ex[6]^2, y[174] -> -3*ex[2]^4*ex[3]^3 - 
    9*ex[2]^5*ex[3]^3 - 9*ex[2]^6*ex[3]^3 - 3*ex[2]^7*ex[3]^3 - 
    11*ex[2]^3*ex[3]^2*ex[4] - 16*ex[2]^4*ex[3]^2*ex[4] + 
    ex[2]^5*ex[3]^2*ex[4] + 6*ex[2]^6*ex[3]^2*ex[4] + 
    6*ex[2]^3*ex[3]^3*ex[4] + 15*ex[2]^4*ex[3]^3*ex[4] + 
    9*ex[2]^5*ex[3]^3*ex[4] - 3*ex[2]^6*ex[3]^3*ex[4] - 
    3*ex[2]^7*ex[3]^3*ex[4] + 20*ex[2]^2*ex[3]*ex[4]^2 + 
    30*ex[2]^3*ex[3]*ex[4]^2 + 7*ex[2]^4*ex[3]*ex[4]^2 - 
    3*ex[2]^5*ex[3]*ex[4]^2 + 23*ex[2]^2*ex[3]^2*ex[4]^2 + 
    20*ex[2]^3*ex[3]^2*ex[4]^2 - 23*ex[2]^4*ex[3]^2*ex[4]^2 - 
    14*ex[2]^5*ex[3]^2*ex[4]^2 + 6*ex[2]^6*ex[3]^2*ex[4]^2 + 
    3*ex[2]^2*ex[3]^3*ex[4]^2 + 21*ex[2]^3*ex[3]^3*ex[4]^2 + 
    45*ex[2]^4*ex[3]^3*ex[4]^2 + 39*ex[2]^5*ex[3]^3*ex[4]^2 + 
    12*ex[2]^6*ex[3]^3*ex[4]^2 - 6*ex[2]*ex[4]^3 - 8*ex[2]^2*ex[4]^3 - 
    5*ex[2]^3*ex[4]^3 - 24*ex[2]*ex[3]*ex[4]^3 - 3*ex[2]^2*ex[3]*ex[4]^3 + 
    40*ex[2]^3*ex[3]*ex[4]^3 + 16*ex[2]^4*ex[3]*ex[4]^3 - 
    3*ex[2]^5*ex[3]*ex[4]^3 - 30*ex[2]*ex[3]^2*ex[4]^3 - 
    46*ex[2]^2*ex[3]^2*ex[4]^3 - 23*ex[2]^3*ex[3]^2*ex[4]^3 - 
    28*ex[2]^4*ex[3]^2*ex[4]^3 - 21*ex[2]^5*ex[3]^2*ex[4]^3 - 
    12*ex[2]*ex[3]^3*ex[4]^3 - 51*ex[2]^2*ex[3]^3*ex[4]^3 - 
    81*ex[2]^3*ex[3]^3*ex[4]^3 - 57*ex[2]^4*ex[3]^3*ex[4]^3 - 
    15*ex[2]^5*ex[3]^3*ex[4]^3 + 6*ex[4]^4 - 6*ex[2]*ex[4]^4 - 
    14*ex[2]^2*ex[4]^4 - 5*ex[2]^3*ex[4]^4 + 18*ex[3]*ex[4]^4 + 
    12*ex[2]*ex[3]*ex[4]^4 + ex[2]^2*ex[3]*ex[4]^4 + 
    16*ex[2]^3*ex[3]*ex[4]^4 + 9*ex[2]^4*ex[3]*ex[4]^4 + 18*ex[3]^2*ex[4]^4 + 
    42*ex[2]*ex[3]^2*ex[4]^4 + 51*ex[2]^2*ex[3]^2*ex[4]^4 + 
    48*ex[2]^3*ex[3]^2*ex[4]^4 + 21*ex[2]^4*ex[3]^2*ex[4]^4 + 
    6*ex[3]^3*ex[4]^4 + 24*ex[2]*ex[3]^3*ex[4]^4 + 
    36*ex[2]^2*ex[3]^3*ex[4]^4 + 24*ex[2]^3*ex[3]^3*ex[4]^4 + 
    6*ex[2]^4*ex[3]^3*ex[4]^4 - 6*ex[2]*ex[4]^5 - 6*ex[2]^2*ex[4]^5 - 
    12*ex[2]*ex[3]*ex[4]^5 - 18*ex[2]^2*ex[3]*ex[4]^5 - 
    6*ex[2]^3*ex[3]*ex[4]^5 - 6*ex[2]*ex[3]^2*ex[4]^5 - 
    12*ex[2]^2*ex[3]^2*ex[4]^5 - 6*ex[2]^3*ex[3]^2*ex[4]^5, 
  y[175] -> -51*ex[2]^3*ex[3]^3 - 102*ex[2]^4*ex[3]^3 - 51*ex[2]^5*ex[3]^3 - 
    26*ex[2]^3*ex[3]^4 - 46*ex[2]^4*ex[3]^4 - 14*ex[2]^5*ex[3]^4 + 
    6*ex[2]^6*ex[3]^4 + 137*ex[2]^2*ex[3]^2*ex[4] + 
    182*ex[2]^3*ex[3]^2*ex[4] + 45*ex[2]^4*ex[3]^2*ex[4] + 
    221*ex[2]^2*ex[3]^3*ex[4] + 372*ex[2]^3*ex[3]^3*ex[4] + 
    145*ex[2]^4*ex[3]^3*ex[4] - 6*ex[2]^5*ex[3]^3*ex[4] + 
    84*ex[2]^2*ex[3]^4*ex[4] + 156*ex[2]^3*ex[3]^4*ex[4] + 
    60*ex[2]^4*ex[3]^4*ex[4] - 12*ex[2]^5*ex[3]^4*ex[4] - 
    131*ex[2]*ex[3]*ex[4]^2 - 86*ex[2]^2*ex[3]*ex[4]^2 - 
    352*ex[2]*ex[3]^2*ex[4]^2 - 400*ex[2]^2*ex[3]^2*ex[4]^2 - 
    80*ex[2]^3*ex[3]^2*ex[4]^2 - 311*ex[2]*ex[3]^3*ex[4]^2 - 
    488*ex[2]^2*ex[3]^3*ex[4]^2 - 171*ex[2]^3*ex[3]^3*ex[4]^2 + 
    6*ex[2]^4*ex[3]^3*ex[4]^2 - 90*ex[2]*ex[3]^4*ex[4]^2 - 
    174*ex[2]^2*ex[3]^4*ex[4]^2 - 78*ex[2]^3*ex[3]^4*ex[4]^2 + 
    6*ex[2]^4*ex[3]^4*ex[4]^2 + 45*ex[4]^3 + 167*ex[3]*ex[4]^3 + 
    90*ex[2]*ex[3]*ex[4]^3 + 231*ex[3]^2*ex[4]^3 + 
    244*ex[2]*ex[3]^2*ex[4]^3 + 45*ex[2]^2*ex[3]^2*ex[4]^3 + 
    141*ex[3]^3*ex[4]^3 + 218*ex[2]*ex[3]^3*ex[4]^3 + 
    77*ex[2]^2*ex[3]^3*ex[4]^3 + 32*ex[3]^4*ex[4]^3 + 
    64*ex[2]*ex[3]^4*ex[4]^3 + 32*ex[2]^2*ex[3]^4*ex[4]^3, 
  y[176] -> 8*ex[2] + 5*ex[2]^2*ex[3] - 5*ex[4] - 10*ex[2]*ex[3]*ex[4] + 
    5*ex[3]*ex[4]^2 + 5*ex[2]*ex[3]*ex[6] - 5*ex[3]*ex[4]*ex[6], 
  y[177] -> -2*ex[2]^3*ex[3]^2 + ex[2]^2*ex[3]*ex[4] + 
    6*ex[2]^2*ex[3]^2*ex[4] - 2*ex[2]*ex[3]*ex[4]^2 + 
    2*ex[2]^2*ex[3]*ex[4]^2 - 6*ex[2]*ex[3]^2*ex[4]^2 - ex[4]^3 + 
    ex[3]*ex[4]^3 - 2*ex[2]*ex[3]*ex[4]^3 + 2*ex[3]^2*ex[4]^3 + 
    2*ex[2]^3*ex[3]^2*ex[6] - ex[2]^2*ex[3]*ex[4]*ex[6] - 
    4*ex[2]^2*ex[3]^2*ex[4]*ex[6] + ex[2]*ex[3]*ex[4]^2*ex[6] + 
    2*ex[2]*ex[3]^2*ex[4]^2*ex[6], 
  y[178] -> 16*ex[2]^3*ex[3]^2 + 39*ex[2]^4*ex[3]^2 + 56*ex[2]^4*ex[3]^3 - 
    6*ex[2]^5*ex[3]^3 - 24*ex[2]*ex[3]*ex[4] - 78*ex[2]^2*ex[3]*ex[4] - 
    144*ex[2]^2*ex[3]^2*ex[4] - 140*ex[2]^3*ex[3]^2*ex[4] - 
    224*ex[2]^3*ex[3]^3*ex[4] + 36*ex[2]^4*ex[3]^3*ex[4] + 39*ex[4]^2 + 
    56*ex[3]*ex[4]^2 + 138*ex[2]*ex[3]*ex[4]^2 + 240*ex[2]*ex[3]^2*ex[4]^2 + 
    178*ex[2]^2*ex[3]^2*ex[4]^2 + 336*ex[2]^2*ex[3]^3*ex[4]^2 - 
    84*ex[2]^3*ex[3]^3*ex[4]^2 - 66*ex[3]*ex[4]^3 - 112*ex[3]^2*ex[4]^3 - 
    92*ex[2]*ex[3]^2*ex[4]^3 - 224*ex[2]*ex[3]^3*ex[4]^3 + 
    96*ex[2]^2*ex[3]^3*ex[4]^3 + 15*ex[3]^2*ex[4]^4 + 56*ex[3]^3*ex[4]^4 - 
    54*ex[2]*ex[3]^3*ex[4]^4 + 12*ex[3]^3*ex[4]^5 + 
    16*ex[2]^2*ex[3]^2*ex[6] + 74*ex[2]^3*ex[3]^2*ex[6] + 
    112*ex[2]^3*ex[3]^3*ex[6] - 24*ex[2]^4*ex[3]^3*ex[6] - 
    66*ex[2]*ex[3]*ex[4]*ex[6] - 128*ex[2]*ex[3]^2*ex[4]*ex[6] - 
    186*ex[2]^2*ex[3]^2*ex[4]*ex[6] - 336*ex[2]^2*ex[3]^3*ex[4]*ex[6] + 
    108*ex[2]^3*ex[3]^3*ex[4]*ex[6] + 66*ex[3]*ex[4]^2*ex[6] + 
    112*ex[3]^2*ex[4]^2*ex[6] + 142*ex[2]*ex[3]^2*ex[4]^2*ex[6] + 
    336*ex[2]*ex[3]^3*ex[4]^2*ex[6] - 180*ex[2]^2*ex[3]^3*ex[4]^2*ex[6] - 
    30*ex[3]^2*ex[4]^3*ex[6] - 112*ex[3]^3*ex[4]^3*ex[6] + 
    132*ex[2]*ex[3]^3*ex[4]^3*ex[6] - 36*ex[3]^3*ex[4]^4*ex[6] + 
    35*ex[2]^2*ex[3]^2*ex[6]^2 + 56*ex[2]^2*ex[3]^3*ex[6]^2 - 
    30*ex[2]^3*ex[3]^3*ex[6]^2 - 50*ex[2]*ex[3]^2*ex[4]*ex[6]^2 - 
    112*ex[2]*ex[3]^3*ex[4]*ex[6]^2 + 96*ex[2]^2*ex[3]^3*ex[4]*ex[6]^2 + 
    15*ex[3]^2*ex[4]^2*ex[6]^2 + 56*ex[3]^3*ex[4]^2*ex[6]^2 - 
    102*ex[2]*ex[3]^3*ex[4]^2*ex[6]^2 + 36*ex[3]^3*ex[4]^3*ex[6]^2 - 
    12*ex[2]^2*ex[3]^3*ex[6]^3 + 24*ex[2]*ex[3]^3*ex[4]*ex[6]^3 - 
    12*ex[3]^3*ex[4]^2*ex[6]^3, y[179] -> -7*ex[2]^2 - 12*ex[2]^3 - 
    6*ex[2]^4 - 7*ex[2]^2*ex[4] - 12*ex[2]^3*ex[4] - 6*ex[2]^4*ex[4] + 
    32*ex[4]^2 + 56*ex[2]*ex[4]^2 + 24*ex[2]^2*ex[4]^2 + 12*ex[4]^3 + 
    24*ex[2]*ex[4]^3 + 12*ex[2]^2*ex[4]^3, 
  y[180] -> 21*ex[2]^2*ex[3]^2 + 36*ex[2]^3*ex[3]^2 + 18*ex[2]^4*ex[3]^2 + 
    24*ex[2]*ex[3]*ex[4] + 36*ex[2]^2*ex[3]*ex[4] - 42*ex[2]*ex[3]^2*ex[4] - 
    72*ex[2]^2*ex[3]^2*ex[4] - 36*ex[2]^3*ex[3]^2*ex[4] + 26*ex[4]^2 - 
    24*ex[3]*ex[4]^2 - 36*ex[2]*ex[3]*ex[4]^2 + 21*ex[3]^2*ex[4]^2 + 
    36*ex[2]*ex[3]^2*ex[4]^2 + 18*ex[2]^2*ex[3]^2*ex[4]^2, 
  y[181] -> 20 + 39*ex[3] + 24*ex[2]*ex[3] + 18*ex[3]^2 + 24*ex[2]*ex[3]^2 + 
    6*ex[2]^2*ex[3]^2, y[182] -> 2*ex[2]^2*ex[3] - 2*ex[2]*ex[3]*ex[4] + 
    2*ex[2]^2*ex[3]*ex[4] - 2*ex[2]*ex[3]*ex[4]^2 + 4*ex[2]*ex[6] + 
    5*ex[2]*ex[3]*ex[6] + 3*ex[2]^2*ex[3]*ex[6] - 5*ex[4]*ex[6] + 
    ex[2]*ex[4]*ex[6] - 5*ex[3]*ex[4]*ex[6] - 3*ex[2]*ex[3]*ex[4]*ex[6], 
  y[183] -> -4*ex[2]^4*ex[3]^2 + 19*ex[2]^3*ex[3]^2*ex[4] + 
    3*ex[2]^4*ex[3]^2*ex[4] - 11*ex[2]^2*ex[3]*ex[4]^2 - 
    30*ex[2]^2*ex[3]^2*ex[4]^2 - 3*ex[2]^3*ex[3]^2*ex[4]^2 + 
    3*ex[2]^4*ex[3]^2*ex[4]^2 + 19*ex[2]*ex[3]*ex[4]^3 - 
    3*ex[2]^2*ex[3]*ex[4]^3 + 19*ex[2]*ex[3]^2*ex[4]^3 - 
    3*ex[2]^2*ex[3]^2*ex[4]^3 - 6*ex[2]^3*ex[3]^2*ex[4]^3 - 4*ex[4]^4 - 
    8*ex[3]*ex[4]^4 + 3*ex[2]*ex[3]*ex[4]^4 - 4*ex[3]^2*ex[4]^4 + 
    3*ex[2]*ex[3]^2*ex[4]^4 + 3*ex[2]^2*ex[3]^2*ex[4]^4 + 
    8*ex[2]^4*ex[3]^2*ex[6] - 27*ex[2]^3*ex[3]^2*ex[4]*ex[6] - 
    3*ex[2]^4*ex[3]^2*ex[4]*ex[6] + 11*ex[2]^2*ex[3]*ex[4]^2*ex[6] + 
    30*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 6*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] - 
    11*ex[2]*ex[3]*ex[4]^3*ex[6] - 11*ex[2]*ex[3]^2*ex[4]^3*ex[6] - 
    3*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] - 4*ex[2]^4*ex[3]^2*ex[6]^2 + 
    8*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 - 4*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2, 
  y[184] -> -4*ex[2]^2 + 21*ex[2]^2*ex[3] + 13*ex[2]^3*ex[3] - 
    3*ex[2]^2*ex[3]^2 - 3*ex[2]^3*ex[3]^2 + 3*ex[2]*ex[4] - 
    35*ex[2]*ex[3]*ex[4] - 22*ex[2]^2*ex[3]*ex[4] + 6*ex[2]*ex[3]^2*ex[4] + 
    6*ex[2]^2*ex[3]^2*ex[4] + ex[4]^2 + 14*ex[3]*ex[4]^2 + 
    9*ex[2]*ex[3]*ex[4]^2 - 3*ex[3]^2*ex[4]^2 - 3*ex[2]*ex[3]^2*ex[4]^2 - 
    8*ex[2]^2*ex[3]*ex[6] + 3*ex[2]^2*ex[3]^2*ex[6] + 
    3*ex[2]^3*ex[3]^2*ex[6] + 5*ex[2]*ex[3]*ex[4]*ex[6] - 
    3*ex[2]*ex[3]^2*ex[4]*ex[6] - 3*ex[2]^2*ex[3]^2*ex[4]*ex[6], 
  y[185] -> -4*ex[2]^3*ex[4] - 5*ex[2]^3*ex[3]*ex[4] - ex[2]^4*ex[3]*ex[4] + 
    2*ex[2]^3*ex[3]^2*ex[4] + 27*ex[2]^4*ex[3]^2*ex[4] + 
    13*ex[2]^5*ex[3]^2*ex[4] + 3*ex[2]^3*ex[3]^3*ex[4] - 
    3*ex[2]^5*ex[3]^3*ex[4] + 9*ex[2]^2*ex[4]^2 + 9*ex[2]^2*ex[3]*ex[4]^2 - 
    6*ex[2]^3*ex[3]*ex[4]^2 - 9*ex[2]^2*ex[3]^2*ex[4]^2 - 
    53*ex[2]^3*ex[3]^2*ex[4]^2 - 22*ex[2]^4*ex[3]^2*ex[4]^2 - 
    9*ex[2]^2*ex[3]^3*ex[4]^2 - 3*ex[2]^3*ex[3]^3*ex[4]^2 + 
    6*ex[2]^4*ex[3]^3*ex[4]^2 - 6*ex[2]*ex[4]^3 - 3*ex[2]*ex[3]*ex[4]^3 + 
    10*ex[2]^2*ex[3]*ex[4]^3 + 12*ex[2]*ex[3]^2*ex[4]^3 + 
    32*ex[2]^2*ex[3]^2*ex[4]^3 + 9*ex[2]^3*ex[3]^2*ex[4]^3 + 
    9*ex[2]*ex[3]^3*ex[4]^3 + 6*ex[2]^2*ex[3]^3*ex[4]^3 - 
    3*ex[2]^3*ex[3]^3*ex[4]^3 + ex[4]^4 - ex[3]*ex[4]^4 - 
    3*ex[2]*ex[3]*ex[4]^4 - 5*ex[3]^2*ex[4]^4 - 6*ex[2]*ex[3]^2*ex[4]^4 - 
    3*ex[3]^3*ex[4]^4 - 3*ex[2]*ex[3]^3*ex[4]^4 + 4*ex[2]^4*ex[3]*ex[6] - 
    21*ex[2]^4*ex[3]^2*ex[6] - 13*ex[2]^5*ex[3]^2*ex[6] + 
    3*ex[2]^4*ex[3]^3*ex[6] + 3*ex[2]^5*ex[3]^3*ex[6] + 
    5*ex[2]^3*ex[3]*ex[4]*ex[6] + 37*ex[2]^3*ex[3]^2*ex[4]*ex[6] + 
    8*ex[2]^4*ex[3]^2*ex[4]*ex[6] - 12*ex[2]^3*ex[3]^3*ex[4]*ex[6] - 
    9*ex[2]^4*ex[3]^3*ex[4]*ex[6] + 3*ex[2]^5*ex[3]^3*ex[4]*ex[6] - 
    11*ex[2]^2*ex[3]*ex[4]^2*ex[6] - 12*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 
    8*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] + 15*ex[2]^2*ex[3]^3*ex[4]^2*ex[6] + 
    12*ex[2]^3*ex[3]^3*ex[4]^2*ex[6] - 3*ex[2]^4*ex[3]^3*ex[4]^2*ex[6] + 
    2*ex[2]*ex[3]*ex[4]^3*ex[6] - 4*ex[2]*ex[3]^2*ex[4]^3*ex[6] - 
    6*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] - 6*ex[2]*ex[3]^3*ex[4]^3*ex[6] - 
    6*ex[2]^2*ex[3]^3*ex[4]^3*ex[6] + 8*ex[2]^4*ex[3]^2*ex[6]^2 - 
    3*ex[2]^4*ex[3]^3*ex[6]^2 - 3*ex[2]^5*ex[3]^3*ex[6]^2 - 
    9*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 + 6*ex[2]^3*ex[3]^3*ex[4]*ex[6]^2 + 
    6*ex[2]^4*ex[3]^3*ex[4]*ex[6]^2 + ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2 - 
    3*ex[2]^2*ex[3]^3*ex[4]^2*ex[6]^2 - 3*ex[2]^3*ex[3]^3*ex[4]^2*ex[6]^2, 
  y[186] -> -3*ex[2]^7*ex[3]^3 + ex[2]^9*ex[3]^3 - 9*ex[2]^7*ex[3]^4 - 
    15*ex[2]^8*ex[3]^4 - 5*ex[2]^9*ex[3]^4 + ex[2]^10*ex[3]^4 - 
    9*ex[2]^7*ex[3]^5 - 30*ex[2]^8*ex[3]^5 - 36*ex[2]^9*ex[3]^5 - 
    18*ex[2]^10*ex[3]^5 - 3*ex[2]^11*ex[3]^5 - 3*ex[2]^7*ex[3]^6 - 
    15*ex[2]^8*ex[3]^6 - 30*ex[2]^9*ex[3]^6 - 30*ex[2]^10*ex[3]^6 - 
    15*ex[2]^11*ex[3]^6 - 3*ex[2]^12*ex[3]^6 + 6*ex[2]^6*ex[3]^2*ex[4] + 
    36*ex[2]^6*ex[3]^3*ex[4] + 27*ex[2]^7*ex[3]^3*ex[4] + 
    6*ex[2]^8*ex[3]^3*ex[4] + ex[2]^9*ex[3]^3*ex[4] + 
    75*ex[2]^6*ex[3]^4*ex[4] + 147*ex[2]^7*ex[3]^4*ex[4] + 
    90*ex[2]^8*ex[3]^4*ex[4] + 25*ex[2]^9*ex[3]^4*ex[4] + 
    7*ex[2]^10*ex[3]^4*ex[4] + 66*ex[2]^6*ex[3]^5*ex[4] + 
    225*ex[2]^7*ex[3]^5*ex[4] + 282*ex[2]^8*ex[3]^5*ex[4] + 
    156*ex[2]^9*ex[3]^5*ex[4] + 36*ex[2]^10*ex[3]^5*ex[4] + 
    3*ex[2]^11*ex[3]^5*ex[4] + 21*ex[2]^6*ex[3]^6*ex[4] + 
    105*ex[2]^7*ex[3]^6*ex[4] + 210*ex[2]^8*ex[3]^6*ex[4] + 
    210*ex[2]^9*ex[3]^6*ex[4] + 105*ex[2]^10*ex[3]^6*ex[4] + 
    21*ex[2]^11*ex[3]^6*ex[4] - 5*ex[2]^5*ex[3]*ex[4]^2 - 
    37*ex[2]^5*ex[3]^2*ex[4]^2 - 15*ex[2]^6*ex[3]^2*ex[4]^2 - 
    8*ex[2]^7*ex[3]^2*ex[4]^2 - 146*ex[2]^5*ex[3]^3*ex[4]^2 - 
    142*ex[2]^6*ex[3]^3*ex[4]^2 - 47*ex[2]^7*ex[3]^3*ex[4]^2 - 
    14*ex[2]^8*ex[3]^3*ex[4]^2 - 5*ex[2]^9*ex[3]^3*ex[4]^2 - 
    264*ex[2]^5*ex[3]^4*ex[4]^2 - 562*ex[2]^6*ex[3]^4*ex[4]^2 - 
    397*ex[2]^7*ex[3]^4*ex[4]^2 - 117*ex[2]^8*ex[3]^4*ex[4]^2 - 
    13*ex[2]^9*ex[3]^4*ex[4]^2 + 5*ex[2]^10*ex[3]^4*ex[4]^2 - 
    213*ex[2]^5*ex[3]^5*ex[4]^2 - 750*ex[2]^6*ex[3]^5*ex[4]^2 - 
    996*ex[2]^7*ex[3]^5*ex[4]^2 - 618*ex[2]^8*ex[3]^5*ex[4]^2 - 
    183*ex[2]^9*ex[3]^5*ex[4]^2 - 24*ex[2]^10*ex[3]^5*ex[4]^2 - 
    63*ex[2]^5*ex[3]^6*ex[4]^2 - 315*ex[2]^6*ex[3]^6*ex[4]^2 - 
    630*ex[2]^7*ex[3]^6*ex[4]^2 - 630*ex[2]^8*ex[3]^6*ex[4]^2 - 
    315*ex[2]^9*ex[3]^6*ex[4]^2 - 63*ex[2]^10*ex[3]^6*ex[4]^2 + 
    12*ex[2]^4*ex[3]*ex[4]^3 - 5*ex[2]^5*ex[3]*ex[4]^3 + 
    90*ex[2]^4*ex[3]^2*ex[4]^3 + 29*ex[2]^5*ex[3]^2*ex[4]^3 - 
    4*ex[2]^6*ex[3]^2*ex[4]^3 - 8*ex[2]^7*ex[3]^2*ex[4]^3 + 
    324*ex[2]^4*ex[3]^3*ex[4]^3 + 364*ex[2]^5*ex[3]^3*ex[4]^3 + 
    120*ex[2]^6*ex[3]^3*ex[4]^3 + 9*ex[2]^7*ex[3]^3*ex[4]^3 - 
    6*ex[2]^8*ex[3]^3*ex[4]^3 - 5*ex[2]^9*ex[3]^3*ex[4]^3 + 
    531*ex[2]^4*ex[3]^4*ex[4]^3 + 1230*ex[2]^5*ex[3]^4*ex[4]^3 + 
    1000*ex[2]^6*ex[3]^4*ex[4]^3 + 355*ex[2]^7*ex[3]^4*ex[4]^3 + 
    45*ex[2]^8*ex[3]^4*ex[4]^3 - 9*ex[2]^9*ex[3]^4*ex[4]^3 + 
    390*ex[2]^4*ex[3]^5*ex[4]^3 + 1425*ex[2]^5*ex[3]^5*ex[4]^3 + 
    2010*ex[2]^6*ex[3]^5*ex[4]^3 + 1380*ex[2]^7*ex[3]^5*ex[4]^3 + 
    480*ex[2]^8*ex[3]^5*ex[4]^3 + 75*ex[2]^9*ex[3]^5*ex[4]^3 + 
    105*ex[2]^4*ex[3]^6*ex[4]^3 + 525*ex[2]^5*ex[3]^6*ex[4]^3 + 
    1050*ex[2]^6*ex[3]^6*ex[4]^3 + 1050*ex[2]^7*ex[3]^6*ex[4]^3 + 
    525*ex[2]^8*ex[3]^6*ex[4]^3 + 105*ex[2]^9*ex[3]^6*ex[4]^3 - 
    16*ex[2]^3*ex[3]*ex[4]^4 + 10*ex[2]^4*ex[3]*ex[4]^4 + 
    ex[2]^5*ex[3]*ex[4]^4 - 144*ex[2]^3*ex[3]^2*ex[4]^4 - 
    56*ex[2]^4*ex[3]^2*ex[4]^4 + 21*ex[2]^5*ex[3]^2*ex[4]^4 + 
    13*ex[2]^6*ex[3]^2*ex[4]^4 - 465*ex[2]^3*ex[3]^3*ex[4]^4 - 
    646*ex[2]^4*ex[3]^3*ex[4]^4 - 301*ex[2]^5*ex[3]^3*ex[4]^4 - 
    44*ex[2]^6*ex[3]^3*ex[4]^4 + 16*ex[2]^7*ex[3]^3*ex[4]^4 + 
    10*ex[2]^8*ex[3]^3*ex[4]^4 - 667*ex[2]^3*ex[3]^4*ex[4]^4 - 
    1705*ex[2]^4*ex[3]^4*ex[4]^4 - 1635*ex[2]^5*ex[3]^4*ex[4]^4 - 
    765*ex[2]^6*ex[3]^4*ex[4]^4 - 180*ex[2]^7*ex[3]^4*ex[4]^4 - 
    12*ex[2]^8*ex[3]^4*ex[4]^4 - 435*ex[2]^3*ex[3]^5*ex[4]^4 - 
    1650*ex[2]^4*ex[3]^5*ex[4]^4 - 2460*ex[2]^5*ex[3]^5*ex[4]^4 - 
    1830*ex[2]^6*ex[3]^5*ex[4]^4 - 705*ex[2]^7*ex[3]^5*ex[4]^4 - 
    120*ex[2]^8*ex[3]^5*ex[4]^4 - 105*ex[2]^3*ex[3]^6*ex[4]^4 - 
    525*ex[2]^4*ex[3]^6*ex[4]^4 - 1050*ex[2]^5*ex[3]^6*ex[4]^4 - 
    1050*ex[2]^6*ex[3]^6*ex[4]^4 - 525*ex[2]^7*ex[3]^6*ex[4]^4 - 
    105*ex[2]^8*ex[3]^6*ex[4]^4 + ex[2]^2*ex[4]^5 + 
    26*ex[2]^2*ex[3]*ex[4]^5 + 2*ex[2]^3*ex[3]*ex[4]^5 + 
    ex[2]^5*ex[3]*ex[4]^5 + 169*ex[2]^2*ex[3]^2*ex[4]^5 + 
    136*ex[2]^3*ex[3]^2*ex[4]^5 + 36*ex[2]^4*ex[3]^2*ex[4]^5 + 
    11*ex[2]^5*ex[3]^2*ex[4]^5 + 2*ex[2]^6*ex[3]^2*ex[4]^5 + 
    432*ex[2]^2*ex[3]^3*ex[4]^5 + 759*ex[2]^3*ex[3]^3*ex[4]^5 + 
    522*ex[2]^4*ex[3]^3*ex[4]^5 + 183*ex[2]^5*ex[3]^3*ex[4]^5 + 
    28*ex[2]^6*ex[3]^3*ex[4]^5 - 2*ex[2]^7*ex[3]^3*ex[4]^5 + 
    519*ex[2]^2*ex[3]^4*ex[4]^5 + 1465*ex[2]^3*ex[3]^4*ex[4]^5 + 
    1630*ex[2]^4*ex[3]^4*ex[4]^5 + 939*ex[2]^5*ex[3]^4*ex[4]^5 + 
    295*ex[2]^6*ex[3]^4*ex[4]^5 + 40*ex[2]^7*ex[3]^4*ex[4]^5 + 
    294*ex[2]^2*ex[3]^5*ex[4]^5 + 1155*ex[2]^3*ex[3]^5*ex[4]^5 + 
    1806*ex[2]^4*ex[3]^5*ex[4]^5 + 1428*ex[2]^5*ex[3]^5*ex[4]^5 + 
    588*ex[2]^6*ex[3]^5*ex[4]^5 + 105*ex[2]^7*ex[3]^5*ex[4]^5 + 
    63*ex[2]^2*ex[3]^6*ex[4]^5 + 315*ex[2]^3*ex[3]^6*ex[4]^5 + 
    630*ex[2]^4*ex[3]^6*ex[4]^5 + 630*ex[2]^5*ex[3]^6*ex[4]^5 + 
    315*ex[2]^6*ex[3]^6*ex[4]^5 + 63*ex[2]^7*ex[3]^6*ex[4]^5 - 
    2*ex[2]*ex[4]^6 - 27*ex[2]*ex[3]*ex[4]^6 - 14*ex[2]^2*ex[3]*ex[4]^6 - 
    3*ex[2]^3*ex[3]*ex[4]^6 - 2*ex[2]^4*ex[3]*ex[4]^6 - 
    117*ex[2]*ex[3]^2*ex[4]^6 - 145*ex[2]^2*ex[3]^2*ex[4]^6 - 
    79*ex[2]^3*ex[3]^2*ex[4]^6 - 29*ex[2]^4*ex[3]^2*ex[4]^6 - 
    4*ex[2]^5*ex[3]^2*ex[4]^6 - 230*ex[2]*ex[3]^3*ex[4]^6 - 
    488*ex[2]^2*ex[3]^3*ex[4]^6 - 429*ex[2]^3*ex[3]^3*ex[4]^6 - 
    206*ex[2]^4*ex[3]^3*ex[4]^6 - 55*ex[2]^5*ex[3]^3*ex[4]^6 - 
    6*ex[2]^6*ex[3]^3*ex[4]^6 - 228*ex[2]*ex[3]^4*ex[4]^6 - 
    702*ex[2]^2*ex[3]^4*ex[4]^6 - 875*ex[2]^3*ex[3]^4*ex[4]^6 - 
    575*ex[2]^4*ex[3]^4*ex[4]^6 - 207*ex[2]^5*ex[3]^4*ex[4]^6 - 
    33*ex[2]^6*ex[3]^4*ex[4]^6 - 111*ex[2]*ex[3]^5*ex[4]^6 - 
    450*ex[2]^2*ex[3]^5*ex[4]^6 - 732*ex[2]^3*ex[3]^5*ex[4]^6 - 
    606*ex[2]^4*ex[3]^5*ex[4]^6 - 261*ex[2]^5*ex[3]^5*ex[4]^6 - 
    48*ex[2]^6*ex[3]^5*ex[4]^6 - 21*ex[2]*ex[3]^6*ex[4]^6 - 
    105*ex[2]^2*ex[3]^6*ex[4]^6 - 210*ex[2]^3*ex[3]^6*ex[4]^6 - 
    210*ex[2]^4*ex[3]^6*ex[4]^6 - 105*ex[2]^5*ex[3]^6*ex[4]^6 - 
    21*ex[2]^6*ex[3]^6*ex[4]^6 + ex[4]^7 + 10*ex[3]*ex[4]^7 + 
    7*ex[2]*ex[3]*ex[4]^7 + 2*ex[2]^2*ex[3]*ex[4]^7 + ex[2]^3*ex[3]*ex[4]^7 + 
    33*ex[3]^2*ex[4]^7 + 51*ex[2]*ex[3]^2*ex[4]^7 + 
    34*ex[2]^2*ex[3]^2*ex[4]^7 + 13*ex[2]^3*ex[3]^2*ex[4]^7 + 
    2*ex[2]^4*ex[3]^2*ex[4]^7 + 52*ex[3]^3*ex[4]^7 + 
    126*ex[2]*ex[3]^3*ex[4]^7 + 128*ex[2]^2*ex[3]^3*ex[4]^7 + 
    71*ex[2]^3*ex[3]^3*ex[4]^7 + 22*ex[2]^4*ex[3]^3*ex[4]^7 + 
    3*ex[2]^5*ex[3]^3*ex[4]^7 + 43*ex[3]^4*ex[4]^7 + 
    142*ex[2]*ex[3]^4*ex[4]^7 + 192*ex[2]^2*ex[3]^4*ex[4]^7 + 
    137*ex[2]^3*ex[3]^4*ex[4]^7 + 53*ex[2]^4*ex[3]^4*ex[4]^7 + 
    9*ex[2]^5*ex[3]^4*ex[4]^7 + 18*ex[3]^5*ex[4]^7 + 
    75*ex[2]*ex[3]^5*ex[4]^7 + 126*ex[2]^2*ex[3]^5*ex[4]^7 + 
    108*ex[2]^3*ex[3]^5*ex[4]^7 + 48*ex[2]^4*ex[3]^5*ex[4]^7 + 
    9*ex[2]^5*ex[3]^5*ex[4]^7 + 3*ex[3]^6*ex[4]^7 + 
    15*ex[2]*ex[3]^6*ex[4]^7 + 30*ex[2]^2*ex[3]^6*ex[4]^7 + 
    30*ex[2]^3*ex[3]^6*ex[4]^7 + 15*ex[2]^4*ex[3]^6*ex[4]^7 + 
    3*ex[2]^5*ex[3]^6*ex[4]^7 + 15*ex[2]^7*ex[3]^3*ex[6] + 
    2*ex[2]^8*ex[3]^3*ex[6] - 3*ex[2]^9*ex[3]^3*ex[6] + 
    39*ex[2]^7*ex[3]^4*ex[6] + 65*ex[2]^8*ex[3]^4*ex[6] + 
    23*ex[2]^9*ex[3]^4*ex[6] - 3*ex[2]^10*ex[3]^4*ex[6] + 
    33*ex[2]^7*ex[3]^5*ex[6] + 108*ex[2]^8*ex[3]^5*ex[6] + 
    126*ex[2]^9*ex[3]^5*ex[6] + 60*ex[2]^10*ex[3]^5*ex[6] + 
    9*ex[2]^11*ex[3]^5*ex[6] + 9*ex[2]^7*ex[3]^6*ex[6] + 
    45*ex[2]^8*ex[3]^6*ex[6] + 90*ex[2]^9*ex[3]^6*ex[6] + 
    90*ex[2]^10*ex[3]^6*ex[6] + 45*ex[2]^11*ex[3]^6*ex[6] + 
    9*ex[2]^12*ex[3]^6*ex[6] - 24*ex[2]^6*ex[3]^2*ex[4]*ex[6] - 
    138*ex[2]^6*ex[3]^3*ex[4]*ex[6] - 94*ex[2]^7*ex[3]^3*ex[4]*ex[6] - 
    18*ex[2]^8*ex[3]^3*ex[4]*ex[6] - 2*ex[2]^9*ex[3]^3*ex[4]*ex[6] - 
    264*ex[2]^6*ex[3]^4*ex[4]*ex[6] - 490*ex[2]^7*ex[3]^4*ex[4]*ex[6] - 
    262*ex[2]^8*ex[3]^4*ex[4]*ex[6] - 50*ex[2]^9*ex[3]^4*ex[4]*ex[6] - 
    14*ex[2]^10*ex[3]^4*ex[4]*ex[6] - 204*ex[2]^6*ex[3]^5*ex[4]*ex[6] - 
    678*ex[2]^7*ex[3]^5*ex[4]*ex[6] - 816*ex[2]^8*ex[3]^5*ex[4]*ex[6] - 
    420*ex[2]^9*ex[3]^5*ex[4]*ex[6] - 84*ex[2]^10*ex[3]^5*ex[4]*ex[6] - 
    6*ex[2]^11*ex[3]^5*ex[4]*ex[6] - 54*ex[2]^6*ex[3]^6*ex[4]*ex[6] - 
    270*ex[2]^7*ex[3]^6*ex[4]*ex[6] - 540*ex[2]^8*ex[3]^6*ex[4]*ex[6] - 
    540*ex[2]^9*ex[3]^6*ex[4]*ex[6] - 270*ex[2]^10*ex[3]^6*ex[4]*ex[6] - 
    54*ex[2]^11*ex[3]^6*ex[4]*ex[6] + 15*ex[2]^5*ex[3]*ex[4]^2*ex[6] + 
    109*ex[2]^5*ex[3]^2*ex[4]^2*ex[6] + 29*ex[2]^6*ex[3]^2*ex[4]^2*ex[6] + 
    16*ex[2]^7*ex[3]^2*ex[4]^2*ex[6] + 450*ex[2]^5*ex[3]^3*ex[4]^2*ex[6] + 
    380*ex[2]^6*ex[3]^3*ex[4]^2*ex[6] + 81*ex[2]^7*ex[3]^3*ex[4]^2*ex[6] + 
    6*ex[2]^8*ex[3]^3*ex[4]^2*ex[6] + 5*ex[2]^9*ex[3]^3*ex[4]^2*ex[6] + 
    758*ex[2]^5*ex[3]^4*ex[4]^2*ex[6] + 1526*ex[2]^6*ex[3]^4*ex[4]^2*ex[6] + 
    975*ex[2]^7*ex[3]^4*ex[4]^2*ex[6] + 249*ex[2]^8*ex[3]^4*ex[4]^2*ex[6] + 
    37*ex[2]^9*ex[3]^4*ex[4]^2*ex[6] - 5*ex[2]^10*ex[3]^4*ex[4]^2*ex[6] + 
    537*ex[2]^5*ex[3]^5*ex[4]^2*ex[6] + 1830*ex[2]^6*ex[3]^5*ex[4]^2*ex[6] + 
    2310*ex[2]^7*ex[3]^5*ex[4]^2*ex[6] + 1320*ex[2]^8*ex[3]^5*ex[4]^2*ex[6] + 
    345*ex[2]^9*ex[3]^5*ex[4]^2*ex[6] + 42*ex[2]^10*ex[3]^5*ex[4]^2*ex[6] + 
    135*ex[2]^5*ex[3]^6*ex[4]^2*ex[6] + 675*ex[2]^6*ex[3]^6*ex[4]^2*ex[6] + 
    1350*ex[2]^7*ex[3]^6*ex[4]^2*ex[6] + 1350*ex[2]^8*ex[3]^6*ex[4]^2*ex[6] + 
    675*ex[2]^9*ex[3]^6*ex[4]^2*ex[6] + 135*ex[2]^10*ex[3]^6*ex[4]^2*ex[6] - 
    26*ex[2]^4*ex[3]*ex[4]^3*ex[6] + 10*ex[2]^5*ex[3]*ex[4]^3*ex[6] - 
    222*ex[2]^4*ex[3]^2*ex[4]^3*ex[6] - 66*ex[2]^5*ex[3]^2*ex[4]^3*ex[6] + 
    8*ex[2]^7*ex[3]^2*ex[4]^3*ex[6] - 806*ex[2]^4*ex[3]^3*ex[4]^3*ex[6] - 
    836*ex[2]^5*ex[3]^3*ex[4]^3*ex[6] - 252*ex[2]^6*ex[3]^3*ex[4]^3*ex[6] - 
    36*ex[2]^7*ex[3]^3*ex[4]^3*ex[6] - 14*ex[2]^8*ex[3]^3*ex[4]^3*ex[6] - 
    1198*ex[2]^4*ex[3]^4*ex[4]^3*ex[6] - 2624*ex[2]^5*ex[3]^4*ex[4]^3*ex[6] - 
    1960*ex[2]^6*ex[3]^4*ex[4]^3*ex[6] - 636*ex[2]^7*ex[3]^4*ex[4]^3*ex[6] - 
    98*ex[2]^8*ex[3]^4*ex[4]^3*ex[6] + 4*ex[2]^9*ex[3]^4*ex[4]^3*ex[6] - 
    768*ex[2]^4*ex[3]^5*ex[4]^3*ex[6] - 2700*ex[2]^5*ex[3]^5*ex[4]^3*ex[6] - 
    3600*ex[2]^6*ex[3]^5*ex[4]^3*ex[6] - 2280*ex[2]^7*ex[3]^5*ex[4]^3*ex[6] - 
    720*ex[2]^8*ex[3]^5*ex[4]^3*ex[6] - 108*ex[2]^9*ex[3]^5*ex[4]^3*ex[6] - 
    180*ex[2]^4*ex[3]^6*ex[4]^3*ex[6] - 900*ex[2]^5*ex[3]^6*ex[4]^3*ex[6] - 
    1800*ex[2]^6*ex[3]^6*ex[4]^3*ex[6] - 1800*ex[2]^7*ex[3]^6*ex[4]^3*ex[6] - 
    900*ex[2]^8*ex[3]^6*ex[4]^3*ex[6] - 180*ex[2]^9*ex[3]^6*ex[4]^3*ex[6] + 
    32*ex[2]^3*ex[3]*ex[4]^4*ex[6] - 8*ex[2]^4*ex[3]*ex[4]^4*ex[6] - 
    ex[2]^5*ex[3]*ex[4]^4*ex[6] + 298*ex[2]^3*ex[3]^2*ex[4]^4*ex[6] + 
    144*ex[2]^4*ex[3]^2*ex[4]^4*ex[6] - 3*ex[2]^5*ex[3]^2*ex[4]^4*ex[6] - 
    5*ex[2]^6*ex[3]^2*ex[4]^4*ex[6] + 873*ex[2]^3*ex[3]^3*ex[4]^4*ex[6] + 
    1146*ex[2]^4*ex[3]^3*ex[4]^4*ex[6] + 519*ex[2]^5*ex[3]^3*ex[4]^4*ex[6] + 
    116*ex[2]^6*ex[3]^3*ex[4]^4*ex[6] + 20*ex[2]^7*ex[3]^3*ex[4]^4*ex[6] + 
    1099*ex[2]^3*ex[3]^4*ex[4]^4*ex[6] + 2631*ex[2]^4*ex[3]^4*ex[4]^4*ex[6] + 
    2285*ex[2]^5*ex[3]^4*ex[4]^4*ex[6] + 939*ex[2]^6*ex[3]^4*ex[4]^4*ex[6] + 
    202*ex[2]^7*ex[3]^4*ex[4]^4*ex[6] + 16*ex[2]^8*ex[3]^4*ex[4]^4*ex[6] + 
    627*ex[2]^3*ex[3]^5*ex[4]^4*ex[6] + 2280*ex[2]^4*ex[3]^5*ex[4]^4*ex[6] + 
    3210*ex[2]^5*ex[3]^5*ex[4]^4*ex[6] + 2220*ex[2]^6*ex[3]^5*ex[4]^4*ex[6] + 
    795*ex[2]^7*ex[3]^5*ex[4]^4*ex[6] + 132*ex[2]^8*ex[3]^5*ex[4]^4*ex[6] + 
    135*ex[2]^3*ex[3]^6*ex[4]^4*ex[6] + 675*ex[2]^4*ex[3]^6*ex[4]^4*ex[6] + 
    1350*ex[2]^5*ex[3]^6*ex[4]^4*ex[6] + 1350*ex[2]^6*ex[3]^6*ex[4]^4*ex[6] + 
    675*ex[2]^7*ex[3]^6*ex[4]^4*ex[6] + 135*ex[2]^8*ex[3]^6*ex[4]^4*ex[6] - 
    2*ex[2]^2*ex[4]^5*ex[6] - 44*ex[2]^2*ex[3]*ex[4]^5*ex[6] - 
    12*ex[2]^3*ex[3]*ex[4]^5*ex[6] + 2*ex[2]^4*ex[3]*ex[4]^5*ex[6] - 
    242*ex[2]^2*ex[3]^2*ex[4]^5*ex[6] - 192*ex[2]^3*ex[3]^2*ex[4]^5*ex[6] - 
    42*ex[2]^4*ex[3]^2*ex[4]^5*ex[6] - 8*ex[2]^5*ex[3]^2*ex[4]^5*ex[6] - 
    528*ex[2]^2*ex[3]^3*ex[4]^5*ex[6] - 846*ex[2]^3*ex[3]^3*ex[4]^5*ex[6] - 
    498*ex[2]^4*ex[3]^3*ex[4]^5*ex[6] - 138*ex[2]^5*ex[3]^3*ex[4]^5*ex[6] - 
    18*ex[2]^6*ex[3]^3*ex[4]^5*ex[6] - 550*ex[2]^2*ex[3]^4*ex[4]^5*ex[6] - 
    1434*ex[2]^3*ex[3]^4*ex[4]^5*ex[6] - 1418*ex[2]^4*ex[3]^4*ex[4]^5*ex[6] - 
    698*ex[2]^5*ex[3]^4*ex[4]^5*ex[6] - 188*ex[2]^6*ex[3]^4*ex[4]^5*ex[6] - 
    24*ex[2]^7*ex[3]^4*ex[4]^5*ex[6] - 276*ex[2]^2*ex[3]^5*ex[4]^5*ex[6] - 
    1038*ex[2]^3*ex[3]^5*ex[4]^5*ex[6] - 1536*ex[2]^4*ex[3]^5*ex[4]^5*ex[6] - 
    1140*ex[2]^5*ex[3]^5*ex[4]^5*ex[6] - 444*ex[2]^6*ex[3]^5*ex[4]^5*ex[6] - 
    78*ex[2]^7*ex[3]^5*ex[4]^5*ex[6] - 54*ex[2]^2*ex[3]^6*ex[4]^5*ex[6] - 
    270*ex[2]^3*ex[3]^6*ex[4]^5*ex[6] - 540*ex[2]^4*ex[3]^6*ex[4]^5*ex[6] - 
    540*ex[2]^5*ex[3]^6*ex[4]^5*ex[6] - 270*ex[2]^6*ex[3]^6*ex[4]^5*ex[6] - 
    54*ex[2]^7*ex[3]^6*ex[4]^5*ex[6] + 2*ex[2]*ex[4]^6*ex[6] + 
    23*ex[2]*ex[3]*ex[4]^6*ex[6] + 10*ex[2]^2*ex[3]*ex[4]^6*ex[6] - 
    ex[2]^3*ex[3]*ex[4]^6*ex[6] + 81*ex[2]*ex[3]^2*ex[4]^6*ex[6] + 
    85*ex[2]^2*ex[3]^2*ex[4]^6*ex[6] + 29*ex[2]^3*ex[3]^2*ex[4]^6*ex[6] + 
    5*ex[2]^4*ex[3]^2*ex[4]^6*ex[6] + 134*ex[2]*ex[3]^3*ex[4]^6*ex[6] + 
    248*ex[2]^2*ex[3]^3*ex[4]^6*ex[6] + 171*ex[2]^3*ex[3]^3*ex[4]^6*ex[6] + 
    54*ex[2]^4*ex[3]^3*ex[4]^6*ex[6] + 7*ex[2]^5*ex[3]^3*ex[4]^6*ex[6] + 
    116*ex[2]*ex[3]^4*ex[4]^6*ex[6] + 326*ex[2]^2*ex[3]^4*ex[4]^6*ex[6] + 
    357*ex[2]^3*ex[3]^4*ex[4]^6*ex[6] + 199*ex[2]^4*ex[3]^4*ex[4]^6*ex[6] + 
    61*ex[2]^5*ex[3]^4*ex[4]^6*ex[6] + 9*ex[2]^6*ex[3]^4*ex[4]^6*ex[6] + 
    51*ex[2]*ex[3]^5*ex[4]^6*ex[6] + 198*ex[2]^2*ex[3]^5*ex[4]^6*ex[6] + 
    306*ex[2]^3*ex[3]^5*ex[4]^6*ex[6] + 240*ex[2]^4*ex[3]^5*ex[4]^6*ex[6] + 
    99*ex[2]^5*ex[3]^5*ex[4]^6*ex[6] + 18*ex[2]^6*ex[3]^5*ex[4]^6*ex[6] + 
    9*ex[2]*ex[3]^6*ex[4]^6*ex[6] + 45*ex[2]^2*ex[3]^6*ex[4]^6*ex[6] + 
    90*ex[2]^3*ex[3]^6*ex[4]^6*ex[6] + 90*ex[2]^4*ex[3]^6*ex[4]^6*ex[6] + 
    45*ex[2]^5*ex[3]^6*ex[4]^6*ex[6] + 9*ex[2]^6*ex[3]^6*ex[4]^6*ex[6] - 
    29*ex[2]^7*ex[3]^3*ex[6]^2 - 6*ex[2]^8*ex[3]^3*ex[6]^2 + 
    3*ex[2]^9*ex[3]^3*ex[6]^2 - 65*ex[2]^7*ex[3]^4*ex[6]^2 - 
    107*ex[2]^8*ex[3]^4*ex[6]^2 - 39*ex[2]^9*ex[3]^4*ex[6]^2 + 
    3*ex[2]^10*ex[3]^4*ex[6]^2 - 45*ex[2]^7*ex[3]^5*ex[6]^2 - 
    144*ex[2]^8*ex[3]^5*ex[6]^2 - 162*ex[2]^9*ex[3]^5*ex[6]^2 - 
    72*ex[2]^10*ex[3]^5*ex[6]^2 - 9*ex[2]^11*ex[3]^5*ex[6]^2 - 
    9*ex[2]^7*ex[3]^6*ex[6]^2 - 45*ex[2]^8*ex[3]^6*ex[6]^2 - 
    90*ex[2]^9*ex[3]^6*ex[6]^2 - 90*ex[2]^10*ex[3]^6*ex[6]^2 - 
    45*ex[2]^11*ex[3]^6*ex[6]^2 - 9*ex[2]^12*ex[3]^6*ex[6]^2 + 
    36*ex[2]^6*ex[3]^2*ex[4]*ex[6]^2 + 200*ex[2]^6*ex[3]^3*ex[4]*ex[6]^2 + 
    117*ex[2]^7*ex[3]^3*ex[4]*ex[6]^2 + 18*ex[2]^8*ex[3]^3*ex[4]*ex[6]^2 + 
    ex[2]^9*ex[3]^3*ex[4]*ex[6]^2 + 350*ex[2]^6*ex[3]^4*ex[4]*ex[6]^2 + 
    611*ex[2]^7*ex[3]^4*ex[4]*ex[6]^2 + 279*ex[2]^8*ex[3]^4*ex[4]*ex[6]^2 + 
    25*ex[2]^9*ex[3]^4*ex[4]*ex[6]^2 + 7*ex[2]^10*ex[3]^4*ex[4]*ex[6]^2 + 
    228*ex[2]^6*ex[3]^5*ex[4]*ex[6]^2 + 735*ex[2]^7*ex[3]^5*ex[4]*ex[6]^2 + 
    840*ex[2]^8*ex[3]^5*ex[4]*ex[6]^2 + 390*ex[2]^9*ex[3]^5*ex[4]*ex[6]^2 + 
    60*ex[2]^10*ex[3]^5*ex[4]*ex[6]^2 + 3*ex[2]^11*ex[3]^5*ex[4]*ex[6]^2 + 
    45*ex[2]^6*ex[3]^6*ex[4]*ex[6]^2 + 225*ex[2]^7*ex[3]^6*ex[4]*ex[6]^2 + 
    450*ex[2]^8*ex[3]^6*ex[4]*ex[6]^2 + 450*ex[2]^9*ex[3]^6*ex[4]*ex[6]^2 + 
    225*ex[2]^10*ex[3]^6*ex[4]*ex[6]^2 + 45*ex[2]^11*ex[3]^6*ex[4]*ex[6]^2 - 
    15*ex[2]^5*ex[3]*ex[4]^2*ex[6]^2 - 113*ex[2]^5*ex[3]^2*ex[4]^2*ex[6]^2 - 
    13*ex[2]^6*ex[3]^2*ex[4]^2*ex[6]^2 - 8*ex[2]^7*ex[3]^2*ex[4]^2*ex[6]^2 - 
    510*ex[2]^5*ex[3]^3*ex[4]^2*ex[6]^2 - 372*ex[2]^6*ex[3]^3*ex[4]^2*
     ex[6]^2 - 54*ex[2]^7*ex[3]^3*ex[4]^2*ex[6]^2 + 
    8*ex[2]^8*ex[3]^3*ex[4]^2*ex[6]^2 - 782*ex[2]^5*ex[3]^4*ex[4]^2*ex[6]^2 - 
    1466*ex[2]^6*ex[3]^4*ex[4]^2*ex[6]^2 - 810*ex[2]^7*ex[3]^4*ex[4]^2*
     ex[6]^2 - 150*ex[2]^8*ex[3]^4*ex[4]^2*ex[6]^2 - 
    24*ex[2]^9*ex[3]^4*ex[4]^2*ex[6]^2 - 468*ex[2]^5*ex[3]^5*ex[4]^2*
     ex[6]^2 - 1530*ex[2]^6*ex[3]^5*ex[4]^2*ex[6]^2 - 
    1800*ex[2]^7*ex[3]^5*ex[4]^2*ex[6]^2 - 900*ex[2]^8*ex[3]^5*ex[4]^2*
     ex[6]^2 - 180*ex[2]^9*ex[3]^5*ex[4]^2*ex[6]^2 - 
    18*ex[2]^10*ex[3]^5*ex[4]^2*ex[6]^2 - 90*ex[2]^5*ex[3]^6*ex[4]^2*
     ex[6]^2 - 450*ex[2]^6*ex[3]^6*ex[4]^2*ex[6]^2 - 
    900*ex[2]^7*ex[3]^6*ex[4]^2*ex[6]^2 - 900*ex[2]^8*ex[3]^6*ex[4]^2*
     ex[6]^2 - 450*ex[2]^9*ex[3]^6*ex[4]^2*ex[6]^2 - 
    90*ex[2]^10*ex[3]^6*ex[4]^2*ex[6]^2 + 16*ex[2]^4*ex[3]*ex[4]^3*ex[6]^2 - 
    5*ex[2]^5*ex[3]*ex[4]^3*ex[6]^2 + 187*ex[2]^4*ex[3]^2*ex[4]^3*ex[6]^2 + 
    53*ex[2]^5*ex[3]^2*ex[4]^3*ex[6]^2 + 4*ex[2]^6*ex[3]^2*ex[4]^3*ex[6]^2 + 
    684*ex[2]^4*ex[3]^3*ex[4]^3*ex[6]^2 + 630*ex[2]^5*ex[3]^3*ex[4]^3*
     ex[6]^2 + 144*ex[2]^6*ex[3]^3*ex[4]^3*ex[6]^2 - 
    2*ex[2]^7*ex[3]^3*ex[4]^3*ex[6]^2 + 901*ex[2]^4*ex[3]^4*ex[4]^3*ex[6]^2 + 
    1822*ex[2]^5*ex[3]^4*ex[4]^3*ex[6]^2 + 1176*ex[2]^6*ex[3]^4*ex[4]^3*
     ex[6]^2 + 290*ex[2]^7*ex[3]^4*ex[4]^3*ex[6]^2 + 
    35*ex[2]^8*ex[3]^4*ex[4]^3*ex[6]^2 + 486*ex[2]^4*ex[3]^5*ex[4]^3*
     ex[6]^2 + 1620*ex[2]^5*ex[3]^5*ex[4]^3*ex[6]^2 + 
    1980*ex[2]^6*ex[3]^5*ex[4]^3*ex[6]^2 + 1080*ex[2]^7*ex[3]^5*ex[4]^3*
     ex[6]^2 + 270*ex[2]^8*ex[3]^5*ex[4]^3*ex[6]^2 + 
    36*ex[2]^9*ex[3]^5*ex[4]^3*ex[6]^2 + 90*ex[2]^4*ex[3]^6*ex[4]^3*ex[6]^2 + 
    450*ex[2]^5*ex[3]^6*ex[4]^3*ex[6]^2 + 900*ex[2]^6*ex[3]^6*ex[4]^3*
     ex[6]^2 + 900*ex[2]^7*ex[3]^6*ex[4]^3*ex[6]^2 + 
    450*ex[2]^8*ex[3]^6*ex[4]^3*ex[6]^2 + 90*ex[2]^9*ex[3]^6*ex[4]^3*
     ex[6]^2 - 20*ex[2]^3*ex[3]*ex[4]^4*ex[6]^2 - 2*ex[2]^4*ex[3]*ex[4]^4*
     ex[6]^2 - 188*ex[2]^3*ex[3]^2*ex[4]^4*ex[6]^2 - 
    94*ex[2]^4*ex[3]^2*ex[4]^4*ex[6]^2 - 2*ex[2]^5*ex[3]^2*ex[4]^4*ex[6]^2 - 
    489*ex[2]^3*ex[3]^3*ex[4]^4*ex[6]^2 - 570*ex[2]^4*ex[3]^3*ex[4]^4*
     ex[6]^2 - 201*ex[2]^5*ex[3]^3*ex[4]^4*ex[6]^2 - 
    20*ex[2]^6*ex[3]^3*ex[4]^4*ex[6]^2 - 531*ex[2]^3*ex[3]^4*ex[4]^4*
     ex[6]^2 - 1155*ex[2]^4*ex[3]^4*ex[4]^4*ex[6]^2 - 
    843*ex[2]^5*ex[3]^4*ex[4]^4*ex[6]^2 - 245*ex[2]^6*ex[3]^4*ex[4]^4*
     ex[6]^2 - 26*ex[2]^7*ex[3]^4*ex[4]^4*ex[6]^2 - 
    255*ex[2]^3*ex[3]^5*ex[4]^4*ex[6]^2 - 870*ex[2]^4*ex[3]^5*ex[4]^4*
     ex[6]^2 - 1110*ex[2]^5*ex[3]^5*ex[4]^4*ex[6]^2 - 
    660*ex[2]^6*ex[3]^5*ex[4]^4*ex[6]^2 - 195*ex[2]^7*ex[3]^5*ex[4]^4*
     ex[6]^2 - 30*ex[2]^8*ex[3]^5*ex[4]^4*ex[6]^2 - 
    45*ex[2]^3*ex[3]^6*ex[4]^4*ex[6]^2 - 225*ex[2]^4*ex[3]^6*ex[4]^4*
     ex[6]^2 - 450*ex[2]^5*ex[3]^6*ex[4]^4*ex[6]^2 - 
    450*ex[2]^6*ex[3]^6*ex[4]^4*ex[6]^2 - 225*ex[2]^7*ex[3]^6*ex[4]^4*
     ex[6]^2 - 45*ex[2]^8*ex[3]^6*ex[4]^4*ex[6]^2 + ex[2]^2*ex[4]^5*ex[6]^2 + 
    18*ex[2]^2*ex[3]*ex[4]^5*ex[6]^2 + 6*ex[2]^3*ex[3]*ex[4]^5*ex[6]^2 + 
    79*ex[2]^2*ex[3]^2*ex[4]^5*ex[6]^2 + 56*ex[2]^3*ex[3]^2*ex[4]^5*ex[6]^2 + 
    7*ex[2]^4*ex[3]^2*ex[4]^5*ex[6]^2 + 144*ex[2]^2*ex[3]^3*ex[4]^5*ex[6]^2 + 
    201*ex[2]^3*ex[3]^3*ex[4]^5*ex[6]^2 + 90*ex[2]^4*ex[3]^3*ex[4]^5*
     ex[6]^2 + 13*ex[2]^5*ex[3]^3*ex[4]^5*ex[6]^2 + 
    127*ex[2]^2*ex[3]^4*ex[4]^5*ex[6]^2 + 295*ex[2]^3*ex[3]^4*ex[4]^5*
     ex[6]^2 + 237*ex[2]^4*ex[3]^4*ex[4]^5*ex[6]^2 + 
    77*ex[2]^5*ex[3]^4*ex[4]^5*ex[6]^2 + 8*ex[2]^6*ex[3]^4*ex[4]^5*ex[6]^2 + 
    54*ex[2]^2*ex[3]^5*ex[4]^5*ex[6]^2 + 189*ex[2]^3*ex[3]^5*ex[4]^5*
     ex[6]^2 + 252*ex[2]^4*ex[3]^5*ex[4]^5*ex[6]^2 + 
    162*ex[2]^5*ex[3]^5*ex[4]^5*ex[6]^2 + 54*ex[2]^6*ex[3]^5*ex[4]^5*
     ex[6]^2 + 9*ex[2]^7*ex[3]^5*ex[4]^5*ex[6]^2 + 
    9*ex[2]^2*ex[3]^6*ex[4]^5*ex[6]^2 + 45*ex[2]^3*ex[3]^6*ex[4]^5*ex[6]^2 + 
    90*ex[2]^4*ex[3]^6*ex[4]^5*ex[6]^2 + 90*ex[2]^5*ex[3]^6*ex[4]^5*ex[6]^2 + 
    45*ex[2]^6*ex[3]^6*ex[4]^5*ex[6]^2 + 9*ex[2]^7*ex[3]^6*ex[4]^5*ex[6]^2 + 
    27*ex[2]^7*ex[3]^3*ex[6]^3 + 6*ex[2]^8*ex[3]^3*ex[6]^3 - 
    ex[2]^9*ex[3]^3*ex[6]^3 + 51*ex[2]^7*ex[3]^4*ex[6]^3 + 
    81*ex[2]^8*ex[3]^4*ex[6]^3 + 29*ex[2]^9*ex[3]^4*ex[6]^3 - 
    ex[2]^10*ex[3]^4*ex[6]^3 + 27*ex[2]^7*ex[3]^5*ex[6]^3 + 
    84*ex[2]^8*ex[3]^5*ex[6]^3 + 90*ex[2]^9*ex[3]^5*ex[6]^3 + 
    36*ex[2]^10*ex[3]^5*ex[6]^3 + 3*ex[2]^11*ex[3]^5*ex[6]^3 + 
    3*ex[2]^7*ex[3]^6*ex[6]^3 + 15*ex[2]^8*ex[3]^6*ex[6]^3 + 
    30*ex[2]^9*ex[3]^6*ex[6]^3 + 30*ex[2]^10*ex[3]^6*ex[6]^3 + 
    15*ex[2]^11*ex[3]^6*ex[6]^3 + 3*ex[2]^12*ex[3]^6*ex[6]^3 - 
    24*ex[2]^6*ex[3]^2*ex[4]*ex[6]^3 - 134*ex[2]^6*ex[3]^3*ex[4]*ex[6]^3 - 
    60*ex[2]^7*ex[3]^3*ex[4]*ex[6]^3 - 6*ex[2]^8*ex[3]^3*ex[4]*ex[6]^3 - 
    212*ex[2]^6*ex[3]^4*ex[4]*ex[6]^3 - 344*ex[2]^7*ex[3]^4*ex[4]*ex[6]^3 - 
    132*ex[2]^8*ex[3]^4*ex[4]*ex[6]^3 - 108*ex[2]^6*ex[3]^5*ex[4]*ex[6]^3 - 
    336*ex[2]^7*ex[3]^5*ex[4]*ex[6]^3 - 360*ex[2]^8*ex[3]^5*ex[4]*ex[6]^3 - 
    144*ex[2]^9*ex[3]^5*ex[4]*ex[6]^3 - 12*ex[2]^10*ex[3]^5*ex[4]*ex[6]^3 - 
    12*ex[2]^6*ex[3]^6*ex[4]*ex[6]^3 - 60*ex[2]^7*ex[3]^6*ex[4]*ex[6]^3 - 
    120*ex[2]^8*ex[3]^6*ex[4]*ex[6]^3 - 120*ex[2]^9*ex[3]^6*ex[4]*ex[6]^3 - 
    60*ex[2]^10*ex[3]^6*ex[4]*ex[6]^3 - 12*ex[2]^11*ex[3]^6*ex[4]*ex[6]^3 + 
    5*ex[2]^5*ex[3]*ex[4]^2*ex[6]^3 + 47*ex[2]^5*ex[3]^2*ex[4]^2*ex[6]^3 - 
    ex[2]^6*ex[3]^2*ex[4]^2*ex[6]^3 + 252*ex[2]^5*ex[3]^3*ex[4]^2*ex[6]^3 + 
    152*ex[2]^6*ex[3]^3*ex[4]^2*ex[6]^3 + 20*ex[2]^7*ex[3]^3*ex[4]^2*
     ex[6]^3 + 342*ex[2]^5*ex[3]^4*ex[4]^2*ex[6]^3 + 
    582*ex[2]^6*ex[3]^4*ex[4]^2*ex[6]^3 + 258*ex[2]^7*ex[3]^4*ex[4]^2*
     ex[6]^3 + 18*ex[2]^8*ex[3]^4*ex[4]^2*ex[6]^3 + 
    162*ex[2]^5*ex[3]^5*ex[4]^2*ex[6]^3 + 504*ex[2]^6*ex[3]^5*ex[4]^2*
     ex[6]^3 + 540*ex[2]^7*ex[3]^5*ex[4]^2*ex[6]^3 + 
    216*ex[2]^8*ex[3]^5*ex[4]^2*ex[6]^3 + 18*ex[2]^9*ex[3]^5*ex[4]^2*
     ex[6]^3 + 18*ex[2]^5*ex[3]^6*ex[4]^2*ex[6]^3 + 
    90*ex[2]^6*ex[3]^6*ex[4]^2*ex[6]^3 + 180*ex[2]^7*ex[3]^6*ex[4]^2*
     ex[6]^3 + 180*ex[2]^8*ex[3]^6*ex[4]^2*ex[6]^3 + 
    90*ex[2]^9*ex[3]^6*ex[4]^2*ex[6]^3 + 18*ex[2]^10*ex[3]^6*ex[4]^2*
     ex[6]^3 - 2*ex[2]^4*ex[3]*ex[4]^3*ex[6]^3 - 60*ex[2]^4*ex[3]^2*ex[4]^3*
     ex[6]^3 - 16*ex[2]^5*ex[3]^2*ex[4]^3*ex[6]^3 - 
    222*ex[2]^4*ex[3]^3*ex[4]^3*ex[6]^3 - 172*ex[2]^5*ex[3]^3*ex[4]^3*
     ex[6]^3 - 30*ex[2]^6*ex[3]^3*ex[4]^3*ex[6]^3 - 
    252*ex[2]^4*ex[3]^4*ex[4]^3*ex[6]^3 - 456*ex[2]^5*ex[3]^4*ex[4]^3*
     ex[6]^3 - 236*ex[2]^6*ex[3]^4*ex[4]^3*ex[6]^3 - 
    32*ex[2]^7*ex[3]^4*ex[4]^3*ex[6]^3 - 108*ex[2]^4*ex[3]^5*ex[4]^3*
     ex[6]^3 - 336*ex[2]^5*ex[3]^5*ex[4]^3*ex[6]^3 - 
    360*ex[2]^6*ex[3]^5*ex[4]^3*ex[6]^3 - 144*ex[2]^7*ex[3]^5*ex[4]^3*
     ex[6]^3 - 12*ex[2]^8*ex[3]^5*ex[4]^3*ex[6]^3 - 
    12*ex[2]^4*ex[3]^6*ex[4]^3*ex[6]^3 - 60*ex[2]^5*ex[3]^6*ex[4]^3*ex[6]^3 - 
    120*ex[2]^6*ex[3]^6*ex[4]^3*ex[6]^3 - 120*ex[2]^7*ex[3]^6*ex[4]^3*
     ex[6]^3 - 60*ex[2]^8*ex[3]^6*ex[4]^3*ex[6]^3 - 
    12*ex[2]^9*ex[3]^6*ex[4]^3*ex[6]^3 + 4*ex[2]^3*ex[3]*ex[4]^4*ex[6]^3 + 
    34*ex[2]^3*ex[3]^2*ex[4]^4*ex[6]^3 + 14*ex[2]^4*ex[3]^2*ex[4]^4*ex[6]^3 + 
    77*ex[2]^3*ex[3]^3*ex[4]^4*ex[6]^3 + 74*ex[2]^4*ex[3]^3*ex[4]^4*ex[6]^3 + 
    17*ex[2]^5*ex[3]^3*ex[4]^4*ex[6]^3 + 71*ex[2]^3*ex[3]^4*ex[4]^4*ex[6]^3 + 
    137*ex[2]^4*ex[3]^4*ex[4]^4*ex[6]^3 + 81*ex[2]^5*ex[3]^4*ex[4]^4*
     ex[6]^3 + 15*ex[2]^6*ex[3]^4*ex[4]^4*ex[6]^3 + 
    27*ex[2]^3*ex[3]^5*ex[4]^4*ex[6]^3 + 84*ex[2]^4*ex[3]^5*ex[4]^4*ex[6]^3 + 
    90*ex[2]^5*ex[3]^5*ex[4]^4*ex[6]^3 + 36*ex[2]^6*ex[3]^5*ex[4]^4*ex[6]^3 + 
    3*ex[2]^7*ex[3]^5*ex[4]^4*ex[6]^3 + 3*ex[2]^3*ex[3]^6*ex[4]^4*ex[6]^3 + 
    15*ex[2]^4*ex[3]^6*ex[4]^4*ex[6]^3 + 30*ex[2]^5*ex[3]^6*ex[4]^4*ex[6]^3 + 
    30*ex[2]^6*ex[3]^6*ex[4]^4*ex[6]^3 + 15*ex[2]^7*ex[3]^6*ex[4]^4*ex[6]^3 + 
    3*ex[2]^8*ex[3]^6*ex[4]^4*ex[6]^3 - 12*ex[2]^7*ex[3]^3*ex[6]^4 - 
    2*ex[2]^8*ex[3]^3*ex[6]^4 - 18*ex[2]^7*ex[3]^4*ex[6]^4 - 
    26*ex[2]^8*ex[3]^4*ex[6]^4 - 8*ex[2]^9*ex[3]^4*ex[6]^4 - 
    6*ex[2]^7*ex[3]^5*ex[6]^4 - 18*ex[2]^8*ex[3]^5*ex[6]^4 - 
    18*ex[2]^9*ex[3]^5*ex[6]^4 - 6*ex[2]^10*ex[3]^5*ex[6]^4 + 
    6*ex[2]^6*ex[3]^2*ex[4]*ex[6]^4 + 40*ex[2]^6*ex[3]^3*ex[4]*ex[6]^4 + 
    10*ex[2]^7*ex[3]^3*ex[4]*ex[6]^4 + 55*ex[2]^6*ex[3]^4*ex[4]*ex[6]^4 + 
    80*ex[2]^7*ex[3]^4*ex[4]*ex[6]^4 + 25*ex[2]^8*ex[3]^4*ex[4]*ex[6]^4 + 
    18*ex[2]^6*ex[3]^5*ex[4]*ex[6]^4 + 54*ex[2]^7*ex[3]^5*ex[4]*ex[6]^4 + 
    54*ex[2]^8*ex[3]^5*ex[4]*ex[6]^4 + 18*ex[2]^9*ex[3]^5*ex[4]*ex[6]^4 - 
    6*ex[2]^5*ex[3]^2*ex[4]^2*ex[6]^4 - 48*ex[2]^5*ex[3]^3*ex[4]^2*ex[6]^4 - 
    18*ex[2]^6*ex[3]^3*ex[4]^2*ex[6]^4 - 56*ex[2]^5*ex[3]^4*ex[4]^2*ex[6]^4 - 
    82*ex[2]^6*ex[3]^4*ex[4]^2*ex[6]^4 - 26*ex[2]^7*ex[3]^4*ex[4]^2*ex[6]^4 - 
    18*ex[2]^5*ex[3]^5*ex[4]^2*ex[6]^4 - 54*ex[2]^6*ex[3]^5*ex[4]^2*ex[6]^4 - 
    54*ex[2]^7*ex[3]^5*ex[4]^2*ex[6]^4 - 18*ex[2]^8*ex[3]^5*ex[4]^2*ex[6]^4 + 
    5*ex[2]^4*ex[3]^2*ex[4]^3*ex[6]^4 + 20*ex[2]^4*ex[3]^3*ex[4]^3*ex[6]^4 + 
    10*ex[2]^5*ex[3]^3*ex[4]^3*ex[6]^4 + 19*ex[2]^4*ex[3]^4*ex[4]^3*ex[6]^4 + 
    28*ex[2]^5*ex[3]^4*ex[4]^3*ex[6]^4 + 9*ex[2]^6*ex[3]^4*ex[4]^3*ex[6]^4 + 
    6*ex[2]^4*ex[3]^5*ex[4]^3*ex[6]^4 + 18*ex[2]^5*ex[3]^5*ex[4]^3*ex[6]^4 + 
    18*ex[2]^6*ex[3]^5*ex[4]^3*ex[6]^4 + 6*ex[2]^7*ex[3]^5*ex[4]^3*ex[6]^4 + 
    2*ex[2]^7*ex[3]^3*ex[6]^5 + 2*ex[2]^7*ex[3]^4*ex[6]^5 + 
    2*ex[2]^8*ex[3]^4*ex[6]^5 - 4*ex[2]^6*ex[3]^3*ex[4]*ex[6]^5 - 
    4*ex[2]^6*ex[3]^4*ex[4]*ex[6]^5 - 4*ex[2]^7*ex[3]^4*ex[4]*ex[6]^5 + 
    2*ex[2]^5*ex[3]^3*ex[4]^2*ex[6]^5 + 2*ex[2]^5*ex[3]^4*ex[4]^2*ex[6]^5 + 
    2*ex[2]^6*ex[3]^4*ex[4]^2*ex[6]^5, 
  y[187] -> 27*ex[2]^8*ex[3]^2*ex[4] + 6*ex[2]^9*ex[3]^2*ex[4] + 
    ex[2]^10*ex[3]^2*ex[4] + 42*ex[2]^8*ex[3]^3*ex[4] + 
    105*ex[2]^9*ex[3]^3*ex[4] + 76*ex[2]^10*ex[3]^3*ex[4] + 
    11*ex[2]^11*ex[3]^3*ex[4] + 6*ex[2]^8*ex[3]^4*ex[4] + 
    36*ex[2]^9*ex[3]^4*ex[4] + 96*ex[2]^10*ex[3]^4*ex[4] + 
    109*ex[2]^11*ex[3]^4*ex[4] + 48*ex[2]^12*ex[3]^4*ex[4] + 
    5*ex[2]^13*ex[3]^4*ex[4] - 6*ex[2]^8*ex[3]^5*ex[4] - 
    51*ex[2]^9*ex[3]^5*ex[4] - 132*ex[2]^10*ex[3]^5*ex[4] - 
    150*ex[2]^11*ex[3]^5*ex[4] - 78*ex[2]^12*ex[3]^5*ex[4] - 
    15*ex[2]^13*ex[3]^5*ex[4] + 3*ex[2]^8*ex[3]^6*ex[4] + 
    12*ex[2]^9*ex[3]^6*ex[4] + 15*ex[2]^10*ex[3]^6*ex[4] - 
    15*ex[2]^12*ex[3]^6*ex[4] - 12*ex[2]^13*ex[3]^6*ex[4] - 
    3*ex[2]^14*ex[3]^6*ex[4] - 198*ex[2]^7*ex[3]^2*ex[4]^2 - 
    39*ex[2]^8*ex[3]^2*ex[4]^2 - 6*ex[2]^9*ex[3]^2*ex[4]^2 + 
    ex[2]^10*ex[3]^2*ex[4]^2 - 300*ex[2]^7*ex[3]^3*ex[4]^2 - 
    750*ex[2]^8*ex[3]^3*ex[4]^2 - 533*ex[2]^9*ex[3]^3*ex[4]^2 - 
    68*ex[2]^10*ex[3]^3*ex[4]^2 + ex[2]^11*ex[3]^3*ex[4]^2 - 
    30*ex[2]^7*ex[3]^4*ex[4]^2 - 210*ex[2]^8*ex[3]^4*ex[4]^2 - 
    623*ex[2]^9*ex[3]^4*ex[4]^2 - 737*ex[2]^10*ex[3]^4*ex[4]^2 - 
    325*ex[2]^11*ex[3]^4*ex[4]^2 - 31*ex[2]^12*ex[3]^4*ex[4]^2 + 
    48*ex[2]^7*ex[3]^5*ex[4]^2 + 402*ex[2]^8*ex[3]^5*ex[4]^2 + 
    1041*ex[2]^9*ex[3]^5*ex[4]^2 + 1194*ex[2]^10*ex[3]^5*ex[4]^2 + 
    636*ex[2]^11*ex[3]^5*ex[4]^2 + 132*ex[2]^12*ex[3]^5*ex[4]^2 + 
    3*ex[2]^13*ex[3]^5*ex[4]^2 - 24*ex[2]^7*ex[3]^6*ex[4]^2 - 
    99*ex[2]^8*ex[3]^6*ex[4]^2 - 135*ex[2]^9*ex[3]^6*ex[4]^2 - 
    30*ex[2]^10*ex[3]^6*ex[4]^2 + 90*ex[2]^11*ex[3]^6*ex[4]^2 + 
    81*ex[2]^12*ex[3]^6*ex[4]^2 + 21*ex[2]^13*ex[3]^6*ex[4]^2 - 
    5*ex[2]^6*ex[4]^3 + 34*ex[2]^6*ex[3]*ex[4]^3 - 13*ex[2]^7*ex[3]*ex[4]^3 - 
    8*ex[2]^8*ex[3]*ex[4]^3 + 684*ex[2]^6*ex[3]^2*ex[4]^3 + 
    266*ex[2]^7*ex[3]^2*ex[4]^3 + 101*ex[2]^8*ex[3]^2*ex[4]^3 - 
    15*ex[2]^9*ex[3]^2*ex[4]^3 - 5*ex[2]^10*ex[3]^2*ex[4]^3 + 
    916*ex[2]^6*ex[3]^3*ex[4]^3 + 2362*ex[2]^7*ex[3]^3*ex[4]^3 + 
    1802*ex[2]^8*ex[3]^3*ex[4]^3 + 379*ex[2]^9*ex[3]^3*ex[4]^3 + 
    70*ex[2]^10*ex[3]^3*ex[4]^3 + 5*ex[2]^11*ex[3]^3*ex[4]^3 + 
    25*ex[2]^6*ex[3]^4*ex[4]^3 + 367*ex[2]^7*ex[3]^4*ex[4]^3 + 
    1486*ex[2]^8*ex[3]^4*ex[4]^3 + 1952*ex[2]^9*ex[3]^4*ex[4]^3 + 
    892*ex[2]^10*ex[3]^4*ex[4]^3 + 89*ex[2]^11*ex[3]^4*ex[4]^3 + 
    5*ex[2]^12*ex[3]^4*ex[4]^3 - 162*ex[2]^6*ex[3]^5*ex[4]^3 - 
    1359*ex[2]^7*ex[3]^5*ex[4]^3 - 3546*ex[2]^8*ex[3]^5*ex[4]^3 - 
    4128*ex[2]^9*ex[3]^5*ex[4]^3 - 2268*ex[2]^10*ex[3]^5*ex[4]^3 - 
    513*ex[2]^11*ex[3]^5*ex[4]^3 - 24*ex[2]^12*ex[3]^5*ex[4]^3 + 
    84*ex[2]^6*ex[3]^6*ex[4]^3 + 357*ex[2]^7*ex[3]^6*ex[4]^3 + 
    525*ex[2]^8*ex[3]^6*ex[4]^3 + 210*ex[2]^9*ex[3]^6*ex[4]^3 - 
    210*ex[2]^10*ex[3]^6*ex[4]^3 - 231*ex[2]^11*ex[3]^6*ex[4]^3 - 
    63*ex[2]^12*ex[3]^6*ex[4]^3 + 20*ex[2]^5*ex[4]^4 - 5*ex[2]^6*ex[4]^4 - 
    208*ex[2]^5*ex[3]*ex[4]^4 + 6*ex[2]^6*ex[3]*ex[4]^4 + 
    7*ex[2]^7*ex[3]*ex[4]^4 - 8*ex[2]^8*ex[3]*ex[4]^4 - 
    1446*ex[2]^5*ex[3]^2*ex[4]^4 - 1113*ex[2]^6*ex[3]^2*ex[4]^4 - 
    661*ex[2]^7*ex[3]^2*ex[4]^4 - 61*ex[2]^8*ex[3]^2*ex[4]^4 - 
    8*ex[2]^9*ex[3]^2*ex[4]^4 - 5*ex[2]^10*ex[3]^2*ex[4]^4 - 
    1552*ex[2]^5*ex[3]^3*ex[4]^4 - 4256*ex[2]^6*ex[3]^3*ex[4]^4 - 
    3760*ex[2]^7*ex[3]^3*ex[4]^4 - 1422*ex[2]^8*ex[3]^3*ex[4]^4 - 
    503*ex[2]^9*ex[3]^3*ex[4]^4 - 72*ex[2]^10*ex[3]^3*ex[4]^4 - 
    5*ex[2]^11*ex[3]^3*ex[4]^4 + 134*ex[2]^5*ex[3]^4*ex[4]^4 + 
    165*ex[2]^6*ex[3]^4*ex[4]^4 - 1184*ex[2]^7*ex[3]^4*ex[4]^4 - 
    2181*ex[2]^8*ex[3]^4*ex[4]^4 - 1011*ex[2]^9*ex[3]^4*ex[4]^4 - 
    54*ex[2]^10*ex[3]^4*ex[4]^4 - 9*ex[2]^11*ex[3]^4*ex[4]^4 + 
    300*ex[2]^5*ex[3]^5*ex[4]^4 + 2562*ex[2]^6*ex[3]^5*ex[4]^4 + 
    6777*ex[2]^7*ex[3]^5*ex[4]^4 + 8034*ex[2]^8*ex[3]^5*ex[4]^4 + 
    4560*ex[2]^9*ex[3]^5*ex[4]^4 + 1116*ex[2]^10*ex[3]^5*ex[4]^4 + 
    75*ex[2]^11*ex[3]^5*ex[4]^4 - 168*ex[2]^5*ex[3]^6*ex[4]^4 - 
    735*ex[2]^6*ex[3]^6*ex[4]^4 - 1155*ex[2]^7*ex[3]^6*ex[4]^4 - 
    630*ex[2]^8*ex[3]^6*ex[4]^4 + 210*ex[2]^9*ex[3]^6*ex[4]^4 + 
    357*ex[2]^10*ex[3]^6*ex[4]^4 + 105*ex[2]^11*ex[3]^6*ex[4]^4 - 
    3*ex[2]^4*ex[4]^5 + 26*ex[2]^5*ex[4]^5 + ex[2]^6*ex[4]^5 + 
    552*ex[2]^4*ex[3]*ex[4]^5 + 202*ex[2]^5*ex[3]*ex[4]^5 + 
    116*ex[2]^6*ex[3]*ex[4]^5 + 41*ex[2]^7*ex[3]*ex[4]^5 + 
    1986*ex[2]^4*ex[3]^2*ex[4]^5 + 2436*ex[2]^5*ex[3]^2*ex[4]^5 + 
    1795*ex[2]^6*ex[3]^2*ex[4]^5 + 420*ex[2]^7*ex[3]^2*ex[4]^5 + 
    110*ex[2]^8*ex[3]^2*ex[4]^5 + 25*ex[2]^9*ex[3]^2*ex[4]^5 + 
    1554*ex[2]^4*ex[3]^3*ex[4]^5 + 4643*ex[2]^5*ex[3]^3*ex[4]^5 + 
    4862*ex[2]^6*ex[3]^3*ex[4]^5 + 2685*ex[2]^7*ex[3]^3*ex[4]^5 + 
    1146*ex[2]^8*ex[3]^3*ex[4]^5 + 174*ex[2]^9*ex[3]^3*ex[4]^5 + 
    10*ex[2]^10*ex[3]^3*ex[4]^5 - 417*ex[2]^4*ex[3]^4*ex[4]^5 - 
    1487*ex[2]^5*ex[3]^4*ex[4]^5 - 1195*ex[2]^6*ex[3]^4*ex[4]^5 - 
    20*ex[2]^7*ex[3]^4*ex[4]^5 - 120*ex[2]^8*ex[3]^4*ex[4]^5 - 
    237*ex[2]^9*ex[3]^4*ex[4]^5 - 12*ex[2]^10*ex[3]^4*ex[4]^5 - 
    330*ex[2]^4*ex[3]^5*ex[4]^5 - 2925*ex[2]^5*ex[3]^5*ex[4]^5 - 
    7890*ex[2]^6*ex[3]^5*ex[4]^5 - 9540*ex[2]^7*ex[3]^5*ex[4]^5 - 
    5580*ex[2]^8*ex[3]^5*ex[4]^5 - 1455*ex[2]^9*ex[3]^5*ex[4]^5 - 
    120*ex[2]^10*ex[3]^5*ex[4]^5 + 210*ex[2]^4*ex[3]^6*ex[4]^5 + 
    945*ex[2]^5*ex[3]^6*ex[4]^5 + 1575*ex[2]^6*ex[3]^6*ex[4]^5 + 
    1050*ex[2]^7*ex[3]^6*ex[4]^5 - 315*ex[2]^9*ex[3]^6*ex[4]^5 - 
    105*ex[2]^10*ex[3]^6*ex[4]^5 - 70*ex[2]^3*ex[4]^6 - 50*ex[2]^4*ex[4]^6 - 
    2*ex[2]^5*ex[4]^6 + ex[2]^6*ex[4]^6 - 772*ex[2]^3*ex[3]*ex[4]^6 - 
    548*ex[2]^4*ex[3]*ex[4]^6 - 334*ex[2]^5*ex[3]*ex[4]^6 - 
    74*ex[2]^6*ex[3]*ex[4]^6 + ex[2]^7*ex[3]*ex[4]^6 - 
    1728*ex[2]^3*ex[3]^2*ex[4]^6 - 2867*ex[2]^4*ex[3]^2*ex[4]^6 - 
    2416*ex[2]^5*ex[3]^2*ex[4]^6 - 800*ex[2]^6*ex[3]^2*ex[4]^6 - 
    251*ex[2]^7*ex[3]^2*ex[4]^6 - 46*ex[2]^8*ex[3]^2*ex[4]^6 - 
    868*ex[2]^3*ex[3]^3*ex[4]^6 - 2898*ex[2]^4*ex[3]^3*ex[4]^6 - 
    3569*ex[2]^5*ex[3]^3*ex[4]^6 - 2492*ex[2]^6*ex[3]^3*ex[4]^6 - 
    1137*ex[2]^7*ex[3]^3*ex[4]^6 - 144*ex[2]^8*ex[3]^3*ex[4]^6 - 
    2*ex[2]^9*ex[3]^3*ex[4]^6 + 542*ex[2]^3*ex[3]^4*ex[4]^6 + 
    2294*ex[2]^4*ex[3]^4*ex[4]^6 + 3339*ex[2]^5*ex[3]^4*ex[4]^6 + 
    2561*ex[2]^6*ex[3]^4*ex[4]^6 + 1457*ex[2]^7*ex[3]^4*ex[4]^6 + 
    523*ex[2]^8*ex[3]^4*ex[4]^6 + 40*ex[2]^9*ex[3]^4*ex[4]^6 + 
    216*ex[2]^3*ex[3]^5*ex[4]^6 + 2046*ex[2]^4*ex[3]^5*ex[4]^6 + 
    5667*ex[2]^5*ex[3]^5*ex[4]^6 + 6990*ex[2]^6*ex[3]^5*ex[4]^6 + 
    4188*ex[2]^7*ex[3]^5*ex[4]^6 + 1140*ex[2]^8*ex[3]^5*ex[4]^6 + 
    105*ex[2]^9*ex[3]^5*ex[4]^6 - 168*ex[2]^3*ex[3]^6*ex[4]^6 - 
    777*ex[2]^4*ex[3]^6*ex[4]^6 - 1365*ex[2]^5*ex[3]^6*ex[4]^6 - 
    1050*ex[2]^6*ex[3]^6*ex[4]^6 - 210*ex[2]^7*ex[3]^6*ex[4]^6 + 
    147*ex[2]^8*ex[3]^6*ex[4]^6 + 63*ex[2]^9*ex[3]^6*ex[4]^6 + 
    103*ex[2]^2*ex[4]^7 + 45*ex[2]^3*ex[4]^7 - 3*ex[2]^5*ex[4]^7 + 
    574*ex[2]^2*ex[3]*ex[4]^7 + 567*ex[2]^3*ex[3]*ex[4]^7 + 
    358*ex[2]^4*ex[3]*ex[4]^7 + 59*ex[2]^5*ex[3]*ex[4]^7 - 
    2*ex[2]^6*ex[3]*ex[4]^7 + 870*ex[2]^2*ex[3]^2*ex[4]^7 + 
    1773*ex[2]^3*ex[3]^2*ex[4]^7 + 1663*ex[2]^4*ex[3]^2*ex[4]^7 + 
    689*ex[2]^5*ex[3]^2*ex[4]^7 + 250*ex[2]^6*ex[3]^2*ex[4]^7 + 
    40*ex[2]^7*ex[3]^2*ex[4]^7 + 184*ex[2]^2*ex[3]^3*ex[4]^7 + 
    774*ex[2]^3*ex[3]^3*ex[4]^7 + 1160*ex[2]^4*ex[3]^3*ex[4]^7 + 
    1001*ex[2]^5*ex[3]^3*ex[4]^7 + 474*ex[2]^6*ex[3]^3*ex[4]^7 + 
    23*ex[2]^7*ex[3]^3*ex[4]^7 - 6*ex[2]^8*ex[3]^3*ex[4]^7 - 
    377*ex[2]^2*ex[3]^4*ex[4]^7 - 1713*ex[2]^3*ex[3]^4*ex[4]^7 - 
    2902*ex[2]^4*ex[3]^4*ex[4]^7 - 2608*ex[2]^5*ex[3]^4*ex[4]^7 - 
    1440*ex[2]^6*ex[3]^4*ex[4]^7 - 431*ex[2]^7*ex[3]^4*ex[4]^7 - 
    33*ex[2]^8*ex[3]^4*ex[4]^7 - 78*ex[2]^2*ex[3]^5*ex[4]^7 - 
    837*ex[2]^3*ex[3]^5*ex[4]^7 - 2406*ex[2]^4*ex[3]^5*ex[4]^7 - 
    3024*ex[2]^5*ex[3]^5*ex[4]^7 - 1836*ex[2]^6*ex[3]^5*ex[4]^7 - 
    507*ex[2]^7*ex[3]^5*ex[4]^7 - 48*ex[2]^8*ex[3]^5*ex[4]^7 + 
    84*ex[2]^2*ex[3]^6*ex[4]^7 + 399*ex[2]^3*ex[3]^6*ex[4]^7 + 
    735*ex[2]^4*ex[3]^6*ex[4]^7 + 630*ex[2]^5*ex[3]^6*ex[4]^7 + 
    210*ex[2]^6*ex[3]^6*ex[4]^7 - 21*ex[2]^7*ex[3]^6*ex[4]^7 - 
    21*ex[2]^8*ex[3]^6*ex[4]^7 - 54*ex[2]*ex[4]^8 - 19*ex[2]^2*ex[4]^8 + 
    2*ex[2]^3*ex[4]^8 + 3*ex[2]^4*ex[4]^8 - 204*ex[2]*ex[3]*ex[4]^8 - 
    250*ex[2]^2*ex[3]*ex[4]^8 - 165*ex[2]^3*ex[3]*ex[4]^8 - 
    20*ex[2]^4*ex[3]*ex[4]^8 + ex[2]^5*ex[3]*ex[4]^8 - 
    204*ex[2]*ex[3]^2*ex[4]^8 - 495*ex[2]^2*ex[3]^2*ex[4]^8 - 
    525*ex[2]^3*ex[3]^2*ex[4]^8 - 270*ex[2]^4*ex[3]^2*ex[4]^8 - 
    117*ex[2]^5*ex[3]^2*ex[4]^8 - 17*ex[2]^6*ex[3]^2*ex[4]^8 + 
    48*ex[2]*ex[3]^3*ex[4]^8 + 92*ex[2]^2*ex[3]^3*ex[4]^8 + 
    50*ex[2]^3*ex[3]^3*ex[4]^8 - 42*ex[2]^4*ex[3]^3*ex[4]^8 - 
    33*ex[2]^5*ex[3]^3*ex[4]^8 + 20*ex[2]^6*ex[3]^3*ex[4]^8 + 
    3*ex[2]^7*ex[3]^3*ex[4]^8 + 138*ex[2]*ex[3]^4*ex[4]^8 + 
    647*ex[2]^2*ex[3]^4*ex[4]^8 + 1164*ex[2]^3*ex[3]^4*ex[4]^8 + 
    1093*ex[2]^4*ex[3]^4*ex[4]^8 + 583*ex[2]^5*ex[3]^4*ex[4]^8 + 
    154*ex[2]^6*ex[3]^4*ex[4]^8 + 9*ex[2]^7*ex[3]^4*ex[4]^8 + 
    12*ex[2]*ex[3]^5*ex[4]^8 + 174*ex[2]^2*ex[3]^5*ex[4]^8 + 
    531*ex[2]^3*ex[3]^5*ex[4]^8 + 678*ex[2]^4*ex[3]^5*ex[4]^8 + 
    408*ex[2]^5*ex[3]^5*ex[4]^8 + 108*ex[2]^6*ex[3]^5*ex[4]^8 + 
    9*ex[2]^7*ex[3]^5*ex[4]^8 - 24*ex[2]*ex[3]^6*ex[4]^8 - 
    117*ex[2]^2*ex[3]^6*ex[4]^8 - 225*ex[2]^3*ex[3]^6*ex[4]^8 - 
    210*ex[2]^4*ex[3]^6*ex[4]^8 - 90*ex[2]^5*ex[3]^6*ex[4]^8 - 
    9*ex[2]^6*ex[3]^6*ex[4]^8 + 3*ex[2]^7*ex[3]^6*ex[4]^8 + 9*ex[4]^9 + 
    3*ex[2]*ex[4]^9 - ex[2]^2*ex[4]^9 - ex[2]^3*ex[4]^9 + 24*ex[3]*ex[4]^9 + 
    36*ex[2]*ex[3]*ex[4]^9 + 26*ex[2]^2*ex[3]*ex[4]^9 + 
    2*ex[2]^3*ex[3]*ex[4]^9 + 9*ex[3]^2*ex[4]^9 + 33*ex[2]*ex[3]^2*ex[4]^9 + 
    48*ex[2]^2*ex[3]^2*ex[4]^9 + 36*ex[2]^3*ex[3]^2*ex[4]^9 + 
    21*ex[2]^4*ex[3]^2*ex[4]^9 + 3*ex[2]^5*ex[3]^2*ex[4]^9 - 
    24*ex[3]^3*ex[4]^9 - 72*ex[2]*ex[3]^3*ex[4]^9 - 
    88*ex[2]^2*ex[3]^3*ex[4]^9 - 52*ex[2]^3*ex[3]^3*ex[4]^9 - 
    18*ex[2]^4*ex[3]^3*ex[4]^9 - 6*ex[2]^5*ex[3]^3*ex[4]^9 - 
    21*ex[3]^4*ex[4]^9 - 99*ex[2]*ex[3]^4*ex[4]^9 - 
    181*ex[2]^2*ex[3]^4*ex[4]^9 - 169*ex[2]^3*ex[3]^4*ex[4]^9 - 
    84*ex[2]^4*ex[3]^4*ex[4]^9 - 18*ex[2]^5*ex[3]^4*ex[4]^9 - 
    12*ex[2]*ex[3]^5*ex[4]^9 - 42*ex[2]^2*ex[3]^5*ex[4]^9 - 
    54*ex[2]^3*ex[3]^5*ex[4]^9 - 30*ex[2]^4*ex[3]^5*ex[4]^9 - 
    6*ex[2]^5*ex[3]^5*ex[4]^9 + 3*ex[3]^6*ex[4]^9 + 
    15*ex[2]*ex[3]^6*ex[4]^9 + 30*ex[2]^2*ex[3]^6*ex[4]^9 + 
    30*ex[2]^3*ex[3]^6*ex[4]^9 + 15*ex[2]^4*ex[3]^6*ex[4]^9 + 
    3*ex[2]^5*ex[3]^6*ex[4]^9 + 3*ex[2]^9*ex[3]^3*ex[6] - 
    ex[2]^11*ex[3]^3*ex[6] + 9*ex[2]^9*ex[3]^4*ex[6] + 
    15*ex[2]^10*ex[3]^4*ex[6] + 5*ex[2]^11*ex[3]^4*ex[6] - 
    ex[2]^12*ex[3]^4*ex[6] + 9*ex[2]^9*ex[3]^5*ex[6] + 
    30*ex[2]^10*ex[3]^5*ex[6] + 36*ex[2]^11*ex[3]^5*ex[6] + 
    18*ex[2]^12*ex[3]^5*ex[6] + 3*ex[2]^13*ex[3]^5*ex[6] + 
    3*ex[2]^9*ex[3]^6*ex[6] + 15*ex[2]^10*ex[3]^6*ex[6] + 
    30*ex[2]^11*ex[3]^6*ex[6] + 30*ex[2]^12*ex[3]^6*ex[6] + 
    15*ex[2]^13*ex[3]^6*ex[6] + 3*ex[2]^14*ex[3]^6*ex[6] - 
    135*ex[2]^8*ex[3]^2*ex[4]*ex[6] - 22*ex[2]^9*ex[3]^2*ex[4]*ex[6] - 
    3*ex[2]^10*ex[3]^2*ex[4]*ex[6] - 180*ex[2]^8*ex[3]^3*ex[4]*ex[6] - 
    400*ex[2]^9*ex[3]^3*ex[4]*ex[6] - 278*ex[2]^10*ex[3]^3*ex[4]*ex[6] - 
    34*ex[2]^11*ex[3]^3*ex[4]*ex[6] - 72*ex[2]^8*ex[3]^4*ex[4]*ex[6] - 
    156*ex[2]^9*ex[3]^4*ex[4]*ex[6] - 238*ex[2]^10*ex[3]^4*ex[4]*ex[6] - 
    270*ex[2]^11*ex[3]^4*ex[4]*ex[6] - 126*ex[2]^12*ex[3]^4*ex[4]*ex[6] - 
    10*ex[2]^13*ex[3]^4*ex[4]*ex[6] - 60*ex[2]^8*ex[3]^5*ex[4]*ex[6] - 
    102*ex[2]^9*ex[3]^5*ex[4]*ex[6] + 96*ex[2]^10*ex[3]^5*ex[4]*ex[6] + 
    300*ex[2]^11*ex[3]^5*ex[4]*ex[6] + 204*ex[2]^12*ex[3]^5*ex[4]*ex[6] + 
    42*ex[2]^13*ex[3]^5*ex[4]*ex[6] - 33*ex[2]^8*ex[3]^6*ex[4]*ex[6] - 
    156*ex[2]^9*ex[3]^6*ex[4]*ex[6] - 285*ex[2]^10*ex[3]^6*ex[4]*ex[6] - 
    240*ex[2]^11*ex[3]^6*ex[4]*ex[6] - 75*ex[2]^12*ex[3]^6*ex[4]*ex[6] + 
    12*ex[2]^13*ex[3]^6*ex[4]*ex[6] + 9*ex[2]^14*ex[3]^6*ex[4]*ex[6] + 
    5*ex[2]^7*ex[3]*ex[4]^2*ex[6] + 853*ex[2]^7*ex[3]^2*ex[4]^2*ex[6] + 
    137*ex[2]^8*ex[3]^2*ex[4]^2*ex[6] + 26*ex[2]^9*ex[3]^2*ex[4]^2*ex[6] - 
    2*ex[2]^10*ex[3]^2*ex[4]^2*ex[6] + 1016*ex[2]^7*ex[3]^3*ex[4]^2*ex[6] + 
    2426*ex[2]^8*ex[3]^3*ex[4]^2*ex[6] + 1697*ex[2]^9*ex[3]^3*ex[4]^2*ex[6] + 
    188*ex[2]^10*ex[3]^3*ex[4]^2*ex[6] + 3*ex[2]^11*ex[3]^3*ex[4]^2*ex[6] + 
    192*ex[2]^7*ex[3]^4*ex[4]^2*ex[6] + 420*ex[2]^8*ex[3]^4*ex[4]^2*ex[6] + 
    1063*ex[2]^9*ex[3]^4*ex[4]^2*ex[6] + 1495*ex[2]^10*ex[3]^4*ex[4]^2*
     ex[6] + 707*ex[2]^11*ex[3]^4*ex[4]^2*ex[6] + 47*ex[2]^12*ex[3]^4*ex[4]^2*
     ex[6] + 171*ex[2]^7*ex[3]^5*ex[4]^2*ex[6] - 84*ex[2]^8*ex[3]^5*ex[4]^2*
     ex[6] - 1572*ex[2]^9*ex[3]^5*ex[4]^2*ex[6] - 
    2508*ex[2]^10*ex[3]^5*ex[4]^2*ex[6] - 1497*ex[2]^11*ex[3]^5*ex[4]^2*
     ex[6] - 312*ex[2]^12*ex[3]^5*ex[4]^2*ex[6] - 6*ex[2]^13*ex[3]^5*ex[4]^2*
     ex[6] + 147*ex[2]^7*ex[3]^6*ex[4]^2*ex[6] + 681*ex[2]^8*ex[3]^6*ex[4]^2*
     ex[6] + 1200*ex[2]^9*ex[3]^6*ex[4]^2*ex[6] + 
    930*ex[2]^10*ex[3]^6*ex[4]^2*ex[6] + 195*ex[2]^11*ex[3]^6*ex[4]^2*ex[6] - 
    123*ex[2]^12*ex[3]^6*ex[4]^2*ex[6] - 54*ex[2]^13*ex[3]^6*ex[4]^2*ex[6] + 
    15*ex[2]^6*ex[4]^3*ex[6] - 156*ex[2]^6*ex[3]*ex[4]^3*ex[6] + 
    28*ex[2]^7*ex[3]*ex[4]^3*ex[6] + 16*ex[2]^8*ex[3]*ex[4]^3*ex[6] - 
    2391*ex[2]^6*ex[3]^2*ex[4]^3*ex[6] - 754*ex[2]^7*ex[3]^2*ex[4]^3*ex[6] - 
    318*ex[2]^8*ex[3]^2*ex[4]^3*ex[6] + 16*ex[2]^9*ex[3]^2*ex[4]^3*ex[6] + 
    5*ex[2]^10*ex[3]^2*ex[4]^3*ex[6] - 2442*ex[2]^6*ex[3]^3*ex[4]^3*ex[6] - 
    6144*ex[2]^7*ex[3]^3*ex[4]^3*ex[6] - 4494*ex[2]^8*ex[3]^3*ex[4]^3*ex[6] - 
    678*ex[2]^9*ex[3]^3*ex[4]^3*ex[6] - 106*ex[2]^10*ex[3]^3*ex[4]^3*ex[6] - 
    147*ex[2]^6*ex[3]^4*ex[4]^3*ex[6] - 40*ex[2]^7*ex[3]^4*ex[4]^3*ex[6] - 
    1511*ex[2]^8*ex[3]^4*ex[4]^3*ex[6] - 3100*ex[2]^9*ex[3]^4*ex[4]^3*ex[6] - 
    1569*ex[2]^10*ex[3]^4*ex[4]^3*ex[6] - 92*ex[2]^11*ex[3]^4*ex[4]^3*ex[6] - 
    5*ex[2]^12*ex[3]^4*ex[4]^3*ex[6] - 282*ex[2]^6*ex[3]^5*ex[4]^3*ex[6] + 
    912*ex[2]^7*ex[3]^5*ex[4]^3*ex[6] + 5310*ex[2]^8*ex[3]^5*ex[4]^3*ex[6] + 
    7680*ex[2]^9*ex[3]^5*ex[4]^3*ex[6] + 4530*ex[2]^10*ex[3]^5*ex[4]^3*
     ex[6] + 1008*ex[2]^11*ex[3]^5*ex[4]^3*ex[6] + 
    42*ex[2]^12*ex[3]^5*ex[4]^3*ex[6] - 357*ex[2]^6*ex[3]^6*ex[4]^3*ex[6] - 
    1650*ex[2]^7*ex[3]^6*ex[4]^3*ex[6] - 2895*ex[2]^8*ex[3]^6*ex[4]^3*ex[6] - 
    2220*ex[2]^9*ex[3]^6*ex[4]^3*ex[6] - 435*ex[2]^10*ex[3]^6*ex[4]^3*ex[6] + 
    318*ex[2]^11*ex[3]^6*ex[4]^3*ex[6] + 135*ex[2]^12*ex[3]^6*ex[4]^3*ex[6] - 
    50*ex[2]^5*ex[4]^4*ex[6] + 10*ex[2]^6*ex[4]^4*ex[6] + 
    698*ex[2]^5*ex[3]*ex[4]^4*ex[6] + 14*ex[2]^6*ex[3]*ex[4]^4*ex[6] - 
    23*ex[2]^7*ex[3]*ex[4]^4*ex[6] + 8*ex[2]^8*ex[3]*ex[4]^4*ex[6] + 
    3870*ex[2]^5*ex[3]^2*ex[4]^4*ex[6] + 2432*ex[2]^6*ex[3]^2*ex[4]^4*ex[6] + 
    1461*ex[2]^7*ex[3]^2*ex[4]^4*ex[6] + 93*ex[2]^8*ex[3]^2*ex[4]^4*ex[6] - 
    12*ex[2]^9*ex[3]^2*ex[4]^4*ex[6] + 3079*ex[2]^5*ex[3]^3*ex[4]^4*ex[6] + 
    8262*ex[2]^6*ex[3]^3*ex[4]^4*ex[6] + 6581*ex[2]^7*ex[3]^3*ex[4]^4*ex[6] + 
    1620*ex[2]^8*ex[3]^3*ex[4]^4*ex[6] + 524*ex[2]^9*ex[3]^3*ex[4]^4*ex[6] + 
    32*ex[2]^10*ex[3]^3*ex[4]^4*ex[6] - 253*ex[2]^5*ex[3]^4*ex[4]^4*ex[6] - 
    1693*ex[2]^6*ex[3]^4*ex[4]^4*ex[6] - 499*ex[2]^7*ex[3]^4*ex[4]^4*ex[6] + 
    2345*ex[2]^8*ex[3]^4*ex[4]^4*ex[6] + 1374*ex[2]^9*ex[3]^4*ex[4]^4*ex[6] - 
    26*ex[2]^10*ex[3]^4*ex[4]^4*ex[6] + 4*ex[2]^11*ex[3]^4*ex[4]^4*ex[6] + 
    315*ex[2]^5*ex[3]^5*ex[4]^4*ex[6] - 1818*ex[2]^6*ex[3]^5*ex[4]^4*ex[6] - 
    8790*ex[2]^7*ex[3]^5*ex[4]^4*ex[6] - 12420*ex[2]^8*ex[3]^5*ex[4]^4*
     ex[6] - 7425*ex[2]^9*ex[3]^5*ex[4]^4*ex[6] - 
    1770*ex[2]^10*ex[3]^5*ex[4]^4*ex[6] - 108*ex[2]^11*ex[3]^5*ex[4]^4*
     ex[6] + 525*ex[2]^5*ex[3]^6*ex[4]^4*ex[6] + 2445*ex[2]^6*ex[3]^6*ex[4]^4*
     ex[6] + 4350*ex[2]^7*ex[3]^6*ex[4]^4*ex[6] + 
    3450*ex[2]^8*ex[3]^6*ex[4]^4*ex[6] + 825*ex[2]^9*ex[3]^6*ex[4]^4*ex[6] - 
    375*ex[2]^10*ex[3]^6*ex[4]^4*ex[6] - 180*ex[2]^11*ex[3]^6*ex[4]^4*ex[6] - 
    16*ex[2]^4*ex[4]^5*ex[6] - 40*ex[2]^5*ex[4]^5*ex[6] - 
    ex[2]^6*ex[4]^5*ex[6] - 1334*ex[2]^4*ex[3]*ex[4]^5*ex[6] - 
    362*ex[2]^5*ex[3]*ex[4]^5*ex[6] - 132*ex[2]^6*ex[3]*ex[4]^5*ex[6] - 
    34*ex[2]^7*ex[3]*ex[4]^5*ex[6] - 3793*ex[2]^4*ex[3]^2*ex[4]^5*ex[6] - 
    3858*ex[2]^5*ex[3]^2*ex[4]^5*ex[6] - 2700*ex[2]^6*ex[3]^2*ex[4]^5*ex[6] - 
    318*ex[2]^7*ex[3]^2*ex[4]^5*ex[6] + ex[2]^8*ex[3]^2*ex[4]^5*ex[6] - 
    2034*ex[2]^4*ex[3]^3*ex[4]^5*ex[6] - 5988*ex[2]^5*ex[3]^3*ex[4]^5*ex[6] - 
    5334*ex[2]^6*ex[3]^3*ex[4]^5*ex[6] - 2034*ex[2]^7*ex[3]^3*ex[4]^5*ex[6] - 
    926*ex[2]^8*ex[3]^3*ex[4]^5*ex[6] - 80*ex[2]^9*ex[3]^3*ex[4]^5*ex[6] + 
    660*ex[2]^4*ex[3]^4*ex[4]^5*ex[6] + 3374*ex[2]^5*ex[3]^4*ex[4]^5*ex[6] + 
    3786*ex[2]^6*ex[3]^4*ex[4]^5*ex[6] + 1006*ex[2]^7*ex[3]^4*ex[4]^5*ex[6] + 
    254*ex[2]^8*ex[3]^4*ex[4]^5*ex[6] + 336*ex[2]^9*ex[3]^4*ex[4]^5*ex[6] + 
    16*ex[2]^10*ex[3]^4*ex[4]^5*ex[6] - 264*ex[2]^4*ex[3]^5*ex[4]^5*ex[6] + 
    1722*ex[2]^5*ex[3]^5*ex[4]^5*ex[6] + 8124*ex[2]^6*ex[3]^5*ex[4]^5*ex[6] + 
    11532*ex[2]^7*ex[3]^5*ex[4]^5*ex[6] + 7032*ex[2]^8*ex[3]^5*ex[4]^5*
     ex[6] + 1770*ex[2]^9*ex[3]^5*ex[4]^5*ex[6] + 
    132*ex[2]^10*ex[3]^5*ex[4]^5*ex[6] - 483*ex[2]^4*ex[3]^6*ex[4]^5*ex[6] - 
    2280*ex[2]^5*ex[3]^6*ex[4]^5*ex[6] - 4155*ex[2]^6*ex[3]^6*ex[4]^5*ex[6] - 
    3480*ex[2]^7*ex[3]^6*ex[4]^5*ex[6] - 1065*ex[2]^8*ex[3]^6*ex[4]^5*ex[6] + 
    192*ex[2]^9*ex[3]^6*ex[4]^5*ex[6] + 135*ex[2]^10*ex[3]^6*ex[4]^5*ex[6] + 
    146*ex[2]^3*ex[4]^6*ex[6] + 56*ex[2]^4*ex[4]^6*ex[6] + 
    4*ex[2]^5*ex[4]^6*ex[6] + 1233*ex[2]^3*ex[3]*ex[4]^6*ex[6] + 
    628*ex[2]^4*ex[3]*ex[4]^6*ex[6] + 317*ex[2]^5*ex[3]*ex[4]^6*ex[6] + 
    46*ex[2]^6*ex[3]*ex[4]^6*ex[6] + 2097*ex[2]^3*ex[3]^2*ex[4]^6*ex[6] + 
    2923*ex[2]^4*ex[3]^2*ex[4]^6*ex[6] + 2227*ex[2]^5*ex[3]^2*ex[4]^6*ex[6] + 
    307*ex[2]^6*ex[3]^2*ex[4]^6*ex[6] + 26*ex[2]^7*ex[3]^2*ex[4]^6*ex[6] + 
    506*ex[2]^3*ex[3]^3*ex[4]^6*ex[6] + 1852*ex[2]^4*ex[3]^3*ex[4]^6*ex[6] + 
    1895*ex[2]^5*ex[3]^3*ex[4]^6*ex[6] + 1100*ex[2]^6*ex[3]^3*ex[4]^6*ex[6] + 
    683*ex[2]^7*ex[3]^3*ex[4]^6*ex[6] + 58*ex[2]^8*ex[3]^3*ex[4]^6*ex[6] - 
    612*ex[2]^3*ex[3]^4*ex[4]^6*ex[6] - 3010*ex[2]^4*ex[3]^4*ex[4]^6*ex[6] - 
    4351*ex[2]^5*ex[3]^4*ex[4]^6*ex[6] - 2835*ex[2]^6*ex[3]^4*ex[4]^6*ex[6] - 
    1295*ex[2]^7*ex[3]^4*ex[4]^6*ex[6] - 437*ex[2]^8*ex[3]^4*ex[4]^6*ex[6] - 
    24*ex[2]^9*ex[3]^4*ex[4]^6*ex[6] + 165*ex[2]^3*ex[3]^5*ex[4]^6*ex[6] - 
    816*ex[2]^4*ex[3]^5*ex[4]^6*ex[6] - 4176*ex[2]^5*ex[3]^5*ex[4]^6*ex[6] - 
    6060*ex[2]^6*ex[3]^5*ex[4]^6*ex[6] - 3759*ex[2]^7*ex[3]^5*ex[4]^6*ex[6] - 
    972*ex[2]^8*ex[3]^5*ex[4]^6*ex[6] - 78*ex[2]^9*ex[3]^5*ex[4]^6*ex[6] + 
    273*ex[2]^3*ex[3]^6*ex[4]^6*ex[6] + 1311*ex[2]^4*ex[3]^6*ex[4]^6*ex[6] + 
    2460*ex[2]^5*ex[3]^6*ex[4]^6*ex[6] + 2190*ex[2]^6*ex[3]^6*ex[4]^6*ex[6] + 
    825*ex[2]^7*ex[3]^6*ex[4]^6*ex[6] + 3*ex[2]^8*ex[3]^6*ex[4]^6*ex[6] - 
    54*ex[2]^9*ex[3]^6*ex[4]^6*ex[6] - 119*ex[2]^2*ex[4]^7*ex[6] - 
    34*ex[2]^3*ex[4]^7*ex[6] - 5*ex[2]^4*ex[4]^7*ex[6] - 
    506*ex[2]^2*ex[3]*ex[4]^7*ex[6] - 364*ex[2]^3*ex[3]*ex[4]^7*ex[6] - 
    224*ex[2]^4*ex[3]*ex[4]^7*ex[6] - 22*ex[2]^5*ex[3]*ex[4]^7*ex[6] - 
    513*ex[2]^2*ex[3]^2*ex[4]^7*ex[6] - 894*ex[2]^3*ex[3]^2*ex[4]^7*ex[6] - 
    729*ex[2]^4*ex[3]^2*ex[4]^7*ex[6] - 84*ex[2]^5*ex[3]^2*ex[4]^7*ex[6] - 
    26*ex[2]^6*ex[3]^2*ex[4]^7*ex[6] + 124*ex[2]^2*ex[3]^3*ex[4]^7*ex[6] + 
    176*ex[2]^3*ex[3]^3*ex[4]^7*ex[6] + 130*ex[2]^4*ex[3]^3*ex[4]^7*ex[6] - 
    78*ex[2]^5*ex[3]^3*ex[4]^7*ex[6] - 172*ex[2]^6*ex[3]^3*ex[4]^7*ex[6] - 
    4*ex[2]^7*ex[3]^3*ex[4]^7*ex[6] + 271*ex[2]^2*ex[3]^4*ex[4]^7*ex[6] + 
    1322*ex[2]^3*ex[3]^4*ex[4]^7*ex[6] + 2143*ex[2]^4*ex[3]^4*ex[4]^7*ex[6] + 
    1700*ex[2]^5*ex[3]^4*ex[4]^7*ex[6] + 817*ex[2]^6*ex[3]^4*ex[4]^7*ex[6] + 
    218*ex[2]^7*ex[3]^4*ex[4]^7*ex[6] + 9*ex[2]^8*ex[3]^4*ex[4]^7*ex[6] - 
    66*ex[2]^2*ex[3]^5*ex[4]^7*ex[6] + 156*ex[2]^3*ex[3]^5*ex[4]^7*ex[6] + 
    1062*ex[2]^4*ex[3]^5*ex[4]^7*ex[6] + 1608*ex[2]^5*ex[3]^5*ex[4]^7*ex[6] + 
    1002*ex[2]^6*ex[3]^5*ex[4]^7*ex[6] + 252*ex[2]^7*ex[3]^5*ex[4]^7*ex[6] + 
    18*ex[2]^8*ex[3]^5*ex[4]^7*ex[6] - 87*ex[2]^2*ex[3]^6*ex[4]^7*ex[6] - 
    426*ex[2]^3*ex[3]^6*ex[4]^7*ex[6] - 825*ex[2]^4*ex[3]^6*ex[4]^7*ex[6] - 
    780*ex[2]^5*ex[3]^6*ex[4]^7*ex[6] - 345*ex[2]^6*ex[3]^6*ex[4]^7*ex[6] - 
    42*ex[2]^7*ex[3]^6*ex[4]^7*ex[6] + 9*ex[2]^8*ex[3]^6*ex[4]^7*ex[6] + 
    24*ex[2]*ex[4]^8*ex[6] + 8*ex[2]^2*ex[4]^8*ex[6] + 
    2*ex[2]^3*ex[4]^8*ex[6] + 60*ex[2]*ex[3]*ex[4]^8*ex[6] + 
    56*ex[2]^2*ex[3]*ex[4]^8*ex[6] + 46*ex[2]^3*ex[3]*ex[4]^8*ex[6] + 
    2*ex[2]^4*ex[3]*ex[4]^8*ex[6] + 12*ex[2]*ex[3]^2*ex[4]^8*ex[6] + 
    36*ex[2]^2*ex[3]^2*ex[4]^8*ex[6] + 36*ex[2]^3*ex[3]^2*ex[4]^8*ex[6] - 
    12*ex[2]^4*ex[3]^2*ex[4]^8*ex[6] + 6*ex[2]^5*ex[3]^2*ex[4]^8*ex[6] - 
    72*ex[2]*ex[3]^3*ex[4]^8*ex[6] - 184*ex[2]^2*ex[3]^3*ex[4]^8*ex[6] - 
    196*ex[2]^3*ex[3]^3*ex[4]^8*ex[6] - 84*ex[2]^4*ex[3]^3*ex[4]^8*ex[6] - 
    6*ex[2]^5*ex[3]^3*ex[4]^8*ex[6] - 6*ex[2]^6*ex[3]^3*ex[4]^8*ex[6] - 
    48*ex[2]*ex[3]^4*ex[4]^8*ex[6] - 232*ex[2]^2*ex[3]^4*ex[4]^8*ex[6] - 
    398*ex[2]^3*ex[3]^4*ex[4]^8*ex[6] - 340*ex[2]^4*ex[3]^4*ex[4]^8*ex[6] - 
    162*ex[2]^5*ex[3]^4*ex[4]^8*ex[6] - 36*ex[2]^6*ex[3]^4*ex[4]^8*ex[6] + 
    12*ex[2]*ex[3]^5*ex[4]^8*ex[6] - 90*ex[2]^3*ex[3]^5*ex[4]^8*ex[6] - 
    150*ex[2]^4*ex[3]^5*ex[4]^8*ex[6] - 90*ex[2]^5*ex[3]^5*ex[4]^8*ex[6] - 
    18*ex[2]^6*ex[3]^5*ex[4]^8*ex[6] + 12*ex[2]*ex[3]^6*ex[4]^8*ex[6] + 
    60*ex[2]^2*ex[3]^6*ex[4]^8*ex[6] + 120*ex[2]^3*ex[3]^6*ex[4]^8*ex[6] + 
    120*ex[2]^4*ex[3]^6*ex[4]^8*ex[6] + 60*ex[2]^5*ex[3]^6*ex[4]^8*ex[6] + 
    12*ex[2]^6*ex[3]^6*ex[4]^8*ex[6] - 15*ex[2]^9*ex[3]^3*ex[6]^2 - 
    2*ex[2]^10*ex[3]^3*ex[6]^2 + 3*ex[2]^11*ex[3]^3*ex[6]^2 - 
    39*ex[2]^9*ex[3]^4*ex[6]^2 - 65*ex[2]^10*ex[3]^4*ex[6]^2 - 
    23*ex[2]^11*ex[3]^4*ex[6]^2 + 3*ex[2]^12*ex[3]^4*ex[6]^2 - 
    33*ex[2]^9*ex[3]^5*ex[6]^2 - 108*ex[2]^10*ex[3]^5*ex[6]^2 - 
    126*ex[2]^11*ex[3]^5*ex[6]^2 - 60*ex[2]^12*ex[3]^5*ex[6]^2 - 
    9*ex[2]^13*ex[3]^5*ex[6]^2 - 9*ex[2]^9*ex[3]^6*ex[6]^2 - 
    45*ex[2]^10*ex[3]^6*ex[6]^2 - 90*ex[2]^11*ex[3]^6*ex[6]^2 - 
    90*ex[2]^12*ex[3]^6*ex[6]^2 - 45*ex[2]^13*ex[3]^6*ex[6]^2 - 
    9*ex[2]^14*ex[3]^6*ex[6]^2 + 271*ex[2]^8*ex[3]^2*ex[4]*ex[6]^2 + 
    30*ex[2]^9*ex[3]^2*ex[4]*ex[6]^2 + 3*ex[2]^10*ex[3]^2*ex[4]*ex[6]^2 + 
    304*ex[2]^8*ex[3]^3*ex[4]*ex[6]^2 + 567*ex[2]^9*ex[3]^3*ex[4]*ex[6]^2 + 
    378*ex[2]^10*ex[3]^3*ex[4]*ex[6]^2 + 35*ex[2]^11*ex[3]^3*ex[4]*ex[6]^2 + 
    231*ex[2]^8*ex[3]^4*ex[4]*ex[6]^2 + 332*ex[2]^9*ex[3]^4*ex[4]*ex[6]^2 + 
    179*ex[2]^10*ex[3]^4*ex[4]*ex[6]^2 + 181*ex[2]^11*ex[3]^4*ex[4]*ex[6]^2 + 
    108*ex[2]^12*ex[3]^4*ex[4]*ex[6]^2 + 5*ex[2]^13*ex[3]^4*ex[4]*ex[6]^2 + 
    228*ex[2]^8*ex[3]^5*ex[4]*ex[6]^2 + 633*ex[2]^9*ex[3]^5*ex[4]*ex[6]^2 + 
    492*ex[2]^10*ex[3]^5*ex[4]*ex[6]^2 - 42*ex[2]^11*ex[3]^5*ex[4]*ex[6]^2 - 
    168*ex[2]^12*ex[3]^5*ex[4]*ex[6]^2 - 39*ex[2]^13*ex[3]^5*ex[4]*ex[6]^2 + 
    72*ex[2]^8*ex[3]^6*ex[4]*ex[6]^2 + 351*ex[2]^9*ex[3]^6*ex[4]*ex[6]^2 + 
    675*ex[2]^10*ex[3]^6*ex[4]*ex[6]^2 + 630*ex[2]^11*ex[3]^6*ex[4]*ex[6]^2 + 
    270*ex[2]^12*ex[3]^6*ex[4]*ex[6]^2 + 27*ex[2]^13*ex[3]^6*ex[4]*ex[6]^2 - 
    9*ex[2]^14*ex[3]^6*ex[4]*ex[6]^2 - 15*ex[2]^7*ex[3]*ex[4]^2*ex[6]^2 - 
    1421*ex[2]^7*ex[3]^2*ex[4]^2*ex[6]^2 - 164*ex[2]^8*ex[3]^2*ex[4]^2*
     ex[6]^2 - 34*ex[2]^9*ex[3]^2*ex[4]^2*ex[6]^2 + 
    ex[2]^10*ex[3]^2*ex[4]^2*ex[6]^2 - 1248*ex[2]^7*ex[3]^3*ex[4]^2*ex[6]^2 - 
    2778*ex[2]^8*ex[3]^3*ex[4]^2*ex[6]^2 - 1926*ex[2]^9*ex[3]^3*ex[4]^2*
     ex[6]^2 - 150*ex[2]^10*ex[3]^3*ex[4]^2*ex[6]^2 - 
    4*ex[2]^11*ex[3]^3*ex[4]^2*ex[6]^2 - 514*ex[2]^7*ex[3]^4*ex[4]^2*
     ex[6]^2 - 418*ex[2]^8*ex[3]^4*ex[4]^2*ex[6]^2 - 
    192*ex[2]^9*ex[3]^4*ex[4]^2*ex[6]^2 - 772*ex[2]^10*ex[3]^4*ex[4]^2*
     ex[6]^2 - 500*ex[2]^11*ex[3]^4*ex[4]^2*ex[6]^2 - 
    16*ex[2]^12*ex[3]^4*ex[4]^2*ex[6]^2 - 681*ex[2]^7*ex[3]^5*ex[4]^2*
     ex[6]^2 - 1602*ex[2]^8*ex[3]^5*ex[4]^2*ex[6]^2 - 
    495*ex[2]^9*ex[3]^5*ex[4]^2*ex[6]^2 + 1320*ex[2]^10*ex[3]^5*ex[4]^2*
     ex[6]^2 + 1125*ex[2]^11*ex[3]^5*ex[4]^2*ex[6]^2 + 
    234*ex[2]^12*ex[3]^5*ex[4]^2*ex[6]^2 + 3*ex[2]^13*ex[3]^5*ex[4]^2*
     ex[6]^2 - 243*ex[2]^7*ex[3]^6*ex[4]^2*ex[6]^2 - 
    1170*ex[2]^8*ex[3]^6*ex[4]^2*ex[6]^2 - 2205*ex[2]^9*ex[3]^6*ex[4]^2*
     ex[6]^2 - 1980*ex[2]^10*ex[3]^6*ex[4]^2*ex[6]^2 - 
    765*ex[2]^11*ex[3]^6*ex[4]^2*ex[6]^2 - 18*ex[2]^12*ex[3]^6*ex[4]^2*
     ex[6]^2 + 45*ex[2]^13*ex[3]^6*ex[4]^2*ex[6]^2 - 
    15*ex[2]^6*ex[4]^3*ex[6]^2 + 246*ex[2]^6*ex[3]*ex[4]^3*ex[6]^2 - 
    17*ex[2]^7*ex[3]*ex[4]^3*ex[6]^2 - 8*ex[2]^8*ex[3]*ex[4]^3*ex[6]^2 + 
    3095*ex[2]^6*ex[3]^2*ex[4]^3*ex[6]^2 + 682*ex[2]^7*ex[3]^2*ex[4]^3*
     ex[6]^2 + 308*ex[2]^8*ex[3]^2*ex[4]^3*ex[6]^2 - 
    ex[2]^9*ex[3]^2*ex[4]^3*ex[6]^2 + 2188*ex[2]^6*ex[3]^3*ex[4]^3*ex[6]^2 + 
    5434*ex[2]^7*ex[3]^3*ex[4]^3*ex[6]^2 + 3924*ex[2]^8*ex[3]^3*ex[4]^3*
     ex[6]^2 + 334*ex[2]^9*ex[3]^3*ex[4]^3*ex[6]^2 + 
    56*ex[2]^10*ex[3]^3*ex[4]^3*ex[6]^2 + 506*ex[2]^6*ex[3]^4*ex[4]^3*
     ex[6]^2 - 517*ex[2]^7*ex[3]^4*ex[4]^3*ex[6]^2 - 
    840*ex[2]^8*ex[3]^4*ex[4]^3*ex[6]^2 + 1058*ex[2]^9*ex[3]^4*ex[4]^3*
     ex[6]^2 + 888*ex[2]^10*ex[3]^4*ex[4]^3*ex[6]^2 + 
    13*ex[2]^11*ex[3]^4*ex[4]^3*ex[6]^2 + 1146*ex[2]^6*ex[3]^5*ex[4]^3*
     ex[6]^2 + 2322*ex[2]^7*ex[3]^5*ex[4]^3*ex[6]^2 - 
    450*ex[2]^8*ex[3]^5*ex[4]^3*ex[6]^2 - 3840*ex[2]^9*ex[3]^5*ex[4]^3*
     ex[6]^2 - 2790*ex[2]^10*ex[3]^5*ex[4]^3*ex[6]^2 - 
    594*ex[2]^11*ex[3]^5*ex[4]^3*ex[6]^2 - 18*ex[2]^12*ex[3]^5*ex[4]^3*
     ex[6]^2 + 450*ex[2]^6*ex[3]^6*ex[4]^3*ex[6]^2 + 
    2160*ex[2]^7*ex[3]^6*ex[4]^3*ex[6]^2 + 4050*ex[2]^8*ex[3]^6*ex[4]^3*
     ex[6]^2 + 3600*ex[2]^9*ex[3]^6*ex[4]^3*ex[6]^2 + 
    1350*ex[2]^10*ex[3]^6*ex[4]^3*ex[6]^2 - 90*ex[2]^12*ex[3]^6*ex[4]^3*
     ex[6]^2 + 40*ex[2]^5*ex[4]^4*ex[6]^2 - 5*ex[2]^6*ex[4]^4*ex[6]^2 - 
    810*ex[2]^5*ex[3]*ex[4]^4*ex[6]^2 - 50*ex[2]^6*ex[3]*ex[4]^4*ex[6]^2 + 
    16*ex[2]^7*ex[3]*ex[4]^4*ex[6]^2 - 3578*ex[2]^5*ex[3]^2*ex[4]^4*ex[6]^2 - 
    1577*ex[2]^6*ex[3]^2*ex[4]^4*ex[6]^2 - 1012*ex[2]^7*ex[3]^2*ex[4]^4*
     ex[6]^2 - 69*ex[2]^8*ex[3]^2*ex[4]^4*ex[6]^2 - 
    1815*ex[2]^5*ex[3]^3*ex[4]^4*ex[6]^2 - 5082*ex[2]^6*ex[3]^3*ex[4]^4*
     ex[6]^2 - 3777*ex[2]^7*ex[3]^3*ex[4]^4*ex[6]^2 - 
    296*ex[2]^8*ex[3]^3*ex[4]^4*ex[6]^2 - 136*ex[2]^9*ex[3]^3*ex[4]^4*
     ex[6]^2 - 131*ex[2]^5*ex[3]^4*ex[4]^4*ex[6]^2 + 
    1901*ex[2]^6*ex[3]^4*ex[4]^4*ex[6]^2 + 2533*ex[2]^7*ex[3]^4*ex[4]^4*
     ex[6]^2 - 181*ex[2]^8*ex[3]^4*ex[4]^4*ex[6]^2 - 
    652*ex[2]^9*ex[3]^4*ex[4]^4*ex[6]^2 + 30*ex[2]^10*ex[3]^4*ex[4]^4*
     ex[6]^2 - 1179*ex[2]^5*ex[3]^5*ex[4]^4*ex[6]^2 - 
    2154*ex[2]^6*ex[3]^5*ex[4]^4*ex[6]^2 + 1290*ex[2]^7*ex[3]^5*ex[4]^4*
     ex[6]^2 + 5040*ex[2]^8*ex[3]^5*ex[4]^4*ex[6]^2 + 
    3525*ex[2]^9*ex[3]^5*ex[4]^4*ex[6]^2 + 786*ex[2]^10*ex[3]^5*ex[4]^4*
     ex[6]^2 + 36*ex[2]^11*ex[3]^5*ex[4]^4*ex[6]^2 - 
    495*ex[2]^5*ex[3]^6*ex[4]^4*ex[6]^2 - 2385*ex[2]^6*ex[3]^6*ex[4]^4*
     ex[6]^2 - 4500*ex[2]^7*ex[3]^6*ex[4]^4*ex[6]^2 - 
    4050*ex[2]^8*ex[3]^6*ex[4]^4*ex[6]^2 - 1575*ex[2]^9*ex[3]^6*ex[4]^4*
     ex[6]^2 - 45*ex[2]^10*ex[3]^6*ex[4]^4*ex[6]^2 + 
    90*ex[2]^11*ex[3]^6*ex[4]^4*ex[6]^2 + 37*ex[2]^4*ex[4]^5*ex[6]^2 + 
    14*ex[2]^5*ex[4]^5*ex[6]^2 + 1032*ex[2]^4*ex[3]*ex[4]^5*ex[6]^2 + 
    186*ex[2]^5*ex[3]*ex[4]^5*ex[6]^2 + 30*ex[2]^6*ex[3]*ex[4]^5*ex[6]^2 + 
    2200*ex[2]^4*ex[3]^2*ex[4]^5*ex[6]^2 + 1606*ex[2]^5*ex[3]^2*ex[4]^5*
     ex[6]^2 + 1232*ex[2]^6*ex[3]^2*ex[4]^5*ex[6]^2 + 
    96*ex[2]^7*ex[3]^2*ex[4]^5*ex[6]^2 + 540*ex[2]^4*ex[3]^3*ex[4]^5*
     ex[6]^2 + 1983*ex[2]^5*ex[3]^3*ex[4]^5*ex[6]^2 + 
    1422*ex[2]^6*ex[3]^3*ex[4]^5*ex[6]^2 - 45*ex[2]^7*ex[3]^3*ex[4]^5*
     ex[6]^2 + 136*ex[2]^8*ex[3]^3*ex[4]^5*ex[6]^2 - 
    149*ex[2]^4*ex[3]^4*ex[4]^5*ex[6]^2 - 2031*ex[2]^5*ex[3]^4*ex[4]^5*
     ex[6]^2 - 2821*ex[2]^6*ex[3]^4*ex[4]^5*ex[6]^2 - 
    833*ex[2]^7*ex[3]^4*ex[4]^5*ex[6]^2 + 28*ex[2]^8*ex[3]^4*ex[4]^5*
     ex[6]^2 - 78*ex[2]^9*ex[3]^4*ex[4]^5*ex[6]^2 + 
    744*ex[2]^4*ex[3]^5*ex[4]^5*ex[6]^2 + 1323*ex[2]^5*ex[3]^5*ex[4]^5*
     ex[6]^2 - 954*ex[2]^6*ex[3]^5*ex[4]^5*ex[6]^2 - 
    3390*ex[2]^7*ex[3]^5*ex[4]^5*ex[6]^2 - 2376*ex[2]^8*ex[3]^5*ex[4]^5*
     ex[6]^2 - 549*ex[2]^9*ex[3]^5*ex[4]^5*ex[6]^2 - 
    30*ex[2]^10*ex[3]^5*ex[4]^5*ex[6]^2 + 324*ex[2]^4*ex[3]^6*ex[4]^5*
     ex[6]^2 + 1575*ex[2]^5*ex[3]^6*ex[4]^5*ex[6]^2 + 
    3015*ex[2]^6*ex[3]^6*ex[4]^5*ex[6]^2 + 2790*ex[2]^7*ex[3]^6*ex[4]^5*
     ex[6]^2 + 1170*ex[2]^8*ex[3]^6*ex[4]^5*ex[6]^2 + 
    99*ex[2]^9*ex[3]^6*ex[4]^5*ex[6]^2 - 45*ex[2]^10*ex[3]^6*ex[4]^5*
     ex[6]^2 - 82*ex[2]^3*ex[4]^6*ex[6]^2 - 10*ex[2]^4*ex[4]^6*ex[6]^2 - 
    515*ex[2]^3*ex[3]*ex[4]^6*ex[6]^2 - 130*ex[2]^4*ex[3]*ex[4]^6*ex[6]^2 - 
    59*ex[2]^5*ex[3]*ex[4]^6*ex[6]^2 - 573*ex[2]^3*ex[3]^2*ex[4]^6*ex[6]^2 - 
    594*ex[2]^4*ex[3]^2*ex[4]^6*ex[6]^2 - 549*ex[2]^5*ex[3]^2*ex[4]^6*
     ex[6]^2 - 8*ex[2]^6*ex[3]^2*ex[4]^6*ex[6]^2 + 
    134*ex[2]^3*ex[3]^3*ex[4]^6*ex[6]^2 + 50*ex[2]^4*ex[3]^3*ex[4]^6*
     ex[6]^2 + 144*ex[2]^5*ex[3]^3*ex[4]^6*ex[6]^2 + 
    194*ex[2]^6*ex[3]^3*ex[4]^6*ex[6]^2 - 64*ex[2]^7*ex[3]^3*ex[4]^6*
     ex[6]^2 + 124*ex[2]^3*ex[3]^4*ex[4]^6*ex[6]^2 + 
    980*ex[2]^4*ex[3]^4*ex[4]^6*ex[6]^2 + 1450*ex[2]^5*ex[3]^4*ex[4]^6*
     ex[6]^2 + 730*ex[2]^6*ex[3]^4*ex[4]^6*ex[6]^2 + 
    200*ex[2]^7*ex[3]^4*ex[4]^6*ex[6]^2 + 64*ex[2]^8*ex[3]^4*ex[4]^6*
     ex[6]^2 - 267*ex[2]^3*ex[3]^5*ex[4]^6*ex[6]^2 - 
    504*ex[2]^4*ex[3]^5*ex[4]^6*ex[6]^2 + 243*ex[2]^5*ex[3]^5*ex[4]^6*
     ex[6]^2 + 1092*ex[2]^6*ex[3]^5*ex[4]^6*ex[6]^2 + 
    783*ex[2]^7*ex[3]^5*ex[4]^6*ex[6]^2 + 180*ex[2]^8*ex[3]^5*ex[4]^6*
     ex[6]^2 + 9*ex[2]^9*ex[3]^5*ex[4]^6*ex[6]^2 - 
    117*ex[2]^3*ex[3]^6*ex[4]^6*ex[6]^2 - 576*ex[2]^4*ex[3]^6*ex[4]^6*
     ex[6]^2 - 1125*ex[2]^5*ex[3]^6*ex[4]^6*ex[6]^2 - 
    1080*ex[2]^6*ex[3]^6*ex[4]^6*ex[6]^2 - 495*ex[2]^7*ex[3]^6*ex[4]^6*
     ex[6]^2 - 72*ex[2]^8*ex[3]^6*ex[4]^6*ex[6]^2 + 
    9*ex[2]^9*ex[3]^6*ex[4]^6*ex[6]^2 + 20*ex[2]^2*ex[4]^7*ex[6]^2 + 
    2*ex[2]^3*ex[4]^7*ex[6]^2 + 62*ex[2]^2*ex[3]*ex[4]^7*ex[6]^2 + 
    10*ex[2]^3*ex[3]*ex[4]^7*ex[6]^2 + 20*ex[2]^4*ex[3]*ex[4]^7*ex[6]^2 + 
    6*ex[2]^2*ex[3]^2*ex[4]^7*ex[6]^2 + 18*ex[2]^3*ex[3]^2*ex[4]^7*ex[6]^2 + 
    54*ex[2]^4*ex[3]^2*ex[4]^7*ex[6]^2 - 18*ex[2]^5*ex[3]^2*ex[4]^7*ex[6]^2 - 
    88*ex[2]^2*ex[3]^3*ex[4]^7*ex[6]^2 - 172*ex[2]^3*ex[3]^3*ex[4]^7*
     ex[6]^2 - 168*ex[2]^4*ex[3]^3*ex[4]^7*ex[6]^2 - 
    72*ex[2]^5*ex[3]^3*ex[4]^7*ex[6]^2 + 12*ex[2]^6*ex[3]^3*ex[4]^7*ex[6]^2 - 
    28*ex[2]^2*ex[3]^4*ex[4]^7*ex[6]^2 - 182*ex[2]^3*ex[3]^4*ex[4]^7*
     ex[6]^2 - 286*ex[2]^4*ex[3]^4*ex[4]^7*ex[6]^2 - 
    186*ex[2]^5*ex[3]^4*ex[4]^7*ex[6]^2 - 72*ex[2]^6*ex[3]^4*ex[4]^7*
     ex[6]^2 - 18*ex[2]^7*ex[3]^4*ex[4]^7*ex[6]^2 + 
    42*ex[2]^2*ex[3]^5*ex[4]^7*ex[6]^2 + 90*ex[2]^3*ex[3]^5*ex[4]^7*ex[6]^2 - 
    120*ex[2]^5*ex[3]^5*ex[4]^7*ex[6]^2 - 90*ex[2]^6*ex[3]^5*ex[4]^7*
     ex[6]^2 - 18*ex[2]^7*ex[3]^5*ex[4]^7*ex[6]^2 + 
    18*ex[2]^2*ex[3]^6*ex[4]^7*ex[6]^2 + 90*ex[2]^3*ex[3]^6*ex[4]^7*ex[6]^2 + 
    180*ex[2]^4*ex[3]^6*ex[4]^7*ex[6]^2 + 180*ex[2]^5*ex[3]^6*ex[4]^7*
     ex[6]^2 + 90*ex[2]^6*ex[3]^6*ex[4]^7*ex[6]^2 + 
    18*ex[2]^7*ex[3]^6*ex[4]^7*ex[6]^2 + 29*ex[2]^9*ex[3]^3*ex[6]^3 + 
    6*ex[2]^10*ex[3]^3*ex[6]^3 - 3*ex[2]^11*ex[3]^3*ex[6]^3 + 
    65*ex[2]^9*ex[3]^4*ex[6]^3 + 107*ex[2]^10*ex[3]^4*ex[6]^3 + 
    39*ex[2]^11*ex[3]^4*ex[6]^3 - 3*ex[2]^12*ex[3]^4*ex[6]^3 + 
    45*ex[2]^9*ex[3]^5*ex[6]^3 + 144*ex[2]^10*ex[3]^5*ex[6]^3 + 
    162*ex[2]^11*ex[3]^5*ex[6]^3 + 72*ex[2]^12*ex[3]^5*ex[6]^3 + 
    9*ex[2]^13*ex[3]^5*ex[6]^3 + 9*ex[2]^9*ex[3]^6*ex[6]^3 + 
    45*ex[2]^10*ex[3]^6*ex[6]^3 + 90*ex[2]^11*ex[3]^6*ex[6]^3 + 
    90*ex[2]^12*ex[3]^6*ex[6]^3 + 45*ex[2]^13*ex[3]^6*ex[6]^3 + 
    9*ex[2]^14*ex[3]^6*ex[6]^3 - 273*ex[2]^8*ex[3]^2*ex[4]*ex[6]^3 - 
    18*ex[2]^9*ex[3]^2*ex[4]*ex[6]^3 - ex[2]^10*ex[3]^2*ex[4]*ex[6]^3 - 
    254*ex[2]^8*ex[3]^3*ex[4]*ex[6]^3 - 348*ex[2]^9*ex[3]^3*ex[4]*ex[6]^3 - 
    226*ex[2]^10*ex[3]^3*ex[4]*ex[6]^3 - 12*ex[2]^11*ex[3]^3*ex[4]*ex[6]^3 - 
    326*ex[2]^8*ex[3]^4*ex[4]*ex[6]^3 - 420*ex[2]^9*ex[3]^4*ex[4]*ex[6]^3 - 
    52*ex[2]^10*ex[3]^4*ex[4]*ex[6]^3 + 12*ex[2]^11*ex[3]^4*ex[4]*ex[6]^3 - 
    30*ex[2]^12*ex[3]^4*ex[4]*ex[6]^3 - 276*ex[2]^8*ex[3]^5*ex[4]*ex[6]^3 - 
    828*ex[2]^9*ex[3]^5*ex[4]*ex[6]^3 - 816*ex[2]^10*ex[3]^5*ex[4]*ex[6]^3 - 
    240*ex[2]^11*ex[3]^5*ex[4]*ex[6]^3 + 36*ex[2]^12*ex[3]^5*ex[4]*ex[6]^3 + 
    12*ex[2]^13*ex[3]^5*ex[4]*ex[6]^3 - 57*ex[2]^8*ex[3]^6*ex[4]*ex[6]^3 - 
    282*ex[2]^9*ex[3]^6*ex[4]*ex[6]^3 - 555*ex[2]^10*ex[3]^6*ex[4]*ex[6]^3 - 
    540*ex[2]^11*ex[3]^6*ex[4]*ex[6]^3 - 255*ex[2]^12*ex[3]^6*ex[4]*ex[6]^3 - 
    42*ex[2]^13*ex[3]^6*ex[4]*ex[6]^3 + 3*ex[2]^14*ex[3]^6*ex[4]*ex[6]^3 + 
    15*ex[2]^7*ex[3]*ex[4]^2*ex[6]^3 + 1131*ex[2]^7*ex[3]^2*ex[4]^2*ex[6]^3 + 
    73*ex[2]^8*ex[3]^2*ex[4]^2*ex[6]^3 + 14*ex[2]^9*ex[3]^2*ex[4]^2*ex[6]^3 + 
    654*ex[2]^7*ex[3]^3*ex[4]^2*ex[6]^3 + 1270*ex[2]^8*ex[3]^3*ex[4]^2*
     ex[6]^3 + 926*ex[2]^9*ex[3]^3*ex[4]^2*ex[6]^3 + 
    30*ex[2]^10*ex[3]^3*ex[4]^2*ex[6]^3 + 652*ex[2]^7*ex[3]^4*ex[4]^2*
     ex[6]^3 + 498*ex[2]^8*ex[3]^4*ex[4]^2*ex[6]^3 - 
    362*ex[2]^9*ex[3]^4*ex[4]^2*ex[6]^3 - 90*ex[2]^10*ex[3]^4*ex[4]^2*
     ex[6]^3 + 118*ex[2]^11*ex[3]^4*ex[4]^2*ex[6]^3 + 
    708*ex[2]^7*ex[3]^5*ex[4]^2*ex[6]^3 + 2022*ex[2]^8*ex[3]^5*ex[4]^2*
     ex[6]^3 + 1764*ex[2]^9*ex[3]^5*ex[4]^2*ex[6]^3 + 
    240*ex[2]^10*ex[3]^5*ex[4]^2*ex[6]^3 - 264*ex[2]^11*ex[3]^5*ex[4]^2*
     ex[6]^3 - 54*ex[2]^12*ex[3]^5*ex[4]^2*ex[6]^3 + 
    150*ex[2]^7*ex[3]^6*ex[4]^2*ex[6]^3 + 738*ex[2]^8*ex[3]^6*ex[4]^2*
     ex[6]^3 + 1440*ex[2]^9*ex[3]^6*ex[4]^2*ex[6]^3 + 
    1380*ex[2]^10*ex[3]^6*ex[4]^2*ex[6]^3 + 630*ex[2]^11*ex[3]^6*ex[4]^2*
     ex[6]^3 + 90*ex[2]^12*ex[3]^6*ex[4]^2*ex[6]^3 - 
    12*ex[2]^13*ex[3]^6*ex[4]^2*ex[6]^3 + 5*ex[2]^6*ex[4]^3*ex[6]^3 - 
    160*ex[2]^6*ex[3]*ex[4]^3*ex[6]^3 + 2*ex[2]^7*ex[3]*ex[4]^3*ex[6]^3 - 
    1799*ex[2]^6*ex[3]^2*ex[4]^3*ex[6]^3 - 194*ex[2]^7*ex[3]^2*ex[4]^3*
     ex[6]^3 - 91*ex[2]^8*ex[3]^2*ex[4]^3*ex[6]^3 - 
    680*ex[2]^6*ex[3]^3*ex[4]^3*ex[6]^3 - 1758*ex[2]^7*ex[3]^3*ex[4]^3*
     ex[6]^3 - 1404*ex[2]^8*ex[3]^3*ex[4]^3*ex[6]^3 - 
    6*ex[2]^9*ex[3]^3*ex[4]^3*ex[6]^3 - 664*ex[2]^6*ex[3]^4*ex[4]^3*ex[6]^3 + 
    20*ex[2]^7*ex[3]^4*ex[4]^3*ex[6]^3 + 1144*ex[2]^8*ex[3]^4*ex[4]^3*
     ex[6]^3 + 292*ex[2]^9*ex[3]^4*ex[4]^3*ex[6]^3 - 
    168*ex[2]^10*ex[3]^4*ex[4]^3*ex[6]^3 - 972*ex[2]^6*ex[3]^5*ex[4]^3*
     ex[6]^3 - 2688*ex[2]^7*ex[3]^5*ex[4]^3*ex[6]^3 - 
    2136*ex[2]^8*ex[3]^5*ex[4]^3*ex[6]^3 + 516*ex[2]^10*ex[3]^5*ex[4]^3*
     ex[6]^3 + 96*ex[2]^11*ex[3]^5*ex[4]^3*ex[6]^3 - 
    210*ex[2]^6*ex[3]^6*ex[4]^3*ex[6]^3 - 1032*ex[2]^7*ex[3]^6*ex[4]^3*
     ex[6]^3 - 2010*ex[2]^8*ex[3]^6*ex[4]^3*ex[6]^3 - 
    1920*ex[2]^9*ex[3]^6*ex[4]^3*ex[6]^3 - 870*ex[2]^10*ex[3]^6*ex[4]^3*
     ex[6]^3 - 120*ex[2]^11*ex[3]^6*ex[4]^3*ex[6]^3 + 
    18*ex[2]^12*ex[3]^6*ex[4]^3*ex[6]^3 - 10*ex[2]^5*ex[4]^4*ex[6]^3 + 
    370*ex[2]^5*ex[3]*ex[4]^4*ex[6]^3 + 30*ex[2]^6*ex[3]*ex[4]^4*ex[6]^3 + 
    1316*ex[2]^5*ex[3]^2*ex[4]^4*ex[6]^3 + 214*ex[2]^6*ex[3]^2*ex[4]^4*
     ex[6]^3 + 178*ex[2]^7*ex[3]^2*ex[4]^4*ex[6]^3 + 
    209*ex[2]^5*ex[3]^3*ex[4]^4*ex[6]^3 + 996*ex[2]^6*ex[3]^3*ex[4]^4*
     ex[6]^3 + 885*ex[2]^7*ex[3]^3*ex[4]^4*ex[6]^3 - 
    82*ex[2]^8*ex[3]^3*ex[4]^4*ex[6]^3 + 365*ex[2]^5*ex[3]^4*ex[4]^4*
     ex[6]^3 - 441*ex[2]^6*ex[3]^4*ex[4]^4*ex[6]^3 - 
    1289*ex[2]^7*ex[3]^4*ex[4]^4*ex[6]^3 - 375*ex[2]^8*ex[3]^4*ex[4]^4*
     ex[6]^3 + 108*ex[2]^9*ex[3]^4*ex[4]^4*ex[6]^3 + 
    753*ex[2]^5*ex[3]^5*ex[4]^4*ex[6]^3 + 2052*ex[2]^6*ex[3]^5*ex[4]^4*
     ex[6]^3 + 1554*ex[2]^7*ex[3]^5*ex[4]^4*ex[6]^3 - 
    120*ex[2]^8*ex[3]^5*ex[4]^4*ex[6]^3 - 459*ex[2]^9*ex[3]^5*ex[4]^4*
     ex[6]^3 - 84*ex[2]^10*ex[3]^5*ex[4]^4*ex[6]^3 + 
    165*ex[2]^5*ex[3]^6*ex[4]^4*ex[6]^3 + 813*ex[2]^6*ex[3]^6*ex[4]^4*
     ex[6]^3 + 1590*ex[2]^7*ex[3]^6*ex[4]^4*ex[6]^3 + 
    1530*ex[2]^8*ex[3]^6*ex[4]^4*ex[6]^3 + 705*ex[2]^9*ex[3]^6*ex[4]^4*
     ex[6]^3 + 105*ex[2]^10*ex[3]^6*ex[4]^4*ex[6]^3 - 
    12*ex[2]^11*ex[3]^6*ex[4]^4*ex[6]^3 - 18*ex[2]^4*ex[4]^5*ex[6]^3 - 
    262*ex[2]^4*ex[3]*ex[4]^5*ex[6]^3 - 14*ex[2]^5*ex[3]*ex[4]^5*ex[6]^3 - 
    375*ex[2]^4*ex[3]^2*ex[4]^5*ex[6]^3 - 54*ex[2]^5*ex[3]^2*ex[4]^5*
     ex[6]^3 - 139*ex[2]^6*ex[3]^2*ex[4]^5*ex[6]^3 + 
    102*ex[2]^4*ex[3]^3*ex[4]^5*ex[6]^3 - 106*ex[2]^5*ex[3]^3*ex[4]^5*
     ex[6]^3 - 138*ex[2]^6*ex[3]^3*ex[4]^5*ex[6]^3 + 
    110*ex[2]^7*ex[3]^3*ex[4]^5*ex[6]^3 - 106*ex[2]^4*ex[3]^4*ex[4]^5*
     ex[6]^3 + 288*ex[2]^5*ex[3]^4*ex[4]^5*ex[6]^3 + 
    620*ex[2]^6*ex[3]^4*ex[4]^5*ex[6]^3 + 192*ex[2]^7*ex[3]^4*ex[4]^5*
     ex[6]^3 - 34*ex[2]^8*ex[3]^4*ex[4]^5*ex[6]^3 - 
    312*ex[2]^4*ex[3]^5*ex[4]^5*ex[6]^3 - 852*ex[2]^5*ex[3]^5*ex[4]^5*
     ex[6]^3 - 648*ex[2]^6*ex[3]^5*ex[4]^5*ex[6]^3 + 
    48*ex[2]^7*ex[3]^5*ex[4]^5*ex[6]^3 + 192*ex[2]^8*ex[3]^5*ex[4]^5*
     ex[6]^3 + 36*ex[2]^9*ex[3]^5*ex[4]^5*ex[6]^3 - 
    69*ex[2]^4*ex[3]^6*ex[4]^5*ex[6]^3 - 342*ex[2]^5*ex[3]^6*ex[4]^5*
     ex[6]^3 - 675*ex[2]^6*ex[3]^6*ex[4]^5*ex[6]^3 - 
    660*ex[2]^7*ex[3]^6*ex[4]^5*ex[6]^3 - 315*ex[2]^8*ex[3]^6*ex[4]^5*
     ex[6]^3 - 54*ex[2]^9*ex[3]^6*ex[4]^5*ex[6]^3 + 
    3*ex[2]^10*ex[3]^6*ex[4]^5*ex[6]^3 + 6*ex[2]^3*ex[4]^6*ex[6]^3 + 
    38*ex[2]^3*ex[3]*ex[4]^6*ex[6]^3 - 10*ex[2]^4*ex[3]*ex[4]^6*ex[6]^3 - 
    24*ex[2]^4*ex[3]^2*ex[4]^6*ex[6]^3 + 36*ex[2]^5*ex[3]^2*ex[4]^6*ex[6]^3 - 
    60*ex[2]^3*ex[3]^3*ex[4]^6*ex[6]^3 - 60*ex[2]^4*ex[3]^3*ex[4]^6*ex[6]^3 - 
    40*ex[2]^5*ex[3]^3*ex[4]^6*ex[6]^3 - 40*ex[2]^6*ex[3]^3*ex[4]^6*ex[6]^3 + 
    14*ex[2]^3*ex[3]^4*ex[4]^6*ex[6]^3 - 52*ex[2]^4*ex[3]^4*ex[4]^6*ex[6]^3 - 
    100*ex[2]^5*ex[3]^4*ex[4]^6*ex[6]^3 - 28*ex[2]^6*ex[3]^4*ex[4]^6*
     ex[6]^3 + 6*ex[2]^7*ex[3]^4*ex[4]^6*ex[6]^3 + 
    54*ex[2]^3*ex[3]^5*ex[4]^6*ex[6]^3 + 150*ex[2]^4*ex[3]^5*ex[4]^6*
     ex[6]^3 + 120*ex[2]^5*ex[3]^5*ex[4]^6*ex[6]^3 - 
    30*ex[2]^7*ex[3]^5*ex[4]^6*ex[6]^3 - 6*ex[2]^8*ex[3]^5*ex[4]^6*ex[6]^3 + 
    12*ex[2]^3*ex[3]^6*ex[4]^6*ex[6]^3 + 60*ex[2]^4*ex[3]^6*ex[4]^6*ex[6]^3 + 
    120*ex[2]^5*ex[3]^6*ex[4]^6*ex[6]^3 + 120*ex[2]^6*ex[3]^6*ex[4]^6*
     ex[6]^3 + 60*ex[2]^7*ex[3]^6*ex[4]^6*ex[6]^3 + 
    12*ex[2]^8*ex[3]^6*ex[4]^6*ex[6]^3 - 27*ex[2]^9*ex[3]^3*ex[6]^4 - 
    6*ex[2]^10*ex[3]^3*ex[6]^4 + ex[2]^11*ex[3]^3*ex[6]^4 - 
    51*ex[2]^9*ex[3]^4*ex[6]^4 - 81*ex[2]^10*ex[3]^4*ex[6]^4 - 
    29*ex[2]^11*ex[3]^4*ex[6]^4 + ex[2]^12*ex[3]^4*ex[6]^4 - 
    27*ex[2]^9*ex[3]^5*ex[6]^4 - 84*ex[2]^10*ex[3]^5*ex[6]^4 - 
    90*ex[2]^11*ex[3]^5*ex[6]^4 - 36*ex[2]^12*ex[3]^5*ex[6]^4 - 
    3*ex[2]^13*ex[3]^5*ex[6]^4 - 3*ex[2]^9*ex[3]^6*ex[6]^4 - 
    15*ex[2]^10*ex[3]^6*ex[6]^4 - 30*ex[2]^11*ex[3]^6*ex[6]^4 - 
    30*ex[2]^12*ex[3]^6*ex[6]^4 - 15*ex[2]^13*ex[3]^6*ex[6]^4 - 
    3*ex[2]^14*ex[3]^6*ex[6]^4 + 138*ex[2]^8*ex[3]^2*ex[4]*ex[6]^4 + 
    4*ex[2]^9*ex[3]^2*ex[4]*ex[6]^4 + 110*ex[2]^8*ex[3]^3*ex[4]*ex[6]^4 + 
    70*ex[2]^9*ex[3]^3*ex[4]*ex[6]^4 + 50*ex[2]^10*ex[3]^3*ex[4]*ex[6]^4 + 
    223*ex[2]^8*ex[3]^4*ex[4]*ex[6]^4 + 294*ex[2]^9*ex[3]^4*ex[4]*ex[6]^4 + 
    39*ex[2]^10*ex[3]^4*ex[4]*ex[6]^4 - 32*ex[2]^11*ex[3]^4*ex[4]*ex[6]^4 + 
    138*ex[2]^8*ex[3]^5*ex[4]*ex[6]^4 + 420*ex[2]^9*ex[3]^5*ex[4]*ex[6]^4 + 
    432*ex[2]^10*ex[3]^5*ex[4]*ex[6]^4 + 156*ex[2]^11*ex[3]^5*ex[4]*ex[6]^4 + 
    6*ex[2]^12*ex[3]^5*ex[4]*ex[6]^4 + 15*ex[2]^8*ex[3]^6*ex[4]*ex[6]^4 + 
    75*ex[2]^9*ex[3]^6*ex[4]*ex[6]^4 + 150*ex[2]^10*ex[3]^6*ex[4]*ex[6]^4 + 
    150*ex[2]^11*ex[3]^6*ex[4]*ex[6]^4 + 75*ex[2]^12*ex[3]^6*ex[4]*ex[6]^4 + 
    15*ex[2]^13*ex[3]^6*ex[4]*ex[6]^4 - 5*ex[2]^7*ex[3]*ex[4]^2*ex[6]^4 - 
    421*ex[2]^7*ex[3]^2*ex[4]^2*ex[6]^4 - 7*ex[2]^8*ex[3]^2*ex[4]^2*ex[6]^4 - 
    126*ex[2]^7*ex[3]^3*ex[4]^2*ex[6]^4 - 140*ex[2]^8*ex[3]^3*ex[4]^2*
     ex[6]^4 - 164*ex[2]^9*ex[3]^3*ex[4]^2*ex[6]^4 - 
    390*ex[2]^7*ex[3]^4*ex[4]^2*ex[6]^4 - 406*ex[2]^8*ex[3]^4*ex[4]^2*
     ex[6]^4 + 88*ex[2]^9*ex[3]^4*ex[4]^2*ex[6]^4 + 
    104*ex[2]^10*ex[3]^4*ex[4]^2*ex[6]^4 - 282*ex[2]^7*ex[3]^5*ex[4]^2*
     ex[6]^4 - 846*ex[2]^8*ex[3]^5*ex[4]^2*ex[6]^4 - 
    846*ex[2]^9*ex[3]^5*ex[4]^2*ex[6]^4 - 282*ex[2]^10*ex[3]^5*ex[4]^2*
     ex[6]^4 - 30*ex[2]^7*ex[3]^6*ex[4]^2*ex[6]^4 - 
    150*ex[2]^8*ex[3]^6*ex[4]^2*ex[6]^4 - 300*ex[2]^9*ex[3]^6*ex[4]^2*
     ex[6]^4 - 300*ex[2]^10*ex[3]^6*ex[4]^2*ex[6]^4 - 
    150*ex[2]^11*ex[3]^6*ex[4]^2*ex[6]^4 - 30*ex[2]^12*ex[3]^6*ex[4]^2*
     ex[6]^4 + 36*ex[2]^6*ex[3]*ex[4]^3*ex[6]^4 + 445*ex[2]^6*ex[3]^2*ex[4]^3*
     ex[6]^4 + 80*ex[2]^7*ex[3]^3*ex[4]^3*ex[6]^4 + 
    190*ex[2]^8*ex[3]^3*ex[4]^3*ex[6]^4 + 342*ex[2]^6*ex[3]^4*ex[4]^3*
     ex[6]^4 + 265*ex[2]^7*ex[3]^4*ex[4]^3*ex[6]^4 - 
    206*ex[2]^8*ex[3]^4*ex[4]^3*ex[6]^4 - 129*ex[2]^9*ex[3]^4*ex[4]^3*
     ex[6]^4 + 288*ex[2]^6*ex[3]^5*ex[4]^3*ex[6]^4 + 
    858*ex[2]^7*ex[3]^5*ex[4]^3*ex[6]^4 + 846*ex[2]^8*ex[3]^5*ex[4]^3*
     ex[6]^4 + 270*ex[2]^9*ex[3]^5*ex[4]^3*ex[6]^4 - 
    6*ex[2]^10*ex[3]^5*ex[4]^3*ex[6]^4 + 30*ex[2]^6*ex[3]^6*ex[4]^3*ex[6]^4 + 
    150*ex[2]^7*ex[3]^6*ex[4]^3*ex[6]^4 + 300*ex[2]^8*ex[3]^6*ex[4]^3*
     ex[6]^4 + 300*ex[2]^9*ex[3]^6*ex[4]^3*ex[6]^4 + 
    150*ex[2]^10*ex[3]^6*ex[4]^3*ex[6]^4 + 30*ex[2]^11*ex[3]^6*ex[4]^3*
     ex[6]^4 - 50*ex[2]^5*ex[3]*ex[4]^4*ex[6]^4 - 168*ex[2]^5*ex[3]^2*ex[4]^4*
     ex[6]^4 + 32*ex[2]^6*ex[3]^2*ex[4]^4*ex[6]^4 + 
    73*ex[2]^5*ex[3]^3*ex[4]^4*ex[6]^4 + 6*ex[2]^6*ex[3]^3*ex[4]^4*ex[6]^4 - 
    97*ex[2]^7*ex[3]^3*ex[4]^4*ex[6]^4 - 151*ex[2]^5*ex[3]^4*ex[4]^4*
     ex[6]^4 - 83*ex[2]^6*ex[3]^4*ex[4]^4*ex[6]^4 + 
    137*ex[2]^7*ex[3]^4*ex[4]^4*ex[6]^4 + 69*ex[2]^8*ex[3]^4*ex[4]^4*
     ex[6]^4 - 147*ex[2]^5*ex[3]^5*ex[4]^4*ex[6]^4 - 
    438*ex[2]^6*ex[3]^5*ex[4]^4*ex[6]^4 - 432*ex[2]^7*ex[3]^5*ex[4]^4*
     ex[6]^4 - 138*ex[2]^8*ex[3]^5*ex[4]^4*ex[6]^4 + 
    3*ex[2]^9*ex[3]^5*ex[4]^4*ex[6]^4 - 15*ex[2]^5*ex[3]^6*ex[4]^4*ex[6]^4 - 
    75*ex[2]^6*ex[3]^6*ex[4]^4*ex[6]^4 - 150*ex[2]^7*ex[3]^6*ex[4]^4*
     ex[6]^4 - 150*ex[2]^8*ex[3]^6*ex[4]^4*ex[6]^4 - 
    75*ex[2]^9*ex[3]^6*ex[4]^4*ex[6]^4 - 15*ex[2]^10*ex[3]^6*ex[4]^4*
     ex[6]^4 + 12*ex[2]^4*ex[3]*ex[4]^5*ex[6]^4 + 6*ex[2]^4*ex[3]^2*ex[4]^5*
     ex[6]^4 - 24*ex[2]^5*ex[3]^2*ex[4]^5*ex[6]^4 - 
    30*ex[2]^4*ex[3]^3*ex[4]^5*ex[6]^4 - 10*ex[2]^5*ex[3]^3*ex[4]^5*ex[6]^4 + 
    20*ex[2]^6*ex[3]^3*ex[4]^5*ex[6]^4 + 27*ex[2]^4*ex[3]^4*ex[4]^5*ex[6]^4 + 
    11*ex[2]^5*ex[3]^4*ex[4]^5*ex[6]^4 - 29*ex[2]^6*ex[3]^4*ex[4]^5*ex[6]^4 - 
    13*ex[2]^7*ex[3]^4*ex[4]^5*ex[6]^4 + 30*ex[2]^4*ex[3]^5*ex[4]^5*ex[6]^4 + 
    90*ex[2]^5*ex[3]^5*ex[4]^5*ex[6]^4 + 90*ex[2]^6*ex[3]^5*ex[4]^5*ex[6]^4 + 
    30*ex[2]^7*ex[3]^5*ex[4]^5*ex[6]^4 + 3*ex[2]^4*ex[3]^6*ex[4]^5*ex[6]^4 + 
    15*ex[2]^5*ex[3]^6*ex[4]^5*ex[6]^4 + 30*ex[2]^6*ex[3]^6*ex[4]^5*ex[6]^4 + 
    30*ex[2]^7*ex[3]^6*ex[4]^5*ex[6]^4 + 15*ex[2]^8*ex[3]^6*ex[4]^5*ex[6]^4 + 
    3*ex[2]^9*ex[3]^6*ex[4]^5*ex[6]^4 + 12*ex[2]^9*ex[3]^3*ex[6]^5 + 
    2*ex[2]^10*ex[3]^3*ex[6]^5 + 18*ex[2]^9*ex[3]^4*ex[6]^5 + 
    26*ex[2]^10*ex[3]^4*ex[6]^5 + 8*ex[2]^11*ex[3]^4*ex[6]^5 + 
    6*ex[2]^9*ex[3]^5*ex[6]^5 + 18*ex[2]^10*ex[3]^5*ex[6]^5 + 
    18*ex[2]^11*ex[3]^5*ex[6]^5 + 6*ex[2]^12*ex[3]^5*ex[6]^5 - 
    28*ex[2]^8*ex[3]^2*ex[4]*ex[6]^5 - 26*ex[2]^8*ex[3]^3*ex[4]*ex[6]^5 + 
    6*ex[2]^9*ex[3]^3*ex[4]*ex[6]^5 - 68*ex[2]^8*ex[3]^4*ex[4]*ex[6]^5 - 
    92*ex[2]^9*ex[3]^4*ex[4]*ex[6]^5 - 24*ex[2]^10*ex[3]^4*ex[4]*ex[6]^5 - 
    24*ex[2]^8*ex[3]^5*ex[4]*ex[6]^5 - 72*ex[2]^9*ex[3]^5*ex[4]*ex[6]^5 - 
    72*ex[2]^10*ex[3]^5*ex[4]*ex[6]^5 - 24*ex[2]^11*ex[3]^5*ex[4]*ex[6]^5 + 
    56*ex[2]^7*ex[3]^2*ex[4]^2*ex[6]^5 + 6*ex[2]^7*ex[3]^3*ex[4]^2*ex[6]^5 - 
    28*ex[2]^8*ex[3]^3*ex[4]^2*ex[6]^5 + 96*ex[2]^7*ex[3]^4*ex[4]^2*ex[6]^5 + 
    122*ex[2]^8*ex[3]^4*ex[4]^2*ex[6]^5 + 26*ex[2]^9*ex[3]^4*ex[4]^2*
     ex[6]^5 + 36*ex[2]^7*ex[3]^5*ex[4]^2*ex[6]^5 + 
    108*ex[2]^8*ex[3]^5*ex[4]^2*ex[6]^5 + 108*ex[2]^9*ex[3]^5*ex[4]^2*
     ex[6]^5 + 36*ex[2]^10*ex[3]^5*ex[4]^2*ex[6]^5 - 
    34*ex[2]^6*ex[3]^2*ex[4]^3*ex[6]^5 + 18*ex[2]^6*ex[3]^3*ex[4]^3*ex[6]^5 + 
    30*ex[2]^7*ex[3]^3*ex[4]^3*ex[6]^5 - 60*ex[2]^6*ex[3]^4*ex[4]^3*ex[6]^5 - 
    72*ex[2]^7*ex[3]^4*ex[4]^3*ex[6]^5 - 12*ex[2]^8*ex[3]^4*ex[4]^3*ex[6]^5 - 
    24*ex[2]^6*ex[3]^5*ex[4]^3*ex[6]^5 - 72*ex[2]^7*ex[3]^5*ex[4]^3*ex[6]^5 - 
    72*ex[2]^8*ex[3]^5*ex[4]^3*ex[6]^5 - 24*ex[2]^9*ex[3]^5*ex[4]^3*ex[6]^5 + 
    6*ex[2]^5*ex[3]^2*ex[4]^4*ex[6]^5 - 10*ex[2]^5*ex[3]^3*ex[4]^4*ex[6]^5 - 
    10*ex[2]^6*ex[3]^3*ex[4]^4*ex[6]^5 + 14*ex[2]^5*ex[3]^4*ex[4]^4*ex[6]^5 + 
    16*ex[2]^6*ex[3]^4*ex[4]^4*ex[6]^5 + 2*ex[2]^7*ex[3]^4*ex[4]^4*ex[6]^5 + 
    6*ex[2]^5*ex[3]^5*ex[4]^4*ex[6]^5 + 18*ex[2]^6*ex[3]^5*ex[4]^4*ex[6]^5 + 
    18*ex[2]^7*ex[3]^5*ex[4]^4*ex[6]^5 + 6*ex[2]^8*ex[3]^5*ex[4]^4*ex[6]^5 - 
    2*ex[2]^9*ex[3]^3*ex[6]^6 - 2*ex[2]^9*ex[3]^4*ex[6]^6 - 
    2*ex[2]^10*ex[3]^4*ex[6]^6 + 4*ex[2]^8*ex[3]^3*ex[4]*ex[6]^6 + 
    6*ex[2]^8*ex[3]^4*ex[4]*ex[6]^6 + 6*ex[2]^9*ex[3]^4*ex[4]*ex[6]^6 - 
    2*ex[2]^7*ex[3]^3*ex[4]^2*ex[6]^6 - 6*ex[2]^7*ex[3]^4*ex[4]^2*ex[6]^6 - 
    6*ex[2]^8*ex[3]^4*ex[4]^2*ex[6]^6 + 2*ex[2]^6*ex[3]^4*ex[4]^3*ex[6]^6 + 
    2*ex[2]^7*ex[3]^4*ex[4]^3*ex[6]^6, 
  y[188] -> ex[2]^2*ex[3] - ex[2]*ex[4] - 3*ex[2]*ex[3]*ex[4] - 
    ex[2]^2*ex[3]*ex[4] + ex[4]^2 + ex[3]*ex[4]^2 + ex[2]*ex[3]*ex[4]*ex[5] + 
    ex[2]^2*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6] - ex[4]*ex[6] - 
    ex[3]*ex[4]*ex[6], y[189] -> -12*ex[2]^2*ex[3] + 12*ex[2]^2*ex[3]^2 + 
    6*ex[2]^3*ex[3]^2 + 6*ex[2]*ex[3]*ex[4] - 18*ex[2]^2*ex[3]*ex[4] - 
    18*ex[2]*ex[3]^2*ex[4] - 6*ex[2]^2*ex[3]^2*ex[4] + 6*ex[3]*ex[4]^2 + 
    18*ex[2]*ex[3]*ex[4]^2 + 6*ex[3]^2*ex[4]^2 + 44*ex[2]*ex[6] + 
    44*ex[2]^2*ex[6] + 18*ex[2]*ex[3]*ex[6] + 30*ex[2]^2*ex[3]*ex[6] + 
    15*ex[2]*ex[3]^2*ex[6] + 9*ex[2]^2*ex[3]^2*ex[6] - 6*ex[3]*ex[4]*ex[6] - 
    18*ex[2]*ex[3]*ex[4]*ex[6] - 6*ex[3]^2*ex[4]*ex[6], 
  y[190] -> -(ex[2]^2*ex[3]) + 3*ex[2]*ex[4] + 4*ex[2]*ex[3]*ex[4] + 
    ex[2]^2*ex[3]*ex[4] - 3*ex[4]^2 + 3*ex[2]*ex[4]^2 - 3*ex[3]*ex[4]^2 + 
    2*ex[2]*ex[3]*ex[4]^2 + 2*ex[2]^2*ex[3]*ex[4]^2 - 3*ex[4]^3 - 
    3*ex[3]*ex[4]^3 - 2*ex[2]*ex[3]*ex[4]^3 + 6*ex[2]*ex[6] + 
    5*ex[2]*ex[3]*ex[6] + 3*ex[2]^2*ex[3]*ex[6] - 2*ex[4]*ex[6] + 
    7*ex[2]*ex[4]*ex[6] - 2*ex[3]*ex[4]*ex[6] + 2*ex[2]*ex[3]*ex[4]*ex[6] + 
    ex[4]^2*ex[6] + 4*ex[2]*ex[4]^2*ex[6] + ex[3]*ex[4]^2*ex[6] + 
    3*ex[2]*ex[3]*ex[4]^2*ex[6], y[191] -> ex[2]^2 + ex[2]^3 + 
    ex[2]^2*ex[4] + ex[2]^3*ex[4] - 10*ex[4]^2 - 8*ex[2]*ex[4]^2 - 
    4*ex[4]^3 - 4*ex[2]*ex[4]^3, y[192] -> -3*ex[2]^2*ex[3]^2 + 
    6*ex[2]^3*ex[3]^2 + 3*ex[2]^4*ex[3]^2 + 30*ex[2]*ex[3]*ex[4] + 
    6*ex[2]^2*ex[3]*ex[4] + 6*ex[2]*ex[3]^2*ex[4] - 
    12*ex[2]^2*ex[3]^2*ex[4] - 6*ex[2]^3*ex[3]^2*ex[4] - 26*ex[4]^2 - 
    30*ex[3]*ex[4]^2 - 6*ex[2]*ex[3]*ex[4]^2 - 3*ex[3]^2*ex[4]^2 + 
    6*ex[2]*ex[3]^2*ex[4]^2 + 3*ex[2]^2*ex[3]^2*ex[4]^2, 
  y[193] -> 53 + 74*ex[3] + 24*ex[2]*ex[3] + 43*ex[3]^2 + 24*ex[2]*ex[3]^2 + 
    6*ex[2]^2*ex[3]^2, y[194] -> 1 + ex[3], 
  y[195] -> 2*ex[2] + 3*ex[2]*ex[3] + 2*ex[2]^2*ex[3] - 3*ex[4] - 
    3*ex[3]*ex[4] - 2*ex[2]*ex[3]*ex[4], 
  y[196] -> -ex[2]^2 + 9*ex[2]^2*ex[3] + 6*ex[2]^3*ex[3] - 
    2*ex[2]^2*ex[3]^2 - 2*ex[2]^3*ex[3]^2 - ex[2]*ex[4] - 
    17*ex[2]*ex[3]*ex[4] - 12*ex[2]^2*ex[3]*ex[4] + 4*ex[2]*ex[3]^2*ex[4] + 
    4*ex[2]^2*ex[3]^2*ex[4] + 2*ex[4]^2 + 8*ex[3]*ex[4]^2 + 
    6*ex[2]*ex[3]*ex[4]^2 - 2*ex[3]^2*ex[4]^2 - 2*ex[2]*ex[3]^2*ex[4]^2 - 
    3*ex[2]^2*ex[3]*ex[6] + 2*ex[2]^2*ex[3]^2*ex[6] + 
    2*ex[2]^3*ex[3]^2*ex[6] + 2*ex[2]*ex[3]*ex[4]*ex[6] - 
    2*ex[2]*ex[3]^2*ex[4]*ex[6] - 2*ex[2]^2*ex[3]^2*ex[4]*ex[6], 
  y[197] -> 13*ex[2]^2 + 26*ex[2]^2*ex[3] + 49*ex[2]^3*ex[3] + 
    23*ex[2]^4*ex[3] + 13*ex[2]^2*ex[3]^2 + 49*ex[2]^3*ex[3]^2 + 
    72*ex[2]^4*ex[3]^2 + 49*ex[2]^5*ex[3]^2 + 13*ex[2]^6*ex[3]^2 - 
    26*ex[2]*ex[4] + 3*ex[2]^2*ex[4] - 52*ex[2]*ex[3]*ex[4] - 
    92*ex[2]^2*ex[3]*ex[4] - 43*ex[2]^3*ex[3]*ex[4] - 3*ex[2]^4*ex[3]*ex[4] - 
    26*ex[2]*ex[3]^2*ex[4] - 95*ex[2]^2*ex[3]^2*ex[4] - 
    141*ex[2]^3*ex[3]^2*ex[4] - 101*ex[2]^4*ex[3]^2*ex[4] - 
    29*ex[2]^5*ex[3]^2*ex[4] + 13*ex[4]^2 - 6*ex[2]*ex[4]^2 + 
    3*ex[2]^2*ex[4]^2 + 26*ex[3]*ex[4]^2 + 37*ex[2]*ex[3]*ex[4]^2 + 
    23*ex[2]^2*ex[3]*ex[4]^2 + 12*ex[2]^3*ex[3]*ex[4]^2 + 
    13*ex[3]^2*ex[4]^2 + 43*ex[2]*ex[3]^2*ex[4]^2 + 
    69*ex[2]^2*ex[3]^2*ex[4]^2 + 61*ex[2]^3*ex[3]^2*ex[4]^2 + 
    22*ex[2]^4*ex[3]^2*ex[4]^2 + 3*ex[4]^3 - 6*ex[2]*ex[4]^3 + 
    6*ex[3]*ex[4]^3 - 9*ex[2]*ex[3]*ex[4]^3 - 15*ex[2]^2*ex[3]*ex[4]^3 + 
    3*ex[3]^2*ex[4]^3 - 3*ex[2]*ex[3]^2*ex[4]^3 - 
    15*ex[2]^2*ex[3]^2*ex[4]^3 - 9*ex[2]^3*ex[3]^2*ex[4]^3 + 3*ex[4]^4 + 
    6*ex[3]*ex[4]^4 + 6*ex[2]*ex[3]*ex[4]^4 + 3*ex[3]^2*ex[4]^4 + 
    6*ex[2]*ex[3]^2*ex[4]^4 + 3*ex[2]^2*ex[3]^2*ex[4]^4 - 26*ex[2]^2*ex[6] - 
    29*ex[2]^2*ex[3]*ex[6] - 52*ex[2]^3*ex[3]*ex[6] - 
    23*ex[2]^4*ex[3]*ex[6] - 3*ex[2]^2*ex[3]^2*ex[6] - 
    3*ex[2]^3*ex[3]^2*ex[6] + 3*ex[2]^4*ex[3]^2*ex[6] + 
    3*ex[2]^5*ex[3]^2*ex[6] + 29*ex[2]*ex[4]*ex[6] - 3*ex[2]^2*ex[4]*ex[6] + 
    35*ex[2]*ex[3]*ex[4]*ex[6] + 46*ex[2]^2*ex[3]*ex[4]*ex[6] + 
    11*ex[2]^3*ex[3]*ex[4]*ex[6] + 6*ex[2]*ex[3]^2*ex[4]*ex[6] - 
    18*ex[2]^3*ex[3]^2*ex[4]*ex[6] - 12*ex[2]^4*ex[3]^2*ex[4]*ex[6] - 
    3*ex[4]^2*ex[6] + 9*ex[2]*ex[4]^2*ex[6] - 6*ex[3]*ex[4]^2*ex[6] + 
    18*ex[2]*ex[3]*ex[4]^2*ex[6] + 24*ex[2]^2*ex[3]*ex[4]^2*ex[6] - 
    3*ex[3]^2*ex[4]^2*ex[6] + 9*ex[2]*ex[3]^2*ex[4]^2*ex[6] + 
    27*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 15*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] - 
    6*ex[4]^3*ex[6] - 12*ex[3]*ex[4]^3*ex[6] - 12*ex[2]*ex[3]*ex[4]^3*ex[6] - 
    6*ex[3]^2*ex[4]^3*ex[6] - 12*ex[2]*ex[3]^2*ex[4]^3*ex[6] - 
    6*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] + 13*ex[2]^2*ex[6]^2 + 
    3*ex[2]^2*ex[3]*ex[6]^2 + 3*ex[2]^3*ex[3]*ex[6]^2 + 
    3*ex[2]^2*ex[3]^2*ex[6]^2 + 6*ex[2]^3*ex[3]^2*ex[6]^2 + 
    3*ex[2]^4*ex[3]^2*ex[6]^2 - 3*ex[2]*ex[4]*ex[6]^2 - 
    9*ex[2]*ex[3]*ex[4]*ex[6]^2 - 9*ex[2]^2*ex[3]*ex[4]*ex[6]^2 - 
    6*ex[2]*ex[3]^2*ex[4]*ex[6]^2 - 12*ex[2]^2*ex[3]^2*ex[4]*ex[6]^2 - 
    6*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 + 3*ex[4]^2*ex[6]^2 + 
    6*ex[3]*ex[4]^2*ex[6]^2 + 6*ex[2]*ex[3]*ex[4]^2*ex[6]^2 + 
    3*ex[3]^2*ex[4]^2*ex[6]^2 + 6*ex[2]*ex[3]^2*ex[4]^2*ex[6]^2 + 
    3*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2, 
  y[198] -> -(ex[2]^3*ex[4]) + ex[2]^4*ex[3]*ex[4] + 
    3*ex[2]^3*ex[3]^2*ex[4] + 13*ex[2]^4*ex[3]^2*ex[4] + 
    6*ex[2]^5*ex[3]^2*ex[4] + 2*ex[2]^3*ex[3]^3*ex[4] - 
    2*ex[2]^5*ex[3]^3*ex[4] + 2*ex[2]^2*ex[4]^2 - 2*ex[2]^2*ex[3]*ex[4]^2 - 
    7*ex[2]^3*ex[3]*ex[4]^2 - 10*ex[2]^2*ex[3]^2*ex[4]^2 - 
    29*ex[2]^3*ex[3]^2*ex[4]^2 - 12*ex[2]^4*ex[3]^2*ex[4]^2 - 
    6*ex[2]^2*ex[3]^3*ex[4]^2 - 2*ex[2]^3*ex[3]^3*ex[4]^2 + 
    4*ex[2]^4*ex[3]^3*ex[4]^2 - ex[2]*ex[4]^3 + 4*ex[2]*ex[3]*ex[4]^3 + 
    8*ex[2]^2*ex[3]*ex[4]^3 + 11*ex[2]*ex[3]^2*ex[4]^3 + 
    20*ex[2]^2*ex[3]^2*ex[4]^3 + 6*ex[2]^3*ex[3]^2*ex[4]^3 + 
    6*ex[2]*ex[3]^3*ex[4]^3 + 4*ex[2]^2*ex[3]^3*ex[4]^3 - 
    2*ex[2]^3*ex[3]^3*ex[4]^3 - 2*ex[3]*ex[4]^4 - 2*ex[2]*ex[3]*ex[4]^4 - 
    4*ex[3]^2*ex[4]^4 - 4*ex[2]*ex[3]^2*ex[4]^4 - 2*ex[3]^3*ex[4]^4 - 
    2*ex[2]*ex[3]^3*ex[4]^4 + ex[2]^4*ex[3]*ex[6] - 9*ex[2]^4*ex[3]^2*ex[6] - 
    6*ex[2]^5*ex[3]^2*ex[6] + 2*ex[2]^4*ex[3]^3*ex[6] + 
    2*ex[2]^5*ex[3]^3*ex[6] + 3*ex[2]^3*ex[3]*ex[4]*ex[6] + 
    15*ex[2]^3*ex[3]^2*ex[4]*ex[6] + 5*ex[2]^4*ex[3]^2*ex[4]*ex[6] - 
    8*ex[2]^3*ex[3]^3*ex[4]*ex[6] - 6*ex[2]^4*ex[3]^3*ex[4]*ex[6] + 
    2*ex[2]^5*ex[3]^3*ex[4]*ex[6] - 4*ex[2]^2*ex[3]*ex[4]^2*ex[6] - 
    2*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 4*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] + 
    10*ex[2]^2*ex[3]^3*ex[4]^2*ex[6] + 8*ex[2]^3*ex[3]^3*ex[4]^2*ex[6] - 
    2*ex[2]^4*ex[3]^3*ex[4]^2*ex[6] - 4*ex[2]*ex[3]^2*ex[4]^3*ex[6] - 
    4*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] - 4*ex[2]*ex[3]^3*ex[4]^3*ex[6] - 
    4*ex[2]^2*ex[3]^3*ex[4]^3*ex[6] + 3*ex[2]^4*ex[3]^2*ex[6]^2 - 
    2*ex[2]^4*ex[3]^3*ex[6]^2 - 2*ex[2]^5*ex[3]^3*ex[6]^2 - 
    3*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 + 4*ex[2]^3*ex[3]^3*ex[4]*ex[6]^2 + 
    4*ex[2]^4*ex[3]^3*ex[4]*ex[6]^2 - 2*ex[2]^2*ex[3]^3*ex[4]^2*ex[6]^2 - 
    2*ex[2]^3*ex[3]^3*ex[4]^2*ex[6]^2, 
  y[199] -> 2*ex[2]^6*ex[3]^4 - 8*ex[2]^5*ex[3]^3*ex[4] - 
    12*ex[2]^5*ex[3]^4*ex[4] - 3*ex[2]^4*ex[3]^2*ex[4]^2 + 
    44*ex[2]^4*ex[3]^3*ex[4]^2 + 30*ex[2]^4*ex[3]^4*ex[4]^2 + 
    4*ex[2]^4*ex[3]^2*ex[4]^3 - 96*ex[2]^3*ex[3]^3*ex[4]^3 - 
    40*ex[2]^3*ex[3]^4*ex[4]^3 - 10*ex[2]^2*ex[3]*ex[4]^4 + 
    24*ex[2]^2*ex[3]^2*ex[4]^4 - 4*ex[2]^3*ex[3]^2*ex[4]^4 + 
    4*ex[2]^4*ex[3]^2*ex[4]^4 + 104*ex[2]^2*ex[3]^3*ex[4]^4 + 
    30*ex[2]^2*ex[3]^4*ex[4]^4 + 8*ex[2]*ex[3]*ex[4]^5 - 
    4*ex[2]^2*ex[3]*ex[4]^5 - 36*ex[2]*ex[3]^2*ex[4]^5 - 
    4*ex[2]^2*ex[3]^2*ex[4]^5 - 8*ex[2]^3*ex[3]^2*ex[4]^5 - 
    56*ex[2]*ex[3]^3*ex[4]^5 - 12*ex[2]*ex[3]^4*ex[4]^5 - 3*ex[4]^6 + 
    2*ex[3]*ex[4]^6 + 4*ex[2]*ex[3]*ex[4]^6 + 15*ex[3]^2*ex[4]^6 + 
    4*ex[2]*ex[3]^2*ex[4]^6 + 4*ex[2]^2*ex[3]^2*ex[4]^6 + 
    12*ex[3]^3*ex[4]^6 + 2*ex[3]^4*ex[4]^6 - 4*ex[2]^6*ex[3]^4*ex[6] + 
    16*ex[2]^5*ex[3]^3*ex[4]*ex[6] + 20*ex[2]^5*ex[3]^4*ex[4]*ex[6] + 
    6*ex[2]^4*ex[3]^2*ex[4]^2*ex[6] - 68*ex[2]^4*ex[3]^3*ex[4]^2*ex[6] - 
    40*ex[2]^4*ex[3]^4*ex[4]^2*ex[6] - 6*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] - 
    4*ex[2]^4*ex[3]^2*ex[4]^3*ex[6] + 108*ex[2]^3*ex[3]^3*ex[4]^3*ex[6] + 
    40*ex[2]^3*ex[3]^4*ex[4]^3*ex[6] + 10*ex[2]^2*ex[3]*ex[4]^4*ex[6] - 
    6*ex[2]^2*ex[3]^2*ex[4]^4*ex[6] + 8*ex[2]^3*ex[3]^2*ex[4]^4*ex[6] - 
    76*ex[2]^2*ex[3]^3*ex[4]^4*ex[6] - 20*ex[2]^2*ex[3]^4*ex[4]^4*ex[6] - 
    10*ex[2]*ex[3]*ex[4]^5*ex[6] + 6*ex[2]*ex[3]^2*ex[4]^5*ex[6] - 
    4*ex[2]^2*ex[3]^2*ex[4]^5*ex[6] + 20*ex[2]*ex[3]^3*ex[4]^5*ex[6] + 
    4*ex[2]*ex[3]^4*ex[4]^5*ex[6] + 2*ex[2]^6*ex[3]^4*ex[6]^2 - 
    8*ex[2]^5*ex[3]^3*ex[4]*ex[6]^2 - 8*ex[2]^5*ex[3]^4*ex[4]*ex[6]^2 - 
    3*ex[2]^4*ex[3]^2*ex[4]^2*ex[6]^2 + 24*ex[2]^4*ex[3]^3*ex[4]^2*ex[6]^2 + 
    12*ex[2]^4*ex[3]^4*ex[4]^2*ex[6]^2 + 6*ex[2]^3*ex[3]^2*ex[4]^3*ex[6]^2 - 
    24*ex[2]^3*ex[3]^3*ex[4]^3*ex[6]^2 - 8*ex[2]^3*ex[3]^4*ex[4]^3*ex[6]^2 - 
    3*ex[2]^2*ex[3]^2*ex[4]^4*ex[6]^2 + 8*ex[2]^2*ex[3]^3*ex[4]^4*ex[6]^2 + 
    2*ex[2]^2*ex[3]^4*ex[4]^4*ex[6]^2, 
  y[200] -> -2*ex[2]^7*ex[3]^3 + ex[2]^9*ex[3]^3 - 6*ex[2]^7*ex[3]^4 - 
    10*ex[2]^8*ex[3]^4 - 3*ex[2]^9*ex[3]^4 + ex[2]^10*ex[3]^4 - 
    6*ex[2]^7*ex[3]^5 - 20*ex[2]^8*ex[3]^5 - 24*ex[2]^9*ex[3]^5 - 
    12*ex[2]^10*ex[3]^5 - 2*ex[2]^11*ex[3]^5 - 2*ex[2]^7*ex[3]^6 - 
    10*ex[2]^8*ex[3]^6 - 20*ex[2]^9*ex[3]^6 - 20*ex[2]^10*ex[3]^6 - 
    10*ex[2]^11*ex[3]^6 - 2*ex[2]^12*ex[3]^6 + 3*ex[2]^6*ex[3]^2*ex[4] + 
    22*ex[2]^6*ex[3]^3*ex[4] + 14*ex[2]^7*ex[3]^3*ex[4] + 
    ex[2]^9*ex[3]^3*ex[4] + 49*ex[2]^6*ex[3]^4*ex[4] + 
    94*ex[2]^7*ex[3]^4*ex[4] + 52*ex[2]^8*ex[3]^4*ex[4] + 
    11*ex[2]^9*ex[3]^4*ex[4] + 4*ex[2]^10*ex[3]^4*ex[4] + 
    44*ex[2]^6*ex[3]^5*ex[4] + 150*ex[2]^7*ex[3]^5*ex[4] + 
    188*ex[2]^8*ex[3]^5*ex[4] + 104*ex[2]^9*ex[3]^5*ex[4] + 
    24*ex[2]^10*ex[3]^5*ex[4] + 2*ex[2]^11*ex[3]^5*ex[4] + 
    14*ex[2]^6*ex[3]^6*ex[4] + 70*ex[2]^7*ex[3]^6*ex[4] + 
    140*ex[2]^8*ex[3]^6*ex[4] + 140*ex[2]^9*ex[3]^6*ex[4] + 
    70*ex[2]^10*ex[3]^6*ex[4] + 14*ex[2]^11*ex[3]^6*ex[4] - 
    2*ex[2]^5*ex[3]*ex[4]^2 - 20*ex[2]^5*ex[3]^2*ex[4]^2 - 
    6*ex[2]^6*ex[3]^2*ex[4]^2 - 2*ex[2]^7*ex[3]^2*ex[4]^2 - 
    92*ex[2]^5*ex[3]^3*ex[4]^2 - 84*ex[2]^6*ex[3]^3*ex[4]^2 - 
    19*ex[2]^7*ex[3]^3*ex[4]^2 - 8*ex[2]^8*ex[3]^3*ex[4]^2 - 
    2*ex[2]^9*ex[3]^3*ex[4]^2 - 174*ex[2]^5*ex[3]^4*ex[4]^2 - 
    368*ex[2]^6*ex[3]^4*ex[4]^2 - 253*ex[2]^7*ex[3]^4*ex[4]^2 - 
    75*ex[2]^8*ex[3]^4*ex[4]^2 - 14*ex[2]^9*ex[3]^4*ex[4]^2 + 
    2*ex[2]^10*ex[3]^4*ex[4]^2 - 142*ex[2]^5*ex[3]^5*ex[4]^2 - 
    500*ex[2]^6*ex[3]^5*ex[4]^2 - 664*ex[2]^7*ex[3]^5*ex[4]^2 - 
    412*ex[2]^8*ex[3]^5*ex[4]^2 - 122*ex[2]^9*ex[3]^5*ex[4]^2 - 
    16*ex[2]^10*ex[3]^5*ex[4]^2 - 42*ex[2]^5*ex[3]^6*ex[4]^2 - 
    210*ex[2]^6*ex[3]^6*ex[4]^2 - 420*ex[2]^7*ex[3]^6*ex[4]^2 - 
    420*ex[2]^8*ex[3]^6*ex[4]^2 - 210*ex[2]^9*ex[3]^6*ex[4]^2 - 
    42*ex[2]^10*ex[3]^6*ex[4]^2 + 6*ex[2]^4*ex[3]*ex[4]^3 - 
    2*ex[2]^5*ex[3]*ex[4]^3 + 57*ex[2]^4*ex[3]^2*ex[4]^3 + 
    18*ex[2]^5*ex[3]^2*ex[4]^3 - 4*ex[2]^6*ex[3]^2*ex[4]^3 - 
    2*ex[2]^7*ex[3]^2*ex[4]^3 + 216*ex[2]^4*ex[3]^3*ex[4]^3 + 
    248*ex[2]^5*ex[3]^3*ex[4]^3 + 82*ex[2]^6*ex[3]^3*ex[4]^3 + 
    17*ex[2]^7*ex[3]^3*ex[4]^3 - 2*ex[2]^9*ex[3]^3*ex[4]^3 + 
    355*ex[2]^4*ex[3]^4*ex[4]^3 + 828*ex[2]^5*ex[3]^4*ex[4]^3 + 
    682*ex[2]^6*ex[3]^4*ex[4]^3 + 263*ex[2]^7*ex[3]^4*ex[4]^3 + 
    52*ex[2]^8*ex[3]^4*ex[4]^3 - 2*ex[2]^9*ex[3]^4*ex[4]^3 + 
    260*ex[2]^4*ex[3]^5*ex[4]^3 + 950*ex[2]^5*ex[3]^5*ex[4]^3 + 
    1340*ex[2]^6*ex[3]^5*ex[4]^3 + 920*ex[2]^7*ex[3]^5*ex[4]^3 + 
    320*ex[2]^8*ex[3]^5*ex[4]^3 + 50*ex[2]^9*ex[3]^5*ex[4]^3 + 
    70*ex[2]^4*ex[3]^6*ex[4]^3 + 350*ex[2]^5*ex[3]^6*ex[4]^3 + 
    700*ex[2]^6*ex[3]^6*ex[4]^3 + 700*ex[2]^7*ex[3]^6*ex[4]^3 + 
    350*ex[2]^8*ex[3]^6*ex[4]^3 + 70*ex[2]^9*ex[3]^6*ex[4]^3 - 
    12*ex[2]^3*ex[3]*ex[4]^4 + 4*ex[2]^4*ex[3]*ex[4]^4 + 
    ex[2]^5*ex[3]*ex[4]^4 - 104*ex[2]^3*ex[3]^2*ex[4]^4 - 
    52*ex[2]^4*ex[3]^2*ex[4]^4 + 5*ex[2]^5*ex[3]^2*ex[4]^4 + 
    ex[2]^6*ex[3]^2*ex[4]^4 - 322*ex[2]^3*ex[3]^3*ex[4]^4 - 
    468*ex[2]^4*ex[3]^3*ex[4]^4 - 237*ex[2]^5*ex[3]^3*ex[4]^4 - 
    64*ex[2]^6*ex[3]^3*ex[4]^4 - 4*ex[2]^7*ex[3]^3*ex[4]^4 + 
    4*ex[2]^8*ex[3]^3*ex[4]^4 - 450*ex[2]^3*ex[3]^4*ex[4]^4 - 
    1162*ex[2]^4*ex[3]^4*ex[4]^4 - 1133*ex[2]^5*ex[3]^4*ex[4]^4 - 
    557*ex[2]^6*ex[3]^4*ex[4]^4 - 148*ex[2]^7*ex[3]^4*ex[4]^4 - 
    12*ex[2]^8*ex[3]^4*ex[4]^4 - 290*ex[2]^3*ex[3]^5*ex[4]^4 - 
    1100*ex[2]^4*ex[3]^5*ex[4]^4 - 1640*ex[2]^5*ex[3]^5*ex[4]^4 - 
    1220*ex[2]^6*ex[3]^5*ex[4]^4 - 470*ex[2]^7*ex[3]^5*ex[4]^4 - 
    80*ex[2]^8*ex[3]^5*ex[4]^4 - 70*ex[2]^3*ex[3]^6*ex[4]^4 - 
    350*ex[2]^4*ex[3]^6*ex[4]^4 - 700*ex[2]^5*ex[3]^6*ex[4]^4 - 
    700*ex[2]^6*ex[3]^6*ex[4]^4 - 350*ex[2]^7*ex[3]^6*ex[4]^4 - 
    70*ex[2]^8*ex[3]^6*ex[4]^4 + ex[2]^2*ex[4]^5 + 22*ex[2]^2*ex[3]*ex[4]^5 + 
    4*ex[2]^3*ex[3]*ex[4]^5 + ex[2]^5*ex[3]*ex[4]^5 + 
    126*ex[2]^2*ex[3]^2*ex[4]^5 + 112*ex[2]^3*ex[3]^2*ex[4]^5 + 
    36*ex[2]^4*ex[3]^2*ex[4]^5 + 15*ex[2]^5*ex[3]^2*ex[4]^5 + 
    2*ex[2]^6*ex[3]^2*ex[4]^5 + 302*ex[2]^2*ex[3]^3*ex[4]^5 + 
    546*ex[2]^3*ex[3]^3*ex[4]^5 + 388*ex[2]^4*ex[3]^3*ex[4]^5 + 
    155*ex[2]^5*ex[3]^3*ex[4]^5 + 32*ex[2]^6*ex[3]^3*ex[4]^5 + 
    351*ex[2]^2*ex[3]^4*ex[4]^5 + 998*ex[2]^3*ex[3]^4*ex[4]^5 + 
    1120*ex[2]^4*ex[3]^4*ex[4]^5 + 657*ex[2]^5*ex[3]^4*ex[4]^5 + 
    212*ex[2]^6*ex[3]^4*ex[4]^5 + 28*ex[2]^7*ex[3]^4*ex[4]^5 + 
    196*ex[2]^2*ex[3]^5*ex[4]^5 + 770*ex[2]^3*ex[3]^5*ex[4]^5 + 
    1204*ex[2]^4*ex[3]^5*ex[4]^5 + 952*ex[2]^5*ex[3]^5*ex[4]^5 + 
    392*ex[2]^6*ex[3]^5*ex[4]^5 + 70*ex[2]^7*ex[3]^5*ex[4]^5 + 
    42*ex[2]^2*ex[3]^6*ex[4]^5 + 210*ex[2]^3*ex[3]^6*ex[4]^5 + 
    420*ex[2]^4*ex[3]^6*ex[4]^5 + 420*ex[2]^5*ex[3]^6*ex[4]^5 + 
    210*ex[2]^6*ex[3]^6*ex[4]^5 + 42*ex[2]^7*ex[3]^6*ex[4]^5 - 
    2*ex[2]*ex[4]^6 - 22*ex[2]*ex[3]*ex[4]^6 - 12*ex[2]^2*ex[3]*ex[4]^6 - 
    3*ex[2]^3*ex[3]*ex[4]^6 - 2*ex[2]^4*ex[3]*ex[4]^6 - 
    86*ex[2]*ex[3]^2*ex[4]^6 - 110*ex[2]^2*ex[3]^2*ex[4]^6 - 
    61*ex[2]^3*ex[3]^2*ex[4]^6 - 25*ex[2]^4*ex[3]^2*ex[4]^6 - 
    4*ex[2]^5*ex[3]^2*ex[4]^6 - 160*ex[2]*ex[3]^3*ex[4]^6 - 
    344*ex[2]^2*ex[3]^3*ex[4]^6 - 305*ex[2]^3*ex[3]^3*ex[4]^6 - 
    152*ex[2]^4*ex[3]^3*ex[4]^6 - 42*ex[2]^5*ex[3]^3*ex[4]^6 - 
    4*ex[2]^6*ex[3]^3*ex[4]^6 - 154*ex[2]*ex[3]^4*ex[4]^6 - 
    476*ex[2]^2*ex[3]^4*ex[4]^6 - 595*ex[2]^3*ex[3]^4*ex[4]^6 - 
    393*ex[2]^4*ex[3]^4*ex[4]^6 - 142*ex[2]^5*ex[3]^4*ex[4]^6 - 
    22*ex[2]^6*ex[3]^4*ex[4]^6 - 74*ex[2]*ex[3]^5*ex[4]^6 - 
    300*ex[2]^2*ex[3]^5*ex[4]^6 - 488*ex[2]^3*ex[3]^5*ex[4]^6 - 
    404*ex[2]^4*ex[3]^5*ex[4]^6 - 174*ex[2]^5*ex[3]^5*ex[4]^6 - 
    32*ex[2]^6*ex[3]^5*ex[4]^6 - 14*ex[2]*ex[3]^6*ex[4]^6 - 
    70*ex[2]^2*ex[3]^6*ex[4]^6 - 140*ex[2]^3*ex[3]^6*ex[4]^6 - 
    140*ex[2]^4*ex[3]^6*ex[4]^6 - 70*ex[2]^5*ex[3]^6*ex[4]^6 - 
    14*ex[2]^6*ex[3]^6*ex[4]^6 + ex[4]^7 + 8*ex[3]*ex[4]^7 + 
    6*ex[2]*ex[3]*ex[4]^7 + 2*ex[2]^2*ex[3]*ex[4]^7 + ex[2]^3*ex[3]*ex[4]^7 + 
    24*ex[3]^2*ex[4]^7 + 38*ex[2]*ex[3]^2*ex[4]^7 + 
    26*ex[2]^2*ex[3]^2*ex[4]^7 + 11*ex[2]^3*ex[3]^2*ex[4]^7 + 
    2*ex[2]^4*ex[3]^2*ex[4]^7 + 36*ex[3]^3*ex[4]^7 + 
    88*ex[2]*ex[3]^3*ex[4]^7 + 90*ex[2]^2*ex[3]^3*ex[4]^7 + 
    51*ex[2]^3*ex[3]^3*ex[4]^7 + 16*ex[2]^4*ex[3]^3*ex[4]^7 + 
    2*ex[2]^5*ex[3]^3*ex[4]^7 + 29*ex[3]^4*ex[4]^7 + 
    96*ex[2]*ex[3]^4*ex[4]^7 + 130*ex[2]^2*ex[3]^4*ex[4]^7 + 
    93*ex[2]^3*ex[3]^4*ex[4]^7 + 36*ex[2]^4*ex[3]^4*ex[4]^7 + 
    6*ex[2]^5*ex[3]^4*ex[4]^7 + 12*ex[3]^5*ex[4]^7 + 
    50*ex[2]*ex[3]^5*ex[4]^7 + 84*ex[2]^2*ex[3]^5*ex[4]^7 + 
    72*ex[2]^3*ex[3]^5*ex[4]^7 + 32*ex[2]^4*ex[3]^5*ex[4]^7 + 
    6*ex[2]^5*ex[3]^5*ex[4]^7 + 2*ex[3]^6*ex[4]^7 + 
    10*ex[2]*ex[3]^6*ex[4]^7 + 20*ex[2]^2*ex[3]^6*ex[4]^7 + 
    20*ex[2]^3*ex[3]^6*ex[4]^7 + 10*ex[2]^4*ex[3]^6*ex[4]^7 + 
    2*ex[2]^5*ex[3]^6*ex[4]^7 + 10*ex[2]^7*ex[3]^3*ex[6] + 
    2*ex[2]^8*ex[3]^3*ex[6] - 3*ex[2]^9*ex[3]^3*ex[6] + 
    26*ex[2]^7*ex[3]^4*ex[6] + 44*ex[2]^8*ex[3]^4*ex[6] + 
    15*ex[2]^9*ex[3]^4*ex[6] - 3*ex[2]^10*ex[3]^4*ex[6] + 
    22*ex[2]^7*ex[3]^5*ex[6] + 72*ex[2]^8*ex[3]^5*ex[6] + 
    84*ex[2]^9*ex[3]^5*ex[6] + 40*ex[2]^10*ex[3]^5*ex[6] + 
    6*ex[2]^11*ex[3]^5*ex[6] + 6*ex[2]^7*ex[3]^6*ex[6] + 
    30*ex[2]^8*ex[3]^6*ex[6] + 60*ex[2]^9*ex[3]^6*ex[6] + 
    60*ex[2]^10*ex[3]^6*ex[6] + 30*ex[2]^11*ex[3]^6*ex[6] + 
    6*ex[2]^12*ex[3]^6*ex[6] - 12*ex[2]^6*ex[3]^2*ex[4]*ex[6] - 
    86*ex[2]^6*ex[3]^3*ex[4]*ex[6] - 54*ex[2]^7*ex[3]^3*ex[4]*ex[6] - 
    2*ex[2]^9*ex[3]^3*ex[4]*ex[6] - 174*ex[2]^6*ex[3]^4*ex[4]*ex[6] - 
    322*ex[2]^7*ex[3]^4*ex[4]*ex[6] - 160*ex[2]^8*ex[3]^4*ex[4]*ex[6] - 
    20*ex[2]^9*ex[3]^4*ex[4]*ex[6] - 8*ex[2]^10*ex[3]^4*ex[4]*ex[6] - 
    136*ex[2]^6*ex[3]^5*ex[4]*ex[6] - 452*ex[2]^7*ex[3]^5*ex[4]*ex[6] - 
    544*ex[2]^8*ex[3]^5*ex[4]*ex[6] - 280*ex[2]^9*ex[3]^5*ex[4]*ex[6] - 
    56*ex[2]^10*ex[3]^5*ex[4]*ex[6] - 4*ex[2]^11*ex[3]^5*ex[4]*ex[6] - 
    36*ex[2]^6*ex[3]^6*ex[4]*ex[6] - 180*ex[2]^7*ex[3]^6*ex[4]*ex[6] - 
    360*ex[2]^8*ex[3]^6*ex[4]*ex[6] - 360*ex[2]^9*ex[3]^6*ex[4]*ex[6] - 
    180*ex[2]^10*ex[3]^6*ex[4]*ex[6] - 36*ex[2]^11*ex[3]^6*ex[4]*ex[6] + 
    6*ex[2]^5*ex[3]*ex[4]^2*ex[6] + 62*ex[2]^5*ex[3]^2*ex[4]^2*ex[6] + 
    14*ex[2]^6*ex[3]^2*ex[4]^2*ex[6] + 4*ex[2]^7*ex[3]^2*ex[4]^2*ex[6] + 
    290*ex[2]^5*ex[3]^3*ex[4]^2*ex[6] + 244*ex[2]^6*ex[3]^3*ex[4]^2*ex[6] + 
    33*ex[2]^7*ex[3]^3*ex[4]^2*ex[6] + 6*ex[2]^8*ex[3]^3*ex[4]^2*ex[6] + 
    2*ex[2]^9*ex[3]^3*ex[4]^2*ex[6] + 502*ex[2]^5*ex[3]^4*ex[4]^2*ex[6] + 
    1012*ex[2]^6*ex[3]^4*ex[4]^2*ex[6] + 627*ex[2]^7*ex[3]^4*ex[4]^2*ex[6] + 
    149*ex[2]^8*ex[3]^4*ex[4]^2*ex[6] + 30*ex[2]^9*ex[3]^4*ex[4]^2*ex[6] - 
    2*ex[2]^10*ex[3]^4*ex[4]^2*ex[6] + 358*ex[2]^5*ex[3]^5*ex[4]^2*ex[6] + 
    1220*ex[2]^6*ex[3]^5*ex[4]^2*ex[6] + 1540*ex[2]^7*ex[3]^5*ex[4]^2*ex[6] + 
    880*ex[2]^8*ex[3]^5*ex[4]^2*ex[6] + 230*ex[2]^9*ex[3]^5*ex[4]^2*ex[6] + 
    28*ex[2]^10*ex[3]^5*ex[4]^2*ex[6] + 90*ex[2]^5*ex[3]^6*ex[4]^2*ex[6] + 
    450*ex[2]^6*ex[3]^6*ex[4]^2*ex[6] + 900*ex[2]^7*ex[3]^6*ex[4]^2*ex[6] + 
    900*ex[2]^8*ex[3]^6*ex[4]^2*ex[6] + 450*ex[2]^9*ex[3]^6*ex[4]^2*ex[6] + 
    90*ex[2]^10*ex[3]^6*ex[4]^2*ex[6] - 14*ex[2]^4*ex[3]*ex[4]^3*ex[6] + 
    4*ex[2]^5*ex[3]*ex[4]^3*ex[6] - 148*ex[2]^4*ex[3]^2*ex[4]^3*ex[6] - 
    48*ex[2]^5*ex[3]^2*ex[4]^3*ex[6] + 6*ex[2]^6*ex[3]^2*ex[4]^3*ex[6] + 
    2*ex[2]^7*ex[3]^2*ex[4]^3*ex[6] - 542*ex[2]^4*ex[3]^3*ex[4]^3*ex[6] - 
    584*ex[2]^5*ex[3]^3*ex[4]^3*ex[6] - 162*ex[2]^6*ex[3]^3*ex[4]^3*ex[6] - 
    28*ex[2]^7*ex[3]^3*ex[4]^3*ex[6] - 8*ex[2]^8*ex[3]^3*ex[4]^3*ex[6] - 
    800*ex[2]^4*ex[3]^4*ex[4]^3*ex[6] - 1764*ex[2]^5*ex[3]^4*ex[4]^3*ex[6] - 
    1312*ex[2]^6*ex[3]^4*ex[4]^3*ex[6] - 432*ex[2]^7*ex[3]^4*ex[4]^3*ex[6] - 
    84*ex[2]^8*ex[3]^4*ex[4]^3*ex[6] - 512*ex[2]^4*ex[3]^5*ex[4]^3*ex[6] - 
    1800*ex[2]^5*ex[3]^5*ex[4]^3*ex[6] - 2400*ex[2]^6*ex[3]^5*ex[4]^3*ex[6] - 
    1520*ex[2]^7*ex[3]^5*ex[4]^3*ex[6] - 480*ex[2]^8*ex[3]^5*ex[4]^3*ex[6] - 
    72*ex[2]^9*ex[3]^5*ex[4]^3*ex[6] - 120*ex[2]^4*ex[3]^6*ex[4]^3*ex[6] - 
    600*ex[2]^5*ex[3]^6*ex[4]^3*ex[6] - 1200*ex[2]^6*ex[3]^6*ex[4]^3*ex[6] - 
    1200*ex[2]^7*ex[3]^6*ex[4]^3*ex[6] - 600*ex[2]^8*ex[3]^6*ex[4]^3*ex[6] - 
    120*ex[2]^9*ex[3]^6*ex[4]^3*ex[6] + 26*ex[2]^3*ex[3]*ex[4]^4*ex[6] - 
    2*ex[2]^4*ex[3]*ex[4]^4*ex[6] - ex[2]^5*ex[3]*ex[4]^4*ex[6] + 
    216*ex[2]^3*ex[3]^2*ex[4]^4*ex[6] + 118*ex[2]^4*ex[3]^2*ex[4]^4*ex[6] - 
    ex[2]^5*ex[3]^2*ex[4]^4*ex[6] + ex[2]^6*ex[3]^2*ex[4]^4*ex[6] + 
    600*ex[2]^3*ex[3]^3*ex[4]^4*ex[6] + 814*ex[2]^4*ex[3]^3*ex[4]^4*ex[6] + 
    357*ex[2]^5*ex[3]^3*ex[4]^4*ex[6] + 84*ex[2]^6*ex[3]^3*ex[4]^4*ex[6] + 
    16*ex[2]^7*ex[3]^3*ex[4]^4*ex[6] + 738*ex[2]^3*ex[3]^4*ex[4]^4*ex[6] + 
    1780*ex[2]^4*ex[3]^4*ex[4]^4*ex[6] + 1549*ex[2]^5*ex[3]^4*ex[4]^4*ex[6] + 
    647*ex[2]^6*ex[3]^4*ex[4]^4*ex[6] + 152*ex[2]^7*ex[3]^4*ex[4]^4*ex[6] + 
    12*ex[2]^8*ex[3]^4*ex[4]^4*ex[6] + 418*ex[2]^3*ex[3]^5*ex[4]^4*ex[6] + 
    1520*ex[2]^4*ex[3]^5*ex[4]^4*ex[6] + 2140*ex[2]^5*ex[3]^5*ex[4]^4*ex[6] + 
    1480*ex[2]^6*ex[3]^5*ex[4]^4*ex[6] + 530*ex[2]^7*ex[3]^5*ex[4]^4*ex[6] + 
    88*ex[2]^8*ex[3]^5*ex[4]^4*ex[6] + 90*ex[2]^3*ex[3]^6*ex[4]^4*ex[6] + 
    450*ex[2]^4*ex[3]^6*ex[4]^4*ex[6] + 900*ex[2]^5*ex[3]^6*ex[4]^4*ex[6] + 
    900*ex[2]^6*ex[3]^6*ex[4]^4*ex[6] + 450*ex[2]^7*ex[3]^6*ex[4]^4*ex[6] + 
    90*ex[2]^8*ex[3]^6*ex[4]^4*ex[6] - 2*ex[2]^2*ex[4]^5*ex[6] - 
    36*ex[2]^2*ex[3]*ex[4]^5*ex[6] - 10*ex[2]^3*ex[3]*ex[4]^5*ex[6] + 
    2*ex[2]^4*ex[3]*ex[4]^5*ex[6] - 176*ex[2]^2*ex[3]^2*ex[4]^5*ex[6] - 
    146*ex[2]^3*ex[3]^2*ex[4]^5*ex[6] - 28*ex[2]^4*ex[3]^2*ex[4]^5*ex[6] - 
    6*ex[2]^5*ex[3]^2*ex[4]^5*ex[6] - 364*ex[2]^2*ex[3]^3*ex[4]^5*ex[6] - 
    594*ex[2]^3*ex[3]^3*ex[4]^5*ex[6] - 342*ex[2]^4*ex[3]^3*ex[4]^5*ex[6] - 
    98*ex[2]^5*ex[3]^3*ex[4]^5*ex[6] - 16*ex[2]^6*ex[3]^3*ex[4]^5*ex[6] - 
    370*ex[2]^2*ex[3]^4*ex[4]^5*ex[6] - 970*ex[2]^3*ex[3]^4*ex[4]^5*ex[6] - 
    960*ex[2]^4*ex[3]^4*ex[4]^5*ex[6] - 476*ex[2]^5*ex[3]^4*ex[4]^5*ex[6] - 
    132*ex[2]^6*ex[3]^4*ex[4]^5*ex[6] - 16*ex[2]^7*ex[3]^4*ex[4]^5*ex[6] - 
    184*ex[2]^2*ex[3]^5*ex[4]^5*ex[6] - 692*ex[2]^3*ex[3]^5*ex[4]^5*ex[6] - 
    1024*ex[2]^4*ex[3]^5*ex[4]^5*ex[6] - 760*ex[2]^5*ex[3]^5*ex[4]^5*ex[6] - 
    296*ex[2]^6*ex[3]^5*ex[4]^5*ex[6] - 52*ex[2]^7*ex[3]^5*ex[4]^5*ex[6] - 
    36*ex[2]^2*ex[3]^6*ex[4]^5*ex[6] - 180*ex[2]^3*ex[3]^6*ex[4]^5*ex[6] - 
    360*ex[2]^4*ex[3]^6*ex[4]^5*ex[6] - 360*ex[2]^5*ex[3]^6*ex[4]^5*ex[6] - 
    180*ex[2]^6*ex[3]^6*ex[4]^5*ex[6] - 36*ex[2]^7*ex[3]^6*ex[4]^5*ex[6] + 
    2*ex[2]*ex[4]^6*ex[6] + 18*ex[2]*ex[3]*ex[4]^6*ex[6] + 
    8*ex[2]^2*ex[3]*ex[4]^6*ex[6] - ex[2]^3*ex[3]*ex[4]^6*ex[6] + 
    58*ex[2]*ex[3]^2*ex[4]^6*ex[6] + 62*ex[2]^2*ex[3]^2*ex[4]^6*ex[6] + 
    19*ex[2]^3*ex[3]^2*ex[4]^6*ex[6] + 3*ex[2]^4*ex[3]^2*ex[4]^6*ex[6] + 
    92*ex[2]*ex[3]^3*ex[4]^6*ex[6] + 172*ex[2]^2*ex[3]^3*ex[4]^6*ex[6] + 
    117*ex[2]^3*ex[3]^3*ex[4]^6*ex[6] + 38*ex[2]^4*ex[3]^3*ex[4]^6*ex[6] + 
    6*ex[2]^5*ex[3]^3*ex[4]^6*ex[6] + 78*ex[2]*ex[3]^4*ex[4]^6*ex[6] + 
    220*ex[2]^2*ex[3]^4*ex[4]^6*ex[6] + 241*ex[2]^3*ex[3]^4*ex[4]^6*ex[6] + 
    135*ex[2]^4*ex[3]^4*ex[4]^6*ex[6] + 42*ex[2]^5*ex[3]^4*ex[4]^6*ex[6] + 
    6*ex[2]^6*ex[3]^4*ex[4]^6*ex[6] + 34*ex[2]*ex[3]^5*ex[4]^6*ex[6] + 
    132*ex[2]^2*ex[3]^5*ex[4]^6*ex[6] + 204*ex[2]^3*ex[3]^5*ex[4]^6*ex[6] + 
    160*ex[2]^4*ex[3]^5*ex[4]^6*ex[6] + 66*ex[2]^5*ex[3]^5*ex[4]^6*ex[6] + 
    12*ex[2]^6*ex[3]^5*ex[4]^6*ex[6] + 6*ex[2]*ex[3]^6*ex[4]^6*ex[6] + 
    30*ex[2]^2*ex[3]^6*ex[4]^6*ex[6] + 60*ex[2]^3*ex[3]^6*ex[4]^6*ex[6] + 
    60*ex[2]^4*ex[3]^6*ex[4]^6*ex[6] + 30*ex[2]^5*ex[3]^6*ex[4]^6*ex[6] + 
    6*ex[2]^6*ex[3]^6*ex[4]^6*ex[6] - 19*ex[2]^7*ex[3]^3*ex[6]^2 - 
    6*ex[2]^8*ex[3]^3*ex[6]^2 + 3*ex[2]^9*ex[3]^3*ex[6]^2 - 
    43*ex[2]^7*ex[3]^4*ex[6]^2 - 73*ex[2]^8*ex[3]^4*ex[6]^2 - 
    27*ex[2]^9*ex[3]^4*ex[6]^2 + 3*ex[2]^10*ex[3]^4*ex[6]^2 - 
    30*ex[2]^7*ex[3]^5*ex[6]^2 - 96*ex[2]^8*ex[3]^5*ex[6]^2 - 
    108*ex[2]^9*ex[3]^5*ex[6]^2 - 48*ex[2]^10*ex[3]^5*ex[6]^2 - 
    6*ex[2]^11*ex[3]^5*ex[6]^2 - 6*ex[2]^7*ex[3]^6*ex[6]^2 - 
    30*ex[2]^8*ex[3]^6*ex[6]^2 - 60*ex[2]^9*ex[3]^6*ex[6]^2 - 
    60*ex[2]^10*ex[3]^6*ex[6]^2 - 30*ex[2]^11*ex[3]^6*ex[6]^2 - 
    6*ex[2]^12*ex[3]^6*ex[6]^2 + 18*ex[2]^6*ex[3]^2*ex[4]*ex[6]^2 + 
    126*ex[2]^6*ex[3]^3*ex[4]*ex[6]^2 + 75*ex[2]^7*ex[3]^3*ex[4]*ex[6]^2 + 
    ex[2]^9*ex[3]^3*ex[4]*ex[6]^2 + 231*ex[2]^6*ex[3]^4*ex[4]*ex[6]^2 + 
    411*ex[2]^7*ex[3]^4*ex[4]*ex[6]^2 + 183*ex[2]^8*ex[3]^4*ex[4]*ex[6]^2 + 
    7*ex[2]^9*ex[3]^4*ex[4]*ex[6]^2 + 4*ex[2]^10*ex[3]^4*ex[4]*ex[6]^2 + 
    152*ex[2]^6*ex[3]^5*ex[4]*ex[6]^2 + 490*ex[2]^7*ex[3]^5*ex[4]*ex[6]^2 + 
    560*ex[2]^8*ex[3]^5*ex[4]*ex[6]^2 + 260*ex[2]^9*ex[3]^5*ex[4]*ex[6]^2 + 
    40*ex[2]^10*ex[3]^5*ex[4]*ex[6]^2 + 2*ex[2]^11*ex[3]^5*ex[4]*ex[6]^2 + 
    30*ex[2]^6*ex[3]^6*ex[4]*ex[6]^2 + 150*ex[2]^7*ex[3]^6*ex[4]*ex[6]^2 + 
    300*ex[2]^8*ex[3]^6*ex[4]*ex[6]^2 + 300*ex[2]^9*ex[3]^6*ex[4]*ex[6]^2 + 
    150*ex[2]^10*ex[3]^6*ex[4]*ex[6]^2 + 30*ex[2]^11*ex[3]^6*ex[4]*ex[6]^2 - 
    6*ex[2]^5*ex[3]*ex[4]^2*ex[6]^2 - 68*ex[2]^5*ex[3]^2*ex[4]^2*ex[6]^2 - 
    10*ex[2]^6*ex[3]^2*ex[4]^2*ex[6]^2 - 2*ex[2]^7*ex[3]^2*ex[4]^2*ex[6]^2 - 
    332*ex[2]^5*ex[3]^3*ex[4]^2*ex[6]^2 - 258*ex[2]^6*ex[3]^3*ex[4]^2*
     ex[6]^2 - 24*ex[2]^7*ex[3]^3*ex[4]^2*ex[6]^2 + 
    2*ex[2]^8*ex[3]^3*ex[4]^2*ex[6]^2 - 518*ex[2]^5*ex[3]^4*ex[4]^2*ex[6]^2 - 
    986*ex[2]^6*ex[3]^4*ex[4]^2*ex[6]^2 - 534*ex[2]^7*ex[3]^4*ex[4]^2*
     ex[6]^2 - 82*ex[2]^8*ex[3]^4*ex[4]^2*ex[6]^2 - 
    16*ex[2]^9*ex[3]^4*ex[4]^2*ex[6]^2 - 312*ex[2]^5*ex[3]^5*ex[4]^2*
     ex[6]^2 - 1020*ex[2]^6*ex[3]^5*ex[4]^2*ex[6]^2 - 
    1200*ex[2]^7*ex[3]^5*ex[4]^2*ex[6]^2 - 600*ex[2]^8*ex[3]^5*ex[4]^2*
     ex[6]^2 - 120*ex[2]^9*ex[3]^5*ex[4]^2*ex[6]^2 - 
    12*ex[2]^10*ex[3]^5*ex[4]^2*ex[6]^2 - 60*ex[2]^5*ex[3]^6*ex[4]^2*
     ex[6]^2 - 300*ex[2]^6*ex[3]^6*ex[4]^2*ex[6]^2 - 
    600*ex[2]^7*ex[3]^6*ex[4]^2*ex[6]^2 - 600*ex[2]^8*ex[3]^6*ex[4]^2*
     ex[6]^2 - 300*ex[2]^9*ex[3]^6*ex[4]^2*ex[6]^2 - 
    60*ex[2]^10*ex[3]^6*ex[4]^2*ex[6]^2 + 10*ex[2]^4*ex[3]*ex[4]^3*ex[6]^2 - 
    2*ex[2]^5*ex[3]*ex[4]^3*ex[6]^2 + 130*ex[2]^4*ex[3]^2*ex[4]^3*ex[6]^2 + 
    44*ex[2]^5*ex[3]^2*ex[4]^3*ex[6]^2 - 2*ex[2]^6*ex[3]^2*ex[4]^3*ex[6]^2 + 
    460*ex[2]^4*ex[3]^3*ex[4]^3*ex[6]^2 + 456*ex[2]^5*ex[3]^3*ex[4]^3*
     ex[6]^2 + 96*ex[2]^6*ex[3]^3*ex[4]^3*ex[6]^2 + 
    600*ex[2]^4*ex[3]^4*ex[4]^3*ex[6]^2 + 1230*ex[2]^5*ex[3]^4*ex[4]^3*
     ex[6]^2 + 786*ex[2]^6*ex[3]^4*ex[4]^3*ex[6]^2 + 
    182*ex[2]^7*ex[3]^4*ex[4]^3*ex[6]^2 + 26*ex[2]^8*ex[3]^4*ex[4]^3*
     ex[6]^2 + 324*ex[2]^4*ex[3]^5*ex[4]^3*ex[6]^2 + 
    1080*ex[2]^5*ex[3]^5*ex[4]^3*ex[6]^2 + 1320*ex[2]^6*ex[3]^5*ex[4]^3*
     ex[6]^2 + 720*ex[2]^7*ex[3]^5*ex[4]^3*ex[6]^2 + 
    180*ex[2]^8*ex[3]^5*ex[4]^3*ex[6]^2 + 24*ex[2]^9*ex[3]^5*ex[4]^3*
     ex[6]^2 + 60*ex[2]^4*ex[3]^6*ex[4]^3*ex[6]^2 + 
    300*ex[2]^5*ex[3]^6*ex[4]^3*ex[6]^2 + 600*ex[2]^6*ex[3]^6*ex[4]^3*
     ex[6]^2 + 600*ex[2]^7*ex[3]^6*ex[4]^3*ex[6]^2 + 
    300*ex[2]^8*ex[3]^6*ex[4]^3*ex[6]^2 + 60*ex[2]^9*ex[3]^6*ex[4]^3*
     ex[6]^2 - 17*ex[2]^3*ex[3]*ex[4]^4*ex[6]^2 - 2*ex[2]^4*ex[3]*ex[4]^4*
     ex[6]^2 - 135*ex[2]^3*ex[3]^2*ex[4]^4*ex[6]^2 - 
    75*ex[2]^4*ex[3]^2*ex[4]^4*ex[6]^2 - 333*ex[2]^3*ex[3]^3*ex[4]^4*
     ex[6]^2 - 408*ex[2]^4*ex[3]^3*ex[4]^4*ex[6]^2 - 
    135*ex[2]^5*ex[3]^3*ex[4]^4*ex[6]^2 - 10*ex[2]^6*ex[3]^3*ex[4]^4*
     ex[6]^2 - 355*ex[2]^3*ex[3]^4*ex[4]^4*ex[6]^2 - 
    781*ex[2]^4*ex[3]^4*ex[4]^4*ex[6]^2 - 567*ex[2]^5*ex[3]^4*ex[4]^4*
     ex[6]^2 - 161*ex[2]^6*ex[3]^4*ex[4]^4*ex[6]^2 - 
    20*ex[2]^7*ex[3]^4*ex[4]^4*ex[6]^2 - 170*ex[2]^3*ex[3]^5*ex[4]^4*
     ex[6]^2 - 580*ex[2]^4*ex[3]^5*ex[4]^4*ex[6]^2 - 
    740*ex[2]^5*ex[3]^5*ex[4]^4*ex[6]^2 - 440*ex[2]^6*ex[3]^5*ex[4]^4*
     ex[6]^2 - 130*ex[2]^7*ex[3]^5*ex[4]^4*ex[6]^2 - 
    20*ex[2]^8*ex[3]^5*ex[4]^4*ex[6]^2 - 30*ex[2]^3*ex[3]^6*ex[4]^4*ex[6]^2 - 
    150*ex[2]^4*ex[3]^6*ex[4]^4*ex[6]^2 - 300*ex[2]^5*ex[3]^6*ex[4]^4*
     ex[6]^2 - 300*ex[2]^6*ex[3]^6*ex[4]^4*ex[6]^2 - 
    150*ex[2]^7*ex[3]^6*ex[4]^4*ex[6]^2 - 30*ex[2]^8*ex[3]^6*ex[4]^4*
     ex[6]^2 + ex[2]^2*ex[4]^5*ex[6]^2 + 14*ex[2]^2*ex[3]*ex[4]^5*ex[6]^2 + 
    5*ex[2]^3*ex[3]*ex[4]^5*ex[6]^2 + 56*ex[2]^2*ex[3]^2*ex[4]^5*ex[6]^2 + 
    43*ex[2]^3*ex[3]^2*ex[4]^5*ex[6]^2 + 5*ex[2]^4*ex[3]^2*ex[4]^5*ex[6]^2 + 
    98*ex[2]^2*ex[3]^3*ex[4]^5*ex[6]^2 + 141*ex[2]^3*ex[3]^3*ex[4]^5*
     ex[6]^2 + 60*ex[2]^4*ex[3]^3*ex[4]^5*ex[6]^2 + 
    7*ex[2]^5*ex[3]^3*ex[4]^5*ex[6]^2 + 85*ex[2]^2*ex[3]^4*ex[4]^5*ex[6]^2 + 
    199*ex[2]^3*ex[3]^4*ex[4]^5*ex[6]^2 + 159*ex[2]^4*ex[3]^4*ex[4]^5*
     ex[6]^2 + 51*ex[2]^5*ex[3]^4*ex[4]^5*ex[6]^2 + 
    6*ex[2]^6*ex[3]^4*ex[4]^5*ex[6]^2 + 36*ex[2]^2*ex[3]^5*ex[4]^5*ex[6]^2 + 
    126*ex[2]^3*ex[3]^5*ex[4]^5*ex[6]^2 + 168*ex[2]^4*ex[3]^5*ex[4]^5*
     ex[6]^2 + 108*ex[2]^5*ex[3]^5*ex[4]^5*ex[6]^2 + 
    36*ex[2]^6*ex[3]^5*ex[4]^5*ex[6]^2 + 6*ex[2]^7*ex[3]^5*ex[4]^5*ex[6]^2 + 
    6*ex[2]^2*ex[3]^6*ex[4]^5*ex[6]^2 + 30*ex[2]^3*ex[3]^6*ex[4]^5*ex[6]^2 + 
    60*ex[2]^4*ex[3]^6*ex[4]^5*ex[6]^2 + 60*ex[2]^5*ex[3]^6*ex[4]^5*ex[6]^2 + 
    30*ex[2]^6*ex[3]^6*ex[4]^5*ex[6]^2 + 6*ex[2]^7*ex[3]^6*ex[4]^5*ex[6]^2 + 
    17*ex[2]^7*ex[3]^3*ex[6]^3 + 6*ex[2]^8*ex[3]^3*ex[6]^3 - 
    ex[2]^9*ex[3]^3*ex[6]^3 + 33*ex[2]^7*ex[3]^4*ex[6]^3 + 
    55*ex[2]^8*ex[3]^4*ex[6]^3 + 21*ex[2]^9*ex[3]^4*ex[6]^3 - 
    ex[2]^10*ex[3]^4*ex[6]^3 + 18*ex[2]^7*ex[3]^5*ex[6]^3 + 
    56*ex[2]^8*ex[3]^5*ex[6]^3 + 60*ex[2]^9*ex[3]^5*ex[6]^3 + 
    24*ex[2]^10*ex[3]^5*ex[6]^3 + 2*ex[2]^11*ex[3]^5*ex[6]^3 + 
    2*ex[2]^7*ex[3]^6*ex[6]^3 + 10*ex[2]^8*ex[3]^6*ex[6]^3 + 
    20*ex[2]^9*ex[3]^6*ex[6]^3 + 20*ex[2]^10*ex[3]^6*ex[6]^3 + 
    10*ex[2]^11*ex[3]^6*ex[6]^3 + 2*ex[2]^12*ex[3]^6*ex[6]^3 - 
    12*ex[2]^6*ex[3]^2*ex[4]*ex[6]^3 - 84*ex[2]^6*ex[3]^3*ex[4]*ex[6]^3 - 
    44*ex[2]^7*ex[3]^3*ex[4]*ex[6]^3 - 138*ex[2]^6*ex[3]^4*ex[4]*ex[6]^3 - 
    234*ex[2]^7*ex[3]^4*ex[4]*ex[6]^3 - 94*ex[2]^8*ex[3]^4*ex[4]*ex[6]^3 + 
    2*ex[2]^9*ex[3]^4*ex[4]*ex[6]^3 - 72*ex[2]^6*ex[3]^5*ex[4]*ex[6]^3 - 
    224*ex[2]^7*ex[3]^5*ex[4]*ex[6]^3 - 240*ex[2]^8*ex[3]^5*ex[4]*ex[6]^3 - 
    96*ex[2]^9*ex[3]^5*ex[4]*ex[6]^3 - 8*ex[2]^10*ex[3]^5*ex[4]*ex[6]^3 - 
    8*ex[2]^6*ex[3]^6*ex[4]*ex[6]^3 - 40*ex[2]^7*ex[3]^6*ex[4]*ex[6]^3 - 
    80*ex[2]^8*ex[3]^6*ex[4]*ex[6]^3 - 80*ex[2]^9*ex[3]^6*ex[4]*ex[6]^3 - 
    40*ex[2]^10*ex[3]^6*ex[4]*ex[6]^3 - 8*ex[2]^11*ex[3]^6*ex[4]*ex[6]^3 + 
    2*ex[2]^5*ex[3]*ex[4]^2*ex[6]^3 + 30*ex[2]^5*ex[3]^2*ex[4]^2*ex[6]^3 + 
    2*ex[2]^6*ex[3]^2*ex[4]^2*ex[6]^3 + 162*ex[2]^5*ex[3]^3*ex[4]^2*ex[6]^3 + 
    112*ex[2]^6*ex[3]^3*ex[4]^2*ex[6]^3 + 10*ex[2]^7*ex[3]^3*ex[4]^2*
     ex[6]^3 + 224*ex[2]^5*ex[3]^4*ex[4]^2*ex[6]^3 + 
    396*ex[2]^6*ex[3]^4*ex[4]^2*ex[6]^3 + 180*ex[2]^7*ex[3]^4*ex[4]^2*
     ex[6]^3 + 8*ex[2]^8*ex[3]^4*ex[4]^2*ex[6]^3 + 
    108*ex[2]^5*ex[3]^5*ex[4]^2*ex[6]^3 + 336*ex[2]^6*ex[3]^5*ex[4]^2*
     ex[6]^3 + 360*ex[2]^7*ex[3]^5*ex[4]^2*ex[6]^3 + 
    144*ex[2]^8*ex[3]^5*ex[4]^2*ex[6]^3 + 12*ex[2]^9*ex[3]^5*ex[4]^2*
     ex[6]^3 + 12*ex[2]^5*ex[3]^6*ex[4]^2*ex[6]^3 + 
    60*ex[2]^6*ex[3]^6*ex[4]^2*ex[6]^3 + 120*ex[2]^7*ex[3]^6*ex[4]^2*
     ex[6]^3 + 120*ex[2]^8*ex[3]^6*ex[4]^2*ex[6]^3 + 
    60*ex[2]^9*ex[3]^6*ex[4]^2*ex[6]^3 + 12*ex[2]^10*ex[3]^6*ex[4]^2*
     ex[6]^3 - 2*ex[2]^4*ex[3]*ex[4]^3*ex[6]^3 - 42*ex[2]^4*ex[3]^2*ex[4]^3*
     ex[6]^3 - 14*ex[2]^5*ex[3]^2*ex[4]^3*ex[6]^3 - 
    146*ex[2]^4*ex[3]^3*ex[4]^3*ex[6]^3 - 128*ex[2]^5*ex[3]^3*ex[4]^3*
     ex[6]^3 - 22*ex[2]^6*ex[3]^3*ex[4]^3*ex[6]^3 - 
    166*ex[2]^4*ex[3]^4*ex[4]^3*ex[6]^3 - 310*ex[2]^5*ex[3]^4*ex[4]^3*
     ex[6]^3 - 162*ex[2]^6*ex[3]^4*ex[4]^3*ex[6]^3 - 
    18*ex[2]^7*ex[3]^4*ex[4]^3*ex[6]^3 - 72*ex[2]^4*ex[3]^5*ex[4]^3*ex[6]^3 - 
    224*ex[2]^5*ex[3]^5*ex[4]^3*ex[6]^3 - 240*ex[2]^6*ex[3]^5*ex[4]^3*
     ex[6]^3 - 96*ex[2]^7*ex[3]^5*ex[4]^3*ex[6]^3 - 
    8*ex[2]^8*ex[3]^5*ex[4]^3*ex[6]^3 - 8*ex[2]^4*ex[3]^6*ex[4]^3*ex[6]^3 - 
    40*ex[2]^5*ex[3]^6*ex[4]^3*ex[6]^3 - 80*ex[2]^6*ex[3]^6*ex[4]^3*ex[6]^3 - 
    80*ex[2]^7*ex[3]^6*ex[4]^3*ex[6]^3 - 40*ex[2]^8*ex[3]^6*ex[4]^3*ex[6]^3 - 
    8*ex[2]^9*ex[3]^6*ex[4]^3*ex[6]^3 + 3*ex[2]^3*ex[3]*ex[4]^4*ex[6]^3 + 
    23*ex[2]^3*ex[3]^2*ex[4]^4*ex[6]^3 + 11*ex[2]^4*ex[3]^2*ex[4]^4*ex[6]^3 + 
    51*ex[2]^3*ex[3]^3*ex[4]^4*ex[6]^3 + 54*ex[2]^4*ex[3]^3*ex[4]^4*ex[6]^3 + 
    13*ex[2]^5*ex[3]^3*ex[4]^4*ex[6]^3 + 47*ex[2]^3*ex[3]^4*ex[4]^4*ex[6]^3 + 
    93*ex[2]^4*ex[3]^4*ex[4]^4*ex[6]^3 + 55*ex[2]^5*ex[3]^4*ex[4]^4*ex[6]^3 + 
    9*ex[2]^6*ex[3]^4*ex[4]^4*ex[6]^3 + 18*ex[2]^3*ex[3]^5*ex[4]^4*ex[6]^3 + 
    56*ex[2]^4*ex[3]^5*ex[4]^4*ex[6]^3 + 60*ex[2]^5*ex[3]^5*ex[4]^4*ex[6]^3 + 
    24*ex[2]^6*ex[3]^5*ex[4]^4*ex[6]^3 + 2*ex[2]^7*ex[3]^5*ex[4]^4*ex[6]^3 + 
    2*ex[2]^3*ex[3]^6*ex[4]^4*ex[6]^3 + 10*ex[2]^4*ex[3]^6*ex[4]^4*ex[6]^3 + 
    20*ex[2]^5*ex[3]^6*ex[4]^4*ex[6]^3 + 20*ex[2]^6*ex[3]^6*ex[4]^4*ex[6]^3 + 
    10*ex[2]^7*ex[3]^6*ex[4]^4*ex[6]^3 + 2*ex[2]^8*ex[3]^6*ex[4]^4*ex[6]^3 - 
    7*ex[2]^7*ex[3]^3*ex[6]^4 - 2*ex[2]^8*ex[3]^3*ex[6]^4 - 
    11*ex[2]^7*ex[3]^4*ex[6]^4 - 17*ex[2]^8*ex[3]^4*ex[6]^4 - 
    6*ex[2]^9*ex[3]^4*ex[6]^4 - 4*ex[2]^7*ex[3]^5*ex[6]^4 - 
    12*ex[2]^8*ex[3]^5*ex[6]^4 - 12*ex[2]^9*ex[3]^5*ex[6]^4 - 
    4*ex[2]^10*ex[3]^5*ex[6]^4 + 3*ex[2]^6*ex[3]^2*ex[4]*ex[6]^4 + 
    24*ex[2]^6*ex[3]^3*ex[4]*ex[6]^4 + 9*ex[2]^7*ex[3]^3*ex[4]*ex[6]^4 + 
    34*ex[2]^6*ex[3]^4*ex[4]*ex[6]^4 + 53*ex[2]^7*ex[3]^4*ex[4]*ex[6]^4 + 
    19*ex[2]^8*ex[3]^4*ex[4]*ex[6]^4 + 12*ex[2]^6*ex[3]^5*ex[4]*ex[6]^4 + 
    36*ex[2]^7*ex[3]^5*ex[4]*ex[6]^4 + 36*ex[2]^8*ex[3]^5*ex[4]*ex[6]^4 + 
    12*ex[2]^9*ex[3]^5*ex[4]*ex[6]^4 - 4*ex[2]^5*ex[3]^2*ex[4]^2*ex[6]^4 - 
    29*ex[2]^5*ex[3]^3*ex[4]^2*ex[6]^4 - 14*ex[2]^6*ex[3]^3*ex[4]^2*ex[6]^4 - 
    35*ex[2]^5*ex[3]^4*ex[4]^2*ex[6]^4 - 55*ex[2]^6*ex[3]^4*ex[4]^2*ex[6]^4 - 
    20*ex[2]^7*ex[3]^4*ex[4]^2*ex[6]^4 - 12*ex[2]^5*ex[3]^5*ex[4]^2*ex[6]^4 - 
    36*ex[2]^6*ex[3]^5*ex[4]^2*ex[6]^4 - 36*ex[2]^7*ex[3]^5*ex[4]^2*ex[6]^4 - 
    12*ex[2]^8*ex[3]^5*ex[4]^2*ex[6]^4 + 3*ex[2]^4*ex[3]^2*ex[4]^3*ex[6]^4 + 
    12*ex[2]^4*ex[3]^3*ex[4]^3*ex[6]^4 + 7*ex[2]^5*ex[3]^3*ex[4]^3*ex[6]^4 + 
    12*ex[2]^4*ex[3]^4*ex[4]^3*ex[6]^4 + 19*ex[2]^5*ex[3]^4*ex[4]^3*ex[6]^4 + 
    7*ex[2]^6*ex[3]^4*ex[4]^3*ex[6]^4 + 4*ex[2]^4*ex[3]^5*ex[4]^3*ex[6]^4 + 
    12*ex[2]^5*ex[3]^5*ex[4]^3*ex[6]^4 + 12*ex[2]^6*ex[3]^5*ex[4]^3*ex[6]^4 + 
    4*ex[2]^7*ex[3]^5*ex[4]^3*ex[6]^4 + ex[2]^7*ex[3]^3*ex[6]^5 + 
    ex[2]^7*ex[3]^4*ex[6]^5 + ex[2]^8*ex[3]^4*ex[6]^5 - 
    2*ex[2]^6*ex[3]^3*ex[4]*ex[6]^5 - 2*ex[2]^6*ex[3]^4*ex[4]*ex[6]^5 - 
    2*ex[2]^7*ex[3]^4*ex[4]*ex[6]^5 + ex[2]^5*ex[3]^3*ex[4]^2*ex[6]^5 + 
    ex[2]^5*ex[3]^4*ex[4]^2*ex[6]^5 + ex[2]^6*ex[3]^4*ex[4]^2*ex[6]^5, 
  y[201] -> 8*ex[2]^8*ex[3]^2*ex[4] + 3*ex[2]^9*ex[3]^2*ex[4] + 
    ex[2]^10*ex[3]^2*ex[4] + 8*ex[2]^8*ex[3]^3*ex[4] + 
    28*ex[2]^9*ex[3]^3*ex[4] + 26*ex[2]^10*ex[3]^3*ex[4] + 
    5*ex[2]^11*ex[3]^3*ex[4] - 6*ex[2]^8*ex[3]^4*ex[4] - 
    17*ex[2]^9*ex[3]^4*ex[4] - ex[2]^10*ex[3]^4*ex[4] + 
    25*ex[2]^11*ex[3]^4*ex[4] + 17*ex[2]^12*ex[3]^4*ex[4] + 
    2*ex[2]^13*ex[3]^4*ex[4] - 4*ex[2]^8*ex[3]^5*ex[4] - 
    34*ex[2]^9*ex[3]^5*ex[4] - 88*ex[2]^10*ex[3]^5*ex[4] - 
    100*ex[2]^11*ex[3]^5*ex[4] - 52*ex[2]^12*ex[3]^5*ex[4] - 
    10*ex[2]^13*ex[3]^5*ex[4] + 2*ex[2]^8*ex[3]^6*ex[4] + 
    8*ex[2]^9*ex[3]^6*ex[4] + 10*ex[2]^10*ex[3]^6*ex[4] - 
    10*ex[2]^12*ex[3]^6*ex[4] - 8*ex[2]^13*ex[3]^6*ex[4] - 
    2*ex[2]^14*ex[3]^6*ex[4] - 58*ex[2]^7*ex[3]^2*ex[4]^2 - 
    20*ex[2]^8*ex[3]^2*ex[4]^2 - 6*ex[2]^9*ex[3]^2*ex[4]^2 + 
    ex[2]^10*ex[3]^2*ex[4]^2 - 52*ex[2]^7*ex[3]^3*ex[4]^2 - 
    192*ex[2]^8*ex[3]^3*ex[4]^2 - 178*ex[2]^9*ex[3]^3*ex[4]^2 - 
    30*ex[2]^10*ex[3]^3*ex[4]^2 + ex[2]^11*ex[3]^3*ex[4]^2 + 
    54*ex[2]^7*ex[3]^4*ex[4]^2 + 162*ex[2]^8*ex[3]^4*ex[4]^2 + 
    60*ex[2]^9*ex[3]^4*ex[4]^2 - 147*ex[2]^10*ex[3]^4*ex[4]^2 - 
    111*ex[2]^11*ex[3]^4*ex[4]^2 - 12*ex[2]^12*ex[3]^4*ex[4]^2 + 
    32*ex[2]^7*ex[3]^5*ex[4]^2 + 268*ex[2]^8*ex[3]^5*ex[4]^2 + 
    694*ex[2]^9*ex[3]^5*ex[4]^2 + 796*ex[2]^10*ex[3]^5*ex[4]^2 + 
    424*ex[2]^11*ex[3]^5*ex[4]^2 + 88*ex[2]^12*ex[3]^5*ex[4]^2 + 
    2*ex[2]^13*ex[3]^5*ex[4]^2 - 16*ex[2]^7*ex[3]^6*ex[4]^2 - 
    66*ex[2]^8*ex[3]^6*ex[4]^2 - 90*ex[2]^9*ex[3]^6*ex[4]^2 - 
    20*ex[2]^10*ex[3]^6*ex[4]^2 + 60*ex[2]^11*ex[3]^6*ex[4]^2 + 
    54*ex[2]^12*ex[3]^6*ex[4]^2 + 14*ex[2]^13*ex[3]^6*ex[4]^2 - 
    2*ex[2]^6*ex[4]^3 + 8*ex[2]^6*ex[3]*ex[4]^3 - 4*ex[2]^7*ex[3]*ex[4]^3 - 
    2*ex[2]^8*ex[3]*ex[4]^3 + 186*ex[2]^6*ex[3]^2*ex[4]^3 + 
    93*ex[2]^7*ex[3]^2*ex[4]^3 + 40*ex[2]^8*ex[3]^2*ex[4]^3 - 
    9*ex[2]^9*ex[3]^2*ex[4]^3 - 2*ex[2]^10*ex[3]^2*ex[4]^3 + 
    120*ex[2]^6*ex[3]^3*ex[4]^3 + 520*ex[2]^7*ex[3]^3*ex[4]^3 + 
    522*ex[2]^8*ex[3]^3*ex[4]^3 + 119*ex[2]^9*ex[3]^3*ex[4]^3 + 
    20*ex[2]^10*ex[3]^3*ex[4]^3 + 2*ex[2]^11*ex[3]^3*ex[4]^3 - 
    220*ex[2]^6*ex[3]^4*ex[4]^3 - 721*ex[2]^7*ex[3]^4*ex[4]^3 - 
    530*ex[2]^8*ex[3]^4*ex[4]^3 + 196*ex[2]^9*ex[3]^4*ex[4]^3 + 
    249*ex[2]^10*ex[3]^4*ex[4]^3 + 26*ex[2]^11*ex[3]^4*ex[4]^3 + 
    2*ex[2]^12*ex[3]^4*ex[4]^3 - 108*ex[2]^6*ex[3]^5*ex[4]^3 - 
    906*ex[2]^7*ex[3]^5*ex[4]^3 - 2364*ex[2]^8*ex[3]^5*ex[4]^3 - 
    2752*ex[2]^9*ex[3]^5*ex[4]^3 - 1512*ex[2]^10*ex[3]^5*ex[4]^3 - 
    342*ex[2]^11*ex[3]^5*ex[4]^3 - 16*ex[2]^12*ex[3]^5*ex[4]^3 + 
    56*ex[2]^6*ex[3]^6*ex[4]^3 + 238*ex[2]^7*ex[3]^6*ex[4]^3 + 
    350*ex[2]^8*ex[3]^6*ex[4]^3 + 140*ex[2]^9*ex[3]^6*ex[4]^3 - 
    140*ex[2]^10*ex[3]^6*ex[4]^3 - 154*ex[2]^11*ex[3]^6*ex[4]^3 - 
    42*ex[2]^12*ex[3]^6*ex[4]^3 + 8*ex[2]^5*ex[4]^4 - 2*ex[2]^6*ex[4]^4 - 
    52*ex[2]^5*ex[3]*ex[4]^4 - 4*ex[2]^6*ex[3]*ex[4]^4 - 
    2*ex[2]^7*ex[3]*ex[4]^4 - 2*ex[2]^8*ex[3]*ex[4]^4 - 
    346*ex[2]^5*ex[3]^2*ex[4]^4 - 314*ex[2]^6*ex[3]^2*ex[4]^4 - 
    220*ex[2]^7*ex[3]^2*ex[4]^4 - 15*ex[2]^8*ex[3]^2*ex[4]^4 - 
    2*ex[2]^9*ex[3]^2*ex[4]^4 - 2*ex[2]^10*ex[3]^2*ex[4]^4 - 
    80*ex[2]^5*ex[3]^3*ex[4]^4 - 648*ex[2]^6*ex[3]^3*ex[4]^4 - 
    816*ex[2]^7*ex[3]^3*ex[4]^4 - 350*ex[2]^8*ex[3]^3*ex[4]^4 - 
    163*ex[2]^9*ex[3]^3*ex[4]^4 - 28*ex[2]^10*ex[3]^3*ex[4]^4 - 
    2*ex[2]^11*ex[3]^3*ex[4]^4 + 518*ex[2]^5*ex[3]^4*ex[4]^4 + 
    1862*ex[2]^6*ex[3]^4*ex[4]^4 + 1978*ex[2]^7*ex[3]^4*ex[4]^4 + 
    571*ex[2]^8*ex[3]^4*ex[4]^4 - 27*ex[2]^9*ex[3]^4*ex[4]^4 + 
    34*ex[2]^10*ex[3]^4*ex[4]^4 - 2*ex[2]^11*ex[3]^4*ex[4]^4 + 
    200*ex[2]^5*ex[3]^5*ex[4]^4 + 1708*ex[2]^6*ex[3]^5*ex[4]^4 + 
    4518*ex[2]^7*ex[3]^5*ex[4]^4 + 5356*ex[2]^8*ex[3]^5*ex[4]^4 + 
    3040*ex[2]^9*ex[3]^5*ex[4]^4 + 744*ex[2]^10*ex[3]^5*ex[4]^4 + 
    50*ex[2]^11*ex[3]^5*ex[4]^4 - 112*ex[2]^5*ex[3]^6*ex[4]^4 - 
    490*ex[2]^6*ex[3]^6*ex[4]^4 - 770*ex[2]^7*ex[3]^6*ex[4]^4 - 
    420*ex[2]^8*ex[3]^6*ex[4]^4 + 140*ex[2]^9*ex[3]^6*ex[4]^4 + 
    238*ex[2]^10*ex[3]^6*ex[4]^4 + 70*ex[2]^11*ex[3]^6*ex[4]^4 - 
    4*ex[2]^4*ex[4]^5 + 11*ex[2]^5*ex[4]^5 + ex[2]^6*ex[4]^5 + 
    140*ex[2]^4*ex[3]*ex[4]^5 + 82*ex[2]^5*ex[3]*ex[4]^5 + 
    48*ex[2]^6*ex[3]*ex[4]^5 + 11*ex[2]^7*ex[3]*ex[4]^5 + 
    392*ex[2]^4*ex[3]^2*ex[4]^5 + 604*ex[2]^5*ex[3]^2*ex[4]^5 + 
    553*ex[2]^6*ex[3]^2*ex[4]^5 + 130*ex[2]^7*ex[3]^2*ex[4]^5 + 
    37*ex[2]^8*ex[3]^2*ex[4]^5 + 10*ex[2]^9*ex[3]^2*ex[4]^5 - 
    152*ex[2]^4*ex[3]^3*ex[4]^5 + 148*ex[2]^5*ex[3]^3*ex[4]^5 + 
    542*ex[2]^6*ex[3]^3*ex[4]^5 + 503*ex[2]^7*ex[3]^3*ex[4]^5 + 
    356*ex[2]^8*ex[3]^3*ex[4]^5 + 64*ex[2]^9*ex[3]^3*ex[4]^5 + 
    4*ex[2]^10*ex[3]^3*ex[4]^5 - 760*ex[2]^4*ex[3]^4*ex[4]^5 - 
    2965*ex[2]^5*ex[3]^4*ex[4]^5 - 3922*ex[2]^6*ex[3]^4*ex[4]^5 - 
    2308*ex[2]^7*ex[3]^4*ex[4]^5 - 817*ex[2]^8*ex[3]^4*ex[4]^5 - 
    238*ex[2]^9*ex[3]^4*ex[4]^5 - 12*ex[2]^10*ex[3]^4*ex[4]^5 - 
    220*ex[2]^4*ex[3]^5*ex[4]^5 - 1950*ex[2]^5*ex[3]^5*ex[4]^5 - 
    5260*ex[2]^6*ex[3]^5*ex[4]^5 - 6360*ex[2]^7*ex[3]^5*ex[4]^5 - 
    3720*ex[2]^8*ex[3]^5*ex[4]^5 - 970*ex[2]^9*ex[3]^5*ex[4]^5 - 
    80*ex[2]^10*ex[3]^5*ex[4]^5 + 140*ex[2]^4*ex[3]^6*ex[4]^5 + 
    630*ex[2]^5*ex[3]^6*ex[4]^5 + 1050*ex[2]^6*ex[3]^6*ex[4]^5 + 
    700*ex[2]^7*ex[3]^6*ex[4]^5 - 210*ex[2]^9*ex[3]^6*ex[4]^5 - 
    70*ex[2]^10*ex[3]^6*ex[4]^5 - 18*ex[2]^3*ex[4]^6 - 22*ex[2]^4*ex[4]^6 - 
    2*ex[2]^5*ex[4]^6 + ex[2]^6*ex[4]^6 - 188*ex[2]^3*ex[3]*ex[4]^6 - 
    188*ex[2]^4*ex[3]*ex[4]^6 - 116*ex[2]^5*ex[3]*ex[4]^6 - 
    18*ex[2]^6*ex[3]*ex[4]^6 + ex[2]^7*ex[3]*ex[4]^6 - 
    240*ex[2]^3*ex[3]^2*ex[4]^6 - 594*ex[2]^4*ex[3]^2*ex[4]^6 - 
    656*ex[2]^5*ex[3]^2*ex[4]^6 - 224*ex[2]^6*ex[3]^2*ex[4]^6 - 
    83*ex[2]^7*ex[3]^2*ex[4]^6 - 18*ex[2]^8*ex[3]^2*ex[4]^6 + 
    380*ex[2]^3*ex[3]^3*ex[4]^6 + 632*ex[2]^4*ex[3]^3*ex[4]^6 + 
    290*ex[2]^5*ex[3]^3*ex[4]^6 - 186*ex[2]^6*ex[3]^3*ex[4]^6 - 
    285*ex[2]^7*ex[3]^3*ex[4]^6 - 40*ex[2]^8*ex[3]^3*ex[4]^6 + 
    706*ex[2]^3*ex[3]^4*ex[4]^6 + 2942*ex[2]^4*ex[3]^4*ex[4]^6 + 
    4464*ex[2]^5*ex[3]^4*ex[4]^6 + 3347*ex[2]^6*ex[3]^4*ex[4]^6 + 
    1491*ex[2]^7*ex[3]^4*ex[4]^6 + 400*ex[2]^8*ex[3]^4*ex[4]^6 + 
    28*ex[2]^9*ex[3]^4*ex[4]^6 + 144*ex[2]^3*ex[3]^5*ex[4]^6 + 
    1364*ex[2]^4*ex[3]^5*ex[4]^6 + 3778*ex[2]^5*ex[3]^5*ex[4]^6 + 
    4660*ex[2]^6*ex[3]^5*ex[4]^6 + 2792*ex[2]^7*ex[3]^5*ex[4]^6 + 
    760*ex[2]^8*ex[3]^5*ex[4]^6 + 70*ex[2]^9*ex[3]^5*ex[4]^6 - 
    112*ex[2]^3*ex[3]^6*ex[4]^6 - 518*ex[2]^4*ex[3]^6*ex[4]^6 - 
    910*ex[2]^5*ex[3]^6*ex[4]^6 - 700*ex[2]^6*ex[3]^6*ex[4]^6 - 
    140*ex[2]^7*ex[3]^6*ex[4]^6 + 98*ex[2]^8*ex[3]^6*ex[4]^6 + 
    42*ex[2]^9*ex[3]^6*ex[4]^6 + 28*ex[2]^2*ex[4]^7 + 21*ex[2]^3*ex[4]^7 - 
    3*ex[2]^5*ex[4]^7 + 124*ex[2]^2*ex[3]*ex[4]^7 + 
    174*ex[2]^3*ex[3]*ex[4]^7 + 114*ex[2]^4*ex[3]*ex[4]^7 + 
    11*ex[2]^5*ex[3]*ex[4]^7 - 2*ex[2]^6*ex[3]*ex[4]^7 + 
    32*ex[2]^2*ex[3]^2*ex[4]^7 + 240*ex[2]^3*ex[3]^2*ex[4]^7 + 
    352*ex[2]^4*ex[3]^2*ex[4]^7 + 163*ex[2]^5*ex[3]^2*ex[4]^7 + 
    83*ex[2]^6*ex[3]^2*ex[4]^7 + 16*ex[2]^7*ex[3]^2*ex[4]^7 - 
    360*ex[2]^2*ex[3]^3*ex[4]^7 - 856*ex[2]^3*ex[3]^3*ex[4]^7 - 
    782*ex[2]^4*ex[3]^3*ex[4]^7 - 255*ex[2]^5*ex[3]^3*ex[4]^7 + 
    28*ex[2]^6*ex[3]^3*ex[4]^7 - 14*ex[2]^7*ex[3]^3*ex[4]^7 - 
    4*ex[2]^8*ex[3]^3*ex[4]^7 - 404*ex[2]^2*ex[3]^4*ex[4]^7 - 
    1767*ex[2]^3*ex[3]^4*ex[4]^7 - 2922*ex[2]^4*ex[3]^4*ex[4]^7 - 
    2456*ex[2]^5*ex[3]^4*ex[4]^7 - 1181*ex[2]^6*ex[3]^4*ex[4]^7 - 
    306*ex[2]^7*ex[3]^4*ex[4]^7 - 22*ex[2]^8*ex[3]^4*ex[4]^7 - 
    52*ex[2]^2*ex[3]^5*ex[4]^7 - 558*ex[2]^3*ex[3]^5*ex[4]^7 - 
    1604*ex[2]^4*ex[3]^5*ex[4]^7 - 2016*ex[2]^5*ex[3]^5*ex[4]^7 - 
    1224*ex[2]^6*ex[3]^5*ex[4]^7 - 338*ex[2]^7*ex[3]^5*ex[4]^7 - 
    32*ex[2]^8*ex[3]^5*ex[4]^7 + 56*ex[2]^2*ex[3]^6*ex[4]^7 + 
    266*ex[2]^3*ex[3]^6*ex[4]^7 + 490*ex[2]^4*ex[3]^6*ex[4]^7 + 
    420*ex[2]^5*ex[3]^6*ex[4]^7 + 140*ex[2]^6*ex[3]^6*ex[4]^7 - 
    14*ex[2]^7*ex[3]^6*ex[4]^7 - 14*ex[2]^8*ex[3]^6*ex[4]^7 - 
    14*ex[2]*ex[4]^8 - 10*ex[2]^2*ex[4]^8 + 2*ex[2]^3*ex[4]^8 + 
    3*ex[2]^4*ex[4]^8 - 32*ex[2]*ex[3]*ex[4]^8 - 68*ex[2]^2*ex[3]*ex[4]^8 - 
    50*ex[2]^3*ex[3]*ex[4]^8 - 2*ex[2]^4*ex[3]*ex[4]^8 + 
    ex[2]^5*ex[3]*ex[4]^8 + 44*ex[2]*ex[3]^2*ex[4]^8 + 
    14*ex[2]^2*ex[3]^2*ex[4]^8 - 54*ex[2]^3*ex[3]^2*ex[4]^8 - 
    52*ex[2]^4*ex[3]^2*ex[4]^8 - 43*ex[2]^5*ex[3]^2*ex[4]^8 - 
    8*ex[2]^6*ex[3]^2*ex[4]^8 + 168*ex[2]*ex[3]^3*ex[4]^8 + 
    464*ex[2]^2*ex[3]^3*ex[4]^8 + 512*ex[2]^3*ex[3]^3*ex[4]^8 + 
    262*ex[2]^4*ex[3]^3*ex[4]^8 + 63*ex[2]^5*ex[3]^3*ex[4]^8 + 
    20*ex[2]^6*ex[3]^3*ex[4]^8 + 2*ex[2]^7*ex[3]^3*ex[4]^8 + 
    130*ex[2]*ex[3]^4*ex[4]^8 + 586*ex[2]^2*ex[3]^4*ex[4]^8 + 
    1018*ex[2]^3*ex[3]^4*ex[4]^8 + 901*ex[2]^4*ex[3]^4*ex[4]^8 + 
    439*ex[2]^5*ex[3]^4*ex[4]^8 + 106*ex[2]^6*ex[3]^4*ex[4]^8 + 
    6*ex[2]^7*ex[3]^4*ex[4]^8 + 8*ex[2]*ex[3]^5*ex[4]^8 + 
    116*ex[2]^2*ex[3]^5*ex[4]^8 + 354*ex[2]^3*ex[3]^5*ex[4]^8 + 
    452*ex[2]^4*ex[3]^5*ex[4]^8 + 272*ex[2]^5*ex[3]^5*ex[4]^8 + 
    72*ex[2]^6*ex[3]^5*ex[4]^8 + 6*ex[2]^7*ex[3]^5*ex[4]^8 - 
    16*ex[2]*ex[3]^6*ex[4]^8 - 78*ex[2]^2*ex[3]^6*ex[4]^8 - 
    150*ex[2]^3*ex[3]^6*ex[4]^8 - 140*ex[2]^4*ex[3]^6*ex[4]^8 - 
    60*ex[2]^5*ex[3]^6*ex[4]^8 - 6*ex[2]^6*ex[3]^6*ex[4]^8 + 
    2*ex[2]^7*ex[3]^6*ex[4]^8 + 2*ex[4]^9 + 2*ex[2]*ex[4]^9 - 
    ex[2]^2*ex[4]^9 - ex[2]^3*ex[4]^9 + 8*ex[2]*ex[3]*ex[4]^9 + 
    8*ex[2]^2*ex[3]*ex[4]^9 - 18*ex[3]^2*ex[4]^9 - 26*ex[2]*ex[3]^2*ex[4]^9 - 
    10*ex[2]^2*ex[3]^2*ex[4]^9 + 6*ex[2]^3*ex[3]^2*ex[4]^9 + 
    10*ex[2]^4*ex[3]^2*ex[4]^9 + 2*ex[2]^5*ex[3]^2*ex[4]^9 - 
    32*ex[3]^3*ex[4]^9 - 96*ex[2]*ex[3]^3*ex[4]^9 - 
    116*ex[2]^2*ex[3]^3*ex[4]^9 - 68*ex[2]^3*ex[3]^3*ex[4]^9 - 
    20*ex[2]^4*ex[3]^3*ex[4]^9 - 4*ex[2]^5*ex[3]^3*ex[4]^9 - 
    18*ex[3]^4*ex[4]^9 - 82*ex[2]*ex[3]^4*ex[4]^9 - 
    145*ex[2]^2*ex[3]^4*ex[4]^9 - 129*ex[2]^3*ex[3]^4*ex[4]^9 - 
    60*ex[2]^4*ex[3]^4*ex[4]^9 - 12*ex[2]^5*ex[3]^4*ex[4]^9 - 
    8*ex[2]*ex[3]^5*ex[4]^9 - 28*ex[2]^2*ex[3]^5*ex[4]^9 - 
    36*ex[2]^3*ex[3]^5*ex[4]^9 - 20*ex[2]^4*ex[3]^5*ex[4]^9 - 
    4*ex[2]^5*ex[3]^5*ex[4]^9 + 2*ex[3]^6*ex[4]^9 + 
    10*ex[2]*ex[3]^6*ex[4]^9 + 20*ex[2]^2*ex[3]^6*ex[4]^9 + 
    20*ex[2]^3*ex[3]^6*ex[4]^9 + 10*ex[2]^4*ex[3]^6*ex[4]^9 + 
    2*ex[2]^5*ex[3]^6*ex[4]^9 + 2*ex[2]^9*ex[3]^3*ex[6] - 
    ex[2]^11*ex[3]^3*ex[6] + 6*ex[2]^9*ex[3]^4*ex[6] + 
    10*ex[2]^10*ex[3]^4*ex[6] + 3*ex[2]^11*ex[3]^4*ex[6] - 
    ex[2]^12*ex[3]^4*ex[6] + 6*ex[2]^9*ex[3]^5*ex[6] + 
    20*ex[2]^10*ex[3]^5*ex[6] + 24*ex[2]^11*ex[3]^5*ex[6] + 
    12*ex[2]^12*ex[3]^5*ex[6] + 2*ex[2]^13*ex[3]^5*ex[6] + 
    2*ex[2]^9*ex[3]^6*ex[6] + 10*ex[2]^10*ex[3]^6*ex[6] + 
    20*ex[2]^11*ex[3]^6*ex[6] + 20*ex[2]^12*ex[3]^6*ex[6] + 
    10*ex[2]^13*ex[3]^6*ex[6] + 2*ex[2]^14*ex[3]^6*ex[6] - 
    40*ex[2]^8*ex[3]^2*ex[4]*ex[6] - 10*ex[2]^9*ex[3]^2*ex[4]*ex[6] - 
    3*ex[2]^10*ex[3]^2*ex[4]*ex[6] - 40*ex[2]^8*ex[3]^3*ex[4]*ex[6] - 
    102*ex[2]^9*ex[3]^3*ex[4]*ex[6] - 90*ex[2]^10*ex[3]^3*ex[4]*ex[6] - 
    16*ex[2]^11*ex[3]^3*ex[4]*ex[6] - 18*ex[2]^8*ex[3]^4*ex[4]*ex[6] + 
    16*ex[2]^9*ex[3]^4*ex[4]*ex[6] + 31*ex[2]^10*ex[3]^4*ex[4]*ex[6] - 
    44*ex[2]^11*ex[3]^4*ex[4]*ex[6] - 45*ex[2]^12*ex[3]^4*ex[4]*ex[6] - 
    4*ex[2]^13*ex[3]^4*ex[4]*ex[6] - 40*ex[2]^8*ex[3]^5*ex[4]*ex[6] - 
    68*ex[2]^9*ex[3]^5*ex[4]*ex[6] + 64*ex[2]^10*ex[3]^5*ex[4]*ex[6] + 
    200*ex[2]^11*ex[3]^5*ex[4]*ex[6] + 136*ex[2]^12*ex[3]^5*ex[4]*ex[6] + 
    28*ex[2]^13*ex[3]^5*ex[4]*ex[6] - 22*ex[2]^8*ex[3]^6*ex[4]*ex[6] - 
    104*ex[2]^9*ex[3]^6*ex[4]*ex[6] - 190*ex[2]^10*ex[3]^6*ex[4]*ex[6] - 
    160*ex[2]^11*ex[3]^6*ex[4]*ex[6] - 50*ex[2]^12*ex[3]^6*ex[4]*ex[6] + 
    8*ex[2]^13*ex[3]^6*ex[4]*ex[6] + 6*ex[2]^14*ex[3]^6*ex[4]*ex[6] + 
    2*ex[2]^7*ex[3]*ex[4]^2*ex[6] + 250*ex[2]^7*ex[3]^2*ex[4]^2*ex[6] + 
    64*ex[2]^8*ex[3]^2*ex[4]^2*ex[6] + 20*ex[2]^9*ex[3]^2*ex[4]^2*ex[6] - 
    2*ex[2]^10*ex[3]^2*ex[4]^2*ex[6] + 172*ex[2]^7*ex[3]^3*ex[4]^2*ex[6] + 
    586*ex[2]^8*ex[3]^3*ex[4]^2*ex[6] + 551*ex[2]^9*ex[3]^3*ex[4]^2*ex[6] + 
    86*ex[2]^10*ex[3]^3*ex[4]^2*ex[6] - 60*ex[2]^7*ex[3]^4*ex[4]^2*ex[6] - 
    468*ex[2]^8*ex[3]^4*ex[4]^2*ex[6] - 457*ex[2]^9*ex[3]^4*ex[4]^2*ex[6] + 
    175*ex[2]^10*ex[3]^4*ex[4]^2*ex[6] + 242*ex[2]^11*ex[3]^4*ex[4]^2*ex[6] + 
    18*ex[2]^12*ex[3]^4*ex[4]^2*ex[6] + 114*ex[2]^7*ex[3]^5*ex[4]^2*ex[6] - 
    56*ex[2]^8*ex[3]^5*ex[4]^2*ex[6] - 1048*ex[2]^9*ex[3]^5*ex[4]^2*ex[6] - 
    1672*ex[2]^10*ex[3]^5*ex[4]^2*ex[6] - 998*ex[2]^11*ex[3]^5*ex[4]^2*
     ex[6] - 208*ex[2]^12*ex[3]^5*ex[4]^2*ex[6] - 4*ex[2]^13*ex[3]^5*ex[4]^2*
     ex[6] + 98*ex[2]^7*ex[3]^6*ex[4]^2*ex[6] + 454*ex[2]^8*ex[3]^6*ex[4]^2*
     ex[6] + 800*ex[2]^9*ex[3]^6*ex[4]^2*ex[6] + 620*ex[2]^10*ex[3]^6*ex[4]^2*
     ex[6] + 130*ex[2]^11*ex[3]^6*ex[4]^2*ex[6] - 82*ex[2]^12*ex[3]^6*ex[4]^2*
     ex[6] - 36*ex[2]^13*ex[3]^6*ex[4]^2*ex[6] + 6*ex[2]^6*ex[4]^3*ex[6] - 
    40*ex[2]^6*ex[3]*ex[4]^3*ex[6] + 10*ex[2]^7*ex[3]*ex[4]^3*ex[6] + 
    4*ex[2]^8*ex[3]*ex[4]^3*ex[6] - 644*ex[2]^6*ex[3]^2*ex[4]^3*ex[6] - 
    246*ex[2]^7*ex[3]^2*ex[4]^3*ex[6] - 123*ex[2]^8*ex[3]^2*ex[4]^3*ex[6] + 
    10*ex[2]^9*ex[3]^2*ex[4]^3*ex[6] + 2*ex[2]^10*ex[3]^2*ex[4]^3*ex[6] - 
    244*ex[2]^6*ex[3]^3*ex[4]^3*ex[6] - 1218*ex[2]^7*ex[3]^3*ex[4]^3*ex[6] - 
    1262*ex[2]^8*ex[3]^3*ex[4]^3*ex[6] - 208*ex[2]^9*ex[3]^3*ex[4]^3*ex[6] - 
    30*ex[2]^10*ex[3]^3*ex[4]^3*ex[6] + 404*ex[2]^6*ex[3]^4*ex[4]^3*ex[6] + 
    1970*ex[2]^7*ex[3]^4*ex[4]^3*ex[6] + 2099*ex[2]^8*ex[3]^4*ex[4]^3*ex[6] + 
    124*ex[2]^9*ex[3]^4*ex[4]^3*ex[6] - 427*ex[2]^10*ex[3]^4*ex[4]^3*ex[6] - 
    20*ex[2]^11*ex[3]^4*ex[4]^3*ex[6] - 2*ex[2]^12*ex[3]^4*ex[4]^3*ex[6] - 
    188*ex[2]^6*ex[3]^5*ex[4]^3*ex[6] + 608*ex[2]^7*ex[3]^5*ex[4]^3*ex[6] + 
    3540*ex[2]^8*ex[3]^5*ex[4]^3*ex[6] + 5120*ex[2]^9*ex[3]^5*ex[4]^3*ex[6] + 
    3020*ex[2]^10*ex[3]^5*ex[4]^3*ex[6] + 672*ex[2]^11*ex[3]^5*ex[4]^3*
     ex[6] + 28*ex[2]^12*ex[3]^5*ex[4]^3*ex[6] - 238*ex[2]^6*ex[3]^6*ex[4]^3*
     ex[6] - 1100*ex[2]^7*ex[3]^6*ex[4]^3*ex[6] - 
    1930*ex[2]^8*ex[3]^6*ex[4]^3*ex[6] - 1480*ex[2]^9*ex[3]^6*ex[4]^3*ex[6] - 
    290*ex[2]^10*ex[3]^6*ex[4]^3*ex[6] + 212*ex[2]^11*ex[3]^6*ex[4]^3*ex[6] + 
    90*ex[2]^12*ex[3]^6*ex[4]^3*ex[6] - 20*ex[2]^5*ex[4]^4*ex[6] + 
    4*ex[2]^6*ex[4]^4*ex[6] + 176*ex[2]^5*ex[3]*ex[4]^4*ex[6] + 
    14*ex[2]^6*ex[3]*ex[4]^4*ex[6] + ex[2]^7*ex[3]*ex[4]^4*ex[6] + 
    2*ex[2]^8*ex[3]*ex[4]^4*ex[6] + 876*ex[2]^5*ex[3]^2*ex[4]^4*ex[6] + 
    622*ex[2]^6*ex[3]^2*ex[4]^4*ex[6] + 487*ex[2]^7*ex[3]^2*ex[4]^4*ex[6] + 
    31*ex[2]^8*ex[3]^2*ex[4]^4*ex[6] - 6*ex[2]^9*ex[3]^2*ex[4]^4*ex[6] - 
    90*ex[2]^5*ex[3]^3*ex[4]^4*ex[6] + 858*ex[2]^6*ex[3]^3*ex[4]^4*ex[6] + 
    1189*ex[2]^7*ex[3]^3*ex[4]^4*ex[6] + 254*ex[2]^8*ex[3]^3*ex[4]^4*ex[6] + 
    160*ex[2]^9*ex[3]^3*ex[4]^4*ex[6] + 12*ex[2]^10*ex[3]^3*ex[4]^4*ex[6] - 
    910*ex[2]^5*ex[3]^4*ex[4]^4*ex[6] - 4084*ex[2]^6*ex[3]^4*ex[4]^4*ex[6] - 
    4945*ex[2]^7*ex[3]^4*ex[4]^4*ex[6] - 1711*ex[2]^8*ex[3]^4*ex[4]^4*ex[6] - 
    28*ex[2]^9*ex[3]^4*ex[4]^4*ex[6] - 88*ex[2]^10*ex[3]^4*ex[4]^4*ex[6] + 
    210*ex[2]^5*ex[3]^5*ex[4]^4*ex[6] - 1212*ex[2]^6*ex[3]^5*ex[4]^4*ex[6] - 
    5860*ex[2]^7*ex[3]^5*ex[4]^4*ex[6] - 8280*ex[2]^8*ex[3]^5*ex[4]^4*ex[6] - 
    4950*ex[2]^9*ex[3]^5*ex[4]^4*ex[6] - 1180*ex[2]^10*ex[3]^5*ex[4]^4*
     ex[6] - 72*ex[2]^11*ex[3]^5*ex[4]^4*ex[6] + 350*ex[2]^5*ex[3]^6*ex[4]^4*
     ex[6] + 1630*ex[2]^6*ex[3]^6*ex[4]^4*ex[6] + 
    2900*ex[2]^7*ex[3]^6*ex[4]^4*ex[6] + 2300*ex[2]^8*ex[3]^6*ex[4]^4*ex[6] + 
    550*ex[2]^9*ex[3]^6*ex[4]^4*ex[6] - 250*ex[2]^10*ex[3]^6*ex[4]^4*ex[6] - 
    120*ex[2]^11*ex[3]^6*ex[4]^4*ex[6] + 2*ex[2]^4*ex[4]^5*ex[6] - 
    16*ex[2]^5*ex[4]^5*ex[6] - ex[2]^6*ex[4]^5*ex[6] - 
    324*ex[2]^4*ex[3]*ex[4]^5*ex[6] - 140*ex[2]^5*ex[3]*ex[4]^5*ex[6] - 
    62*ex[2]^6*ex[3]*ex[4]^5*ex[6] - 10*ex[2]^7*ex[3]*ex[4]^5*ex[6] - 
    606*ex[2]^4*ex[3]^2*ex[4]^5*ex[6] - 800*ex[2]^5*ex[3]^2*ex[4]^5*ex[6] - 
    818*ex[2]^6*ex[3]^2*ex[4]^5*ex[6] - 96*ex[2]^7*ex[3]^2*ex[4]^5*ex[6] + 
    5*ex[2]^8*ex[3]^2*ex[4]^5*ex[6] + 668*ex[2]^4*ex[3]^3*ex[4]^5*ex[6] + 
    656*ex[2]^5*ex[3]^3*ex[4]^5*ex[6] + 142*ex[2]^6*ex[3]^3*ex[4]^5*ex[6] + 
    14*ex[2]^7*ex[3]^3*ex[4]^5*ex[6] - 264*ex[2]^8*ex[3]^3*ex[4]^5*ex[6] - 
    28*ex[2]^9*ex[3]^3*ex[4]^5*ex[6] + 1094*ex[2]^4*ex[3]^4*ex[4]^5*ex[6] + 
    4864*ex[2]^5*ex[3]^4*ex[4]^5*ex[6] + 6621*ex[2]^6*ex[3]^4*ex[4]^5*ex[6] + 
    3596*ex[2]^7*ex[3]^4*ex[4]^5*ex[6] + 1021*ex[2]^8*ex[3]^4*ex[4]^5*ex[6] + 
    288*ex[2]^9*ex[3]^4*ex[4]^5*ex[6] + 12*ex[2]^10*ex[3]^4*ex[4]^5*ex[6] - 
    176*ex[2]^4*ex[3]^5*ex[4]^5*ex[6] + 1148*ex[2]^5*ex[3]^5*ex[4]^5*ex[6] + 
    5416*ex[2]^6*ex[3]^5*ex[4]^5*ex[6] + 7688*ex[2]^7*ex[3]^5*ex[4]^5*ex[6] + 
    4688*ex[2]^8*ex[3]^5*ex[4]^5*ex[6] + 1180*ex[2]^9*ex[3]^5*ex[4]^5*ex[6] + 
    88*ex[2]^10*ex[3]^5*ex[4]^5*ex[6] - 322*ex[2]^4*ex[3]^6*ex[4]^5*ex[6] - 
    1520*ex[2]^5*ex[3]^6*ex[4]^5*ex[6] - 2770*ex[2]^6*ex[3]^6*ex[4]^5*ex[6] - 
    2320*ex[2]^7*ex[3]^6*ex[4]^5*ex[6] - 710*ex[2]^8*ex[3]^6*ex[4]^5*ex[6] + 
    128*ex[2]^9*ex[3]^6*ex[4]^5*ex[6] + 90*ex[2]^10*ex[3]^6*ex[4]^5*ex[6] + 
    36*ex[2]^3*ex[4]^6*ex[6] + 24*ex[2]^4*ex[4]^6*ex[6] + 
    4*ex[2]^5*ex[4]^6*ex[6] + 262*ex[2]^3*ex[3]*ex[4]^6*ex[6] + 
    204*ex[2]^4*ex[3]*ex[4]^6*ex[6] + 119*ex[2]^5*ex[3]*ex[4]^6*ex[6] + 
    14*ex[2]^6*ex[3]*ex[4]^6*ex[6] + 86*ex[2]^3*ex[3]^2*ex[4]^6*ex[6] + 
    374*ex[2]^4*ex[3]^2*ex[4]^6*ex[6] + 539*ex[2]^5*ex[3]^2*ex[4]^6*ex[6] + 
    45*ex[2]^6*ex[3]^2*ex[4]^6*ex[6] + 2*ex[2]^7*ex[3]^2*ex[4]^6*ex[6] - 
    820*ex[2]^3*ex[3]^3*ex[4]^6*ex[6] - 1580*ex[2]^4*ex[3]^3*ex[4]^6*ex[6] - 
    1271*ex[2]^5*ex[3]^3*ex[4]^6*ex[6] - 416*ex[2]^6*ex[3]^3*ex[4]^6*ex[6] + 
    148*ex[2]^7*ex[3]^3*ex[4]^6*ex[6] + 16*ex[2]^8*ex[3]^3*ex[4]^6*ex[6] - 
    752*ex[2]^3*ex[3]^4*ex[4]^6*ex[6] - 3384*ex[2]^4*ex[3]^4*ex[4]^6*ex[6] - 
    5063*ex[2]^5*ex[3]^4*ex[4]^6*ex[6] - 3435*ex[2]^6*ex[3]^4*ex[4]^6*ex[6] - 
    1310*ex[2]^7*ex[3]^4*ex[4]^6*ex[6] - 322*ex[2]^8*ex[3]^4*ex[4]^6*ex[6] - 
    16*ex[2]^9*ex[3]^4*ex[4]^6*ex[6] + 110*ex[2]^3*ex[3]^5*ex[4]^6*ex[6] - 
    544*ex[2]^4*ex[3]^5*ex[4]^6*ex[6] - 2784*ex[2]^5*ex[3]^5*ex[4]^6*ex[6] - 
    4040*ex[2]^6*ex[3]^5*ex[4]^6*ex[6] - 2506*ex[2]^7*ex[3]^5*ex[4]^6*ex[6] - 
    648*ex[2]^8*ex[3]^5*ex[4]^6*ex[6] - 52*ex[2]^9*ex[3]^5*ex[4]^6*ex[6] + 
    182*ex[2]^3*ex[3]^6*ex[4]^6*ex[6] + 874*ex[2]^4*ex[3]^6*ex[4]^6*ex[6] + 
    1640*ex[2]^5*ex[3]^6*ex[4]^6*ex[6] + 1460*ex[2]^6*ex[3]^6*ex[4]^6*ex[6] + 
    550*ex[2]^7*ex[3]^6*ex[4]^6*ex[6] + 2*ex[2]^8*ex[3]^6*ex[4]^6*ex[6] - 
    36*ex[2]^9*ex[3]^6*ex[4]^6*ex[6] - 28*ex[2]^2*ex[4]^7*ex[6] - 
    18*ex[2]^3*ex[4]^7*ex[6] - 5*ex[2]^4*ex[4]^7*ex[6] - 
    68*ex[2]^2*ex[3]*ex[4]^7*ex[6] - 96*ex[2]^3*ex[3]*ex[4]^7*ex[6] - 
    78*ex[2]^4*ex[3]*ex[4]^7*ex[6] - 6*ex[2]^5*ex[3]*ex[4]^7*ex[6] + 
    142*ex[2]^2*ex[3]^2*ex[4]^7*ex[6] + 80*ex[2]^3*ex[3]^2*ex[4]^7*ex[6] - 
    54*ex[2]^4*ex[3]^2*ex[4]^7*ex[6] + 40*ex[2]^5*ex[3]^2*ex[4]^7*ex[6] - 
    3*ex[2]^6*ex[3]^2*ex[4]^7*ex[6] + 448*ex[2]^2*ex[3]^3*ex[4]^7*ex[6] + 
    1048*ex[2]^3*ex[3]^3*ex[4]^7*ex[6] + 1002*ex[2]^4*ex[3]^3*ex[4]^7*ex[6] + 
    410*ex[2]^5*ex[3]^3*ex[4]^7*ex[6] + 6*ex[2]^6*ex[3]^3*ex[4]^7*ex[6] + 
    4*ex[2]^7*ex[3]^3*ex[4]^7*ex[6] + 280*ex[2]^2*ex[3]^4*ex[4]^7*ex[6] + 
    1278*ex[2]^3*ex[3]^4*ex[4]^7*ex[6] + 2049*ex[2]^4*ex[3]^4*ex[4]^7*ex[6] + 
    1572*ex[2]^5*ex[3]^4*ex[4]^7*ex[6] + 667*ex[2]^6*ex[3]^4*ex[4]^7*ex[6] + 
    152*ex[2]^7*ex[3]^4*ex[4]^7*ex[6] + 6*ex[2]^8*ex[3]^4*ex[4]^7*ex[6] - 
    44*ex[2]^2*ex[3]^5*ex[4]^7*ex[6] + 104*ex[2]^3*ex[3]^5*ex[4]^7*ex[6] + 
    708*ex[2]^4*ex[3]^5*ex[4]^7*ex[6] + 1072*ex[2]^5*ex[3]^5*ex[4]^7*ex[6] + 
    668*ex[2]^6*ex[3]^5*ex[4]^7*ex[6] + 168*ex[2]^7*ex[3]^5*ex[4]^7*ex[6] + 
    12*ex[2]^8*ex[3]^5*ex[4]^7*ex[6] - 58*ex[2]^2*ex[3]^6*ex[4]^7*ex[6] - 
    284*ex[2]^3*ex[3]^6*ex[4]^7*ex[6] - 550*ex[2]^4*ex[3]^6*ex[4]^7*ex[6] - 
    520*ex[2]^5*ex[3]^6*ex[4]^7*ex[6] - 230*ex[2]^6*ex[3]^6*ex[4]^7*ex[6] - 
    28*ex[2]^7*ex[3]^6*ex[4]^7*ex[6] + 6*ex[2]^8*ex[3]^6*ex[4]^7*ex[6] + 
    4*ex[2]*ex[4]^8*ex[6] + 6*ex[2]^2*ex[4]^8*ex[6] + 
    2*ex[2]^3*ex[4]^8*ex[6] - 8*ex[2]*ex[3]*ex[4]^8*ex[6] + 
    8*ex[2]^2*ex[3]*ex[4]^8*ex[6] + 16*ex[2]^3*ex[3]*ex[4]^8*ex[6] - 
    64*ex[2]*ex[3]^2*ex[4]^8*ex[6] - 84*ex[2]^2*ex[3]^2*ex[4]^8*ex[6] - 
    48*ex[2]^3*ex[3]^2*ex[4]^8*ex[6] - 28*ex[2]^4*ex[3]^2*ex[4]^8*ex[6] - 
    96*ex[2]*ex[3]^3*ex[4]^8*ex[6] - 248*ex[2]^2*ex[3]^3*ex[4]^8*ex[6] - 
    260*ex[2]^3*ex[3]^3*ex[4]^8*ex[6] - 124*ex[2]^4*ex[3]^3*ex[4]^8*ex[6] - 
    20*ex[2]^5*ex[3]^3*ex[4]^8*ex[6] - 4*ex[2]^6*ex[3]^3*ex[4]^8*ex[6] - 
    44*ex[2]*ex[3]^4*ex[4]^8*ex[6] - 202*ex[2]^2*ex[3]^4*ex[4]^8*ex[6] - 
    338*ex[2]^3*ex[3]^4*ex[4]^8*ex[6] - 276*ex[2]^4*ex[3]^4*ex[4]^8*ex[6] - 
    120*ex[2]^5*ex[3]^4*ex[4]^8*ex[6] - 24*ex[2]^6*ex[3]^4*ex[4]^8*ex[6] + 
    8*ex[2]*ex[3]^5*ex[4]^8*ex[6] - 60*ex[2]^3*ex[3]^5*ex[4]^8*ex[6] - 
    100*ex[2]^4*ex[3]^5*ex[4]^8*ex[6] - 60*ex[2]^5*ex[3]^5*ex[4]^8*ex[6] - 
    12*ex[2]^6*ex[3]^5*ex[4]^8*ex[6] + 8*ex[2]*ex[3]^6*ex[4]^8*ex[6] + 
    40*ex[2]^2*ex[3]^6*ex[4]^8*ex[6] + 80*ex[2]^3*ex[3]^6*ex[4]^8*ex[6] + 
    80*ex[2]^4*ex[3]^6*ex[4]^8*ex[6] + 40*ex[2]^5*ex[3]^6*ex[4]^8*ex[6] + 
    8*ex[2]^6*ex[3]^6*ex[4]^8*ex[6] - 10*ex[2]^9*ex[3]^3*ex[6]^2 - 
    2*ex[2]^10*ex[3]^3*ex[6]^2 + 3*ex[2]^11*ex[3]^3*ex[6]^2 - 
    26*ex[2]^9*ex[3]^4*ex[6]^2 - 44*ex[2]^10*ex[3]^4*ex[6]^2 - 
    15*ex[2]^11*ex[3]^4*ex[6]^2 + 3*ex[2]^12*ex[3]^4*ex[6]^2 - 
    22*ex[2]^9*ex[3]^5*ex[6]^2 - 72*ex[2]^10*ex[3]^5*ex[6]^2 - 
    84*ex[2]^11*ex[3]^5*ex[6]^2 - 40*ex[2]^12*ex[3]^5*ex[6]^2 - 
    6*ex[2]^13*ex[3]^5*ex[6]^2 - 6*ex[2]^9*ex[3]^6*ex[6]^2 - 
    30*ex[2]^10*ex[3]^6*ex[6]^2 - 60*ex[2]^11*ex[3]^6*ex[6]^2 - 
    60*ex[2]^12*ex[3]^6*ex[6]^2 - 30*ex[2]^13*ex[3]^6*ex[6]^2 - 
    6*ex[2]^14*ex[3]^6*ex[6]^2 + 81*ex[2]^8*ex[3]^2*ex[4]*ex[6]^2 + 
    12*ex[2]^9*ex[3]^2*ex[4]*ex[6]^2 + 3*ex[2]^10*ex[3]^2*ex[4]*ex[6]^2 + 
    82*ex[2]^8*ex[3]^3*ex[4]*ex[6]^2 + 139*ex[2]^9*ex[3]^3*ex[4]*ex[6]^2 + 
    114*ex[2]^10*ex[3]^3*ex[4]*ex[6]^2 + 17*ex[2]^11*ex[3]^3*ex[4]*ex[6]^2 + 
    123*ex[2]^8*ex[3]^4*ex[4]*ex[6]^2 + 108*ex[2]^9*ex[3]^4*ex[4]*ex[6]^2 - 
    63*ex[2]^10*ex[3]^4*ex[4]*ex[6]^2 - 11*ex[2]^11*ex[3]^4*ex[4]*ex[6]^2 + 
    39*ex[2]^12*ex[3]^4*ex[4]*ex[6]^2 + 2*ex[2]^13*ex[3]^4*ex[4]*ex[6]^2 + 
    152*ex[2]^8*ex[3]^5*ex[4]*ex[6]^2 + 422*ex[2]^9*ex[3]^5*ex[4]*ex[6]^2 + 
    328*ex[2]^10*ex[3]^5*ex[4]*ex[6]^2 - 28*ex[2]^11*ex[3]^5*ex[4]*ex[6]^2 - 
    112*ex[2]^12*ex[3]^5*ex[4]*ex[6]^2 - 26*ex[2]^13*ex[3]^5*ex[4]*ex[6]^2 + 
    48*ex[2]^8*ex[3]^6*ex[4]*ex[6]^2 + 234*ex[2]^9*ex[3]^6*ex[4]*ex[6]^2 + 
    450*ex[2]^10*ex[3]^6*ex[4]*ex[6]^2 + 420*ex[2]^11*ex[3]^6*ex[4]*ex[6]^2 + 
    180*ex[2]^12*ex[3]^6*ex[4]*ex[6]^2 + 18*ex[2]^13*ex[3]^6*ex[4]*ex[6]^2 - 
    6*ex[2]^14*ex[3]^6*ex[4]*ex[6]^2 - 6*ex[2]^7*ex[3]*ex[4]^2*ex[6]^2 - 
    418*ex[2]^7*ex[3]^2*ex[4]^2*ex[6]^2 - 71*ex[2]^8*ex[3]^2*ex[4]^2*
     ex[6]^2 - 22*ex[2]^9*ex[3]^2*ex[4]^2*ex[6]^2 + 
    ex[2]^10*ex[3]^2*ex[4]^2*ex[6]^2 - 200*ex[2]^7*ex[3]^3*ex[4]^2*ex[6]^2 - 
    604*ex[2]^8*ex[3]^3*ex[4]^2*ex[6]^2 - 600*ex[2]^9*ex[3]^3*ex[4]^2*
     ex[6]^2 - 72*ex[2]^10*ex[3]^3*ex[4]^2*ex[6]^2 - 
    ex[2]^11*ex[3]^3*ex[4]^2*ex[6]^2 - 182*ex[2]^7*ex[3]^4*ex[4]^2*ex[6]^2 + 
    315*ex[2]^8*ex[3]^4*ex[4]^2*ex[6]^2 + 800*ex[2]^9*ex[3]^4*ex[4]^2*
     ex[6]^2 + 136*ex[2]^10*ex[3]^4*ex[4]^2*ex[6]^2 - 
    173*ex[2]^11*ex[3]^4*ex[4]^2*ex[6]^2 - 6*ex[2]^12*ex[3]^4*ex[4]^2*
     ex[6]^2 - 454*ex[2]^7*ex[3]^5*ex[4]^2*ex[6]^2 - 
    1068*ex[2]^8*ex[3]^5*ex[4]^2*ex[6]^2 - 330*ex[2]^9*ex[3]^5*ex[4]^2*
     ex[6]^2 + 880*ex[2]^10*ex[3]^5*ex[4]^2*ex[6]^2 + 
    750*ex[2]^11*ex[3]^5*ex[4]^2*ex[6]^2 + 156*ex[2]^12*ex[3]^5*ex[4]^2*
     ex[6]^2 + 2*ex[2]^13*ex[3]^5*ex[4]^2*ex[6]^2 - 
    162*ex[2]^7*ex[3]^6*ex[4]^2*ex[6]^2 - 780*ex[2]^8*ex[3]^6*ex[4]^2*
     ex[6]^2 - 1470*ex[2]^9*ex[3]^6*ex[4]^2*ex[6]^2 - 
    1320*ex[2]^10*ex[3]^6*ex[4]^2*ex[6]^2 - 510*ex[2]^11*ex[3]^6*ex[4]^2*
     ex[6]^2 - 12*ex[2]^12*ex[3]^6*ex[4]^2*ex[6]^2 + 
    30*ex[2]^13*ex[3]^6*ex[4]^2*ex[6]^2 - 6*ex[2]^6*ex[4]^3*ex[6]^2 + 
    66*ex[2]^6*ex[3]*ex[4]^3*ex[6]^2 - 8*ex[2]^7*ex[3]*ex[4]^3*ex[6]^2 - 
    2*ex[2]^8*ex[3]*ex[4]^3*ex[6]^2 + 821*ex[2]^6*ex[3]^2*ex[4]^3*ex[6]^2 + 
    199*ex[2]^7*ex[3]^2*ex[4]^3*ex[6]^2 + 113*ex[2]^8*ex[3]^2*ex[4]^3*
     ex[6]^2 - ex[2]^9*ex[3]^2*ex[4]^3*ex[6]^2 + 72*ex[2]^6*ex[3]^3*ex[4]^3*
     ex[6]^2 + 862*ex[2]^7*ex[3]^3*ex[4]^3*ex[6]^2 + 
    1062*ex[2]^8*ex[3]^3*ex[4]^3*ex[6]^2 + 90*ex[2]^9*ex[3]^3*ex[4]^3*
     ex[6]^2 + 18*ex[2]^10*ex[3]^3*ex[4]^3*ex[6]^2 - 
    9*ex[2]^6*ex[3]^4*ex[4]^3*ex[6]^2 - 1629*ex[2]^7*ex[3]^4*ex[4]^3*
     ex[6]^2 - 2556*ex[2]^8*ex[3]^4*ex[4]^3*ex[6]^2 - 
    688*ex[2]^9*ex[3]^4*ex[4]^3*ex[6]^2 + 246*ex[2]^10*ex[3]^4*ex[4]^3*
     ex[6]^2 - 2*ex[2]^11*ex[3]^4*ex[4]^3*ex[6]^2 + 
    764*ex[2]^6*ex[3]^5*ex[4]^3*ex[6]^2 + 1548*ex[2]^7*ex[3]^5*ex[4]^3*
     ex[6]^2 - 300*ex[2]^8*ex[3]^5*ex[4]^3*ex[6]^2 - 
    2560*ex[2]^9*ex[3]^5*ex[4]^3*ex[6]^2 - 1860*ex[2]^10*ex[3]^5*ex[4]^3*
     ex[6]^2 - 396*ex[2]^11*ex[3]^5*ex[4]^3*ex[6]^2 - 
    12*ex[2]^12*ex[3]^5*ex[4]^3*ex[6]^2 + 300*ex[2]^6*ex[3]^6*ex[4]^3*
     ex[6]^2 + 1440*ex[2]^7*ex[3]^6*ex[4]^3*ex[6]^2 + 
    2700*ex[2]^8*ex[3]^6*ex[4]^3*ex[6]^2 + 2400*ex[2]^9*ex[3]^6*ex[4]^3*
     ex[6]^2 + 900*ex[2]^10*ex[3]^6*ex[4]^3*ex[6]^2 - 
    60*ex[2]^12*ex[3]^6*ex[4]^3*ex[6]^2 + 16*ex[2]^5*ex[4]^4*ex[6]^2 - 
    2*ex[2]^6*ex[4]^4*ex[6]^2 - 204*ex[2]^5*ex[3]*ex[4]^4*ex[6]^2 - 
    20*ex[2]^6*ex[3]*ex[4]^4*ex[6]^2 + ex[2]^7*ex[3]*ex[4]^4*ex[6]^2 - 
    728*ex[2]^5*ex[3]^2*ex[4]^4*ex[6]^2 - 306*ex[2]^6*ex[3]^2*ex[4]^4*
     ex[6]^2 - 327*ex[2]^7*ex[3]^2*ex[4]^4*ex[6]^2 - 
    29*ex[2]^8*ex[3]^2*ex[4]^4*ex[6]^2 + 426*ex[2]^5*ex[3]^3*ex[4]^4*
     ex[6]^2 - 72*ex[2]^6*ex[3]^3*ex[4]^4*ex[6]^2 - 
    519*ex[2]^7*ex[3]^3*ex[4]^4*ex[6]^2 + 114*ex[2]^8*ex[3]^3*ex[4]^4*
     ex[6]^2 - 40*ex[2]^9*ex[3]^3*ex[4]^4*ex[6]^2 + 
    310*ex[2]^5*ex[3]^4*ex[4]^4*ex[6]^2 + 2746*ex[2]^6*ex[3]^4*ex[4]^4*
     ex[6]^2 + 3993*ex[2]^7*ex[3]^4*ex[4]^4*ex[6]^2 + 
    1499*ex[2]^8*ex[3]^4*ex[4]^4*ex[6]^2 - 22*ex[2]^9*ex[3]^4*ex[4]^4*
     ex[6]^2 + 36*ex[2]^10*ex[3]^4*ex[4]^4*ex[6]^2 - 
    786*ex[2]^5*ex[3]^5*ex[4]^4*ex[6]^2 - 1436*ex[2]^6*ex[3]^5*ex[4]^4*
     ex[6]^2 + 860*ex[2]^7*ex[3]^5*ex[4]^4*ex[6]^2 + 
    3360*ex[2]^8*ex[3]^5*ex[4]^4*ex[6]^2 + 2350*ex[2]^9*ex[3]^5*ex[4]^4*
     ex[6]^2 + 524*ex[2]^10*ex[3]^5*ex[4]^4*ex[6]^2 + 
    24*ex[2]^11*ex[3]^5*ex[4]^4*ex[6]^2 - 330*ex[2]^5*ex[3]^6*ex[4]^4*
     ex[6]^2 - 1590*ex[2]^6*ex[3]^6*ex[4]^4*ex[6]^2 - 
    3000*ex[2]^7*ex[3]^6*ex[4]^4*ex[6]^2 - 2700*ex[2]^8*ex[3]^6*ex[4]^4*
     ex[6]^2 - 1050*ex[2]^9*ex[3]^6*ex[4]^4*ex[6]^2 - 
    30*ex[2]^10*ex[3]^6*ex[4]^4*ex[6]^2 + 60*ex[2]^11*ex[3]^6*ex[4]^4*
     ex[6]^2 + 7*ex[2]^4*ex[4]^5*ex[6]^2 + 5*ex[2]^5*ex[4]^5*ex[6]^2 + 
    230*ex[2]^4*ex[3]*ex[4]^5*ex[6]^2 + 63*ex[2]^5*ex[3]*ex[4]^5*ex[6]^2 + 
    16*ex[2]^6*ex[3]*ex[4]^5*ex[6]^2 + 172*ex[2]^4*ex[3]^2*ex[4]^5*ex[6]^2 + 
    149*ex[2]^5*ex[3]^2*ex[4]^5*ex[6]^2 + 361*ex[2]^6*ex[3]^2*ex[4]^5*
     ex[6]^2 + 32*ex[2]^7*ex[3]^2*ex[4]^5*ex[6]^2 - 
    734*ex[2]^4*ex[3]^3*ex[4]^5*ex[6]^2 - 945*ex[2]^5*ex[3]^3*ex[4]^5*
     ex[6]^2 - 540*ex[2]^6*ex[3]^3*ex[4]^5*ex[6]^2 - 
    379*ex[2]^7*ex[3]^3*ex[4]^5*ex[6]^2 + 30*ex[2]^8*ex[3]^3*ex[4]^5*
     ex[6]^2 - 355*ex[2]^4*ex[3]^4*ex[4]^5*ex[6]^2 - 
    2308*ex[2]^5*ex[3]^4*ex[4]^5*ex[6]^2 - 3375*ex[2]^6*ex[3]^4*ex[4]^5*
     ex[6]^2 - 1615*ex[2]^7*ex[3]^4*ex[4]^5*ex[6]^2 - 
    257*ex[2]^8*ex[3]^4*ex[4]^5*ex[6]^2 - 64*ex[2]^9*ex[3]^4*ex[4]^5*
     ex[6]^2 + 496*ex[2]^4*ex[3]^5*ex[4]^5*ex[6]^2 + 
    882*ex[2]^5*ex[3]^5*ex[4]^5*ex[6]^2 - 636*ex[2]^6*ex[3]^5*ex[4]^5*
     ex[6]^2 - 2260*ex[2]^7*ex[3]^5*ex[4]^5*ex[6]^2 - 
    1584*ex[2]^8*ex[3]^5*ex[4]^5*ex[6]^2 - 366*ex[2]^9*ex[3]^5*ex[4]^5*
     ex[6]^2 - 20*ex[2]^10*ex[3]^5*ex[4]^5*ex[6]^2 + 
    216*ex[2]^4*ex[3]^6*ex[4]^5*ex[6]^2 + 1050*ex[2]^5*ex[3]^6*ex[4]^5*
     ex[6]^2 + 2010*ex[2]^6*ex[3]^6*ex[4]^5*ex[6]^2 + 
    1860*ex[2]^7*ex[3]^6*ex[4]^5*ex[6]^2 + 780*ex[2]^8*ex[3]^6*ex[4]^5*
     ex[6]^2 + 66*ex[2]^9*ex[3]^6*ex[4]^5*ex[6]^2 - 
    30*ex[2]^10*ex[3]^6*ex[4]^5*ex[6]^2 - 18*ex[2]^3*ex[4]^6*ex[6]^2 - 
    3*ex[2]^4*ex[4]^6*ex[6]^2 - 70*ex[2]^3*ex[3]*ex[4]^6*ex[6]^2 - 
    26*ex[2]^4*ex[3]*ex[4]^6*ex[6]^2 - 22*ex[2]^5*ex[3]*ex[4]^6*ex[6]^2 + 
    158*ex[2]^3*ex[3]^2*ex[4]^6*ex[6]^2 + 96*ex[2]^4*ex[3]^2*ex[4]^6*
     ex[6]^2 - 120*ex[2]^5*ex[3]^2*ex[4]^6*ex[6]^2 + 
    12*ex[2]^6*ex[3]^2*ex[4]^6*ex[6]^2 + 480*ex[2]^3*ex[3]^3*ex[4]^6*
     ex[6]^2 + 858*ex[2]^4*ex[3]^3*ex[4]^6*ex[6]^2 + 
    684*ex[2]^5*ex[3]^3*ex[4]^6*ex[6]^2 + 314*ex[2]^6*ex[3]^3*ex[4]^6*
     ex[6]^2 - 7*ex[2]^7*ex[3]^3*ex[4]^6*ex[6]^2 + 
    170*ex[2]^3*ex[3]^4*ex[4]^6*ex[6]^2 + 979*ex[2]^4*ex[3]^4*ex[4]^6*
     ex[6]^2 + 1478*ex[2]^5*ex[3]^4*ex[4]^6*ex[6]^2 + 
    850*ex[2]^6*ex[3]^4*ex[4]^6*ex[6]^2 + 227*ex[2]^7*ex[3]^4*ex[4]^6*
     ex[6]^2 + 46*ex[2]^8*ex[3]^4*ex[4]^6*ex[6]^2 - 
    178*ex[2]^3*ex[3]^5*ex[4]^6*ex[6]^2 - 336*ex[2]^4*ex[3]^5*ex[4]^6*
     ex[6]^2 + 162*ex[2]^5*ex[3]^5*ex[4]^6*ex[6]^2 + 
    728*ex[2]^6*ex[3]^5*ex[4]^6*ex[6]^2 + 522*ex[2]^7*ex[3]^5*ex[4]^6*
     ex[6]^2 + 120*ex[2]^8*ex[3]^5*ex[4]^6*ex[6]^2 + 
    6*ex[2]^9*ex[3]^5*ex[4]^6*ex[6]^2 - 78*ex[2]^3*ex[3]^6*ex[4]^6*ex[6]^2 - 
    384*ex[2]^4*ex[3]^6*ex[4]^6*ex[6]^2 - 750*ex[2]^5*ex[3]^6*ex[4]^6*
     ex[6]^2 - 720*ex[2]^6*ex[3]^6*ex[4]^6*ex[6]^2 - 
    330*ex[2]^7*ex[3]^6*ex[4]^6*ex[6]^2 - 48*ex[2]^8*ex[3]^6*ex[4]^6*
     ex[6]^2 + 6*ex[2]^9*ex[3]^6*ex[4]^6*ex[6]^2 + ex[2]^2*ex[4]^7*ex[6]^2 + 
    ex[2]^3*ex[4]^7*ex[6]^2 - 16*ex[2]^2*ex[3]*ex[4]^7*ex[6]^2 - 
    8*ex[2]^3*ex[3]*ex[4]^7*ex[6]^2 + 8*ex[2]^4*ex[3]*ex[4]^7*ex[6]^2 - 
    86*ex[2]^2*ex[3]^2*ex[4]^7*ex[6]^2 - 78*ex[2]^3*ex[3]^2*ex[4]^7*ex[6]^2 - 
    6*ex[2]^4*ex[3]^2*ex[4]^7*ex[6]^2 - 14*ex[2]^5*ex[3]^2*ex[4]^7*ex[6]^2 - 
    116*ex[2]^2*ex[3]^3*ex[4]^7*ex[6]^2 - 236*ex[2]^3*ex[3]^3*ex[4]^7*
     ex[6]^2 - 204*ex[2]^4*ex[3]^3*ex[4]^7*ex[6]^2 - 
    84*ex[2]^5*ex[3]^3*ex[4]^7*ex[6]^2 - 31*ex[2]^2*ex[3]^4*ex[4]^7*ex[6]^2 - 
    167*ex[2]^3*ex[3]^4*ex[4]^7*ex[6]^2 - 262*ex[2]^4*ex[3]^4*ex[4]^7*
     ex[6]^2 - 174*ex[2]^5*ex[3]^4*ex[4]^7*ex[6]^2 - 
    60*ex[2]^6*ex[3]^4*ex[4]^7*ex[6]^2 - 12*ex[2]^7*ex[3]^4*ex[4]^7*ex[6]^2 + 
    28*ex[2]^2*ex[3]^5*ex[4]^7*ex[6]^2 + 60*ex[2]^3*ex[3]^5*ex[4]^7*ex[6]^2 - 
    80*ex[2]^5*ex[3]^5*ex[4]^7*ex[6]^2 - 60*ex[2]^6*ex[3]^5*ex[4]^7*ex[6]^2 - 
    12*ex[2]^7*ex[3]^5*ex[4]^7*ex[6]^2 + 12*ex[2]^2*ex[3]^6*ex[4]^7*ex[6]^2 + 
    60*ex[2]^3*ex[3]^6*ex[4]^7*ex[6]^2 + 120*ex[2]^4*ex[3]^6*ex[4]^7*
     ex[6]^2 + 120*ex[2]^5*ex[3]^6*ex[4]^7*ex[6]^2 + 
    60*ex[2]^6*ex[3]^6*ex[4]^7*ex[6]^2 + 12*ex[2]^7*ex[3]^6*ex[4]^7*ex[6]^2 + 
    19*ex[2]^9*ex[3]^3*ex[6]^3 + 6*ex[2]^10*ex[3]^3*ex[6]^3 - 
    3*ex[2]^11*ex[3]^3*ex[6]^3 + 43*ex[2]^9*ex[3]^4*ex[6]^3 + 
    73*ex[2]^10*ex[3]^4*ex[6]^3 + 27*ex[2]^11*ex[3]^4*ex[6]^3 - 
    3*ex[2]^12*ex[3]^4*ex[6]^3 + 30*ex[2]^9*ex[3]^5*ex[6]^3 + 
    96*ex[2]^10*ex[3]^5*ex[6]^3 + 108*ex[2]^11*ex[3]^5*ex[6]^3 + 
    48*ex[2]^12*ex[3]^5*ex[6]^3 + 6*ex[2]^13*ex[3]^5*ex[6]^3 + 
    6*ex[2]^9*ex[3]^6*ex[6]^3 + 30*ex[2]^10*ex[3]^6*ex[6]^3 + 
    60*ex[2]^11*ex[3]^6*ex[6]^3 + 60*ex[2]^12*ex[3]^6*ex[6]^3 + 
    30*ex[2]^13*ex[3]^6*ex[6]^3 + 6*ex[2]^14*ex[3]^6*ex[6]^3 - 
    83*ex[2]^8*ex[3]^2*ex[4]*ex[6]^3 - 6*ex[2]^9*ex[3]^2*ex[4]*ex[6]^3 - 
    ex[2]^10*ex[3]^2*ex[4]*ex[6]^3 - 86*ex[2]^8*ex[3]^3*ex[4]*ex[6]^3 - 
    82*ex[2]^9*ex[3]^3*ex[4]*ex[6]^3 - 62*ex[2]^10*ex[3]^3*ex[4]*ex[6]^3 - 
    6*ex[2]^11*ex[3]^3*ex[4]*ex[6]^3 - 203*ex[2]^8*ex[3]^4*ex[4]*ex[6]^3 - 
    250*ex[2]^9*ex[3]^4*ex[4]*ex[6]^3 + 18*ex[2]^10*ex[3]^4*ex[4]*ex[6]^3 + 
    54*ex[2]^11*ex[3]^4*ex[4]*ex[6]^3 - 11*ex[2]^12*ex[3]^4*ex[4]*ex[6]^3 - 
    184*ex[2]^8*ex[3]^5*ex[4]*ex[6]^3 - 552*ex[2]^9*ex[3]^5*ex[4]*ex[6]^3 - 
    544*ex[2]^10*ex[3]^5*ex[4]*ex[6]^3 - 160*ex[2]^11*ex[3]^5*ex[4]*ex[6]^3 + 
    24*ex[2]^12*ex[3]^5*ex[4]*ex[6]^3 + 8*ex[2]^13*ex[3]^5*ex[4]*ex[6]^3 - 
    38*ex[2]^8*ex[3]^6*ex[4]*ex[6]^3 - 188*ex[2]^9*ex[3]^6*ex[4]*ex[6]^3 - 
    370*ex[2]^10*ex[3]^6*ex[4]*ex[6]^3 - 360*ex[2]^11*ex[3]^6*ex[4]*ex[6]^3 - 
    170*ex[2]^12*ex[3]^6*ex[4]*ex[6]^3 - 28*ex[2]^13*ex[3]^6*ex[4]*ex[6]^3 + 
    2*ex[2]^14*ex[3]^6*ex[4]*ex[6]^3 + 6*ex[2]^7*ex[3]*ex[4]^2*ex[6]^3 + 
    334*ex[2]^7*ex[3]^2*ex[4]^2*ex[6]^3 + 30*ex[2]^8*ex[3]^2*ex[4]^2*
     ex[6]^3 + 8*ex[2]^9*ex[3]^2*ex[4]^2*ex[6]^3 + 
    90*ex[2]^7*ex[3]^3*ex[4]^2*ex[6]^3 + 208*ex[2]^8*ex[3]^3*ex[4]^2*
     ex[6]^3 + 274*ex[2]^9*ex[3]^3*ex[4]^2*ex[6]^3 + 
    16*ex[2]^10*ex[3]^3*ex[4]^2*ex[6]^3 + 378*ex[2]^7*ex[3]^4*ex[4]^2*
     ex[6]^3 + 192*ex[2]^8*ex[3]^4*ex[4]^2*ex[6]^3 - 
    468*ex[2]^9*ex[3]^4*ex[4]^2*ex[6]^3 - 240*ex[2]^10*ex[3]^4*ex[4]^2*
     ex[6]^3 + 42*ex[2]^11*ex[3]^4*ex[4]^2*ex[6]^3 + 
    472*ex[2]^7*ex[3]^5*ex[4]^2*ex[6]^3 + 1348*ex[2]^8*ex[3]^5*ex[4]^2*
     ex[6]^3 + 1176*ex[2]^9*ex[3]^5*ex[4]^2*ex[6]^3 + 
    160*ex[2]^10*ex[3]^5*ex[4]^2*ex[6]^3 - 176*ex[2]^11*ex[3]^5*ex[4]^2*
     ex[6]^3 - 36*ex[2]^12*ex[3]^5*ex[4]^2*ex[6]^3 + 
    100*ex[2]^7*ex[3]^6*ex[4]^2*ex[6]^3 + 492*ex[2]^8*ex[3]^6*ex[4]^2*
     ex[6]^3 + 960*ex[2]^9*ex[3]^6*ex[4]^2*ex[6]^3 + 
    920*ex[2]^10*ex[3]^6*ex[4]^2*ex[6]^3 + 420*ex[2]^11*ex[3]^6*ex[4]^2*
     ex[6]^3 + 60*ex[2]^12*ex[3]^6*ex[4]^2*ex[6]^3 - 
    8*ex[2]^13*ex[3]^6*ex[4]^2*ex[6]^3 + 2*ex[2]^6*ex[4]^3*ex[6]^3 - 
    44*ex[2]^6*ex[3]*ex[4]^3*ex[6]^3 + 2*ex[2]^7*ex[3]*ex[4]^3*ex[6]^3 - 
    464*ex[2]^6*ex[3]^2*ex[4]^3*ex[6]^3 - 42*ex[2]^7*ex[3]^2*ex[4]^3*
     ex[6]^3 - 30*ex[2]^8*ex[3]^2*ex[4]^3*ex[6]^3 + 
    128*ex[2]^6*ex[3]^3*ex[4]^3*ex[6]^3 - 98*ex[2]^7*ex[3]^3*ex[4]^3*
     ex[6]^3 - 376*ex[2]^8*ex[3]^3*ex[4]^3*ex[6]^3 + 
    10*ex[2]^9*ex[3]^3*ex[4]^3*ex[6]^3 - 350*ex[2]^6*ex[3]^4*ex[4]^3*
     ex[6]^3 + 250*ex[2]^7*ex[3]^4*ex[4]^3*ex[6]^3 + 
    1138*ex[2]^8*ex[3]^4*ex[4]^3*ex[6]^3 + 486*ex[2]^9*ex[3]^4*ex[4]^3*
     ex[6]^3 - 52*ex[2]^10*ex[3]^4*ex[4]^3*ex[6]^3 - 
    648*ex[2]^6*ex[3]^5*ex[4]^3*ex[6]^3 - 1792*ex[2]^7*ex[3]^5*ex[4]^3*
     ex[6]^3 - 1424*ex[2]^8*ex[3]^5*ex[4]^3*ex[6]^3 + 
    344*ex[2]^10*ex[3]^5*ex[4]^3*ex[6]^3 + 64*ex[2]^11*ex[3]^5*ex[4]^3*
     ex[6]^3 - 140*ex[2]^6*ex[3]^6*ex[4]^3*ex[6]^3 - 
    688*ex[2]^7*ex[3]^6*ex[4]^3*ex[6]^3 - 1340*ex[2]^8*ex[3]^6*ex[4]^3*
     ex[6]^3 - 1280*ex[2]^9*ex[3]^6*ex[4]^3*ex[6]^3 - 
    580*ex[2]^10*ex[3]^6*ex[4]^3*ex[6]^3 - 80*ex[2]^11*ex[3]^6*ex[4]^3*
     ex[6]^3 + 12*ex[2]^12*ex[3]^6*ex[4]^3*ex[6]^3 - 
    4*ex[2]^5*ex[4]^4*ex[6]^3 + 91*ex[2]^5*ex[3]*ex[4]^4*ex[6]^3 + 
    10*ex[2]^6*ex[3]*ex[4]^4*ex[6]^3 + 207*ex[2]^5*ex[3]^2*ex[4]^4*ex[6]^3 - 
    31*ex[2]^6*ex[3]^2*ex[4]^4*ex[6]^3 + 50*ex[2]^7*ex[3]^2*ex[4]^4*ex[6]^3 - 
    353*ex[2]^5*ex[3]^3*ex[4]^4*ex[6]^3 - 236*ex[2]^6*ex[3]^3*ex[4]^4*
     ex[6]^3 + 129*ex[2]^7*ex[3]^3*ex[4]^4*ex[6]^3 - 
    78*ex[2]^8*ex[3]^3*ex[4]^4*ex[6]^3 + 167*ex[2]^5*ex[3]^4*ex[4]^4*
     ex[6]^3 - 489*ex[2]^6*ex[3]^4*ex[4]^4*ex[6]^3 - 
    1167*ex[2]^7*ex[3]^4*ex[4]^4*ex[6]^3 - 489*ex[2]^8*ex[3]^4*ex[4]^4*
     ex[6]^3 + 22*ex[2]^9*ex[3]^4*ex[4]^4*ex[6]^3 + 
    502*ex[2]^5*ex[3]^5*ex[4]^4*ex[6]^3 + 1368*ex[2]^6*ex[3]^5*ex[4]^4*
     ex[6]^3 + 1036*ex[2]^7*ex[3]^5*ex[4]^4*ex[6]^3 - 
    80*ex[2]^8*ex[3]^5*ex[4]^4*ex[6]^3 - 306*ex[2]^9*ex[3]^5*ex[4]^4*
     ex[6]^3 - 56*ex[2]^10*ex[3]^5*ex[4]^4*ex[6]^3 + 
    110*ex[2]^5*ex[3]^6*ex[4]^4*ex[6]^3 + 542*ex[2]^6*ex[3]^6*ex[4]^4*
     ex[6]^3 + 1060*ex[2]^7*ex[3]^6*ex[4]^4*ex[6]^3 + 
    1020*ex[2]^8*ex[3]^6*ex[4]^4*ex[6]^3 + 470*ex[2]^9*ex[3]^6*ex[4]^4*
     ex[6]^3 + 70*ex[2]^10*ex[3]^6*ex[4]^4*ex[6]^3 - 
    8*ex[2]^11*ex[3]^6*ex[4]^4*ex[6]^3 - 5*ex[2]^4*ex[4]^5*ex[6]^3 - 
    46*ex[2]^4*ex[3]*ex[4]^5*ex[6]^3 - 2*ex[2]^5*ex[3]*ex[4]^5*ex[6]^3 + 
    66*ex[2]^4*ex[3]^2*ex[4]^5*ex[6]^3 + 96*ex[2]^5*ex[3]^2*ex[4]^5*ex[6]^3 - 
    40*ex[2]^6*ex[3]^2*ex[4]^5*ex[6]^3 + 278*ex[2]^4*ex[3]^3*ex[4]^5*
     ex[6]^3 + 302*ex[2]^5*ex[3]^3*ex[4]^5*ex[6]^3 + 
    90*ex[2]^6*ex[3]^3*ex[4]^5*ex[6]^3 + 86*ex[2]^7*ex[3]^3*ex[4]^5*ex[6]^3 - 
    39*ex[2]^4*ex[3]^4*ex[4]^5*ex[6]^3 + 272*ex[2]^5*ex[3]^4*ex[4]^5*
     ex[6]^3 + 540*ex[2]^6*ex[3]^4*ex[4]^5*ex[6]^3 + 
    228*ex[2]^7*ex[3]^4*ex[4]^5*ex[6]^3 - ex[2]^8*ex[3]^4*ex[4]^5*ex[6]^3 - 
    208*ex[2]^4*ex[3]^5*ex[4]^5*ex[6]^3 - 568*ex[2]^5*ex[3]^5*ex[4]^5*
     ex[6]^3 - 432*ex[2]^6*ex[3]^5*ex[4]^5*ex[6]^3 + 
    32*ex[2]^7*ex[3]^5*ex[4]^5*ex[6]^3 + 128*ex[2]^8*ex[3]^5*ex[4]^5*
     ex[6]^3 + 24*ex[2]^9*ex[3]^5*ex[4]^5*ex[6]^3 - 
    46*ex[2]^4*ex[3]^6*ex[4]^5*ex[6]^3 - 228*ex[2]^5*ex[3]^6*ex[4]^5*
     ex[6]^3 - 450*ex[2]^6*ex[3]^6*ex[4]^5*ex[6]^3 - 
    440*ex[2]^7*ex[3]^6*ex[4]^5*ex[6]^3 - 210*ex[2]^8*ex[3]^6*ex[4]^5*
     ex[6]^3 - 36*ex[2]^9*ex[3]^6*ex[4]^5*ex[6]^3 + 
    2*ex[2]^10*ex[3]^6*ex[4]^5*ex[6]^3 - 8*ex[2]^3*ex[3]*ex[4]^6*ex[6]^3 - 
    8*ex[2]^4*ex[3]*ex[4]^6*ex[6]^3 - 60*ex[2]^3*ex[3]^2*ex[4]^6*ex[6]^3 - 
    48*ex[2]^4*ex[3]^2*ex[4]^6*ex[6]^3 + 12*ex[2]^5*ex[3]^2*ex[4]^6*ex[6]^3 - 
    76*ex[2]^3*ex[3]^3*ex[4]^6*ex[6]^3 - 100*ex[2]^4*ex[3]^3*ex[4]^6*
     ex[6]^3 - 52*ex[2]^5*ex[3]^3*ex[4]^6*ex[6]^3 - 
    28*ex[2]^6*ex[3]^3*ex[4]^6*ex[6]^3 + 4*ex[2]^3*ex[3]^4*ex[4]^6*ex[6]^3 - 
    48*ex[2]^4*ex[3]^4*ex[4]^6*ex[6]^3 - 88*ex[2]^5*ex[3]^4*ex[4]^6*ex[6]^3 - 
    36*ex[2]^6*ex[3]^4*ex[4]^6*ex[6]^3 + 36*ex[2]^3*ex[3]^5*ex[4]^6*ex[6]^3 + 
    100*ex[2]^4*ex[3]^5*ex[4]^6*ex[6]^3 + 80*ex[2]^5*ex[3]^5*ex[4]^6*
     ex[6]^3 - 20*ex[2]^7*ex[3]^5*ex[4]^6*ex[6]^3 - 
    4*ex[2]^8*ex[3]^5*ex[4]^6*ex[6]^3 + 8*ex[2]^3*ex[3]^6*ex[4]^6*ex[6]^3 + 
    40*ex[2]^4*ex[3]^6*ex[4]^6*ex[6]^3 + 80*ex[2]^5*ex[3]^6*ex[4]^6*ex[6]^3 + 
    80*ex[2]^6*ex[3]^6*ex[4]^6*ex[6]^3 + 40*ex[2]^7*ex[3]^6*ex[4]^6*ex[6]^3 + 
    8*ex[2]^8*ex[3]^6*ex[4]^6*ex[6]^3 - 17*ex[2]^9*ex[3]^3*ex[6]^4 - 
    6*ex[2]^10*ex[3]^3*ex[6]^4 + ex[2]^11*ex[3]^3*ex[6]^4 - 
    33*ex[2]^9*ex[3]^4*ex[6]^4 - 55*ex[2]^10*ex[3]^4*ex[6]^4 - 
    21*ex[2]^11*ex[3]^4*ex[6]^4 + ex[2]^12*ex[3]^4*ex[6]^4 - 
    18*ex[2]^9*ex[3]^5*ex[6]^4 - 56*ex[2]^10*ex[3]^5*ex[6]^4 - 
    60*ex[2]^11*ex[3]^5*ex[6]^4 - 24*ex[2]^12*ex[3]^5*ex[6]^4 - 
    2*ex[2]^13*ex[3]^5*ex[6]^4 - 2*ex[2]^9*ex[3]^6*ex[6]^4 - 
    10*ex[2]^10*ex[3]^6*ex[6]^4 - 20*ex[2]^11*ex[3]^6*ex[6]^4 - 
    20*ex[2]^12*ex[3]^6*ex[6]^4 - 10*ex[2]^13*ex[3]^6*ex[6]^4 - 
    2*ex[2]^14*ex[3]^6*ex[6]^4 + 43*ex[2]^8*ex[3]^2*ex[4]*ex[6]^4 + 
    ex[2]^9*ex[3]^2*ex[4]*ex[6]^4 + 48*ex[2]^8*ex[3]^3*ex[4]*ex[6]^4 + 
    15*ex[2]^9*ex[3]^3*ex[4]*ex[6]^4 + 12*ex[2]^10*ex[3]^3*ex[4]*ex[6]^4 + 
    142*ex[2]^8*ex[3]^4*ex[4]*ex[6]^4 + 200*ex[2]^9*ex[3]^4*ex[4]*ex[6]^4 + 
    34*ex[2]^10*ex[3]^4*ex[4]*ex[6]^4 - 24*ex[2]^11*ex[3]^4*ex[4]*ex[6]^4 + 
    92*ex[2]^8*ex[3]^5*ex[4]*ex[6]^4 + 280*ex[2]^9*ex[3]^5*ex[4]*ex[6]^4 + 
    288*ex[2]^10*ex[3]^5*ex[4]*ex[6]^4 + 104*ex[2]^11*ex[3]^5*ex[4]*ex[6]^4 + 
    4*ex[2]^12*ex[3]^5*ex[4]*ex[6]^4 + 10*ex[2]^8*ex[3]^6*ex[4]*ex[6]^4 + 
    50*ex[2]^9*ex[3]^6*ex[4]*ex[6]^4 + 100*ex[2]^10*ex[3]^6*ex[4]*ex[6]^4 + 
    100*ex[2]^11*ex[3]^6*ex[4]*ex[6]^4 + 50*ex[2]^12*ex[3]^6*ex[4]*ex[6]^4 + 
    10*ex[2]^13*ex[3]^6*ex[4]*ex[6]^4 - 2*ex[2]^7*ex[3]*ex[4]^2*ex[6]^4 - 
    124*ex[2]^7*ex[3]^2*ex[4]^2*ex[6]^4 - 3*ex[2]^8*ex[3]^2*ex[4]^2*ex[6]^4 - 
    8*ex[2]^7*ex[3]^3*ex[4]^2*ex[6]^4 + 20*ex[2]^8*ex[3]^3*ex[4]^2*ex[6]^4 - 
    47*ex[2]^9*ex[3]^3*ex[4]^2*ex[6]^4 - 244*ex[2]^7*ex[3]^4*ex[4]^2*
     ex[6]^4 - 277*ex[2]^8*ex[3]^4*ex[4]^2*ex[6]^4 + 
    43*ex[2]^9*ex[3]^4*ex[4]^2*ex[6]^4 + 76*ex[2]^10*ex[3]^4*ex[4]^2*
     ex[6]^4 - 188*ex[2]^7*ex[3]^5*ex[4]^2*ex[6]^4 - 
    564*ex[2]^8*ex[3]^5*ex[4]^2*ex[6]^4 - 564*ex[2]^9*ex[3]^5*ex[4]^2*
     ex[6]^4 - 188*ex[2]^10*ex[3]^5*ex[4]^2*ex[6]^4 - 
    20*ex[2]^7*ex[3]^6*ex[4]^2*ex[6]^4 - 100*ex[2]^8*ex[3]^6*ex[4]^2*
     ex[6]^4 - 200*ex[2]^9*ex[3]^6*ex[4]^2*ex[6]^4 - 
    200*ex[2]^10*ex[3]^6*ex[4]^2*ex[6]^4 - 100*ex[2]^11*ex[3]^6*ex[4]^2*
     ex[6]^4 - 20*ex[2]^12*ex[3]^6*ex[4]^2*ex[6]^4 + 
    10*ex[2]^6*ex[3]*ex[4]^3*ex[6]^4 + 108*ex[2]^6*ex[3]^2*ex[4]^3*ex[6]^4 - 
    4*ex[2]^7*ex[3]^2*ex[4]^3*ex[6]^4 - 92*ex[2]^6*ex[3]^3*ex[4]^3*ex[6]^4 - 
    87*ex[2]^7*ex[3]^3*ex[4]^3*ex[6]^4 + 60*ex[2]^8*ex[3]^3*ex[4]^3*ex[6]^4 + 
    210*ex[2]^6*ex[3]^4*ex[4]^3*ex[6]^4 + 182*ex[2]^7*ex[3]^4*ex[4]^3*
     ex[6]^4 - 121*ex[2]^8*ex[3]^4*ex[4]^3*ex[6]^4 - 
    93*ex[2]^9*ex[3]^4*ex[4]^3*ex[6]^4 + 192*ex[2]^6*ex[3]^5*ex[4]^3*
     ex[6]^4 + 572*ex[2]^7*ex[3]^5*ex[4]^3*ex[6]^4 + 
    564*ex[2]^8*ex[3]^5*ex[4]^3*ex[6]^4 + 180*ex[2]^9*ex[3]^5*ex[4]^3*
     ex[6]^4 - 4*ex[2]^10*ex[3]^5*ex[4]^3*ex[6]^4 + 
    20*ex[2]^6*ex[3]^6*ex[4]^3*ex[6]^4 + 100*ex[2]^7*ex[3]^6*ex[4]^3*
     ex[6]^4 + 200*ex[2]^8*ex[3]^6*ex[4]^3*ex[6]^4 + 
    200*ex[2]^9*ex[3]^6*ex[4]^3*ex[6]^4 + 100*ex[2]^10*ex[3]^6*ex[4]^3*
     ex[6]^4 + 20*ex[2]^11*ex[3]^6*ex[4]^3*ex[6]^4 - 
    11*ex[2]^5*ex[3]*ex[4]^4*ex[6]^4 - 9*ex[2]^5*ex[3]^2*ex[4]^4*ex[6]^4 + 
    26*ex[2]^6*ex[3]^2*ex[4]^4*ex[6]^4 + 101*ex[2]^5*ex[3]^3*ex[4]^4*
     ex[6]^4 + 82*ex[2]^6*ex[3]^3*ex[4]^4*ex[6]^4 - 
    34*ex[2]^7*ex[3]^3*ex[4]^4*ex[6]^4 - 91*ex[2]^5*ex[3]^4*ex[4]^4*ex[6]^4 - 
    58*ex[2]^6*ex[3]^4*ex[4]^4*ex[6]^4 + 82*ex[2]^7*ex[3]^4*ex[4]^4*ex[6]^4 + 
    49*ex[2]^8*ex[3]^4*ex[4]^4*ex[6]^4 - 98*ex[2]^5*ex[3]^5*ex[4]^4*ex[6]^4 - 
    292*ex[2]^6*ex[3]^5*ex[4]^4*ex[6]^4 - 288*ex[2]^7*ex[3]^5*ex[4]^4*
     ex[6]^4 - 92*ex[2]^8*ex[3]^5*ex[4]^4*ex[6]^4 + 
    2*ex[2]^9*ex[3]^5*ex[4]^4*ex[6]^4 - 10*ex[2]^5*ex[3]^6*ex[4]^4*ex[6]^4 - 
    50*ex[2]^6*ex[3]^6*ex[4]^4*ex[6]^4 - 100*ex[2]^7*ex[3]^6*ex[4]^4*
     ex[6]^4 - 100*ex[2]^8*ex[3]^6*ex[4]^4*ex[6]^4 - 
    50*ex[2]^9*ex[3]^6*ex[4]^4*ex[6]^4 - 10*ex[2]^10*ex[3]^6*ex[4]^4*
     ex[6]^4 - 18*ex[2]^4*ex[3]^2*ex[4]^5*ex[6]^4 - 
    18*ex[2]^5*ex[3]^2*ex[4]^5*ex[6]^4 - 32*ex[2]^4*ex[3]^3*ex[4]^5*ex[6]^4 - 
    24*ex[2]^5*ex[3]^3*ex[4]^5*ex[6]^4 + 8*ex[2]^6*ex[3]^3*ex[4]^5*ex[6]^4 + 
    16*ex[2]^4*ex[3]^4*ex[4]^5*ex[6]^4 + 8*ex[2]^5*ex[3]^4*ex[4]^5*ex[6]^4 - 
    17*ex[2]^6*ex[3]^4*ex[4]^5*ex[6]^4 - 9*ex[2]^7*ex[3]^4*ex[4]^5*ex[6]^4 + 
    20*ex[2]^4*ex[3]^5*ex[4]^5*ex[6]^4 + 60*ex[2]^5*ex[3]^5*ex[4]^5*ex[6]^4 + 
    60*ex[2]^6*ex[3]^5*ex[4]^5*ex[6]^4 + 20*ex[2]^7*ex[3]^5*ex[4]^5*ex[6]^4 + 
    2*ex[2]^4*ex[3]^6*ex[4]^5*ex[6]^4 + 10*ex[2]^5*ex[3]^6*ex[4]^5*ex[6]^4 + 
    20*ex[2]^6*ex[3]^6*ex[4]^5*ex[6]^4 + 20*ex[2]^7*ex[3]^6*ex[4]^5*ex[6]^4 + 
    10*ex[2]^8*ex[3]^6*ex[4]^5*ex[6]^4 + 2*ex[2]^9*ex[3]^6*ex[4]^5*ex[6]^4 + 
    7*ex[2]^9*ex[3]^3*ex[6]^5 + 2*ex[2]^10*ex[3]^3*ex[6]^5 + 
    11*ex[2]^9*ex[3]^4*ex[6]^5 + 17*ex[2]^10*ex[3]^4*ex[6]^5 + 
    6*ex[2]^11*ex[3]^4*ex[6]^5 + 4*ex[2]^9*ex[3]^5*ex[6]^5 + 
    12*ex[2]^10*ex[3]^5*ex[6]^5 + 12*ex[2]^11*ex[3]^5*ex[6]^5 + 
    4*ex[2]^12*ex[3]^5*ex[6]^5 - 9*ex[2]^8*ex[3]^2*ex[4]*ex[6]^5 - 
    14*ex[2]^8*ex[3]^3*ex[4]*ex[6]^5 + 2*ex[2]^9*ex[3]^3*ex[4]*ex[6]^5 - 
    41*ex[2]^8*ex[3]^4*ex[4]*ex[6]^5 - 60*ex[2]^9*ex[3]^4*ex[4]*ex[6]^5 - 
    19*ex[2]^10*ex[3]^4*ex[4]*ex[6]^5 - 16*ex[2]^8*ex[3]^5*ex[4]*ex[6]^5 - 
    48*ex[2]^9*ex[3]^5*ex[4]*ex[6]^5 - 48*ex[2]^10*ex[3]^5*ex[4]*ex[6]^5 - 
    16*ex[2]^11*ex[3]^5*ex[4]*ex[6]^5 + 16*ex[2]^7*ex[3]^2*ex[4]^2*ex[6]^5 - 
    ex[2]^7*ex[3]^3*ex[4]^2*ex[6]^5 - 18*ex[2]^8*ex[3]^3*ex[4]^2*ex[6]^5 + 
    57*ex[2]^7*ex[3]^4*ex[4]^2*ex[6]^5 + 79*ex[2]^8*ex[3]^4*ex[4]^2*ex[6]^5 + 
    22*ex[2]^9*ex[3]^4*ex[4]^2*ex[6]^5 + 24*ex[2]^7*ex[3]^5*ex[4]^2*ex[6]^5 + 
    72*ex[2]^8*ex[3]^5*ex[4]^2*ex[6]^5 + 72*ex[2]^9*ex[3]^5*ex[4]^2*ex[6]^5 + 
    24*ex[2]^10*ex[3]^5*ex[4]^2*ex[6]^5 - 7*ex[2]^6*ex[3]^2*ex[4]^3*ex[6]^5 + 
    16*ex[2]^6*ex[3]^3*ex[4]^3*ex[6]^5 + 22*ex[2]^7*ex[3]^3*ex[4]^3*ex[6]^5 - 
    35*ex[2]^6*ex[3]^4*ex[4]^3*ex[6]^5 - 46*ex[2]^7*ex[3]^4*ex[4]^3*ex[6]^5 - 
    11*ex[2]^8*ex[3]^4*ex[4]^3*ex[6]^5 - 16*ex[2]^6*ex[3]^5*ex[4]^3*ex[6]^5 - 
    48*ex[2]^7*ex[3]^5*ex[4]^3*ex[6]^5 - 48*ex[2]^8*ex[3]^5*ex[4]^3*ex[6]^5 - 
    16*ex[2]^9*ex[3]^5*ex[4]^3*ex[6]^5 - 8*ex[2]^5*ex[3]^3*ex[4]^4*ex[6]^5 - 
    8*ex[2]^6*ex[3]^3*ex[4]^4*ex[6]^5 + 8*ex[2]^5*ex[3]^4*ex[4]^4*ex[6]^5 + 
    10*ex[2]^6*ex[3]^4*ex[4]^4*ex[6]^5 + 2*ex[2]^7*ex[3]^4*ex[4]^4*ex[6]^5 + 
    4*ex[2]^5*ex[3]^5*ex[4]^4*ex[6]^5 + 12*ex[2]^6*ex[3]^5*ex[4]^4*ex[6]^5 + 
    12*ex[2]^7*ex[3]^5*ex[4]^4*ex[6]^5 + 4*ex[2]^8*ex[3]^5*ex[4]^4*ex[6]^5 - 
    ex[2]^9*ex[3]^3*ex[6]^6 - ex[2]^9*ex[3]^4*ex[6]^6 - 
    ex[2]^10*ex[3]^4*ex[6]^6 + 2*ex[2]^8*ex[3]^3*ex[4]*ex[6]^6 + 
    3*ex[2]^8*ex[3]^4*ex[4]*ex[6]^6 + 3*ex[2]^9*ex[3]^4*ex[4]*ex[6]^6 - 
    ex[2]^7*ex[3]^3*ex[4]^2*ex[6]^6 - 3*ex[2]^7*ex[3]^4*ex[4]^2*ex[6]^6 - 
    3*ex[2]^8*ex[3]^4*ex[4]^2*ex[6]^6 + ex[2]^6*ex[3]^4*ex[4]^3*ex[6]^6 + 
    ex[2]^7*ex[3]^4*ex[4]^3*ex[6]^6, y[202] -> 2 + ex[3], 
  y[203] -> ex[2] + ex[2]*ex[3] + ex[2]^2*ex[3] - ex[4] - ex[2]*ex[4] - 
    ex[3]*ex[4] - ex[2]*ex[3]*ex[4], 
  y[204] -> -4*ex[2]^5*ex[3]^2 - 4*ex[2]^5*ex[3]^3 - 4*ex[2]^6*ex[3]^3 + 
    8*ex[2]^4*ex[3]*ex[4] + 20*ex[2]^4*ex[3]^2*ex[4] + 
    8*ex[2]^5*ex[3]^2*ex[4] + 12*ex[2]^4*ex[3]^3*ex[4] + 
    8*ex[2]^5*ex[3]^3*ex[4] - 4*ex[2]^6*ex[3]^3*ex[4] - 3*ex[2]^3*ex[4]^2 - 
    17*ex[2]^3*ex[3]*ex[4]^2 - ex[2]^4*ex[3]*ex[4]^2 - 
    36*ex[2]^3*ex[3]^2*ex[4]^2 - 26*ex[2]^4*ex[3]^2*ex[4]^2 - 
    2*ex[2]^5*ex[3]^2*ex[4]^2 - 10*ex[2]^3*ex[3]^3*ex[4]^2 + 
    6*ex[2]^5*ex[3]^3*ex[4]^2 - 4*ex[2]^6*ex[3]^3*ex[4]^2 + ex[2]^2*ex[4]^3 - 
    2*ex[2]^3*ex[4]^3 + 25*ex[2]^2*ex[3]*ex[4]^3 + 40*ex[2]^3*ex[3]*ex[4]^3 + 
    23*ex[2]^4*ex[3]*ex[4]^3 + 22*ex[2]^2*ex[3]^2*ex[4]^3 + 
    22*ex[2]^3*ex[3]^2*ex[4]^3 + 10*ex[2]^4*ex[3]^2*ex[4]^3 + 
    6*ex[2]^5*ex[3]^2*ex[4]^3 - 2*ex[2]^2*ex[3]^3*ex[4]^3 - 
    8*ex[2]^3*ex[3]^3*ex[4]^3 + 6*ex[2]^4*ex[3]^3*ex[4]^3 + 
    12*ex[2]^5*ex[3]^3*ex[4]^3 - 8*ex[2]*ex[4]^4 - 25*ex[2]^2*ex[4]^4 - 
    17*ex[2]^3*ex[4]^4 - 10*ex[2]*ex[3]*ex[4]^4 - 27*ex[2]^2*ex[3]*ex[4]^4 - 
    17*ex[2]^3*ex[3]*ex[4]^4 + 4*ex[2]*ex[3]^2*ex[4]^4 + 
    2*ex[2]^2*ex[3]^2*ex[4]^4 - 14*ex[2]^3*ex[3]^2*ex[4]^4 - 
    12*ex[2]^4*ex[3]^2*ex[4]^4 + 6*ex[2]*ex[3]^3*ex[4]^4 + 
    4*ex[2]^2*ex[3]^3*ex[4]^4 - 14*ex[2]^3*ex[3]^3*ex[4]^4 - 
    12*ex[2]^4*ex[3]^3*ex[4]^4 - 2*ex[4]^5 - 6*ex[2]*ex[4]^5 - 
    6*ex[2]^2*ex[4]^5 - 2*ex[2]^3*ex[4]^5 - 6*ex[3]*ex[4]^5 - 
    12*ex[2]*ex[3]*ex[4]^5 - 6*ex[2]^2*ex[3]*ex[4]^5 - 6*ex[3]^2*ex[4]^5 - 
    6*ex[2]*ex[3]^2*ex[4]^5 + 6*ex[2]^2*ex[3]^2*ex[4]^5 + 
    6*ex[2]^3*ex[3]^2*ex[4]^5 - 2*ex[3]^3*ex[4]^5 + 
    6*ex[2]^2*ex[3]^3*ex[4]^5 + 4*ex[2]^3*ex[3]^3*ex[4]^5, 
  y[205] -> 2*ex[2]^2*ex[3]^2 - 8*ex[2]*ex[3]*ex[4] - 4*ex[2]*ex[3]^2*ex[4] + 
    13*ex[4]^2 + 8*ex[3]*ex[4]^2 + 2*ex[3]^2*ex[4]^2, 
  y[206] -> -53*ex[2]^2*ex[3]^2 + 18*ex[2]^2*ex[3]^3 + 24*ex[2]^3*ex[3]^3 + 
    9*ex[2]^2*ex[3]^4 + 24*ex[2]^3*ex[3]^4 + 6*ex[2]^4*ex[3]^4 + 
    100*ex[2]*ex[3]*ex[4] + 58*ex[2]*ex[3]^2*ex[4] - 
    48*ex[2]^2*ex[3]^2*ex[4] - 60*ex[2]*ex[3]^3*ex[4] - 
    96*ex[2]^2*ex[3]^3*ex[4] - 12*ex[2]^3*ex[3]^3*ex[4] - 
    18*ex[2]*ex[3]^4*ex[4] - 48*ex[2]^2*ex[3]^4*ex[4] - 
    12*ex[2]^3*ex[3]^4*ex[4] - 44*ex[4]^2 - 64*ex[3]*ex[4]^2 + 
    24*ex[2]*ex[3]*ex[4]^2 + 13*ex[3]^2*ex[4]^2 + 72*ex[2]*ex[3]^2*ex[4]^2 + 
    6*ex[2]^2*ex[3]^2*ex[4]^2 + 42*ex[3]^3*ex[4]^2 + 
    72*ex[2]*ex[3]^3*ex[4]^2 + 12*ex[2]^2*ex[3]^3*ex[4]^2 + 
    9*ex[3]^4*ex[4]^2 + 24*ex[2]*ex[3]^4*ex[4]^2 + 6*ex[2]^2*ex[3]^4*ex[4]^2, 
  y[207] -> 61*ex[2]^2*ex[3]^2 + 146*ex[2]^3*ex[3]^2 + 97*ex[2]^4*ex[3]^2 - 
    122*ex[2]*ex[3]*ex[4] - 286*ex[2]^2*ex[3]*ex[4] - 
    188*ex[2]^3*ex[3]*ex[4] - 122*ex[2]*ex[3]^2*ex[4] - 
    292*ex[2]^2*ex[3]^2*ex[4] - 194*ex[2]^3*ex[3]^2*ex[4] + 61*ex[4]^2 + 
    140*ex[2]*ex[4]^2 + 88*ex[2]^2*ex[4]^2 + 122*ex[3]*ex[4]^2 + 
    286*ex[2]*ex[3]*ex[4]^2 + 188*ex[2]^2*ex[3]*ex[4]^2 + 
    61*ex[3]^2*ex[4]^2 + 146*ex[2]*ex[3]^2*ex[4]^2 + 
    97*ex[2]^2*ex[3]^2*ex[4]^2, y[208] -> 3*ex[2]^2*ex[3] - 
    3*ex[2]*ex[3]*ex[4] + 3*ex[2]^2*ex[3]*ex[4] - 3*ex[2]*ex[3]*ex[4]^2 - 
    ex[2]*ex[6] + ex[2]*ex[3]*ex[6] - 2*ex[2]^2*ex[3]*ex[6] - ex[4]*ex[6] + 
    3*ex[2]*ex[4]*ex[6] - ex[3]*ex[4]*ex[6] + 2*ex[2]*ex[3]*ex[4]*ex[6], 
  y[209] -> -2*ex[2]^3 - ex[2]^4 - 2*ex[2]^3*ex[4] - ex[2]^4*ex[4] + 
    6*ex[4]^2 + 12*ex[2]*ex[4]^2 + 6*ex[2]^2*ex[4]^2 + 2*ex[4]^3 + 
    4*ex[2]*ex[4]^3 + 2*ex[2]^2*ex[4]^3, 
  y[210] -> -3*ex[2]^4*ex[3]^2 + 13*ex[2]^3*ex[3]^2*ex[4] + 
    ex[2]^4*ex[3]^2*ex[4] - 7*ex[2]^2*ex[3]*ex[4]^2 - 
    20*ex[2]^2*ex[3]^2*ex[4]^2 - ex[2]^3*ex[3]^2*ex[4]^2 + 
    ex[2]^4*ex[3]^2*ex[4]^2 + 13*ex[2]*ex[3]*ex[4]^3 - 
    ex[2]^2*ex[3]*ex[4]^3 + 13*ex[2]*ex[3]^2*ex[4]^3 - 
    ex[2]^2*ex[3]^2*ex[4]^3 - 2*ex[2]^3*ex[3]^2*ex[4]^3 - 3*ex[4]^4 - 
    6*ex[3]*ex[4]^4 + ex[2]*ex[3]*ex[4]^4 - 3*ex[3]^2*ex[4]^4 + 
    ex[2]*ex[3]^2*ex[4]^4 + ex[2]^2*ex[3]^2*ex[4]^4 + 
    6*ex[2]^4*ex[3]^2*ex[6] - 19*ex[2]^3*ex[3]^2*ex[4]*ex[6] - 
    ex[2]^4*ex[3]^2*ex[4]*ex[6] + 7*ex[2]^2*ex[3]*ex[4]^2*ex[6] + 
    20*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 2*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] - 
    7*ex[2]*ex[3]*ex[4]^3*ex[6] - 7*ex[2]*ex[3]^2*ex[4]^3*ex[6] - 
    ex[2]^2*ex[3]^2*ex[4]^3*ex[6] - 3*ex[2]^4*ex[3]^2*ex[6]^2 + 
    6*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 - 3*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2, 
  y[211] -> 13*ex[2]^2 + 32*ex[2]^3 + 22*ex[2]^4 + 26*ex[2]^2*ex[3] + 
    110*ex[2]^3*ex[3] + 180*ex[2]^4*ex[3] + 134*ex[2]^5*ex[3] + 
    38*ex[2]^6*ex[3] + 13*ex[2]^2*ex[3]^2 + 78*ex[2]^3*ex[3]^2 + 
    204*ex[2]^4*ex[3]^2 + 296*ex[2]^5*ex[3]^2 + 249*ex[2]^6*ex[3]^2 + 
    114*ex[2]^7*ex[3]^2 + 22*ex[2]^8*ex[3]^2 - 26*ex[2]*ex[4] - 
    58*ex[2]^2*ex[4] - 32*ex[2]^3*ex[4] + 6*ex[2]^4*ex[4] - 
    52*ex[2]*ex[3]*ex[4] - 208*ex[2]^2*ex[3]*ex[4] - 
    330*ex[2]^3*ex[3]*ex[4] - 250*ex[2]^4*ex[3]*ex[4] - 
    82*ex[2]^5*ex[3]*ex[4] - 6*ex[2]^6*ex[3]*ex[4] - 26*ex[2]*ex[3]^2*ex[4] - 
    150*ex[2]^2*ex[3]^2*ex[4] - 390*ex[2]^3*ex[3]^2*ex[4] - 
    580*ex[2]^4*ex[3]^2*ex[4] - 510*ex[2]^5*ex[3]^2*ex[4] - 
    246*ex[2]^6*ex[3]^2*ex[4] - 50*ex[2]^7*ex[3]^2*ex[4] + 13*ex[4]^2 + 
    20*ex[2]*ex[4]^2 + 4*ex[2]^2*ex[4]^2 + 6*ex[2]^4*ex[4]^2 + 
    26*ex[3]*ex[4]^2 + 86*ex[2]*ex[3]*ex[4]^2 + 132*ex[2]^2*ex[3]*ex[4]^2 + 
    134*ex[2]^3*ex[3]*ex[4]^2 + 86*ex[2]^4*ex[3]*ex[4]^2 + 
    24*ex[2]^5*ex[3]*ex[4]^2 + 13*ex[3]^2*ex[4]^2 + 
    66*ex[2]*ex[3]^2*ex[4]^2 + 174*ex[2]^2*ex[3]^2*ex[4]^2 + 
    296*ex[2]^3*ex[3]^2*ex[4]^2 + 309*ex[2]^4*ex[3]^2*ex[4]^2 + 
    174*ex[2]^5*ex[3]^2*ex[4]^2 + 40*ex[2]^6*ex[3]^2*ex[4]^2 + 6*ex[4]^3 - 
    18*ex[2]^2*ex[4]^3 - 12*ex[2]^3*ex[4]^3 + 12*ex[3]*ex[4]^3 + 
    6*ex[2]*ex[3]*ex[4]^3 - 54*ex[2]^2*ex[3]*ex[4]^3 - 
    78*ex[2]^3*ex[3]*ex[4]^3 - 30*ex[2]^4*ex[3]*ex[4]^3 + 6*ex[3]^2*ex[4]^3 + 
    6*ex[2]*ex[3]^2*ex[4]^3 - 36*ex[2]^2*ex[3]^2*ex[4]^3 - 
    84*ex[2]^3*ex[3]^2*ex[4]^3 - 66*ex[2]^4*ex[3]^2*ex[4]^3 - 
    18*ex[2]^5*ex[3]^2*ex[4]^3 + 6*ex[4]^4 + 12*ex[2]*ex[4]^4 + 
    6*ex[2]^2*ex[4]^4 + 12*ex[3]*ex[4]^4 + 36*ex[2]*ex[3]*ex[4]^4 + 
    36*ex[2]^2*ex[3]*ex[4]^4 + 12*ex[2]^3*ex[3]*ex[4]^4 + 6*ex[3]^2*ex[4]^4 + 
    24*ex[2]*ex[3]^2*ex[4]^4 + 36*ex[2]^2*ex[3]^2*ex[4]^4 + 
    24*ex[2]^3*ex[3]^2*ex[4]^4 + 6*ex[2]^4*ex[3]^2*ex[4]^4 - 
    26*ex[2]^2*ex[6] - 64*ex[2]^3*ex[6] - 44*ex[2]^4*ex[6] - 
    32*ex[2]^2*ex[3]*ex[6] - 128*ex[2]^3*ex[3]*ex[6] - 
    198*ex[2]^4*ex[3]*ex[6] - 140*ex[2]^5*ex[3]*ex[6] - 
    38*ex[2]^6*ex[3]*ex[6] - 6*ex[2]^2*ex[3]^2*ex[6] - 
    18*ex[2]^3*ex[3]^2*ex[6] - 12*ex[2]^4*ex[3]^2*ex[6] + 
    12*ex[2]^5*ex[3]^2*ex[6] + 18*ex[2]^6*ex[3]^2*ex[6] + 
    6*ex[2]^7*ex[3]^2*ex[6] + 32*ex[2]*ex[4]*ex[6] + 70*ex[2]^2*ex[4]*ex[6] + 
    38*ex[2]^3*ex[4]*ex[6] - 6*ex[2]^4*ex[4]*ex[6] + 
    44*ex[2]*ex[3]*ex[4]*ex[6] + 140*ex[2]^2*ex[3]*ex[4]*ex[6] + 
    162*ex[2]^3*ex[3]*ex[4]*ex[6] + 80*ex[2]^4*ex[3]*ex[4]*ex[6] + 
    14*ex[2]^5*ex[3]*ex[4]*ex[6] + 12*ex[2]*ex[3]^2*ex[4]*ex[6] + 
    24*ex[2]^2*ex[3]^2*ex[4]*ex[6] - 24*ex[2]^3*ex[3]^2*ex[4]*ex[6] - 
    96*ex[2]^4*ex[3]^2*ex[4]*ex[6] - 84*ex[2]^5*ex[3]^2*ex[4]*ex[6] - 
    24*ex[2]^6*ex[3]^2*ex[4]*ex[6] - 6*ex[4]^2*ex[6] + 
    6*ex[2]*ex[4]^2*ex[6] + 30*ex[2]^2*ex[4]^2*ex[6] + 
    18*ex[2]^3*ex[4]^2*ex[6] - 12*ex[3]*ex[4]^2*ex[6] + 
    12*ex[2]*ex[3]*ex[4]^2*ex[6] + 108*ex[2]^2*ex[3]*ex[4]^2*ex[6] + 
    132*ex[2]^3*ex[3]*ex[4]^2*ex[6] + 48*ex[2]^4*ex[3]*ex[4]^2*ex[6] - 
    6*ex[3]^2*ex[4]^2*ex[6] + 6*ex[2]*ex[3]^2*ex[4]^2*ex[6] + 
    84*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 156*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] + 
    114*ex[2]^4*ex[3]^2*ex[4]^2*ex[6] + 30*ex[2]^5*ex[3]^2*ex[4]^2*ex[6] - 
    12*ex[4]^3*ex[6] - 24*ex[2]*ex[4]^3*ex[6] - 12*ex[2]^2*ex[4]^3*ex[6] - 
    24*ex[3]*ex[4]^3*ex[6] - 72*ex[2]*ex[3]*ex[4]^3*ex[6] - 
    72*ex[2]^2*ex[3]*ex[4]^3*ex[6] - 24*ex[2]^3*ex[3]*ex[4]^3*ex[6] - 
    12*ex[3]^2*ex[4]^3*ex[6] - 48*ex[2]*ex[3]^2*ex[4]^3*ex[6] - 
    72*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] - 48*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] - 
    12*ex[2]^4*ex[3]^2*ex[4]^3*ex[6] + 13*ex[2]^2*ex[6]^2 + 
    32*ex[2]^3*ex[6]^2 + 22*ex[2]^4*ex[6]^2 + 6*ex[2]^2*ex[3]*ex[6]^2 + 
    18*ex[2]^3*ex[3]*ex[6]^2 + 18*ex[2]^4*ex[3]*ex[6]^2 + 
    6*ex[2]^5*ex[3]*ex[6]^2 + 6*ex[2]^2*ex[3]^2*ex[6]^2 + 
    24*ex[2]^3*ex[3]^2*ex[6]^2 + 36*ex[2]^4*ex[3]^2*ex[6]^2 + 
    24*ex[2]^5*ex[3]^2*ex[6]^2 + 6*ex[2]^6*ex[3]^2*ex[6]^2 - 
    6*ex[2]*ex[4]*ex[6]^2 - 12*ex[2]^2*ex[4]*ex[6]^2 - 
    6*ex[2]^3*ex[4]*ex[6]^2 - 18*ex[2]*ex[3]*ex[4]*ex[6]^2 - 
    54*ex[2]^2*ex[3]*ex[4]*ex[6]^2 - 54*ex[2]^3*ex[3]*ex[4]*ex[6]^2 - 
    18*ex[2]^4*ex[3]*ex[4]*ex[6]^2 - 12*ex[2]*ex[3]^2*ex[4]*ex[6]^2 - 
    48*ex[2]^2*ex[3]^2*ex[4]*ex[6]^2 - 72*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 - 
    48*ex[2]^4*ex[3]^2*ex[4]*ex[6]^2 - 12*ex[2]^5*ex[3]^2*ex[4]*ex[6]^2 + 
    6*ex[4]^2*ex[6]^2 + 12*ex[2]*ex[4]^2*ex[6]^2 + 
    6*ex[2]^2*ex[4]^2*ex[6]^2 + 12*ex[3]*ex[4]^2*ex[6]^2 + 
    36*ex[2]*ex[3]*ex[4]^2*ex[6]^2 + 36*ex[2]^2*ex[3]*ex[4]^2*ex[6]^2 + 
    12*ex[2]^3*ex[3]*ex[4]^2*ex[6]^2 + 6*ex[3]^2*ex[4]^2*ex[6]^2 + 
    24*ex[2]*ex[3]^2*ex[4]^2*ex[6]^2 + 36*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2 + 
    24*ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^2 + 6*ex[2]^4*ex[3]^2*ex[4]^2*ex[6]^2, 
  y[212] -> -ex[2] + 3*ex[2]*ex[3] + 3*ex[2]^2*ex[3] - 3*ex[4] - 
    4*ex[2]*ex[4] - 3*ex[3]*ex[4] - 3*ex[2]*ex[3]*ex[4], 
  y[213] -> 3*ex[2]*ex[3] - 4*ex[4] - 3*ex[3]*ex[4], 
  y[214] -> 3*ex[2]*ex[3] + 3*ex[2]^2*ex[3] - 3*ex[4] - 4*ex[2]*ex[4] - 
    3*ex[3]*ex[4] - 3*ex[2]*ex[3]*ex[4], 
  y[215] -> 3*ex[2]^2*ex[3] - 3*ex[2]*ex[4] - 6*ex[2]*ex[3]*ex[4] + 
    3*ex[2]^2*ex[3]*ex[4] + 3*ex[4]^2 - 3*ex[2]*ex[4]^2 + 3*ex[3]*ex[4]^2 - 
    6*ex[2]*ex[3]*ex[4]^2 + 3*ex[4]^3 + 3*ex[3]*ex[4]^3 - 6*ex[2]*ex[6] - 
    3*ex[2]*ex[3]*ex[6] - 3*ex[2]^2*ex[3]*ex[6] + 3*ex[4]*ex[6] - 
    4*ex[2]*ex[4]*ex[6] + 3*ex[3]*ex[4]*ex[6] + 6*ex[2]*ex[3]*ex[4]*ex[6] + 
    3*ex[2]^2*ex[3]*ex[4]*ex[6] - 3*ex[4]^2*ex[6] - 4*ex[2]*ex[4]^2*ex[6] - 
    3*ex[3]*ex[4]^2*ex[6] - 3*ex[2]*ex[3]*ex[4]^2*ex[6], 
  y[216] -> -(ex[2]^6*ex[3]^4) - 4*ex[2]^7*ex[3]^4 - 6*ex[2]^8*ex[3]^4 - 
    4*ex[2]^9*ex[3]^4 - ex[2]^10*ex[3]^4 + 4*ex[2]^5*ex[3]^3*ex[4] + 
    14*ex[2]^6*ex[3]^3*ex[4] + 18*ex[2]^7*ex[3]^3*ex[4] + 
    10*ex[2]^8*ex[3]^3*ex[4] + 2*ex[2]^9*ex[3]^3*ex[4] + 
    4*ex[2]^5*ex[3]^4*ex[4] + 15*ex[2]^6*ex[3]^4*ex[4] + 
    20*ex[2]^7*ex[3]^4*ex[4] + 10*ex[2]^8*ex[3]^4*ex[4] - 
    ex[2]^10*ex[3]^4*ex[4] - 3*ex[2]^4*ex[3]^2*ex[4]^2 - 
    12*ex[2]^5*ex[3]^2*ex[4]^2 - 16*ex[2]^6*ex[3]^2*ex[4]^2 - 
    8*ex[2]^7*ex[3]^2*ex[4]^2 - ex[2]^8*ex[3]^2*ex[4]^2 - 
    10*ex[2]^4*ex[3]^3*ex[4]^2 - 32*ex[2]^5*ex[3]^3*ex[4]^2 - 
    34*ex[2]^6*ex[3]^3*ex[4]^2 - 10*ex[2]^7*ex[3]^3*ex[4]^2 + 
    4*ex[2]^8*ex[3]^3*ex[4]^2 + 2*ex[2]^9*ex[3]^3*ex[4]^2 + 
    4*ex[2]^5*ex[3]^4*ex[4]^2 + 16*ex[2]^6*ex[3]^4*ex[4]^2 + 
    24*ex[2]^7*ex[3]^4*ex[4]^2 + 16*ex[2]^8*ex[3]^4*ex[4]^2 + 
    4*ex[2]^9*ex[3]^4*ex[4]^2 - 2*ex[2]^3*ex[3]*ex[4]^3 + 
    4*ex[2]^5*ex[3]*ex[4]^3 + 2*ex[2]^6*ex[3]*ex[4]^3 + 
    7*ex[2]^4*ex[3]^2*ex[4]^3 + 10*ex[2]^5*ex[3]^2*ex[4]^3 - 
    2*ex[2]^6*ex[3]^2*ex[4]^3 - 6*ex[2]^7*ex[3]^2*ex[4]^3 - 
    ex[2]^8*ex[3]^2*ex[4]^3 - 18*ex[2]^3*ex[3]^3*ex[4]^3 - 
    66*ex[2]^4*ex[3]^3*ex[4]^3 - 96*ex[2]^5*ex[3]^3*ex[4]^3 - 
    72*ex[2]^6*ex[3]^3*ex[4]^3 - 30*ex[2]^7*ex[3]^3*ex[4]^3 - 
    6*ex[2]^8*ex[3]^3*ex[4]^3 - 20*ex[2]^3*ex[3]^4*ex[4]^3 - 
    84*ex[2]^4*ex[3]^4*ex[4]^3 - 136*ex[2]^5*ex[3]^4*ex[4]^3 - 
    104*ex[2]^6*ex[3]^4*ex[4]^3 - 36*ex[2]^7*ex[3]^4*ex[4]^3 - 
    4*ex[2]^8*ex[3]^4*ex[4]^3 + 2*ex[2]^2*ex[4]^4 + 2*ex[2]^3*ex[4]^4 + 
    ex[2]^4*ex[4]^4 + 8*ex[2]^2*ex[3]*ex[4]^4 + 8*ex[2]^3*ex[3]*ex[4]^4 + 
    2*ex[2]^5*ex[3]*ex[4]^4 + 2*ex[2]^6*ex[3]*ex[4]^4 + 
    45*ex[2]^2*ex[3]^2*ex[4]^4 + 112*ex[2]^3*ex[3]^2*ex[4]^4 + 
    100*ex[2]^4*ex[3]^2*ex[4]^4 + 46*ex[2]^5*ex[3]^2*ex[4]^4 + 
    15*ex[2]^6*ex[3]^2*ex[4]^4 + 2*ex[2]^7*ex[3]^2*ex[4]^4 + 
    74*ex[2]^2*ex[3]^3*ex[4]^4 + 242*ex[2]^3*ex[3]^3*ex[4]^4 + 
    284*ex[2]^4*ex[3]^3*ex[4]^4 + 140*ex[2]^5*ex[3]^3*ex[4]^4 + 
    26*ex[2]^6*ex[3]^3*ex[4]^4 + 2*ex[2]^7*ex[3]^3*ex[4]^4 + 
    35*ex[2]^2*ex[3]^4*ex[4]^4 + 136*ex[2]^3*ex[3]^4*ex[4]^4 + 
    194*ex[2]^4*ex[3]^4*ex[4]^4 + 116*ex[2]^5*ex[3]^4*ex[4]^4 + 
    19*ex[2]^6*ex[3]^4*ex[4]^4 - 4*ex[2]^7*ex[3]^4*ex[4]^4 - 
    2*ex[2]*ex[4]^5 + 2*ex[2]^3*ex[4]^5 + ex[2]^4*ex[4]^5 - 
    30*ex[2]*ex[3]*ex[4]^5 - 50*ex[2]^2*ex[3]*ex[4]^5 - 
    22*ex[2]^3*ex[3]*ex[4]^5 - 4*ex[2]^4*ex[3]*ex[4]^5 - 
    2*ex[2]^5*ex[3]*ex[4]^5 - 78*ex[2]*ex[3]^2*ex[4]^5 - 
    185*ex[2]^2*ex[3]^2*ex[4]^5 - 130*ex[2]^3*ex[3]^2*ex[4]^5 - 
    16*ex[2]^4*ex[3]^2*ex[4]^5 + 8*ex[2]^5*ex[3]^2*ex[4]^5 + 
    ex[2]^6*ex[3]^2*ex[4]^5 - 74*ex[2]*ex[3]^3*ex[4]^5 - 
    220*ex[2]^2*ex[3]^3*ex[4]^5 - 206*ex[2]^3*ex[3]^3*ex[4]^5 - 
    38*ex[2]^4*ex[3]^3*ex[4]^5 + 32*ex[2]^5*ex[3]^3*ex[4]^5 + 
    10*ex[2]^6*ex[3]^3*ex[4]^5 - 24*ex[2]*ex[3]^4*ex[4]^5 - 
    85*ex[2]^2*ex[3]^4*ex[4]^5 - 100*ex[2]^3*ex[3]^4*ex[4]^5 - 
    30*ex[2]^4*ex[3]^4*ex[4]^5 + 20*ex[2]^5*ex[3]^4*ex[4]^5 + 
    11*ex[2]^6*ex[3]^4*ex[4]^5 + 6*ex[4]^6 + 6*ex[2]*ex[4]^6 + 
    24*ex[3]*ex[4]^6 + 34*ex[2]*ex[3]*ex[4]^6 - 2*ex[2]^2*ex[3]*ex[4]^6 - 
    16*ex[2]^3*ex[3]*ex[4]^6 - 4*ex[2]^4*ex[3]*ex[4]^6 + 36*ex[3]^2*ex[4]^6 + 
    66*ex[2]*ex[3]^2*ex[4]^6 - 58*ex[2]^3*ex[3]^2*ex[4]^6 - 
    32*ex[2]^4*ex[3]^2*ex[4]^6 - 4*ex[2]^5*ex[3]^2*ex[4]^6 + 
    24*ex[3]^3*ex[4]^6 + 54*ex[2]*ex[3]^3*ex[4]^6 + 
    6*ex[2]^2*ex[3]^3*ex[4]^6 - 66*ex[2]^3*ex[3]^3*ex[4]^6 - 
    54*ex[2]^4*ex[3]^3*ex[4]^6 - 12*ex[2]^5*ex[3]^3*ex[4]^6 + 
    6*ex[3]^4*ex[4]^6 + 16*ex[2]*ex[3]^4*ex[4]^6 + 
    4*ex[2]^2*ex[3]^4*ex[4]^6 - 24*ex[2]^3*ex[3]^4*ex[4]^6 - 
    26*ex[2]^4*ex[3]^4*ex[4]^6 - 8*ex[2]^5*ex[3]^4*ex[4]^6 + 2*ex[4]^7 + 
    4*ex[2]*ex[4]^7 + 2*ex[2]^2*ex[4]^7 + 8*ex[3]*ex[4]^7 + 
    20*ex[2]*ex[3]*ex[4]^7 + 16*ex[2]^2*ex[3]*ex[4]^7 + 
    4*ex[2]^3*ex[3]*ex[4]^7 + 12*ex[3]^2*ex[4]^7 + 36*ex[2]*ex[3]^2*ex[4]^7 + 
    38*ex[2]^2*ex[3]^2*ex[4]^7 + 16*ex[2]^3*ex[3]^2*ex[4]^7 + 
    2*ex[2]^4*ex[3]^2*ex[4]^7 + 8*ex[3]^3*ex[4]^7 + 
    28*ex[2]*ex[3]^3*ex[4]^7 + 36*ex[2]^2*ex[3]^3*ex[4]^7 + 
    20*ex[2]^3*ex[3]^3*ex[4]^7 + 4*ex[2]^4*ex[3]^3*ex[4]^7 + 
    2*ex[3]^4*ex[4]^7 + 8*ex[2]*ex[3]^4*ex[4]^7 + 
    12*ex[2]^2*ex[3]^4*ex[4]^7 + 8*ex[2]^3*ex[3]^4*ex[4]^7 + 
    2*ex[2]^4*ex[3]^4*ex[4]^7, y[217] -> 3*ex[2]^2*ex[3]^2 + 
    6*ex[2]^3*ex[3]^2 + 3*ex[2]^4*ex[3]^2 + 6*ex[2]*ex[3]*ex[4] + 
    6*ex[2]^2*ex[3]*ex[4] - 6*ex[2]*ex[3]^2*ex[4] - 
    12*ex[2]^2*ex[3]^2*ex[4] - 6*ex[2]^3*ex[3]^2*ex[4] - 13*ex[4]^2 - 
    6*ex[3]*ex[4]^2 - 6*ex[2]*ex[3]*ex[4]^2 + 3*ex[3]^2*ex[4]^2 + 
    6*ex[2]*ex[3]^2*ex[4]^2 + 3*ex[2]^2*ex[3]^2*ex[4]^2, 
  y[218] -> 13*ex[2]^2*ex[3]^2 + 12*ex[2]^2*ex[3]^3 + 12*ex[2]^3*ex[3]^3 + 
    9*ex[2]^2*ex[3]^4 + 12*ex[2]^3*ex[3]^4 + 3*ex[2]^4*ex[3]^4 - 
    32*ex[2]*ex[3]*ex[4] - 62*ex[2]*ex[3]^2*ex[4] - 
    24*ex[2]^2*ex[3]^2*ex[4] - 48*ex[2]*ex[3]^3*ex[4] - 
    48*ex[2]^2*ex[3]^3*ex[4] - 6*ex[2]^3*ex[3]^3*ex[4] - 
    18*ex[2]*ex[3]^4*ex[4] - 24*ex[2]^2*ex[3]^4*ex[4] - 
    6*ex[2]^3*ex[3]^4*ex[4] + 22*ex[4]^2 + 62*ex[3]*ex[4]^2 + 
    12*ex[2]*ex[3]*ex[4]^2 + 67*ex[3]^2*ex[4]^2 + 36*ex[2]*ex[3]^2*ex[4]^2 + 
    3*ex[2]^2*ex[3]^2*ex[4]^2 + 36*ex[3]^3*ex[4]^2 + 
    36*ex[2]*ex[3]^3*ex[4]^2 + 6*ex[2]^2*ex[3]^3*ex[4]^2 + 
    9*ex[3]^4*ex[4]^2 + 12*ex[2]*ex[3]^4*ex[4]^2 + 3*ex[2]^2*ex[3]^4*ex[4]^2, 
  y[219] -> 13*ex[2]^4*ex[3]^2 + 26*ex[2]^5*ex[3]^2 + 13*ex[2]^6*ex[3]^2 + 
    26*ex[2]^4*ex[3]^3 + 98*ex[2]^5*ex[3]^3 + 138*ex[2]^6*ex[3]^3 + 
    86*ex[2]^7*ex[3]^3 + 20*ex[2]^8*ex[3]^3 + 13*ex[2]^4*ex[3]^4 + 
    72*ex[2]^5*ex[3]^4 + 171*ex[2]^6*ex[3]^4 + 224*ex[2]^7*ex[3]^4 + 
    171*ex[2]^8*ex[3]^4 + 72*ex[2]^9*ex[3]^4 + 13*ex[2]^10*ex[3]^4 - 
    26*ex[2]^3*ex[3]*ex[4] - 58*ex[2]^4*ex[3]*ex[4] - 
    32*ex[2]^5*ex[3]*ex[4] - 104*ex[2]^3*ex[3]^2*ex[4] - 
    306*ex[2]^4*ex[3]^2*ex[4] - 352*ex[2]^5*ex[3]^2*ex[4] - 
    202*ex[2]^6*ex[3]^2*ex[4] - 52*ex[2]^7*ex[3]^2*ex[4] - 
    130*ex[2]^3*ex[3]^3*ex[4] - 530*ex[2]^4*ex[3]^3*ex[4] - 
    894*ex[2]^5*ex[3]^3*ex[4] - 834*ex[2]^6*ex[3]^3*ex[4] - 
    488*ex[2]^7*ex[3]^3*ex[4] - 180*ex[2]^8*ex[3]^3*ex[4] - 
    32*ex[2]^9*ex[3]^3*ex[4] - 52*ex[2]^3*ex[3]^4*ex[4] - 
    282*ex[2]^4*ex[3]^4*ex[4] - 666*ex[2]^5*ex[3]^4*ex[4] - 
    884*ex[2]^6*ex[3]^4*ex[4] - 696*ex[2]^7*ex[3]^4*ex[4] - 
    306*ex[2]^8*ex[3]^4*ex[4] - 58*ex[2]^9*ex[3]^4*ex[4] + 
    13*ex[2]^2*ex[4]^2 + 32*ex[2]^3*ex[4]^2 + 22*ex[2]^4*ex[4]^2 + 
    104*ex[2]^2*ex[3]*ex[4]^2 + 272*ex[2]^3*ex[3]*ex[4]^2 + 
    252*ex[2]^4*ex[3]*ex[4]^2 + 122*ex[2]^5*ex[3]*ex[4]^2 + 
    38*ex[2]^6*ex[3]*ex[4]^2 + 247*ex[2]^2*ex[3]^2*ex[4]^2 + 
    810*ex[2]^3*ex[3]^2*ex[4]^2 + 1116*ex[2]^4*ex[3]^2*ex[4]^2 + 
    872*ex[2]^5*ex[3]^2*ex[4]^2 + 423*ex[2]^6*ex[3]^2*ex[4]^2 + 
    126*ex[2]^7*ex[3]^2*ex[4]^2 + 22*ex[2]^8*ex[3]^2*ex[4]^2 + 
    234*ex[2]^2*ex[3]^3*ex[4]^2 + 978*ex[2]^3*ex[3]^3*ex[4]^2 + 
    1800*ex[2]^4*ex[3]^3*ex[4]^2 + 1980*ex[2]^5*ex[3]^3*ex[4]^2 + 
    1410*ex[2]^6*ex[3]^3*ex[4]^2 + 594*ex[2]^7*ex[3]^3*ex[4]^2 + 
    108*ex[2]^8*ex[3]^3*ex[4]^2 + 78*ex[2]^2*ex[3]^4*ex[4]^2 + 
    408*ex[2]^3*ex[3]^4*ex[4]^2 + 960*ex[2]^4*ex[3]^4*ex[4]^2 + 
    1320*ex[2]^5*ex[3]^4*ex[4]^2 + 1110*ex[2]^6*ex[3]^4*ex[4]^2 + 
    528*ex[2]^7*ex[3]^4*ex[4]^2 + 108*ex[2]^8*ex[3]^4*ex[4]^2 - 
    26*ex[2]*ex[4]^3 - 58*ex[2]^2*ex[4]^3 - 32*ex[2]^3*ex[4]^3 + 
    6*ex[2]^4*ex[4]^3 - 130*ex[2]*ex[3]*ex[4]^3 - 346*ex[2]^2*ex[3]*ex[4]^3 - 
    366*ex[2]^3*ex[3]*ex[4]^3 - 238*ex[2]^4*ex[3]*ex[4]^3 - 
    94*ex[2]^5*ex[3]*ex[4]^3 - 6*ex[2]^6*ex[3]*ex[4]^3 - 
    234*ex[2]*ex[3]^2*ex[4]^3 - 770*ex[2]^2*ex[3]^2*ex[4]^3 - 
    1174*ex[2]^3*ex[3]^2*ex[4]^3 - 1180*ex[2]^4*ex[3]^2*ex[4]^3 - 
    798*ex[2]^5*ex[3]^2*ex[4]^3 - 306*ex[2]^6*ex[3]^2*ex[4]^3 - 
    50*ex[2]^7*ex[3]^2*ex[4]^3 - 182*ex[2]*ex[3]^3*ex[4]^3 - 
    734*ex[2]^2*ex[3]^3*ex[4]^3 - 1440*ex[2]^3*ex[3]^3*ex[4]^3 - 
    1880*ex[2]^4*ex[3]^3*ex[4]^3 - 1610*ex[2]^5*ex[3]^3*ex[4]^3 - 
    762*ex[2]^6*ex[3]^3*ex[4]^3 - 144*ex[2]^7*ex[3]^3*ex[4]^3 - 
    52*ex[2]*ex[3]^4*ex[4]^3 - 252*ex[2]^2*ex[3]^4*ex[4]^3 - 
    600*ex[2]^3*ex[3]^4*ex[4]^3 - 920*ex[2]^4*ex[3]^4*ex[4]^3 - 
    900*ex[2]^5*ex[3]^4*ex[4]^3 - 492*ex[2]^6*ex[3]^4*ex[4]^3 - 
    112*ex[2]^7*ex[3]^4*ex[4]^3 + 13*ex[4]^4 + 20*ex[2]*ex[4]^4 + 
    4*ex[2]^2*ex[4]^4 + 6*ex[2]^4*ex[4]^4 + 52*ex[3]*ex[4]^4 + 
    108*ex[2]*ex[3]*ex[4]^4 + 128*ex[2]^2*ex[3]*ex[4]^4 + 
    170*ex[2]^3*ex[3]*ex[4]^4 + 122*ex[2]^4*ex[3]*ex[4]^4 + 
    24*ex[2]^5*ex[3]*ex[4]^4 + 78*ex[3]^2*ex[4]^4 + 
    204*ex[2]*ex[3]^2*ex[4]^4 + 379*ex[2]^2*ex[3]^2*ex[4]^4 + 
    660*ex[2]^3*ex[3]^2*ex[4]^4 + 649*ex[2]^4*ex[3]^2*ex[4]^4 + 
    282*ex[2]^5*ex[3]^2*ex[4]^4 + 40*ex[2]^6*ex[3]^2*ex[4]^4 + 
    52*ex[3]^3*ex[4]^4 + 164*ex[2]*ex[3]^3*ex[4]^4 + 
    390*ex[2]^2*ex[3]^3*ex[4]^4 + 810*ex[2]^3*ex[3]^3*ex[4]^4 + 
    950*ex[2]^4*ex[3]^3*ex[4]^4 + 522*ex[2]^5*ex[3]^3*ex[4]^4 + 
    104*ex[2]^6*ex[3]^3*ex[4]^4 + 13*ex[3]^4*ex[4]^4 + 
    48*ex[2]*ex[3]^4*ex[4]^4 + 135*ex[2]^2*ex[3]^4*ex[4]^4 + 
    320*ex[2]^3*ex[3]^4*ex[4]^4 + 435*ex[2]^4*ex[3]^4*ex[4]^4 + 
    288*ex[2]^5*ex[3]^4*ex[4]^4 + 73*ex[2]^6*ex[3]^4*ex[4]^4 + 6*ex[4]^5 - 
    18*ex[2]^2*ex[4]^5 - 12*ex[2]^3*ex[4]^5 + 24*ex[3]*ex[4]^5 - 
    6*ex[2]*ex[3]*ex[4]^5 - 114*ex[2]^2*ex[3]*ex[4]^5 - 
    114*ex[2]^3*ex[3]*ex[4]^5 - 30*ex[2]^4*ex[3]*ex[4]^5 + 
    36*ex[3]^2*ex[4]^5 - 18*ex[2]*ex[3]^2*ex[4]^5 - 
    258*ex[2]^2*ex[3]^2*ex[4]^5 - 336*ex[2]^3*ex[3]^2*ex[4]^5 - 
    150*ex[2]^4*ex[3]^2*ex[4]^5 - 18*ex[2]^5*ex[3]^2*ex[4]^5 + 
    24*ex[3]^3*ex[4]^5 - 18*ex[2]*ex[3]^3*ex[4]^5 - 
    246*ex[2]^2*ex[3]^3*ex[4]^5 - 390*ex[2]^3*ex[3]^3*ex[4]^5 - 
    234*ex[2]^4*ex[3]^3*ex[4]^5 - 48*ex[2]^5*ex[3]^3*ex[4]^5 + 
    6*ex[3]^4*ex[4]^5 - 6*ex[2]*ex[3]^4*ex[4]^5 - 
    84*ex[2]^2*ex[3]^4*ex[4]^5 - 156*ex[2]^3*ex[3]^4*ex[4]^5 - 
    114*ex[2]^4*ex[3]^4*ex[4]^5 - 30*ex[2]^5*ex[3]^4*ex[4]^5 + 6*ex[4]^6 + 
    12*ex[2]*ex[4]^6 + 6*ex[2]^2*ex[4]^6 + 24*ex[3]*ex[4]^6 + 
    60*ex[2]*ex[3]*ex[4]^6 + 48*ex[2]^2*ex[3]*ex[4]^6 + 
    12*ex[2]^3*ex[3]*ex[4]^6 + 36*ex[3]^2*ex[4]^6 + 
    108*ex[2]*ex[3]^2*ex[4]^6 + 114*ex[2]^2*ex[3]^2*ex[4]^6 + 
    48*ex[2]^3*ex[3]^2*ex[4]^6 + 6*ex[2]^4*ex[3]^2*ex[4]^6 + 
    24*ex[3]^3*ex[4]^6 + 84*ex[2]*ex[3]^3*ex[4]^6 + 
    108*ex[2]^2*ex[3]^3*ex[4]^6 + 60*ex[2]^3*ex[3]^3*ex[4]^6 + 
    12*ex[2]^4*ex[3]^3*ex[4]^6 + 6*ex[3]^4*ex[4]^6 + 
    24*ex[2]*ex[3]^4*ex[4]^6 + 36*ex[2]^2*ex[3]^4*ex[4]^6 + 
    24*ex[2]^3*ex[3]^4*ex[4]^6 + 6*ex[2]^4*ex[3]^4*ex[4]^6 - 
    26*ex[2]^4*ex[3]^2*ex[6] - 52*ex[2]^5*ex[3]^2*ex[6] - 
    26*ex[2]^6*ex[3]^2*ex[6] - 32*ex[2]^4*ex[3]^3*ex[6] - 
    116*ex[2]^5*ex[3]^3*ex[6] - 156*ex[2]^6*ex[3]^3*ex[6] - 
    92*ex[2]^7*ex[3]^3*ex[6] - 20*ex[2]^8*ex[3]^3*ex[6] - 
    6*ex[2]^4*ex[3]^4*ex[6] - 18*ex[2]^5*ex[3]^4*ex[6] - 
    12*ex[2]^6*ex[3]^4*ex[6] + 12*ex[2]^7*ex[3]^4*ex[6] + 
    18*ex[2]^8*ex[3]^4*ex[6] + 6*ex[2]^9*ex[3]^4*ex[6] + 
    52*ex[2]^3*ex[3]*ex[4]*ex[6] + 116*ex[2]^4*ex[3]*ex[4]*ex[6] + 
    64*ex[2]^5*ex[3]*ex[4]*ex[6] + 148*ex[2]^3*ex[3]^2*ex[4]*ex[6] + 
    406*ex[2]^4*ex[3]^2*ex[4]*ex[6] + 420*ex[2]^5*ex[3]^2*ex[4]*ex[6] + 
    214*ex[2]^6*ex[3]^2*ex[4]*ex[6] + 52*ex[2]^7*ex[3]^2*ex[4]*ex[6] + 
    120*ex[2]^3*ex[3]^3*ex[4]*ex[6] + 396*ex[2]^4*ex[3]^3*ex[4]*ex[6] + 
    456*ex[2]^5*ex[3]^3*ex[4]*ex[6] + 192*ex[2]^6*ex[3]^3*ex[4]*ex[6] - 
    12*ex[2]^8*ex[3]^3*ex[4]*ex[6] + 24*ex[2]^3*ex[3]^4*ex[4]*ex[6] + 
    60*ex[2]^4*ex[3]^4*ex[4]*ex[6] - 120*ex[2]^6*ex[3]^4*ex[4]*ex[6] - 
    120*ex[2]^7*ex[3]^4*ex[4]*ex[6] - 36*ex[2]^8*ex[3]^4*ex[4]*ex[6] - 
    26*ex[2]^2*ex[4]^2*ex[6] - 64*ex[2]^3*ex[4]^2*ex[6] - 
    44*ex[2]^4*ex[4]^2*ex[6] - 148*ex[2]^2*ex[3]*ex[4]^2*ex[6] - 
    372*ex[2]^3*ex[3]*ex[4]^2*ex[6] - 314*ex[2]^4*ex[3]*ex[4]^2*ex[6] - 
    128*ex[2]^5*ex[3]*ex[4]^2*ex[6] - 38*ex[2]^6*ex[3]*ex[4]^2*ex[6] - 
    254*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] - 692*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] - 
    672*ex[2]^4*ex[3]^2*ex[4]^2*ex[6] - 278*ex[2]^5*ex[3]^2*ex[4]^2*ex[6] - 
    38*ex[2]^6*ex[3]^2*ex[4]^2*ex[6] + 6*ex[2]^7*ex[3]^2*ex[4]^2*ex[6] - 
    168*ex[2]^2*ex[3]^3*ex[4]^2*ex[6] - 444*ex[2]^3*ex[3]^3*ex[4]^2*ex[6] - 
    264*ex[2]^4*ex[3]^3*ex[4]^2*ex[6] + 192*ex[2]^5*ex[3]^3*ex[4]^2*ex[6] + 
    240*ex[2]^6*ex[3]^3*ex[4]^2*ex[6] + 60*ex[2]^7*ex[3]^3*ex[4]^2*ex[6] - 
    36*ex[2]^2*ex[3]^4*ex[4]^2*ex[6] - 60*ex[2]^3*ex[3]^4*ex[4]^2*ex[6] + 
    120*ex[2]^4*ex[3]^4*ex[4]^2*ex[6] + 360*ex[2]^5*ex[3]^4*ex[4]^2*ex[6] + 
    300*ex[2]^6*ex[3]^4*ex[4]^2*ex[6] + 84*ex[2]^7*ex[3]^4*ex[4]^2*ex[6] + 
    32*ex[2]*ex[4]^3*ex[6] + 70*ex[2]^2*ex[4]^3*ex[6] + 
    38*ex[2]^3*ex[4]^3*ex[6] - 6*ex[2]^4*ex[4]^3*ex[6] + 
    120*ex[2]*ex[3]*ex[4]^3*ex[6] + 256*ex[2]^2*ex[3]*ex[4]^3*ex[6] + 
    154*ex[2]^3*ex[3]*ex[4]^3*ex[6] + 32*ex[2]^4*ex[3]*ex[4]^3*ex[6] + 
    14*ex[2]^5*ex[3]*ex[4]^3*ex[6] + 168*ex[2]*ex[3]^2*ex[4]^3*ex[6] + 
    302*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] - 28*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] - 
    314*ex[2]^4*ex[3]^2*ex[4]^3*ex[6] - 176*ex[2]^5*ex[3]^2*ex[4]^3*ex[6] - 
    24*ex[2]^6*ex[3]^2*ex[4]^3*ex[6] + 104*ex[2]*ex[3]^3*ex[4]^3*ex[6] + 
    116*ex[2]^2*ex[3]^3*ex[4]^3*ex[6] - 384*ex[2]^3*ex[3]^3*ex[4]^3*ex[6] - 
    808*ex[2]^4*ex[3]^3*ex[4]^3*ex[6] - 520*ex[2]^5*ex[3]^3*ex[4]^3*ex[6] - 
    108*ex[2]^6*ex[3]^3*ex[4]^3*ex[6] + 24*ex[2]*ex[3]^4*ex[4]^3*ex[6] - 
    240*ex[2]^3*ex[3]^4*ex[4]^3*ex[6] - 480*ex[2]^4*ex[3]^4*ex[4]^3*ex[6] - 
    360*ex[2]^5*ex[3]^4*ex[4]^3*ex[6] - 96*ex[2]^6*ex[3]^4*ex[4]^3*ex[6] - 
    6*ex[4]^4*ex[6] + 6*ex[2]*ex[4]^4*ex[6] + 30*ex[2]^2*ex[4]^4*ex[6] + 
    18*ex[2]^3*ex[4]^4*ex[6] - 24*ex[3]*ex[4]^4*ex[6] + 
    48*ex[2]*ex[3]*ex[4]^4*ex[6] + 216*ex[2]^2*ex[3]*ex[4]^4*ex[6] + 
    192*ex[2]^3*ex[3]*ex[4]^4*ex[6] + 48*ex[2]^4*ex[3]*ex[4]^4*ex[6] - 
    36*ex[3]^2*ex[4]^4*ex[6] + 108*ex[2]*ex[3]^2*ex[4]^4*ex[6] + 
    522*ex[2]^2*ex[3]^2*ex[4]^4*ex[6] + 606*ex[2]^3*ex[3]^2*ex[4]^4*ex[6] + 
    258*ex[2]^4*ex[3]^2*ex[4]^4*ex[6] + 30*ex[2]^5*ex[3]^2*ex[4]^4*ex[6] - 
    24*ex[3]^3*ex[4]^4*ex[6] + 96*ex[2]*ex[3]^3*ex[4]^4*ex[6] + 
    516*ex[2]^2*ex[3]^3*ex[4]^4*ex[6] + 732*ex[2]^3*ex[3]^3*ex[4]^4*ex[6] + 
    420*ex[2]^4*ex[3]^3*ex[4]^4*ex[6] + 84*ex[2]^5*ex[3]^3*ex[4]^4*ex[6] - 
    6*ex[3]^4*ex[4]^4*ex[6] + 30*ex[2]*ex[3]^4*ex[4]^4*ex[6] + 
    180*ex[2]^2*ex[3]^4*ex[4]^4*ex[6] + 300*ex[2]^3*ex[3]^4*ex[4]^4*ex[6] + 
    210*ex[2]^4*ex[3]^4*ex[4]^4*ex[6] + 54*ex[2]^5*ex[3]^4*ex[4]^4*ex[6] - 
    12*ex[4]^5*ex[6] - 24*ex[2]*ex[4]^5*ex[6] - 12*ex[2]^2*ex[4]^5*ex[6] - 
    48*ex[3]*ex[4]^5*ex[6] - 120*ex[2]*ex[3]*ex[4]^5*ex[6] - 
    96*ex[2]^2*ex[3]*ex[4]^5*ex[6] - 24*ex[2]^3*ex[3]*ex[4]^5*ex[6] - 
    72*ex[3]^2*ex[4]^5*ex[6] - 216*ex[2]*ex[3]^2*ex[4]^5*ex[6] - 
    228*ex[2]^2*ex[3]^2*ex[4]^5*ex[6] - 96*ex[2]^3*ex[3]^2*ex[4]^5*ex[6] - 
    12*ex[2]^4*ex[3]^2*ex[4]^5*ex[6] - 48*ex[3]^3*ex[4]^5*ex[6] - 
    168*ex[2]*ex[3]^3*ex[4]^5*ex[6] - 216*ex[2]^2*ex[3]^3*ex[4]^5*ex[6] - 
    120*ex[2]^3*ex[3]^3*ex[4]^5*ex[6] - 24*ex[2]^4*ex[3]^3*ex[4]^5*ex[6] - 
    12*ex[3]^4*ex[4]^5*ex[6] - 48*ex[2]*ex[3]^4*ex[4]^5*ex[6] - 
    72*ex[2]^2*ex[3]^4*ex[4]^5*ex[6] - 48*ex[2]^3*ex[3]^4*ex[4]^5*ex[6] - 
    12*ex[2]^4*ex[3]^4*ex[4]^5*ex[6] + 13*ex[2]^4*ex[3]^2*ex[6]^2 + 
    26*ex[2]^5*ex[3]^2*ex[6]^2 + 13*ex[2]^6*ex[3]^2*ex[6]^2 + 
    6*ex[2]^4*ex[3]^3*ex[6]^2 + 18*ex[2]^5*ex[3]^3*ex[6]^2 + 
    18*ex[2]^6*ex[3]^3*ex[6]^2 + 6*ex[2]^7*ex[3]^3*ex[6]^2 + 
    6*ex[2]^4*ex[3]^4*ex[6]^2 + 24*ex[2]^5*ex[3]^4*ex[6]^2 + 
    36*ex[2]^6*ex[3]^4*ex[6]^2 + 24*ex[2]^7*ex[3]^4*ex[6]^2 + 
    6*ex[2]^8*ex[3]^4*ex[6]^2 - 26*ex[2]^3*ex[3]*ex[4]*ex[6]^2 - 
    58*ex[2]^4*ex[3]*ex[4]*ex[6]^2 - 32*ex[2]^5*ex[3]*ex[4]*ex[6]^2 - 
    44*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 - 100*ex[2]^4*ex[3]^2*ex[4]*ex[6]^2 - 
    68*ex[2]^5*ex[3]^2*ex[4]*ex[6]^2 - 12*ex[2]^6*ex[3]^2*ex[4]*ex[6]^2 - 
    42*ex[2]^3*ex[3]^3*ex[4]*ex[6]^2 - 138*ex[2]^4*ex[3]^3*ex[4]*ex[6]^2 - 
    162*ex[2]^5*ex[3]^3*ex[4]*ex[6]^2 - 78*ex[2]^6*ex[3]^3*ex[4]*ex[6]^2 - 
    12*ex[2]^7*ex[3]^3*ex[4]*ex[6]^2 - 24*ex[2]^3*ex[3]^4*ex[4]*ex[6]^2 - 
    96*ex[2]^4*ex[3]^4*ex[4]*ex[6]^2 - 144*ex[2]^5*ex[3]^4*ex[4]*ex[6]^2 - 
    96*ex[2]^6*ex[3]^4*ex[4]*ex[6]^2 - 24*ex[2]^7*ex[3]^4*ex[4]*ex[6]^2 + 
    13*ex[2]^2*ex[4]^2*ex[6]^2 + 32*ex[2]^3*ex[4]^2*ex[6]^2 + 
    22*ex[2]^4*ex[4]^2*ex[6]^2 + 44*ex[2]^2*ex[3]*ex[4]^2*ex[6]^2 + 
    100*ex[2]^3*ex[3]*ex[4]^2*ex[6]^2 + 62*ex[2]^4*ex[3]*ex[4]^2*ex[6]^2 + 
    6*ex[2]^5*ex[3]*ex[4]^2*ex[6]^2 + 85*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2 + 
    230*ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^2 + 211*ex[2]^4*ex[3]^2*ex[4]^2*
     ex[6]^2 + 72*ex[2]^5*ex[3]^2*ex[4]^2*ex[6]^2 + 
    6*ex[2]^6*ex[3]^2*ex[4]^2*ex[6]^2 + 90*ex[2]^2*ex[3]^3*ex[4]^2*ex[6]^2 + 
    306*ex[2]^3*ex[3]^3*ex[4]^2*ex[6]^2 + 378*ex[2]^4*ex[3]^3*ex[4]^2*
     ex[6]^2 + 198*ex[2]^5*ex[3]^3*ex[4]^2*ex[6]^2 + 
    36*ex[2]^6*ex[3]^3*ex[4]^2*ex[6]^2 + 36*ex[2]^2*ex[3]^4*ex[4]^2*ex[6]^2 + 
    144*ex[2]^3*ex[3]^4*ex[4]^2*ex[6]^2 + 216*ex[2]^4*ex[3]^4*ex[4]^2*
     ex[6]^2 + 144*ex[2]^5*ex[3]^4*ex[4]^2*ex[6]^2 + 
    36*ex[2]^6*ex[3]^4*ex[4]^2*ex[6]^2 - 6*ex[2]*ex[4]^3*ex[6]^2 - 
    12*ex[2]^2*ex[4]^3*ex[6]^2 - 6*ex[2]^3*ex[4]^3*ex[6]^2 - 
    42*ex[2]*ex[3]*ex[4]^3*ex[6]^2 - 102*ex[2]^2*ex[3]*ex[4]^3*ex[6]^2 - 
    78*ex[2]^3*ex[3]*ex[4]^3*ex[6]^2 - 18*ex[2]^4*ex[3]*ex[4]^3*ex[6]^2 - 
    90*ex[2]*ex[3]^2*ex[4]^3*ex[6]^2 - 264*ex[2]^2*ex[3]^2*ex[4]^3*ex[6]^2 - 
    270*ex[2]^3*ex[3]^2*ex[4]^3*ex[6]^2 - 108*ex[2]^4*ex[3]^2*ex[4]^3*
     ex[6]^2 - 12*ex[2]^5*ex[3]^2*ex[4]^3*ex[6]^2 - 
    78*ex[2]*ex[3]^3*ex[4]^3*ex[6]^2 - 270*ex[2]^2*ex[3]^3*ex[4]^3*ex[6]^2 - 
    342*ex[2]^3*ex[3]^3*ex[4]^3*ex[6]^2 - 186*ex[2]^4*ex[3]^3*ex[4]^3*
     ex[6]^2 - 36*ex[2]^5*ex[3]^3*ex[4]^3*ex[6]^2 - 
    24*ex[2]*ex[3]^4*ex[4]^3*ex[6]^2 - 96*ex[2]^2*ex[3]^4*ex[4]^3*ex[6]^2 - 
    144*ex[2]^3*ex[3]^4*ex[4]^3*ex[6]^2 - 96*ex[2]^4*ex[3]^4*ex[4]^3*
     ex[6]^2 - 24*ex[2]^5*ex[3]^4*ex[4]^3*ex[6]^2 + 6*ex[4]^4*ex[6]^2 + 
    12*ex[2]*ex[4]^4*ex[6]^2 + 6*ex[2]^2*ex[4]^4*ex[6]^2 + 
    24*ex[3]*ex[4]^4*ex[6]^2 + 60*ex[2]*ex[3]*ex[4]^4*ex[6]^2 + 
    48*ex[2]^2*ex[3]*ex[4]^4*ex[6]^2 + 12*ex[2]^3*ex[3]*ex[4]^4*ex[6]^2 + 
    36*ex[3]^2*ex[4]^4*ex[6]^2 + 108*ex[2]*ex[3]^2*ex[4]^4*ex[6]^2 + 
    114*ex[2]^2*ex[3]^2*ex[4]^4*ex[6]^2 + 48*ex[2]^3*ex[3]^2*ex[4]^4*
     ex[6]^2 + 6*ex[2]^4*ex[3]^2*ex[4]^4*ex[6]^2 + 
    24*ex[3]^3*ex[4]^4*ex[6]^2 + 84*ex[2]*ex[3]^3*ex[4]^4*ex[6]^2 + 
    108*ex[2]^2*ex[3]^3*ex[4]^4*ex[6]^2 + 60*ex[2]^3*ex[3]^3*ex[4]^4*
     ex[6]^2 + 12*ex[2]^4*ex[3]^3*ex[4]^4*ex[6]^2 + 
    6*ex[3]^4*ex[4]^4*ex[6]^2 + 24*ex[2]*ex[3]^4*ex[4]^4*ex[6]^2 + 
    36*ex[2]^2*ex[3]^4*ex[4]^4*ex[6]^2 + 24*ex[2]^3*ex[3]^4*ex[4]^4*ex[6]^2 + 
    6*ex[2]^4*ex[3]^4*ex[4]^4*ex[6]^2, 
  y[220] -> -3*ex[2]^2*ex[3] + 4*ex[2]*ex[3]*ex[4] - 2*ex[2]^2*ex[3]*ex[4] - 
    ex[4]^2 - ex[3]*ex[4]^2 + 2*ex[2]*ex[3]*ex[4]^2 + 3*ex[2]^2*ex[3]*ex[6] - 
    3*ex[2]*ex[3]*ex[4]*ex[6], y[221] -> ex[2]^2*ex[3] - 
    4*ex[2]*ex[3]*ex[4] - 2*ex[2]^2*ex[3]*ex[4] + 3*ex[4]^2 + 
    3*ex[3]*ex[4]^2 + 2*ex[2]*ex[3]*ex[4]^2 - ex[2]^2*ex[3]*ex[6] + 
    ex[2]*ex[3]*ex[4]*ex[6], y[222] -> -(ex[2]^5*ex[3]^3) - 
    3*ex[2]^6*ex[3]^3 - 3*ex[2]^7*ex[3]^3 - ex[2]^8*ex[3]^3 + 
    12*ex[2]^3*ex[3]^2*ex[4] + 27*ex[2]^4*ex[3]^2*ex[4] + 
    19*ex[2]^5*ex[3]^2*ex[4] + 5*ex[2]^6*ex[3]^2*ex[4] + 
    ex[2]^7*ex[3]^2*ex[4] + 3*ex[2]^4*ex[3]^3*ex[4] + 
    8*ex[2]^5*ex[3]^3*ex[4] + 6*ex[2]^6*ex[3]^3*ex[4] - 
    ex[2]^8*ex[3]^3*ex[4] - 24*ex[2]^2*ex[3]*ex[4]^2 - 
    35*ex[2]^3*ex[3]*ex[4]^2 - 13*ex[2]^4*ex[3]*ex[4]^2 - 
    2*ex[2]^5*ex[3]*ex[4]^2 - 24*ex[2]^2*ex[3]^2*ex[4]^2 - 
    44*ex[2]^3*ex[3]^2*ex[4]^2 - 15*ex[2]^4*ex[3]^2*ex[4]^2 + 
    7*ex[2]^5*ex[3]^2*ex[4]^2 + 3*ex[2]^6*ex[3]^2*ex[4]^2 + 
    ex[2]^7*ex[3]^2*ex[4]^2 + ex[2]^3*ex[3]^3*ex[4]^2 + 
    6*ex[2]^4*ex[3]^3*ex[4]^2 + 12*ex[2]^5*ex[3]^3*ex[4]^2 + 
    10*ex[2]^6*ex[3]^3*ex[4]^2 + 3*ex[2]^7*ex[3]^3*ex[4]^2 + 
    12*ex[2]*ex[4]^3 + 9*ex[2]^2*ex[4]^3 + 3*ex[2]^3*ex[4]^3 + 
    24*ex[2]*ex[3]*ex[4]^3 + 15*ex[2]^2*ex[3]*ex[4]^3 - 
    18*ex[2]^3*ex[3]*ex[4]^3 - 11*ex[2]^4*ex[3]*ex[4]^3 - 
    2*ex[2]^5*ex[3]*ex[4]^3 + 12*ex[2]*ex[3]^2*ex[4]^3 - 
    5*ex[2]^2*ex[3]^2*ex[4]^3 - 55*ex[2]^3*ex[3]^2*ex[4]^3 - 
    49*ex[2]^4*ex[3]^2*ex[4]^3 - 13*ex[2]^5*ex[3]^2*ex[4]^3 - 
    2*ex[2]^6*ex[3]^2*ex[4]^3 - 11*ex[2]^2*ex[3]^3*ex[4]^3 - 
    34*ex[2]^3*ex[3]^3*ex[4]^3 - 36*ex[2]^4*ex[3]^3*ex[4]^3 - 
    14*ex[2]^5*ex[3]^3*ex[4]^3 - ex[2]^6*ex[3]^3*ex[4]^3 + 10*ex[2]*ex[4]^4 + 
    9*ex[2]^2*ex[4]^4 + 3*ex[2]^3*ex[4]^4 + 32*ex[2]*ex[3]*ex[4]^4 + 
    51*ex[2]^2*ex[3]*ex[4]^4 + 21*ex[2]^3*ex[3]*ex[4]^4 + 
    2*ex[2]^4*ex[3]*ex[4]^4 + 34*ex[2]*ex[3]^2*ex[4]^4 + 
    73*ex[2]^2*ex[3]^2*ex[4]^4 + 43*ex[2]^3*ex[3]^2*ex[4]^4 + 
    3*ex[2]^4*ex[3]^2*ex[4]^4 - ex[2]^5*ex[3]^2*ex[4]^4 + 
    12*ex[2]*ex[3]^3*ex[4]^4 + 31*ex[2]^2*ex[3]^3*ex[4]^4 + 
    21*ex[2]^3*ex[3]^3*ex[4]^4 - 3*ex[2]^4*ex[3]^3*ex[4]^4 - 
    5*ex[2]^5*ex[3]^3*ex[4]^4 - 4*ex[4]^5 - 4*ex[2]*ex[4]^5 - 
    12*ex[3]*ex[4]^5 - 14*ex[2]*ex[3]*ex[4]^5 + 2*ex[2]^2*ex[3]*ex[4]^5 + 
    4*ex[2]^3*ex[3]*ex[4]^5 - 12*ex[3]^2*ex[4]^5 - 16*ex[2]*ex[3]^2*ex[4]^5 + 
    8*ex[2]^2*ex[3]^2*ex[4]^5 + 16*ex[2]^3*ex[3]^2*ex[4]^5 + 
    4*ex[2]^4*ex[3]^2*ex[4]^5 - 4*ex[3]^3*ex[4]^5 - 6*ex[2]*ex[3]^3*ex[4]^5 + 
    6*ex[2]^2*ex[3]^3*ex[4]^5 + 14*ex[2]^3*ex[3]^3*ex[4]^5 + 
    6*ex[2]^4*ex[3]^3*ex[4]^5 - 2*ex[4]^6 - 2*ex[2]*ex[4]^6 - 
    6*ex[3]*ex[4]^6 - 10*ex[2]*ex[3]*ex[4]^6 - 4*ex[2]^2*ex[3]*ex[4]^6 - 
    6*ex[3]^2*ex[4]^6 - 14*ex[2]*ex[3]^2*ex[4]^6 - 
    10*ex[2]^2*ex[3]^2*ex[4]^6 - 2*ex[2]^3*ex[3]^2*ex[4]^6 - 
    2*ex[3]^3*ex[4]^6 - 6*ex[2]*ex[3]^3*ex[4]^6 - 6*ex[2]^2*ex[3]^3*ex[4]^6 - 
    2*ex[2]^3*ex[3]^3*ex[4]^6, y[223] -> 3*ex[2]^3*ex[3]^2 + 
    6*ex[2]^4*ex[3]^2 + 3*ex[2]^5*ex[3]^2 - 36*ex[2]*ex[3]*ex[4] - 
    30*ex[2]^2*ex[3]*ex[4] + 6*ex[2]^3*ex[3]*ex[4] - 
    6*ex[2]^2*ex[3]^2*ex[4] - 12*ex[2]^3*ex[3]^2*ex[4] - 
    6*ex[2]^4*ex[3]^2*ex[4] + 36*ex[4]^2 - 35*ex[2]*ex[4]^2 + 
    36*ex[3]*ex[4]^2 + 30*ex[2]*ex[3]*ex[4]^2 - 6*ex[2]^2*ex[3]*ex[4]^2 + 
    3*ex[2]*ex[3]^2*ex[4]^2 + 6*ex[2]^2*ex[3]^2*ex[4]^2 + 
    3*ex[2]^3*ex[3]^2*ex[4]^2, y[224] -> ex[2]*ex[3] - 4*ex[4] - ex[3]*ex[4], 
  y[225] -> 3 + 4*ex[2], y[226] -> ex[2]^2*ex[3] - ex[2]*ex[4] - 
    2*ex[2]*ex[3]*ex[4] + ex[2]^2*ex[3]*ex[4] + ex[4]^2 - ex[2]*ex[4]^2 + 
    ex[3]*ex[4]^2 - 2*ex[2]*ex[3]*ex[4]^2 + ex[4]^3 + ex[3]*ex[4]^3 - 
    2*ex[2]*ex[6] - ex[2]*ex[3]*ex[6] - ex[2]^2*ex[3]*ex[6] + ex[4]*ex[6] - 
    2*ex[2]*ex[4]*ex[6] + ex[3]*ex[4]*ex[6] + 2*ex[2]*ex[3]*ex[4]*ex[6] + 
    ex[2]^2*ex[3]*ex[4]*ex[6] - ex[4]^2*ex[6] - 2*ex[2]*ex[4]^2*ex[6] - 
    ex[3]*ex[4]^2*ex[6] - ex[2]*ex[3]*ex[4]^2*ex[6], 
  y[227] -> ex[2]^2*ex[3] - ex[2]*ex[4] - 2*ex[2]*ex[3]*ex[4] + 
    ex[2]^2*ex[3]*ex[4] + ex[4]^2 - ex[2]*ex[4]^2 + ex[3]*ex[4]^2 - 
    2*ex[2]*ex[3]*ex[4]^2 + ex[4]^3 + ex[3]*ex[4]^3 - 2*ex[2]*ex[6] - 
    ex[2]*ex[3]*ex[6] - ex[2]^2*ex[3]*ex[6] - 3*ex[2]*ex[4]*ex[6] - 
    ex[4]^2*ex[6] - 2*ex[2]*ex[4]^2*ex[6] - ex[3]*ex[4]^2*ex[6] - 
    ex[2]*ex[3]*ex[4]^2*ex[6], y[228] -> 4*ex[2]^2*ex[3] + ex[2]^3*ex[3] - 
    4*ex[2]^2*ex[3]^2 - 3*ex[2]^3*ex[3]^2 + ex[2]*ex[4] - 
    14*ex[2]*ex[3]*ex[4] - 5*ex[2]^2*ex[3]*ex[4] + 9*ex[2]*ex[3]^2*ex[4] + 
    7*ex[2]^2*ex[3]^2*ex[4] - ex[4]^2 + 10*ex[3]*ex[4]^2 + 
    4*ex[2]*ex[3]*ex[4]^2 - 5*ex[3]^2*ex[4]^2 - 4*ex[2]*ex[3]^2*ex[4]^2 - 
    3*ex[2]^2*ex[3]*ex[6] + 5*ex[2]^2*ex[3]^2*ex[6] + 
    3*ex[2]^3*ex[3]^2*ex[6] + 6*ex[2]*ex[3]*ex[4]*ex[6] - 
    6*ex[2]*ex[3]^2*ex[4]*ex[6] - 4*ex[2]^2*ex[3]^2*ex[4]*ex[6] - 
    ex[2]^2*ex[3]^2*ex[6]^2, y[229] -> -ex[2]^2 + 4*ex[2]*ex[4] + 
    ex[2]^2*ex[4] - 3*ex[4]^2 - ex[2]*ex[4]^2 + ex[2]^2*ex[6] - 
    2*ex[2]*ex[4]*ex[6], y[230] -> -6*ex[2]^3*ex[3]*ex[4] - 
    4*ex[2]^4*ex[3]*ex[4] - 3*ex[2]^2*ex[4]^2 + 21*ex[2]^2*ex[3]*ex[4]^2 + 
    16*ex[2]^3*ex[3]*ex[4]^2 + ex[2]^4*ex[3]*ex[4]^2 + 6*ex[2]*ex[4]^3 - 
    24*ex[2]*ex[3]*ex[4]^3 - 18*ex[2]^2*ex[3]*ex[4]^3 - 
    ex[2]^3*ex[3]*ex[4]^3 - 3*ex[4]^4 + 9*ex[3]*ex[4]^4 + 
    6*ex[2]*ex[3]*ex[4]^4 + ex[2]^4*ex[3]*ex[6] + 
    5*ex[2]^3*ex[3]*ex[4]*ex[6] + 3*ex[2]^4*ex[3]*ex[4]*ex[6] + 
    3*ex[2]^2*ex[4]^2*ex[6] - 18*ex[2]^2*ex[3]*ex[4]^2*ex[6] - 
    10*ex[2]^3*ex[3]*ex[4]^2*ex[6] - 3*ex[2]*ex[4]^3*ex[6] + 
    12*ex[2]*ex[3]*ex[4]^3*ex[6] + 6*ex[2]^2*ex[3]*ex[4]^3*ex[6] - 
    ex[2]^4*ex[3]*ex[6]^2 - ex[2]^3*ex[3]*ex[4]*ex[6]^2 + 
    3*ex[2]^2*ex[3]*ex[4]^2*ex[6]^2, 
  y[231] -> 2*ex[2]^3*ex[3]*ex[4] + ex[2]^4*ex[3]*ex[4] + 
    4*ex[2]^3*ex[3]^2*ex[4] + 6*ex[2]^4*ex[3]^2*ex[4] + 
    ex[2]^5*ex[3]^2*ex[4] + 2*ex[2]^3*ex[3]^3*ex[4] - 
    3*ex[2]^4*ex[3]^3*ex[4] - 3*ex[2]^5*ex[3]^3*ex[4] + ex[2]^2*ex[4]^2 - 
    5*ex[2]^2*ex[3]*ex[4]^2 - 3*ex[2]^3*ex[3]*ex[4]^2 - 
    13*ex[2]^2*ex[3]^2*ex[4]^2 - 22*ex[2]^3*ex[3]^2*ex[4]^2 - 
    5*ex[2]^4*ex[3]^2*ex[4]^2 - 7*ex[2]^2*ex[3]^3*ex[4]^2 + 
    5*ex[2]^3*ex[3]^3*ex[4]^2 + 7*ex[2]^4*ex[3]^3*ex[4]^2 - 2*ex[2]*ex[4]^3 + 
    4*ex[2]*ex[3]*ex[4]^3 + 4*ex[2]^2*ex[3]*ex[4]^3 + 
    14*ex[2]*ex[3]^2*ex[4]^3 + 20*ex[2]^2*ex[3]^2*ex[4]^3 + 
    4*ex[2]^3*ex[3]^2*ex[4]^3 + 8*ex[2]*ex[3]^3*ex[4]^3 - 
    4*ex[2]^3*ex[3]^3*ex[4]^3 + ex[4]^4 - ex[3]*ex[4]^4 - 
    2*ex[2]*ex[3]*ex[4]^4 - 5*ex[3]^2*ex[4]^4 - 4*ex[2]*ex[3]^2*ex[4]^4 - 
    3*ex[3]^3*ex[4]^4 - 2*ex[2]*ex[3]^3*ex[4]^4 - 4*ex[2]^4*ex[3]^2*ex[6] - 
    ex[2]^5*ex[3]^2*ex[6] + 4*ex[2]^4*ex[3]^3*ex[6] + 
    3*ex[2]^5*ex[3]^3*ex[6] - 2*ex[2]^3*ex[3]*ex[4]*ex[6] + 
    8*ex[2]^3*ex[3]^2*ex[4]*ex[6] - 14*ex[2]^3*ex[3]^3*ex[4]*ex[6] - 
    4*ex[2]^4*ex[3]^3*ex[4]*ex[6] + 3*ex[2]^5*ex[3]^3*ex[4]*ex[6] + 
    ex[2]^2*ex[3]*ex[4]^2*ex[6] + 2*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 
    8*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] + 17*ex[2]^2*ex[3]^3*ex[4]^2*ex[6] + 
    4*ex[2]^3*ex[3]^3*ex[4]^2*ex[6] - 4*ex[2]^4*ex[3]^3*ex[4]^2*ex[6] + 
    ex[2]*ex[3]*ex[4]^3*ex[6] - 6*ex[2]*ex[3]^2*ex[4]^3*ex[6] - 
    4*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] - 7*ex[2]*ex[3]^3*ex[4]^3*ex[6] - 
    4*ex[2]^2*ex[3]^3*ex[4]^3*ex[6] + 3*ex[2]^4*ex[3]^2*ex[6]^2 - 
    5*ex[2]^4*ex[3]^3*ex[6]^2 - 3*ex[2]^5*ex[3]^3*ex[6]^2 - 
    4*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 + 10*ex[2]^3*ex[3]^3*ex[4]*ex[6]^2 + 
    4*ex[2]^4*ex[3]^3*ex[4]*ex[6]^2 - ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2 - 
    5*ex[2]^2*ex[3]^3*ex[4]^2*ex[6]^2 - 2*ex[2]^3*ex[3]^3*ex[4]^2*ex[6]^2 + 
    ex[2]^4*ex[3]^3*ex[6]^3 - ex[2]^3*ex[3]^3*ex[4]*ex[6]^3, 
  y[232] -> 2 + 2*ex[3] + ex[3]^2, y[233] -> ex[2]^2*ex[3] + ex[4] + 
    ex[3]*ex[4], y[234] -> -(ex[2]^2*ex[3]) + ex[2]*ex[4] + 
    2*ex[2]*ex[3]*ex[4] - ex[4]^2 - ex[3]*ex[4]^2 + ex[2]^2*ex[3]*ex[6] + 
    ex[4]*ex[6] + ex[3]*ex[4]*ex[6]}, 
 {f[1] -> (-146569*y[2]*y[5])/(2592*y[1]*y[3]*y[4]) + 
    (146569*y[2])/(2592*y[1]*y[6]) - (725*y[2]*y[7])/(72*y[1]*y[8]*y[9]) + 
    (y[2]*y[12])/(2592*y[1]*y[8]*y[10]*y[11]), 
  f[2] -> (3*y[2]*y[5])/(y[1]*y[3]*y[4]) - (3*y[2])/(y[1]*y[6]) + 
    (y[13]*y[15])/(3*y[10]*y[14]) + (8*y[2]*y[16])/(3*y[1]*y[3]*y[11]) - 
    (3*y[2]*y[5])/(y[1]*y[17]) - (y[2]*y[18])/(3*y[1]*y[9]), 
  f[6] -> (1693*y[2]*y[5])/(108*y[1]*y[3]*y[4]) - 
    (y[2]*y[13]*y[19])/(72*y[3]^2) + (y[2]*y[20])/(108*y[1]*y[6]) + 
    (779*y[2]^2*y[21])/(72*y[9]^2) - (y[2]*y[22])/(72*y[1]*y[8]*y[9]) - 
    (y[2]*y[23])/(216*y[1]*y[8]*y[10]*y[11]), 
  f[7] -> y[25]/(6*y[10]^2*y[24]) + (y[2]*y[27])/(6*y[1]*y[3]^2*y[6]*y[26]) + 
    (y[2]^2*y[8]*y[21]*y[28])/(3*y[9]^2*y[29]) - 
    (y[1]*y[2]*y[7]^2*y[8]*y[30])/(2*y[10]*y[24]*y[31]) - 
    (y[8]*y[30]*y[32])/(6*y[3]*y[4]*y[29]^2) - 
    (y[2]*y[33])/(6*y[1]*y[9]*y[29]^2), 
  f[17] -> -(y[2]^2*y[8]*y[21]*y[28])/(3*y[9]^2*y[29]) + 
    (y[8]*y[30]*y[32])/(6*y[3]*y[4]*y[29]^2) + 
    (y[2]*y[33])/(6*y[1]*y[9]*y[29]^2) - y[2]/(2*y[34]) + 
    (y[2]*y[16]*y[35])/(2*y[1]*y[3]*y[11]*y[36]) - 
    (y[2]*y[7]^2*y[37]*y[38])/(2*y[3]*y[39]) - (y[7]*y[40])/(2*y[10]*y[39]) + 
    (y[1]*y[2]^2*y[7]^2*y[8]*y[37]*y[41]*y[42])/(y[43]*y[44]) + 
    (y[2]*y[8]*y[41]*y[45])/(y[36]*y[44]), 
  f[20] -> -(y[8]*y[16])/(2*y[3]*y[11]) + (y[2]^2*y[21])/(3*y[9]^2) + 
    (y[1]*y[2]*y[7]^2*y[8]*y[30])/(2*y[10]*y[24]*y[31]) + 
    (8*y[2])/(3*y[34]) + (y[2]*y[8]*y[14])/(2*y[7]*y[24]*y[46]*y[47]) - 
    (y[2]*y[48])/(2*y[1]*y[6]) - (y[2]*y[49])/(6*y[1]*y[9]) - 
    (y[2]*y[8]*y[50])/(2*y[7]*y[47]*y[51]) - (y[2]*y[8]*y[13]*y[52])/
     (2*y[7]*y[46]*y[53]), f[32] -> (493*y[2]*y[5])/(24*y[1]*y[3]*y[4]) + 
    (3*y[2]*y[5])/(y[1]*y[17]) + (y[2]*y[18])/(3*y[1]*y[9]) + 
    (y[2]*y[13]*y[19])/(72*y[3]^2) - (y[2]*y[54])/(6*y[1]*y[3]*y[11]), 
  f[33] -> (y[2]*y[27])/(6*y[1]*y[3]^2*y[6]*y[26]) + 
    (y[1]*y[2]*y[7]^2*y[8]*y[30])/(2*y[10]*y[24]*y[31]) - 
    (y[2]*y[33])/(6*y[1]*y[9]*y[29]^2) + (y[2]*y[7]^2*y[37]*y[38])/
     (y[3]*y[39]) + (y[7]*y[40])/(y[10]*y[39]) - 
    (y[1]*y[2]^2*y[7]^2*y[37]*y[41])/y[44] + y[55]/(12*y[10]^2*y[24]) + 
    (12*y[21])/y[56] + (y[2]^2*y[21]*y[57])/(3*y[9]^2*y[29]) + 
    (y[2]*y[41]*y[58])/y[44] - (y[30]*y[60])/(12*y[1]*y[7]*y[10]*y[29]^2*
      y[59]), f[36] -> -((y[2]*y[5])/(y[1]*y[3]*y[4])) + 
    (y[1]*y[2]*y[7]^2*y[8]*y[30])/(2*y[10]*y[24]*y[31]) + 
    (y[2]*y[7]^2*y[37]*y[38])/(2*y[3]*y[39]) + (y[7]*y[40])/(2*y[10]*y[39]) + 
    (6*y[21])/y[56] + y[61]/(6*y[10]^2*y[24]), 
  f[42] -> (2*y[62])/(y[2]*y[7]*y[47]) - (2*y[8]*y[13]*y[30]*y[63])/
     (y[2]*y[3]*y[4]) - (2*y[2]*y[14]*y[64])/(y[1]*y[6]) + 
    (2*y[2]*y[65])/(y[7]*y[47]*y[51]) - 
    (2*y[2]*y[7]*y[8]*y[13]*y[14]*y[21]*y[30]^2)/(y[31]*y[66]^2) - 
    (6*y[2]*y[16]*y[67])/(y[1]*y[3]*y[11]*y[36]^2) - 
    (24*y[1]*y[2]^4*y[7]*y[8]*y[37]*y[41]*y[68])/y[44]^2 + 
    (24*y[2]^3*y[8]*y[41]*y[69])/(y[7]*y[44]^2) + 
    (2*y[2]^2*y[7]*y[8]*y[37]*y[70])/(y[43]^2*y[44]*y[66]^2) - 
    (2*y[2]*y[8]*y[71])/(y[7]*y[43]^2*y[44]*y[66]^2), 
  f[53] -> (-55*y[2]*y[5])/(18*y[1]*y[3]*y[4]) - 
    (55*y[2]*y[16])/(36*y[1]*y[3]*y[11]) - (55*y[2]*y[7]*y[13]*y[30])/
     (36*y[3]*y[31]), f[59] -> (-5*y[2]*y[7]*y[13])/(6*y[3]^2) - 
    (13*y[2]*y[16])/(4*y[1]*y[3]*y[11]) - (y[2]*y[7]^2*y[37]*y[38])/
     (2*y[3]*y[39]) - (y[7]*y[40])/(2*y[10]*y[39]) + 
    (y[1]*y[2]^2*y[7]^2*y[37]*y[41])/y[44] - (6*y[21])/y[56] - 
    (y[2]*y[41]*y[58])/y[44] - (y[2]*y[72])/(6*y[1]*y[3]^2*y[6]*y[26]) - 
    (y[2]^2*y[21]*y[73])/(12*y[9]^2*y[29]) + 
    (y[30]*y[74])/(12*y[1]*y[7]*y[10]*y[29]^2*y[59]) + 
    (y[2]*y[75])/(12*y[1]*y[9]*y[29]^2), 
  f[65] -> (9*y[2])/(4*y[1]*y[6]) - (y[8]*y[30]*y[32])/
     (6*y[3]*y[4]*y[29]^2) + (2*y[2])/y[34] - (y[2]*y[16]*y[35])/
     (2*y[1]*y[3]*y[11]*y[36]) + (y[2]*y[7]^2*y[37]*y[38])/(2*y[3]*y[39]) + 
    (y[7]*y[40])/(2*y[10]*y[39]) - (y[1]*y[2]^2*y[7]^2*y[8]*y[37]*y[41]*
      y[42])/(y[43]*y[44]) - (y[2]*y[8]*y[41]*y[45])/(y[36]*y[44]) + 
    (y[2]^2*y[21]*y[73])/(12*y[9]^2*y[29]) - 
    (y[2]*y[75])/(12*y[1]*y[9]*y[29]^2), 
  f[66] -> y[2]/(2*y[34]) + (6*y[1]*y[2]^4*y[7]*y[8]*y[37]*y[41]*y[68])/
     y[44]^2 - (6*y[2]^3*y[8]*y[41]*y[69])/(y[7]*y[44]^2) - 
    (y[2]^2*y[7]*y[8]*y[37]*y[70])/(2*y[43]^2*y[44]*y[66]^2) + 
    (y[2]*y[8]*y[71])/(2*y[7]*y[43]^2*y[44]*y[66]^2) + 
    y[76]/(8*y[2]*y[7]*y[13]*y[47]) - (y[5]*y[77])/(24*y[1]*y[2]*y[3]*y[4]) + 
    (y[2]*y[78])/(12*y[1]*y[6]) - (y[2]*y[79])/(4*y[7]*y[47]*y[51]) + 
    (y[2]*y[16]*y[80])/(12*y[1]*y[3]*y[11]*y[36]^2) + 
    (y[2]*y[7]*y[30]*y[81])/(8*y[10]*y[13]*y[31]*y[66]^2), 
  f[71] -> (5*y[2]*y[7]*y[13])/(6*y[3]^2) + 
    (y[2]*y[27])/(6*y[1]*y[3]^2*y[6]*y[26]) - 
    (y[2]*y[33])/(6*y[1]*y[9]*y[29]^2) + (y[2]*y[7]^2*y[37]*y[38])/
     (2*y[3]*y[39]) + (y[7]*y[40])/(2*y[10]*y[39]) - 
    (y[1]*y[2]^2*y[7]^2*y[37]*y[41])/y[44] + (6*y[21])/y[56] + 
    (y[2]^2*y[21]*y[57])/(3*y[9]^2*y[29]) + (y[2]*y[41]*y[58])/y[44] - 
    (y[30]*y[82])/(6*y[1]*y[7]*y[10]*y[29]^2*y[59]), 
  f[81] -> -(y[2]*y[7])/(4*y[1]*y[8]*y[9]) - (y[1]*y[2]^2*y[7]^4*y[37]*y[41])/
     (4*y[43]*y[44]) + (y[2]*y[8]*y[13]*y[52])/(8*y[7]*y[46]*y[53]) - 
    (3*y[2]*y[7]*y[21])/(y[13]*y[24]*y[56]) + 
    y[83]/(48*y[7]*y[10]^2*y[24]*y[46]*y[47]) + 
    (y[30]*y[84])/(144*y[1]*y[7]*y[10]*y[13]*y[24]*y[59]) - 
    (y[2]*y[85])/(72*y[1]*y[3]^2*y[6]*y[26]) - 
    (y[2]*y[86])/(8*y[7]*y[47]*y[51]) - (y[2]*y[7]*y[41]*y[87])/
     (4*y[36]*y[44]) + (y[2]*y[88])/(36*y[1]*y[8]*y[10]*y[11]*y[43]), 
  f[100] -> (1037*y[2]*y[5])/(108*y[1]*y[3]*y[4]) + 
    (3*y[2]*y[7])/(4*y[1]*y[8]*y[9]) + (301*y[2])/(18*y[34]) - 
    (y[2]*y[89])/(108*y[1]*y[6]) - (y[2]*y[90])/(108*y[1]*y[8]*y[10]*y[11]), 
  f[104] -> (-8*y[2])/(3*y[34]) - (y[1]*y[2]^2*y[7]^2*y[37]*y[41])/y[44] + 
    (y[2]*y[8]*y[50])/(2*y[7]*y[47]*y[51]) + (y[2]*y[8]*y[13]*y[52])/
     (2*y[7]*y[46]*y[53]) + (y[2]*y[41]*y[58])/y[44] - 
    (y[13]*y[91])/(12*y[7]*y[10]^2*y[24]*y[46]*y[47]) - 
    (y[16]*y[92])/(4*y[1]*y[10]*y[11]) - (y[2]*y[93])/
     (12*y[1]*y[3]^2*y[6]*y[26]) - (y[2]^2*y[21]*y[94])/(6*y[9]^2*y[29]) + 
    (y[2]*y[95])/(6*y[1]*y[9]*y[29]^2) + (y[30]*y[96])/
     (6*y[1]*y[10]*y[29]^2*y[59]), f[110] -> -(y[8]*y[16])/(2*y[3]*y[11]) - 
    (y[8]*y[30]*y[32])/(6*y[3]*y[4]*y[29]^2) + 
    (y[1]*y[2]^2*y[7]^2*y[37]*y[41])/y[44] - (y[2]*y[8]*y[50])/
     (2*y[7]*y[47]*y[51]) - (y[2]*y[8]*y[13]*y[52])/(2*y[7]*y[46]*y[53]) - 
    (y[2]*y[41]*y[58])/y[44] + (y[2]^2*y[21]*y[94])/(6*y[9]^2*y[29]) - 
    (y[2]*y[95])/(6*y[1]*y[9]*y[29]^2) + (y[13]*y[97])/
     (6*y[7]*y[10]^2*y[24]*y[46]*y[47]) + (y[2]*y[98])/
     (6*y[1]*y[3]^2*y[6]*y[26]), 
  f[119] -> -(y[2]*y[27])/(6*y[1]*y[3]^2*y[6]*y[26]) - 
    (y[1]*y[2]*y[7]^2*y[8]*y[30])/(2*y[10]*y[24]*y[31]) + 
    (y[2]*y[33])/(6*y[1]*y[9]*y[29]^2) - (y[2]*y[7]^2*y[37]*y[38])/
     (y[3]*y[39]) - (y[7]*y[40])/(y[10]*y[39]) + 
    (y[1]*y[2]^2*y[7]^2*y[37]*y[41])/y[44] - (12*y[21])/y[56] - 
    (y[2]^2*y[21]*y[57])/(3*y[9]^2*y[29]) - (y[2]*y[41]*y[58])/y[44] + 
    y[99]/(6*y[10]^2*y[24]) + (y[30]*y[100])/(6*y[1]*y[7]*y[10]*y[29]^2*
      y[59]), f[120] -> (-6*y[2]*y[7]*y[21])/y[56]^2 + (6*y[21])/y[56] + 
    y[101]/(8*y[2]*y[7]*y[13]*y[47]) - (y[30]*y[102])/
     (24*y[1]*y[2]*y[7]*y[10]*y[59]) - (y[2]*y[103])/(24*y[1]*y[6]) - 
    (y[2]*y[104])/(4*y[7]*y[47]*y[51]) - (y[2]*y[16]*y[105])/
     (4*y[1]*y[3]*y[11]*y[36]^2) - (3*y[1]*y[2]^4*y[7]*y[8]*y[37]*y[41]*
      y[106])/(2*y[44]^2) - (y[2]*y[7]*y[30]*y[107])/
     (24*y[10]*y[13]*y[31]*y[66]^2) + (3*y[2]^3*y[8]*y[41]*y[108])/
     (2*y[7]*y[44]^2) + (y[2]^2*y[7]*y[8]*y[37]*y[109])/
     (4*y[43]^2*y[44]*y[66]^2) - (y[2]*y[8]*y[110])/
     (4*y[7]*y[43]^2*y[44]*y[66]^2), 
  f[130] -> (-2*y[2])/y[34] + (y[1]*y[2]^2*y[7]^4*y[37]*y[41])/
     (2*y[43]*y[44]) + (y[2]*y[8]*y[50])/(4*y[7]*y[47]*y[51]) + 
    (y[2]*y[8]*y[13]*y[52])/(4*y[7]*y[46]*y[53]) + (6*y[21])/y[56] + 
    (y[2]*y[7]*y[41]*y[87])/(2*y[36]*y[44]) - 
    (y[13]*y[111])/(24*y[7]*y[10]^2*y[24]*y[46]*y[47]) - 
    (y[30]*y[112])/(8*y[1]*y[7]*y[10]*y[59]) + 
    (y[2]*y[113])/(12*y[1]*y[3]^2*y[6]*y[26]) + (y[2]*y[16]*y[114])/
     (2*y[1]*y[3]*y[11]*y[36]), 
  f[176] -> (y[1]*y[2]*y[7]^2*y[8]*y[30])/(24*y[10]*y[24]*y[31]) - 
    y[2]/(8*y[34]) + (y[2]*y[7]^2*y[37]*y[38])/(24*y[3]*y[39]) + 
    (y[7]*y[40])/(24*y[10]*y[39]) + (y[1]*y[2]^2*y[7]^4*y[37]*y[41])/
     (24*y[43]*y[44]) - (y[2]*y[8]*y[13]*y[52])/(48*y[7]*y[46]*y[53]) + 
    (y[2]*y[7]*y[41]*y[87])/(24*y[36]*y[44]) + 
    y[115]/(288*y[7]*y[10]^2*y[24]*y[46]*y[47]) + 
    (y[21]*y[116])/(2*y[13]*y[24]*y[56]) - (y[2]*y[117])/
     (432*y[1]*y[3]^2*y[6]*y[26]) - (y[2]^2*y[21]*y[118])/(24*y[9]^2*y[29]) - 
    (y[2]*y[119])/(48*y[7]*y[47]*y[51]) + 
    y[120]/(144*y[1]*y[8]*y[10]*y[11]*y[43]) - 
    (y[30]*y[121])/(288*y[1]*y[7]*y[10]*y[13]*y[24]*y[29]^2*y[59]) + 
    (y[2]*y[122])/(72*y[1]*y[8]*y[9]*y[29]^2), 
  f[211] -> (-9*y[13])/(4*y[2]*y[7]) + (9*y[13]*y[24]*y[30])/
     (4*y[1]*y[2]*y[7]^2*y[59]), 
  f[214] -> (y[2]*y[7]*y[13]*y[30])/(3*y[3]*y[31]) + 
    (y[2]^2*y[7]*y[8]*y[16]*y[21])/(y[11]*y[36]^2) + 
    y[123]/(4*y[2]*y[7]*y[10]*y[24]*y[47]) - (y[30]*y[124])/
     (12*y[1]*y[2]*y[7]*y[10]*y[59]) - (y[2]*y[125])/(12*y[1]*y[6]*y[26]^2) + 
    (y[2]*y[8]*y[126])/(2*y[7]*y[47]*y[51]) - 
    (3*y[1]*y[2]^4*y[7]*y[8]*y[37]*y[41]*y[127])/y[44]^2 + 
    (3*y[2]^3*y[8]*y[41]*y[128])/(y[7]*y[44]^2) + 
    (y[1]*y[2]^2*y[7]*y[8]*y[37]*y[129])/(2*y[43]^2*y[44]) - 
    (y[2]*y[8]*y[130])/(2*y[7]*y[43]^2*y[44]), 
  f[227] -> y[131]/(4*y[2]*y[7]*y[13]*y[47]) + 
    (y[5]*y[132])/(12*y[1]*y[2]*y[3]*y[4]) - (y[2]*y[133])/(12*y[1]*y[6]) + 
    (y[2]*y[50]*y[134])/(2*y[7]*y[47]*y[51]) - (y[2]*y[16]*y[135])/
     (4*y[1]*y[3]*y[11]*y[36]^2) - (3*y[1]*y[2]^4*y[7]*y[8]*y[10]*y[37]*y[41]*
      y[136])/y[44]^2 + (3*y[2]^3*y[8]*y[10]*y[41]*y[137])/(y[7]*y[44]^2) + 
    (y[2]*y[7]*y[30]*y[138])/(12*y[10]*y[13]*y[31]*y[66]^2) + 
    (y[2]^2*y[7]*y[8]*y[10]*y[37]*y[139])/(2*y[43]^2*y[44]*y[66]^2) - 
    (y[2]*y[8]*y[10]*y[140])/(2*y[7]*y[43]^2*y[44]*y[66]^2), 
  f[237] -> y[2]/(2*y[9]) - (y[2]*y[7]*y[13]*y[30])/(3*y[3]*y[31]) + 
    (3*y[1]*y[2]^4*y[7]*y[8]*y[37]*y[41]*y[127])/y[44]^2 - 
    (3*y[2]^3*y[8]*y[41]*y[128])/(y[7]*y[44]^2) - 
    (y[1]*y[2]^2*y[7]*y[8]*y[37]*y[129])/(2*y[43]^2*y[44]) + 
    (y[2]*y[8]*y[130])/(2*y[7]*y[43]^2*y[44]) - 
    (y[13]*y[141])/(4*y[2]*y[7]*y[47]) - (y[5]*y[142])/
     (12*y[1]*y[2]*y[3]*y[4]) + (y[2]*y[143])/(12*y[1]*y[6]) - 
    (y[2]*y[8]*y[144])/(2*y[7]*y[47]*y[51]) - 
    (y[16]*y[145])/(4*y[1]*y[2]*y[3]*y[11]*y[36]^2), 
  f[268] -> (y[2]*y[27])/(12*y[1]*y[3]^2*y[6]*y[26]) - 
    (y[8]*y[30]*y[32])/(12*y[3]*y[4]*y[29]^2) + (y[2]*y[7]^2*y[37]*y[38])/
     (4*y[3]*y[39]) + (y[7]*y[40])/(4*y[10]*y[39]) + 
    (y[1]*y[2]*y[8]*y[13]*y[50])/(4*y[7]*y[47]*y[51]) - 
    (y[2]*y[8]*y[13]*y[52])/(4*y[7]*y[46]*y[53]) + 
    (y[2]^2*y[21]*y[57])/(6*y[9]^2*y[29]) - (y[13]*y[146])/
     (12*y[7]*y[10]^2*y[24]*y[46]*y[47]) - (y[2]*y[21]*y[147])/
     (2*y[11]*y[36]) + (y[1]*y[2]^2*y[7]^2*y[8]*y[37]*y[41]*y[148])/
     (2*y[43]*y[44]) + (y[2]*y[8]*y[41]*y[149])/(2*y[36]*y[44]) - 
    (y[2]*y[150])/(12*y[1]*y[9]*y[29]^2), 
  f[269] -> -(y[2]^2*y[21])/(4*y[9]^2) - (y[2]*y[8]*y[14]*y[50])/
     (2*y[7]*y[47]*y[51]) + (y[2]*y[16]*y[135])/(4*y[1]*y[3]*y[11]*y[36]^2) + 
    (y[2]*y[13]*y[151])/(4*y[7]*y[10]^2*y[47]) + 
    (y[2]*y[152])/(4*y[1]*y[9]) + (3*y[1]*y[2]^4*y[7]*y[8]^2*y[37]*y[41]*
      y[153])/y[44]^2 - (3*y[2]^3*y[8]^2*y[41]*y[154])/(y[7]*y[44]^2) - 
    (y[1]*y[2]^2*y[7]*y[8]*y[37]*y[155])/(2*y[43]^2*y[44]) + 
    (y[2]*y[8]*y[156])/(2*y[7]*y[43]^2*y[44]), 
  f[275] -> (-205*y[2])/(18*y[1]*y[6]) + (y[8]*y[30]*y[32])/
     (12*y[3]*y[4]*y[29]^2) - (y[2]*y[7]^2*y[37]*y[38])/(4*y[3]*y[39]) - 
    (y[7]*y[40])/(4*y[10]*y[39]) + (y[1]*y[2]^2*y[7]^2*y[8]*y[37]*y[41]*
      y[42])/(2*y[43]*y[44]) + (y[2]*y[8]*y[41]*y[45])/(2*y[36]*y[44]) - 
    (y[2]^2*y[13]*y[50])/(4*y[7]*y[47]*y[51]) + (y[2]*y[8]*y[13]*y[52])/
     (4*y[7]*y[46]*y[53]) - (y[2]^2*y[21]*y[57])/(6*y[9]^2*y[29]) - 
    (y[2]*y[157])/(4*y[1]*y[7]*y[10]*y[24]*y[46]*y[47]) + 
    (y[2]*y[5]*y[158])/(36*y[3]*y[26]*y[31]) - 
    (y[2]*y[159])/(36*y[1]*y[8]*y[10]*y[11]*y[43]) + 
    (y[2]*y[160])/(12*y[1]*y[8]*y[9]*y[29]^2), 
  f[278] -> -(y[2]*y[48])/(3*y[1]*y[6]) + (y[2]*y[50])/(2*y[51]) - 
    (6*y[1]*y[2]^4*y[7]*y[8]^2*y[37]*y[41]*y[161])/y[44]^2 + 
    (6*y[2]^3*y[8]^2*y[41]*y[162])/(y[7]*y[44]^2) - 
    (y[2]*y[16]*y[163])/(6*y[1]*y[3]*y[11]*y[36]^2) + 
    (y[2]*y[7]*y[13]*y[30]*y[165])/(6*y[3]*y[31]*y[164]^2) - 
    (y[2]^2*y[7]*y[8]*y[37]*y[166])/(2*y[43]^2*y[44]*y[66]^2) - 
    (y[2]*y[8]*y[167])/(2*y[7]*y[43]^2*y[44]*y[66]^2), 
  f[283] -> (y[8]*y[13]*y[30]*y[63])/(2*y[2]*y[3]*y[4]) - 
    (y[2]*y[65])/(2*y[7]*y[47]*y[51]) + (6*y[1]*y[2]^4*y[7]*y[8]*y[37]*y[41]*
      y[68])/y[44]^2 - (6*y[2]^3*y[8]*y[41]*y[69])/(y[7]*y[44]^2) - 
    (y[2]^2*y[7]*y[8]*y[37]*y[70])/(2*y[43]^2*y[44]*y[66]^2) + 
    (y[2]*y[8]*y[71])/(2*y[7]*y[43]^2*y[44]*y[66]^2) + 
    y[168]/(2*y[2]*y[7]*y[47]) + (y[2]*y[169])/(12*y[1]*y[6]) + 
    (y[2]*y[16]*y[170])/(6*y[1]*y[3]*y[11]*y[36]^2) + 
    (y[2]*y[7]*y[13]*y[30]*y[171])/(6*y[3]*y[31]*y[164]^2), 
  f[294] -> -(y[1]*y[2]^2*y[37])/(4*y[7]*y[47]) + 
    (y[2]*y[172])/(4*y[7]^2*y[47]^2) - (y[2]*y[173])/
     (4*y[7]^2*y[47]^2*y[51]), 
  f[324] -> -(y[1]*y[2]*y[7]^2*y[8]*y[30])/(2*y[10]*y[24]*y[31]) + 
    (y[8]*y[30]*y[32])/(3*y[3]*y[4]*y[29]^2) - (3*y[2])/(2*y[34]) - 
    (y[2]*y[7]^2*y[37]*y[38])/(2*y[3]*y[39]) - (y[7]*y[40])/(2*y[10]*y[39]) + 
    (y[1]*y[2]^2*y[7]^4*y[37]*y[41])/(y[43]*y[44]) + 
    (y[2]*y[8]*y[50])/(y[7]*y[47]*y[51]) + (y[2]*y[8]*y[13]*y[52])/
     (y[7]*y[46]*y[53]) + (y[2]*y[7]*y[41]*y[87])/(y[36]*y[44]) + 
    y[174]/(6*y[7]*y[10]^2*y[24]*y[46]*y[47]) - 
    (y[2]*y[175])/(12*y[1]*y[3]^2*y[6]*y[26]) - (y[2]^2*y[21]*y[176])/
     (12*y[9]^2*y[29]) - (y[16]*y[177])/(2*y[1]*y[10]*y[11]*y[43]) + 
    (y[2]*y[178])/(12*y[1]*y[9]*y[29]^2), 
  f[334] -> (y[2]*y[7]*y[30]*y[81])/(4*y[10]*y[13]*y[31]*y[66]^2) + 
    y[179]/(4*y[2]*y[7]*y[13]*y[47]) - (y[5]*y[180])/
     (12*y[1]*y[2]*y[3]*y[4]) + (y[2]*y[181])/(3*y[1]*y[6]) - 
    (y[2]*y[182])/(y[7]*y[47]*y[51]) + (5*y[2]*y[16]*y[183])/
     (3*y[1]*y[3]*y[11]*y[36]^2) + (6*y[1]*y[2]^4*y[7]*y[8]*y[37]*y[41]*
      y[184])/y[44]^2 - (6*y[2]^3*y[8]*y[41]*y[185])/(y[7]*y[44]^2) - 
    (y[2]^2*y[7]*y[8]*y[37]*y[186])/(y[43]^2*y[44]*y[66]^2) + 
    (y[2]*y[8]*y[187])/(y[7]*y[43]^2*y[44]*y[66]^2), 
  f[367] -> (176*y[2]*y[7]*y[16])/(3*y[1]*y[10]*y[11]*y[21]*y[24]) + 
    (176*y[2]*y[7]*y[13]*y[30])/(3*y[1]*y[8]*y[10]*y[21]*y[31]) - 
    (12*y[2]^2*y[14]*y[50])/(y[47]*y[51]^2) - (4*y[2]*y[189])/
     (3*y[1]*y[8]*y[21]*y[24]*y[188]) + (4*y[2]*y[190])/
     (y[8]*y[21]*y[24]*y[47]*y[51]), 
  f[368] -> (-16*y[2]*y[7]*y[16])/(y[1]*y[10]*y[11]*y[21]*y[24]) - 
    (16*y[2]*y[7]*y[13]*y[30])/(y[1]*y[8]*y[10]*y[21]*y[31]) + 
    (16*y[2]*y[7]*y[13]*y[50])/(y[1]*y[8]*y[21]*y[24]*y[188]), 
  f[414] -> -((y[2]^2*y[21])/y[9]^2) + y[191]/(2*y[2]*y[7]*y[47]) + 
    (y[5]*y[192])/(6*y[1]*y[2]*y[3]*y[4]) - (y[2]*y[193])/(6*y[1]*y[6]) + 
    (3*y[2]*y[194])/(y[1]*y[9]) + (y[2]*y[50]*y[195])/(y[7]*y[47]*y[51]) - 
    (6*y[1]*y[2]^4*y[7]*y[8]*y[37]*y[41]*y[196])/y[44]^2 - 
    (y[2]*y[7]*y[13]*y[30]*y[197])/(3*y[3]*y[31]*y[164]^2) + 
    (6*y[2]^3*y[8]*y[41]*y[198])/(y[7]*y[44]^2) - 
    (y[16]*y[199])/(2*y[1]*y[2]*y[3]*y[11]*y[36]^2) + 
    (y[2]^2*y[7]*y[8]*y[37]*y[200])/(y[43]^2*y[44]*y[66]^2) - 
    (y[2]*y[8]*y[201])/(y[7]*y[43]^2*y[44]*y[66]^2), 
  f[417] -> (y[2]*y[202])/y[6], 
  f[429] -> (5*y[2]*y[16])/(6*y[1]*y[3]*y[11]) + 
    (3*y[2]^2*y[21])/(2*y[9]^2) + y[2]/y[34] - 
    (3*y[2]*y[152])/(2*y[1]*y[9]) + y[204]/(4*y[2]*y[7]*y[13]*y[24]^2*y[47]*
      y[203]) - (y[5]*y[205])/(2*y[1]*y[2]*y[3]*y[4]) + 
    (y[2]*y[206])/(12*y[1]*y[6]*y[26]^2) + (y[2]*y[7]*y[30]*y[207])/
     (12*y[10]*y[13]*y[24]^2*y[31]) - (y[2]*y[208])/(2*y[7]*y[47]*y[51]), 
  f[455] -> -(y[2]^2*y[21])/(2*y[9]^2) - (y[2]*y[8]*y[14]*y[50])/
     (y[7]*y[47]*y[51]) - (y[5]*y[132])/(12*y[1]*y[2]*y[3]*y[4]) + 
    (y[2]*y[133])/(12*y[1]*y[6]) + (3*y[1]*y[2]^4*y[7]*y[8]*y[10]*y[37]*y[41]*
      y[136])/y[44]^2 - (3*y[2]^3*y[8]*y[10]*y[41]*y[137])/(y[7]*y[44]^2) - 
    (y[2]^2*y[7]*y[8]*y[10]*y[37]*y[139])/(2*y[43]^2*y[44]*y[66]^2) + 
    (y[2]*y[8]*y[10]*y[140])/(2*y[7]*y[43]^2*y[44]*y[66]^2) + 
    (y[2]*y[152])/(2*y[1]*y[9]) + y[209]/(4*y[2]*y[7]*y[13]*y[47]) + 
    (y[2]*y[16]*y[210])/(2*y[1]*y[3]*y[11]*y[36]^2) - 
    (y[2]*y[7]*y[30]*y[211])/(12*y[10]*y[13]*y[31]*y[66]^2), 
  f[456] -> (-3*y[2]^2*y[8]*y[14]*y[21]*y[24]*y[50])/
     (4*y[7]*y[47]^2*y[51]^2) - (y[2]*y[8]*y[14]*y[212])/
     (4*y[7]*y[13]*y[24]^2*y[47]^2) - (y[2]*y[8]*y[194]^2*y[213])/
     (4*y[6]*y[24]^2) + (y[2]*y[7]*y[30]*y[214])/(4*y[13]*y[24]^2*y[31]) - 
    (y[2]*y[215])/(4*y[7]*y[47]^2*y[51]), 
  f[457] -> -(y[2]^2*y[7]*y[8]*y[16]*y[21])/(2*y[11]*y[36]^2) - 
    (y[2]*y[10]*y[50])/(y[7]*y[47]*y[51]) + 
    (3*y[1]*y[2]^4*y[7]*y[8]*y[10]*y[37]*y[41]*y[136])/y[44]^2 - 
    (3*y[2]^3*y[8]*y[10]*y[41]*y[137])/(y[7]*y[44]^2) - 
    (y[2]^2*y[7]*y[8]*y[10]*y[37]*y[139])/(2*y[43]^2*y[44]*y[66]^2) + 
    (y[2]*y[8]*y[10]*y[140])/(2*y[7]*y[43]^2*y[44]*y[66]^2) + 
    y[216]/(4*y[2]*y[7]*y[10]^2*y[13]*y[24]^2*y[47]) - 
    (y[5]*y[217])/(12*y[1]*y[2]*y[3]*y[4]) + 
    (y[2]*y[218])/(12*y[1]*y[6]*y[26]^2) - (y[2]*y[7]*y[30]*y[219])/
     (12*y[10]*y[13]*y[24]^2*y[31]*y[66]^2), 
  f[458] -> y[62]/(2*y[2]*y[7]*y[47]) - (y[8]*y[13]*y[30]*y[63])/
     (2*y[2]*y[3]*y[4]) - (y[2]*y[14]*y[64])/(2*y[1]*y[6]) + 
    (y[2]*y[65])/(2*y[7]*y[47]*y[51]) - (6*y[1]*y[2]^4*y[7]*y[8]*y[37]*y[41]*
      y[127])/y[44]^2 + (6*y[2]^3*y[8]*y[41]*y[128])/(y[7]*y[44]^2) + 
    (y[1]*y[2]^2*y[7]*y[8]*y[37]*y[129])/(y[43]^2*y[44]) - 
    (y[2]*y[8]*y[130])/(y[7]*y[43]^2*y[44]) - (y[2]*y[16]*y[220]*y[221])/
     (2*y[1]*y[3]*y[11]*y[36]^2), 
  f[459] -> -((y[2]*y[10]*y[50])/(y[7]*y[47]*y[51])) + 
    (6*y[1]*y[2]^4*y[7]*y[8]*y[10]*y[37]*y[41]*y[136])/y[44]^2 - 
    (6*y[2]^3*y[8]*y[10]*y[41]*y[137])/(y[7]*y[44]^2) - 
    (y[2]^2*y[7]*y[8]*y[10]*y[37]*y[139])/(y[43]^2*y[44]*y[66]^2) + 
    (y[2]*y[8]*y[10]*y[140])/(y[7]*y[43]^2*y[44]*y[66]^2) + 
    (y[2]*y[7]*y[13]*y[30]*y[197])/(3*y[3]*y[31]*y[164]^2) + 
    (y[2]*y[16]*y[210])/(y[1]*y[3]*y[11]*y[36]^2) + 
    (y[2]*y[218])/(3*y[1]*y[6]*y[26]^2) + 
    y[222]/(2*y[2]*y[7]*y[10]^2*y[24]*y[47]) + 
    (y[30]*y[223])/(6*y[1]*y[2]*y[7]*y[10]*y[59]), 
  f[464] -> (-2*y[2]*y[8]*y[14]*y[50])/(y[7]*y[47]*y[51]) + 
    (y[8]*y[13]*y[30]*y[63])/(y[2]*y[3]*y[4]) + (y[2]*y[14]*y[64])/
     (y[1]*y[6]) + (y[2]*y[16]*y[135])/(y[1]*y[3]*y[11]*y[36]^2) - 
    (y[13]*y[141])/(y[2]*y[7]*y[47]) + (12*y[1]*y[2]^4*y[7]*y[8]^2*y[37]*
      y[41]*y[153])/y[44]^2 - (12*y[2]^3*y[8]^2*y[41]*y[154])/
     (y[7]*y[44]^2) - (2*y[1]*y[2]^2*y[7]*y[8]*y[37]*y[155])/
     (y[43]^2*y[44]) + (2*y[2]*y[8]*y[156])/(y[7]*y[43]^2*y[44]), 
  f[465] -> -y[7]/(4*y[2]*y[13]) + (y[8]*y[30]*y[224])/(4*y[2]*y[3]*y[4]) - 
    (y[2]*y[7]*y[30]*y[225])/(4*y[10]*y[13]*y[31]), 
  f[490] -> (3*y[2]*y[13])/(8*y[7]*y[47]^2) + 
    (3*y[2]^2*y[8]*y[14]*y[21]*y[24]*y[50])/(8*y[7]*y[47]^2*y[51]^2) + 
    (3*y[2]*y[226])/(8*y[7]*y[47]^2*y[51]), 
  f[498] -> (-4*y[2]^2*y[14]*y[50])/(y[47]*y[51]^2) - 
    (4*y[2]*y[7]*y[13]*y[50]*y[202])/(y[8]*y[21]*y[24]*y[188]) - 
    (4*y[2]*y[227])/(y[8]*y[21]*y[24]*y[47]*y[51]), 
  f[530] -> -y[1]^(-1) - (y[16]*y[43])/(y[1]*y[7]*y[10]*y[11]) + 
    (y[2]*y[5]*y[164])/(y[3]*y[31]) + (6*y[1]*y[2]^4*y[8]^2*y[37]*y[41]*
      y[228])/y[44]^2 - (2*y[1]*y[2]^2*y[8]*y[37]*y[229])/y[44] + 
    (2*y[2]*y[8]*y[230])/(y[7]^2*y[44]) - (6*y[2]^3*y[8]^2*y[41]*y[231])/
     (y[7]^2*y[44]^2), f[534] -> (y[2]*y[5])/(y[1]*y[3]*y[4]) + 
    (y[2]*y[16])/(y[1]*y[3]*y[11]) - (y[2]*y[232])/(2*y[1]*y[6]), 
  f[535] -> (8*y[2]^2*y[14]*y[50])/(y[47]*y[51]^2) + 
    (8*y[2]*y[227])/(y[8]*y[21]*y[24]*y[47]*y[51]) + 
    (8*y[2]*y[7]*y[202])/(y[6]*y[21]*y[233]) + 
    (8*y[2]*y[7]*y[13]*y[202]*y[234])/(y[8]*y[21]*y[24]*y[188]*y[233])}, 
 {{f[1], f[2], f[6], f[7], f[17], f[20], f[32], f[33], f[36], f[42], f[53], 
   f[59], f[65], f[66], f[71], f[81], f[100], f[104], f[110], f[119], f[120], 
   f[130], f[176], f[211], f[214], f[227], f[237], f[268], f[269], f[275], 
   f[278], f[283], f[294], f[324], f[334], f[367], f[368], f[414], f[417], 
   f[429], f[455], f[456], f[457], f[458], f[459], f[464], f[465], f[490], 
   f[498], f[530], f[534], f[535]}, 
  {(872900 - 3564*H[1, 1]^3 - 4860*H[1, 2]^3 - 317856*H[1, 3] - 
     28512*H[1, 3]^2 - 7776*H[1, 3]^3 + 18756*H[1, 4]^2 - 22356*H[1, 4]^3 - 
     65016*H[1, 5] + 13608*H[1, 4]^2*H[1, 5] - 6804*H[1, 4]*H[1, 5]^2 - 
     16686*H[1, 5]^3 - 36*H[1, 2]^2*(-1790 + 216*H[1, 3] - 81*H[1, 4] - 
       216*H[1, 6]) - 18*H[1, 1]^2*(1492 + 243*H[1, 2] - 1296*H[1, 4] + 
       1755*H[1, 5] - 54*H[1, 6]) - 19440*H[1, 3]^2*H[1, 6] - 
     3888*H[1, 4]^2*H[1, 6] + 9720*H[1, 4]*H[1, 5]*H[1, 6] - 
     15552*H[1, 5]^2*H[1, 6] + 38196*H[1, 6]^2 - 7776*H[1, 3]*H[1, 6]^2 - 
     6318*H[1, 5]*H[1, 6]^2 - 1620*H[1, 6]^3 + 4698*H[1, 4]*H[2, 1] + 
     7695*H[1, 5]*H[2, 1] + 8262*H[1, 6]*H[2, 1] - 18756*H[2, 2] - 
     2916*H[1, 4]*H[2, 2] - 28512*H[2, 3] - 37512*H[2, 4] - 
     7776*H[1, 4]*H[2, 4] - 10692*H[1, 5]*H[2, 4] + 5832*H[1, 6]*H[2, 4] + 
     16200*H[2, 18] - 23328*H[1, 4]*H[2, 18] + 21384*H[1, 5]*H[2, 18] - 
     11664*H[1, 6]*H[2, 18] - 162*H[1, 1]*(-24*H[1, 4]^2 + 
       60*H[1, 4]*H[1, 5] + 48*H[1, 5]^2 + 100*H[1, 6] + 42*H[1, 5]*H[1, 6] + 
       54*H[1, 6]^2 + 18*H[1, 2]*(2*H[1, 4] - H[1, 5] + H[1, 6]) - 
       59*H[2, 1] + 36*H[2, 4] + 168*H[2, 18]) - 
     81*H[1, 2]*(144*H[1, 3]^2 - 36*H[1, 4]^2 - 54*H[1, 5]^2 + 
       72*H[1, 4]*(H[1, 5] - H[1, 6]) + 96*H[1, 3]*H[1, 6] + 
       36*H[1, 5]*H[1, 6] - 66*H[1, 6]^2 - 53*H[2, 1] + 36*H[2, 2] + 
       36*H[2, 4] - 72*H[2, 18] - 192*H[2, 19]) + 15552*H[1, 3]*H[2, 19] + 
     15552*H[1, 6]*H[2, 19] + 15552*H[3, 1] - 841752*H[3, 5] + 
     11664*H[3, 7] - 23328*H[3, 28] - 23328*H[3, 30] - 17496*H[3, 32] + 
     7776*H[3, 33] - 7776*H[3, 34] + 11664*H[3, 36] - 54432*H[3, 40] + 
     7776*H[3, 43] - 17496*H[3, 45] - 5832*H[3, 48])/872900, 
   H[1, 1] - H[1, 3], H[1, 2] - H[1, 3], 
   (H[1, 1]^2 + 2*H[1, 1]*H[1, 2] - H[1, 2]^2 - 2*H[2, 18])/2, 
   (112*H[1, 1]^3 - 12*H[1, 2]^3 + 528*H[1, 3]^2 - 648*H[1, 3]^3 - 
     36*H[1, 4]^3 - 144*H[1, 3]^2*H[1, 5] + 144*H[1, 4]^2*H[1, 5] - 
     144*H[1, 3]*H[1, 5]^2 - 324*H[1, 4]*H[1, 5]^2 - 82*H[1, 5]^3 - 
     12*H[1, 2]^2*(53 + 42*H[1, 3] + 3*H[1, 4] - 12*H[1, 5] - 60*H[1, 6]) - 
     648*H[1, 3]^2*H[1, 6] + 216*H[1, 4]^2*H[1, 6] + 
     144*H[1, 3]*H[1, 5]*H[1, 6] + 360*H[1, 4]*H[1, 5]*H[1, 6] - 
     144*H[1, 5]^2*H[1, 6] - 72*H[1, 3]*H[1, 6]^2 + 30*H[1, 5]*H[1, 6]^2 + 
     180*H[1, 6]^3 - 6*H[1, 1]^2*(-18 + 45*H[1, 2] - 24*H[1, 3] - 
       24*H[1, 4] + 67*H[1, 5] + 6*H[1, 6]) - 156*H[1, 3]*H[2, 1] + 
     66*H[1, 4]*H[2, 1] + 25*H[1, 5]*H[2, 1] + 294*H[1, 6]*H[2, 1] - 
     108*H[1, 4]*H[2, 2] - 216*H[1, 3]*H[2, 3] - 288*H[1, 4]*H[2, 4] - 
     252*H[1, 5]*H[2, 4] + 72*H[1, 6]*H[2, 4] + 144*H[1, 3]*H[2, 6] - 
     144*H[1, 6]*H[2, 6] - 216*H[2, 18] - 144*H[1, 4]*H[2, 18] + 
     648*H[1, 5]*H[2, 18] - 288*H[1, 6]*H[2, 18] - 
     9*H[1, 2]*(136*H[1, 3]^2 - 12*H[1, 4]^2 - 22*H[1, 5]^2 + 
       8*H[1, 4]*(3*H[1, 5] - 5*H[1, 6]) + 64*H[1, 3]*H[1, 6] + 
       20*H[1, 5]*H[1, 6] - 66*H[1, 6]^2 - 13*H[2, 1] + 20*H[2, 2] + 
       24*H[2, 3] + 20*H[2, 4] - 40*H[2, 18] - 144*H[2, 19]) - 
     4*H[1, 1]*(18*H[1, 3]^2 + 54*H[1, 4]^2 + 90*H[1, 4]*H[1, 5] - 
       51*H[1, 5]^2 + 81*H[1, 5]*H[1, 6] - 24*H[1, 6]^2 + 
       45*H[1, 2]*(2*H[1, 4] - H[1, 5] + H[1, 6]) + 
       18*H[1, 3]*(-3 + 2*H[1, 6]) - 17*H[2, 1] + 18*H[2, 4] - 18*H[2, 6] + 
       108*H[2, 18] - 36*H[2, 19]) + 864*H[1, 3]*H[2, 19] + 
     576*H[1, 6]*H[2, 19] - 72*H[3, 1] + 216*H[3, 2] - 9288*H[3, 5] + 
     360*H[3, 7] - 576*H[3, 8] - 48*H[3, 28] - 240*H[3, 30] - 216*H[3, 32] + 
     720*H[3, 33] - 144*H[3, 34] + 144*H[3, 36] - 288*H[3, 37] + 
     144*H[3, 38] - 432*H[3, 40] + 864*H[3, 43] - 504*H[3, 45] - 
     72*H[3, 48] - 144*H[3, 66])/216, -(H[1, 2] - H[1, 3])^2/2, 
   -H[1, 3] + H[1, 4], (2*H[1, 1]^3 + 32*H[1, 2]^3 + 12*H[1, 3]^2 + 
     88*H[1, 4]^2 + 68*H[1, 4]^3 - 2*H[1, 2]^2*(59 + 12*H[1, 4]) - 
     48*H[1, 4]^2*H[1, 5] + 36*H[1, 4]*H[1, 5]^2 + 58*H[1, 5]^3 + 
     6*H[1, 1]^2*(3 + 3*H[1, 2] - 14*H[1, 4] + 19*H[1, 5] - H[1, 6]) - 
     48*H[1, 4]*H[1, 5]*H[1, 6] + 66*H[1, 5]^2*H[1, 6] - 12*H[1, 6]^2 - 
     12*H[1, 4]*H[1, 6]^2 + 18*H[1, 5]*H[1, 6]^2 + 22*H[1, 6]^3 - 
     12*H[1, 4]*H[2, 1] - 25*H[1, 5]*H[2, 1] - 19*H[1, 6]*H[2, 1] + 
     24*H[1, 4]*H[2, 2] + 12*H[2, 3] + 48*H[1, 4]*H[2, 4] + 
     48*H[1, 5]*H[2, 4] - 24*H[1, 6]*H[2, 4] - 36*H[2, 18] + 
     96*H[1, 4]*H[2, 18] - 96*H[1, 5]*H[2, 18] + 48*H[1, 6]*H[2, 18] - 
     H[1, 2]*(12*H[1, 4]^2 + 18*H[1, 5]^2 - 24*H[1, 4]*(H[1, 5] - H[1, 6]) - 
       12*H[1, 5]*H[1, 6] + 6*H[1, 6]^2 + 17*H[2, 1] - 12*H[2, 2] - 
       12*H[2, 4] + 24*H[2, 18]) + H[1, 1]*(6*H[1, 5]^2 + 
       12*H[1, 4]*(3 + 2*H[1, 2] + 4*H[1, 5]) - 
       12*H[1, 2]*(H[1, 5] - H[1, 6]) + 36*H[1, 5]*H[1, 6] + 30*H[1, 6]^2 - 
       35*H[2, 1] + 24*H[2, 4] + 120*H[2, 18]) - 36*H[3, 1] + 3148*H[3, 5] - 
     60*H[3, 7] + 72*H[3, 28] + 72*H[3, 30] + 96*H[3, 32] - 48*H[3, 36] + 
     192*H[3, 40] + 96*H[3, 45] + 24*H[3, 48])/36, -(H[1, 2] - H[1, 4])^2/2, 
   (-40*H[1, 1]^3 + 132*H[1, 2]^3 + 60*H[1, 3]^2 + 196*H[1, 3]^3 - 
     96*H[1, 3]^2*H[1, 4] - 12*H[1, 4]^2 - 48*H[1, 3]*H[1, 4]^2 + 
     476*H[1, 4]^3 + 12*H[1, 3]^2*H[1, 5] - 372*H[1, 4]^2*H[1, 5] - 
     24*H[1, 3]*H[1, 5]^2 + 252*H[1, 4]*H[1, 5]^2 + 380*H[1, 5]^3 + 
     6*H[1, 1]^2*(2 + 23*H[1, 2] + 12*H[1, 3] - 100*H[1, 4] + 138*H[1, 5] - 
       29*H[1, 6]) + 468*H[1, 3]^2*H[1, 6] - 96*H[1, 3]*H[1, 4]*H[1, 6] + 
     36*H[1, 4]^2*H[1, 6] + 48*H[1, 3]*H[1, 5]*H[1, 6] - 
     336*H[1, 4]*H[1, 5]*H[1, 6] + 498*H[1, 5]^2*H[1, 6] - 72*H[1, 6]^2 + 
     36*H[1, 3]*H[1, 6]^2 + 48*H[1, 4]*H[1, 6]^2 + 60*H[1, 5]*H[1, 6]^2 + 
     78*H[1, 6]^3 + 12*H[1, 2]^2*(5*H[1, 3] - 
       2*(3 + 3*H[1, 4] + H[1, 5] + 7*H[1, 6])) + 10*H[1, 3]*H[2, 1] - 
     118*H[1, 4]*H[2, 1] - 174*H[1, 5]*H[2, 1] - 233*H[1, 6]*H[2, 1] + 
     12*H[2, 2] + 24*H[1, 3]*H[2, 2] + 96*H[1, 4]*H[2, 2] + 60*H[2, 3] + 
     84*H[1, 3]*H[2, 3] - 24*H[1, 4]*H[2, 3] + 24*H[1, 5]*H[2, 3] + 
     24*H[2, 4] + 24*H[1, 3]*H[2, 4] + 264*H[1, 4]*H[2, 4] + 
     312*H[1, 5]*H[2, 4] - 144*H[1, 6]*H[2, 4] + 24*H[1, 3]*H[2, 5] - 
     24*H[1, 4]*H[2, 5] + 24*H[1, 5]*H[2, 5] - 24*H[1, 6]*H[2, 5] + 
     24*H[1, 4]*H[2, 6] - 60*H[1, 6]*H[2, 6] - 96*H[1, 3]*H[2, 18] + 
     552*H[1, 4]*H[2, 18] - 696*H[1, 5]*H[2, 18] + 360*H[1, 6]*H[2, 18] + 
     H[1, 2]*(288*H[1, 3]^2 - 96*H[1, 4]^2 - 150*H[1, 5]^2 + 
       24*H[1, 4]*(8*H[1, 5] - 7*H[1, 6]) + 72*H[1, 3]*H[1, 6] + 
       84*H[1, 5]*H[1, 6] - 150*H[1, 6]^2 - 73*H[2, 1] + 108*H[2, 2] + 
       60*H[2, 3] + 108*H[2, 4] - 168*H[2, 18] - 264*H[2, 19]) + 
     4*H[1, 1]*(6*H[1, 2]^2 + 3*H[1, 3]^2 + 3*H[1, 4]^2 + 
       84*H[1, 4]*H[1, 5] + 9*H[1, 5]^2 + 57*H[1, 5]*H[1, 6] + 42*H[1, 6]^2 + 
       12*H[1, 3]*(2*H[1, 4] + H[1, 6]) + 21*H[1, 2]*(2*H[1, 4] - H[1, 5] + 
         H[1, 6]) - 46*H[2, 1] - 6*H[2, 2] + 30*H[2, 4] + 192*H[2, 18] - 
       12*H[2, 19]) - 288*H[1, 3]*H[2, 19] + 96*H[1, 4]*H[2, 19] - 
     216*H[1, 6]*H[2, 19] - 252*H[3, 1] + 36*H[3, 2] + 21440*H[3, 5] - 
     372*H[3, 7] + 168*H[3, 8] + 480*H[3, 28] + 408*H[3, 30] + 480*H[3, 32] + 
     48*H[3, 33] + 192*H[3, 34] - 288*H[3, 36] - 48*H[3, 37] - 24*H[3, 38] + 
     1224*H[3, 40] - 168*H[3, 43] + 552*H[3, 45] + 144*H[3, 48] + 
     24*H[3, 66])/96, (-241469*H[1, 1]^4)/89760 - (497*H[1, 2]^4)/220 + 
    (933*H[1, 3]^2)/110 + (47*H[1, 3]^3)/5 + (13459*H[1, 3]^4)/1584 + 
    (3*H[1, 4]^3)/55 - (18005*H[1, 4]^4)/1496 - (9*H[1, 3]^2*H[1, 5])/11 - 
    (42*H[1, 3]^3*H[1, 5])/55 + (24*H[1, 4]^2*H[1, 5])/55 - 
    (6861*H[1, 4]^3*H[1, 5])/1870 - (12*H[1, 3]*H[1, 5]^2)/55 - 
    (127*H[1, 3]^2*H[1, 5]^2)/440 - (87*H[1, 4]*H[1, 5]^2)/55 + 
    (74403*H[1, 4]^2*H[1, 5]^2)/7480 - (167*H[1, 5]^3)/330 - 
    (767*H[1, 3]*H[1, 5]^3)/1980 + (9059*H[1, 4]*H[1, 5]^3)/1870 - 
    (8729*H[1, 5]^4)/5984 + (H[1, 2]^3*(-163 + 773*H[1, 3] + 24*H[1, 4] + 
       42*H[1, 5] - 1037*H[1, 6]))/55 + (1362*H[1, 3]^2*H[1, 6])/55 + 
    (3059*H[1, 3]^3*H[1, 6])/396 + (84*H[1, 4]^2*H[1, 6])/55 - 
    (3081*H[1, 4]^3*H[1, 6])/187 + (24*H[1, 3]*H[1, 5]*H[1, 6])/55 - 
    (53*H[1, 3]^2*H[1, 5]*H[1, 6])/220 + (162*H[1, 4]*H[1, 5]*H[1, 6])/55 - 
    (1509*H[1, 4]^2*H[1, 5]*H[1, 6])/3740 - (84*H[1, 5]^2*H[1, 6])/55 + 
    (401*H[1, 3]*H[1, 5]^2*H[1, 6])/660 + (14499*H[1, 4]*H[1, 5]^2*H[1, 6])/
     3740 - (365723*H[1, 5]^3*H[1, 6])/67320 - (933*H[1, 6]^2)/110 + 
    (78*H[1, 3]*H[1, 6]^2)/11 - (3001*H[1, 3]^2*H[1, 6]^2)/330 - 
    (40299*H[1, 4]^2*H[1, 6]^2)/7480 + (25*H[1, 5]*H[1, 6]^2)/22 - 
    (259*H[1, 3]*H[1, 5]*H[1, 6]^2)/660 - (369*H[1, 4]*H[1, 5]*H[1, 6]^2)/
     935 - (36215*H[1, 5]^2*H[1, 6]^2)/8976 - (46*H[1, 6]^3)/11 - 
    (983*H[1, 3]*H[1, 6]^3)/99 - (29*H[1, 4]*H[1, 6]^3)/3740 - 
    (3907*H[1, 5]*H[1, 6]^3)/1496 - (75403*H[1, 6]^4)/269280 - 
    (H[1, 1]^3*(-64192 + 1020*H[1, 2] - 4454*H[1, 3] + 542154*H[1, 4] - 
       77239*H[1, 5] + 85773*H[1, 6]))/22440 + (151*H[1, 3]*H[2, 1])/110 + 
    (2689*H[1, 3]^2*H[2, 1])/1320 + (H[1, 4]*H[2, 1])/22 - 
    (28081*H[1, 4]^2*H[2, 1])/14960 - (59*H[1, 5]*H[2, 1])/660 - 
    (7*H[1, 3]*H[1, 5]*H[2, 1])/264 - (1553*H[1, 4]*H[1, 5]*H[2, 1])/3740 + 
    (304591*H[1, 5]^2*H[2, 1])/269280 - (246*H[1, 6]*H[2, 1])/55 - 
    (4069*H[1, 3]*H[1, 6]*H[2, 1])/1980 + (471*H[1, 4]*H[1, 6]*H[2, 1])/680 + 
    (486427*H[1, 5]*H[1, 6]*H[2, 1])/134640 + (1863869*H[1, 6]^2*H[2, 1])/
     269280 + (4970083*H[2, 1]^2)/1077120 - (81*H[1, 4]*H[2, 2])/55 - 
    (87*H[1, 4]^2*H[2, 2])/110 - (54*H[1, 4]*H[1, 5]*H[2, 2])/55 - 
    (36*H[1, 5]^2*H[2, 2])/55 - (9*H[1, 6]^2*H[2, 2])/55 - 
    (6*H[2, 1]*H[2, 2])/55 + (933*H[2, 3])/110 + (138*H[1, 3]*H[2, 3])/55 + 
    (72*H[1, 3]^2*H[2, 3])/55 - (27*H[1, 5]*H[2, 3])/55 + 
    (9*H[1, 5]^2*H[2, 3])/55 - (27*H[1, 3]*H[1, 6]*H[2, 3])/55 + 
    (63*H[1, 6]^2*H[2, 3])/110 + (213*H[2, 1]*H[2, 3])/110 - 
    (9*H[2, 3]^2)/44 - (108*H[1, 4]*H[2, 4])/55 + (1413*H[1, 4]^2*H[2, 4])/
     220 - (69*H[1, 5]*H[2, 4])/55 + (249*H[1, 4]*H[1, 5]*H[2, 4])/85 - 
    (13797*H[1, 5]^2*H[2, 4])/7480 + (42*H[1, 6]*H[2, 4])/55 + 
    (345*H[1, 4]*H[1, 6]*H[2, 4])/374 - (1053*H[1, 5]*H[1, 6]*H[2, 4])/748 + 
    (8427*H[1, 6]^2*H[2, 4])/7480 + (14163*H[2, 1]*H[2, 4])/14960 - 
    (6183*H[2, 4]^2)/7480 + (12*H[1, 3]*H[2, 6])/55 - 
    (59*H[1, 3]^2*H[2, 6])/220 + (18*H[1, 3]*H[1, 5]*H[2, 6])/55 - 
    (7*H[1, 5]^2*H[2, 6])/110 - (6*H[1, 6]*H[2, 6])/11 - 
    (18*H[1, 3]*H[1, 6]*H[2, 6])/55 + (7*H[1, 5]*H[1, 6]*H[2, 6])/55 + 
    (26*H[1, 6]^2*H[2, 6])/55 - (71*H[2, 1]*H[2, 6])/1320 + 
    (7*H[2, 6]^2)/110 + (3637*H[2, 7]^2)/3740 - (36*H[1, 4]*H[2, 18])/11 - 
    (2817*H[1, 4]^2*H[2, 18])/935 + (258*H[1, 5]*H[2, 18])/55 - 
    (16332*H[1, 4]*H[1, 5]*H[2, 18])/935 + (11349*H[1, 5]^2*H[2, 18])/3740 - 
    (96*H[1, 6]*H[2, 18])/55 - (6387*H[1, 4]*H[1, 6]*H[2, 18])/935 + 
    (5877*H[1, 5]*H[1, 6]*H[2, 18])/1870 - (5673*H[1, 6]^2*H[2, 18])/3740 - 
    (843*H[2, 1]*H[2, 18])/935 + (1359*H[2, 4]*H[2, 18])/374 - 
    (25497*H[2, 18]^2)/3740 - (H[1, 1]^2*(55080*H[1, 2]^2 + 93636*H[1, 3]^2 - 
       881280*H[1, 4] + 3600180*H[1, 4]^2 + 384336*H[1, 5] - 
       4597344*H[1, 4]*H[1, 5] - 89682*H[1, 5]^2 - 
       408*H[1, 3]*(144 + 57*H[1, 5] - 343*H[1, 6]) - 161568*H[1, 6] + 
       1030536*H[1, 4]*H[1, 6] + 1728996*H[1, 5]*H[1, 6] + 64182*H[1, 6]^2 + 
       7344*H[1, 2]*(29 + 119*H[1, 4] + 68*H[1, 5] + 5*H[1, 6]) + 
       231637*H[2, 1] - 44064*H[2, 2] + 44064*H[2, 3] - 161460*H[2, 4] - 
       37944*H[2, 6] - 4797576*H[2, 18] - 142800*H[2, 19]))/269280 + 
    (3*H[1, 2]^2*(-1244 + 5440*H[1, 3]^2 - 112*H[1, 4]^2 + 104*H[1, 5] + 
       418*H[1, 5]^2 - 1696*H[1, 6] - 20*H[1, 5]*H[1, 6] - 1750*H[1, 6]^2 + 
       8*H[1, 4]*(23 + 6*H[1, 5] + 5*H[1, 6]) + 
       8*H[1, 3]*(166 + 77*H[1, 6]) - 491*H[2, 1] - 92*H[2, 2] + 
       696*H[2, 3] - 20*H[2, 4] + 40*H[2, 18] - 4656*H[2, 19]))/440 - 
    (1032*H[1, 3]*H[2, 19])/55 - (133*H[1, 3]^2*H[2, 19])/12 + 
    (54*H[1, 3]*H[1, 5]*H[2, 19])/55 - (41*H[1, 5]^2*H[2, 19])/330 - 
    (912*H[1, 6]*H[2, 19])/55 - (343*H[1, 3]*H[1, 6]*H[2, 19])/66 + 
    (23*H[1, 5]*H[1, 6]*H[2, 19])/55 + (3071*H[1, 6]^2*H[2, 19])/660 - 
    (977*H[2, 1]*H[2, 19])/1320 + (9*H[2, 3]*H[2, 19])/11 + 
    (32*H[2, 6]*H[2, 19])/55 - (211*H[2, 19]^2)/220 - (228*H[3, 1])/55 + 
    (1737*H[1, 4]*H[3, 1])/935 - (333*H[1, 5]*H[3, 1])/85 + 
    (2439*H[1, 6]*H[3, 1])/935 - (78*H[3, 2])/55 - (61*H[1, 3]*H[3, 2])/110 - 
    (19*H[1, 5]*H[3, 2])/55 - (4*H[1, 6]*H[3, 2])/5 - (90*H[3, 5])/11 + 
    (260999*H[1, 3]*H[3, 5])/990 + (82901*H[1, 4]*H[3, 5])/935 - 
    (117200*H[1, 5]*H[3, 5])/561 - (1400645*H[1, 6]*H[3, 5])/3366 + 
    (36*H[3, 7])/55 + (81*H[1, 4]*H[3, 7])/55 + (54*H[1, 5]*H[3, 7])/55 + 
    (18*H[1, 6]*H[3, 7])/55 + (423*H[3, 8])/55 + (747*H[1, 3]*H[3, 8])/55 - 
    (18*H[1, 5]*H[3, 8])/55 + (54*H[1, 6]*H[3, 8])/55 + (16*H[3, 28])/11 + 
    (H[1, 3]*H[3, 28])/55 - (597*H[1, 4]*H[3, 28])/935 - 
    (6284*H[1, 5]*H[3, 28])/2805 - (12292*H[1, 6]*H[3, 28])/2805 + 
    (32*H[3, 30])/11 + (64*H[1, 3]*H[3, 30])/165 - 
    (597*H[1, 4]*H[3, 30])/935 - (1657*H[1, 5]*H[3, 30])/660 - 
    (17993*H[1, 6]*H[3, 30])/3740 - (258*H[3, 32])/55 + 
    (15516*H[1, 4]*H[3, 32])/935 - (16281*H[1, 5]*H[3, 32])/1870 + 
    (9*H[1, 6]*H[3, 32])/22 - (108*H[3, 33])/11 - (1889*H[1, 3]*H[3, 33])/
     165 + (82*H[1, 5]*H[3, 33])/165 - (838*H[1, 6]*H[3, 33])/165 + 
    (552*H[3, 34])/55 + (269*H[1, 3]*H[3, 34])/330 - 
    (27*H[1, 5]*H[3, 34])/55 - (2633*H[1, 6]*H[3, 34])/330 - 
    (234*H[1, 3]*H[3, 35])/55 + (84*H[3, 36])/55 + 
    (14496*H[1, 4]*H[3, 36])/935 + (5823*H[1, 5]*H[3, 36])/935 + 
    (27*H[1, 6]*H[3, 36])/55 + (192*H[3, 37])/55 + (64*H[1, 3]*H[3, 37])/55 - 
    (36*H[1, 5]*H[3, 37])/55 + (12*H[3, 38])/55 - (3*H[1, 3]*H[3, 39])/55 + 
    H[1, 5]*H[3, 39] - (37*H[1, 6]*H[3, 39])/55 - (84*H[3, 40])/55 - 
    (1791*H[1, 4]*H[3, 40])/935 - (378*H[1, 5]*H[3, 40])/55 - 
    (11691*H[1, 6]*H[3, 40])/935 - (624*H[3, 43])/55 - 
    (774*H[1, 3]*H[3, 43])/55 - (36*H[1, 6]*H[3, 43])/55 - 
    (258*H[3, 45])/55 - (126*H[1, 4]*H[3, 45])/55 - 
    (72*H[1, 5]*H[3, 45])/55 - (42*H[3, 48])/55 + (3*H[1, 4]*H[3, 48])/10 - 
    (5427*H[1, 5]*H[3, 48])/1870 - (15*H[1, 6]*H[3, 48])/22 + 
    (H[1, 1]*(45288*H[1, 3]^3 - 612*H[1, 3]^2*(-36 + 61*H[1, 5] - 
         377*H[1, 6]) - 3672*H[1, 2]^2*(18 + 10*H[1, 4] - 5*H[1, 5] + 
         5*H[1, 6]) - 612*H[1, 2]*(732*H[1, 4]^2 - 402*H[1, 5]^2 + 
         132*H[1, 6] - 30*H[1, 6]^2 + 12*H[1, 5]*(-11 + 26*H[1, 6]) + 
         12*H[1, 4]*(22 + 29*H[1, 5] + 33*H[1, 6]) + 55*H[2, 1] - 
         60*H[2, 4] - 240*H[2, 18]) - 34*H[1, 3]*(666*H[1, 5]^2 + 
         1728*H[1, 6] + 348*H[1, 5]*H[1, 6] - 3138*H[1, 6]^2 + 713*H[2, 1] - 
         576*H[2, 6] + 2736*H[2, 19]) + 3*(1068408*H[1, 4]^3 + 
         54262*H[1, 5]^3 + 8976*H[1, 6]^2 - 46018*H[1, 6]^3 + 
         36*H[1, 4]^2*(-1904 + 503*H[1, 5] + 27089*H[1, 6]) - 
         2*H[1, 5]^2*(-73032 + 51817*H[1, 6]) - 11288*H[2, 1] + 
         12095*H[1, 6]*H[2, 1] + 22032*H[2, 2] - 12240*H[2, 4] - 
         238716*H[1, 6]*H[2, 4] - 12240*H[2, 6] - 20400*H[1, 6]*H[2, 6] - 
         6*H[1, 4]*(74742*H[1, 5]^2 - 33978*H[1, 6]^2 - 
           24*H[1, 5]*(-918 + 47*H[1, 6]) - 5831*H[2, 1] + 47868*H[2, 4] - 
           298128*H[2, 18]) - 244800*H[2, 18] + 158184*H[1, 6]*H[2, 18] - 
         H[1, 5]*(115056*H[1, 6] + 18906*H[1, 6]^2 + 269*H[2, 1] + 
           59724*H[2, 4] - 8976*H[2, 6] + 416232*H[2, 18] - 10336*H[2, 19]) + 
         19584*H[2, 19] - 62832*H[1, 6]*H[2, 19] + 284688*H[3, 1] + 
         12648*H[3, 2] + 3998216*H[3, 5] - 14688*H[3, 7] + 14688*H[3, 8] + 
         190048*H[3, 28] + 210816*H[3, 30] + 516240*H[3, 32] + 
         14416*H[3, 33] + 36720*H[3, 34] - 267840*H[3, 36] - 22848*H[3, 37] + 
         5712*H[3, 39] + 568512*H[3, 40] + 164520*H[3, 48])))/134640 + 
    (H[1, 2]*(6592*H[1, 3]^3 + 220*H[1, 4]^3 + 150*H[1, 5]^2 + 
       456*H[1, 5]^3 - 12*H[1, 4]^2*(-9 + 18*H[1, 5] - 61*H[1, 6]) - 
       132*H[1, 5]*H[1, 6] - 282*H[1, 5]^2*H[1, 6] - 1602*H[1, 6]^2 + 
       216*H[1, 5]*H[1, 6]^2 - 1666*H[1, 6]^3 + 12*H[1, 3]^2*
        (349 + 730*H[1, 6]) - 275*H[2, 1] - 70*H[1, 5]*H[2, 1] - 
       1823*H[1, 6]*H[2, 1] - 84*H[2, 2] - 288*H[1, 5]*H[2, 2] + 
       660*H[2, 3] + 108*H[1, 6]*H[2, 3] - 84*H[2, 4] - 312*H[1, 5]*H[2, 4] - 
       60*H[1, 6]*H[2, 4] + 264*H[2, 18] + 624*H[1, 5]*H[2, 18] + 
       120*H[1, 6]*H[2, 18] + H[1, 4]*(-42*H[1, 5]^2 + 264*H[1, 6] + 
         198*H[1, 6]^2 + 12*H[1, 5]*(-18 + 29*H[1, 6]) + H[2, 1] - 
         336*H[2, 2] - 276*H[2, 4] + 912*H[2, 18]) + 
       2*H[1, 3]*(984*H[1, 6] + 60*H[1, 6]^2 + 161*H[2, 1] + 990*H[2, 3] - 
         4584*H[2, 19]) - 4512*H[2, 19] - 4872*H[1, 6]*H[2, 19] - 
       26800*H[3, 5] + 324*H[3, 7] + 3996*H[3, 8] + 120*H[3, 28] + 
       120*H[3, 30] + 180*H[3, 32] - 2112*H[3, 33] + 2568*H[3, 34] - 
       792*H[3, 35] + 312*H[3, 36] + 360*H[3, 40] - 5112*H[3, 43] - 
       360*H[3, 45] + 60*H[3, 48] - 144*H[3, 62]))/220 - 
    (72*H[1, 4]*H[3, 62])/55 - (108*H[1, 5]*H[3, 62])/55 - (12*H[3, 66])/55 - 
    (31693*H[4, 9])/5390 - (126*H[4, 18])/55 - (13914*H[4, 20])/2695, 
   (-H[1, 1]^2 - H[1, 3]^2 - 2*H[1, 1]*H[1, 5] + 2*H[1, 2]*H[1, 5] + 
     H[1, 6]^2 - H[2, 3] + 2*H[2, 18])/2, 
   (112*H[1, 1]^3 - 12*H[1, 2]^3 + 528*H[1, 3]^2 - 648*H[1, 3]^3 - 
     36*H[1, 4]^3 + 216*H[1, 3]*H[1, 5] - 144*H[1, 3]^2*H[1, 5] + 
     144*H[1, 4]^2*H[1, 5] - 144*H[1, 3]*H[1, 5]^2 - 324*H[1, 4]*H[1, 5]^2 - 
     82*H[1, 5]^3 - 12*H[1, 2]^2*(53 + 42*H[1, 3] + 3*H[1, 4] - 12*H[1, 5] - 
       60*H[1, 6]) - 648*H[1, 3]^2*H[1, 6] + 216*H[1, 4]^2*H[1, 6] + 
     144*H[1, 3]*H[1, 5]*H[1, 6] + 360*H[1, 4]*H[1, 5]*H[1, 6] - 
     144*H[1, 5]^2*H[1, 6] - 72*H[1, 3]*H[1, 6]^2 + 30*H[1, 5]*H[1, 6]^2 + 
     180*H[1, 6]^3 - 6*H[1, 1]^2*(18 + 45*H[1, 2] - 24*H[1, 3] - 24*H[1, 4] + 
       67*H[1, 5] + 6*H[1, 6]) - 156*H[1, 3]*H[2, 1] + 66*H[1, 4]*H[2, 1] + 
     25*H[1, 5]*H[2, 1] + 294*H[1, 6]*H[2, 1] - 108*H[1, 4]*H[2, 2] - 
     216*H[1, 3]*H[2, 3] - 288*H[1, 4]*H[2, 4] - 252*H[1, 5]*H[2, 4] + 
     72*H[1, 6]*H[2, 4] + 144*H[1, 3]*H[2, 6] - 144*H[1, 6]*H[2, 6] + 
     216*H[2, 18] - 144*H[1, 4]*H[2, 18] + 648*H[1, 5]*H[2, 18] - 
     288*H[1, 6]*H[2, 18] - 9*H[1, 2]*(136*H[1, 3]^2 - 12*H[1, 4]^2 - 
       22*H[1, 5]^2 + 8*H[1, 4]*(3*H[1, 5] - 5*H[1, 6]) + 
       64*H[1, 3]*H[1, 6] + 20*H[1, 5]*H[1, 6] - 66*H[1, 6]^2 - 13*H[2, 1] + 
       20*H[2, 2] + 24*H[2, 3] + 20*H[2, 4] - 40*H[2, 18] - 144*H[2, 19]) - 
     4*H[1, 1]*(18*H[1, 3]^2 + 54*H[1, 4]^2 + 54*H[1, 5] + 
       90*H[1, 4]*H[1, 5] - 51*H[1, 5]^2 + 36*H[1, 3]*H[1, 6] + 
       81*H[1, 5]*H[1, 6] - 24*H[1, 6]^2 + 45*H[1, 2]*(2*H[1, 4] - H[1, 5] + 
         H[1, 6]) - 17*H[2, 1] + 18*H[2, 4] - 18*H[2, 6] + 108*H[2, 18] - 
       36*H[2, 19]) + 864*H[1, 3]*H[2, 19] + 576*H[1, 6]*H[2, 19] - 
     72*H[3, 1] + 216*H[3, 2] - 9288*H[3, 5] + 360*H[3, 7] - 576*H[3, 8] - 
     48*H[3, 28] - 240*H[3, 30] - 216*H[3, 32] + 720*H[3, 33] - 
     144*H[3, 34] + 144*H[3, 36] - 288*H[3, 37] + 144*H[3, 38] - 
     432*H[3, 40] + 864*H[3, 43] - 504*H[3, 45] - 72*H[3, 48] - 144*H[3, 66])/
    216, (-2*H[1, 1]^3)/9 + (8*H[1, 2]^3)/3 + 8*H[1, 3]^2 + 
    (40*H[1, 3]^3)/3 - H[1, 4]^2/2 + 12*H[1, 4]^3 + 2*H[1, 3]^2*H[1, 5] - 
    9*H[1, 4]^2*H[1, 5] + (H[1, 3]*H[1, 5]^2)/2 + 8*H[1, 4]*H[1, 5]^2 + 
    (89*H[1, 5]^3)/9 + H[1, 2]^2*(-17/2 + 9*H[1, 3] - H[1, 4] - 2*H[1, 5] - 
      12*H[1, 6]) + (H[1, 1]^2*(3 + 36*H[1, 2] - 9*H[1, 3] - 84*H[1, 4] + 
       128*H[1, 5] - 9*H[1, 6]))/6 + 25*H[1, 3]^2*H[1, 6] - 
    H[1, 4]^2*H[1, 6] - H[1, 3]*H[1, 5]*H[1, 6] - 
    10*H[1, 4]*H[1, 5]*H[1, 6] + (25*H[1, 5]^2*H[1, 6])/2 - 
    (17*H[1, 6]^2)/2 + (13*H[1, 3]*H[1, 6]^2)/2 + (7*H[1, 5]*H[1, 6]^2)/3 - 
    (5*H[1, 6]^3)/6 + (19*H[1, 3]*H[2, 1])/12 - (10*H[1, 4]*H[2, 1])/3 - 
    (79*H[1, 5]*H[2, 1])/18 - (37*H[1, 6]*H[2, 1])/4 + H[2, 2]/2 + 
    3*H[1, 4]*H[2, 2] + 8*H[2, 3] + 3*H[1, 3]*H[2, 3] + H[2, 4] + 
    8*H[1, 4]*H[2, 4] + 9*H[1, 5]*H[2, 4] - 4*H[1, 6]*H[2, 4] - 
    H[1, 3]*H[2, 6] + 14*H[1, 4]*H[2, 18] - 20*H[1, 5]*H[2, 18] + 
    10*H[1, 6]*H[2, 18] + H[1, 2]*(20*H[1, 3]^2 - 3*H[1, 4]^2 - 5*H[1, 5]^2 + 
      H[1, 4]*(6*H[1, 5] - 8*H[1, 6]) + 10*H[1, 3]*H[1, 6] + 
      4*H[1, 5]*H[1, 6] - 10*H[1, 6]^2 - (7*H[2, 1])/2 + 4*H[2, 2] + 
      3*H[2, 3] + 4*H[2, 4] - 8*H[2, 18] - 22*H[2, 19]) + 
    H[1, 1]*(H[1, 3]^2 + H[1, 4]^2 + 10*H[1, 4]*H[1, 5] + (2*H[1, 5]^2)/3 + 
      7*H[1, 5]*H[1, 6] + (11*H[1, 6]^2)/3 + 
      4*H[1, 2]*(2*H[1, 4] - H[1, 5] + H[1, 6]) + 
      H[1, 3]*(H[1, 5] + H[1, 6]) - (49*H[2, 1])/9 + 4*H[2, 4] - H[2, 6] + 
      20*H[2, 18] - 2*H[2, 19]) - 22*H[1, 3]*H[2, 19] - 18*H[1, 6]*H[2, 19] - 
    7*H[3, 1] - 2*H[3, 2] + (1757*H[3, 5])/3 - 11*H[3, 7] + 8*H[3, 8] + 
    (38*H[3, 28])/3 + (40*H[3, 30])/3 + 12*H[3, 32] - 10*H[3, 33] + 
    10*H[3, 34] - 8*H[3, 36] + 2*H[3, 37] - 2*H[3, 38] + 34*H[3, 40] - 
    14*H[3, 43] + 16*H[3, 45] + 4*H[3, 48] + 2*H[3, 66], 
   (-H[1, 1]^2 + H[1, 2]^2 - H[1, 3]^2 - H[1, 4]^2 - 2*H[1, 1]*H[1, 5] + 
     2*H[1, 4]*H[1, 5] + H[1, 6]^2 - H[2, 3] + 2*H[2, 18])/2, 
   H[1, 2]^2 - H[1, 4]^2 + H[1, 5]^2 - H[2, 2], 
   (-132*H[1, 1]^3 - 180*H[1, 2]^3 - 2408*H[1, 3] - 1056*H[1, 3]^2 - 
     288*H[1, 3]^3 - 108*H[1, 4]^2 - 828*H[1, 4]^3 + 504*H[1, 4]^2*H[1, 5] - 
     252*H[1, 4]*H[1, 5]^2 - 618*H[1, 5]^3 - 36*H[1, 2]^2*
      (-44 + 8*H[1, 3] - 3*H[1, 4] - 8*H[1, 6]) - 
     6*H[1, 1]^2*(32 + 27*H[1, 2] - 144*H[1, 4] + 195*H[1, 5] - 6*H[1, 6]) + 
     2408*H[1, 6] - 720*H[1, 3]^2*H[1, 6] - 144*H[1, 4]^2*H[1, 6] + 
     360*H[1, 4]*H[1, 5]*H[1, 6] - 576*H[1, 5]^2*H[1, 6] + 612*H[1, 6]^2 - 
     288*H[1, 3]*H[1, 6]^2 - 234*H[1, 5]*H[1, 6]^2 - 60*H[1, 6]^3 + 
     174*H[1, 4]*H[2, 1] + 285*H[1, 5]*H[2, 1] + 306*H[1, 6]*H[2, 1] + 
     108*H[2, 2] - 108*H[1, 4]*H[2, 2] - 1056*H[2, 3] + 216*H[2, 4] - 
     288*H[1, 4]*H[2, 4] - 396*H[1, 5]*H[2, 4] + 216*H[1, 6]*H[2, 4] + 
     600*H[2, 18] - 864*H[1, 4]*H[2, 18] + 792*H[1, 5]*H[2, 18] - 
     432*H[1, 6]*H[2, 18] - 6*H[1, 1]*(-24*H[1, 4]^2 + 60*H[1, 4]*H[1, 5] + 
       48*H[1, 5]^2 + 100*H[1, 6] + 42*H[1, 5]*H[1, 6] + 54*H[1, 6]^2 + 
       18*H[1, 2]*(2*H[1, 4] - H[1, 5] + H[1, 6]) - 59*H[2, 1] + 36*H[2, 4] + 
       168*H[2, 18]) - 3*H[1, 2]*(144*H[1, 3]^2 - 36*H[1, 4]^2 - 
       54*H[1, 5]^2 + 72*H[1, 4]*(H[1, 5] - H[1, 6]) + 96*H[1, 3]*H[1, 6] + 
       36*H[1, 5]*H[1, 6] - 66*H[1, 6]^2 - 53*H[2, 1] + 36*H[2, 2] + 
       36*H[2, 4] - 72*H[2, 18] - 192*H[2, 19]) + 576*H[1, 3]*H[2, 19] + 
     576*H[1, 6]*H[2, 19] + 576*H[3, 1] - 31176*H[3, 5] + 432*H[3, 7] - 
     864*H[3, 28] - 864*H[3, 30] - 648*H[3, 32] + 288*H[3, 33] - 
     288*H[3, 34] + 432*H[3, 36] - 2016*H[3, 40] + 288*H[3, 43] - 
     648*H[3, 45] - 216*H[3, 48])/2408, 
   (-H[1, 1]^2 - H[1, 3]^2 - 2*H[1, 1]*H[1, 6] + 2*H[1, 2]*H[1, 6] + 
     H[1, 6]^2 - H[2, 3] + 2*H[2, 18])/2, -H[1, 1]^2/2 - H[1, 3]^2/2 - 
    H[1, 1]*H[1, 6] + H[1, 3]*H[1, 6] + H[2, 18], 
   (2*H[1, 1]^3 + 32*H[1, 2]^3 - 6*H[1, 3]^2 + 88*H[1, 4]^2 + 68*H[1, 4]^3 - 
     4*H[1, 2]^2*(25 + 6*H[1, 4]) - 48*H[1, 4]^2*H[1, 5] + 
     36*H[1, 4]*H[1, 5]^2 + 58*H[1, 5]^3 + 6*H[1, 1]^2*
      (-3 + 3*H[1, 2] - 14*H[1, 4] + 19*H[1, 5] - H[1, 6]) + 
     36*H[1, 4]*H[1, 6] - 48*H[1, 4]*H[1, 5]*H[1, 6] + 66*H[1, 5]^2*H[1, 6] + 
     6*H[1, 6]^2 - 12*H[1, 4]*H[1, 6]^2 + 18*H[1, 5]*H[1, 6]^2 + 
     22*H[1, 6]^3 - 12*H[1, 4]*H[2, 1] - 25*H[1, 5]*H[2, 1] - 
     19*H[1, 6]*H[2, 1] + 24*H[1, 4]*H[2, 2] - 6*H[2, 3] + 
     48*H[1, 4]*H[2, 4] + 48*H[1, 5]*H[2, 4] - 24*H[1, 6]*H[2, 4] + 
     36*H[2, 18] + 96*H[1, 4]*H[2, 18] - 96*H[1, 5]*H[2, 18] + 
     48*H[1, 6]*H[2, 18] - H[1, 2]*(12*H[1, 4]^2 + 18*H[1, 5]^2 - 
       24*H[1, 4]*(H[1, 5] - H[1, 6]) - 12*H[1, 5]*H[1, 6] + 6*H[1, 6]^2 + 
       17*H[2, 1] - 12*H[2, 2] - 12*H[2, 4] + 24*H[2, 18]) + 
     H[1, 1]*(48*H[1, 4]*H[1, 5] + 6*H[1, 5]^2 - 36*H[1, 6] + 
       36*H[1, 5]*H[1, 6] + 30*H[1, 6]^2 + 12*H[1, 2]*(2*H[1, 4] - H[1, 5] + 
         H[1, 6]) - 35*H[2, 1] + 24*H[2, 4] + 120*H[2, 18]) - 36*H[3, 1] + 
     3148*H[3, 5] - 60*H[3, 7] + 72*H[3, 28] + 72*H[3, 30] + 96*H[3, 32] - 
     48*H[3, 36] + 192*H[3, 40] + 96*H[3, 45] + 24*H[3, 48])/36, 
   (4*H[1, 1]^3 - 20*H[1, 2]^3 + 12*H[1, 2]^2*H[1, 4] - 68*H[1, 4]^3 + 
     48*H[1, 4]^2*H[1, 5] - 24*H[1, 4]*H[1, 5]^2 - 38*H[1, 5]^3 - 
     6*H[1, 1]^2*(3*H[1, 2] - 14*H[1, 4] + 13*H[1, 5] - 2*H[1, 6]) - 
     24*H[1, 4]^2*H[1, 6] + 48*H[1, 4]*H[1, 5]*H[1, 6] - 
     48*H[1, 5]^2*H[1, 6] - 12*H[1, 4]*H[1, 6]^2 - 6*H[1, 5]*H[1, 6]^2 - 
     20*H[1, 6]^3 + 12*H[1, 4]*H[2, 1] + 15*H[1, 5]*H[2, 1] + 
     18*H[1, 6]*H[2, 1] - 12*H[1, 4]*H[2, 2] - 24*H[1, 4]*H[2, 4] - 
     36*H[1, 5]*H[2, 4] + 24*H[1, 6]*H[2, 4] - 96*H[1, 4]*H[2, 18] + 
     72*H[1, 5]*H[2, 18] - 48*H[1, 6]*H[2, 18] + 
     H[1, 2]*(12*H[1, 4]^2 + 18*H[1, 5]^2 - 24*H[1, 4]*(H[1, 5] - H[1, 6]) - 
       12*H[1, 5]*H[1, 6] + 6*H[1, 6]^2 + 7*H[2, 1] - 12*H[2, 2] - 
       12*H[2, 4] + 24*H[2, 18]) - 2*H[1, 1]*(-12*H[1, 4]^2 + 
       12*H[1, 4]*(2*H[1, 5] - H[1, 6]) + 18*H[1, 5]*H[1, 6] + 6*H[1, 6]^2 + 
       6*H[1, 2]*(2*H[1, 4] - H[1, 5] + H[1, 6]) - 11*H[2, 1] + 12*H[2, 4] + 
       48*H[2, 18]) - 2312*H[3, 5] + 48*H[3, 7] - 48*H[3, 28] - 48*H[3, 30] - 
     72*H[3, 32] + 48*H[3, 36] - 144*H[3, 40] - 72*H[3, 45] - 24*H[3, 48])/
    24, (-H[1, 1]^2 + H[1, 2]^2 - 2*H[1, 3]^2 - H[1, 4]^2 + 
     2*H[1, 5]*H[1, 6] + H[1, 6]^2 - 2*H[1, 1]*(H[1, 5] + H[1, 6]) + 
     H[2, 2] - 2*H[2, 3] + 2*H[2, 4] + 4*H[2, 18])/2, H[2, 1], 
   (-11045*H[1, 1]^4)/29376 - (2*H[1, 2]^4)/9 + (461*H[1, 4]^4)/306 + 
    (1351*H[1, 4]^3*H[1, 5])/306 - (291*H[1, 4]^2*H[1, 5]^2)/68 - 
    (17399*H[1, 4]*H[1, 5]^3)/3672 - (20293*H[1, 5]^4)/29376 + 
    H[1, 2]^3*((-55*H[1, 4])/18 + (26*H[1, 5])/3) + 
    (H[1, 1]^3*(2244*H[1, 2] - 4130*H[1, 4] + 3445*H[1, 5] - 3921*H[1, 6]))/
     7344 + (577*H[1, 4]^3*H[1, 6])/153 + (182*H[1, 4]^2*H[1, 5]*H[1, 6])/
     17 + (2101*H[1, 4]*H[1, 5]^2*H[1, 6])/1224 - (8429*H[1, 5]^3*H[1, 6])/
     2448 + (19*H[1, 4]^2*H[1, 6]^2)/51 + (565*H[1, 4]*H[1, 5]*H[1, 6]^2)/
     136 + (8825*H[1, 5]^2*H[1, 6]^2)/4896 + (197*H[1, 4]*H[1, 6]^3)/3672 + 
    (2189*H[1, 5]*H[1, 6]^3)/7344 + (55*H[1, 6]^4)/3264 + 
    (83*H[1, 4]^2*H[2, 1])/306 - (6161*H[1, 4]*H[1, 5]*H[2, 1])/7344 + 
    (20561*H[1, 5]^2*H[2, 1])/29376 + (307*H[1, 4]*H[1, 6]*H[2, 1])/816 - 
    (2627*H[1, 5]*H[1, 6]*H[2, 1])/4896 + (943*H[1, 6]^2*H[2, 1])/9792 - 
    (141511*H[2, 1]^2)/195840 - (9*H[1, 4]^2*H[2, 2])/4 - 
    (5*H[1, 4]*H[1, 5]*H[2, 2])/3 - (19*H[1, 5]^2*H[2, 2])/12 - 
    H[1, 4]*H[1, 6]*H[2, 2] + (H[1, 5]*H[1, 6]*H[2, 2])/2 - 
    (H[1, 6]^2*H[2, 2])/4 - (13*H[2, 1]*H[2, 2])/24 + H[2, 2]^2/4 - 
    H[1, 4]^2*H[2, 4] - (397*H[1, 4]*H[1, 5]*H[2, 4])/68 - 
    (2947*H[1, 5]^2*H[2, 4])/816 + (49*H[1, 4]*H[1, 6]*H[2, 4])/204 - 
    (133*H[1, 5]*H[1, 6]*H[2, 4])/408 + (331*H[1, 6]^2*H[2, 4])/2448 - 
    (689*H[2, 1]*H[2, 4])/1632 + (H[2, 2]*H[2, 4])/2 - (133*H[2, 4]^2)/816 - 
    (59*H[2, 7]^2)/816 - (H[1, 1]^2*(84456*H[1, 2]^2 + 42144*H[1, 4]^2 + 
       55830*H[1, 5]^2 + 816*H[1, 2]*(55*H[1, 4] + 178*H[1, 5] - 
         11*H[1, 6]) - 1028*H[1, 5]*H[1, 6] - 682*H[1, 6]^2 + 
       24*H[1, 4]*(3213*H[1, 5] + 13*H[1, 6]) + 5405*H[2, 1] - 7344*H[2, 2] + 
       5924*H[2, 4] - 5992*H[2, 18]))/9792 + (171*H[1, 4]^2*H[2, 18])/34 + 
    (409*H[1, 4]*H[1, 5]*H[2, 18])/34 + (2947*H[1, 5]^2*H[2, 18])/408 + 
    (H[1, 4]*H[1, 6]*H[2, 18])/34 + (133*H[1, 5]*H[1, 6]*H[2, 18])/204 - 
    (331*H[1, 6]^2*H[2, 18])/1224 + (2015*H[2, 1]*H[2, 18])/2448 - 
    H[2, 2]*H[2, 18] + (133*H[2, 4]*H[2, 18])/204 - (113*H[2, 18]^2)/204 + 
    (H[1, 2]^2*(132*H[1, 4]^2 + 1542*H[1, 5]^2 - 
       24*H[1, 4]*(26*H[1, 5] - 69*H[1, 6]) - 828*H[1, 5]*H[1, 6] + 
       414*H[1, 6]^2 + 67*H[2, 1] - 828*H[2, 2] - 828*H[2, 4] + 
       1656*H[2, 18]))/144 - (5*H[1, 4]*H[3, 1])/102 + (H[1, 5]*H[3, 1])/51 - 
    (H[1, 6]*H[3, 1])/51 + (103*H[1, 4]*H[3, 5])/918 - 
    (11654*H[1, 5]*H[3, 5])/459 + (2993*H[1, 6]*H[3, 5])/306 + 
    (7*H[1, 4]*H[3, 7])/2 + (4*H[1, 5]*H[3, 7])/3 + 
    (158*H[1, 4]*H[3, 28])/153 + (4*H[1, 5]*H[3, 28])/51 + 
    (32*H[1, 6]*H[3, 28])/153 + (158*H[1, 4]*H[3, 30])/153 + 
    (H[1, 5]*H[3, 30])/9 + (145*H[1, 6]*H[3, 30])/612 + 
    (133*H[1, 4]*H[3, 32])/102 + (9*H[1, 5]*H[3, 32])/34 + 
    (H[1, 6]*H[3, 32])/6 + (67*H[1, 4]*H[3, 36])/34 - 
    (389*H[1, 5]*H[3, 36])/102 + (158*H[1, 4]*H[3, 40])/51 + 
    (H[1, 5]*H[3, 40])/3 + (9*H[1, 6]*H[3, 40])/17 - 9*H[1, 4]*H[3, 45] - 
    (8*H[1, 5]*H[3, 45])/3 + (H[1, 4]*H[3, 48])/2 + (3*H[1, 5]*H[3, 48])/34 + 
    (H[1, 6]*H[3, 48])/18 - (H[1, 1]*(58848*H[1, 4]^3 - 53118*H[1, 5]^3 + 
       46638*H[1, 5]^2*H[1, 6] + 7674*H[1, 5]*H[1, 6]^2 - 3514*H[1, 6]^3 + 
       84456*H[1, 2]^2*(2*H[1, 4] - H[1, 5] + H[1, 6]) + 
       4032*H[1, 4]^2*(39*H[1, 5] + 4*H[1, 6]) - 5561*H[1, 5]*H[2, 1] + 
       6381*H[1, 6]*H[2, 1] + 7344*H[1, 5]*H[2, 2] - 7344*H[1, 6]*H[2, 2] - 
       6084*H[1, 5]*H[2, 4] + 2676*H[1, 6]*H[2, 4] + 
       2*H[1, 4]*(3726*H[1, 5]^2 + 53436*H[1, 5]*H[1, 6] - 8898*H[1, 6]^2 + 
         9299*H[2, 1] - 7344*H[2, 2] + 468*H[2, 4] - 18936*H[2, 18]) + 
       6984*H[1, 5]*H[2, 18] - 12840*H[1, 6]*H[2, 18] + 
       204*H[1, 2]*(924*H[1, 4]^2 - 426*H[1, 5]^2 + 624*H[1, 5]*H[1, 6] + 
         66*H[1, 6]^2 + 12*H[1, 4]*(49*H[1, 5] + 33*H[1, 6]) - 121*H[2, 1] + 
         132*H[2, 4] + 528*H[2, 18]) + 3600*H[3, 1] + 71568*H[3, 5] + 
       2592*H[3, 28] + 3480*H[3, 30] + 3456*H[3, 32] - 2592*H[3, 36] + 
       7776*H[3, 40] + 2112*H[3, 48]))/14688 - (10*H[1, 4]*H[3, 62])/3 - 
    (16*H[1, 5]*H[3, 62])/3 - 
    (H[1, 2]*(-12*H[1, 5]^3 + 12*H[1, 4]^2*(18*H[1, 5] - 77*H[1, 6]) + 
       690*H[1, 5]^2*H[1, 6] + 110*H[1, 6]^3 - 99*H[1, 6]*H[2, 1] - 
       132*H[1, 6]*H[2, 4] + 3*H[1, 4]*(142*H[1, 5]^2 - 196*H[1, 5]*H[1, 6] - 
         66*H[1, 6]^2 - 39*H[2, 1] + 176*H[2, 2] + 220*H[2, 4] - 
         176*H[2, 18]) + 264*H[1, 6]*H[2, 18] - 
       4*H[1, 5]*(45*H[1, 6]^2 + 37*H[2, 1] - 90*H[2, 2] - 156*H[2, 4] + 
         312*H[2, 18]) + 19312*H[3, 5] - 396*H[3, 7] + 264*H[3, 28] + 
       264*H[3, 30] + 396*H[3, 32] - 264*H[3, 36] + 792*H[3, 40] + 
       792*H[3, 45] + 132*H[3, 48] + 528*H[3, 62]))/72 - 
    (11045*H[4, 11])/29376, (4*H[1, 2]^3 + 2*H[1, 4]^3 + 
     6*H[1, 4]^2*H[1, 5] - 2*H[1, 5]^3 - 6*H[1, 2]^2*(H[1, 4] + H[1, 5]) - 
     2*H[1, 2]*H[2, 1] - H[1, 5]*H[2, 1] + 6*H[1, 5]*H[2, 2] + 
     H[1, 4]*(-6*H[1, 5]^2 + 3*H[2, 1] + 6*H[2, 2]) + 56*H[3, 5] + 
     12*H[3, 7])/6, (-4*H[1, 2]^3 + 22*H[1, 3]^3 - 9*H[1, 6]^2 - 
     6*H[1, 1]*H[1, 6]^2 + 6*H[1, 5]*H[1, 6]^2 - 10*H[1, 6]^3 - 
     3*H[1, 2]^2*(3 + 2*H[1, 1] - 8*H[1, 3] - 2*H[1, 5] + 8*H[1, 6]) + 
     H[1, 3]^2*(9 + 6*H[1, 1] - 6*H[1, 5] + 60*H[1, 6]) + H[1, 1]*H[2, 1] - 
     H[1, 5]*H[2, 1] - 9*H[1, 6]*H[2, 1] + 9*H[2, 3] + 6*H[1, 1]*H[2, 3] - 
     6*H[1, 5]*H[2, 3] + H[1, 3]*(24*H[1, 6]^2 + H[2, 1] - 48*H[2, 19]) + 
     2*H[1, 2]*(21*H[1, 3]^2 + 12*H[1, 3]*H[1, 6] - 9*H[1, 6]^2 - 2*H[2, 1] + 
       3*H[2, 3] - 24*H[2, 19]) - 48*H[1, 6]*H[2, 19] + 28*H[3, 5] + 
     6*H[3, 8] - 24*H[3, 33] + 24*H[3, 34] - 24*H[3, 43])/6, 
   (4*H[1, 2]^3 + 2*H[1, 3]^3 + 6*H[1, 3]^2*(-2 + H[1, 6]) + 12*H[1, 6]^2 - 
     2*H[1, 6]^3 - 6*H[1, 2]^2*(-2 + H[1, 3] + H[1, 6]) - 2*H[1, 2]*H[2, 1] - 
     H[1, 6]*H[2, 1] - 12*H[2, 3] + 6*H[1, 6]*H[2, 3] + 
     H[1, 3]*(-6*H[1, 6]^2 + 3*H[2, 1] + 6*H[2, 3]) + 56*H[3, 5] + 
     12*H[3, 8])/6, H[1, 1]^2 + H[1, 2]^2 - H[1, 3]^2 - H[1, 4]^2 + H[2, 5], 
   (2*H[1, 1]^3 + 6*H[1, 1]^2*H[1, 2] + 2*H[1, 2]^3 + 6*H[1, 3]^2 - 
     14*H[1, 3]^3 - 2*H[1, 4]^3 - 6*H[1, 2]^2*(1 + H[1, 3] - 2*H[1, 6]) - 
     30*H[1, 3]^2*H[1, 6] - 6*H[1, 6]^2 - 6*H[1, 3]*H[1, 6]^2 + 8*H[1, 6]^3 - 
     H[1, 1]*H[2, 1] - 3*H[1, 3]*H[2, 1] + H[1, 4]*H[2, 1] + 
     9*H[1, 6]*H[2, 1] + 6*H[2, 3] - 6*H[1, 3]*H[2, 3] + 
     24*H[1, 3]*H[2, 19] + 24*H[1, 6]*H[2, 19] + 
     6*H[1, 2]*(-4*H[1, 3]^2 - H[1, 4]^2 - 2*H[1, 3]*H[1, 6] + H[1, 6]^2 + 
       (2*H[2, 1])/3 + H[2, 5] + 4*H[2, 19]) - 32*H[3, 5] - 18*H[3, 8] - 
     6*H[3, 9] + 12*H[3, 32] + 12*H[3, 33] - 12*H[3, 34] + 12*H[3, 38] + 
     24*H[3, 43])/6, -H[2, 2] + H[2, 3] - H[2, 4] + H[2, 6], 
   (2*H[1, 1]^3)/9 + (4*H[1, 2]^3)/3 - 4*H[1, 3]^2 - H[1, 3]^3/2 + 
    4*H[1, 4]^3 - (3*H[1, 3]^2*H[1, 5])/2 - (7*H[1, 4]^2*H[1, 5])/2 - 
    H[1, 3]*H[1, 5]^2 + 2*H[1, 4]*H[1, 5]^2 + (157*H[1, 5]^3)/36 + 
    H[1, 1]^2*(H[1, 2]/2 + H[1, 3] - 5*H[1, 4] + (95*H[1, 5])/12 - 
      (13*H[1, 6])/4) + (7*H[1, 3]^2*H[1, 6])/2 + (H[1, 4]^2*H[1, 6])/2 + 
    2*H[1, 3]*H[1, 5]*H[1, 6] - 3*H[1, 4]*H[1, 5]*H[1, 6] + 
    (25*H[1, 5]^2*H[1, 6])/4 + 4*H[1, 6]^2 - (H[1, 3]*H[1, 6]^2)/2 + 
    (11*H[1, 5]*H[1, 6]^2)/12 + (19*H[1, 6]^3)/12 + 
    H[1, 2]^2*(4 - (5*H[1, 3])/2 - (3*H[1, 4])/2 + H[1, 5] + 2*H[1, 6]) - 
    (5*H[1, 3]*H[2, 1])/4 - H[1, 4]*H[2, 1] - (173*H[1, 5]*H[2, 1])/72 - 
    (29*H[1, 6]*H[2, 1])/24 + (H[1, 4]*H[2, 2])/2 - 4*H[2, 3] + 
    (H[1, 3]*H[2, 3])/2 + 2*H[1, 4]*H[2, 4] + (5*H[1, 5]*H[2, 4])/2 - 
    H[1, 6]*H[2, 4] + H[1, 3]*H[2, 6] - (5*H[1, 6]*H[2, 6])/2 + 
    5*H[1, 4]*H[2, 18] - 6*H[1, 5]*H[2, 18] + 3*H[1, 6]*H[2, 18] + 
    2*H[1, 3]*H[2, 19] + H[1, 6]*H[2, 19] + 
    H[1, 1]*((-3*H[1, 3]^2)/2 - H[1, 4]^2/2 + 3*H[1, 4]*H[1, 5] + 
      H[1, 5]^2/3 - 2*H[1, 3]*H[1, 6] + 2*H[1, 5]*H[1, 6] + (7*H[1, 6]^2)/3 - 
      (19*H[2, 1])/18 + H[2, 4] + H[2, 6] + 6*H[2, 18] + 2*H[2, 19]) + 
    (H[1, 2]*(-24*H[1, 3]^2 - 3*H[1, 4]^2 + 6*H[1, 4]*H[1, 5] - 6*H[1, 5]^2 - 
       18*H[1, 3]*H[1, 6] + 9*H[1, 6]^2 + H[2, 1] + 3*H[2, 3] + 6*H[2, 6] + 
       30*H[2, 19]))/6 - (7*H[3, 1])/2 + (7*H[3, 2])/2 + 216*H[3, 5] - 
    (5*H[3, 7])/2 + (16*H[3, 28])/3 + (5*H[3, 30])/3 + 5*H[3, 32] + 
    8*H[3, 33] + 2*H[3, 34] - 2*H[3, 36] - 4*H[3, 37] + H[3, 38] + 
    11*H[3, 40] + 3*H[3, 43] + 4*H[3, 45] + H[3, 48] - H[3, 66], 
   (53*H[1, 1]^3)/18 - (7*H[1, 2]^3)/3 + (19*H[1, 3]^2)/2 + 7*H[1, 3]^3 - 
    (4*H[1, 4]^3)/3 - H[1, 3]^2*H[1, 5] + H[1, 4]*H[1, 5]^2 - 
    (17*H[1, 5]^3)/18 + H[1, 2]^2*(-19/2 + 10*H[1, 3] + H[1, 4] - 
      11*H[1, 6]) + 17*H[1, 3]^2*H[1, 6] - H[1, 4]^2*H[1, 6] - 
    H[1, 5]^2*H[1, 6] - (19*H[1, 6]^2)/2 + 6*H[1, 3]*H[1, 6]^2 + 
    (5*H[1, 5]*H[1, 6]^2)/6 - (10*H[1, 6]^3)/3 + 
    H[1, 1]^2*(4*H[1, 4] + (5*H[1, 5])/6 + 2*H[1, 6]) + 
    (13*H[1, 3]*H[2, 1])/6 + (H[1, 5]*H[2, 1])/36 - (11*H[1, 6]*H[2, 1])/3 - 
    H[1, 4]*H[2, 2] - H[1, 6]*H[2, 2] + (19*H[2, 3])/2 + 2*H[1, 3]*H[2, 3] + 
    H[1, 5]*H[2, 6] + 2*H[1, 6]*H[2, 6] + 
    H[1, 1]*(-H[1, 2]^2 + H[1, 3]^2 + H[1, 4]^2 + (7*H[1, 5]^2)/6 - 
      (5*H[1, 6]^2)/6 - (31*H[2, 1])/36 + H[2, 2] - H[2, 6] - 4*H[2, 18]) - 
    4*H[1, 4]*H[2, 18] + H[1, 2]*(20*H[1, 3]^2 + 10*H[1, 3]*H[1, 6] - 
      8*H[1, 6]^2 - (5*H[2, 1])/3 + 3*H[2, 3] - 22*H[2, 19]) - 
    16*H[1, 3]*H[2, 19] - 14*H[1, 6]*H[2, 19] - 4*H[3, 1] - 6*H[3, 2] - 
    4*H[3, 5] + H[3, 7] + 5*H[3, 8] + (2*H[3, 28])/3 + (16*H[3, 30])/3 - 
    3*H[3, 32] - 16*H[3, 33] + 6*H[3, 34] + 2*H[3, 36] + 8*H[3, 37] - 
    12*H[3, 43] - 2*H[3, 45] - H[3, 48], 
   ((1 + H[1, 5] + 3*H[1, 6])*H[2, 7] + 2*(-2*H[3, 3] + H[3, 4] + H[3, 42]))/
    SQRT1, -H[1, 3]^2 + H[2, 19], (-7*H[1, 1]^3)/6 + (5*H[1, 2]^3)/6 - 
    (17*H[1, 3]^2)/4 - (37*H[1, 3]^3)/6 - H[1, 4]^3/3 - 2*H[1, 3]^2*H[1, 5] + 
    (H[1, 4]^2*H[1, 5])/2 - H[1, 3]*H[1, 5]^2 - (3*H[1, 4]*H[1, 5]^2)/2 - 
    (5*H[1, 5]^3)/12 - 9*H[1, 3]^2*H[1, 6] + H[1, 4]^2*H[1, 6] + 
    H[1, 3]*H[1, 5]*H[1, 6] + H[1, 4]*H[1, 5]*H[1, 6] + 
    (H[1, 5]^2*H[1, 6])/4 + (17*H[1, 6]^2)/4 - (5*H[1, 3]*H[1, 6]^2)/2 - 
    (H[1, 5]*H[1, 6]^2)/4 + (7*H[1, 6]^3)/4 - 
    (H[1, 1]^2*(6*H[1, 2] - 4*H[1, 3] + 4*H[1, 4] + 7*H[1, 5] + 7*H[1, 6]))/
     4 + (H[1, 2]^2*(17 - 22*H[1, 3] - 4*H[1, 4] + 4*H[1, 5] + 26*H[1, 6]))/
     4 - (3*H[1, 3]*H[2, 1])/2 + (H[1, 4]*H[2, 1])/3 + 
    (5*H[1, 5]*H[2, 1])/24 + (65*H[1, 6]*H[2, 1])/24 + (H[1, 6]*H[2, 2])/2 - 
    (17*H[2, 3])/4 - (3*H[1, 3]*H[2, 3])/2 - H[1, 4]*H[2, 4] - 
    H[1, 5]*H[2, 4] + (H[1, 6]*H[2, 4])/2 + H[1, 3]*H[2, 6] - 
    (3*H[1, 6]*H[2, 6])/2 + H[1, 4]*H[2, 18] + 2*H[1, 5]*H[2, 18] - 
    H[1, 6]*H[2, 18] - (H[1, 2]*(46*H[1, 3]^2 - 2*H[1, 4]^2 - 4*H[1, 5]^2 + 
       4*H[1, 4]*(H[1, 5] - 2*H[1, 6]) + 24*H[1, 3]*H[1, 6] + 
       4*H[1, 5]*H[1, 6] - 20*H[1, 6]^2 - 5*H[2, 1] + 4*H[2, 2] + 6*H[2, 3] + 
       4*H[2, 4] - 8*H[2, 18] - 52*H[2, 19]))/4 + 11*H[1, 3]*H[2, 19] + 
    H[1, 5]*H[2, 19] + 8*H[1, 6]*H[2, 19] + 
    (H[1, 1]*(H[1, 2]^2 - 2*H[1, 3]^2 - 2*H[1, 4]^2 - 2*H[1, 4]*H[1, 5] - 
       H[1, 5]^2 - 2*H[1, 3]*H[1, 6] - 2*H[1, 5]*H[1, 6] + H[1, 6]^2 - 
       2*H[1, 2]*(2*H[1, 4] - H[1, 5] + H[1, 6]) + 2*H[2, 1] - H[2, 2] - 
       H[2, 4] + 2*H[2, 6] + 2*H[2, 19]))/2 + 2*H[3, 1] + (7*H[3, 2])/2 - 
    (83*H[3, 5])/2 + H[3, 7] - 4*H[3, 8] - H[3, 28] - 4*H[3, 30] + H[3, 32] + 
    10*H[3, 33] - 3*H[3, 34] - 4*H[3, 37] + H[3, 38] - 3*H[3, 40] + 
    8*H[3, 43] - H[3, 45] - H[3, 66], SQRT2*H[3, 6], 
   (SQRT2*(4*H[1, 2]*H[3, 6] - H[4, 5] + 4*H[4, 6] + 2*H[4, 7]))/4, 
   (-6*H[1, 2]^3 - 12*H[1, 3]^3 + H[1, 3]^2*(6 - 30*H[1, 6]) - 
     6*H[1, 2]^2*(1 + H[1, 3] - 2*H[1, 6]) - 6*H[1, 6]^2 + 8*H[1, 6]^3 + 
     9*H[1, 6]*H[2, 1] + 6*H[2, 3] - 2*H[1, 3]*(3*H[1, 6]^2 + 2*H[2, 1] + 
       3*H[2, 3] - 12*H[2, 19]) + 24*H[1, 6]*H[2, 19] + 
     H[1, 2]*(-18*H[1, 3]^2 - 12*H[1, 3]*H[1, 6] + 6*H[1, 6]^2 + 5*H[2, 1] + 
       24*H[2, 19]) - 32*H[3, 5] - 18*H[3, 8] + 12*H[3, 33] - 12*H[3, 34] + 
     12*H[3, 35] + 24*H[3, 43])/12, (191*H[1, 1]^4)/864 - (43*H[1, 2]^4)/48 + 
    (4420607*H[1, 3])/313200 + (104550619*H[1, 3]^2)/15712200 + 
    (303159887*H[1, 3]^3)/15712200 - (4363*H[1, 3]^4)/1296 - 
    (602747951*H[1, 4]^2)/125697600 + (248324117*H[1, 4]^3)/41899200 + 
    (1688179*H[1, 5])/626400 - (H[1, 3]^2*H[1, 5])/2 - H[1, 3]^3*H[1, 5] - 
    (17649779*H[1, 4]^2*H[1, 5])/2992800 - (H[1, 3]*H[1, 5]^2)/3 - 
    (23*H[1, 3]^2*H[1, 5]^2)/36 + (31616179*H[1, 4]*H[1, 5]^2)/5985600 + 
    (5640332911*H[1, 5]^3)/754185600 - (32*H[1, 3]*H[1, 5]^3)/81 + 
    (11*H[1, 5]^4)/288 + H[1, 1]^3*(1602488707/377092800 + (83*H[1, 3])/108 + 
      (101*H[1, 5])/216 - (11*H[1, 6])/24) + (94040999*H[1, 3]^2*H[1, 6])/
     2094960 - (905*H[1, 3]^3*H[1, 6])/324 - (8786621*H[1, 4]^2*H[1, 6])/
     10474800 + (2*H[1, 3]*H[1, 5]*H[1, 6])/3 + 
    (16*H[1, 3]^2*H[1, 5]*H[1, 6])/9 - (7313153*H[1, 4]*H[1, 5]*H[1, 6])/
     1396640 + (24383579*H[1, 5]^2*H[1, 6])/2618700 + 
    (61*H[1, 3]*H[1, 5]^2*H[1, 6])/54 - (5*H[1, 5]^3*H[1, 6])/324 - 
    (463961297*H[1, 6]^2)/41899200 + (63664079*H[1, 3]*H[1, 6]^2)/5237400 + 
    (407*H[1, 3]^2*H[1, 6]^2)/216 + (781616981*H[1, 5]*H[1, 6]^2)/251395200 - 
    (17*H[1, 3]*H[1, 5]*H[1, 6]^2)/54 - (43*H[1, 5]^2*H[1, 6]^2)/216 - 
    (137626661*H[1, 6]^3)/25139520 + (95*H[1, 3]*H[1, 6]^3)/324 + 
    (5*H[1, 5]*H[1, 6]^3)/72 - (1277*H[1, 6]^4)/2592 + 
    H[1, 2]^3*(-4558287/2793280 + H[1, 3]/12 + (13*H[1, 6])/12) + 
    (49*H[1, 3]*H[2, 1])/24 + (77*H[1, 3]^2*H[2, 1])/432 - 
    (5579393*H[1, 4]*H[2, 1])/2889600 - (1320381163*H[1, 5]*H[2, 1])/
     301674240 - (7*H[1, 3]*H[1, 5]*H[2, 1])/108 - 
    (229*H[1, 5]^2*H[2, 1])/2592 - (2729238329*H[1, 6]*H[2, 1])/251395200 - 
    (47*H[1, 3]*H[1, 6]*H[2, 1])/648 + (41*H[1, 5]*H[1, 6]*H[2, 1])/1296 + 
    (283*H[1, 6]^2*H[2, 1])/2592 - (3121*H[2, 1]^2)/10368 + 
    (115669751*H[2, 2])/125697600 - (8901863*H[1, 4]*H[2, 2])/41899200 - 
    (3*H[1, 6]*H[2, 2])/2 + (104550619*H[2, 3])/15712200 + 
    (16*H[1, 3]*H[2, 3])/3 - (15*H[1, 3]^2*H[2, 3])/8 - 
    (3*H[1, 3]*H[1, 6]*H[2, 3])/4 + (7*H[1, 6]^2*H[2, 3])/8 - 
    (5*H[2, 3]^2)/16 + (359208851*H[2, 4])/62848800 + 
    (20455529*H[1, 4]*H[2, 4])/5237400 + (201878969*H[1, 5]*H[2, 4])/
     41899200 - (46090837*H[1, 6]*H[2, 4])/20949600 + (H[1, 3]*H[2, 6])/3 + 
    (11*H[1, 3]^2*H[2, 6])/18 + (H[1, 3]*H[1, 5]*H[2, 6])/2 - 
    (H[1, 5]^2*H[2, 6])/72 - (5*H[1, 6]*H[2, 6])/6 - 
    (H[1, 3]*H[1, 6]*H[2, 6])/2 + (H[1, 5]*H[1, 6]*H[2, 6])/36 + 
    (H[1, 6]^2*H[2, 6])/72 - (25*H[2, 1]*H[2, 6])/432 + H[2, 6]^2/72 + 
    (5*H[2, 7]^2)/144 + (12138557*H[2, 18])/2513952 + 
    (16412237*H[1, 4]*H[2, 18])/5237400 - (74858123*H[1, 5]*H[2, 18])/
     6983200 + (19146179*H[1, 6]*H[2, 18])/3491600 - 
    (89851079*H[1, 3]*H[2, 19])/2618700 + (95*H[1, 3]^2*H[2, 19])/27 - 
    (16*H[1, 5]^2*H[2, 19])/27 - (25731343*H[1, 6]*H[2, 19])/872900 - 
    (7*H[1, 3]*H[1, 6]*H[2, 19])/27 - (4*H[1, 5]*H[1, 6]*H[2, 19])/9 - 
    (49*H[1, 6]^2*H[2, 19])/27 + (5*H[2, 1]*H[2, 19])/27 + 
    (5*H[2, 3]*H[2, 19])/4 + (5*H[2, 6]*H[2, 19])/9 + (5*H[2, 19]^2)/36 + 
    H[1, 2]^2*(-164297629/12569760 - (25*H[1, 3]^2)/8 - 
      (1688179*H[1, 4])/13966400 + H[1, 5]/3 + 
      H[1, 3]*(87232379/5237400 + (3*H[1, 6])/4) - (35769693*H[1, 6])/
       1745800 - H[1, 6]^2/8 + (2*H[2, 1])/3 + (3*H[2, 3])/8 + 
      (13*H[2, 19])/4) + (H[1, 1]^2*(1003408668 + 3804062697*H[1, 2] - 
       7090086384*H[1, 4] + 33161602545*H[1, 5] + 576114000*H[1, 5]^2 + 
       83798400*H[1, 3]*(9 + 12*H[1, 5] - 34*H[1, 6]) - 4427728866*H[1, 6] - 
       733236000*H[1, 5]*H[1, 6] + 1110328800*H[1, 6]^2 - 82925500*H[2, 1] + 
       534214800*H[2, 6] + 2053060800*H[2, 19]))/2262556800 - 
    (61642433*H[3, 1])/5237400 - (13*H[3, 2])/6 - (25*H[1, 3]*H[3, 2])/18 - 
    (H[1, 5]*H[3, 2])/9 + (H[1, 6]*H[3, 2])/9 + (2815514869*H[3, 5])/
     6983200 + (5345*H[1, 3]*H[3, 5])/162 + (329*H[1, 5]*H[3, 5])/54 - 
    (2969*H[1, 6]*H[3, 5])/162 - (39980537*H[3, 7])/10474800 + 
    (137*H[3, 8])/12 + H[1, 3]*H[3, 8] + (H[1, 6]*H[3, 8])/2 + 
    (172752061*H[3, 28])/15712200 - (5*H[1, 3]*H[3, 28])/9 - 
    (37*H[1, 5]*H[3, 28])/108 + (37*H[1, 6]*H[3, 28])/108 + 
    (186282011*H[3, 30])/15712200 + (10*H[1, 3]*H[3, 30])/27 - 
    (37*H[1, 5]*H[3, 30])/108 - (H[1, 6]*H[3, 30])/36 + 
    (73677911*H[3, 32])/20949600 - (85486579*H[3, 33])/5237400 - 
    (43*H[1, 3]*H[3, 33])/54 + (10*H[1, 5]*H[3, 33])/27 - 
    (119*H[1, 6]*H[3, 33])/54 + (95088479*H[3, 34])/5237400 - 
    (73*H[1, 3]*H[3, 34])/54 - (23*H[1, 6]*H[3, 34])/54 - 
    (5*H[1, 3]*H[3, 35])/2 + H[1, 6]*H[3, 35] - (14666437*H[3, 36])/
     10474800 + (16*H[3, 37])/3 + (10*H[1, 3]*H[3, 37])/9 - 
    H[1, 5]*H[3, 37] + H[3, 38]/3 + H[1, 1]*((-3*H[1, 2]^2)/2 - 
      (11*H[1, 3]^3)/18 + (8786621*H[1, 4]^2)/10474800 - (11*H[1, 5])/4 + 
      (7313153*H[1, 4]*H[1, 5])/1396640 + (9722353*H[1, 5]^2)/3928050 - 
      (5*H[1, 5]^3)/54 - (H[1, 3]^2*(-9 + 52*H[1, 5] - 44*H[1, 6]))/36 - 
      (5225189*H[1, 6])/2513952 + (22637779*H[1, 5]*H[1, 6])/5985600 + 
      (103*H[1, 5]^2*H[1, 6])/216 + (221906633*H[1, 6]^2)/125697600 + 
      (H[1, 5]*H[1, 6]^2)/18 - (19*H[1, 6]^3)/216 + 
      (15654579*H[1, 2]*(2*H[1, 4] - H[1, 5] + H[1, 6]))/13966400 - 
      (2790064283*H[2, 1])/754185600 + (53*H[1, 5]*H[2, 1])/432 - 
      (83*H[1, 6]*H[2, 1])/432 + (3*H[2, 2])/2 + (46090837*H[2, 4])/
       20949600 - (5*H[2, 6])/12 + (17*H[1, 5]*H[2, 6])/36 - 
      (19*H[1, 6]*H[2, 6])/36 + (2724193*H[2, 18])/498800 - 
      (H[1, 3]*(450*H[1, 5]^2 + 432*H[1, 6] - 84*H[1, 5]*H[1, 6] - 
         978*H[1, 6]^2 + 227*H[2, 1] - 576*H[2, 6] - 504*H[2, 19]))/648 + 
      (2*H[2, 19])/3 + (29*H[1, 5]*H[2, 19])/27 - (14*H[1, 6]*H[2, 19])/9 - 
      (5*H[3, 2])/18 + (983*H[3, 5])/54 - (7*H[3, 28])/27 + 
      (17*H[3, 33])/27 + H[3, 34] - H[3, 37]/9 + (7*H[3, 39])/9) + 
    (5*H[1, 3]*H[3, 39])/3 + (10*H[1, 5]*H[3, 39])/9 - 
    (10*H[1, 6]*H[3, 39])/9 + (15779279*H[3, 40])/748200 - 
    (113419379*H[3, 43])/5237400 - H[1, 3]*H[3, 43] + 
    H[1, 2]*((-61*H[1, 3]^3)/12 - (53946937*H[1, 4]^2)/41899200 - 
      (154857611*H[1, 5]^2)/83798400 + 
      (H[1, 4]*(53946937*H[1, 5] - 46963737*H[1, 6]))/20949600 + 
      H[1, 3]^2*(383903137/10474800 - (9*H[1, 6])/4) + 
      (15654579*H[1, 5]*H[1, 6])/13966400 - (1275545969*H[1, 6]^2)/83798400 + 
      (5*H[1, 6]^3)/12 - (2079685487*H[2, 1])/502790400 + 
      (7*H[1, 6]*H[2, 1])/6 + (15654579*H[2, 2])/13966400 + (77*H[2, 3])/12 + 
      (7*H[1, 6]*H[2, 3])/4 + (15654579*H[2, 4])/13966400 - 
      (15654579*H[2, 18])/6983200 - (33587443*H[2, 19])/872900 + 
      (3*H[1, 6]*H[2, 19])/2 + H[1, 3]*((28786493*H[1, 6])/1745800 + 
        (7*H[1, 6]^2)/4 - H[2, 1] - (9*H[2, 3])/4 + (11*H[2, 19])/2) + 
      H[3, 5] - 2*H[3, 8] + 2*H[3, 33] - H[3, 34] + (3*H[3, 35])/2 + 
      5*H[3, 43]) + (105975211*H[3, 45])/20949600 + 
    (14666437*H[3, 48])/20949600 - H[3, 66]/3 + H[4, 10], 
   (22*H[1, 1]^3 - 24*H[1, 3]^3 - 22*H[1, 5]^3 - 
     6*H[1, 1]^2*(H[1, 5] - 6*H[1, 6]) - 144*H[1, 3]^2*H[1, 6] - 
     36*H[1, 5]^2*H[1, 6] - 6*H[1, 5]*H[1, 6]^2 + 24*H[1, 6]^3 + 
     H[1, 1]*(6*H[1, 5]^2 + 6*H[1, 6]^2 - 13*H[2, 1]) + 13*H[1, 5]*H[2, 1] + 
     12*H[1, 6]*H[2, 1] + 36*H[1, 6]*H[2, 6] + 72*H[1, 6]*H[2, 19] + 
     12*H[1, 3]*(-3*H[1, 6]^2 + H[2, 1] + 6*H[2, 19]) - 108*H[3, 2] - 
     108*H[3, 5] - 48*H[3, 28] + 48*H[3, 30] - 72*H[3, 33] - 72*H[3, 34] + 
     72*H[3, 37] + 72*H[3, 39])/72, (11*H[1, 1]^3)/18 - (13*H[1, 2]^3)/12 + 
    H[1, 3]^3/3 + (H[1, 2]^2*H[1, 4])/4 + (13*H[1, 4]^3)/12 + 
    (H[1, 4]^2*H[1, 5])/2 - (5*H[1, 4]*H[1, 5]^2)/4 - (29*H[1, 5]^3)/72 - 
    (H[1, 1]^2*(9*H[1, 2] + 31*H[1, 5] - 30*H[1, 6]))/24 - 
    2*H[1, 3]^2*H[1, 6] + H[1, 4]^2*H[1, 6] + (3*H[1, 4]*H[1, 5]*H[1, 6])/2 - 
    (3*H[1, 5]^2*H[1, 6])/2 - (H[1, 3]*H[1, 6]^2)/2 + 
    (5*H[1, 5]*H[1, 6]^2)/24 - H[1, 6]^3/12 - (H[1, 3]*H[2, 1])/6 - 
    (H[1, 4]*H[2, 1])/24 + (25*H[1, 5]*H[2, 1])/144 + 
    (7*H[1, 6]*H[2, 1])/24 - (H[1, 4]*H[2, 2])/4 - H[1, 4]*H[2, 4] - 
    (3*H[1, 5]*H[2, 4])/4 + (H[1, 6]*H[2, 6])/2 + (5*H[1, 5]*H[2, 18])/2 - 
    H[1, 6]*H[2, 18] + (H[1, 2]*(12*H[1, 4]^2 + 18*H[1, 5]^2 - 
       24*H[1, 4]*(H[1, 5] - H[1, 6]) - 12*H[1, 5]*H[1, 6] + 6*H[1, 6]^2 + 
       23*H[2, 1] - 12*H[2, 2] - 12*H[2, 4] + 24*H[2, 18]))/48 - 
    (H[1, 1]*(36*H[1, 4]^2 + 54*H[1, 4]*H[1, 5] - 51*H[1, 5]^2 + 
       45*H[1, 5]*H[1, 6] - 24*H[1, 6]^2 + 9*H[1, 2]*(2*H[1, 4] - H[1, 5] + 
         H[1, 6]) + 7*H[2, 1] + 36*H[2, 18]))/36 + H[1, 3]*H[2, 19] + 
    H[1, 6]*H[2, 19] - H[3, 1]/2 - (3*H[3, 2])/2 - (89*H[3, 5])/6 + H[3, 7] - 
    H[3, 8] + H[3, 9] - H[3, 28]/3 + (4*H[3, 30])/3 - H[3, 32] - H[3, 33] - 
    H[3, 34] + H[3, 37] - H[3, 45]/2 + H[3, 53], 
   (10*H[1, 1]^3)/9 - (5*H[1, 2]^3)/3 + (8*H[1, 3]^3)/3 - H[1, 4]^3 + 
    H[1, 4]*H[1, 5]^2 + (2*H[1, 5]^3)/9 + (H[1, 1]^2*(6*H[1, 4] + H[1, 5]))/
     3 + H[1, 2]^2*(2*H[1, 3] + H[1, 4] - 2*H[1, 6]) + 5*H[1, 3]^2*H[1, 6] - 
    H[1, 4]^2*H[1, 6] + H[1, 5]^2*H[1, 6] + H[1, 3]*H[1, 6]^2 + 
    (H[1, 5]*H[1, 6]^2)/3 - H[1, 6]^3 + (H[1, 3]*H[2, 1])/3 - 
    (H[1, 4]*H[2, 1])/6 - (11*H[1, 5]*H[2, 1])/36 - (7*H[1, 6]*H[2, 1])/6 - 
    H[1, 4]*H[2, 2] - H[1, 6]*H[2, 2] + H[1, 3]*H[2, 3] + 
    H[1, 1]*(-H[1, 2]^2 + H[1, 4]^2 - H[1, 5]^2/3 - H[1, 6]^2/3 + 
      H[2, 1]/18 + H[2, 2] - 2*H[2, 18]) - 2*H[1, 4]*H[2, 18] + 
    H[1, 2]*(5*H[1, 3]^2 + 2*H[1, 3]*H[1, 6] - 2*H[1, 6]^2 - H[2, 1]/12 + 
      H[2, 3] - 5*H[2, 19]) - 4*H[1, 3]*H[2, 19] - 3*H[1, 6]*H[2, 19] - 
    2*H[3, 1] + (5*H[3, 5])/3 + 2*H[3, 8] + (2*H[3, 28])/3 + H[3, 30]/3 - 
    (3*H[3, 32])/2 - H[3, 33] + 2*H[3, 34] + 2*H[3, 36] + H[3, 37] - 
    H[3, 38] - 3*H[3, 43] - 2*H[3, 45] - H[3, 48]/2 + H[3, 54], 
   (4*H[1, 1]^3 + 10*H[1, 2]^3 + 14*H[1, 3]^3 - 8*H[1, 4]^3 + 4*H[1, 5]^3 + 
     6*H[1, 2]^2*(H[1, 3] - 2*H[1, 6]) + 30*H[1, 3]^2*H[1, 6] + 
     6*H[1, 3]*H[1, 6]^2 - 6*H[1, 6]^3 - 2*H[1, 1]*H[2, 1] + 
     3*H[1, 3]*H[2, 1] + 4*H[1, 4]*H[2, 1] - 2*H[1, 5]*H[2, 1] - 
     4*H[1, 6]*H[2, 1] + 6*H[1, 3]*H[2, 3] + 
     H[1, 2]*(24*H[1, 3]^2 + 12*H[1, 3]*H[1, 6] - 12*H[1, 6]^2 - 7*H[2, 1] + 
       6*H[2, 3] - 24*H[2, 19]) - 24*H[1, 3]*H[2, 19] - 24*H[1, 6]*H[2, 19] + 
     120*H[3, 5] + 12*H[3, 7] - 12*H[3, 9] - 12*H[3, 33] + 12*H[3, 40] - 
     12*H[3, 43] + 12*H[3, 55])/12, (-3*H[1, 1]^3)/4 - (7*H[1, 2]^3)/12 - 
    (11*H[1, 3]^3)/3 - (23*H[1, 4]^3)/4 + (7*H[1, 4]^2*H[1, 5])/2 - 
    (7*H[1, 4]*H[1, 5]^2)/4 - (107*H[1, 5]^3)/24 - 
    (H[1, 1]^2*(9*H[1, 2] - 48*H[1, 4] + 65*H[1, 5] - 6*H[1, 6]))/8 - 
    6*H[1, 3]^2*H[1, 6] - H[1, 4]^2*H[1, 6] + (5*H[1, 4]*H[1, 5]*H[1, 6])/2 - 
    (9*H[1, 5]^2*H[1, 6])/2 - (13*H[1, 5]*H[1, 6]^2)/8 + H[1, 6]^3/4 + 
    H[1, 2]^2*(-2*H[1, 3] + (3*H[1, 4])/4 + 4*H[1, 6]) - 
    (H[1, 3]*H[2, 1])/2 + (29*H[1, 4]*H[2, 1])/24 + 
    (107*H[1, 5]*H[2, 1])/48 + (25*H[1, 6]*H[2, 1])/8 - 
    (3*H[1, 4]*H[2, 2])/4 - 2*H[1, 3]*H[2, 3] - 2*H[1, 4]*H[2, 4] - 
    (11*H[1, 5]*H[2, 4])/4 + (3*H[1, 6]*H[2, 4])/2 + H[1, 6]*H[2, 6] - 
    6*H[1, 4]*H[2, 18] + (11*H[1, 5]*H[2, 18])/2 - 3*H[1, 6]*H[2, 18] - 
    (H[1, 1]*(-8*H[1, 4]^2 + 20*H[1, 4]*H[1, 5] + 16*H[1, 5]^2 + 
       14*H[1, 5]*H[1, 6] + 18*H[1, 6]^2 + 6*H[1, 2]*(2*H[1, 4] - H[1, 5] + 
         H[1, 6]) - 19*H[2, 1] + 12*H[2, 4] + 56*H[2, 18]))/8 - 
    (H[1, 2]*(112*H[1, 3]^2 - 12*H[1, 4]^2 - 18*H[1, 5]^2 + 
       24*H[1, 4]*(H[1, 5] - H[1, 6]) + 32*H[1, 3]*H[1, 6] + 
       12*H[1, 5]*H[1, 6] - 54*H[1, 6]^2 - 15*H[2, 1] + 12*H[2, 2] + 
       32*H[2, 3] + 12*H[2, 4] - 24*H[2, 18] - 96*H[2, 19]))/16 + 
    4*H[1, 3]*H[2, 19] + 2*H[1, 6]*H[2, 19] + 4*H[3, 1] - H[3, 2] - 
    (1489*H[3, 5])/6 + 3*H[3, 7] - 4*H[3, 8] - 6*H[3, 28] - 6*H[3, 30] - 
    (9*H[3, 32])/2 - 2*H[3, 34] + 3*H[3, 36] - H[3, 38] - 14*H[3, 40] + 
    5*H[3, 43] - (11*H[3, 45])/2 - (3*H[3, 48])/2 + H[3, 56], 
   -H[1, 1]^3/12 - H[1, 2]^3/6 + H[1, 4]^3 + 
    (H[1, 2]^2*(H[1, 4] - 2*H[1, 5]))/2 - (H[1, 4]^2*H[1, 5])/2 + 
    H[1, 4]*H[1, 5]^2 + (5*H[1, 5]^3)/6 + 
    (H[1, 1]^2*(6*H[1, 2] - 4*H[1, 4] + 8*H[1, 5] - H[1, 6]))/4 - 
    (H[1, 4]^2*H[1, 6])/2 - H[1, 4]*H[1, 5]*H[1, 6] + 
    (5*H[1, 5]^2*H[1, 6])/4 + (5*H[1, 6]^3)/12 - (H[1, 4]*H[2, 1])/3 - 
    (H[1, 5]*H[2, 1])/4 - (3*H[1, 6]*H[2, 1])/8 + (H[1, 4]*H[2, 2])/2 + 
    H[1, 4]*H[2, 4] + H[1, 5]*H[2, 4] - (H[1, 6]*H[2, 4])/2 + 
    H[1, 2]*(-H[1, 4]^2/2 - H[1, 5]^2 + H[1, 4]*(H[1, 5] - 2*H[1, 6]) + 
      H[1, 5]*H[1, 6] - H[1, 6]^2/2 + H[2, 2] + H[2, 4] - 2*H[2, 18]) + 
    H[1, 4]*H[2, 18] - 2*H[1, 5]*H[2, 18] + H[1, 6]*H[2, 18] + 
    (H[1, 1]*(12*H[1, 4]^2 + 24*H[1, 4]*H[1, 5] - 6*H[1, 5]^2 + 
       24*H[1, 5]*H[1, 6] + 6*H[1, 6]^2 + 24*H[1, 2]*(2*H[1, 4] - H[1, 5] + 
         H[1, 6]) - 11*H[2, 1] + 12*H[2, 4] + 48*H[2, 18]))/24 + 54*H[3, 5] - 
    (3*H[3, 7])/2 + H[3, 28] + H[3, 30] + (3*H[3, 32])/2 - H[3, 36] + 
    3*H[3, 40] + 2*H[3, 45] + H[3, 48]/2 + H[3, 62], 
   (-6*H[1, 1]^3 + 12*H[1, 2]^3 + 40*H[1, 4]^3 + 
     12*H[1, 2]^2*(H[1, 4] - H[1, 5]) - 12*H[1, 4]^2*H[1, 5] + 
     24*H[1, 4]*H[1, 5]^2 + 24*H[1, 5]^3 + 6*H[1, 1]^2*
      (4*H[1, 2] - 4*H[1, 4] + 8*H[1, 5] - H[1, 6]) - 12*H[1, 4]^2*H[1, 6] - 
     24*H[1, 4]*H[1, 5]*H[1, 6] + 30*H[1, 5]^2*H[1, 6] + 10*H[1, 6]^3 - 
     12*H[1, 4]*H[2, 1] - 14*H[1, 5]*H[2, 1] - 9*H[1, 6]*H[2, 1] + 
     12*H[1, 4]*H[2, 2] + 24*H[1, 4]*H[2, 4] + 24*H[1, 5]*H[2, 4] - 
     12*H[1, 6]*H[2, 4] + 24*H[1, 4]*H[2, 18] - 48*H[1, 5]*H[2, 18] + 
     24*H[1, 6]*H[2, 18] - 4*H[1, 2]*(3*H[1, 4]^2 + 3*H[1, 5]^2 - 
       6*H[1, 4]*(H[1, 5] - 2*H[1, 6]) - 6*H[1, 5]*H[1, 6] + 3*H[1, 6]^2 + 
       2*H[2, 1] - 6*H[2, 2] - 6*H[2, 4] + 12*H[2, 18]) + 
     H[1, 1]*(-12*H[1, 2]^2 + 12*H[1, 4]^2 + 24*H[1, 4]*H[1, 5] - 
       6*H[1, 5]^2 + 24*H[1, 5]*H[1, 6] + 6*H[1, 6]^2 + 
       24*H[1, 2]*(2*H[1, 4] - H[1, 5] + H[1, 6]) - 7*H[2, 1] + 12*H[2, 4] + 
       48*H[2, 18]) + 1648*H[3, 5] - 36*H[3, 7] + 24*H[3, 28] + 24*H[3, 30] + 
     60*H[3, 32] - 24*H[3, 36] + 72*H[3, 40] + 72*H[3, 45] + 12*H[3, 48] + 
     24*H[3, 66] + 48*H[3, 76])/48, (37*H[1, 1]^3)/18 - (5*H[1, 2]^3)/2 - 
    (5*H[1, 3]^2)/4 - (2*H[1, 3]^3)/3 + H[1, 4]^2/4 - (7*H[1, 4]^3)/3 + 
    3*H[1, 4]^2*H[1, 5] - 4*H[1, 4]*H[1, 5]^2 - (26*H[1, 5]^3)/9 - 
    (H[1, 1]^2*(3 + 18*H[1, 2] - 72*H[1, 4] + 100*H[1, 5] - 30*H[1, 6]))/12 - 
    (5*H[1, 3]^2*H[1, 6])/2 + (3*H[1, 4]^2*H[1, 6])/2 + 
    5*H[1, 4]*H[1, 5]*H[1, 6] - (9*H[1, 5]^2*H[1, 6])/2 + (3*H[1, 6]^2)/2 - 
    H[1, 3]*H[1, 6]^2 - (H[1, 5]*H[1, 6]^2)/3 - (2*H[1, 6]^3)/3 - 
    (H[1, 2]^2*(2*H[1, 3] - 3*(1 + H[1, 4] + H[1, 6])))/2 - 
    (H[1, 3]*H[2, 1])/6 + (13*H[1, 4]*H[2, 1])/12 + (47*H[1, 5]*H[2, 1])/36 + 
    (5*H[1, 6]*H[2, 1])/4 - H[2, 2]/4 - (3*H[1, 4]*H[2, 2])/2 - 
    (H[1, 6]*H[2, 2])/2 - (5*H[2, 3])/4 - H[2, 4]/2 - 4*H[1, 4]*H[2, 4] - 
    (7*H[1, 5]*H[2, 4])/2 + (H[1, 6]*H[2, 4])/2 - 6*H[1, 4]*H[2, 18] + 
    10*H[1, 5]*H[2, 18] - 5*H[1, 6]*H[2, 18] - 
    (H[1, 1]*(18*H[1, 2]^2 + 54*H[1, 4]^2 + 180*H[1, 4]*H[1, 5] - 
       66*H[1, 5]^2 + 144*H[1, 5]*H[1, 6] + 6*H[1, 6]^2 + 
       36*H[1, 2]*(2*H[1, 4] - H[1, 5] + H[1, 6]) - 43*H[2, 1] - 18*H[2, 2] + 
       18*H[2, 4] + 324*H[2, 18]))/36 + 2*H[1, 3]*H[2, 19] + 
    2*H[1, 6]*H[2, 19] + H[1, 2]*((-3*H[1, 3]^2)/2 + H[1, 4]^2 + 
      (3*H[1, 5]^2)/2 - 2*H[1, 4]*(H[1, 5] - H[1, 6]) - H[1, 3]*H[1, 6] - 
      H[1, 5]*H[1, 6] + H[1, 6]^2 + H[2, 1] - H[2, 2] - H[2, 4] + 
      2*H[2, 18] + 2*H[2, 19]) + (3*H[3, 1])/2 - (355*H[3, 5])/2 + 
    (9*H[3, 7])/2 - H[3, 8] - (8*H[3, 28])/3 - (7*H[3, 30])/3 - 7*H[3, 32] + 
    H[3, 33] - H[3, 34] + 2*H[3, 36] - 9*H[3, 40] + H[3, 43] - 7*H[3, 45] - 
    H[3, 48] - H[3, 66] + H[3, 81], (-25*H[1, 1]^4)/36 - 
    (269*H[1, 2]^4)/108 + (32*H[1, 3]^3)/3 - (83*H[1, 3]^4)/54 - 
    (8*H[1, 4]^3)/3 - H[1, 4]^4/6 + 2*H[1, 4]*H[1, 5]^2 + (14*H[1, 5]^3)/9 + 
    (7*H[1, 5]^4)/18 + (H[1, 2]^3*(-90 + 125*H[1, 3] - 107*H[1, 6]))/27 + 
    20*H[1, 3]^2*H[1, 6] - (62*H[1, 3]^3*H[1, 6])/27 - 2*H[1, 4]^2*H[1, 6] + 
    2*H[1, 5]^2*H[1, 6] - (H[1, 5]^3*H[1, 6])/18 + 4*H[1, 3]*H[1, 6]^2 + 
    (2*H[1, 3]^2*H[1, 6]^2)/3 + (4*H[1, 5]*H[1, 6]^2)/3 - 4*H[1, 6]^3 - 
    (7*H[1, 3]*H[1, 6]^3)/9 - (H[1, 5]*H[1, 6]^3)/3 + (7*H[1, 6]^4)/36 - 
    (H[1, 1]^3*(-80 + 6*H[1, 2] - H[1, 5] + H[1, 6]))/18 - 
    (H[1, 1]^2*(3*H[1, 2]^2 - 48*H[1, 4] - 8*H[1, 5] - H[1, 5]^2 + 
       3*H[1, 5]*H[1, 6] - 3*H[2, 1]))/6 + (4*H[1, 3]*H[2, 1])/3 + 
    (5*H[1, 3]^2*H[2, 1])/18 + (H[1, 4]^2*H[2, 1])/12 - 
    (14*H[1, 5]*H[2, 1])/9 - (H[1, 5]^2*H[2, 1])/6 - (13*H[1, 6]*H[2, 1])/3 - 
    (5*H[1, 3]*H[1, 6]*H[2, 1])/27 + (H[1, 5]*H[1, 6]*H[2, 1])/3 + 
    (167*H[1, 6]^2*H[2, 1])/108 + (538*H[2, 1]^2)/405 - 2*H[1, 4]*H[2, 2] - 
    2*H[1, 6]*H[2, 2] + 4*H[1, 3]*H[2, 3] - (7*H[1, 3]^2*H[2, 3])/3 - 
    (5*H[1, 3]*H[1, 6]*H[2, 3])/3 + (5*H[1, 6]^2*H[2, 3])/6 + 
    (11*H[2, 1]*H[2, 3])/18 - (5*H[2, 3]^2)/12 - (H[2, 1]*H[2, 5])/6 - 
    (2*H[1, 6]^2*H[2, 6])/3 + (H[2, 1]*H[2, 6])/9 + H[2, 7]^2/2 - 
    8*H[1, 4]*H[2, 18] + H[1, 2]^2*((68*H[1, 3]^2)/9 + 2*H[1, 4] - 
      10*H[1, 6] - (19*H[1, 6]^2)/9 + H[1, 3]*(8 + (23*H[1, 6])/9) + 
      (13*H[2, 1])/54 + 2*H[2, 3] - (16*H[2, 19])/3) - 16*H[1, 3]*H[2, 19] + 
    (17*H[1, 3]^2*H[2, 19])/9 - 12*H[1, 6]*H[2, 19] - 
    (4*H[1, 3]*H[1, 6]*H[2, 19])/9 - (10*H[1, 6]^2*H[2, 19])/9 - 
    (19*H[2, 1]*H[2, 19])/18 + (5*H[2, 3]*H[2, 19])/3 - (2*H[2, 19]^2)/3 - 
    8*H[3, 1] + (4*H[1, 6]*H[3, 2])/3 + (112*H[3, 5])/3 + 
    (3224*H[1, 3]*H[3, 5])/27 + (8*H[1, 4]*H[3, 5])/3 + 
    (8*H[1, 5]*H[3, 5])/9 - (3158*H[1, 6]*H[3, 5])/27 + 2*H[3, 7] + 
    8*H[3, 8] + (11*H[1, 3]*H[3, 8])/3 + (8*H[3, 28])/3 + 
    (H[1, 5]*H[3, 28])/3 - (H[1, 6]*H[3, 28])/3 - 
    (H[1, 1]*(36*H[1, 2]^2 + 6*H[1, 2]^3 - 36*H[1, 4]^2 - 12*H[1, 5]^2 - 
       H[1, 5]^3 + 9*H[1, 5]^2*H[1, 6] + 24*H[1, 6]^2 + 6*H[1, 5]*H[1, 6]^2 - 
       2*H[1, 6]^3 + 2*H[2, 1] - 6*H[1, 2]*H[2, 1] - 2*H[1, 5]*H[2, 1] - 
       2*H[1, 6]*H[2, 1] - 36*H[2, 2] + 144*H[2, 18] + 760*H[3, 5] - 
       6*H[3, 30]))/18 + (4*H[3, 30])/3 - (H[1, 6]*H[3, 30])/3 - 6*H[3, 32] - 
    4*H[3, 33] - (16*H[1, 3]*H[3, 33])/9 - (32*H[1, 6]*H[3, 33])/9 + 
    8*H[3, 34] + (20*H[1, 3]*H[3, 34])/9 - (2*H[1, 6]*H[3, 34])/9 - 
    (10*H[1, 3]*H[3, 35])/3 + 4*H[3, 36] - 12*H[3, 43] - 
    (10*H[1, 3]*H[3, 43])/3 + (H[1, 2]*(80*H[1, 3]^3 - 432*H[1, 6]^2 + 
       18*H[1, 6]^3 + 24*H[1, 3]^2*(45 + 13*H[1, 6]) + 
       H[1, 3]*(432*H[1, 6] + 132*H[1, 6]^2 - 49*H[2, 1] - 18*H[2, 3] - 
         192*H[2, 19]) + H[1, 6]*(-43*H[2, 1] + 90*H[2, 3] - 132*H[2, 19]) + 
       2*(-36*H[2, 1] + 108*H[2, 3] - 540*H[2, 19] - 1340*H[3, 5] + 
         63*H[3, 8] - 24*H[3, 33] + 66*H[3, 34] + 90*H[3, 35] + 
         18*H[3, 43])))/54 - 4*H[3, 45] - 2*H[3, 48] + (2*H[4, 22])/3, 
   SQRT2*(H[4, 2] - 2*H[4, 3]), H[4, 1]/SQRT3, (95*H[1, 1]^4)/108 - 
    (425*H[1, 2]^4)/72 + (4420607*H[1, 3])/156600 + 
    (96684097*H[1, 3]^2)/3928050 + (230709187*H[1, 3]^3)/7856100 + 
    (68591*H[1, 3]^4)/2592 - (602747951*H[1, 4]^2)/62848800 + 
    (337359917*H[1, 4]^3)/20949600 + H[1, 4]^4/2 + (1688179*H[1, 5])/313200 - 
    (5*H[1, 3]^2*H[1, 5])/2 - (7*H[1, 3]^3*H[1, 5])/3 - 
    (15405179*H[1, 4]^2*H[1, 5])/1496400 - (2*H[1, 3]*H[1, 5]^2)/3 - 
    (127*H[1, 3]^2*H[1, 5]^2)/144 + (15903979*H[1, 4]*H[1, 5]^2)/2992800 + 
    (5090405911*H[1, 5]^3)/377092800 - (767*H[1, 3]*H[1, 5]^3)/648 - 
    (263*H[1, 5]^4)/288 + H[1, 2]^3*(11000257/12569760 + (773*H[1, 3])/18 - 
      H[1, 5]/3 - (1043*H[1, 6])/18) + H[1, 1]^3*(1335381307/188546400 + 
      H[1, 2]/6 + (131*H[1, 3])/216 + (175*H[1, 5])/216 - (7*H[1, 6])/8) + 
    (80947499*H[1, 3]^2*H[1, 6])/1047480 + (15295*H[1, 3]^3*H[1, 6])/648 + 
    (14781679*H[1, 4]^2*H[1, 6])/5237400 + (4*H[1, 3]*H[1, 5]*H[1, 6])/3 - 
    (53*H[1, 3]^2*H[1, 5]*H[1, 6])/72 - (4170713*H[1, 4]*H[1, 5]*H[1, 6])/
     698320 + (9245752*H[1, 5]^2*H[1, 6])/654675 + 
    (401*H[1, 3]*H[1, 5]^2*H[1, 6])/216 + (143*H[1, 5]^3*H[1, 6])/1296 - 
    (2102424491*H[1, 6]^2)/62848800 + (58426679*H[1, 3]*H[1, 6]^2)/2618700 - 
    (3001*H[1, 3]^2*H[1, 6]^2)/108 + (954451181*H[1, 5]*H[1, 6]^2)/
     125697600 - (259*H[1, 3]*H[1, 5]*H[1, 6]^2)/216 - 
    (743*H[1, 5]^2*H[1, 6]^2)/864 - (81411901*H[1, 6]^3)/12569760 - 
    (4915*H[1, 3]*H[1, 6]^3)/162 + (13*H[1, 5]*H[1, 6]^3)/36 + 
    (7943*H[1, 6]^4)/2592 + (151*H[1, 3]*H[2, 1])/36 + 
    (2581*H[1, 3]^2*H[2, 1])/432 - (5037593*H[1, 4]*H[2, 1])/1444800 - 
    (H[1, 4]^2*H[2, 1])/4 - (1185256243*H[1, 5]*H[2, 1])/150837120 - 
    (35*H[1, 3]*H[1, 5]*H[2, 1])/432 + (1303*H[1, 5]^2*H[2, 1])/2592 - 
    (2517996529*H[1, 6]*H[2, 1])/125697600 - (4069*H[1, 3]*H[1, 6]*H[2, 1])/
     648 + (421*H[1, 5]*H[1, 6]*H[2, 1])/1296 + (18667*H[1, 6]^2*H[2, 1])/
     1296 + (370727*H[2, 1]^2)/51840 + (115669751*H[2, 2])/62848800 + 
    (6810337*H[1, 4]*H[2, 2])/20949600 - (3*H[1, 6]*H[2, 2])/2 + 
    (96684097*H[2, 3])/3928050 + (23*H[1, 3]*H[2, 3])/3 + 
    4*H[1, 3]^2*H[2, 3] - (3*H[1, 5]*H[2, 3])/2 + (H[1, 5]^2*H[2, 3])/2 - 
    (3*H[1, 3]*H[1, 6]*H[2, 3])/2 + (7*H[1, 6]^2*H[2, 3])/4 + 
    (71*H[2, 1]*H[2, 3])/12 - (5*H[2, 3]^2)/8 + (359208851*H[2, 4])/
     31424400 + (12599429*H[1, 4]*H[2, 4])/2618700 + 
    (154742369*H[1, 5]*H[2, 4])/20949600 - (46090837*H[1, 6]*H[2, 4])/
     10474800 + (H[2, 1]*H[2, 5])/8 + (2*H[1, 3]*H[2, 6])/3 - 
    (59*H[1, 3]^2*H[2, 6])/72 + H[1, 3]*H[1, 5]*H[2, 6] - 
    (7*H[1, 5]^2*H[2, 6])/36 - (5*H[1, 6]*H[2, 6])/3 - 
    H[1, 3]*H[1, 6]*H[2, 6] + (7*H[1, 5]*H[1, 6]*H[2, 6])/18 + 
    (13*H[1, 6]^2*H[2, 6])/9 - (71*H[2, 1]*H[2, 6])/432 + (7*H[2, 6]^2)/36 - 
    (49*H[2, 7]^2)/288 + (12138557*H[2, 18])/1256976 + 
    (32124437*H[1, 4]*H[2, 18])/2618700 - (48671123*H[1, 5]*H[2, 18])/
     3491600 + (13908779*H[1, 6]*H[2, 18])/1745800 + 
    H[1, 2]^2*(-78450563/2094960 + (340*H[1, 3]^2)/3 - 
      (6925579*H[1, 4])/6983200 + (13*H[1, 5])/6 - H[1, 5]^2/2 - 
      (30095843*H[1, 6])/872900 - (223*H[1, 6]^2)/6 + 
      H[1, 3]*(74138879/2618700 + (77*H[1, 6])/6) - (643*H[2, 1])/72 + 
      (29*H[2, 3])/2 - 97*H[2, 19]) - (76757579*H[1, 3]*H[2, 19])/1309350 - 
    (7315*H[1, 3]^2*H[2, 19])/216 + 3*H[1, 3]*H[1, 5]*H[2, 19] - 
    (41*H[1, 5]^2*H[2, 19])/108 - (22676193*H[1, 6]*H[2, 19])/436450 - 
    (1715*H[1, 3]*H[1, 6]*H[2, 19])/108 + (23*H[1, 5]*H[1, 6]*H[2, 19])/18 + 
    (3071*H[1, 6]^2*H[2, 19])/216 - (977*H[2, 1]*H[2, 19])/432 + 
    (5*H[2, 3]*H[2, 19])/2 + (16*H[2, 6]*H[2, 19])/9 - (211*H[2, 19]^2)/72 + 
    H[1, 1]^2*(9290821/10474800 + (31251537*H[1, 2])/13966400 + 
      (3*H[1, 2]^2)/4 - (17*H[1, 3]^2)/16 - (32124437*H[1, 4])/2618700 + 
      (620654221*H[1, 5])/25139520 + (191*H[1, 5]^2)/864 + 
      (H[1, 3]*(144 + 57*H[1, 5] - 343*H[1, 6]))/216 - 
      (34858379*H[1, 6])/20949600 + (11*H[1, 5]*H[1, 6])/432 + 
      (995*H[1, 6]^2)/864 - (73*H[2, 1])/162 - H[2, 3]/2 + (31*H[2, 6])/72 + 
      (175*H[2, 19])/108) - (49858283*H[3, 1])/2618700 - (13*H[3, 2])/3 - 
    (61*H[1, 3]*H[3, 2])/36 - (19*H[1, 5]*H[3, 2])/18 - 
    (22*H[1, 6]*H[3, 2])/9 + (24620364221*H[3, 5])/31424400 + 
    (264239*H[1, 3]*H[3, 5])/324 + 10*H[1, 4]*H[3, 5] - 
    (427*H[1, 5]*H[3, 5])/27 - (112549*H[1, 6]*H[3, 5])/162 - 
    (32124437*H[3, 7])/5237400 + (47*H[3, 8])/2 + (83*H[1, 3]*H[3, 8])/2 - 
    H[1, 5]*H[3, 8] + 3*H[1, 6]*H[3, 8] + (164895961*H[3, 28])/7856100 + 
    (H[1, 3]*H[3, 28])/18 - (289*H[1, 5]*H[3, 28])/216 + 
    (199*H[1, 6]*H[3, 28])/216 + (194138111*H[3, 30])/7856100 + 
    (32*H[1, 3]*H[3, 30])/27 - (163*H[1, 5]*H[3, 30])/216 + 
    (11*H[1, 6]*H[3, 30])/72 + (89390111*H[3, 32])/10474800 - 
    (80249179*H[3, 33])/2618700 - (1889*H[1, 3]*H[3, 33])/54 + 
    (41*H[1, 5]*H[3, 33])/27 - (419*H[1, 6]*H[3, 33])/27 + 
    (81994979*H[3, 34])/2618700 + (269*H[1, 3]*H[3, 34])/108 - 
    (3*H[1, 5]*H[3, 34])/2 - (2633*H[1, 6]*H[3, 34])/108 - 
    13*H[1, 3]*H[3, 35] - (30378637*H[3, 36])/5237400 + (32*H[3, 37])/3 + 
    (32*H[1, 3]*H[3, 37])/9 - 2*H[1, 5]*H[3, 37] + (2*H[3, 38])/3 + 
    H[1, 1]*((-3*H[1, 2]^2)/2 + H[1, 2]^3/2 + (37*H[1, 3]^3)/36 - 
      (14781679*H[1, 4]^2)/5237400 - (11*H[1, 5])/2 + 
      (4170713*H[1, 4]*H[1, 5])/698320 + (33192881*H[1, 5]^2)/3928050 + 
      (19*H[1, 5]^3)/432 - (H[1, 3]^2*(-36 + 61*H[1, 5] - 377*H[1, 6]))/72 - 
      (5225189*H[1, 6])/1256976 + (11414779*H[1, 5]*H[1, 6])/2992800 + 
      (173*H[1, 5]^2*H[1, 6])/216 + (394740833*H[1, 6]^2)/62848800 + 
      (19*H[1, 5]*H[1, 6]^2)/144 - (143*H[1, 6]^3)/216 + 
      (H[1, 2]*(62503074*H[1, 4] - 31251537*H[1, 5] + 31251537*H[1, 6] - 
         6983200*H[2, 1]))/20949600 - (2962898483*H[2, 1])/377092800 + 
      (5*H[1, 5]*H[2, 1])/216 - (113*H[1, 6]*H[2, 1])/216 + (3*H[2, 2])/2 + 
      (46090837*H[2, 4])/10474800 - (5*H[2, 6])/6 + (11*H[1, 5]*H[2, 6])/18 - 
      (25*H[1, 6]*H[2, 6])/18 + (3472393*H[2, 18])/249400 + (4*H[2, 19])/3 + 
      (19*H[1, 5]*H[2, 19])/27 - (77*H[1, 6]*H[2, 19])/18 - 
      (H[1, 3]*(666*H[1, 5]^2 + 1728*H[1, 6] + 348*H[1, 5]*H[1, 6] - 
         3138*H[1, 6]^2 + 713*H[2, 1] - 576*H[2, 6] + 2736*H[2, 19]))/1296 + 
      (31*H[3, 2])/36 + (5867*H[3, 5])/108 + H[3, 8] - (5*H[3, 28])/108 - 
      (7*H[3, 30])/12 + (53*H[3, 33])/54 + (5*H[3, 34])/2 - (14*H[3, 37])/9 + 
      (7*H[3, 39])/18) - (H[1, 3]*H[3, 39])/6 + (55*H[1, 5]*H[3, 39])/18 - 
    (37*H[1, 6]*H[3, 39])/18 + (15779279*H[3, 40])/374100 + 
    (H[1, 2]*(23016627200*H[1, 3]^3 - 458816844*H[1, 4]^2 - 
       646326066*H[1, 5]^2 + 24*H[1, 4]*(38234737*H[1, 5] - 
         31251537*H[1, 6]) + 375018444*H[1, 5]*H[1, 6] - 
       6008732214*H[1, 6]^2 - 5991585600*H[1, 6]^3 + 
       48*H[1, 3]^2*(309706637 + 637217000*H[1, 6]) - 2067464887*H[2, 1] + 
       41899200*H[1, 5]*H[2, 1] - 6166165600*H[1, 6]*H[2, 1] + 
       375018444*H[2, 2] + 2304456000*H[2, 3] + 377092800*H[1, 6]*H[2, 3] + 
       375018444*H[2, 4] - 750036888*H[2, 18] + 
       32*H[1, 3]*(219797937*H[1, 6] + 13093500*H[1, 6]^2 + 
         218225*(161*H[2, 1] + 990*H[2, 3] - 4584*H[2, 19])) - 
       16078229568*H[2, 19] - 17011075200*H[1, 6]*H[2, 19] - 
       98658649600*H[3, 5] + 13952433600*H[3, 8] - 7374259200*H[3, 33] + 
       8966428800*H[3, 34] - 2765347200*H[3, 35] - 17849059200*H[3, 43]))/
     251395200 - (92469779*H[3, 43])/2618700 - 43*H[1, 3]*H[3, 43] - 
    2*H[1, 6]*H[3, 43] + (90263011*H[3, 45])/10474800 + 
    (30378637*H[3, 48])/10474800 - (2*H[3, 66])/3 - (31693*H[4, 9])/1764 - 
    (773*H[4, 20])/49, SQRT2*H[4, 7]}}}


==> anc/bbqqH/FiniteRemainder_bbqqH_2L_nf0_++-+.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{y[1] -> ex[3], y[2] -> ex[4], y[3] -> -(ex[2]*ex[3]) + ex[4] + ex[3]*ex[4], 
  y[4] -> -(ex[2]*ex[3]) - ex[2]^2*ex[3] + ex[4] + ex[3]*ex[4] + 
    ex[2]*ex[3]*ex[4], y[5] -> -ex[2] + ex[4]*ex[5], 
  y[6] -> -ex[2] + ex[4] - ex[6], y[7] -> 1 + ex[3], 
  y[8] -> -ex[4] - ex[3]*ex[4] - 2*ex[2]*ex[3]*ex[4] + 
    ex[2]*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6], y[9] -> ex[2], 
  y[10] -> ex[2] - ex[4], y[11] -> -ex[4] - 2*ex[2]*ex[3]*ex[4] + 
    ex[3]*ex[4]^2 + ex[2]*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6] - 
    ex[3]*ex[4]*ex[6], y[12] -> ex[2]*ex[3] - ex[4] - ex[3]*ex[4], 
  y[13] -> ex[2]*ex[3] + ex[2]^2*ex[3] - ex[4] - ex[3]*ex[4] - 
    ex[2]*ex[3]*ex[4], y[14] -> ex[2]*ex[3] - ex[4] - ex[3]*ex[4] - 
    ex[2]*ex[3]*ex[4] + ex[2]*ex[3]*ex[4]*ex[5], 
  y[15] -> -146569*ex[2]^2*ex[3] + 120469*ex[2]*ex[4] + 
    293138*ex[2]*ex[3]*ex[4] - 146569*ex[4]^2 - 146569*ex[3]*ex[4]^2 + 
    146569*ex[2]^2*ex[3]*ex[6] - 146569*ex[2]*ex[3]*ex[4]*ex[6], 
  y[16] -> 1 + ex[3] + ex[2]*ex[3], 
  y[17] -> -(ex[2]^2*ex[3]) - ex[2]^2*ex[3]^2 - ex[2]^3*ex[3]^2 + 
    ex[2]*ex[4] - ex[2]^2*ex[4] + 12*ex[2]*ex[3]*ex[4] - 
    10*ex[2]^3*ex[3]*ex[4] + 11*ex[2]*ex[3]^2*ex[4] + 
    11*ex[2]^2*ex[3]^2*ex[4] - 10*ex[4]^2 + 10*ex[2]*ex[4]^2 - 
    20*ex[3]*ex[4]^2 + 10*ex[2]^2*ex[3]*ex[4]^2 - 10*ex[3]^2*ex[4]^2 - 
    10*ex[2]*ex[3]^2*ex[4]^2, y[18] -> -(ex[2]*ex[3]) + ex[4] + ex[3]*ex[4] + 
    ex[2]*ex[3]*ex[6], y[19] -> -2*ex[2]*ex[4] + ex[4]^2 + 
    ex[2]*ex[4]*ex[5] + ex[2]*ex[6] - ex[4]*ex[6], 
  y[20] -> -1 - ex[2]*ex[3] + ex[3]*ex[4] - ex[3]*ex[6], y[21] -> 1 + ex[2], 
  y[22] -> 8*ex[2]^2*ex[3]^2 + 11*ex[2]^3*ex[3]^2 + 3*ex[2]^4*ex[3]^2 - 
    11*ex[2]*ex[3]*ex[4] - 8*ex[2]^2*ex[3]*ex[4] - 11*ex[2]*ex[3]^2*ex[4] - 
    14*ex[2]^2*ex[3]^2*ex[4] - 3*ex[2]^3*ex[3]^2*ex[4] + 3*ex[4]^2 + 
    6*ex[3]*ex[4]^2 + 3*ex[2]*ex[3]*ex[4]^2 + 3*ex[3]^2*ex[4]^2 + 
    3*ex[2]*ex[3]^2*ex[4]^2, y[23] -> 1 + ex[4] - ex[6], 
  y[24] -> 1 + ex[2]*ex[3] - ex[3]*ex[4] + ex[3]*ex[6], 
  y[25] -> ex[2]^2*ex[3] - ex[4] - 2*ex[2]*ex[3]*ex[4] + ex[3]*ex[4]^2 + 
    ex[2]*ex[3]*ex[6] - ex[3]*ex[4]*ex[6], 
  y[26] -> -6*ex[2]^3*ex[3]^3 - 6*ex[2]^4*ex[3]^3 + 9*ex[2]^2*ex[3]^2*ex[4] - 
    ex[2]^3*ex[3]^2*ex[4] - 6*ex[2]^4*ex[3]^2*ex[4] + 
    18*ex[2]^2*ex[3]^3*ex[4] + 12*ex[2]^3*ex[3]^3*ex[4] - 
    6*ex[2]^4*ex[3]^3*ex[4] + 7*ex[2]^2*ex[3]*ex[4]^2 - 
    18*ex[2]*ex[3]^2*ex[4]^2 + 19*ex[2]^2*ex[3]^2*ex[4]^2 + 
    20*ex[2]^3*ex[3]^2*ex[4]^2 - 3*ex[2]^4*ex[3]^2*ex[4]^2 - 
    18*ex[2]*ex[3]^3*ex[4]^2 + 18*ex[2]^3*ex[3]^3*ex[4]^2 - 3*ex[4]^3 - 
    18*ex[2]*ex[3]*ex[4]^3 + ex[2]^2*ex[3]*ex[4]^3 + 9*ex[3]^2*ex[4]^3 - 
    30*ex[2]*ex[3]^2*ex[4]^3 - 14*ex[2]^2*ex[3]^2*ex[4]^3 + 
    9*ex[2]^3*ex[3]^2*ex[4]^3 + 6*ex[3]^3*ex[4]^3 - 
    12*ex[2]*ex[3]^3*ex[4]^3 - 18*ex[2]^2*ex[3]^3*ex[4]^3 + 6*ex[3]*ex[4]^4 - 
    6*ex[2]*ex[3]*ex[4]^4 + 12*ex[3]^2*ex[4]^4 - 6*ex[2]^2*ex[3]^2*ex[4]^4 + 
    6*ex[3]^3*ex[4]^4 + 6*ex[2]*ex[3]^3*ex[4]^4 + 6*ex[2]^3*ex[3]^3*ex[6] + 
    6*ex[2]^4*ex[3]^3*ex[6] - 12*ex[2]^2*ex[3]^2*ex[4]*ex[6] - 
    5*ex[2]^3*ex[3]^2*ex[4]*ex[6] + 3*ex[2]^4*ex[3]^2*ex[4]*ex[6] - 
    18*ex[2]^2*ex[3]^3*ex[4]*ex[6] - 18*ex[2]^3*ex[3]^3*ex[4]*ex[6] + 
    6*ex[2]*ex[3]*ex[4]^2*ex[6] - ex[2]^2*ex[3]*ex[4]^2*ex[6] + 
    24*ex[2]*ex[3]^2*ex[4]^2*ex[6] + 5*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] - 
    9*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] + 18*ex[2]*ex[3]^3*ex[4]^2*ex[6] + 
    18*ex[2]^2*ex[3]^3*ex[4]^2*ex[6] - 6*ex[3]*ex[4]^3*ex[6] + 
    6*ex[2]*ex[3]*ex[4]^3*ex[6] - 12*ex[3]^2*ex[4]^3*ex[6] + 
    6*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] - 6*ex[3]^3*ex[4]^3*ex[6] - 
    6*ex[2]*ex[3]^3*ex[4]^3*ex[6], 
  y[27] -> 2*ex[2]^3*ex[3]^2 - 3*ex[2]^4*ex[3]^2 + 4*ex[2]^4*ex[3]^3 - 
    3*ex[2]^5*ex[3]^3 - 4*ex[2]*ex[3]*ex[4] + 6*ex[2]^2*ex[3]*ex[4] - 
    12*ex[2]^2*ex[3]^2*ex[4] + 19*ex[2]^3*ex[3]^2*ex[4] - 
    16*ex[2]^3*ex[3]^3*ex[4] + 18*ex[2]^4*ex[3]^3*ex[4] - 3*ex[4]^2 + 
    4*ex[3]*ex[4]^2 - 18*ex[2]*ex[3]*ex[4]^2 + 18*ex[2]*ex[3]^2*ex[4]^2 - 
    44*ex[2]^2*ex[3]^2*ex[4]^2 + 24*ex[2]^2*ex[3]^3*ex[4]^2 - 
    42*ex[2]^3*ex[3]^3*ex[4]^2 + 12*ex[3]*ex[4]^3 - 8*ex[3]^2*ex[4]^3 + 
    43*ex[2]*ex[3]^2*ex[4]^3 - 16*ex[2]*ex[3]^3*ex[4]^3 + 
    48*ex[2]^2*ex[3]^3*ex[4]^3 - 15*ex[3]^2*ex[4]^4 + 4*ex[3]^3*ex[4]^4 - 
    27*ex[2]*ex[3]^3*ex[4]^4 + 6*ex[3]^3*ex[4]^5 + 2*ex[2]^2*ex[3]^2*ex[6] - 
    7*ex[2]^3*ex[3]^2*ex[6] + 8*ex[2]^3*ex[3]^3*ex[6] - 
    12*ex[2]^4*ex[3]^3*ex[6] + 9*ex[2]*ex[3]*ex[4]*ex[6] - 
    10*ex[2]*ex[3]^2*ex[4]*ex[6] + 39*ex[2]^2*ex[3]^2*ex[4]*ex[6] - 
    24*ex[2]^2*ex[3]^3*ex[4]*ex[6] + 54*ex[2]^3*ex[3]^3*ex[4]*ex[6] - 
    12*ex[3]*ex[4]^2*ex[6] + 8*ex[3]^2*ex[4]^2*ex[6] - 
    62*ex[2]*ex[3]^2*ex[4]^2*ex[6] + 24*ex[2]*ex[3]^3*ex[4]^2*ex[6] - 
    90*ex[2]^2*ex[3]^3*ex[4]^2*ex[6] + 30*ex[3]^2*ex[4]^3*ex[6] - 
    8*ex[3]^3*ex[4]^3*ex[6] + 66*ex[2]*ex[3]^3*ex[4]^3*ex[6] - 
    18*ex[3]^3*ex[4]^4*ex[6] - 4*ex[2]^2*ex[3]^2*ex[6]^2 + 
    4*ex[2]^2*ex[3]^3*ex[6]^2 - 15*ex[2]^3*ex[3]^3*ex[6]^2 + 
    19*ex[2]*ex[3]^2*ex[4]*ex[6]^2 - 8*ex[2]*ex[3]^3*ex[4]*ex[6]^2 + 
    48*ex[2]^2*ex[3]^3*ex[4]*ex[6]^2 - 15*ex[3]^2*ex[4]^2*ex[6]^2 + 
    4*ex[3]^3*ex[4]^2*ex[6]^2 - 51*ex[2]*ex[3]^3*ex[4]^2*ex[6]^2 + 
    18*ex[3]^3*ex[4]^3*ex[6]^2 - 6*ex[2]^2*ex[3]^3*ex[6]^3 + 
    12*ex[2]*ex[3]^3*ex[4]*ex[6]^3 - 6*ex[3]^3*ex[4]^2*ex[6]^3, 
  y[28] -> ex[2] - ex[4]*ex[5], y[29] -> ex[2] - ex[4] + ex[6], 
  y[30] -> 6*ex[2]^6*ex[3]^4 + 6*ex[2]^7*ex[3]^4 - 8*ex[2]^4*ex[3]^3*ex[4] - 
    10*ex[2]^5*ex[3]^3*ex[4] + 7*ex[2]^6*ex[3]^3*ex[4] + 
    6*ex[2]^7*ex[3]^3*ex[4] - 36*ex[2]^5*ex[3]^4*ex[4] - 
    30*ex[2]^6*ex[3]^4*ex[4] + 6*ex[2]^7*ex[3]^4*ex[4] + 
    2*ex[2]^3*ex[3]^2*ex[4]^2 - 16*ex[2]^4*ex[3]^2*ex[4]^2 - 
    15*ex[2]^5*ex[3]^2*ex[4]^2 + 32*ex[2]^3*ex[3]^3*ex[4]^2 + 
    41*ex[2]^4*ex[3]^3*ex[4]^2 - 38*ex[2]^5*ex[3]^3*ex[4]^2 - 
    26*ex[2]^6*ex[3]^3*ex[4]^2 + 3*ex[2]^7*ex[3]^3*ex[4]^2 + 
    90*ex[2]^4*ex[3]^4*ex[4]^2 + 54*ex[2]^5*ex[3]^4*ex[4]^2 - 
    36*ex[2]^6*ex[3]^4*ex[4]^2 + 9*ex[2]^2*ex[3]*ex[4]^3 + 
    12*ex[2]^3*ex[3]*ex[4]^3 - 17*ex[2]^2*ex[3]^2*ex[4]^3 + 
    37*ex[2]^3*ex[3]^2*ex[4]^3 + 39*ex[2]^4*ex[3]^2*ex[4]^3 - 
    6*ex[2]^5*ex[3]^2*ex[4]^3 - 48*ex[2]^2*ex[3]^3*ex[4]^3 - 
    64*ex[2]^3*ex[3]^3*ex[4]^3 + 94*ex[2]^4*ex[3]^3*ex[4]^3 + 
    53*ex[2]^5*ex[3]^3*ex[4]^3 - 12*ex[2]^6*ex[3]^3*ex[4]^3 - 
    120*ex[2]^3*ex[3]^4*ex[4]^3 - 30*ex[2]^4*ex[3]^4*ex[4]^3 + 
    90*ex[2]^5*ex[3]^4*ex[4]^3 - 3*ex[2]*ex[4]^4 - 7*ex[2]*ex[3]*ex[4]^4 - 
    16*ex[2]^2*ex[3]*ex[4]^4 + 3*ex[2]^3*ex[3]*ex[4]^4 + 
    28*ex[2]*ex[3]^2*ex[4]^4 - 42*ex[2]^2*ex[3]^2*ex[4]^4 - 
    54*ex[2]^3*ex[3]^2*ex[4]^4 + 10*ex[2]^4*ex[3]^2*ex[4]^4 + 
    32*ex[2]*ex[3]^3*ex[4]^4 + 46*ex[2]^2*ex[3]^3*ex[4]^4 - 
    136*ex[2]^3*ex[3]^3*ex[4]^4 - 72*ex[2]^4*ex[3]^3*ex[4]^4 + 
    18*ex[2]^5*ex[3]^3*ex[4]^4 + 90*ex[2]^2*ex[3]^4*ex[4]^4 - 
    30*ex[2]^3*ex[3]^4*ex[4]^4 - 120*ex[2]^4*ex[3]^4*ex[4]^4 + 3*ex[4]^5 - 
    2*ex[3]*ex[4]^5 + 15*ex[2]*ex[3]*ex[4]^5 + 2*ex[2]^2*ex[3]*ex[4]^5 - 
    13*ex[3]^2*ex[4]^5 + 37*ex[2]*ex[3]^2*ex[4]^5 + 
    57*ex[2]^2*ex[3]^2*ex[4]^5 + ex[2]^3*ex[3]^2*ex[4]^5 - 
    8*ex[3]^3*ex[4]^5 - 14*ex[2]*ex[3]^3*ex[4]^5 + 
    119*ex[2]^2*ex[3]^3*ex[4]^5 + 68*ex[2]^3*ex[3]^3*ex[4]^5 - 
    12*ex[2]^4*ex[3]^3*ex[4]^5 - 36*ex[2]*ex[3]^4*ex[4]^5 + 
    54*ex[2]^2*ex[3]^4*ex[4]^5 + 90*ex[2]^3*ex[3]^4*ex[4]^5 - 
    11*ex[3]*ex[4]^6 - 5*ex[2]*ex[3]*ex[4]^6 - 16*ex[3]^2*ex[4]^6 - 
    33*ex[2]*ex[3]^2*ex[4]^6 - 8*ex[2]^2*ex[3]^2*ex[4]^6 + ex[3]^3*ex[4]^6 - 
    58*ex[2]*ex[3]^3*ex[4]^6 - 38*ex[2]^2*ex[3]^3*ex[4]^6 + 
    3*ex[2]^3*ex[3]^3*ex[4]^6 + 6*ex[3]^4*ex[4]^6 - 
    30*ex[2]*ex[3]^4*ex[4]^6 - 36*ex[2]^2*ex[3]^4*ex[4]^6 + 
    6*ex[3]^2*ex[4]^7 + 3*ex[2]*ex[3]^2*ex[4]^7 + 12*ex[3]^3*ex[4]^7 + 
    9*ex[2]*ex[3]^3*ex[4]^7 + 6*ex[3]^4*ex[4]^7 + 6*ex[2]*ex[3]^4*ex[4]^7 + 
    12*ex[2]^5*ex[3]^4*ex[6] + 6*ex[2]^6*ex[3]^4*ex[6] - 
    6*ex[2]^7*ex[3]^4*ex[6] - 8*ex[2]^3*ex[3]^3*ex[4]*ex[6] - 
    11*ex[2]^4*ex[3]^3*ex[4]*ex[6] + 17*ex[2]^5*ex[3]^3*ex[4]*ex[6] + 
    8*ex[2]^6*ex[3]^3*ex[4]*ex[6] - 3*ex[2]^7*ex[3]^3*ex[4]*ex[6] - 
    60*ex[2]^4*ex[3]^4*ex[4]*ex[6] - 12*ex[2]^5*ex[3]^4*ex[4]*ex[6] + 
    48*ex[2]^6*ex[3]^4*ex[4]*ex[6] + 13*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] - 
    5*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] - 9*ex[2]^4*ex[3]^2*ex[4]^2*ex[6] + 
    6*ex[2]^5*ex[3]^2*ex[4]^2*ex[6] + 24*ex[2]^2*ex[3]^3*ex[4]^2*ex[6] + 
    35*ex[2]^3*ex[3]^3*ex[4]^2*ex[6] - 95*ex[2]^4*ex[3]^3*ex[4]^2*ex[6] - 
    46*ex[2]^5*ex[3]^3*ex[4]^2*ex[6] + 15*ex[2]^6*ex[3]^3*ex[4]^2*ex[6] + 
    120*ex[2]^3*ex[3]^4*ex[4]^2*ex[6] - 30*ex[2]^4*ex[3]^4*ex[4]^2*ex[6] - 
    150*ex[2]^5*ex[3]^4*ex[4]^2*ex[6] - 2*ex[2]*ex[3]*ex[4]^3*ex[6] + 
    4*ex[2]^2*ex[3]*ex[4]^3*ex[6] - 3*ex[2]^3*ex[3]*ex[4]^3*ex[6] - 
    26*ex[2]*ex[3]^2*ex[4]^3*ex[6] + 42*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] + 
    60*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] - 8*ex[2]^4*ex[3]^2*ex[4]^3*ex[6] - 
    24*ex[2]*ex[3]^3*ex[4]^3*ex[6] - 39*ex[2]^2*ex[3]^3*ex[4]^3*ex[6] + 
    219*ex[2]^3*ex[3]^3*ex[4]^3*ex[6] + 117*ex[2]^4*ex[3]^3*ex[4]^3*ex[6] - 
    27*ex[2]^5*ex[3]^3*ex[4]^3*ex[6] - 120*ex[2]^2*ex[3]^4*ex[4]^3*ex[6] + 
    120*ex[2]^3*ex[3]^4*ex[4]^3*ex[6] + 240*ex[2]^4*ex[3]^4*ex[4]^3*ex[6] - 
    3*ex[4]^4*ex[6] + 2*ex[3]*ex[4]^4*ex[6] - 26*ex[2]*ex[3]*ex[4]^4*ex[6] - 
    7*ex[2]^2*ex[3]*ex[4]^4*ex[6] + 13*ex[3]^2*ex[4]^4*ex[6] - 
    69*ex[2]*ex[3]^2*ex[4]^4*ex[6] - 111*ex[2]^2*ex[3]^2*ex[4]^4*ex[6] - 
    11*ex[2]^3*ex[3]^2*ex[4]^4*ex[6] + 8*ex[3]^3*ex[4]^4*ex[6] + 
    17*ex[2]*ex[3]^3*ex[4]^4*ex[6] - 257*ex[2]^2*ex[3]^3*ex[4]^4*ex[6] - 
    155*ex[2]^3*ex[3]^3*ex[4]^4*ex[6] + 21*ex[2]^4*ex[3]^3*ex[4]^4*ex[6] + 
    60*ex[2]*ex[3]^4*ex[4]^4*ex[6] - 150*ex[2]^2*ex[3]^4*ex[4]^4*ex[6] - 
    210*ex[2]^3*ex[3]^4*ex[4]^4*ex[6] + 22*ex[3]*ex[4]^5*ex[6] + 
    10*ex[2]*ex[3]*ex[4]^5*ex[6] + 32*ex[3]^2*ex[4]^5*ex[6] + 
    78*ex[2]*ex[3]^2*ex[4]^5*ex[6] + 22*ex[2]^2*ex[3]^2*ex[4]^5*ex[6] - 
    2*ex[3]^3*ex[4]^5*ex[6] + 152*ex[2]*ex[3]^3*ex[4]^5*ex[6] + 
    103*ex[2]^2*ex[3]^3*ex[4]^5*ex[6] - 6*ex[2]^3*ex[3]^3*ex[4]^5*ex[6] - 
    12*ex[3]^4*ex[4]^5*ex[6] + 84*ex[2]*ex[3]^4*ex[4]^5*ex[6] + 
    96*ex[2]^2*ex[3]^4*ex[4]^5*ex[6] - 18*ex[3]^2*ex[4]^6*ex[6] - 
    9*ex[2]*ex[3]^2*ex[4]^6*ex[6] - 36*ex[3]^3*ex[4]^6*ex[6] - 
    27*ex[2]*ex[3]^3*ex[4]^6*ex[6] - 18*ex[3]^4*ex[4]^6*ex[6] - 
    18*ex[2]*ex[3]^4*ex[4]^6*ex[6] + 6*ex[2]^4*ex[3]^4*ex[6]^2 - 
    6*ex[2]^5*ex[3]^4*ex[6]^2 - 12*ex[2]^6*ex[3]^4*ex[6]^2 - 
    ex[2]^3*ex[3]^3*ex[4]*ex[6]^2 + 22*ex[2]^4*ex[3]^3*ex[4]*ex[6]^2 + 
    11*ex[2]^5*ex[3]^3*ex[4]*ex[6]^2 - 3*ex[2]^6*ex[3]^3*ex[4]*ex[6]^2 - 
    24*ex[2]^3*ex[3]^4*ex[4]*ex[6]^2 + 42*ex[2]^4*ex[3]^4*ex[4]*ex[6]^2 + 
    66*ex[2]^5*ex[3]^4*ex[4]*ex[6]^2 - 16*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2 - 
    21*ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^2 - 2*ex[2]^4*ex[3]^2*ex[4]^2*ex[6]^2 + 
    3*ex[2]^2*ex[3]^3*ex[4]^2*ex[6]^2 - 102*ex[2]^3*ex[3]^3*ex[4]^2*ex[6]^2 - 
    60*ex[2]^4*ex[3]^3*ex[4]^2*ex[6]^2 + 9*ex[2]^5*ex[3]^3*ex[4]^2*ex[6]^2 + 
    36*ex[2]^2*ex[3]^4*ex[4]^2*ex[6]^2 - 108*ex[2]^3*ex[3]^4*ex[4]^2*
     ex[6]^2 - 144*ex[2]^4*ex[3]^4*ex[4]^2*ex[6]^2 + 
    11*ex[2]*ex[3]*ex[4]^3*ex[6]^2 + 5*ex[2]^2*ex[3]*ex[4]^3*ex[6]^2 + 
    32*ex[2]*ex[3]^2*ex[4]^3*ex[6]^2 + 60*ex[2]^2*ex[3]^2*ex[4]^3*ex[6]^2 + 
    13*ex[2]^3*ex[3]^2*ex[4]^3*ex[6]^2 - 3*ex[2]*ex[3]^3*ex[4]^3*ex[6]^2 + 
    174*ex[2]^2*ex[3]^3*ex[4]^3*ex[6]^2 + 114*ex[2]^3*ex[3]^3*ex[4]^3*
     ex[6]^2 - 9*ex[2]^4*ex[3]^3*ex[4]^3*ex[6]^2 - 
    24*ex[2]*ex[3]^4*ex[4]^3*ex[6]^2 + 132*ex[2]^2*ex[3]^4*ex[4]^3*ex[6]^2 + 
    156*ex[2]^3*ex[3]^4*ex[4]^3*ex[6]^2 - 11*ex[3]*ex[4]^4*ex[6]^2 - 
    5*ex[2]*ex[3]*ex[4]^4*ex[6]^2 - 16*ex[3]^2*ex[4]^4*ex[6]^2 - 
    57*ex[2]*ex[3]^2*ex[4]^4*ex[6]^2 - 20*ex[2]^2*ex[3]^2*ex[4]^4*ex[6]^2 + 
    ex[3]^3*ex[4]^4*ex[6]^2 - 130*ex[2]*ex[3]^3*ex[4]^4*ex[6]^2 - 
    92*ex[2]^2*ex[3]^3*ex[4]^4*ex[6]^2 + 3*ex[2]^3*ex[3]^3*ex[4]^4*ex[6]^2 + 
    6*ex[3]^4*ex[4]^4*ex[6]^2 - 78*ex[2]*ex[3]^4*ex[4]^4*ex[6]^2 - 
    84*ex[2]^2*ex[3]^4*ex[4]^4*ex[6]^2 + 18*ex[3]^2*ex[4]^5*ex[6]^2 + 
    9*ex[2]*ex[3]^2*ex[4]^5*ex[6]^2 + 36*ex[3]^3*ex[4]^5*ex[6]^2 + 
    27*ex[2]*ex[3]^3*ex[4]^5*ex[6]^2 + 18*ex[3]^4*ex[4]^5*ex[6]^2 + 
    18*ex[2]*ex[3]^4*ex[4]^5*ex[6]^2 - 6*ex[2]^4*ex[3]^4*ex[6]^3 - 
    6*ex[2]^5*ex[3]^4*ex[6]^3 + 12*ex[2]^3*ex[3]^3*ex[4]*ex[6]^3 + 
    9*ex[2]^4*ex[3]^3*ex[4]*ex[6]^3 + 24*ex[2]^3*ex[3]^4*ex[4]*ex[6]^3 + 
    24*ex[2]^4*ex[3]^4*ex[4]*ex[6]^3 - 6*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^3 - 
    3*ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^3 - 36*ex[2]^2*ex[3]^3*ex[4]^2*ex[6]^3 - 
    27*ex[2]^3*ex[3]^3*ex[4]^2*ex[6]^3 - 36*ex[2]^2*ex[3]^4*ex[4]^2*ex[6]^3 - 
    36*ex[2]^3*ex[3]^4*ex[4]^2*ex[6]^3 + 12*ex[2]*ex[3]^2*ex[4]^3*ex[6]^3 + 
    6*ex[2]^2*ex[3]^2*ex[4]^3*ex[6]^3 + 36*ex[2]*ex[3]^3*ex[4]^3*ex[6]^3 + 
    27*ex[2]^2*ex[3]^3*ex[4]^3*ex[6]^3 + 24*ex[2]*ex[3]^4*ex[4]^3*ex[6]^3 + 
    24*ex[2]^2*ex[3]^4*ex[4]^3*ex[6]^3 - 6*ex[3]^2*ex[4]^4*ex[6]^3 - 
    3*ex[2]*ex[3]^2*ex[4]^4*ex[6]^3 - 12*ex[3]^3*ex[4]^4*ex[6]^3 - 
    9*ex[2]*ex[3]^3*ex[4]^4*ex[6]^3 - 6*ex[3]^4*ex[4]^4*ex[6]^3 - 
    6*ex[2]*ex[3]^4*ex[4]^4*ex[6]^3, y[31] -> ex[5], 
  y[32] -> 2 + 3*ex[2] + 4*ex[3] + 5*ex[2]*ex[3] + ex[2]^2*ex[3], 
  y[33] -> ex[2] - ex[4] - ex[2]*ex[4] + ex[2]*ex[4]*ex[5], 
  y[34] -> -ex[2] + ex[4] + ex[2]*ex[6], 
  y[35] -> ex[2]*ex[3] + ex[2]^2*ex[3] + ex[2]*ex[4] - ex[3]*ex[4] + 
    ex[2]^2*ex[3]*ex[4] - ex[4]^2 - ex[3]*ex[4]^2 - ex[2]*ex[3]*ex[4]^2 - 
    ex[2]*ex[3]*ex[6] - ex[2]^2*ex[3]*ex[6] + ex[4]*ex[6] + 
    ex[3]*ex[4]*ex[6] + ex[2]*ex[3]*ex[4]*ex[6], 
  y[36] -> ex[2]^2*ex[3] - 2*ex[2]^4*ex[3] - 3*ex[2]*ex[4] - 
    3*ex[2]^2*ex[4] + ex[2]*ex[3]*ex[4] + 7*ex[2]^2*ex[3]*ex[4] + 
    4*ex[2]^3*ex[3]*ex[4] - 2*ex[2]^4*ex[3]*ex[4] - 4*ex[2]*ex[4]^2 - 
    4*ex[2]^2*ex[4]^2 - 2*ex[3]*ex[4]^2 + 2*ex[2]*ex[3]*ex[4]^2 + 
    8*ex[2]^2*ex[3]*ex[4]^2 - ex[2]^4*ex[3]*ex[4]^2 - 4*ex[3]*ex[4]^3 + 
    2*ex[2]*ex[3]*ex[4]^3 + 8*ex[2]^2*ex[3]*ex[4]^3 - 2*ex[3]*ex[4]^4 + 
    2*ex[2]^2*ex[3]*ex[4]^4 - 3*ex[2]^2*ex[3]*ex[6] - 3*ex[2]^3*ex[3]*ex[6] + 
    2*ex[2]^4*ex[3]*ex[6] + 4*ex[2]*ex[4]*ex[6] + 4*ex[2]^2*ex[4]*ex[6] - 
    2*ex[2]*ex[3]*ex[4]*ex[6] - 6*ex[2]^2*ex[3]*ex[4]*ex[6] + 
    2*ex[2]^4*ex[3]*ex[4]*ex[6] + 4*ex[3]*ex[4]^2*ex[6] - 
    4*ex[2]*ex[3]*ex[4]^2*ex[6] - 12*ex[2]^2*ex[3]*ex[4]^2*ex[6] + 
    4*ex[3]*ex[4]^3*ex[6] - 4*ex[2]^2*ex[3]*ex[4]^3*ex[6] - 
    ex[2]^4*ex[3]*ex[6]^2 + 2*ex[2]*ex[3]*ex[4]*ex[6]^2 + 
    4*ex[2]^2*ex[3]*ex[4]*ex[6]^2 - 2*ex[3]*ex[4]^2*ex[6]^2 + 
    2*ex[2]^2*ex[3]*ex[4]^2*ex[6]^2, 
  y[37] -> ex[2]^2*ex[3] - 2*ex[2]*ex[3]*ex[4] + ex[4]^2 + ex[3]*ex[4]^2 - 
    ex[2]^2*ex[3]*ex[6] + ex[2]*ex[3]*ex[4]*ex[6], 
  y[38] -> -3*ex[2]^4*ex[3]^2 + 14*ex[2]^3*ex[3]^2*ex[4] + 
    2*ex[2]^4*ex[3]^2*ex[4] - 8*ex[2]^2*ex[3]*ex[4]^2 - 
    22*ex[2]^2*ex[3]^2*ex[4]^2 - 2*ex[2]^3*ex[3]^2*ex[4]^2 + 
    2*ex[2]^4*ex[3]^2*ex[4]^2 + 14*ex[2]*ex[3]*ex[4]^3 - 
    2*ex[2]^2*ex[3]*ex[4]^3 + 14*ex[2]*ex[3]^2*ex[4]^3 - 
    2*ex[2]^2*ex[3]^2*ex[4]^3 - 4*ex[2]^3*ex[3]^2*ex[4]^3 - 3*ex[4]^4 - 
    6*ex[3]*ex[4]^4 + 2*ex[2]*ex[3]*ex[4]^4 - 3*ex[3]^2*ex[4]^4 + 
    2*ex[2]*ex[3]^2*ex[4]^4 + 2*ex[2]^2*ex[3]^2*ex[4]^4 + 
    6*ex[2]^4*ex[3]^2*ex[6] - 20*ex[2]^3*ex[3]^2*ex[4]*ex[6] - 
    2*ex[2]^4*ex[3]^2*ex[4]*ex[6] + 8*ex[2]^2*ex[3]*ex[4]^2*ex[6] + 
    22*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 4*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] - 
    8*ex[2]*ex[3]*ex[4]^3*ex[6] - 8*ex[2]*ex[3]^2*ex[4]^3*ex[6] - 
    2*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] - 3*ex[2]^4*ex[3]^2*ex[6]^2 + 
    6*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 - 3*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2, 
  y[39] -> ex[2]^2 - 15*ex[2]^2*ex[3] - 5*ex[2]^3*ex[3] + 
    15*ex[2]^2*ex[3]^2 + 10*ex[2]^3*ex[3]^2 - ex[2]^2*ex[3]^3 - 
    ex[2]^3*ex[3]^3 - 2*ex[2]*ex[4] + 30*ex[2]*ex[3]*ex[4] + 
    10*ex[2]^2*ex[3]*ex[4] - 30*ex[2]*ex[3]^2*ex[4] - 
    20*ex[2]^2*ex[3]^2*ex[4] + 2*ex[2]*ex[3]^3*ex[4] + 
    2*ex[2]^2*ex[3]^3*ex[4] + ex[4]^2 - 15*ex[3]*ex[4]^2 - 
    5*ex[2]*ex[3]*ex[4]^2 + 15*ex[3]^2*ex[4]^2 + 10*ex[2]*ex[3]^2*ex[4]^2 - 
    ex[3]^3*ex[4]^2 - ex[2]*ex[3]^3*ex[4]^2 - ex[2]^2*ex[6] + 
    15*ex[2]^2*ex[3]*ex[6] + 3*ex[2]^3*ex[3]*ex[6] - 
    15*ex[2]^2*ex[3]^2*ex[6] - 8*ex[2]^3*ex[3]^2*ex[6] + 
    ex[2]^2*ex[3]^3*ex[6] + ex[2]^3*ex[3]^3*ex[6] + ex[2]*ex[4]*ex[6] - 
    15*ex[2]*ex[3]*ex[4]*ex[6] - 3*ex[2]^2*ex[3]*ex[4]*ex[6] + 
    15*ex[2]*ex[3]^2*ex[4]*ex[6] + 8*ex[2]^2*ex[3]^2*ex[4]*ex[6] - 
    ex[2]*ex[3]^3*ex[4]*ex[6] - ex[2]^2*ex[3]^3*ex[4]*ex[6] - 
    3*ex[2]^2*ex[3]*ex[6]^2 + 3*ex[2]^2*ex[3]^2*ex[6]^2 + 
    ex[2]^3*ex[3]^2*ex[6]^2, y[40] -> ex[2]^2*ex[4]^2 + 
    2*ex[2]^2*ex[3]*ex[4]^2 + 2*ex[2]^3*ex[3]*ex[4]^2 + 
    ex[2]^2*ex[3]^2*ex[4]^2 - 2*ex[2]^3*ex[3]^2*ex[4]^2 + 
    ex[2]^4*ex[3]^2*ex[4]^2 - 2*ex[2]*ex[4]^3 - 4*ex[2]*ex[3]*ex[4]^3 - 
    2*ex[2]^2*ex[3]*ex[4]^3 - 2*ex[2]*ex[3]^2*ex[4]^3 + 
    2*ex[2]^2*ex[3]^2*ex[4]^3 + ex[4]^4 + 2*ex[3]*ex[4]^4 + ex[3]^2*ex[4]^4 - 
    2*ex[2]^3*ex[3]*ex[4]^2*ex[5] + 2*ex[2]^3*ex[3]^2*ex[4]^2*ex[5] - 
    2*ex[2]^4*ex[3]^2*ex[4]^2*ex[5] + 2*ex[2]^2*ex[3]*ex[4]^3*ex[5] - 
    2*ex[2]^2*ex[3]^2*ex[4]^3*ex[5] + ex[2]^4*ex[3]^2*ex[4]^2*ex[5]^2 - 
    2*ex[2]^3*ex[3]*ex[4]*ex[6] + 2*ex[2]^3*ex[3]^2*ex[4]*ex[6] - 
    2*ex[2]^4*ex[3]^2*ex[4]*ex[6] - 4*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 
    2*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] + 2*ex[2]*ex[3]*ex[4]^3*ex[6] + 
    2*ex[2]*ex[3]^2*ex[4]^3*ex[6] + 2*ex[2]^4*ex[3]^2*ex[4]*ex[5]*ex[6] - 
    2*ex[2]^3*ex[3]^2*ex[4]^2*ex[5]*ex[6] + ex[2]^4*ex[3]^2*ex[6]^2 - 
    2*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 + ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2, 
  y[41] -> 2*ex[2]^4*ex[3]^2 + 4*ex[2]^5*ex[3]^2 + 2*ex[2]^6*ex[3]^2 + 
    4*ex[2]^3*ex[3]*ex[4] + 4*ex[2]^4*ex[3]*ex[4] - 6*ex[2]^3*ex[3]^2*ex[4] - 
    10*ex[2]^4*ex[3]^2*ex[4] - 2*ex[2]^5*ex[3]^2*ex[4] + 
    2*ex[2]^6*ex[3]^2*ex[4] - 3*ex[2]^2*ex[4]^2 - 4*ex[2]^2*ex[3]*ex[4]^2 + 
    4*ex[2]^3*ex[3]*ex[4]^2 + 8*ex[2]^4*ex[3]*ex[4]^2 + 
    7*ex[2]^2*ex[3]^2*ex[4]^2 + 10*ex[2]^3*ex[3]^2*ex[4]^2 - 
    2*ex[2]^5*ex[3]^2*ex[4]^2 + ex[2]^6*ex[3]^2*ex[4]^2 + 2*ex[2]*ex[4]^3 - 
    4*ex[2]^2*ex[4]^3 - 2*ex[2]*ex[3]*ex[4]^3 - 14*ex[2]^2*ex[3]*ex[4]^3 - 
    10*ex[2]^3*ex[3]*ex[4]^3 + 2*ex[2]^4*ex[3]*ex[4]^3 - 
    4*ex[2]*ex[3]^2*ex[4]^3 - 6*ex[2]^2*ex[3]^2*ex[4]^3 - 
    2*ex[2]^3*ex[3]^2*ex[4]^3 - 2*ex[2]^4*ex[3]^2*ex[4]^3 - 
    2*ex[2]^5*ex[3]^2*ex[4]^3 + ex[4]^4 + 4*ex[2]*ex[4]^4 + 2*ex[3]*ex[4]^4 + 
    6*ex[2]*ex[3]*ex[4]^4 + 2*ex[2]^2*ex[3]*ex[4]^4 - 
    2*ex[2]^3*ex[3]*ex[4]^4 + ex[3]^2*ex[4]^4 + 2*ex[2]*ex[3]^2*ex[4]^4 + 
    2*ex[2]^2*ex[3]^2*ex[4]^4 + 2*ex[2]^3*ex[3]^2*ex[4]^4 + 
    ex[2]^4*ex[3]^2*ex[4]^4 + 2*ex[2]^3*ex[3]^2*ex[6] + 
    2*ex[2]^4*ex[3]^2*ex[6] - 2*ex[2]^5*ex[3]^2*ex[6] - 
    2*ex[2]^6*ex[3]^2*ex[6] - 8*ex[2]^3*ex[3]*ex[4]*ex[6] - 
    8*ex[2]^4*ex[3]*ex[4]*ex[6] - 6*ex[2]^2*ex[3]^2*ex[4]*ex[6] - 
    8*ex[2]^3*ex[3]^2*ex[4]*ex[6] - 2*ex[2]^6*ex[3]^2*ex[4]*ex[6] - 
    2*ex[2]*ex[4]^2*ex[6] + 4*ex[2]^2*ex[4]^2*ex[6] + 
    4*ex[2]*ex[3]*ex[4]^2*ex[6] + 20*ex[2]^2*ex[3]*ex[4]^2*ex[6] + 
    12*ex[2]^3*ex[3]*ex[4]^2*ex[6] - 4*ex[2]^4*ex[3]*ex[4]^2*ex[6] + 
    6*ex[2]*ex[3]^2*ex[4]^2*ex[6] + 10*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 
    6*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] + 6*ex[2]^4*ex[3]^2*ex[4]^2*ex[6] + 
    4*ex[2]^5*ex[3]^2*ex[4]^2*ex[6] - 2*ex[4]^3*ex[6] - 
    8*ex[2]*ex[4]^3*ex[6] - 4*ex[3]*ex[4]^3*ex[6] - 
    12*ex[2]*ex[3]*ex[4]^3*ex[6] - 4*ex[2]^2*ex[3]*ex[4]^3*ex[6] + 
    4*ex[2]^3*ex[3]*ex[4]^3*ex[6] - 2*ex[3]^2*ex[4]^3*ex[6] - 
    4*ex[2]*ex[3]^2*ex[4]^3*ex[6] - 4*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] - 
    4*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] - 2*ex[2]^4*ex[3]^2*ex[4]^3*ex[6] + 
    ex[2]^2*ex[3]^2*ex[6]^2 + 2*ex[2]^3*ex[3]^2*ex[6]^2 + 
    2*ex[2]^4*ex[3]^2*ex[6]^2 + 2*ex[2]^5*ex[3]^2*ex[6]^2 + 
    ex[2]^6*ex[3]^2*ex[6]^2 - 2*ex[2]*ex[3]*ex[4]*ex[6]^2 - 
    6*ex[2]^2*ex[3]*ex[4]*ex[6]^2 - 2*ex[2]^3*ex[3]*ex[4]*ex[6]^2 + 
    2*ex[2]^4*ex[3]*ex[4]*ex[6]^2 - 2*ex[2]*ex[3]^2*ex[4]*ex[6]^2 - 
    4*ex[2]^2*ex[3]^2*ex[4]*ex[6]^2 - 4*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 - 
    4*ex[2]^4*ex[3]^2*ex[4]*ex[6]^2 - 2*ex[2]^5*ex[3]^2*ex[4]*ex[6]^2 + 
    ex[4]^2*ex[6]^2 + 4*ex[2]*ex[4]^2*ex[6]^2 + 2*ex[3]*ex[4]^2*ex[6]^2 + 
    6*ex[2]*ex[3]*ex[4]^2*ex[6]^2 + 2*ex[2]^2*ex[3]*ex[4]^2*ex[6]^2 - 
    2*ex[2]^3*ex[3]*ex[4]^2*ex[6]^2 + ex[3]^2*ex[4]^2*ex[6]^2 + 
    2*ex[2]*ex[3]^2*ex[4]^2*ex[6]^2 + 2*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2 + 
    2*ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^2 + ex[2]^4*ex[3]^2*ex[4]^2*ex[6]^2, 
  y[42] -> ex[2]^3*ex[4] - 4*ex[2]^3*ex[3]*ex[4] - 2*ex[2]^4*ex[3]*ex[4] - 
    10*ex[2]^3*ex[3]^2*ex[4] - 20*ex[2]^4*ex[3]^2*ex[4] - 
    5*ex[2]^5*ex[3]^2*ex[4] - 4*ex[2]^3*ex[3]^3*ex[4] + 
    14*ex[2]^4*ex[3]^3*ex[4] + 10*ex[2]^5*ex[3]^3*ex[4] + 
    ex[2]^3*ex[3]^4*ex[4] - ex[2]^5*ex[3]^4*ex[4] - 3*ex[2]^2*ex[4]^2 + 
    12*ex[2]^2*ex[3]*ex[4]^2 + 7*ex[2]^3*ex[3]*ex[4]^2 + 
    30*ex[2]^2*ex[3]^2*ex[4]^2 + 45*ex[2]^3*ex[3]^2*ex[4]^2 + 
    10*ex[2]^4*ex[3]^2*ex[4]^2 + 12*ex[2]^2*ex[3]^3*ex[4]^2 - 
    27*ex[2]^3*ex[3]^3*ex[4]^2 - 20*ex[2]^4*ex[3]^3*ex[4]^2 - 
    3*ex[2]^2*ex[3]^4*ex[4]^2 - ex[2]^3*ex[3]^4*ex[4]^2 + 
    2*ex[2]^4*ex[3]^4*ex[4]^2 + 3*ex[2]*ex[4]^3 - 12*ex[2]*ex[3]*ex[4]^3 - 
    8*ex[2]^2*ex[3]*ex[4]^3 - 30*ex[2]*ex[3]^2*ex[4]^3 - 
    30*ex[2]^2*ex[3]^2*ex[4]^3 - 5*ex[2]^3*ex[3]^2*ex[4]^3 - 
    12*ex[2]*ex[3]^3*ex[4]^3 + 12*ex[2]^2*ex[3]^3*ex[4]^3 + 
    10*ex[2]^3*ex[3]^3*ex[4]^3 + 3*ex[2]*ex[3]^4*ex[4]^3 + 
    2*ex[2]^2*ex[3]^4*ex[4]^3 - ex[2]^3*ex[3]^4*ex[4]^3 - ex[4]^4 + 
    4*ex[3]*ex[4]^4 + 3*ex[2]*ex[3]*ex[4]^4 + 10*ex[3]^2*ex[4]^4 + 
    5*ex[2]*ex[3]^2*ex[4]^4 + 4*ex[3]^3*ex[4]^4 + ex[2]*ex[3]^3*ex[4]^4 - 
    ex[3]^4*ex[4]^4 - ex[2]*ex[3]^4*ex[4]^4 - ex[2]^4*ex[3]*ex[6] + 
    15*ex[2]^4*ex[3]^2*ex[6] + 5*ex[2]^5*ex[3]^2*ex[6] - 
    15*ex[2]^4*ex[3]^3*ex[6] - 10*ex[2]^5*ex[3]^3*ex[6] + 
    ex[2]^4*ex[3]^4*ex[6] + ex[2]^5*ex[3]^4*ex[6] - ex[2]^3*ex[4]*ex[6] + 
    ex[2]^3*ex[3]*ex[4]*ex[6] - 15*ex[2]^3*ex[3]^2*ex[4]*ex[6] + 
    13*ex[2]^4*ex[3]^2*ex[4]*ex[6] + 3*ex[2]^5*ex[3]^2*ex[4]*ex[6] + 
    43*ex[2]^3*ex[3]^3*ex[4]*ex[6] + 10*ex[2]^4*ex[3]^3*ex[4]*ex[6] - 
    8*ex[2]^5*ex[3]^3*ex[4]*ex[6] - 4*ex[2]^3*ex[3]^4*ex[4]*ex[6] - 
    3*ex[2]^4*ex[3]^4*ex[4]*ex[6] + ex[2]^5*ex[3]^4*ex[4]*ex[6] + 
    2*ex[2]^2*ex[4]^2*ex[6] + ex[2]^2*ex[3]*ex[4]^2*ex[6] - 
    ex[2]^3*ex[3]*ex[4]^2*ex[6] - 15*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] - 
    26*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] - 3*ex[2]^4*ex[3]^2*ex[4]^2*ex[6] - 
    41*ex[2]^2*ex[3]^3*ex[4]^2*ex[6] - 5*ex[2]^3*ex[3]^3*ex[4]^2*ex[6] + 
    8*ex[2]^4*ex[3]^3*ex[4]^2*ex[6] + 5*ex[2]^2*ex[3]^4*ex[4]^2*ex[6] + 
    4*ex[2]^3*ex[3]^4*ex[4]^2*ex[6] - ex[2]^4*ex[3]^4*ex[4]^2*ex[6] - 
    ex[2]*ex[4]^3*ex[6] - ex[2]*ex[3]*ex[4]^3*ex[6] + 
    ex[2]^2*ex[3]*ex[4]^3*ex[6] + 15*ex[2]*ex[3]^2*ex[4]^3*ex[6] + 
    8*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] + 13*ex[2]*ex[3]^3*ex[4]^3*ex[6] + 
    5*ex[2]^2*ex[3]^3*ex[4]^3*ex[6] - 2*ex[2]*ex[3]^4*ex[4]^3*ex[6] - 
    2*ex[2]^2*ex[3]^4*ex[4]^3*ex[6] + ex[2]^4*ex[3]*ex[6]^2 - 
    15*ex[2]^4*ex[3]^2*ex[6]^2 - 3*ex[2]^5*ex[3]^2*ex[6]^2 + 
    15*ex[2]^4*ex[3]^3*ex[6]^2 + 8*ex[2]^5*ex[3]^3*ex[6]^2 - 
    ex[2]^4*ex[3]^4*ex[6]^2 - ex[2]^5*ex[3]^4*ex[6]^2 + 
    ex[2]^3*ex[3]*ex[4]*ex[6]^2 + 12*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 - 
    2*ex[2]^4*ex[3]^2*ex[4]*ex[6]^2 - 27*ex[2]^3*ex[3]^3*ex[4]*ex[6]^2 - 
    10*ex[2]^4*ex[3]^3*ex[4]*ex[6]^2 + ex[2]^5*ex[3]^3*ex[4]*ex[6]^2 + 
    2*ex[2]^3*ex[3]^4*ex[4]*ex[6]^2 + 2*ex[2]^4*ex[3]^4*ex[4]*ex[6]^2 - 
    2*ex[2]^2*ex[3]*ex[4]^2*ex[6]^2 + 3*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2 + 
    2*ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^2 + 12*ex[2]^2*ex[3]^3*ex[4]^2*ex[6]^2 + 
    5*ex[2]^3*ex[3]^3*ex[4]^2*ex[6]^2 - ex[2]^2*ex[3]^4*ex[4]^2*ex[6]^2 - 
    ex[2]^3*ex[3]^4*ex[4]^2*ex[6]^2 + 3*ex[2]^4*ex[3]^2*ex[6]^3 - 
    3*ex[2]^4*ex[3]^3*ex[6]^3 - ex[2]^5*ex[3]^3*ex[6]^3 - 
    ex[2]^3*ex[3]^2*ex[4]*ex[6]^3 + 3*ex[2]^3*ex[3]^3*ex[4]*ex[6]^3 + 
    ex[2]^4*ex[3]^3*ex[4]*ex[6]^3, 
  y[43] -> -(ex[2]^2*ex[3]) + 2*ex[2]*ex[3]*ex[4] - ex[4]^2 - ex[3]*ex[4]^2 + 
    ex[2]^2*ex[3]*ex[6] - ex[2]*ex[3]*ex[4]*ex[6], 
  y[44] -> -10*ex[2]^5*ex[3]^2 + 10*ex[2]^5*ex[3]^3 + 2*ex[2]^6*ex[3]^3 + 
    3*ex[2]^4*ex[3]*ex[4] + 40*ex[2]^4*ex[3]^2*ex[4] - 
    2*ex[2]^5*ex[3]^2*ex[4] - 47*ex[2]^4*ex[3]^3*ex[4] - 
    8*ex[2]^5*ex[3]^3*ex[4] - ex[2]^3*ex[4]^2 - 17*ex[2]^3*ex[3]*ex[4]^2 + 
    3*ex[2]^4*ex[3]*ex[4]^2 - 55*ex[2]^3*ex[3]^2*ex[4]^2 + 
    4*ex[2]^4*ex[3]^2*ex[4]^2 + 89*ex[2]^3*ex[3]^3*ex[4]^2 + 
    13*ex[2]^4*ex[3]^3*ex[4]^2 - ex[2]^3*ex[4]^3 + 43*ex[2]^2*ex[3]*ex[4]^3 - 
    ex[2]^3*ex[3]*ex[4]^3 + 22*ex[2]^2*ex[3]^2*ex[4]^3 - 
    3*ex[2]^3*ex[3]^2*ex[4]^3 - 85*ex[2]^2*ex[3]^3*ex[4]^3 - 
    11*ex[2]^3*ex[3]^3*ex[4]^3 - 7*ex[2]*ex[4]^4 - 37*ex[2]*ex[3]*ex[4]^4 - 
    3*ex[2]^2*ex[3]*ex[4]^4 + 11*ex[2]*ex[3]^2*ex[4]^4 + 
    2*ex[2]^2*ex[3]^2*ex[4]^4 + 41*ex[2]*ex[3]^3*ex[4]^4 + 
    5*ex[2]^2*ex[3]^3*ex[4]^4 + 8*ex[4]^5 + ex[2]*ex[4]^5 + 8*ex[3]*ex[4]^5 + 
    ex[2]*ex[3]*ex[4]^5 - 8*ex[3]^2*ex[4]^5 - ex[2]*ex[3]^2*ex[4]^5 - 
    8*ex[3]^3*ex[4]^5 - ex[2]*ex[3]^3*ex[4]^5 + 20*ex[2]^5*ex[3]^2*ex[6] - 
    20*ex[2]^5*ex[3]^3*ex[6] - 2*ex[2]^6*ex[3]^3*ex[6] - 
    4*ex[2]^4*ex[3]*ex[4]*ex[6] - 68*ex[2]^4*ex[3]^2*ex[4]*ex[6] + 
    76*ex[2]^4*ex[3]^3*ex[4]*ex[6] + 6*ex[2]^5*ex[3]^3*ex[4]*ex[6] + 
    ex[2]^3*ex[4]^2*ex[6] + 19*ex[2]^3*ex[3]*ex[4]^2*ex[6] - 
    ex[2]^4*ex[3]*ex[4]^2*ex[6] + 77*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] + 
    4*ex[2]^4*ex[3]^2*ex[4]^2*ex[6] - 109*ex[2]^3*ex[3]^3*ex[4]^2*ex[6] - 
    7*ex[2]^4*ex[3]^3*ex[4]^2*ex[6] - 34*ex[2]^2*ex[3]*ex[4]^3*ex[6] - 
    2*ex[2]^3*ex[3]*ex[4]^3*ex[6] - 28*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] - 
    6*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] + 70*ex[2]^2*ex[3]^3*ex[4]^3*ex[6] + 
    4*ex[2]^3*ex[3]^3*ex[4]^3*ex[6] + ex[2]*ex[4]^4*ex[6] + 
    17*ex[2]*ex[3]*ex[4]^4*ex[6] + 3*ex[2]^2*ex[3]*ex[4]^4*ex[6] - 
    ex[2]*ex[3]^2*ex[4]^4*ex[6] + 2*ex[2]^2*ex[3]^2*ex[4]^4*ex[6] - 
    17*ex[2]*ex[3]^3*ex[4]^4*ex[6] - ex[2]^2*ex[3]^3*ex[4]^4*ex[6] - 
    11*ex[2]^5*ex[3]^2*ex[6]^2 + 11*ex[2]^5*ex[3]^3*ex[6]^2 - 
    ex[2]^6*ex[3]^3*ex[6]^2 + ex[2]^4*ex[3]*ex[4]*ex[6]^2 + 
    30*ex[2]^4*ex[3]^2*ex[4]*ex[6]^2 + ex[2]^5*ex[3]^2*ex[4]*ex[6]^2 - 
    32*ex[2]^4*ex[3]^3*ex[4]*ex[6]^2 + 3*ex[2]^5*ex[3]^3*ex[4]*ex[6]^2 - 
    2*ex[2]^3*ex[3]*ex[4]^2*ex[6]^2 - 27*ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^2 - 
    4*ex[2]^4*ex[3]^2*ex[4]^2*ex[6]^2 + 31*ex[2]^3*ex[3]^3*ex[4]^2*ex[6]^2 - 
    3*ex[2]^4*ex[3]^3*ex[4]^2*ex[6]^2 + 2*ex[2]^2*ex[3]*ex[4]^3*ex[6]^2 + 
    8*ex[2]^2*ex[3]^2*ex[4]^3*ex[6]^2 + 3*ex[2]^3*ex[3]^2*ex[4]^3*ex[6]^2 - 
    10*ex[2]^2*ex[3]^3*ex[4]^3*ex[6]^2 + ex[2]^3*ex[3]^3*ex[4]^3*ex[6]^2 + 
    ex[2]^5*ex[3]^2*ex[6]^3 - ex[2]^5*ex[3]^3*ex[6]^3 + 
    ex[2]^6*ex[3]^3*ex[6]^3 - 2*ex[2]^4*ex[3]^2*ex[4]*ex[6]^3 + 
    2*ex[2]^4*ex[3]^3*ex[4]*ex[6]^3 - 2*ex[2]^5*ex[3]^3*ex[4]*ex[6]^3 + 
    ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^3 - ex[2]^3*ex[3]^3*ex[4]^2*ex[6]^3 + 
    ex[2]^4*ex[3]^3*ex[4]^2*ex[6]^3, 
  y[45] -> 4*ex[2]^6*ex[3]^2*ex[4] + ex[2]^7*ex[3]^2*ex[4] - 
    40*ex[2]^6*ex[3]^3*ex[4] - 26*ex[2]^7*ex[3]^3*ex[4] + 
    4*ex[2]^6*ex[3]^4*ex[4] + 17*ex[2]^7*ex[3]^4*ex[4] + 
    2*ex[2]^8*ex[3]^4*ex[4] + 2*ex[2]^5*ex[3]*ex[4]^2 - 
    22*ex[2]^5*ex[3]^2*ex[4]^2 - 4*ex[2]^6*ex[3]^2*ex[4]^2 + 
    238*ex[2]^5*ex[3]^3*ex[4]^2 + 134*ex[2]^6*ex[3]^3*ex[4]^2 - 
    2*ex[2]^7*ex[3]^3*ex[4]^2 - 26*ex[2]^5*ex[3]^4*ex[4]^2 - 
    90*ex[2]^6*ex[3]^4*ex[4]^2 - 8*ex[2]^7*ex[3]^4*ex[4]^2 - 
    ex[2]^4*ex[4]^3 + 2*ex[2]^4*ex[3]*ex[4]^3 + 3*ex[2]^5*ex[3]*ex[4]^3 - 
    20*ex[2]^4*ex[3]^2*ex[4]^3 - 26*ex[2]^5*ex[3]^2*ex[4]^3 + 
    3*ex[2]^6*ex[3]^2*ex[4]^3 - 578*ex[2]^4*ex[3]^3*ex[4]^3 - 
    271*ex[2]^5*ex[3]^3*ex[4]^3 + 4*ex[2]^6*ex[3]^3*ex[4]^3 + 
    69*ex[2]^4*ex[3]^4*ex[4]^3 + 198*ex[2]^5*ex[3]^4*ex[4]^3 + 
    13*ex[2]^6*ex[3]^4*ex[4]^3 + 2*ex[2]^3*ex[4]^4 - ex[2]^4*ex[4]^4 - 
    30*ex[2]^3*ex[3]*ex[4]^4 - 16*ex[2]^4*ex[3]*ex[4]^4 - 
    ex[2]^5*ex[3]*ex[4]^4 + 222*ex[2]^3*ex[3]^2*ex[4]^4 + 
    132*ex[2]^4*ex[3]^2*ex[4]^4 - ex[2]^5*ex[3]^2*ex[4]^4 + 
    734*ex[2]^3*ex[3]^3*ex[4]^4 + 268*ex[2]^4*ex[3]^3*ex[4]^4 - 
    3*ex[2]^5*ex[3]^3*ex[4]^4 - 96*ex[2]^3*ex[3]^4*ex[4]^4 - 
    231*ex[2]^4*ex[3]^4*ex[4]^4 - 11*ex[2]^5*ex[3]^4*ex[4]^4 + 
    4*ex[2]^2*ex[4]^5 + 3*ex[2]^3*ex[4]^5 + 18*ex[2]^2*ex[3]*ex[4]^5 - 
    ex[2]^3*ex[3]*ex[4]^5 - 382*ex[2]^2*ex[3]^2*ex[4]^5 - 
    189*ex[2]^3*ex[3]^2*ex[4]^5 - 3*ex[2]^4*ex[3]^2*ex[4]^5 - 
    514*ex[2]^2*ex[3]^3*ex[4]^5 - 131*ex[2]^3*ex[3]^3*ex[4]^5 + 
    2*ex[2]^4*ex[3]^3*ex[4]^5 + 74*ex[2]^2*ex[3]^4*ex[4]^5 + 
    150*ex[2]^3*ex[3]^4*ex[4]^5 + 5*ex[2]^4*ex[3]^4*ex[4]^5 - 
    10*ex[2]*ex[4]^6 - 3*ex[2]^2*ex[4]^6 + 36*ex[2]*ex[3]*ex[4]^6 + 
    28*ex[2]^2*ex[3]*ex[4]^6 + ex[2]^3*ex[3]*ex[4]^6 + 
    264*ex[2]*ex[3]^2*ex[4]^6 + 110*ex[2]^2*ex[3]^2*ex[4]^6 + 
    ex[2]^3*ex[3]^2*ex[4]^6 + 188*ex[2]*ex[3]^3*ex[4]^6 + 
    28*ex[2]^2*ex[3]^3*ex[4]^6 - ex[2]^3*ex[3]^3*ex[4]^6 - 
    30*ex[2]*ex[3]^4*ex[4]^6 - 51*ex[2]^2*ex[3]^4*ex[4]^6 - 
    ex[2]^3*ex[3]^4*ex[4]^6 + 5*ex[4]^7 + ex[2]*ex[4]^7 - 28*ex[3]*ex[4]^7 - 
    14*ex[2]*ex[3]*ex[4]^7 - 66*ex[3]^2*ex[4]^7 - 24*ex[2]*ex[3]^2*ex[4]^7 - 
    28*ex[3]^3*ex[4]^7 - 2*ex[2]*ex[3]^3*ex[4]^7 + 5*ex[3]^4*ex[4]^7 + 
    7*ex[2]*ex[3]^4*ex[4]^7 + 10*ex[2]^7*ex[3]^3*ex[6] - 
    10*ex[2]^7*ex[3]^4*ex[6] - 2*ex[2]^8*ex[3]^4*ex[6] - 
    18*ex[2]^6*ex[3]^2*ex[4]*ex[6] - 2*ex[2]^7*ex[3]^2*ex[4]*ex[6] + 
    60*ex[2]^6*ex[3]^3*ex[4]*ex[6] + 58*ex[2]^7*ex[3]^3*ex[4]*ex[6] + 
    42*ex[2]^6*ex[3]^4*ex[4]*ex[6] - 28*ex[2]^7*ex[3]^4*ex[4]*ex[6] - 
    2*ex[2]^8*ex[3]^4*ex[4]*ex[6] - ex[2]^5*ex[3]*ex[4]^2*ex[6] + 
    85*ex[2]^5*ex[3]^2*ex[4]^2*ex[6] + 3*ex[2]^6*ex[3]^2*ex[4]^2*ex[6] - 
    445*ex[2]^5*ex[3]^3*ex[4]^2*ex[6] - 250*ex[2]^6*ex[3]^3*ex[4]^2*ex[6] - 
    59*ex[2]^5*ex[3]^4*ex[4]^2*ex[6] + 145*ex[2]^6*ex[3]^4*ex[4]^2*ex[6] + 
    6*ex[2]^7*ex[3]^4*ex[4]^2*ex[6] + ex[2]^4*ex[4]^3*ex[6] - 
    12*ex[2]^4*ex[3]*ex[4]^3*ex[6] - 58*ex[2]^4*ex[3]^2*ex[4]^3*ex[6] + 
    36*ex[2]^5*ex[3]^2*ex[4]^3*ex[6] - ex[2]^6*ex[3]^2*ex[4]^3*ex[6] + 
    964*ex[2]^4*ex[3]^3*ex[4]^3*ex[6] + 412*ex[2]^5*ex[3]^3*ex[4]^3*ex[6] + 
    4*ex[2]^6*ex[3]^3*ex[4]^3*ex[6] + 17*ex[2]^4*ex[3]^4*ex[4]^3*ex[6] - 
    264*ex[2]^5*ex[3]^4*ex[4]^3*ex[6] - 7*ex[2]^6*ex[3]^4*ex[4]^3*ex[6] - 
    2*ex[2]^3*ex[4]^4*ex[6] + 61*ex[2]^3*ex[3]*ex[4]^4*ex[6] + 
    8*ex[2]^4*ex[3]*ex[4]^4*ex[6] - 175*ex[2]^3*ex[3]^2*ex[4]^4*ex[6] - 
    121*ex[2]^4*ex[3]^2*ex[4]^4*ex[6] - 2*ex[2]^5*ex[3]^2*ex[4]^4*ex[6] - 
    973*ex[2]^3*ex[3]^3*ex[4]^4*ex[6] - 322*ex[2]^4*ex[3]^3*ex[4]^4*ex[6] - 
    6*ex[2]^5*ex[3]^3*ex[4]^4*ex[6] + 33*ex[2]^3*ex[3]^4*ex[4]^4*ex[6] + 
    231*ex[2]^4*ex[3]^4*ex[4]^4*ex[6] + 4*ex[2]^5*ex[3]^4*ex[4]^4*ex[6] - 
    5*ex[2]^2*ex[4]^5*ex[6] - 50*ex[2]^2*ex[3]*ex[4]^5*ex[6] - 
    4*ex[2]^3*ex[3]*ex[4]^5*ex[6] + 268*ex[2]^2*ex[3]^2*ex[4]^5*ex[6] + 
    118*ex[2]^3*ex[3]^2*ex[4]^5*ex[6] + 3*ex[2]^4*ex[3]^2*ex[4]^5*ex[6] + 
    474*ex[2]^2*ex[3]^3*ex[4]^5*ex[6] + 120*ex[2]^3*ex[3]^3*ex[4]^5*ex[6] + 
    2*ex[2]^4*ex[3]^3*ex[4]^5*ex[6] - 31*ex[2]^2*ex[3]^4*ex[4]^5*ex[6] - 
    98*ex[2]^3*ex[3]^4*ex[4]^5*ex[6] - ex[2]^4*ex[3]^4*ex[4]^5*ex[6] + 
    6*ex[2]*ex[4]^6*ex[6] + 2*ex[2]*ex[3]*ex[4]^6*ex[6] - 
    2*ex[2]^2*ex[3]*ex[4]^6*ex[6] - 102*ex[2]*ex[3]^2*ex[4]^6*ex[6] - 
    36*ex[2]^2*ex[3]^2*ex[4]^6*ex[6] - 90*ex[2]*ex[3]^3*ex[4]^6*ex[6] - 
    18*ex[2]^2*ex[3]^3*ex[4]^6*ex[6] + 8*ex[2]*ex[3]^4*ex[4]^6*ex[6] + 
    16*ex[2]^2*ex[3]^4*ex[4]^6*ex[6] - 20*ex[2]^7*ex[3]^3*ex[6]^2 + 
    20*ex[2]^7*ex[3]^4*ex[6]^2 + 2*ex[2]^8*ex[3]^4*ex[6]^2 + 
    21*ex[2]^6*ex[3]^2*ex[4]*ex[6]^2 + ex[2]^7*ex[3]^2*ex[4]*ex[6]^2 - 
    12*ex[2]^6*ex[3]^3*ex[4]*ex[6]^2 - 35*ex[2]^7*ex[3]^3*ex[4]*ex[6]^2 - 
    79*ex[2]^6*ex[3]^4*ex[4]*ex[6]^2 + 17*ex[2]^7*ex[3]^4*ex[4]*ex[6]^2 - 
    ex[2]^8*ex[3]^4*ex[4]*ex[6]^2 - ex[2]^5*ex[3]*ex[4]^2*ex[6]^2 - 
    83*ex[2]^5*ex[3]^2*ex[4]^2*ex[6]^2 - 2*ex[2]^6*ex[3]^2*ex[4]^2*ex[6]^2 + 
    247*ex[2]^5*ex[3]^3*ex[4]^2*ex[6]^2 + 122*ex[2]^6*ex[3]^3*ex[4]^2*
     ex[6]^2 + ex[2]^7*ex[3]^3*ex[4]^2*ex[6]^2 + 117*ex[2]^5*ex[3]^4*ex[4]^2*
     ex[6]^2 - 74*ex[2]^6*ex[3]^4*ex[4]^2*ex[6]^2 + 
    3*ex[2]^7*ex[3]^4*ex[4]^2*ex[6]^2 + 10*ex[2]^4*ex[3]*ex[4]^3*ex[6]^2 + 
    85*ex[2]^4*ex[3]^2*ex[4]^3*ex[6]^2 - 2*ex[2]^5*ex[3]^2*ex[4]^3*ex[6]^2 - 
    462*ex[2]^4*ex[3]^3*ex[4]^3*ex[6]^2 - 157*ex[2]^5*ex[3]^3*ex[4]^3*
     ex[6]^2 - 4*ex[2]^6*ex[3]^3*ex[4]^3*ex[6]^2 - 
    77*ex[2]^4*ex[3]^4*ex[4]^3*ex[6]^2 + 101*ex[2]^5*ex[3]^4*ex[4]^3*
     ex[6]^2 - 3*ex[2]^6*ex[3]^4*ex[4]^3*ex[6]^2 - 
    23*ex[2]^3*ex[3]*ex[4]^4*ex[6]^2 + ex[2]^3*ex[3]^2*ex[4]^4*ex[6]^2 + 
    10*ex[2]^4*ex[3]^2*ex[4]^4*ex[6]^2 + 331*ex[2]^3*ex[3]^3*ex[4]^4*
     ex[6]^2 + 88*ex[2]^4*ex[3]^3*ex[4]^4*ex[6]^2 + 
    3*ex[2]^5*ex[3]^3*ex[4]^4*ex[6]^2 + 19*ex[2]^3*ex[3]^4*ex[4]^4*ex[6]^2 - 
    58*ex[2]^4*ex[3]^4*ex[4]^4*ex[6]^2 + ex[2]^5*ex[3]^4*ex[4]^4*ex[6]^2 + 
    12*ex[2]^2*ex[3]*ex[4]^5*ex[6]^2 - 24*ex[2]^2*ex[3]^2*ex[4]^5*ex[6]^2 - 
    6*ex[2]^3*ex[3]^2*ex[4]^5*ex[6]^2 - 84*ex[2]^2*ex[3]^3*ex[4]^5*ex[6]^2 - 
    18*ex[2]^3*ex[3]^3*ex[4]^5*ex[6]^2 + 12*ex[2]^3*ex[3]^4*ex[4]^5*ex[6]^2 + 
    11*ex[2]^7*ex[3]^3*ex[6]^3 - 11*ex[2]^7*ex[3]^4*ex[6]^3 + 
    ex[2]^8*ex[3]^4*ex[6]^3 - 7*ex[2]^6*ex[3]^2*ex[4]*ex[6]^3 - 
    10*ex[2]^6*ex[3]^3*ex[4]*ex[6]^3 + 4*ex[2]^7*ex[3]^3*ex[4]*ex[6]^3 + 
    37*ex[2]^6*ex[3]^4*ex[4]*ex[6]^3 - 8*ex[2]^7*ex[3]^4*ex[4]*ex[6]^3 + 
    ex[2]^8*ex[3]^4*ex[4]*ex[6]^3 + 20*ex[2]^5*ex[3]^2*ex[4]^2*ex[6]^3 - 
    35*ex[2]^5*ex[3]^3*ex[4]^2*ex[6]^3 - 10*ex[2]^6*ex[3]^3*ex[4]^2*ex[6]^3 - 
    45*ex[2]^5*ex[3]^4*ex[4]^2*ex[6]^3 + 17*ex[2]^6*ex[3]^4*ex[4]^2*ex[6]^3 - 
    2*ex[2]^7*ex[3]^4*ex[4]^2*ex[6]^3 - 19*ex[2]^4*ex[3]^2*ex[4]^3*ex[6]^3 + 
    56*ex[2]^4*ex[3]^3*ex[4]^3*ex[6]^3 + 8*ex[2]^5*ex[3]^3*ex[4]^3*ex[6]^3 + 
    23*ex[2]^4*ex[3]^4*ex[4]^3*ex[6]^3 - 14*ex[2]^5*ex[3]^4*ex[4]^3*ex[6]^3 + 
    ex[2]^6*ex[3]^4*ex[4]^3*ex[6]^3 + 6*ex[2]^3*ex[3]^2*ex[4]^4*ex[6]^3 - 
    22*ex[2]^3*ex[3]^3*ex[4]^4*ex[6]^3 - 2*ex[2]^4*ex[3]^3*ex[4]^4*ex[6]^3 - 
    4*ex[2]^3*ex[3]^4*ex[4]^4*ex[6]^3 + 4*ex[2]^4*ex[3]^4*ex[4]^4*ex[6]^3 - 
    ex[2]^7*ex[3]^3*ex[6]^4 + ex[2]^7*ex[3]^4*ex[6]^4 - 
    ex[2]^8*ex[3]^4*ex[6]^4 + 2*ex[2]^6*ex[3]^3*ex[4]*ex[6]^4 - 
    3*ex[2]^6*ex[3]^4*ex[4]*ex[6]^4 + 3*ex[2]^7*ex[3]^4*ex[4]*ex[6]^4 - 
    ex[2]^5*ex[3]^3*ex[4]^2*ex[6]^4 + 3*ex[2]^5*ex[3]^4*ex[4]^2*ex[6]^4 - 
    3*ex[2]^6*ex[3]^4*ex[4]^2*ex[6]^4 - ex[2]^4*ex[3]^4*ex[4]^3*ex[6]^4 + 
    ex[2]^5*ex[3]^4*ex[4]^3*ex[6]^4, 
  y[46] -> ex[2]^2*ex[3] + ex[2]^2*ex[3]^2 + ex[2]^3*ex[3]^2 - ex[2]*ex[4] + 
    ex[2]^2*ex[4] - 12*ex[2]*ex[3]*ex[4] + 10*ex[2]^3*ex[3]*ex[4] - 
    11*ex[2]*ex[3]^2*ex[4] - 11*ex[2]^2*ex[3]^2*ex[4] + 10*ex[4]^2 - 
    10*ex[2]*ex[4]^2 + 20*ex[3]*ex[4]^2 - 10*ex[2]^2*ex[3]*ex[4]^2 + 
    10*ex[3]^2*ex[4]^2 + 10*ex[2]*ex[3]^2*ex[4]^2, 
  y[47] -> 1455*ex[2] + 784*ex[2]*ex[3] - 1323*ex[4] - 784*ex[3]*ex[4] + 
    240*ex[2]*ex[3]*ex[4] - 240*ex[3]*ex[4]^2 - 240*ex[2]*ex[3]*ex[6] + 
    240*ex[3]*ex[4]*ex[6], y[48] -> -2*ex[2]^2*ex[3] + 2*ex[2]*ex[4] + 
    15*ex[2]*ex[3]*ex[4] + 11*ex[2]^2*ex[3]*ex[4] - 13*ex[4]^2 - 
    13*ex[3]*ex[4]^2 - 11*ex[2]*ex[3]*ex[4]^2 + 2*ex[2]^2*ex[3]*ex[6] - 
    2*ex[2]*ex[3]*ex[4]*ex[6], y[49] -> ex[2]*ex[3] + ex[2]*ex[4] - 
    ex[3]*ex[4] + ex[2]*ex[3]*ex[4] - ex[4]^2 - ex[3]*ex[4]^2 - 
    ex[2]*ex[3]*ex[6] + ex[4]*ex[6] + ex[3]*ex[4]*ex[6], 
  y[50] -> -(ex[2]^2*ex[3]) - 2*ex[2]^2*ex[3]*ex[4] + ex[4]^2 + 
    ex[3]*ex[4]^2 + 2*ex[2]*ex[3]*ex[4]^2 + ex[2]^2*ex[3]*ex[6] - 
    ex[2]*ex[3]*ex[4]*ex[6], y[51] -> -(ex[2]^2*ex[4]) - 
    2*ex[2]^2*ex[3]*ex[4] + 2*ex[2]*ex[4]^2 - ex[2]^2*ex[4]^2 + 
    3*ex[2]*ex[3]*ex[4]^2 + 2*ex[2]^2*ex[3]*ex[4]^2 - ex[4]^3 - 
    ex[3]*ex[4]^3 - ex[2]*ex[3]*ex[4]^3 + ex[2]^2*ex[3]*ex[4]*ex[5] - 
    ex[2]*ex[3]*ex[4]^2*ex[5] - 3*ex[2]^2*ex[3]*ex[4]^2*ex[5] + 
    ex[2]*ex[4]^3*ex[5] + ex[2]*ex[3]*ex[4]^3*ex[5] + 
    ex[2]^2*ex[3]*ex[4]^2*ex[5]^2 + ex[2]^2*ex[3]*ex[6] - ex[2]*ex[4]*ex[6] + 
    ex[2]^2*ex[4]*ex[6] - 2*ex[2]*ex[3]*ex[4]*ex[6] - 
    ex[2]^2*ex[3]*ex[4]*ex[6] + ex[4]^2*ex[6] + ex[3]*ex[4]^2*ex[6] + 
    ex[2]*ex[3]*ex[4]^2*ex[6] + ex[2]^2*ex[3]*ex[4]*ex[5]*ex[6] - 
    ex[2]*ex[4]^2*ex[5]*ex[6] - ex[2]*ex[3]*ex[4]^2*ex[5]*ex[6], 
  y[52] -> -(ex[2]^2*ex[3]) - 2*ex[2]^2*ex[4] + 2*ex[2]*ex[3]*ex[4] - 
    ex[2]^2*ex[3]*ex[4] + 3*ex[2]*ex[4]^2 - ex[2]^2*ex[4]^2 - ex[3]*ex[4]^2 + 
    2*ex[2]*ex[3]*ex[4]^2 - ex[4]^3 + ex[2]*ex[4]^3 - ex[3]*ex[4]^3 + 
    2*ex[2]^2*ex[3]*ex[6] - ex[2]*ex[4]*ex[6] + 2*ex[2]^2*ex[4]*ex[6] - 
    3*ex[2]*ex[3]*ex[4]*ex[6] + ex[2]^2*ex[3]*ex[4]*ex[6] + ex[4]^2*ex[6] - 
    2*ex[2]*ex[4]^2*ex[6] + ex[3]*ex[4]^2*ex[6] - ex[2]*ex[3]*ex[4]^2*ex[6] - 
    ex[2]^2*ex[3]*ex[6]^2 + ex[2]*ex[4]*ex[6]^2 + ex[2]*ex[3]*ex[4]*ex[6]^2, 
  y[53] -> -ex[2]^2 + 6*ex[2]^2*ex[3] - ex[2]^2*ex[3]^2 - 2*ex[2]*ex[4] - 
    8*ex[2]*ex[3]*ex[4] + 2*ex[2]*ex[3]^2*ex[4] + 3*ex[4]^2 + 
    2*ex[3]*ex[4]^2 - ex[3]^2*ex[4]^2 + ex[2]^2*ex[6] - 
    6*ex[2]^2*ex[3]*ex[6] + ex[2]^2*ex[3]^2*ex[6] + ex[2]*ex[4]*ex[6] + 
    4*ex[2]*ex[3]*ex[4]*ex[6] - ex[2]*ex[3]^2*ex[4]*ex[6] + 
    ex[2]^2*ex[3]*ex[6]^2, y[54] -> -(ex[2]^3*ex[4]) - ex[2]^3*ex[3]*ex[4] - 
    ex[2]^4*ex[3]*ex[4] + ex[2]^3*ex[3]^2*ex[4] + 6*ex[2]^4*ex[3]^2*ex[4] + 
    ex[2]^3*ex[3]^3*ex[4] - ex[2]^4*ex[3]^3*ex[4] + ex[2]^2*ex[4]^2 - 
    ex[2]^2*ex[3]*ex[4]^2 - 2*ex[2]^3*ex[3]*ex[4]^2 - 
    5*ex[2]^2*ex[3]^2*ex[4]^2 - 8*ex[2]^3*ex[3]^2*ex[4]^2 - 
    3*ex[2]^2*ex[3]^3*ex[4]^2 + 2*ex[2]^3*ex[3]^3*ex[4]^2 + ex[2]*ex[4]^3 + 
    5*ex[2]*ex[3]*ex[4]^3 + 3*ex[2]^2*ex[3]*ex[4]^3 + 
    7*ex[2]*ex[3]^2*ex[4]^3 + 2*ex[2]^2*ex[3]^2*ex[4]^3 + 
    3*ex[2]*ex[3]^3*ex[4]^3 - ex[2]^2*ex[3]^3*ex[4]^3 - ex[4]^4 - 
    3*ex[3]*ex[4]^4 - 3*ex[3]^2*ex[4]^4 - ex[3]^3*ex[4]^4 + 
    ex[2]^4*ex[3]*ex[6] - 6*ex[2]^4*ex[3]^2*ex[6] + ex[2]^4*ex[3]^3*ex[6] + 
    ex[2]^3*ex[4]*ex[6] + 6*ex[2]^3*ex[3]*ex[4]*ex[6] + 
    ex[2]^4*ex[3]*ex[4]*ex[6] + 9*ex[2]^3*ex[3]^2*ex[4]*ex[6] - 
    6*ex[2]^4*ex[3]^2*ex[4]*ex[6] - 4*ex[2]^3*ex[3]^3*ex[4]*ex[6] + 
    ex[2]^4*ex[3]^3*ex[4]*ex[6] - 2*ex[2]^2*ex[4]^2*ex[6] - 
    7*ex[2]^2*ex[3]*ex[4]^2*ex[6] + ex[2]^3*ex[3]*ex[4]^2*ex[6] + 
    4*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] + 5*ex[2]^2*ex[3]^3*ex[4]^2*ex[6] - 
    ex[2]^3*ex[3]^3*ex[4]^2*ex[6] + ex[2]*ex[4]^3*ex[6] - 
    3*ex[2]*ex[3]^2*ex[4]^3*ex[6] - 2*ex[2]*ex[3]^3*ex[4]^3*ex[6] - 
    ex[2]^4*ex[3]*ex[6]^2 + 6*ex[2]^4*ex[3]^2*ex[6]^2 - 
    ex[2]^4*ex[3]^3*ex[6]^2 - 3*ex[2]^3*ex[3]*ex[4]*ex[6]^2 - 
    7*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 + ex[2]^4*ex[3]^2*ex[4]*ex[6]^2 + 
    2*ex[2]^3*ex[3]^3*ex[4]*ex[6]^2 + 2*ex[2]^2*ex[3]*ex[4]^2*ex[6]^2 + 
    ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2 - ex[2]^2*ex[3]^3*ex[4]^2*ex[6]^2 - 
    ex[2]^4*ex[3]^2*ex[6]^3 + ex[2]^3*ex[3]^2*ex[4]*ex[6]^3, 
  y[55] -> -(ex[2]^3*ex[3]*ex[4]) - 2*ex[2]^3*ex[3]^2*ex[4] - 
    ex[2]^3*ex[4]^2 + 3*ex[2]^2*ex[3]*ex[4]^2 - 5*ex[2]^3*ex[3]*ex[4]^2 + 
    5*ex[2]^2*ex[3]^2*ex[4]^2 - 2*ex[2]^3*ex[3]^2*ex[4]^2 + 
    3*ex[2]^2*ex[4]^3 - ex[2]^3*ex[4]^3 - 3*ex[2]*ex[3]*ex[4]^3 + 
    11*ex[2]^2*ex[3]*ex[4]^3 - 2*ex[2]^3*ex[3]*ex[4]^3 - 
    4*ex[2]*ex[3]^2*ex[4]^3 + 5*ex[2]^2*ex[3]^2*ex[4]^3 - 3*ex[2]*ex[4]^4 + 
    2*ex[2]^2*ex[4]^4 + ex[3]*ex[4]^4 - 8*ex[2]*ex[3]*ex[4]^4 + 
    3*ex[2]^2*ex[3]*ex[4]^4 + ex[3]^2*ex[4]^4 - 4*ex[2]*ex[3]^2*ex[4]^4 + 
    ex[4]^5 - ex[2]*ex[4]^5 + 2*ex[3]*ex[4]^5 - ex[2]*ex[3]*ex[4]^5 + 
    ex[3]^2*ex[4]^5 + ex[2]^3*ex[3]^2*ex[6] - ex[2]^2*ex[3]*ex[4]*ex[6] + 
    4*ex[2]^3*ex[3]*ex[4]*ex[6] - 3*ex[2]^2*ex[3]^2*ex[4]*ex[6] + 
    5*ex[2]^3*ex[3]^2*ex[4]*ex[6] - 2*ex[2]^2*ex[4]^2*ex[6] + 
    ex[2]^3*ex[4]^2*ex[6] + 2*ex[2]*ex[3]*ex[4]^2*ex[6] - 
    13*ex[2]^2*ex[3]*ex[4]^2*ex[6] + 6*ex[2]^3*ex[3]*ex[4]^2*ex[6] + 
    3*ex[2]*ex[3]^2*ex[4]^2*ex[6] - 11*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 
    2*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] + 4*ex[2]*ex[4]^3*ex[6] - 
    4*ex[2]^2*ex[4]^3*ex[6] - ex[3]*ex[4]^3*ex[6] + 
    13*ex[2]*ex[3]*ex[4]^3*ex[6] - 10*ex[2]^2*ex[3]*ex[4]^3*ex[6] - 
    ex[3]^2*ex[4]^3*ex[6] + 8*ex[2]*ex[3]^2*ex[4]^3*ex[6] - 
    3*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] - 2*ex[4]^4*ex[6] + 
    3*ex[2]*ex[4]^4*ex[6] - 4*ex[3]*ex[4]^4*ex[6] + 
    4*ex[2]*ex[3]*ex[4]^4*ex[6] - 2*ex[3]^2*ex[4]^4*ex[6] + 
    ex[2]*ex[3]^2*ex[4]^4*ex[6] - 2*ex[2]^3*ex[3]^2*ex[6]^2 + 
    3*ex[2]^2*ex[3]*ex[4]*ex[6]^2 - 3*ex[2]^3*ex[3]*ex[4]*ex[6]^2 + 
    5*ex[2]^2*ex[3]^2*ex[4]*ex[6]^2 - 3*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 - 
    ex[2]*ex[4]^2*ex[6]^2 + 2*ex[2]^2*ex[4]^2*ex[6]^2 - 
    5*ex[2]*ex[3]*ex[4]^2*ex[6]^2 + 9*ex[2]^2*ex[3]*ex[4]^2*ex[6]^2 - 
    4*ex[2]*ex[3]^2*ex[4]^2*ex[6]^2 + 5*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2 + 
    ex[4]^3*ex[6]^2 - 3*ex[2]*ex[4]^3*ex[6]^2 + 2*ex[3]*ex[4]^3*ex[6]^2 - 
    5*ex[2]*ex[3]*ex[4]^3*ex[6]^2 + ex[3]^2*ex[4]^3*ex[6]^2 - 
    2*ex[2]*ex[3]^2*ex[4]^3*ex[6]^2 + ex[2]^3*ex[3]^2*ex[6]^3 - 
    2*ex[2]^2*ex[3]*ex[4]*ex[6]^3 - 2*ex[2]^2*ex[3]^2*ex[4]*ex[6]^3 + 
    ex[2]*ex[4]^2*ex[6]^3 + 2*ex[2]*ex[3]*ex[4]^2*ex[6]^3 + 
    ex[2]*ex[3]^2*ex[4]^2*ex[6]^3, y[56] -> 6 + 37*ex[3] + 3*ex[2]*ex[3], 
  y[57] -> ex[2]*ex[3]*ex[4] + 2*ex[2]^2*ex[3]*ex[4] - ex[4]^2 - 
    ex[2]*ex[4]^2 - ex[3]*ex[4]^2 - 2*ex[2]*ex[3]*ex[4]^2 - 
    ex[2]^2*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[4]^2*ex[5] - 
    ex[2]^2*ex[3]*ex[6] + ex[2]*ex[4]*ex[6] + ex[2]*ex[3]*ex[4]*ex[6], 
  y[58] -> -(ex[2]*ex[3]*ex[4]) - 2*ex[2]*ex[3]^2*ex[4] - 
    2*ex[2]^2*ex[3]^2*ex[4] + ex[4]^2 + 2*ex[3]*ex[4]^2 + 
    2*ex[2]*ex[3]*ex[4]^2 + ex[3]^2*ex[4]^2 + ex[2]*ex[3]^2*ex[4]^2 + 
    ex[2]*ex[3]^2*ex[4]*ex[5] + ex[2]^2*ex[3]^2*ex[4]*ex[5] - 
    ex[2]*ex[3]*ex[4]^2*ex[5] + ex[2]*ex[3]^2*ex[6] + ex[2]^2*ex[3]^2*ex[6] - 
    ex[3]*ex[4]*ex[6] - ex[2]*ex[3]*ex[4]*ex[6] - ex[3]^2*ex[4]*ex[6] - 
    ex[2]*ex[3]^2*ex[4]*ex[6], y[59] -> 773 + 1252*ex[3] + 773*ex[3]^2, 
  y[60] -> -(ex[2]*ex[4]) - 2*ex[2]*ex[3]*ex[4] - 2*ex[2]^2*ex[3]*ex[4] + 
    ex[4]^2 + ex[3]*ex[4]^2 + ex[2]*ex[3]*ex[4]^2 + ex[2]*ex[3]*ex[4]*ex[5] + 
    ex[2]^2*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6] + ex[2]^2*ex[3]*ex[6] - 
    ex[4]*ex[6] - ex[3]*ex[4]*ex[6] - ex[2]*ex[3]*ex[4]*ex[6], 
  y[61] -> -195*ex[2]^2*ex[3]^2 - 569*ex[2]^3*ex[3]^2 - 563*ex[2]^4*ex[3]^2 - 
    189*ex[2]^5*ex[3]^2 - 390*ex[2]^2*ex[3]^3 - 1154*ex[2]^3*ex[3]^3 - 
    1132*ex[2]^4*ex[3]^3 - 362*ex[2]^5*ex[3]^3 + 6*ex[2]^6*ex[3]^3 - 
    339*ex[2]^2*ex[3]^4 - 1017*ex[2]^3*ex[3]^4 - 1017*ex[2]^4*ex[3]^4 - 
    339*ex[2]^5*ex[3]^4 - 144*ex[2]^2*ex[3]^5 - 432*ex[2]^3*ex[3]^5 - 
    432*ex[2]^4*ex[3]^5 - 144*ex[2]^5*ex[3]^5 + 390*ex[2]*ex[3]*ex[4] + 
    758*ex[2]^2*ex[3]*ex[4] + 374*ex[2]^3*ex[3]*ex[4] + 
    1170*ex[2]*ex[3]^2*ex[4] + 2686*ex[2]^2*ex[3]^2*ex[4] + 
    1884*ex[2]^3*ex[3]^2*ex[4] + 368*ex[2]^4*ex[3]^2*ex[4] + 
    1458*ex[2]*ex[3]^3*ex[4] + 3674*ex[2]^2*ex[3]^3*ex[4] + 
    2968*ex[2]^3*ex[3]^3*ex[4] + 746*ex[2]^4*ex[3]^3*ex[4] - 
    6*ex[2]^5*ex[3]^3*ex[4] + 966*ex[2]*ex[3]^4*ex[4] + 
    2610*ex[2]^2*ex[3]^4*ex[4] + 2322*ex[2]^3*ex[3]^4*ex[4] + 
    678*ex[2]^4*ex[3]^4*ex[4] + 288*ex[2]*ex[3]^5*ex[4] + 
    864*ex[2]^2*ex[3]^5*ex[4] + 864*ex[2]^3*ex[3]^5*ex[4] + 
    288*ex[2]^4*ex[3]^5*ex[4] - 195*ex[4]^2 - 189*ex[2]*ex[4]^2 - 
    780*ex[3]*ex[4]^2 - 1152*ex[2]*ex[3]*ex[4]^2 - 
    378*ex[2]^2*ex[3]*ex[4]^2 - 1314*ex[3]^2*ex[4]^2 - 
    2466*ex[2]*ex[3]^2*ex[4]^2 - 1341*ex[2]^2*ex[3]^2*ex[4]^2 - 
    189*ex[2]^3*ex[3]^2*ex[4]^2 - 1212*ex[3]^3*ex[4]^2 - 
    2664*ex[2]*ex[3]^3*ex[4]^2 - 1836*ex[2]^2*ex[3]^3*ex[4]^2 - 
    384*ex[2]^3*ex[3]^3*ex[4]^2 - 627*ex[3]^4*ex[4]^2 - 
    1593*ex[2]*ex[3]^4*ex[4]^2 - 1305*ex[2]^2*ex[3]^4*ex[4]^2 - 
    339*ex[2]^3*ex[3]^4*ex[4]^2 - 144*ex[3]^5*ex[4]^2 - 
    432*ex[2]*ex[3]^5*ex[4]^2 - 432*ex[2]^2*ex[3]^5*ex[4]^2 - 
    144*ex[2]^3*ex[3]^5*ex[4]^2, y[62] -> 16*ex[2] + 29*ex[2]^2*ex[3] - 
    29*ex[4] - 58*ex[2]*ex[3]*ex[4] + 29*ex[3]*ex[4]^2 + 
    29*ex[2]*ex[3]*ex[6] - 29*ex[3]*ex[4]*ex[6], 
  y[63] -> -3*ex[2] + ex[2]*ex[3] + 2*ex[4] - ex[3]*ex[4], 
  y[64] -> -(ex[2]*ex[3]*ex[4]) - 2*ex[2]^2*ex[3]*ex[4] + ex[4]^2 + 
    ex[2]*ex[4]^2 + ex[3]*ex[4]^2 + 2*ex[2]*ex[3]*ex[4]^2 + 
    ex[2]^2*ex[3]*ex[4]*ex[5] - ex[2]*ex[3]*ex[4]^2*ex[5] + 
    ex[2]^2*ex[3]*ex[6] - ex[2]*ex[4]*ex[6] - ex[2]*ex[3]*ex[4]*ex[6], 
  y[65] -> -6*ex[2]^4*ex[3]^3 - 12*ex[2]^5*ex[3]^3 - 6*ex[2]^6*ex[3]^3 + 
    18*ex[2]^4*ex[3]^4 + 54*ex[2]^5*ex[3]^4 + 54*ex[2]^6*ex[3]^4 + 
    18*ex[2]^7*ex[3]^4 + 18*ex[2]^3*ex[3]^2*ex[4] + 
    41*ex[2]^4*ex[3]^2*ex[4] + 26*ex[2]^5*ex[3]^2*ex[4] + 
    3*ex[2]^6*ex[3]^2*ex[4] - 63*ex[2]^3*ex[3]^3*ex[4] - 
    209*ex[2]^4*ex[3]^3*ex[4] - 249*ex[2]^5*ex[3]^3*ex[4] - 
    123*ex[2]^6*ex[3]^3*ex[4] - 20*ex[2]^7*ex[3]^3*ex[4] - 
    108*ex[2]^3*ex[3]^4*ex[4] - 306*ex[2]^4*ex[3]^4*ex[4] - 
    270*ex[2]^5*ex[3]^4*ex[4] - 54*ex[2]^6*ex[3]^4*ex[4] + 
    18*ex[2]^7*ex[3]^4*ex[4] - 18*ex[2]^2*ex[3]*ex[4]^2 - 
    35*ex[2]^3*ex[3]*ex[4]^2 - 17*ex[2]^4*ex[3]*ex[4]^2 + 
    66*ex[2]^2*ex[3]^2*ex[4]^2 + 174*ex[2]^3*ex[3]^2*ex[4]^2 + 
    156*ex[2]^4*ex[3]^2*ex[4]^2 + 45*ex[2]^5*ex[3]^2*ex[4]^2 - 
    3*ex[2]^6*ex[3]^2*ex[4]^2 + 261*ex[2]^2*ex[3]^3*ex[4]^2 + 
    696*ex[2]^3*ex[3]^3*ex[4]^2 + 634*ex[2]^4*ex[3]^3*ex[4]^2 + 
    204*ex[2]^5*ex[3]^3*ex[4]^2 - 15*ex[2]^6*ex[3]^3*ex[4]^2 - 
    20*ex[2]^7*ex[3]^3*ex[4]^2 + 216*ex[2]^2*ex[3]^4*ex[4]^2 + 
    576*ex[2]^3*ex[3]^4*ex[4]^2 + 432*ex[2]^4*ex[3]^4*ex[4]^2 - 
    72*ex[2]^6*ex[3]^4*ex[4]^2 + 6*ex[2]*ex[4]^3 + 6*ex[2]^2*ex[4]^3 - 
    15*ex[2]*ex[3]*ex[4]^3 - 24*ex[2]^2*ex[3]*ex[4]^3 - 
    11*ex[2]^3*ex[3]*ex[4]^3 - 5*ex[2]^4*ex[3]*ex[4]^3 - 
    150*ex[2]*ex[3]^2*ex[4]^3 - 339*ex[2]^2*ex[3]^2*ex[4]^3 - 
    224*ex[2]^3*ex[3]^2*ex[4]^3 + 20*ex[2]^4*ex[3]^2*ex[4]^3 + 
    55*ex[2]^5*ex[3]^2*ex[4]^3 - 309*ex[2]*ex[3]^3*ex[4]^3 - 
    678*ex[2]^2*ex[3]^3*ex[4]^3 - 384*ex[2]^3*ex[3]^3*ex[4]^3 + 
    90*ex[2]^4*ex[3]^3*ex[4]^3 + 165*ex[2]^5*ex[3]^3*ex[4]^3 + 
    60*ex[2]^6*ex[3]^3*ex[4]^3 - 180*ex[2]*ex[3]^4*ex[4]^3 - 
    432*ex[2]^2*ex[3]^4*ex[4]^3 - 216*ex[2]^3*ex[3]^4*ex[4]^3 + 
    144*ex[2]^4*ex[3]^4*ex[4]^3 + 108*ex[2]^5*ex[3]^4*ex[4]^3 - 6*ex[4]^4 - 
    6*ex[2]*ex[4]^4 - 3*ex[3]*ex[4]^4 + 20*ex[2]*ex[3]*ex[4]^4 - 
    7*ex[2]^2*ex[3]*ex[4]^4 - 24*ex[2]^3*ex[3]*ex[4]^4 + 66*ex[3]^2*ex[4]^4 + 
    100*ex[2]*ex[3]^2*ex[4]^4 - 52*ex[2]^2*ex[3]^2*ex[4]^4 - 
    187*ex[2]^3*ex[3]^2*ex[4]^4 - 101*ex[2]^4*ex[3]^2*ex[4]^4 + 
    117*ex[3]^3*ex[4]^4 + 164*ex[2]*ex[3]^3*ex[4]^4 - 
    108*ex[2]^2*ex[3]^3*ex[4]^4 - 300*ex[2]^3*ex[3]^3*ex[4]^4 - 
    205*ex[2]^4*ex[3]^3*ex[4]^4 - 60*ex[2]^5*ex[3]^3*ex[4]^4 + 
    54*ex[3]^4*ex[4]^4 + 90*ex[2]*ex[3]^4*ex[4]^4 - 
    54*ex[2]^2*ex[3]^4*ex[4]^4 - 162*ex[2]^3*ex[3]^4*ex[4]^4 - 
    72*ex[2]^4*ex[3]^4*ex[4]^4 + 3*ex[3]*ex[4]^5 + 35*ex[2]*ex[3]*ex[4]^5 + 
    29*ex[2]^2*ex[3]*ex[4]^5 + 24*ex[3]^2*ex[4]^5 + 
    94*ex[2]*ex[3]^2*ex[4]^5 + 119*ex[2]^2*ex[3]^2*ex[4]^5 + 
    49*ex[2]^3*ex[3]^2*ex[4]^5 + 39*ex[3]^3*ex[4]^5 + 
    113*ex[2]*ex[3]^3*ex[4]^5 + 129*ex[2]^2*ex[3]^3*ex[4]^5 + 
    75*ex[2]^3*ex[3]^3*ex[4]^5 + 20*ex[2]^4*ex[3]^3*ex[4]^5 + 
    18*ex[3]^4*ex[4]^5 + 54*ex[2]*ex[3]^4*ex[4]^5 + 
    54*ex[2]^2*ex[3]^4*ex[4]^5 + 18*ex[2]^3*ex[3]^4*ex[4]^5 + 
    6*ex[2]^4*ex[3]^3*ex[6] + 12*ex[2]^5*ex[3]^3*ex[6] + 
    6*ex[2]^6*ex[3]^3*ex[6] - 18*ex[2]^4*ex[3]^4*ex[6] - 
    54*ex[2]^5*ex[3]^4*ex[6] - 54*ex[2]^6*ex[3]^4*ex[6] - 
    18*ex[2]^7*ex[3]^4*ex[6] - 12*ex[2]^3*ex[3]^2*ex[4]*ex[6] - 
    23*ex[2]^4*ex[3]^2*ex[4]*ex[6] - 8*ex[2]^5*ex[3]^2*ex[4]*ex[6] + 
    3*ex[2]^6*ex[3]^2*ex[4]*ex[6] + 21*ex[2]^3*ex[3]^3*ex[4]*ex[6] + 
    77*ex[2]^4*ex[3]^3*ex[4]*ex[6] + 111*ex[2]^5*ex[3]^3*ex[4]*ex[6] + 
    75*ex[2]^6*ex[3]^3*ex[4]*ex[6] + 20*ex[2]^7*ex[3]^3*ex[4]*ex[6] + 
    72*ex[2]^3*ex[3]^4*ex[4]*ex[6] + 216*ex[2]^4*ex[3]^4*ex[4]*ex[6] + 
    216*ex[2]^5*ex[3]^4*ex[4]*ex[6] + 72*ex[2]^6*ex[3]^4*ex[4]*ex[6] + 
    6*ex[2]^2*ex[3]*ex[4]^2*ex[6] + 11*ex[2]^3*ex[3]*ex[4]^2*ex[6] + 
    5*ex[2]^4*ex[3]*ex[4]^2*ex[6] - 48*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] - 
    103*ex[2]^4*ex[3]^2*ex[4]^2*ex[6] - 55*ex[2]^5*ex[3]^2*ex[4]^2*ex[6] - 
    99*ex[2]^2*ex[3]^3*ex[4]^2*ex[6] - 303*ex[2]^3*ex[3]^3*ex[4]^2*ex[6] - 
    369*ex[2]^4*ex[3]^3*ex[4]^2*ex[6] - 225*ex[2]^5*ex[3]^3*ex[4]^2*ex[6] - 
    60*ex[2]^6*ex[3]^3*ex[4]^2*ex[6] - 108*ex[2]^2*ex[3]^4*ex[4]^2*ex[6] - 
    324*ex[2]^3*ex[3]^4*ex[4]^2*ex[6] - 324*ex[2]^4*ex[3]^4*ex[4]^2*ex[6] - 
    108*ex[2]^5*ex[3]^4*ex[4]^2*ex[6] - 3*ex[2]*ex[3]*ex[4]^3*ex[6] + 
    24*ex[2]^2*ex[3]*ex[4]^3*ex[6] + 24*ex[2]^3*ex[3]*ex[4]^3*ex[6] + 
    36*ex[2]*ex[3]^2*ex[4]^3*ex[6] + 165*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] + 
    230*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] + 101*ex[2]^4*ex[3]^2*ex[4]^3*ex[6] + 
    111*ex[2]*ex[3]^3*ex[4]^3*ex[6] + 327*ex[2]^2*ex[3]^3*ex[4]^3*ex[6] + 
    381*ex[2]^3*ex[3]^3*ex[4]^3*ex[6] + 225*ex[2]^4*ex[3]^3*ex[4]^3*ex[6] + 
    60*ex[2]^5*ex[3]^3*ex[4]^3*ex[6] + 72*ex[2]*ex[3]^4*ex[4]^3*ex[6] + 
    216*ex[2]^2*ex[3]^4*ex[4]^3*ex[6] + 216*ex[2]^3*ex[3]^4*ex[4]^3*ex[6] + 
    72*ex[2]^4*ex[3]^4*ex[4]^3*ex[6] - 3*ex[3]*ex[4]^4*ex[6] - 
    35*ex[2]*ex[3]*ex[4]^4*ex[6] - 29*ex[2]^2*ex[3]*ex[4]^4*ex[6] - 
    24*ex[3]^2*ex[4]^4*ex[6] - 94*ex[2]*ex[3]^2*ex[4]^4*ex[6] - 
    119*ex[2]^2*ex[3]^2*ex[4]^4*ex[6] - 49*ex[2]^3*ex[3]^2*ex[4]^4*ex[6] - 
    39*ex[3]^3*ex[4]^4*ex[6] - 113*ex[2]*ex[3]^3*ex[4]^4*ex[6] - 
    129*ex[2]^2*ex[3]^3*ex[4]^4*ex[6] - 75*ex[2]^3*ex[3]^3*ex[4]^4*ex[6] - 
    20*ex[2]^4*ex[3]^3*ex[4]^4*ex[6] - 18*ex[3]^4*ex[4]^4*ex[6] - 
    54*ex[2]*ex[3]^4*ex[4]^4*ex[6] - 54*ex[2]^2*ex[3]^4*ex[4]^4*ex[6] - 
    18*ex[2]^3*ex[3]^4*ex[4]^4*ex[6], 
  y[66] -> 3*ex[2]^2*ex[3] + 3*ex[2]^2*ex[4] - 6*ex[2]*ex[3]*ex[4] + 
    4*ex[2]^2*ex[3]*ex[4] + ex[2]^3*ex[3]*ex[4] - 6*ex[2]*ex[4]^2 + 
    ex[2]^2*ex[4]^2 + 3*ex[3]*ex[4]^2 - 7*ex[2]*ex[3]*ex[4]^2 + 
    ex[2]^3*ex[3]*ex[4]^2 + 3*ex[4]^3 - ex[2]*ex[4]^3 + 3*ex[3]*ex[4]^3 - 
    ex[2]*ex[3]*ex[4]^3 - ex[2]^2*ex[3]*ex[4]^3 - 6*ex[2]^2*ex[3]*ex[6] + 
    3*ex[2]*ex[4]*ex[6] - 3*ex[2]^2*ex[4]*ex[6] + 9*ex[2]*ex[3]*ex[4]*ex[6] - 
    4*ex[2]^2*ex[3]*ex[4]*ex[6] - ex[2]^3*ex[3]*ex[4]*ex[6] - 
    3*ex[4]^2*ex[6] + 4*ex[2]*ex[4]^2*ex[6] - 3*ex[3]*ex[4]^2*ex[6] + 
    4*ex[2]*ex[3]*ex[4]^2*ex[6] + ex[2]^2*ex[3]*ex[4]^2*ex[6] + 
    3*ex[2]^2*ex[3]*ex[6]^2 - 3*ex[2]*ex[4]*ex[6]^2 - 
    3*ex[2]*ex[3]*ex[4]*ex[6]^2, y[67] -> 3*ex[2] + ex[2]*ex[3] + 
    ex[2]^2*ex[3] - ex[4] - ex[3]*ex[4] - ex[2]*ex[3]*ex[4], 
  y[68] -> ex[2]^2 - 3*ex[2]^2*ex[3] + ex[2]*ex[4] + 5*ex[2]*ex[3]*ex[4] - 
    2*ex[4]^2 - 2*ex[3]*ex[4]^2 - ex[2]^2*ex[6] + 2*ex[2]^2*ex[3]*ex[6] - 
    2*ex[2]*ex[3]*ex[4]*ex[6], 
  y[69] -> ex[2]^2*ex[4] + 2*ex[2]^2*ex[3]*ex[4] + ex[2]^3*ex[3]*ex[4] + 
    ex[2]^2*ex[3]^2*ex[4] - 3*ex[2]^3*ex[3]^2*ex[4] - 2*ex[2]*ex[4]^2 - 
    4*ex[2]*ex[3]*ex[4]^2 + ex[2]^2*ex[3]*ex[4]^2 - 2*ex[2]*ex[3]^2*ex[4]^2 + 
    5*ex[2]^2*ex[3]^2*ex[4]^2 + ex[4]^3 + 2*ex[3]*ex[4]^3 - 
    2*ex[2]*ex[3]*ex[4]^3 + ex[3]^2*ex[4]^3 - 2*ex[2]*ex[3]^2*ex[4]^3 - 
    ex[2]^3*ex[3]*ex[6] + 3*ex[2]^3*ex[3]^2*ex[6] - ex[2]^2*ex[4]*ex[6] - 
    5*ex[2]^2*ex[3]*ex[4]*ex[6] - ex[2]^3*ex[3]*ex[4]*ex[6] - 
    8*ex[2]^2*ex[3]^2*ex[4]*ex[6] + 2*ex[2]^3*ex[3]^2*ex[4]*ex[6] + 
    3*ex[2]*ex[4]^2*ex[6] + 10*ex[2]*ex[3]*ex[4]^2*ex[6] + 
    7*ex[2]*ex[3]^2*ex[4]^2*ex[6] - 2*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] - 
    2*ex[4]^3*ex[6] - 4*ex[3]*ex[4]^3*ex[6] - 2*ex[3]^2*ex[4]^3*ex[6] + 
    ex[2]^3*ex[3]*ex[6]^2 - 2*ex[2]^3*ex[3]^2*ex[6]^2 + 
    ex[2]^2*ex[3]*ex[4]*ex[6]^2 + 4*ex[2]^2*ex[3]^2*ex[4]*ex[6]^2 - 
    2*ex[2]*ex[3]*ex[4]^2*ex[6]^2 - 2*ex[2]*ex[3]^2*ex[4]^2*ex[6]^2, 
  y[70] -> -3*ex[2]^3*ex[3]^2 - 6*ex[2]^3*ex[3]^3 - 6*ex[2]^4*ex[3]^3 + 
    3*ex[2]^2*ex[3]*ex[4] + 11*ex[2]^2*ex[3]^2*ex[4] - 
    4*ex[2]^3*ex[3]^2*ex[4] + 18*ex[2]^2*ex[3]^3*ex[4] + 
    12*ex[2]^3*ex[3]^3*ex[4] - 6*ex[2]^4*ex[3]^3*ex[4] + 
    ex[2]*ex[3]*ex[4]^2 + 6*ex[2]^2*ex[3]*ex[4]^2 - 
    17*ex[2]*ex[3]^2*ex[4]^2 + 12*ex[2]^2*ex[3]^2*ex[4]^2 + 
    2*ex[2]^3*ex[3]^2*ex[4]^2 - 18*ex[2]*ex[3]^3*ex[4]^2 + 
    18*ex[2]^3*ex[3]^3*ex[4]^2 - 3*ex[4]^3 - 8*ex[2]*ex[3]*ex[4]^3 + 
    9*ex[3]^2*ex[4]^3 - 20*ex[2]*ex[3]^2*ex[4]^3 - 
    8*ex[2]^2*ex[3]^2*ex[4]^3 + 6*ex[3]^3*ex[4]^3 - 
    12*ex[2]*ex[3]^3*ex[4]^3 - 18*ex[2]^2*ex[3]^3*ex[4]^3 + 6*ex[3]*ex[4]^4 + 
    12*ex[3]^2*ex[4]^4 + 6*ex[2]*ex[3]^2*ex[4]^4 + 6*ex[3]^3*ex[4]^4 + 
    6*ex[2]*ex[3]^3*ex[4]^4 + 6*ex[2]^3*ex[3]^2*ex[6] + 
    12*ex[2]^3*ex[3]^3*ex[6] + 12*ex[2]^4*ex[3]^3*ex[6] - 
    3*ex[2]^2*ex[3]*ex[4]*ex[6] - 20*ex[2]^2*ex[3]^2*ex[4]*ex[6] + 
    4*ex[2]^3*ex[3]^2*ex[4]*ex[6] - 30*ex[2]^2*ex[3]^3*ex[4]*ex[6] - 
    24*ex[2]^3*ex[3]^3*ex[4]*ex[6] + 6*ex[2]^4*ex[3]^3*ex[4]*ex[6] + 
    2*ex[2]*ex[3]*ex[4]^2*ex[6] + 26*ex[2]*ex[3]^2*ex[4]^2*ex[6] - 
    4*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 24*ex[2]*ex[3]^3*ex[4]^2*ex[6] + 
    12*ex[2]^2*ex[3]^3*ex[4]^2*ex[6] - 12*ex[2]^3*ex[3]^3*ex[4]^2*ex[6] - 
    6*ex[3]*ex[4]^3*ex[6] - 12*ex[3]^2*ex[4]^3*ex[6] - 
    6*ex[3]^3*ex[4]^3*ex[6] + 6*ex[2]^2*ex[3]^3*ex[4]^3*ex[6] - 
    3*ex[2]^3*ex[3]^2*ex[6]^2 - 6*ex[2]^3*ex[3]^3*ex[6]^2 - 
    6*ex[2]^4*ex[3]^3*ex[6]^2 + 9*ex[2]^2*ex[3]^2*ex[4]*ex[6]^2 + 
    12*ex[2]^2*ex[3]^3*ex[4]*ex[6]^2 + 12*ex[2]^3*ex[3]^3*ex[4]*ex[6]^2 - 
    6*ex[2]*ex[3]^2*ex[4]^2*ex[6]^2 - 6*ex[2]*ex[3]^3*ex[4]^2*ex[6]^2 - 
    6*ex[2]^2*ex[3]^3*ex[4]^2*ex[6]^2, 
  y[71] -> 16*ex[2]^3*ex[3]^2 + 171*ex[2]^4*ex[3]^2 + 316*ex[2]^4*ex[3]^3 - 
    18*ex[2]^5*ex[3]^3 - 32*ex[2]*ex[3]*ex[4] - 342*ex[2]^2*ex[3]*ex[4] - 
    664*ex[2]^2*ex[3]^2*ex[4] - 640*ex[2]^3*ex[3]^2*ex[4] - 
    1264*ex[2]^3*ex[3]^3*ex[4] + 102*ex[2]^4*ex[3]^3*ex[4] + 171*ex[4]^2 + 
    316*ex[3]*ex[4]^2 + 642*ex[2]*ex[3]*ex[4]^2 + 
    1280*ex[2]*ex[3]^2*ex[4]^2 + 878*ex[2]^2*ex[3]^2*ex[4]^2 + 
    1896*ex[2]^2*ex[3]^3*ex[4]^2 - 228*ex[2]^3*ex[3]^3*ex[4]^2 - 
    312*ex[3]*ex[4]^3 - 632*ex[3]^2*ex[4]^3 - 520*ex[2]*ex[3]^2*ex[4]^3 - 
    1264*ex[2]*ex[3]^3*ex[4]^3 + 252*ex[2]^2*ex[3]^3*ex[4]^3 + 
    111*ex[3]^2*ex[4]^4 + 316*ex[3]^3*ex[4]^4 - 138*ex[2]*ex[3]^3*ex[4]^4 + 
    30*ex[3]^3*ex[4]^5 + 16*ex[2]^2*ex[3]^2*ex[6] + 
    334*ex[2]^3*ex[3]^2*ex[6] + 632*ex[2]^3*ex[3]^3*ex[6] - 
    66*ex[2]^4*ex[3]^3*ex[6] - 318*ex[2]*ex[3]*ex[4]*ex[6] - 
    648*ex[2]*ex[3]^2*ex[4]*ex[6] - 906*ex[2]^2*ex[3]^2*ex[4]*ex[6] - 
    1896*ex[2]^2*ex[3]^3*ex[4]*ex[6] + 288*ex[2]^3*ex[3]^3*ex[4]*ex[6] + 
    312*ex[3]*ex[4]^2*ex[6] + 632*ex[3]^2*ex[4]^2*ex[6] + 
    794*ex[2]*ex[3]^2*ex[4]^2*ex[6] + 1896*ex[2]*ex[3]^3*ex[4]^2*ex[6] - 
    468*ex[2]^2*ex[3]^3*ex[4]^2*ex[6] - 222*ex[3]^2*ex[4]^3*ex[6] - 
    632*ex[3]^3*ex[4]^3*ex[6] + 336*ex[2]*ex[3]^3*ex[4]^3*ex[6] - 
    90*ex[3]^3*ex[4]^4*ex[6] + 163*ex[2]^2*ex[3]^2*ex[6]^2 + 
    316*ex[2]^2*ex[3]^3*ex[6]^2 - 78*ex[2]^3*ex[3]^3*ex[6]^2 - 
    274*ex[2]*ex[3]^2*ex[4]*ex[6]^2 - 632*ex[2]*ex[3]^3*ex[4]*ex[6]^2 + 
    246*ex[2]^2*ex[3]^3*ex[4]*ex[6]^2 + 111*ex[3]^2*ex[4]^2*ex[6]^2 + 
    316*ex[3]^3*ex[4]^2*ex[6]^2 - 258*ex[2]*ex[3]^3*ex[4]^2*ex[6]^2 + 
    90*ex[3]^3*ex[4]^3*ex[6]^2 - 30*ex[2]^2*ex[3]^3*ex[6]^3 + 
    60*ex[2]*ex[3]^3*ex[4]*ex[6]^3 - 30*ex[3]^3*ex[4]^2*ex[6]^3, 
  y[72] -> -119*ex[2]^3*ex[3]^2 - 119*ex[2]^4*ex[3]^2 + 
    238*ex[2]^2*ex[3]*ex[4] - 660*ex[2]^3*ex[3]*ex[4] - 
    2*ex[2]^2*ex[3]^2*ex[4] - 2*ex[2]^3*ex[3]^2*ex[4] - 119*ex[2]*ex[4]^2 + 
    779*ex[2]^2*ex[4]^2 + 242*ex[2]*ex[3]*ex[4]^2 + 
    660*ex[2]^2*ex[3]*ex[4]^2 - 240*ex[2]^3*ex[3]*ex[4]^2 + 
    361*ex[2]*ex[3]^2*ex[4]^2 + 361*ex[2]^2*ex[3]^2*ex[4]^2 - 240*ex[4]^3 + 
    240*ex[2]*ex[4]^3 - 480*ex[3]*ex[4]^3 + 240*ex[2]^2*ex[3]*ex[4]^3 - 
    240*ex[3]^2*ex[4]^3 - 240*ex[2]*ex[3]^2*ex[4]^3, 
  y[73] -> ex[2]*ex[3] - ex[4] - ex[3]*ex[4]*ex[5], 
  y[74] -> 13*ex[2]*ex[3] - 2*ex[4] - 2*ex[3]*ex[4] + 11*ex[2]*ex[3]*ex[4] - 
    13*ex[2]*ex[3]*ex[6], y[75] -> ex[2] + 4*ex[2]^2*ex[3] - 4*ex[4] - 
    8*ex[2]*ex[3]*ex[4] + 4*ex[3]*ex[4]^2 + 4*ex[2]*ex[3]*ex[6] - 
    4*ex[3]*ex[4]*ex[6], y[76] -> ex[2]^3*ex[3]^3 + ex[2]^4*ex[3]^3 + 
    4*ex[2]^2*ex[3]^2*ex[4] + 12*ex[2]^3*ex[3]^2*ex[4] + 
    6*ex[2]^4*ex[3]^2*ex[4] - 2*ex[2]^2*ex[3]^3*ex[4] - 
    ex[2]^3*ex[3]^3*ex[4] + ex[2]^4*ex[3]^3*ex[4] - 11*ex[2]*ex[3]*ex[4]^2 - 
    13*ex[2]^2*ex[3]*ex[4]^2 - 10*ex[2]*ex[3]^2*ex[4]^2 - 
    26*ex[2]^2*ex[3]^2*ex[4]^2 - 12*ex[2]^3*ex[3]^2*ex[4]^2 + 
    ex[2]*ex[3]^3*ex[4]^2 - ex[2]^2*ex[3]^3*ex[4]^2 - 
    2*ex[2]^3*ex[3]^3*ex[4]^2 + 6*ex[4]^3 + 12*ex[3]*ex[4]^3 + 
    13*ex[2]*ex[3]*ex[4]^3 - ex[2]^2*ex[3]*ex[4]^3 + 6*ex[3]^2*ex[4]^3 + 
    14*ex[2]*ex[3]^2*ex[4]^3 + 6*ex[2]^2*ex[3]^2*ex[4]^3 + 
    ex[2]*ex[3]^3*ex[4]^3 + ex[2]^2*ex[3]^3*ex[4]^3 - ex[2]^3*ex[3]^3*ex[6] - 
    ex[2]^4*ex[3]^3*ex[6] + 2*ex[2]^2*ex[3]^2*ex[4]*ex[6] + 
    2*ex[2]^2*ex[3]^3*ex[4]*ex[6] + 2*ex[2]^3*ex[3]^3*ex[4]*ex[6] - 
    ex[2]*ex[3]*ex[4]^2*ex[6] + ex[2]^2*ex[3]*ex[4]^2*ex[6] - 
    2*ex[2]*ex[3]^2*ex[4]^2*ex[6] - ex[2]*ex[3]^3*ex[4]^2*ex[6] - 
    ex[2]^2*ex[3]^3*ex[4]^2*ex[6], y[77] -> -3*ex[2] + ex[2]*ex[3] + 
    3*ex[4] - ex[3]*ex[4] + ex[2]*ex[6], 
  y[78] -> ex[2]^2*ex[4] + 2*ex[2]^2*ex[3]*ex[4] + 3*ex[2]^3*ex[3]*ex[4] + 
    ex[2]^2*ex[3]^2*ex[4] - ex[2]^3*ex[3]^2*ex[4] - 2*ex[2]*ex[4]^2 - 
    4*ex[2]*ex[3]*ex[4]^2 - 3*ex[2]^2*ex[3]*ex[4]^2 - 
    2*ex[2]*ex[3]^2*ex[4]^2 + ex[2]^2*ex[3]^2*ex[4]^2 + ex[4]^3 + 
    2*ex[3]*ex[4]^3 + ex[3]^2*ex[4]^3 - 3*ex[2]^3*ex[3]*ex[6] + 
    ex[2]^3*ex[3]^2*ex[6] + ex[2]^2*ex[4]*ex[6] + 
    3*ex[2]^2*ex[3]*ex[4]*ex[6] - ex[2]^3*ex[3]*ex[4]*ex[6] - 
    2*ex[2]^2*ex[3]^2*ex[4]*ex[6] - ex[2]*ex[4]^2*ex[6] + 
    ex[2]*ex[3]^2*ex[4]^2*ex[6] + ex[2]^3*ex[3]*ex[6]^2 - 
    ex[2]^2*ex[3]*ex[4]*ex[6]^2, y[79] -> ex[2]^3*ex[3]*ex[4] + 
    2*ex[2]^3*ex[3]^2*ex[4] + ex[2]^3*ex[4]^2 - 3*ex[2]^2*ex[3]*ex[4]^2 + 
    5*ex[2]^3*ex[3]*ex[4]^2 - 5*ex[2]^2*ex[3]^2*ex[4]^2 + 
    2*ex[2]^3*ex[3]^2*ex[4]^2 - 3*ex[2]^2*ex[4]^3 + ex[2]^3*ex[4]^3 + 
    3*ex[2]*ex[3]*ex[4]^3 - 11*ex[2]^2*ex[3]*ex[4]^3 + 
    2*ex[2]^3*ex[3]*ex[4]^3 + 4*ex[2]*ex[3]^2*ex[4]^3 - 
    5*ex[2]^2*ex[3]^2*ex[4]^3 + 3*ex[2]*ex[4]^4 - 2*ex[2]^2*ex[4]^4 - 
    ex[3]*ex[4]^4 + 8*ex[2]*ex[3]*ex[4]^4 - 3*ex[2]^2*ex[3]*ex[4]^4 - 
    ex[3]^2*ex[4]^4 + 4*ex[2]*ex[3]^2*ex[4]^4 - ex[4]^5 + ex[2]*ex[4]^5 - 
    2*ex[3]*ex[4]^5 + ex[2]*ex[3]*ex[4]^5 - ex[3]^2*ex[4]^5 - 
    ex[2]^3*ex[3]^2*ex[6] + ex[2]^2*ex[3]*ex[4]*ex[6] - 
    4*ex[2]^3*ex[3]*ex[4]*ex[6] + 3*ex[2]^2*ex[3]^2*ex[4]*ex[6] - 
    5*ex[2]^3*ex[3]^2*ex[4]*ex[6] + 2*ex[2]^2*ex[4]^2*ex[6] - 
    ex[2]^3*ex[4]^2*ex[6] - 2*ex[2]*ex[3]*ex[4]^2*ex[6] + 
    13*ex[2]^2*ex[3]*ex[4]^2*ex[6] - 6*ex[2]^3*ex[3]*ex[4]^2*ex[6] - 
    3*ex[2]*ex[3]^2*ex[4]^2*ex[6] + 11*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] - 
    2*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] - 4*ex[2]*ex[4]^3*ex[6] + 
    4*ex[2]^2*ex[4]^3*ex[6] + ex[3]*ex[4]^3*ex[6] - 
    13*ex[2]*ex[3]*ex[4]^3*ex[6] + 10*ex[2]^2*ex[3]*ex[4]^3*ex[6] + 
    ex[3]^2*ex[4]^3*ex[6] - 8*ex[2]*ex[3]^2*ex[4]^3*ex[6] + 
    3*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] + 2*ex[4]^4*ex[6] - 
    3*ex[2]*ex[4]^4*ex[6] + 4*ex[3]*ex[4]^4*ex[6] - 
    4*ex[2]*ex[3]*ex[4]^4*ex[6] + 2*ex[3]^2*ex[4]^4*ex[6] - 
    ex[2]*ex[3]^2*ex[4]^4*ex[6] + 2*ex[2]^3*ex[3]^2*ex[6]^2 - 
    3*ex[2]^2*ex[3]*ex[4]*ex[6]^2 + 3*ex[2]^3*ex[3]*ex[4]*ex[6]^2 - 
    5*ex[2]^2*ex[3]^2*ex[4]*ex[6]^2 + 3*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 + 
    ex[2]*ex[4]^2*ex[6]^2 - 2*ex[2]^2*ex[4]^2*ex[6]^2 + 
    5*ex[2]*ex[3]*ex[4]^2*ex[6]^2 - 9*ex[2]^2*ex[3]*ex[4]^2*ex[6]^2 + 
    4*ex[2]*ex[3]^2*ex[4]^2*ex[6]^2 - 5*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2 - 
    ex[4]^3*ex[6]^2 + 3*ex[2]*ex[4]^3*ex[6]^2 - 2*ex[3]*ex[4]^3*ex[6]^2 + 
    5*ex[2]*ex[3]*ex[4]^3*ex[6]^2 - ex[3]^2*ex[4]^3*ex[6]^2 + 
    2*ex[2]*ex[3]^2*ex[4]^3*ex[6]^2 - ex[2]^3*ex[3]^2*ex[6]^3 + 
    2*ex[2]^2*ex[3]*ex[4]*ex[6]^3 + 2*ex[2]^2*ex[3]^2*ex[4]*ex[6]^3 - 
    ex[2]*ex[4]^2*ex[6]^3 - 2*ex[2]*ex[3]*ex[4]^2*ex[6]^3 - 
    ex[2]*ex[3]^2*ex[4]^2*ex[6]^3, 
  y[80] -> 2*ex[2]^3*ex[3]^2 - 3*ex[2]^4*ex[3]^2 - 2*ex[2]^4*ex[3]^3 - 
    3*ex[2]^5*ex[3]^3 - 4*ex[2]*ex[3]*ex[4] + 6*ex[2]^2*ex[3]*ex[4] + 
    19*ex[2]^3*ex[3]^2*ex[4] + 8*ex[2]^3*ex[3]^3*ex[4] + 
    18*ex[2]^4*ex[3]^3*ex[4] - 3*ex[4]^2 - 2*ex[3]*ex[4]^2 - 
    18*ex[2]*ex[3]*ex[4]^2 - 6*ex[2]*ex[3]^2*ex[4]^2 - 
    44*ex[2]^2*ex[3]^2*ex[4]^2 - 12*ex[2]^2*ex[3]^3*ex[4]^2 - 
    42*ex[2]^3*ex[3]^3*ex[4]^2 + 12*ex[3]*ex[4]^3 + 4*ex[3]^2*ex[4]^3 + 
    43*ex[2]*ex[3]^2*ex[4]^3 + 8*ex[2]*ex[3]^3*ex[4]^3 + 
    48*ex[2]^2*ex[3]^3*ex[4]^3 - 15*ex[3]^2*ex[4]^4 - 2*ex[3]^3*ex[4]^4 - 
    27*ex[2]*ex[3]^3*ex[4]^4 + 6*ex[3]^3*ex[4]^5 + 2*ex[2]^2*ex[3]^2*ex[6] - 
    7*ex[2]^3*ex[3]^2*ex[6] - 4*ex[2]^3*ex[3]^3*ex[6] - 
    12*ex[2]^4*ex[3]^3*ex[6] + 9*ex[2]*ex[3]*ex[4]*ex[6] + 
    2*ex[2]*ex[3]^2*ex[4]*ex[6] + 39*ex[2]^2*ex[3]^2*ex[4]*ex[6] + 
    12*ex[2]^2*ex[3]^3*ex[4]*ex[6] + 54*ex[2]^3*ex[3]^3*ex[4]*ex[6] - 
    12*ex[3]*ex[4]^2*ex[6] - 4*ex[3]^2*ex[4]^2*ex[6] - 
    62*ex[2]*ex[3]^2*ex[4]^2*ex[6] - 12*ex[2]*ex[3]^3*ex[4]^2*ex[6] - 
    90*ex[2]^2*ex[3]^3*ex[4]^2*ex[6] + 30*ex[3]^2*ex[4]^3*ex[6] + 
    4*ex[3]^3*ex[4]^3*ex[6] + 66*ex[2]*ex[3]^3*ex[4]^3*ex[6] - 
    18*ex[3]^3*ex[4]^4*ex[6] - 4*ex[2]^2*ex[3]^2*ex[6]^2 - 
    2*ex[2]^2*ex[3]^3*ex[6]^2 - 15*ex[2]^3*ex[3]^3*ex[6]^2 + 
    19*ex[2]*ex[3]^2*ex[4]*ex[6]^2 + 4*ex[2]*ex[3]^3*ex[4]*ex[6]^2 + 
    48*ex[2]^2*ex[3]^3*ex[4]*ex[6]^2 - 15*ex[3]^2*ex[4]^2*ex[6]^2 - 
    2*ex[3]^3*ex[4]^2*ex[6]^2 - 51*ex[2]*ex[3]^3*ex[4]^2*ex[6]^2 + 
    18*ex[3]^3*ex[4]^3*ex[6]^2 - 6*ex[2]^2*ex[3]^3*ex[6]^3 + 
    12*ex[2]*ex[3]^3*ex[4]*ex[6]^3 - 6*ex[3]^3*ex[4]^2*ex[6]^3, 
  y[81] -> 13*ex[2]^6*ex[3]^4 + 13*ex[2]^7*ex[3]^4 - 
    34*ex[2]^4*ex[3]^3*ex[4] - 80*ex[2]^5*ex[3]^3*ex[4] - 
    90*ex[2]^6*ex[3]^3*ex[4] - 12*ex[2]^7*ex[3]^3*ex[4] - 
    78*ex[2]^5*ex[3]^4*ex[4] - 65*ex[2]^6*ex[3]^4*ex[4] + 
    13*ex[2]^7*ex[3]^4*ex[4] + 25*ex[2]^2*ex[3]^2*ex[4]^2 + 
    121*ex[2]^3*ex[3]^2*ex[4]^2 + 209*ex[2]^4*ex[3]^2*ex[4]^2 + 
    81*ex[2]^5*ex[3]^2*ex[4]^2 + 136*ex[2]^3*ex[3]^3*ex[4]^2 + 
    318*ex[2]^4*ex[3]^3*ex[4]^2 + 356*ex[2]^5*ex[3]^3*ex[4]^2 - 
    24*ex[2]^6*ex[3]^3*ex[4]^2 - 6*ex[2]^7*ex[3]^3*ex[4]^2 + 
    195*ex[2]^4*ex[3]^4*ex[4]^2 + 117*ex[2]^5*ex[3]^4*ex[4]^2 - 
    78*ex[2]^6*ex[3]^4*ex[4]^2 - 50*ex[2]*ex[3]*ex[4]^3 - 
    144*ex[2]^2*ex[3]*ex[4]^3 - 126*ex[2]^3*ex[3]*ex[4]^3 - 
    50*ex[2]*ex[3]^2*ex[4]^3 - 291*ex[2]^2*ex[3]^2*ex[4]^3 - 
    505*ex[2]^3*ex[3]^2*ex[4]^3 - 105*ex[2]^4*ex[3]^2*ex[4]^3 + 
    63*ex[2]^5*ex[3]^2*ex[4]^3 - 204*ex[2]^2*ex[3]^3*ex[4]^3 - 
    472*ex[2]^3*ex[3]^3*ex[4]^3 - 498*ex[2]^4*ex[3]^3*ex[4]^3 + 
    274*ex[2]^5*ex[3]^3*ex[4]^3 + 24*ex[2]^6*ex[3]^3*ex[4]^3 - 
    260*ex[2]^3*ex[3]^4*ex[4]^3 - 65*ex[2]^4*ex[3]^4*ex[4]^3 + 
    195*ex[2]^5*ex[3]^4*ex[4]^3 + 25*ex[4]^4 + 57*ex[2]*ex[4]^4 + 
    50*ex[3]*ex[4]^4 + 140*ex[2]*ex[3]*ex[4]^4 + 110*ex[2]^2*ex[3]*ex[4]^4 - 
    108*ex[2]^3*ex[3]*ex[4]^4 + 25*ex[3]^2*ex[4]^4 + 
    219*ex[2]*ex[3]^2*ex[4]^4 + 340*ex[2]^2*ex[3]^2*ex[4]^4 - 
    142*ex[2]^3*ex[3]^2*ex[4]^4 - 224*ex[2]^4*ex[3]^2*ex[4]^4 + 
    136*ex[2]*ex[3]^3*ex[4]^4 + 308*ex[2]^2*ex[3]^3*ex[4]^4 + 
    232*ex[2]^3*ex[3]^3*ex[4]^4 - 616*ex[2]^4*ex[3]^3*ex[4]^4 - 
    36*ex[2]^5*ex[3]^3*ex[4]^4 + 195*ex[2]^2*ex[3]^4*ex[4]^4 - 
    65*ex[2]^3*ex[3]^4*ex[4]^4 - 260*ex[2]^4*ex[3]^4*ex[4]^4 + 19*ex[4]^5 + 
    51*ex[2]*ex[4]^5 + 4*ex[3]*ex[4]^5 + 44*ex[2]*ex[3]*ex[4]^5 + 
    200*ex[2]^2*ex[3]*ex[4]^5 - 49*ex[3]^2*ex[4]^5 - ex[2]*ex[3]^2*ex[4]^5 + 
    288*ex[2]^2*ex[3]^2*ex[4]^5 + 304*ex[2]^3*ex[3]^2*ex[4]^5 - 
    34*ex[3]^3*ex[4]^5 - 72*ex[2]*ex[3]^3*ex[4]^5 + 
    82*ex[2]^2*ex[3]^3*ex[4]^5 + 624*ex[2]^3*ex[3]^3*ex[4]^5 + 
    24*ex[2]^4*ex[3]^3*ex[4]^5 - 78*ex[2]*ex[3]^4*ex[4]^5 + 
    117*ex[2]^2*ex[3]^4*ex[4]^5 + 195*ex[2]^3*ex[3]^4*ex[4]^5 - 
    28*ex[3]*ex[4]^6 - 92*ex[2]*ex[3]*ex[4]^6 - 43*ex[3]^2*ex[4]^6 - 
    135*ex[2]*ex[3]^2*ex[4]^6 - 188*ex[2]^2*ex[3]^2*ex[4]^6 - 
    2*ex[3]^3*ex[4]^6 - 108*ex[2]*ex[3]^3*ex[4]^6 - 
    304*ex[2]^2*ex[3]^3*ex[4]^6 - 6*ex[2]^3*ex[3]^3*ex[4]^6 + 
    13*ex[3]^4*ex[4]^6 - 65*ex[2]*ex[3]^4*ex[4]^6 - 
    78*ex[2]^2*ex[3]^4*ex[4]^6 + 13*ex[3]^2*ex[4]^7 + 
    45*ex[2]*ex[3]^2*ex[4]^7 + 26*ex[3]^3*ex[4]^7 + 
    58*ex[2]*ex[3]^3*ex[4]^7 + 13*ex[3]^4*ex[4]^7 + 
    13*ex[2]*ex[3]^4*ex[4]^7 + 26*ex[2]^5*ex[3]^4*ex[6] + 
    13*ex[2]^6*ex[3]^4*ex[6] - 13*ex[2]^7*ex[3]^4*ex[6] - 
    34*ex[2]^3*ex[3]^3*ex[4]*ex[6] - 78*ex[2]^4*ex[3]^3*ex[4]*ex[6] - 
    86*ex[2]^5*ex[3]^3*ex[4]*ex[6] + 60*ex[2]^6*ex[3]^3*ex[4]*ex[6] + 
    6*ex[2]^7*ex[3]^3*ex[4]*ex[6] - 130*ex[2]^4*ex[3]^4*ex[4]*ex[6] - 
    26*ex[2]^5*ex[3]^4*ex[4]*ex[6] + 104*ex[2]^6*ex[3]^4*ex[4]*ex[6] + 
    49*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 87*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] - 
    57*ex[2]^4*ex[3]^2*ex[4]^2*ex[6] - 63*ex[2]^5*ex[3]^2*ex[4]^2*ex[6] + 
    102*ex[2]^2*ex[3]^3*ex[4]^2*ex[6] + 230*ex[2]^3*ex[3]^3*ex[4]^2*ex[6] + 
    198*ex[2]^4*ex[3]^3*ex[4]^2*ex[6] - 440*ex[2]^5*ex[3]^3*ex[4]^2*ex[6] - 
    30*ex[2]^6*ex[3]^3*ex[4]^2*ex[6] + 260*ex[2]^3*ex[3]^4*ex[4]^2*ex[6] - 
    65*ex[2]^4*ex[3]^4*ex[4]^2*ex[6] - 325*ex[2]^5*ex[3]^4*ex[4]^2*ex[6] + 
    4*ex[2]*ex[3]*ex[4]^3*ex[6] + 16*ex[2]^2*ex[3]*ex[4]^3*ex[6] + 
    108*ex[2]^3*ex[3]*ex[4]^3*ex[6] - 98*ex[2]*ex[3]^2*ex[4]^3*ex[6] - 
    88*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] + 332*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] + 
    322*ex[2]^4*ex[3]^2*ex[4]^3*ex[6] - 102*ex[2]*ex[3]^3*ex[4]^3*ex[6] - 
    222*ex[2]^2*ex[3]^3*ex[4]^3*ex[6] + 1134*ex[2]^4*ex[3]^3*ex[4]^3*ex[6] + 
    54*ex[2]^5*ex[3]^3*ex[4]^3*ex[6] - 260*ex[2]^2*ex[3]^4*ex[4]^3*ex[6] + 
    260*ex[2]^3*ex[3]^4*ex[4]^3*ex[6] + 520*ex[2]^4*ex[3]^4*ex[4]^3*ex[6] - 
    19*ex[4]^4*ex[6] - 51*ex[2]*ex[4]^4*ex[6] - 4*ex[3]*ex[4]^4*ex[6] - 
    72*ex[2]*ex[3]*ex[4]^4*ex[6] - 292*ex[2]^2*ex[3]*ex[4]^4*ex[6] + 
    49*ex[3]^2*ex[4]^4*ex[6] - 85*ex[2]*ex[3]^2*ex[4]^4*ex[6] - 
    532*ex[2]^2*ex[3]^2*ex[4]^4*ex[6] - 590*ex[2]^3*ex[3]^2*ex[4]^4*ex[6] + 
    34*ex[3]^3*ex[4]^4*ex[6] + 66*ex[2]*ex[3]^3*ex[4]^4*ex[6] - 
    328*ex[2]^2*ex[3]^3*ex[4]^4*ex[6] - 1362*ex[2]^3*ex[3]^3*ex[4]^4*ex[6] - 
    42*ex[2]^4*ex[3]^3*ex[4]^4*ex[6] + 130*ex[2]*ex[3]^4*ex[4]^4*ex[6] - 
    325*ex[2]^2*ex[3]^4*ex[4]^4*ex[6] - 455*ex[2]^3*ex[3]^4*ex[4]^4*ex[6] + 
    56*ex[3]*ex[4]^5*ex[6] + 184*ex[2]*ex[3]*ex[4]^5*ex[6] + 
    86*ex[3]^2*ex[4]^5*ex[6] + 296*ex[2]*ex[3]^2*ex[4]^5*ex[6] + 
    466*ex[2]^2*ex[3]^2*ex[4]^5*ex[6] + 4*ex[3]^3*ex[4]^5*ex[6] + 
    294*ex[2]*ex[3]^3*ex[4]^5*ex[6] + 782*ex[2]^2*ex[3]^3*ex[4]^5*ex[6] + 
    12*ex[2]^3*ex[3]^3*ex[4]^5*ex[6] - 26*ex[3]^4*ex[4]^5*ex[6] + 
    182*ex[2]*ex[3]^4*ex[4]^5*ex[6] + 208*ex[2]^2*ex[3]^4*ex[4]^5*ex[6] - 
    39*ex[3]^2*ex[4]^6*ex[6] - 135*ex[2]*ex[3]^2*ex[4]^6*ex[6] - 
    78*ex[3]^3*ex[4]^6*ex[6] - 174*ex[2]*ex[3]^3*ex[4]^6*ex[6] - 
    39*ex[3]^4*ex[4]^6*ex[6] - 39*ex[2]*ex[3]^4*ex[4]^6*ex[6] + 
    13*ex[2]^4*ex[3]^4*ex[6]^2 - 13*ex[2]^5*ex[3]^4*ex[6]^2 - 
    26*ex[2]^6*ex[3]^4*ex[6]^2 + 2*ex[2]^3*ex[3]^3*ex[4]*ex[6]^2 + 
    30*ex[2]^4*ex[3]^3*ex[4]*ex[6]^2 + 130*ex[2]^5*ex[3]^3*ex[4]*ex[6]^2 + 
    6*ex[2]^6*ex[3]^3*ex[4]*ex[6]^2 - 52*ex[2]^3*ex[3]^4*ex[4]*ex[6]^2 + 
    91*ex[2]^4*ex[3]^4*ex[4]*ex[6]^2 + 143*ex[2]^5*ex[3]^4*ex[4]*ex[6]^2 - 
    43*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2 - 109*ex[2]^3*ex[3]^2*ex[4]^2*
     ex[6]^2 - 98*ex[2]^4*ex[3]^2*ex[4]^2*ex[6]^2 - 
    6*ex[2]^2*ex[3]^3*ex[4]^2*ex[6]^2 - 168*ex[2]^3*ex[3]^3*ex[4]^2*ex[6]^2 - 
    564*ex[2]^4*ex[3]^3*ex[4]^2*ex[6]^2 - 18*ex[2]^5*ex[3]^3*ex[4]^2*
     ex[6]^2 + 78*ex[2]^2*ex[3]^4*ex[4]^2*ex[6]^2 - 
    234*ex[2]^3*ex[3]^4*ex[4]^2*ex[6]^2 - 312*ex[2]^4*ex[3]^4*ex[4]^2*
     ex[6]^2 + 28*ex[2]*ex[3]*ex[4]^3*ex[6]^2 + 92*ex[2]^2*ex[3]*ex[4]^3*
     ex[6]^2 + 86*ex[2]*ex[3]^2*ex[4]^3*ex[6]^2 + 257*ex[2]^2*ex[3]^2*ex[4]^3*
     ex[6]^2 + 331*ex[2]^3*ex[3]^2*ex[4]^3*ex[6]^2 + 
    6*ex[2]*ex[3]^3*ex[4]^3*ex[6]^2 + 324*ex[2]^2*ex[3]^3*ex[4]^3*ex[6]^2 + 
    912*ex[2]^3*ex[3]^3*ex[4]^3*ex[6]^2 + 18*ex[2]^4*ex[3]^3*ex[4]^3*
     ex[6]^2 - 52*ex[2]*ex[3]^4*ex[4]^3*ex[6]^2 + 286*ex[2]^2*ex[3]^4*ex[4]^3*
     ex[6]^2 + 338*ex[2]^3*ex[3]^4*ex[4]^3*ex[6]^2 - 
    28*ex[3]*ex[4]^4*ex[6]^2 - 92*ex[2]*ex[3]*ex[4]^4*ex[6]^2 - 
    43*ex[3]^2*ex[4]^4*ex[6]^2 - 187*ex[2]*ex[3]^2*ex[4]^4*ex[6]^2 - 
    368*ex[2]^2*ex[3]^2*ex[4]^4*ex[6]^2 - 2*ex[3]^3*ex[4]^4*ex[6]^2 - 
    264*ex[2]*ex[3]^3*ex[4]^4*ex[6]^2 - 652*ex[2]^2*ex[3]^3*ex[4]^4*ex[6]^2 - 
    6*ex[2]^3*ex[3]^3*ex[4]^4*ex[6]^2 + 13*ex[3]^4*ex[4]^4*ex[6]^2 - 
    169*ex[2]*ex[3]^4*ex[4]^4*ex[6]^2 - 182*ex[2]^2*ex[3]^4*ex[4]^4*ex[6]^2 + 
    39*ex[3]^2*ex[4]^5*ex[6]^2 + 135*ex[2]*ex[3]^2*ex[4]^5*ex[6]^2 + 
    78*ex[3]^3*ex[4]^5*ex[6]^2 + 174*ex[2]*ex[3]^3*ex[4]^5*ex[6]^2 + 
    39*ex[3]^4*ex[4]^5*ex[6]^2 + 39*ex[2]*ex[3]^4*ex[4]^5*ex[6]^2 - 
    13*ex[2]^4*ex[3]^4*ex[6]^3 - 13*ex[2]^5*ex[3]^4*ex[6]^3 + 
    26*ex[2]^3*ex[3]^3*ex[4]*ex[6]^3 + 58*ex[2]^4*ex[3]^3*ex[4]*ex[6]^3 + 
    52*ex[2]^3*ex[3]^4*ex[4]*ex[6]^3 + 52*ex[2]^4*ex[3]^4*ex[4]*ex[6]^3 - 
    13*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^3 - 45*ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^3 - 
    78*ex[2]^2*ex[3]^3*ex[4]^2*ex[6]^3 - 174*ex[2]^3*ex[3]^3*ex[4]^2*
     ex[6]^3 - 78*ex[2]^2*ex[3]^4*ex[4]^2*ex[6]^3 - 
    78*ex[2]^3*ex[3]^4*ex[4]^2*ex[6]^3 + 26*ex[2]*ex[3]^2*ex[4]^3*ex[6]^3 + 
    90*ex[2]^2*ex[3]^2*ex[4]^3*ex[6]^3 + 78*ex[2]*ex[3]^3*ex[4]^3*ex[6]^3 + 
    174*ex[2]^2*ex[3]^3*ex[4]^3*ex[6]^3 + 52*ex[2]*ex[3]^4*ex[4]^3*ex[6]^3 + 
    52*ex[2]^2*ex[3]^4*ex[4]^3*ex[6]^3 - 13*ex[3]^2*ex[4]^4*ex[6]^3 - 
    45*ex[2]*ex[3]^2*ex[4]^4*ex[6]^3 - 26*ex[3]^3*ex[4]^4*ex[6]^3 - 
    58*ex[2]*ex[3]^3*ex[4]^4*ex[6]^3 - 13*ex[3]^4*ex[4]^4*ex[6]^3 - 
    13*ex[2]*ex[3]^4*ex[4]^4*ex[6]^3, 
  y[82] -> 5*ex[2]*ex[3] + 5*ex[2]^2*ex[3] - 5*ex[4] - 2*ex[2]*ex[4] - 
    5*ex[3]*ex[4] - 5*ex[2]*ex[3]*ex[4], 
  y[83] -> -(ex[2]^3*ex[3]^3) - ex[2]^4*ex[3]^3 + 5*ex[2]^2*ex[3]^2*ex[4] + 
    12*ex[2]^3*ex[3]^2*ex[4] + 6*ex[2]^4*ex[3]^2*ex[4] + 
    2*ex[2]^2*ex[3]^3*ex[4] + ex[2]^3*ex[3]^3*ex[4] - ex[2]^4*ex[3]^3*ex[4] - 
    7*ex[2]*ex[3]*ex[4]^2 - 11*ex[2]^2*ex[3]*ex[4]^2 - 
    8*ex[2]*ex[3]^2*ex[4]^2 - 16*ex[2]^2*ex[3]^2*ex[4]^2 - 
    3*ex[2]^3*ex[3]^2*ex[4]^2 + 3*ex[2]^4*ex[3]^2*ex[4]^2 - 
    ex[2]*ex[3]^3*ex[4]^2 + ex[2]^2*ex[3]^3*ex[4]^2 + 
    2*ex[2]^3*ex[3]^3*ex[4]^2 + 3*ex[4]^3 + 6*ex[3]*ex[4]^3 + 
    5*ex[2]*ex[3]*ex[4]^3 - 5*ex[2]^2*ex[3]*ex[4]^3 + 3*ex[3]^2*ex[4]^3 + 
    4*ex[2]*ex[3]^2*ex[4]^3 - 3*ex[2]^2*ex[3]^2*ex[4]^3 - 
    3*ex[2]^3*ex[3]^2*ex[4]^3 - ex[2]*ex[3]^3*ex[4]^3 - 
    ex[2]^2*ex[3]^3*ex[4]^3 + ex[2]^3*ex[3]^3*ex[6] + ex[2]^4*ex[3]^3*ex[6] - 
    2*ex[2]^2*ex[3]^2*ex[4]*ex[6] - 6*ex[2]^3*ex[3]^2*ex[4]*ex[6] - 
    3*ex[2]^4*ex[3]^2*ex[4]*ex[6] - 2*ex[2]^2*ex[3]^3*ex[4]*ex[6] - 
    2*ex[2]^3*ex[3]^3*ex[4]*ex[6] + ex[2]*ex[3]*ex[4]^2*ex[6] + 
    5*ex[2]^2*ex[3]*ex[4]^2*ex[6] + 2*ex[2]*ex[3]^2*ex[4]^2*ex[6] + 
    6*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 3*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] + 
    ex[2]*ex[3]^3*ex[4]^2*ex[6] + ex[2]^2*ex[3]^3*ex[4]^2*ex[6], 
  y[84] -> 3*ex[2]*ex[3] + 3*ex[2]^2*ex[3] + 3*ex[2]*ex[4] + 
    4*ex[2]^2*ex[4] - 3*ex[3]*ex[4] + 3*ex[2]^2*ex[3]*ex[4] - 3*ex[4]^2 - 
    3*ex[2]*ex[4]^2 + ex[2]^2*ex[4]^2 - 3*ex[3]*ex[4]^2 - 
    3*ex[2]*ex[3]*ex[4]^2 - 3*ex[2]*ex[3]*ex[6] - 3*ex[2]^2*ex[3]*ex[6] + 
    3*ex[4]*ex[6] + 3*ex[2]*ex[4]*ex[6] - ex[2]^2*ex[4]*ex[6] + 
    3*ex[3]*ex[4]*ex[6] + 3*ex[2]*ex[3]*ex[4]*ex[6], 
  y[85] -> 220*ex[2]^3*ex[3]^3 + 440*ex[2]^4*ex[3]^3 + 220*ex[2]^5*ex[3]^3 + 
    54*ex[2]^3*ex[3]^4 + 162*ex[2]^4*ex[3]^4 + 162*ex[2]^5*ex[3]^4 + 
    54*ex[2]^6*ex[3]^4 - 449*ex[2]^2*ex[3]^2*ex[4] - 
    500*ex[2]^3*ex[3]^2*ex[4] - 60*ex[2]^4*ex[3]^2*ex[4] - 
    9*ex[2]^5*ex[3]^2*ex[4] - 593*ex[2]^2*ex[3]^3*ex[4] - 
    1071*ex[2]^3*ex[3]^3*ex[4] - 423*ex[2]^4*ex[3]^3*ex[4] - 
    5*ex[2]^5*ex[3]^3*ex[4] - 60*ex[2]^6*ex[3]^3*ex[4] - 
    162*ex[2]^2*ex[3]^4*ex[4] - 432*ex[2]^3*ex[3]^4*ex[4] - 
    324*ex[2]^4*ex[3]^4*ex[4] + 54*ex[2]^6*ex[3]^4*ex[4] + 
    238*ex[2]*ex[3]*ex[4]^2 + 69*ex[2]^2*ex[3]*ex[4]^2 - 
    3*ex[2]^3*ex[3]*ex[4]^2 + 602*ex[2]*ex[3]^2*ex[4]^2 + 
    441*ex[2]^2*ex[3]^2*ex[4]^2 - 65*ex[2]^3*ex[3]^2*ex[4]^2 + 
    96*ex[2]^4*ex[3]^2*ex[4]^2 + 526*ex[2]*ex[3]^3*ex[4]^2 + 
    669*ex[2]^2*ex[3]^3*ex[4]^2 - 225*ex[2]^3*ex[3]^3*ex[4]^2 - 
    413*ex[2]^4*ex[3]^3*ex[4]^2 - 105*ex[2]^5*ex[3]^3*ex[4]^2 - 
    60*ex[2]^6*ex[3]^3*ex[4]^2 + 162*ex[2]*ex[3]^4*ex[4]^2 + 
    324*ex[2]^2*ex[3]^4*ex[4]^2 - 324*ex[2]^4*ex[3]^4*ex[4]^2 - 
    162*ex[2]^5*ex[3]^4*ex[4]^2 - 9*ex[4]^3 - 9*ex[2]*ex[4]^3 - 
    63*ex[3]*ex[4]^3 + 79*ex[2]*ex[3]*ex[4]^3 - 36*ex[2]^2*ex[3]*ex[4]^3 - 
    21*ex[2]^3*ex[3]*ex[4]^3 - 153*ex[3]^2*ex[4]^3 + 
    203*ex[2]*ex[3]^2*ex[4]^3 + 479*ex[2]^2*ex[3]^2*ex[4]^3 + 
    234*ex[2]^3*ex[3]^2*ex[4]^3 + 111*ex[2]^4*ex[3]^2*ex[4]^3 - 
    153*ex[3]^3*ex[4]^3 + 115*ex[2]*ex[3]^3*ex[4]^3 + 
    839*ex[2]^2*ex[3]^3*ex[4]^3 + 841*ex[2]^3*ex[3]^3*ex[4]^3 + 
    390*ex[2]^4*ex[3]^3*ex[4]^3 + 120*ex[2]^5*ex[3]^3*ex[4]^3 - 
    54*ex[3]^4*ex[4]^3 + 324*ex[2]^2*ex[3]^4*ex[4]^3 + 
    432*ex[2]^3*ex[3]^4*ex[4]^3 + 162*ex[2]^4*ex[3]^4*ex[4]^3 - 
    45*ex[3]*ex[4]^4 - 105*ex[2]*ex[3]*ex[4]^4 - 51*ex[2]^2*ex[3]*ex[4]^4 - 
    144*ex[3]^2*ex[4]^4 - 354*ex[2]*ex[3]^2*ex[4]^4 - 
    321*ex[2]^2*ex[3]^2*ex[4]^4 - 111*ex[2]^3*ex[3]^2*ex[4]^4 - 
    153*ex[3]^3*ex[4]^4 - 411*ex[2]*ex[3]^3*ex[4]^4 - 
    423*ex[2]^2*ex[3]^3*ex[4]^4 - 225*ex[2]^3*ex[3]^3*ex[4]^4 - 
    60*ex[2]^4*ex[3]^3*ex[4]^4 - 54*ex[3]^4*ex[4]^4 - 
    162*ex[2]*ex[3]^4*ex[4]^4 - 162*ex[2]^2*ex[3]^4*ex[4]^4 - 
    54*ex[2]^3*ex[3]^4*ex[4]^4 - 220*ex[2]^3*ex[3]^3*ex[6] - 
    440*ex[2]^4*ex[3]^3*ex[6] - 220*ex[2]^5*ex[3]^3*ex[6] - 
    54*ex[2]^3*ex[3]^4*ex[6] - 162*ex[2]^4*ex[3]^4*ex[6] - 
    162*ex[2]^5*ex[3]^4*ex[6] - 54*ex[2]^6*ex[3]^4*ex[6] + 
    440*ex[2]^2*ex[3]^2*ex[4]*ex[6] + 473*ex[2]^3*ex[3]^2*ex[4]*ex[6] + 
    33*ex[2]^4*ex[3]^2*ex[4]*ex[6] + 593*ex[2]^2*ex[3]^3*ex[4]*ex[6] + 
    1291*ex[2]^3*ex[3]^3*ex[4]*ex[6] + 863*ex[2]^4*ex[3]^3*ex[4]*ex[6] + 
    225*ex[2]^5*ex[3]^3*ex[4]*ex[6] + 60*ex[2]^6*ex[3]^3*ex[4]*ex[6] + 
    162*ex[2]^2*ex[3]^4*ex[4]*ex[6] + 486*ex[2]^3*ex[3]^4*ex[4]*ex[6] + 
    486*ex[2]^4*ex[3]^4*ex[4]*ex[6] + 162*ex[2]^5*ex[3]^4*ex[4]*ex[6] - 
    220*ex[2]*ex[3]*ex[4]^2*ex[6] - 33*ex[2]^2*ex[3]*ex[4]^2*ex[6] + 
    21*ex[2]^3*ex[3]*ex[4]^2*ex[6] - 584*ex[2]*ex[3]^2*ex[4]^2*ex[6] - 
    827*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] - 354*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] - 
    111*ex[2]^4*ex[3]^2*ex[4]^2*ex[6] - 526*ex[2]*ex[3]^3*ex[4]^2*ex[6] - 
    1262*ex[2]^2*ex[3]^3*ex[4]^2*ex[6] - 1066*ex[2]^3*ex[3]^3*ex[4]^2*ex[6] - 
    450*ex[2]^4*ex[3]^3*ex[4]^2*ex[6] - 120*ex[2]^5*ex[3]^3*ex[4]^2*ex[6] - 
    162*ex[2]*ex[3]^4*ex[4]^2*ex[6] - 486*ex[2]^2*ex[3]^4*ex[4]^2*ex[6] - 
    486*ex[2]^3*ex[3]^4*ex[4]^2*ex[6] - 162*ex[2]^4*ex[3]^4*ex[4]^2*ex[6] + 
    45*ex[3]*ex[4]^3*ex[6] + 105*ex[2]*ex[3]*ex[4]^3*ex[6] + 
    51*ex[2]^2*ex[3]*ex[4]^3*ex[6] + 144*ex[3]^2*ex[4]^3*ex[6] + 
    354*ex[2]*ex[3]^2*ex[4]^3*ex[6] + 321*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] + 
    111*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] + 153*ex[3]^3*ex[4]^3*ex[6] + 
    411*ex[2]*ex[3]^3*ex[4]^3*ex[6] + 423*ex[2]^2*ex[3]^3*ex[4]^3*ex[6] + 
    225*ex[2]^3*ex[3]^3*ex[4]^3*ex[6] + 60*ex[2]^4*ex[3]^3*ex[4]^3*ex[6] + 
    54*ex[3]^4*ex[4]^3*ex[6] + 162*ex[2]*ex[3]^4*ex[4]^3*ex[6] + 
    162*ex[2]^2*ex[3]^4*ex[4]^3*ex[6] + 54*ex[2]^3*ex[3]^4*ex[4]^3*ex[6], 
  y[86] -> 7*ex[2]^3*ex[3] + ex[2]^4*ex[3] - 5*ex[2]^3*ex[3]^2 - 
    3*ex[2]^4*ex[3]^2 - ex[2]^2*ex[4] - 15*ex[2]^2*ex[3]*ex[4] + 
    14*ex[2]^2*ex[3]^2*ex[4] + 8*ex[2]^3*ex[3]^2*ex[4] + 5*ex[2]*ex[4]^2 + 
    8*ex[2]*ex[3]*ex[4]^2 - 3*ex[2]^2*ex[3]*ex[4]^2 - 
    13*ex[2]*ex[3]^2*ex[4]^2 - 7*ex[2]^2*ex[3]^2*ex[4]^2 - 4*ex[4]^3 + 
    2*ex[2]*ex[3]*ex[4]^3 + 4*ex[3]^2*ex[4]^3 + 2*ex[2]*ex[3]^2*ex[4]^3 - 
    9*ex[2]^3*ex[3]*ex[6] - ex[2]^4*ex[3]*ex[6] + 4*ex[2]^3*ex[3]^2*ex[6] + 
    2*ex[2]^4*ex[3]^2*ex[6] + ex[2]^2*ex[4]*ex[6] + 
    15*ex[2]^2*ex[3]*ex[4]*ex[6] + ex[2]^3*ex[3]*ex[4]*ex[6] - 
    8*ex[2]^2*ex[3]^2*ex[4]*ex[6] - 4*ex[2]^3*ex[3]^2*ex[4]*ex[6] - 
    2*ex[2]*ex[4]^2*ex[6] - 6*ex[2]*ex[3]*ex[4]^2*ex[6] + 
    4*ex[2]*ex[3]^2*ex[4]^2*ex[6] + 2*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 
    2*ex[2]^3*ex[3]*ex[6]^2 - 2*ex[2]^2*ex[3]*ex[4]*ex[6]^2, 
  y[87] -> -3*ex[2]^3*ex[3]^2 - 6*ex[2]^3*ex[3]^3 - 6*ex[2]^4*ex[3]^3 + 
    3*ex[2]^2*ex[3]*ex[4] + 17*ex[2]^2*ex[3]^2*ex[4] + 
    8*ex[2]^3*ex[3]^2*ex[4] + 18*ex[2]^2*ex[3]^3*ex[4] + 
    12*ex[2]^3*ex[3]^3*ex[4] - 6*ex[2]^4*ex[3]^3*ex[4] - 
    11*ex[2]*ex[3]*ex[4]^2 - 2*ex[2]^2*ex[3]*ex[4]^2 - 
    29*ex[2]*ex[3]^2*ex[4]^2 - 12*ex[2]^2*ex[3]^2*ex[4]^2 + 
    8*ex[2]^3*ex[3]^2*ex[4]^2 - 18*ex[2]*ex[3]^3*ex[4]^2 + 
    18*ex[2]^3*ex[3]^3*ex[4]^2 + 3*ex[4]^3 + 12*ex[3]*ex[4]^3 + 
    4*ex[2]*ex[3]*ex[4]^3 - 2*ex[2]^2*ex[3]*ex[4]^3 + 15*ex[3]^2*ex[4]^3 - 
    8*ex[2]*ex[3]^2*ex[4]^3 - 20*ex[2]^2*ex[3]^2*ex[4]^3 + 
    6*ex[3]^3*ex[4]^3 - 12*ex[2]*ex[3]^3*ex[4]^3 - 
    18*ex[2]^2*ex[3]^3*ex[4]^3 + 6*ex[3]*ex[4]^4 + 6*ex[2]*ex[3]*ex[4]^4 + 
    12*ex[3]^2*ex[4]^4 + 12*ex[2]*ex[3]^2*ex[4]^4 + 6*ex[3]^3*ex[4]^4 + 
    6*ex[2]*ex[3]^3*ex[4]^4 + 6*ex[2]^3*ex[3]^2*ex[6] + 
    12*ex[2]^3*ex[3]^3*ex[6] + 12*ex[2]^4*ex[3]^3*ex[6] - 
    3*ex[2]^2*ex[3]*ex[4]*ex[6] - 26*ex[2]^2*ex[3]^2*ex[4]*ex[6] - 
    14*ex[2]^3*ex[3]^2*ex[4]*ex[6] - 30*ex[2]^2*ex[3]^3*ex[4]*ex[6] - 
    24*ex[2]^3*ex[3]^3*ex[4]*ex[6] + 6*ex[2]^4*ex[3]^3*ex[4]*ex[6] + 
    8*ex[2]*ex[3]*ex[4]^2*ex[6] + 2*ex[2]^2*ex[3]*ex[4]^2*ex[6] + 
    32*ex[2]*ex[3]^2*ex[4]^2*ex[6] + 20*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] - 
    6*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] + 24*ex[2]*ex[3]^3*ex[4]^2*ex[6] + 
    12*ex[2]^2*ex[3]^3*ex[4]^2*ex[6] - 12*ex[2]^3*ex[3]^3*ex[4]^2*ex[6] - 
    6*ex[3]*ex[4]^3*ex[6] - 6*ex[2]*ex[3]*ex[4]^3*ex[6] - 
    12*ex[3]^2*ex[4]^3*ex[6] - 6*ex[2]*ex[3]^2*ex[4]^3*ex[6] + 
    6*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] - 6*ex[3]^3*ex[4]^3*ex[6] + 
    6*ex[2]^2*ex[3]^3*ex[4]^3*ex[6] - 3*ex[2]^3*ex[3]^2*ex[6]^2 - 
    6*ex[2]^3*ex[3]^3*ex[6]^2 - 6*ex[2]^4*ex[3]^3*ex[6]^2 + 
    9*ex[2]^2*ex[3]^2*ex[4]*ex[6]^2 + 6*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 + 
    12*ex[2]^2*ex[3]^3*ex[4]*ex[6]^2 + 12*ex[2]^3*ex[3]^3*ex[4]*ex[6]^2 - 
    6*ex[2]*ex[3]^2*ex[4]^2*ex[6]^2 - 6*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2 - 
    6*ex[2]*ex[3]^3*ex[4]^2*ex[6]^2 - 6*ex[2]^2*ex[3]^3*ex[4]^2*ex[6]^2, 
  y[88] -> 3*ex[2]^4*ex[3]*ex[4] + ex[2]^5*ex[3]*ex[4] + 
    6*ex[2]^4*ex[3]^2*ex[4] + 9*ex[2]^5*ex[3]^2*ex[4] + 
    ex[2]^6*ex[3]^2*ex[4] + 3*ex[2]^4*ex[3]^3*ex[4] - 
    4*ex[2]^5*ex[3]^3*ex[4] - 3*ex[2]^6*ex[3]^3*ex[4] - ex[2]^3*ex[4]^2 - 
    13*ex[2]^3*ex[3]*ex[4]^2 - 4*ex[2]^4*ex[3]*ex[4]^2 - 
    23*ex[2]^3*ex[3]^2*ex[4]^2 - 21*ex[2]^4*ex[3]^2*ex[4]^2 - 
    11*ex[2]^3*ex[3]^3*ex[4]^2 + 11*ex[2]^4*ex[3]^3*ex[4]^2 + 
    8*ex[2]^5*ex[3]^3*ex[4]^2 + 4*ex[2]^2*ex[4]^3 + 
    23*ex[2]^2*ex[3]*ex[4]^3 + 8*ex[2]^3*ex[3]*ex[4]^3 + 
    34*ex[2]^2*ex[3]^2*ex[4]^3 + 14*ex[2]^3*ex[3]^2*ex[4]^3 - 
    3*ex[2]^4*ex[3]^2*ex[4]^3 + 15*ex[2]^2*ex[3]^3*ex[4]^3 - 
    10*ex[2]^3*ex[3]^3*ex[4]^3 - 7*ex[2]^4*ex[3]^3*ex[4]^3 - 
    5*ex[2]*ex[4]^4 - 19*ex[2]*ex[3]*ex[4]^4 - 5*ex[2]^2*ex[3]*ex[4]^4 - 
    23*ex[2]*ex[3]^2*ex[4]^4 - 2*ex[2]^2*ex[3]^2*ex[4]^4 + 
    2*ex[2]^3*ex[3]^2*ex[4]^4 - 9*ex[2]*ex[3]^3*ex[4]^4 + 
    3*ex[2]^2*ex[3]^3*ex[4]^4 + 2*ex[2]^3*ex[3]^3*ex[4]^4 + 2*ex[4]^5 + 
    6*ex[3]*ex[4]^5 + 6*ex[3]^2*ex[4]^5 + 2*ex[3]^3*ex[4]^5 - 
    7*ex[2]^5*ex[3]^2*ex[6] - ex[2]^6*ex[3]^2*ex[6] + 
    5*ex[2]^5*ex[3]^3*ex[6] + 3*ex[2]^6*ex[3]^3*ex[6] - 
    ex[2]^5*ex[3]*ex[4]*ex[6] + 7*ex[2]^4*ex[3]^2*ex[4]*ex[6] - 
    13*ex[2]^5*ex[3]^2*ex[4]*ex[6] - ex[2]^6*ex[3]^2*ex[4]*ex[6] - 
    21*ex[2]^4*ex[3]^3*ex[4]*ex[6] - 7*ex[2]^5*ex[3]^3*ex[4]*ex[6] + 
    2*ex[2]^6*ex[3]^3*ex[4]*ex[6] + ex[2]^3*ex[4]^2*ex[6] + 
    3*ex[2]^3*ex[3]*ex[4]^2*ex[6] + 5*ex[2]^4*ex[3]*ex[4]^2*ex[6] + 
    19*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] + 30*ex[2]^4*ex[3]^2*ex[4]^2*ex[6] + 
    ex[2]^5*ex[3]^2*ex[4]^2*ex[6] + 33*ex[2]^3*ex[3]^3*ex[4]^2*ex[6] + 
    7*ex[2]^4*ex[3]^3*ex[4]^2*ex[6] - 4*ex[2]^5*ex[3]^3*ex[4]^2*ex[6] - 
    ex[2]^2*ex[4]^3*ex[6] - 9*ex[2]^2*ex[3]*ex[4]^3*ex[6] - 
    7*ex[2]^3*ex[3]*ex[4]^3*ex[6] - 31*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] - 
    20*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] - 23*ex[2]^2*ex[3]^3*ex[4]^3*ex[6] - 
    5*ex[2]^3*ex[3]^3*ex[4]^3*ex[6] + 2*ex[2]^4*ex[3]^3*ex[4]^3*ex[6] + 
    6*ex[2]*ex[3]*ex[4]^4*ex[6] + 2*ex[2]^2*ex[3]*ex[4]^4*ex[6] + 
    12*ex[2]*ex[3]^2*ex[4]^4*ex[6] + 4*ex[2]^2*ex[3]^2*ex[4]^4*ex[6] + 
    6*ex[2]*ex[3]^3*ex[4]^4*ex[6] + 2*ex[2]^2*ex[3]^3*ex[4]^4*ex[6] + 
    9*ex[2]^5*ex[3]^2*ex[6]^2 + ex[2]^6*ex[3]^2*ex[6]^2 - 
    4*ex[2]^5*ex[3]^3*ex[6]^2 - 2*ex[2]^6*ex[3]^3*ex[6]^2 - 
    3*ex[2]^4*ex[3]*ex[4]*ex[6]^2 - 16*ex[2]^4*ex[3]^2*ex[4]*ex[6]^2 + 
    2*ex[2]^5*ex[3]^2*ex[4]*ex[6]^2 + 12*ex[2]^4*ex[3]^3*ex[4]*ex[6]^2 + 
    6*ex[2]^5*ex[3]^3*ex[4]*ex[6]^2 + 5*ex[2]^3*ex[3]*ex[4]^2*ex[6]^2 + 
    5*ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^2 - 5*ex[2]^4*ex[3]^2*ex[4]^2*ex[6]^2 - 
    12*ex[2]^3*ex[3]^3*ex[4]^2*ex[6]^2 - 6*ex[2]^4*ex[3]^3*ex[4]^2*ex[6]^2 - 
    2*ex[2]^2*ex[3]*ex[4]^3*ex[6]^2 + 2*ex[2]^2*ex[3]^2*ex[4]^3*ex[6]^2 + 
    2*ex[2]^3*ex[3]^2*ex[4]^3*ex[6]^2 + 4*ex[2]^2*ex[3]^3*ex[4]^3*ex[6]^2 + 
    2*ex[2]^3*ex[3]^3*ex[4]^3*ex[6]^2 - 2*ex[2]^5*ex[3]^2*ex[6]^3 + 
    4*ex[2]^4*ex[3]^2*ex[4]*ex[6]^3 - 2*ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^3, 
  y[89] -> 4*ex[2]^3*ex[3]^2 - 6*ex[2]^4*ex[3]^2 - 7*ex[2]^4*ex[3]^3 - 
    6*ex[2]^5*ex[3]^3 - 8*ex[2]*ex[3]*ex[4] + 12*ex[2]^2*ex[3]*ex[4] + 
    6*ex[2]^2*ex[3]^2*ex[4] + 38*ex[2]^3*ex[3]^2*ex[4] + 
    28*ex[2]^3*ex[3]^3*ex[4] + 33*ex[2]^4*ex[3]^3*ex[4] - 6*ex[4]^2 - 
    7*ex[3]*ex[4]^2 - 36*ex[2]*ex[3]*ex[4]^2 - 24*ex[2]*ex[3]^2*ex[4]^2 - 
    82*ex[2]^2*ex[3]^2*ex[4]^2 - 42*ex[2]^2*ex[3]^3*ex[4]^2 - 
    72*ex[2]^3*ex[3]^3*ex[4]^2 + 21*ex[3]*ex[4]^3 + 14*ex[3]^2*ex[4]^3 + 
    74*ex[2]*ex[3]^2*ex[4]^3 + 28*ex[2]*ex[3]^3*ex[4]^3 + 
    78*ex[2]^2*ex[3]^3*ex[4]^3 - 24*ex[3]^2*ex[4]^4 - 7*ex[3]^3*ex[4]^4 - 
    42*ex[2]*ex[3]^3*ex[4]^4 + 9*ex[3]^3*ex[4]^5 + 4*ex[2]^2*ex[3]^2*ex[6] - 
    14*ex[2]^3*ex[3]^2*ex[6] - 14*ex[2]^3*ex[3]^3*ex[6] - 
    21*ex[2]^4*ex[3]^3*ex[6] + 18*ex[2]*ex[3]*ex[4]*ex[6] + 
    10*ex[2]*ex[3]^2*ex[4]*ex[6] + 72*ex[2]^2*ex[3]^2*ex[4]*ex[6] + 
    42*ex[2]^2*ex[3]^3*ex[4]*ex[6] + 90*ex[2]^3*ex[3]^3*ex[4]*ex[6] - 
    21*ex[3]*ex[4]^2*ex[6] - 14*ex[3]^2*ex[4]^2*ex[6] - 
    106*ex[2]*ex[3]^2*ex[4]^2*ex[6] - 42*ex[2]*ex[3]^3*ex[4]^2*ex[6] - 
    144*ex[2]^2*ex[3]^3*ex[4]^2*ex[6] + 48*ex[3]^2*ex[4]^3*ex[6] + 
    14*ex[3]^3*ex[4]^3*ex[6] + 102*ex[2]*ex[3]^3*ex[4]^3*ex[6] - 
    27*ex[3]^3*ex[4]^4*ex[6] - 8*ex[2]^2*ex[3]^2*ex[6]^2 - 
    7*ex[2]^2*ex[3]^3*ex[6]^2 - 24*ex[2]^3*ex[3]^3*ex[6]^2 + 
    32*ex[2]*ex[3]^2*ex[4]*ex[6]^2 + 14*ex[2]*ex[3]^3*ex[4]*ex[6]^2 + 
    75*ex[2]^2*ex[3]^3*ex[4]*ex[6]^2 - 24*ex[3]^2*ex[4]^2*ex[6]^2 - 
    7*ex[3]^3*ex[4]^2*ex[6]^2 - 78*ex[2]*ex[3]^3*ex[4]^2*ex[6]^2 + 
    27*ex[3]^3*ex[4]^3*ex[6]^2 - 9*ex[2]^2*ex[3]^3*ex[6]^3 + 
    18*ex[2]*ex[3]^3*ex[4]*ex[6]^3 - 9*ex[3]^3*ex[4]^2*ex[6]^3, 
  y[90] -> 277*ex[2]^6*ex[3]^4 + 554*ex[2]^7*ex[3]^4 + 277*ex[2]^8*ex[3]^4 - 
    530*ex[2]^4*ex[3]^3*ex[4] - 1554*ex[2]^5*ex[3]^3*ex[4] - 
    1587*ex[2]^6*ex[3]^3*ex[4] - 527*ex[2]^7*ex[3]^3*ex[4] + 
    36*ex[2]^8*ex[3]^3*ex[4] - 1662*ex[2]^5*ex[3]^4*ex[4] - 
    3047*ex[2]^6*ex[3]^4*ex[4] - 1108*ex[2]^7*ex[3]^4*ex[4] + 
    277*ex[2]^8*ex[3]^4*ex[4] + 241*ex[2]^2*ex[3]^2*ex[4]^2 + 
    1458*ex[2]^3*ex[3]^2*ex[4]^2 + 2572*ex[2]^4*ex[3]^2*ex[4]^2 + 
    1629*ex[2]^5*ex[3]^2*ex[4]^2 - 27*ex[2]^6*ex[3]^2*ex[4]^2 + 
    2120*ex[2]^3*ex[3]^3*ex[4]^2 + 6222*ex[2]^4*ex[3]^3*ex[4]^2 + 
    5935*ex[2]^5*ex[3]^3*ex[4]^2 + 1072*ex[2]^6*ex[3]^3*ex[4]^2 - 
    743*ex[2]^7*ex[3]^3*ex[4]^2 + 18*ex[2]^8*ex[3]^3*ex[4]^2 + 
    4155*ex[2]^4*ex[3]^4*ex[4]^2 + 6648*ex[2]^5*ex[3]^4*ex[4]^2 + 
    831*ex[2]^6*ex[3]^4*ex[4]^2 - 1662*ex[2]^7*ex[3]^4*ex[4]^2 - 
    482*ex[2]*ex[3]*ex[4]^3 - 1515*ex[2]^2*ex[3]*ex[4]^3 - 
    1689*ex[2]^3*ex[3]*ex[4]^3 - 54*ex[2]^4*ex[3]*ex[4]^3 - 
    482*ex[2]*ex[3]^2*ex[4]^3 - 3717*ex[2]^2*ex[3]^2*ex[4]^3 - 
    6402*ex[2]^3*ex[3]^2*ex[4]^3 - 2938*ex[2]^4*ex[3]^2*ex[4]^3 + 
    1761*ex[2]^5*ex[3]^2*ex[4]^3 + 27*ex[2]^6*ex[3]^2*ex[4]^3 - 
    3180*ex[2]^2*ex[3]^3*ex[4]^3 - 9348*ex[2]^3*ex[3]^3*ex[4]^3 - 
    7316*ex[2]^4*ex[3]^3*ex[4]^3 + 2195*ex[2]^5*ex[3]^3*ex[4]^3 + 
    3271*ex[2]^6*ex[3]^3*ex[4]^3 - 72*ex[2]^7*ex[3]^3*ex[4]^3 - 
    5540*ex[2]^3*ex[3]^4*ex[4]^3 - 6925*ex[2]^4*ex[3]^4*ex[4]^3 + 
    2770*ex[2]^5*ex[3]^4*ex[4]^3 + 4155*ex[2]^6*ex[3]^4*ex[4]^3 + 
    241*ex[4]^4 + 587*ex[2]*ex[4]^4 + 45*ex[2]^2*ex[4]^4 + 
    482*ex[3]*ex[4]^4 + 1527*ex[2]*ex[3]*ex[4]^4 + 
    1318*ex[2]^2*ex[3]*ex[4]^4 - 1641*ex[2]^3*ex[3]*ex[4]^4 - 
    108*ex[2]^4*ex[3]*ex[4]^4 + 241*ex[3]^2*ex[4]^4 + 
    3060*ex[2]*ex[3]^2*ex[4]^4 + 4269*ex[2]^2*ex[3]^2*ex[4]^4 - 
    1284*ex[2]^3*ex[3]^2*ex[4]^4 - 5936*ex[2]^4*ex[3]^2*ex[4]^4 - 
    192*ex[2]^5*ex[3]^2*ex[4]^4 + 2120*ex[2]*ex[3]^3*ex[4]^4 + 
    6252*ex[2]^2*ex[3]^3*ex[4]^4 + 1654*ex[2]^3*ex[3]^3*ex[4]^4 - 
    8960*ex[2]^4*ex[3]^3*ex[4]^4 - 6374*ex[2]^5*ex[3]^3*ex[4]^4 + 
    108*ex[2]^6*ex[3]^3*ex[4]^4 + 4155*ex[2]^2*ex[3]^4*ex[4]^4 + 
    2770*ex[2]^3*ex[3]^4*ex[4]^4 - 6925*ex[2]^4*ex[3]^4*ex[4]^4 - 
    5540*ex[2]^5*ex[3]^4*ex[4]^4 + 259*ex[4]^5 + 623*ex[2]*ex[4]^5 + 
    63*ex[2]^2*ex[4]^5 - 12*ex[3]*ex[4]^5 + 919*ex[2]*ex[3]*ex[4]^5 + 
    3001*ex[2]^2*ex[3]*ex[4]^5 + 264*ex[2]^3*ex[3]*ex[4]^5 - 
    801*ex[3]^2*ex[4]^5 + 380*ex[2]*ex[3]^2*ex[4]^5 + 
    5143*ex[2]^2*ex[3]^2*ex[4]^5 + 7356*ex[2]^3*ex[3]^2*ex[4]^5 + 
    384*ex[2]^4*ex[3]^2*ex[4]^5 - 530*ex[3]^3*ex[4]^5 - 
    1578*ex[2]*ex[3]^3*ex[4]^5 + 3389*ex[2]^2*ex[3]^3*ex[4]^5 + 
    10895*ex[2]^3*ex[3]^3*ex[4]^5 + 6386*ex[2]^4*ex[3]^3*ex[4]^5 - 
    72*ex[2]^5*ex[3]^3*ex[4]^5 - 1662*ex[2]*ex[3]^4*ex[4]^5 + 
    831*ex[2]^2*ex[3]^4*ex[4]^5 + 6648*ex[2]^3*ex[3]^4*ex[4]^5 + 
    4155*ex[2]^4*ex[3]^4*ex[4]^5 - 548*ex[3]*ex[4]^6 - 
    1306*ex[2]*ex[3]*ex[4]^6 - 156*ex[2]^2*ex[3]*ex[4]^6 - 
    819*ex[3]^2*ex[4]^6 - 2827*ex[2]*ex[3]^2*ex[4]^6 - 
    3813*ex[2]^2*ex[3]^2*ex[4]^6 - 300*ex[2]^3*ex[3]^2*ex[4]^6 + 
    6*ex[3]^3*ex[4]^6 - 2629*ex[2]*ex[3]^3*ex[4]^6 - 
    5888*ex[2]^2*ex[3]^3*ex[4]^6 - 3235*ex[2]^3*ex[3]^3*ex[4]^6 + 
    18*ex[2]^4*ex[3]^3*ex[4]^6 + 277*ex[3]^4*ex[4]^6 - 
    1108*ex[2]*ex[3]^4*ex[4]^6 - 3047*ex[2]^2*ex[3]^4*ex[4]^6 - 
    1662*ex[2]^3*ex[3]^4*ex[4]^6 + 277*ex[3]^2*ex[4]^7 + 
    659*ex[2]*ex[3]^2*ex[4]^7 + 81*ex[2]^2*ex[3]^2*ex[4]^7 + 
    554*ex[3]^3*ex[4]^7 + 1213*ex[2]*ex[3]^3*ex[4]^7 + 
    659*ex[2]^2*ex[3]^3*ex[4]^7 + 277*ex[3]^4*ex[4]^7 + 
    554*ex[2]*ex[3]^4*ex[4]^7 + 277*ex[2]^2*ex[3]^4*ex[4]^7 + 
    554*ex[2]^5*ex[3]^4*ex[6] + 831*ex[2]^6*ex[3]^4*ex[6] - 
    277*ex[2]^8*ex[3]^4*ex[6] - 530*ex[2]^3*ex[3]^3*ex[4]*ex[6] - 
    1560*ex[2]^4*ex[3]^3*ex[4]*ex[6] - 1174*ex[2]^5*ex[3]^3*ex[4]*ex[6] + 
    509*ex[2]^6*ex[3]^3*ex[4]*ex[6] + 635*ex[2]^7*ex[3]^3*ex[4]*ex[6] - 
    18*ex[2]^8*ex[3]^3*ex[4]*ex[6] - 2770*ex[2]^4*ex[3]^4*ex[4]*ex[6] - 
    3324*ex[2]^5*ex[3]^4*ex[4]*ex[6] + 1662*ex[2]^6*ex[3]^4*ex[4]*ex[6] + 
    2216*ex[2]^7*ex[3]^4*ex[4]*ex[6] + 801*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 
    1258*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] - 320*ex[2]^4*ex[3]^2*ex[4]^2*ex[6] - 
    1707*ex[2]^5*ex[3]^2*ex[4]^2*ex[6] - 27*ex[2]^6*ex[3]^2*ex[4]^2*ex[6] + 
    1590*ex[2]^2*ex[3]^3*ex[4]^2*ex[6] + 4692*ex[2]^3*ex[3]^3*ex[4]^2*ex[6] + 
    1588*ex[2]^4*ex[3]^3*ex[4]^2*ex[6] - 6025*ex[2]^5*ex[3]^3*ex[4]^2*ex[6] - 
    4421*ex[2]^6*ex[3]^3*ex[4]^2*ex[6] + 90*ex[2]^7*ex[3]^3*ex[4]^2*ex[6] + 
    5540*ex[2]^3*ex[3]^4*ex[4]^2*ex[6] + 4155*ex[2]^4*ex[3]^4*ex[4]^2*ex[6] - 
    8310*ex[2]^5*ex[3]^4*ex[4]^2*ex[6] - 6925*ex[2]^6*ex[3]^4*ex[4]^2*ex[6] - 
    12*ex[2]*ex[3]*ex[4]^3*ex[6] + 371*ex[2]^2*ex[3]*ex[4]^3*ex[6] + 
    1695*ex[2]^3*ex[3]*ex[4]^3*ex[6] + 108*ex[2]^4*ex[3]*ex[4]^3*ex[6] - 
    1602*ex[2]*ex[3]^2*ex[4]^3*ex[6] - 878*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] + 
    5186*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] + 8404*ex[2]^4*ex[3]^2*ex[4]^3*ex[6] + 
    330*ex[2]^5*ex[3]^2*ex[4]^3*ex[6] - 1590*ex[2]*ex[3]^3*ex[4]^3*ex[6] - 
    4716*ex[2]^2*ex[3]^3*ex[4]^3*ex[6] + 3942*ex[2]^3*ex[3]^3*ex[4]^3*ex[6] + 
    18660*ex[2]^4*ex[3]^3*ex[4]^3*ex[6] + 11430*ex[2]^5*ex[3]^3*ex[4]^3*
     ex[6] - 162*ex[2]^6*ex[3]^3*ex[4]^3*ex[6] - 5540*ex[2]^2*ex[3]^4*ex[4]^3*
     ex[6] + 16620*ex[2]^4*ex[3]^4*ex[4]^3*ex[6] + 
    11080*ex[2]^5*ex[3]^4*ex[4]^3*ex[6] - 259*ex[4]^4*ex[6] - 
    623*ex[2]*ex[4]^4*ex[6] - 63*ex[2]^2*ex[4]^4*ex[6] + 
    12*ex[3]*ex[4]^4*ex[6] - 1467*ex[2]*ex[3]*ex[4]^4*ex[6] - 
    4307*ex[2]^2*ex[3]*ex[4]^4*ex[6] - 420*ex[2]^3*ex[3]*ex[4]^4*ex[6] + 
    801*ex[3]^2*ex[4]^4*ex[6] - 2018*ex[2]*ex[3]^2*ex[4]^4*ex[6] - 
    10243*ex[2]^2*ex[3]^2*ex[4]^4*ex[6] - 13664*ex[2]^3*ex[3]^2*ex[4]^4*
     ex[6] - 822*ex[2]^4*ex[3]^2*ex[4]^4*ex[6] + 530*ex[3]^3*ex[4]^4*ex[6] + 
    1596*ex[2]*ex[3]^3*ex[4]^4*ex[6] - 9614*ex[2]^2*ex[3]^3*ex[4]^4*ex[6] - 
    24920*ex[2]^3*ex[3]^3*ex[4]^4*ex[6] - 14114*ex[2]^4*ex[3]^3*ex[4]^4*
     ex[6] + 126*ex[2]^5*ex[3]^3*ex[4]^4*ex[6] + 2770*ex[2]*ex[3]^4*ex[4]^4*
     ex[6] - 4155*ex[2]^2*ex[3]^4*ex[4]^4*ex[6] - 
    16620*ex[2]^3*ex[3]^4*ex[4]^4*ex[6] - 9695*ex[2]^4*ex[3]^4*ex[4]^4*
     ex[6] + 1096*ex[3]*ex[4]^5*ex[6] + 2612*ex[2]*ex[3]*ex[4]^5*ex[6] + 
    312*ex[2]^2*ex[3]*ex[4]^5*ex[6] + 1638*ex[3]^2*ex[4]^5*ex[6] + 
    6208*ex[2]*ex[3]^2*ex[4]^5*ex[6] + 8944*ex[2]^2*ex[3]^2*ex[4]^5*ex[6] + 
    762*ex[2]^3*ex[3]^2*ex[4]^5*ex[6] - 12*ex[3]^3*ex[4]^5*ex[6] + 
    6920*ex[2]*ex[3]^3*ex[4]^5*ex[6] + 15415*ex[2]^2*ex[3]^3*ex[4]^5*ex[6] + 
    8447*ex[2]^3*ex[3]^3*ex[4]^5*ex[6] - 36*ex[2]^4*ex[3]^3*ex[4]^5*ex[6] - 
    554*ex[3]^4*ex[4]^5*ex[6] + 3324*ex[2]*ex[3]^4*ex[4]^5*ex[6] + 
    8310*ex[2]^2*ex[3]^4*ex[4]^5*ex[6] + 4432*ex[2]^3*ex[3]^4*ex[4]^5*ex[6] - 
    831*ex[3]^2*ex[4]^6*ex[6] - 1977*ex[2]*ex[3]^2*ex[4]^6*ex[6] - 
    243*ex[2]^2*ex[3]^2*ex[4]^6*ex[6] - 1662*ex[3]^3*ex[4]^6*ex[6] - 
    3639*ex[2]*ex[3]^3*ex[4]^6*ex[6] - 1977*ex[2]^2*ex[3]^3*ex[4]^6*ex[6] - 
    831*ex[3]^4*ex[4]^6*ex[6] - 1662*ex[2]*ex[3]^4*ex[4]^6*ex[6] - 
    831*ex[2]^2*ex[3]^4*ex[4]^6*ex[6] + 277*ex[2]^4*ex[3]^4*ex[6]^2 - 
    831*ex[2]^6*ex[3]^4*ex[6]^2 - 554*ex[2]^7*ex[3]^4*ex[6]^2 - 
    6*ex[2]^3*ex[3]^3*ex[4]*ex[6]^2 + 967*ex[2]^4*ex[3]^3*ex[4]*ex[6]^2 + 
    2249*ex[2]^5*ex[3]^3*ex[4]*ex[6]^2 + 1258*ex[2]^6*ex[3]^3*ex[4]*ex[6]^2 - 
    18*ex[2]^7*ex[3]^3*ex[4]*ex[6]^2 - 1108*ex[2]^3*ex[3]^4*ex[4]*ex[6]^2 + 
    831*ex[2]^4*ex[3]^4*ex[4]*ex[6]^2 + 4986*ex[2]^5*ex[3]^4*ex[4]*ex[6]^2 + 
    3047*ex[2]^6*ex[3]^4*ex[4]*ex[6]^2 - 819*ex[2]^2*ex[3]^2*ex[4]^2*
     ex[6]^2 - 2273*ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^2 - 
    2495*ex[2]^4*ex[3]^2*ex[4]^2*ex[6]^2 - 138*ex[2]^5*ex[3]^2*ex[4]^2*
     ex[6]^2 + 18*ex[2]^2*ex[3]^3*ex[4]^2*ex[6]^2 - 
    4563*ex[2]^3*ex[3]^3*ex[4]^2*ex[6]^2 - 10386*ex[2]^4*ex[3]^3*ex[4]^2*
     ex[6]^2 - 5751*ex[2]^5*ex[3]^3*ex[4]^2*ex[6]^2 + 
    54*ex[2]^6*ex[3]^3*ex[4]^2*ex[6]^2 + 1662*ex[2]^2*ex[3]^4*ex[4]^2*
     ex[6]^2 - 3324*ex[2]^3*ex[3]^4*ex[4]^2*ex[6]^2 - 
    11634*ex[2]^4*ex[3]^4*ex[4]^2*ex[6]^2 - 6648*ex[2]^5*ex[3]^4*ex[4]^2*
     ex[6]^2 + 548*ex[2]*ex[3]*ex[4]^3*ex[6]^2 + 1306*ex[2]^2*ex[3]*ex[4]^3*
     ex[6]^2 + 156*ex[2]^3*ex[3]*ex[4]^3*ex[6]^2 + 
    1638*ex[2]*ex[3]^2*ex[4]^3*ex[6]^2 + 5377*ex[2]^2*ex[3]^2*ex[4]^3*
     ex[6]^2 + 6967*ex[2]^3*ex[3]^2*ex[4]^3*ex[6]^2 + 
    519*ex[2]^4*ex[3]^2*ex[4]^3*ex[6]^2 - 18*ex[2]*ex[3]^3*ex[4]^3*ex[6]^2 + 
    7887*ex[2]^2*ex[3]^3*ex[4]^3*ex[6]^2 + 17664*ex[2]^3*ex[3]^3*ex[4]^3*
     ex[6]^2 + 9705*ex[2]^4*ex[3]^3*ex[4]^3*ex[6]^2 - 
    54*ex[2]^5*ex[3]^3*ex[4]^3*ex[6]^2 - 1108*ex[2]*ex[3]^4*ex[4]^3*ex[6]^2 + 
    4986*ex[2]^2*ex[3]^4*ex[4]^3*ex[6]^2 + 13296*ex[2]^3*ex[3]^4*ex[4]^3*
     ex[6]^2 + 7202*ex[2]^4*ex[3]^4*ex[4]^3*ex[6]^2 - 
    548*ex[3]*ex[4]^4*ex[6]^2 - 1306*ex[2]*ex[3]*ex[4]^4*ex[6]^2 - 
    156*ex[2]^2*ex[3]*ex[4]^4*ex[6]^2 - 819*ex[3]^2*ex[4]^4*ex[6]^2 - 
    3935*ex[2]*ex[3]^2*ex[4]^4*ex[6]^2 - 6449*ex[2]^2*ex[3]^2*ex[4]^4*
     ex[6]^2 - 624*ex[2]^3*ex[3]^2*ex[4]^4*ex[6]^2 + 
    6*ex[3]^3*ex[4]^4*ex[6]^2 - 5953*ex[2]*ex[3]^3*ex[4]^4*ex[6]^2 - 
    13166*ex[2]^2*ex[3]^3*ex[4]^4*ex[6]^2 - 7189*ex[2]^3*ex[3]^3*ex[4]^4*
     ex[6]^2 + 18*ex[2]^4*ex[3]^3*ex[4]^4*ex[6]^2 + 
    277*ex[3]^4*ex[4]^4*ex[6]^2 - 3324*ex[2]*ex[3]^4*ex[4]^4*ex[6]^2 - 
    7479*ex[2]^2*ex[3]^4*ex[4]^4*ex[6]^2 - 3878*ex[2]^3*ex[3]^4*ex[4]^4*
     ex[6]^2 + 831*ex[3]^2*ex[4]^5*ex[6]^2 + 1977*ex[2]*ex[3]^2*ex[4]^5*
     ex[6]^2 + 243*ex[2]^2*ex[3]^2*ex[4]^5*ex[6]^2 + 
    1662*ex[3]^3*ex[4]^5*ex[6]^2 + 3639*ex[2]*ex[3]^3*ex[4]^5*ex[6]^2 + 
    1977*ex[2]^2*ex[3]^3*ex[4]^5*ex[6]^2 + 831*ex[3]^4*ex[4]^5*ex[6]^2 + 
    1662*ex[2]*ex[3]^4*ex[4]^5*ex[6]^2 + 831*ex[2]^2*ex[3]^4*ex[4]^5*
     ex[6]^2 - 277*ex[2]^4*ex[3]^4*ex[6]^3 - 554*ex[2]^5*ex[3]^4*ex[6]^3 - 
    277*ex[2]^6*ex[3]^4*ex[6]^3 + 554*ex[2]^3*ex[3]^3*ex[4]*ex[6]^3 + 
    1213*ex[2]^4*ex[3]^3*ex[4]*ex[6]^3 + 659*ex[2]^5*ex[3]^3*ex[4]*ex[6]^3 + 
    1108*ex[2]^3*ex[3]^4*ex[4]*ex[6]^3 + 2216*ex[2]^4*ex[3]^4*ex[4]*ex[6]^3 + 
    1108*ex[2]^5*ex[3]^4*ex[4]*ex[6]^3 - 277*ex[2]^2*ex[3]^2*ex[4]^2*
     ex[6]^3 - 659*ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^3 - 
    81*ex[2]^4*ex[3]^2*ex[4]^2*ex[6]^3 - 1662*ex[2]^2*ex[3]^3*ex[4]^2*
     ex[6]^3 - 3639*ex[2]^3*ex[3]^3*ex[4]^2*ex[6]^3 - 
    1977*ex[2]^4*ex[3]^3*ex[4]^2*ex[6]^3 - 1662*ex[2]^2*ex[3]^4*ex[4]^2*
     ex[6]^3 - 3324*ex[2]^3*ex[3]^4*ex[4]^2*ex[6]^3 - 
    1662*ex[2]^4*ex[3]^4*ex[4]^2*ex[6]^3 + 554*ex[2]*ex[3]^2*ex[4]^3*
     ex[6]^3 + 1318*ex[2]^2*ex[3]^2*ex[4]^3*ex[6]^3 + 
    162*ex[2]^3*ex[3]^2*ex[4]^3*ex[6]^3 + 1662*ex[2]*ex[3]^3*ex[4]^3*
     ex[6]^3 + 3639*ex[2]^2*ex[3]^3*ex[4]^3*ex[6]^3 + 
    1977*ex[2]^3*ex[3]^3*ex[4]^3*ex[6]^3 + 1108*ex[2]*ex[3]^4*ex[4]^3*
     ex[6]^3 + 2216*ex[2]^2*ex[3]^4*ex[4]^3*ex[6]^3 + 
    1108*ex[2]^3*ex[3]^4*ex[4]^3*ex[6]^3 - 277*ex[3]^2*ex[4]^4*ex[6]^3 - 
    659*ex[2]*ex[3]^2*ex[4]^4*ex[6]^3 - 81*ex[2]^2*ex[3]^2*ex[4]^4*ex[6]^3 - 
    554*ex[3]^3*ex[4]^4*ex[6]^3 - 1213*ex[2]*ex[3]^3*ex[4]^4*ex[6]^3 - 
    659*ex[2]^2*ex[3]^3*ex[4]^4*ex[6]^3 - 277*ex[3]^4*ex[4]^4*ex[6]^3 - 
    554*ex[2]*ex[3]^4*ex[4]^4*ex[6]^3 - 277*ex[2]^2*ex[3]^4*ex[4]^4*ex[6]^3, 
  y[91] -> 769*ex[2]*ex[3] + 769*ex[2]^2*ex[3] - 769*ex[4] + 
    1037*ex[2]*ex[4] - 769*ex[3]*ex[4] - 769*ex[2]*ex[3]*ex[4], 
  y[92] -> -1037*ex[2]^2*ex[3] + 956*ex[2]*ex[4] + 2074*ex[2]*ex[3]*ex[4] - 
    1037*ex[4]^2 - 1037*ex[3]*ex[4]^2 + 1037*ex[2]^2*ex[3]*ex[6] - 
    1037*ex[2]*ex[3]*ex[4]*ex[6], 
  y[93] -> 11*ex[2]*ex[3] + 11*ex[2]^2*ex[3] - 11*ex[4] + 5*ex[2]*ex[4] - 
    11*ex[3]*ex[4] - 11*ex[2]*ex[3]*ex[4], 
  y[94] -> 11*ex[2]*ex[3] + 11*ex[2]^2*ex[3] - 11*ex[4] - 13*ex[2]*ex[4] - 
    11*ex[3]*ex[4] - 11*ex[2]*ex[3]*ex[4], 
  y[95] -> 6*ex[2]^2*ex[3]^2 + 26*ex[2]^3*ex[3]^2 + 29*ex[2]^4*ex[3]^2 + 
    9*ex[2]^5*ex[3]^2 + 12*ex[2]^2*ex[3]^3 + 44*ex[2]^3*ex[3]^3 + 
    55*ex[2]^4*ex[3]^3 + 26*ex[2]^5*ex[3]^3 + 3*ex[2]^6*ex[3]^3 + 
    6*ex[2]^2*ex[3]^4 + 18*ex[2]^3*ex[3]^4 + 18*ex[2]^4*ex[3]^4 + 
    6*ex[2]^5*ex[3]^4 - 12*ex[2]*ex[3]*ex[4] - 35*ex[2]^2*ex[3]*ex[4] - 
    20*ex[2]^3*ex[3]*ex[4] - 36*ex[2]*ex[3]^2*ex[4] - 
    106*ex[2]^2*ex[3]^2*ex[4] - 93*ex[2]^3*ex[3]^2*ex[4] - 
    23*ex[2]^4*ex[3]^2*ex[4] - 36*ex[2]*ex[3]^3*ex[4] - 
    107*ex[2]^2*ex[3]^3*ex[4] - 109*ex[2]^3*ex[3]^3*ex[4] - 
    41*ex[2]^4*ex[3]^3*ex[4] - 3*ex[2]^5*ex[3]^3*ex[4] - 
    12*ex[2]*ex[3]^4*ex[4] - 36*ex[2]^2*ex[3]^4*ex[4] - 
    36*ex[2]^3*ex[3]^4*ex[4] - 12*ex[2]^4*ex[3]^4*ex[4] + 6*ex[4]^2 + 
    9*ex[2]*ex[4]^2 + 24*ex[3]*ex[4]^2 + 45*ex[2]*ex[3]*ex[4]^2 + 
    18*ex[2]^2*ex[3]*ex[4]^2 + 36*ex[3]^2*ex[4]^2 + 
    81*ex[2]*ex[3]^2*ex[4]^2 + 54*ex[2]^2*ex[3]^2*ex[4]^2 + 
    9*ex[2]^3*ex[3]^2*ex[4]^2 + 24*ex[3]^3*ex[4]^2 + 
    63*ex[2]*ex[3]^3*ex[4]^2 + 54*ex[2]^2*ex[3]^3*ex[4]^2 + 
    15*ex[2]^3*ex[3]^3*ex[4]^2 + 6*ex[3]^4*ex[4]^2 + 
    18*ex[2]*ex[3]^4*ex[4]^2 + 18*ex[2]^2*ex[3]^4*ex[4]^2 + 
    6*ex[2]^3*ex[3]^4*ex[4]^2, y[96] -> 4*ex[2] + 13*ex[2]^2*ex[3] - 
    13*ex[4] - 26*ex[2]*ex[3]*ex[4] + 13*ex[3]*ex[4]^2 + 
    13*ex[2]*ex[3]*ex[6] - 13*ex[3]*ex[4]*ex[6], 
  y[97] -> 4*ex[2]^3*ex[3]^2 + 21*ex[2]^4*ex[3]^2 + 26*ex[2]^4*ex[3]^3 - 
    6*ex[2]^5*ex[3]^3 - 8*ex[2]*ex[3]*ex[4] - 42*ex[2]^2*ex[3]*ex[4] - 
    60*ex[2]^2*ex[3]^2*ex[4] - 70*ex[2]^3*ex[3]^2*ex[4] - 
    104*ex[2]^3*ex[3]^3*ex[4] + 36*ex[2]^4*ex[3]^3*ex[4] + 21*ex[4]^2 + 
    26*ex[3]*ex[4]^2 + 72*ex[2]*ex[3]*ex[4]^2 + 108*ex[2]*ex[3]^2*ex[4]^2 + 
    74*ex[2]^2*ex[3]^2*ex[4]^2 + 156*ex[2]^2*ex[3]^3*ex[4]^2 - 
    84*ex[2]^3*ex[3]^3*ex[4]^2 - 30*ex[3]*ex[4]^3 - 52*ex[3]^2*ex[4]^3 - 
    22*ex[2]*ex[3]^2*ex[4]^3 - 104*ex[2]*ex[3]^3*ex[4]^3 + 
    96*ex[2]^2*ex[3]^3*ex[4]^3 - 3*ex[3]^2*ex[4]^4 + 26*ex[3]^3*ex[4]^4 - 
    54*ex[2]*ex[3]^3*ex[4]^4 + 12*ex[3]^3*ex[4]^5 + 4*ex[2]^2*ex[3]^2*ex[6] + 
    40*ex[2]^3*ex[3]^2*ex[6] + 52*ex[2]^3*ex[3]^3*ex[6] - 
    24*ex[2]^4*ex[3]^3*ex[6] - 36*ex[2]*ex[3]*ex[4]*ex[6] - 
    56*ex[2]*ex[3]^2*ex[4]*ex[6] - 84*ex[2]^2*ex[3]^2*ex[4]*ex[6] - 
    156*ex[2]^2*ex[3]^3*ex[4]*ex[6] + 108*ex[2]^3*ex[3]^3*ex[4]*ex[6] + 
    30*ex[3]*ex[4]^2*ex[6] + 52*ex[3]^2*ex[4]^2*ex[6] + 
    38*ex[2]*ex[3]^2*ex[4]^2*ex[6] + 156*ex[2]*ex[3]^3*ex[4]^2*ex[6] - 
    180*ex[2]^2*ex[3]^3*ex[4]^2*ex[6] + 6*ex[3]^2*ex[4]^3*ex[6] - 
    52*ex[3]^3*ex[4]^3*ex[6] + 132*ex[2]*ex[3]^3*ex[4]^3*ex[6] - 
    36*ex[3]^3*ex[4]^4*ex[6] + 19*ex[2]^2*ex[3]^2*ex[6]^2 + 
    26*ex[2]^2*ex[3]^3*ex[6]^2 - 30*ex[2]^3*ex[3]^3*ex[6]^2 - 
    16*ex[2]*ex[3]^2*ex[4]*ex[6]^2 - 52*ex[2]*ex[3]^3*ex[4]*ex[6]^2 + 
    96*ex[2]^2*ex[3]^3*ex[4]*ex[6]^2 - 3*ex[3]^2*ex[4]^2*ex[6]^2 + 
    26*ex[3]^3*ex[4]^2*ex[6]^2 - 102*ex[2]*ex[3]^3*ex[4]^2*ex[6]^2 + 
    36*ex[3]^3*ex[4]^3*ex[6]^2 - 12*ex[2]^2*ex[3]^3*ex[6]^3 + 
    24*ex[2]*ex[3]^3*ex[4]*ex[6]^3 - 12*ex[3]^3*ex[4]^2*ex[6]^3, 
  y[98] -> 15*ex[2]^6*ex[3]^4 + 15*ex[2]^7*ex[3]^4 - 
    38*ex[2]^4*ex[3]^3*ex[4] - 88*ex[2]^5*ex[3]^3*ex[4] - 
    80*ex[2]^6*ex[3]^3*ex[4] - 12*ex[2]^7*ex[3]^3*ex[4] - 
    90*ex[2]^5*ex[3]^4*ex[4] - 75*ex[2]^6*ex[3]^4*ex[4] + 
    15*ex[2]^7*ex[3]^4*ex[4] + 27*ex[2]^2*ex[3]^2*ex[4]^2 + 
    131*ex[2]^3*ex[3]^2*ex[4]^2 + 191*ex[2]^4*ex[3]^2*ex[4]^2 + 
    69*ex[2]^5*ex[3]^2*ex[4]^2 + 152*ex[2]^3*ex[3]^3*ex[4]^2 + 
    350*ex[2]^4*ex[3]^3*ex[4]^2 + 298*ex[2]^5*ex[3]^3*ex[4]^2 - 
    14*ex[2]^6*ex[3]^3*ex[4]^2 - 6*ex[2]^7*ex[3]^3*ex[4]^2 + 
    225*ex[2]^4*ex[3]^4*ex[4]^2 + 135*ex[2]^5*ex[3]^4*ex[4]^2 - 
    90*ex[2]^6*ex[3]^4*ex[4]^2 - 54*ex[2]*ex[3]*ex[4]^3 - 
    138*ex[2]^2*ex[3]*ex[4]^3 - 102*ex[2]^3*ex[3]*ex[4]^3 - 
    54*ex[2]*ex[3]^2*ex[4]^3 - 317*ex[2]^2*ex[3]^2*ex[4]^3 - 
    443*ex[2]^3*ex[3]^2*ex[4]^3 - 75*ex[2]^4*ex[3]^2*ex[4]^3 + 
    51*ex[2]^5*ex[3]^2*ex[4]^3 - 228*ex[2]^2*ex[3]^3*ex[4]^3 - 
    520*ex[2]^3*ex[3]^3*ex[4]^3 - 362*ex[2]^4*ex[3]^3*ex[4]^3 + 
    224*ex[2]^5*ex[3]^3*ex[4]^3 + 24*ex[2]^6*ex[3]^3*ex[4]^3 - 
    300*ex[2]^3*ex[3]^4*ex[4]^3 - 75*ex[2]^4*ex[3]^4*ex[4]^3 + 
    225*ex[2]^5*ex[3]^4*ex[4]^3 + 27*ex[4]^4 + 45*ex[2]*ex[4]^4 + 
    54*ex[3]*ex[4]^4 + 134*ex[2]*ex[3]*ex[4]^4 + 68*ex[2]^2*ex[3]*ex[4]^4 - 
    84*ex[2]^3*ex[3]*ex[4]^4 + 27*ex[3]^2*ex[4]^4 + 
    241*ex[2]*ex[3]^2*ex[4]^4 + 264*ex[2]^2*ex[3]^2*ex[4]^4 - 
    162*ex[2]^3*ex[3]^2*ex[4]^4 - 176*ex[2]^4*ex[3]^2*ex[4]^4 + 
    152*ex[2]*ex[3]^3*ex[4]^4 + 340*ex[2]^2*ex[3]^3*ex[4]^4 + 
    68*ex[2]^3*ex[3]^3*ex[4]^4 - 516*ex[2]^4*ex[3]^3*ex[4]^4 - 
    36*ex[2]^5*ex[3]^3*ex[4]^4 + 225*ex[2]^2*ex[3]^4*ex[4]^4 - 
    75*ex[2]^3*ex[3]^4*ex[4]^4 - 300*ex[2]^4*ex[3]^4*ex[4]^4 + 21*ex[4]^5 + 
    39*ex[2]*ex[4]^5 + 4*ex[3]*ex[4]^5 + 66*ex[2]*ex[3]*ex[4]^5 + 
    152*ex[2]^2*ex[3]*ex[4]^5 - 55*ex[3]^2*ex[4]^5 + 
    37*ex[2]*ex[3]^2*ex[4]^5 + 288*ex[2]^2*ex[3]^2*ex[4]^5 + 
    232*ex[2]^3*ex[3]^2*ex[4]^5 - 38*ex[3]^3*ex[4]^5 - 
    80*ex[2]*ex[3]^3*ex[4]^5 + 188*ex[2]^2*ex[3]^3*ex[4]^5 + 
    524*ex[2]^3*ex[3]^3*ex[4]^5 + 24*ex[2]^4*ex[3]^3*ex[4]^5 - 
    90*ex[2]*ex[3]^4*ex[4]^5 + 135*ex[2]^2*ex[3]^4*ex[4]^5 + 
    225*ex[2]^3*ex[3]^4*ex[4]^5 - 32*ex[3]*ex[4]^6 - 68*ex[2]*ex[3]*ex[4]^6 - 
    49*ex[3]^2*ex[4]^6 - 135*ex[2]*ex[3]^2*ex[4]^6 - 
    140*ex[2]^2*ex[3]^2*ex[4]^6 - 2*ex[3]^3*ex[4]^6 - 
    142*ex[2]*ex[3]^3*ex[4]^6 - 254*ex[2]^2*ex[3]^3*ex[4]^6 - 
    6*ex[2]^3*ex[3]^3*ex[4]^6 + 15*ex[3]^4*ex[4]^6 - 
    75*ex[2]*ex[3]^4*ex[4]^6 - 90*ex[2]^2*ex[3]^4*ex[4]^6 + 
    15*ex[3]^2*ex[4]^7 + 33*ex[2]*ex[3]^2*ex[4]^7 + 30*ex[3]^3*ex[4]^7 + 
    48*ex[2]*ex[3]^3*ex[4]^7 + 15*ex[3]^4*ex[4]^7 + 
    15*ex[2]*ex[3]^4*ex[4]^7 + 30*ex[2]^5*ex[3]^4*ex[6] + 
    15*ex[2]^6*ex[3]^4*ex[6] - 15*ex[2]^7*ex[3]^4*ex[6] - 
    38*ex[2]^3*ex[3]^3*ex[4]*ex[6] - 86*ex[2]^4*ex[3]^3*ex[4]*ex[6] - 
    58*ex[2]^5*ex[3]^3*ex[4]*ex[6] + 50*ex[2]^6*ex[3]^3*ex[4]*ex[6] + 
    6*ex[2]^7*ex[3]^3*ex[4]*ex[6] - 150*ex[2]^4*ex[3]^4*ex[4]*ex[6] - 
    30*ex[2]^5*ex[3]^4*ex[4]*ex[6] + 120*ex[2]^6*ex[3]^4*ex[4]*ex[6] + 
    55*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 61*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] - 
    63*ex[2]^4*ex[3]^2*ex[4]^2*ex[6] - 51*ex[2]^5*ex[3]^2*ex[4]^2*ex[6] + 
    114*ex[2]^2*ex[3]^3*ex[4]^2*ex[6] + 254*ex[2]^3*ex[3]^3*ex[4]^2*ex[6] + 
    70*ex[2]^4*ex[3]^3*ex[4]^2*ex[6] - 370*ex[2]^5*ex[3]^3*ex[4]^2*ex[6] - 
    30*ex[2]^6*ex[3]^3*ex[4]^2*ex[6] + 300*ex[2]^3*ex[3]^4*ex[4]^2*ex[6] - 
    75*ex[2]^4*ex[3]^4*ex[4]^2*ex[6] - 375*ex[2]^5*ex[3]^4*ex[4]^2*ex[6] + 
    4*ex[2]*ex[3]*ex[4]^3*ex[6] + 34*ex[2]^2*ex[3]*ex[4]^3*ex[6] + 
    84*ex[2]^3*ex[3]*ex[4]^3*ex[6] - 110*ex[2]*ex[3]^2*ex[4]^3*ex[6] - 
    24*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] + 336*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] + 
    250*ex[2]^4*ex[3]^2*ex[4]^3*ex[6] - 114*ex[2]*ex[3]^3*ex[4]^3*ex[6] - 
    246*ex[2]^2*ex[3]^3*ex[4]^3*ex[6] + 228*ex[2]^3*ex[3]^3*ex[4]^3*ex[6] + 
    954*ex[2]^4*ex[3]^3*ex[4]^3*ex[6] + 54*ex[2]^5*ex[3]^3*ex[4]^3*ex[6] - 
    300*ex[2]^2*ex[3]^4*ex[4]^3*ex[6] + 300*ex[2]^3*ex[3]^4*ex[4]^3*ex[6] + 
    600*ex[2]^4*ex[3]^4*ex[4]^3*ex[6] - 21*ex[4]^4*ex[6] - 
    39*ex[2]*ex[4]^4*ex[6] - 4*ex[3]*ex[4]^4*ex[6] - 
    98*ex[2]*ex[3]*ex[4]^4*ex[6] - 220*ex[2]^2*ex[3]*ex[4]^4*ex[6] + 
    55*ex[3]^2*ex[4]^4*ex[6] - 135*ex[2]*ex[3]^2*ex[4]^4*ex[6] - 
    528*ex[2]^2*ex[3]^2*ex[4]^4*ex[6] - 446*ex[2]^3*ex[3]^2*ex[4]^4*ex[6] + 
    38*ex[3]^3*ex[4]^4*ex[6] + 74*ex[2]*ex[3]^3*ex[4]^4*ex[6] - 
    524*ex[2]^2*ex[3]^3*ex[4]^4*ex[6] - 1142*ex[2]^3*ex[3]^3*ex[4]^4*ex[6] - 
    42*ex[2]^4*ex[3]^3*ex[4]^4*ex[6] + 150*ex[2]*ex[3]^4*ex[4]^4*ex[6] - 
    375*ex[2]^2*ex[3]^4*ex[4]^4*ex[6] - 525*ex[2]^3*ex[3]^4*ex[4]^4*ex[6] + 
    64*ex[3]*ex[4]^5*ex[6] + 136*ex[2]*ex[3]*ex[4]^5*ex[6] + 
    98*ex[3]^2*ex[4]^5*ex[6] + 300*ex[2]*ex[3]^2*ex[4]^5*ex[6] + 
    346*ex[2]^2*ex[3]^2*ex[4]^5*ex[6] + 4*ex[3]^3*ex[4]^5*ex[6] + 
    374*ex[2]*ex[3]^3*ex[4]^5*ex[6] + 652*ex[2]^2*ex[3]^3*ex[4]^5*ex[6] + 
    12*ex[2]^3*ex[3]^3*ex[4]^5*ex[6] - 30*ex[3]^4*ex[4]^5*ex[6] + 
    210*ex[2]*ex[3]^4*ex[4]^5*ex[6] + 240*ex[2]^2*ex[3]^4*ex[4]^5*ex[6] - 
    45*ex[3]^2*ex[4]^6*ex[6] - 99*ex[2]*ex[3]^2*ex[4]^6*ex[6] - 
    90*ex[3]^3*ex[4]^6*ex[6] - 144*ex[2]*ex[3]^3*ex[4]^6*ex[6] - 
    45*ex[3]^4*ex[4]^6*ex[6] - 45*ex[2]*ex[3]^4*ex[4]^6*ex[6] + 
    15*ex[2]^4*ex[3]^4*ex[6]^2 - 15*ex[2]^5*ex[3]^4*ex[6]^2 - 
    30*ex[2]^6*ex[3]^4*ex[6]^2 + 2*ex[2]^3*ex[3]^3*ex[4]*ex[6]^2 + 
    52*ex[2]^4*ex[3]^3*ex[4]*ex[6]^2 + 110*ex[2]^5*ex[3]^3*ex[4]*ex[6]^2 + 
    6*ex[2]^6*ex[3]^3*ex[4]*ex[6]^2 - 60*ex[2]^3*ex[3]^4*ex[4]*ex[6]^2 + 
    105*ex[2]^4*ex[3]^4*ex[4]*ex[6]^2 + 165*ex[2]^5*ex[3]^4*ex[4]*ex[6]^2 - 
    49*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2 - 105*ex[2]^3*ex[3]^2*ex[4]^2*
     ex[6]^2 - 74*ex[2]^4*ex[3]^2*ex[4]^2*ex[6]^2 - 
    6*ex[2]^2*ex[3]^3*ex[4]^2*ex[6]^2 - 246*ex[2]^3*ex[3]^3*ex[4]^2*ex[6]^2 - 
    474*ex[2]^4*ex[3]^3*ex[4]^2*ex[6]^2 - 18*ex[2]^5*ex[3]^3*ex[4]^2*
     ex[6]^2 + 90*ex[2]^2*ex[3]^4*ex[4]^2*ex[6]^2 - 
    270*ex[2]^3*ex[3]^4*ex[4]^2*ex[6]^2 - 360*ex[2]^4*ex[3]^4*ex[4]^2*
     ex[6]^2 + 32*ex[2]*ex[3]*ex[4]^3*ex[6]^2 + 68*ex[2]^2*ex[3]*ex[4]^3*
     ex[6]^2 + 98*ex[2]*ex[3]^2*ex[4]^3*ex[6]^2 + 255*ex[2]^2*ex[3]^2*ex[4]^3*
     ex[6]^2 + 247*ex[2]^3*ex[3]^2*ex[4]^3*ex[6]^2 + 
    6*ex[2]*ex[3]^3*ex[4]^3*ex[6]^2 + 426*ex[2]^2*ex[3]^3*ex[4]^3*ex[6]^2 + 
    762*ex[2]^3*ex[3]^3*ex[4]^3*ex[6]^2 + 18*ex[2]^4*ex[3]^3*ex[4]^3*
     ex[6]^2 - 60*ex[2]*ex[3]^4*ex[4]^3*ex[6]^2 + 330*ex[2]^2*ex[3]^4*ex[4]^3*
     ex[6]^2 + 390*ex[2]^3*ex[3]^4*ex[4]^3*ex[6]^2 - 
    32*ex[3]*ex[4]^4*ex[6]^2 - 68*ex[2]*ex[3]*ex[4]^4*ex[6]^2 - 
    49*ex[3]^2*ex[4]^4*ex[6]^2 - 195*ex[2]*ex[3]^2*ex[4]^4*ex[6]^2 - 
    272*ex[2]^2*ex[3]^2*ex[4]^4*ex[6]^2 - 2*ex[3]^3*ex[4]^4*ex[6]^2 - 
    322*ex[2]*ex[3]^3*ex[4]^4*ex[6]^2 - 542*ex[2]^2*ex[3]^3*ex[4]^4*ex[6]^2 - 
    6*ex[2]^3*ex[3]^3*ex[4]^4*ex[6]^2 + 15*ex[3]^4*ex[4]^4*ex[6]^2 - 
    195*ex[2]*ex[3]^4*ex[4]^4*ex[6]^2 - 210*ex[2]^2*ex[3]^4*ex[4]^4*ex[6]^2 + 
    45*ex[3]^2*ex[4]^5*ex[6]^2 + 99*ex[2]*ex[3]^2*ex[4]^5*ex[6]^2 + 
    90*ex[3]^3*ex[4]^5*ex[6]^2 + 144*ex[2]*ex[3]^3*ex[4]^5*ex[6]^2 + 
    45*ex[3]^4*ex[4]^5*ex[6]^2 + 45*ex[2]*ex[3]^4*ex[4]^5*ex[6]^2 - 
    15*ex[2]^4*ex[3]^4*ex[6]^3 - 15*ex[2]^5*ex[3]^4*ex[6]^3 + 
    30*ex[2]^3*ex[3]^3*ex[4]*ex[6]^3 + 48*ex[2]^4*ex[3]^3*ex[4]*ex[6]^3 + 
    60*ex[2]^3*ex[3]^4*ex[4]*ex[6]^3 + 60*ex[2]^4*ex[3]^4*ex[4]*ex[6]^3 - 
    15*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^3 - 33*ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^3 - 
    90*ex[2]^2*ex[3]^3*ex[4]^2*ex[6]^3 - 144*ex[2]^3*ex[3]^3*ex[4]^2*
     ex[6]^3 - 90*ex[2]^2*ex[3]^4*ex[4]^2*ex[6]^3 - 
    90*ex[2]^3*ex[3]^4*ex[4]^2*ex[6]^3 + 30*ex[2]*ex[3]^2*ex[4]^3*ex[6]^3 + 
    66*ex[2]^2*ex[3]^2*ex[4]^3*ex[6]^3 + 90*ex[2]*ex[3]^3*ex[4]^3*ex[6]^3 + 
    144*ex[2]^2*ex[3]^3*ex[4]^3*ex[6]^3 + 60*ex[2]*ex[3]^4*ex[4]^3*ex[6]^3 + 
    60*ex[2]^2*ex[3]^4*ex[4]^3*ex[6]^3 - 15*ex[3]^2*ex[4]^4*ex[6]^3 - 
    33*ex[2]*ex[3]^2*ex[4]^4*ex[6]^3 - 30*ex[3]^3*ex[4]^4*ex[6]^3 - 
    48*ex[2]*ex[3]^3*ex[4]^4*ex[6]^3 - 15*ex[3]^4*ex[4]^4*ex[6]^3 - 
    15*ex[2]*ex[3]^4*ex[4]^4*ex[6]^3, 
  y[99] -> 31 + 62*ex[3] + 24*ex[2]*ex[3] + 31*ex[3]^2 + 24*ex[2]*ex[3]^2 + 
    6*ex[2]^2*ex[3]^2, y[100] -> ex[2] + ex[2]*ex[3] + 2*ex[2]^2*ex[3] + 
    ex[2]^3*ex[3] - ex[4] - ex[3]*ex[4] - 2*ex[2]*ex[3]*ex[4] - 
    ex[2]^2*ex[3]*ex[4] - ex[2]*ex[6], 
  y[101] -> -9*ex[2]^2*ex[3] - 9*ex[2]^3*ex[3] + 2*ex[2]*ex[4] + 
    5*ex[2]^2*ex[4] + 18*ex[2]*ex[3]*ex[4] + 9*ex[2]^2*ex[3]*ex[4] - 
    9*ex[2]^3*ex[3]*ex[4] - 2*ex[4]^2 - ex[2]*ex[4]^2 + 7*ex[2]^2*ex[4]^2 - 
    9*ex[3]*ex[4]^2 + 9*ex[2]*ex[3]*ex[4]^2 + 18*ex[2]^2*ex[3]*ex[4]^2 - 
    4*ex[4]^3 - 7*ex[2]*ex[4]^3 - 9*ex[3]*ex[4]^3 - 9*ex[2]*ex[3]*ex[4]^3 + 
    18*ex[2]^2*ex[3]*ex[6] + 18*ex[2]^3*ex[3]*ex[6] - 3*ex[2]*ex[4]*ex[6] - 
    9*ex[2]^2*ex[4]*ex[6] - 27*ex[2]*ex[3]*ex[4]*ex[6] - 
    18*ex[2]^2*ex[3]*ex[4]*ex[6] + 9*ex[2]^3*ex[3]*ex[4]*ex[6] + 
    4*ex[4]^2*ex[6] + 6*ex[2]*ex[4]^2*ex[6] - 4*ex[2]^2*ex[4]^2*ex[6] + 
    9*ex[3]*ex[4]^2*ex[6] - 9*ex[2]^2*ex[3]*ex[4]^2*ex[6] - 
    9*ex[2]^2*ex[3]*ex[6]^2 - 9*ex[2]^3*ex[3]*ex[6]^2 + ex[2]*ex[4]*ex[6]^2 + 
    4*ex[2]^2*ex[4]*ex[6]^2 + 9*ex[2]*ex[3]*ex[4]*ex[6]^2 + 
    9*ex[2]^2*ex[3]*ex[4]*ex[6]^2, 
  y[102] -> -5*ex[2]^2*ex[3] + 5*ex[2]^4*ex[3] + 3*ex[2]*ex[4] + 
    3*ex[2]^2*ex[4] - 11*ex[2]*ex[3]*ex[4] - 27*ex[2]^2*ex[3]*ex[4] - 
    4*ex[2]^3*ex[3]*ex[4] + 8*ex[2]^4*ex[3]*ex[4] + 4*ex[2]*ex[4]^2 + 
    4*ex[2]^2*ex[4]^2 + 4*ex[3]*ex[4]^2 - 22*ex[2]*ex[3]*ex[4]^2 - 
    42*ex[2]^2*ex[3]*ex[4]^2 + 4*ex[2]^4*ex[3]*ex[4]^2 + 8*ex[3]*ex[4]^3 - 
    12*ex[2]*ex[3]*ex[4]^3 - 32*ex[2]^2*ex[3]*ex[4]^3 + 4*ex[3]*ex[4]^4 - 
    8*ex[2]^2*ex[3]*ex[4]^4 + 11*ex[2]^2*ex[3]*ex[6] + 
    3*ex[2]^3*ex[3]*ex[6] - 8*ex[2]^4*ex[3]*ex[6] - 4*ex[2]*ex[4]*ex[6] - 
    4*ex[2]^2*ex[4]*ex[6] + 22*ex[2]*ex[3]*ex[4]*ex[6] + 
    38*ex[2]^2*ex[3]*ex[4]*ex[6] - 8*ex[2]^4*ex[3]*ex[4]*ex[6] - 
    8*ex[3]*ex[4]^2*ex[6] + 24*ex[2]*ex[3]*ex[4]^2*ex[6] + 
    48*ex[2]^2*ex[3]*ex[4]^2*ex[6] - 8*ex[3]*ex[4]^3*ex[6] + 
    16*ex[2]^2*ex[3]*ex[4]^3*ex[6] - 4*ex[2]^2*ex[3]*ex[6]^2 + 
    4*ex[2]^4*ex[3]*ex[6]^2 - 12*ex[2]*ex[3]*ex[4]*ex[6]^2 - 
    16*ex[2]^2*ex[3]*ex[4]*ex[6]^2 + 4*ex[3]*ex[4]^2*ex[6]^2 - 
    8*ex[2]^2*ex[3]*ex[4]^2*ex[6]^2, 
  y[103] -> -31*ex[2]^4*ex[3]^2 + 142*ex[2]^3*ex[3]^2*ex[4] + 
    18*ex[2]^4*ex[3]^2*ex[4] - 80*ex[2]^2*ex[3]*ex[4]^2 - 
    222*ex[2]^2*ex[3]^2*ex[4]^2 - 18*ex[2]^3*ex[3]^2*ex[4]^2 + 
    18*ex[2]^4*ex[3]^2*ex[4]^2 + 142*ex[2]*ex[3]*ex[4]^3 - 
    18*ex[2]^2*ex[3]*ex[4]^3 + 142*ex[2]*ex[3]^2*ex[4]^3 - 
    18*ex[2]^2*ex[3]^2*ex[4]^3 - 36*ex[2]^3*ex[3]^2*ex[4]^3 - 31*ex[4]^4 - 
    62*ex[3]*ex[4]^4 + 18*ex[2]*ex[3]*ex[4]^4 - 31*ex[3]^2*ex[4]^4 + 
    18*ex[2]*ex[3]^2*ex[4]^4 + 18*ex[2]^2*ex[3]^2*ex[4]^4 + 
    62*ex[2]^4*ex[3]^2*ex[6] - 204*ex[2]^3*ex[3]^2*ex[4]*ex[6] - 
    18*ex[2]^4*ex[3]^2*ex[4]*ex[6] + 80*ex[2]^2*ex[3]*ex[4]^2*ex[6] + 
    222*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 36*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] - 
    80*ex[2]*ex[3]*ex[4]^3*ex[6] - 80*ex[2]*ex[3]^2*ex[4]^3*ex[6] - 
    18*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] - 31*ex[2]^4*ex[3]^2*ex[6]^2 + 
    62*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 - 31*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2, 
  y[104] -> ex[2]^3 - 15*ex[2]^3*ex[3] - 7*ex[2]^4*ex[3] + 
    15*ex[2]^3*ex[3]^2 + 12*ex[2]^4*ex[3]^2 - ex[2]^3*ex[3]^3 - 
    ex[2]^4*ex[3]^3 + 35*ex[2]^2*ex[3]*ex[4] + 19*ex[2]^3*ex[3]*ex[4] - 
    42*ex[2]^2*ex[3]^2*ex[4] - 34*ex[2]^3*ex[3]^2*ex[4] + 
    3*ex[2]^2*ex[3]^3*ex[4] + 3*ex[2]^3*ex[3]^3*ex[4] - 3*ex[2]*ex[4]^2 - 
    25*ex[2]*ex[3]*ex[4]^2 - 17*ex[2]^2*ex[3]*ex[4]^2 + 
    39*ex[2]*ex[3]^2*ex[4]^2 + 32*ex[2]^2*ex[3]^2*ex[4]^2 - 
    3*ex[2]*ex[3]^3*ex[4]^2 - 3*ex[2]^2*ex[3]^3*ex[4]^2 + 2*ex[4]^3 + 
    5*ex[3]*ex[4]^3 + 5*ex[2]*ex[3]*ex[4]^3 - 12*ex[3]^2*ex[4]^3 - 
    10*ex[2]*ex[3]^2*ex[4]^3 + ex[3]^3*ex[4]^3 + ex[2]*ex[3]^3*ex[4]^3 - 
    ex[2]^3*ex[6] + 13*ex[2]^3*ex[3]*ex[6] + 4*ex[2]^4*ex[3]*ex[6] - 
    13*ex[2]^3*ex[3]^2*ex[6] - 9*ex[2]^4*ex[3]^2*ex[6] + 
    ex[2]^3*ex[3]^3*ex[6] + ex[2]^4*ex[3]^3*ex[6] - 
    18*ex[2]^2*ex[3]*ex[4]*ex[6] - 7*ex[2]^3*ex[3]*ex[4]*ex[6] + 
    24*ex[2]^2*ex[3]^2*ex[4]*ex[6] + 17*ex[2]^3*ex[3]^2*ex[4]*ex[6] - 
    2*ex[2]^2*ex[3]^3*ex[4]*ex[6] - 2*ex[2]^3*ex[3]^3*ex[4]*ex[6] + 
    ex[2]*ex[4]^2*ex[6] + 5*ex[2]*ex[3]*ex[4]^2*ex[6] + 
    3*ex[2]^2*ex[3]*ex[4]^2*ex[6] - 11*ex[2]*ex[3]^2*ex[4]^2*ex[6] - 
    8*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + ex[2]*ex[3]^3*ex[4]^2*ex[6] + 
    ex[2]^2*ex[3]^3*ex[4]^2*ex[6] - 2*ex[2]^3*ex[3]*ex[6]^2 + 
    2*ex[2]^3*ex[3]^2*ex[6]^2 + ex[2]^4*ex[3]^2*ex[6]^2 + 
    ex[2]^2*ex[3]*ex[4]*ex[6]^2 - 2*ex[2]^2*ex[3]^2*ex[4]*ex[6]^2 - 
    ex[2]^3*ex[3]^2*ex[4]*ex[6]^2, 
  y[105] -> 20*ex[2]^2*ex[3]^2 + 40*ex[2]^3*ex[3]^2 + 35*ex[2]^4*ex[3]^2 + 
    30*ex[2]^5*ex[3]^2 + 15*ex[2]^6*ex[3]^2 - 40*ex[2]*ex[3]*ex[4] - 
    68*ex[2]^2*ex[3]*ex[4] + 2*ex[2]^3*ex[3]*ex[4] + 30*ex[2]^4*ex[3]*ex[4] - 
    40*ex[2]*ex[3]^2*ex[4] - 40*ex[2]^2*ex[3]^2*ex[4] + 
    4*ex[2]^3*ex[3]^2*ex[4] - 8*ex[2]^4*ex[3]^2*ex[4] + 
    12*ex[2]^5*ex[3]^2*ex[4] + 24*ex[2]^6*ex[3]^2*ex[4] + 20*ex[4]^2 + 
    28*ex[2]*ex[4]^2 + 17*ex[2]^2*ex[4]^2 + 40*ex[3]*ex[4]^2 - 
    12*ex[2]*ex[3]*ex[4]^2 - 138*ex[2]^2*ex[3]*ex[4]^2 - 
    26*ex[2]^3*ex[3]*ex[4]^2 + 60*ex[2]^4*ex[3]*ex[4]^2 + 
    20*ex[3]^2*ex[4]^2 - 40*ex[2]*ex[3]^2*ex[4]^2 - 
    90*ex[2]^2*ex[3]^2*ex[4]^2 - 28*ex[2]^3*ex[3]^2*ex[4]^2 - 
    34*ex[2]^4*ex[3]^2*ex[4]^2 - 24*ex[2]^5*ex[3]^2*ex[4]^2 + 
    12*ex[2]^6*ex[3]^2*ex[4]^2 + 40*ex[4]^3 + 62*ex[2]*ex[4]^3 + 
    40*ex[2]^2*ex[4]^3 + 80*ex[3]*ex[4]^3 + 90*ex[2]*ex[3]*ex[4]^3 - 
    90*ex[2]^2*ex[3]*ex[4]^3 - 76*ex[2]^3*ex[3]*ex[4]^3 + 
    24*ex[2]^4*ex[3]*ex[4]^3 + 40*ex[3]^2*ex[4]^3 + 
    28*ex[2]*ex[3]^2*ex[4]^3 - 40*ex[2]^2*ex[3]^2*ex[4]^3 - 
    28*ex[2]^3*ex[3]^2*ex[4]^3 - 24*ex[2]^4*ex[3]^2*ex[4]^3 - 
    24*ex[2]^5*ex[3]^2*ex[4]^3 + 23*ex[4]^4 + 40*ex[2]*ex[4]^4 + 
    26*ex[2]^2*ex[4]^4 + 46*ex[3]*ex[4]^4 + 86*ex[2]*ex[3]*ex[4]^4 + 
    16*ex[2]^2*ex[3]*ex[4]^4 - 24*ex[2]^3*ex[3]*ex[4]^4 + 
    23*ex[3]^2*ex[4]^4 + 46*ex[2]*ex[3]^2*ex[4]^4 + 
    35*ex[2]^2*ex[3]^2*ex[4]^4 + 24*ex[2]^3*ex[3]^2*ex[4]^4 + 
    12*ex[2]^4*ex[3]^2*ex[4]^4 - 40*ex[2]^2*ex[3]^2*ex[6] - 
    74*ex[2]^3*ex[3]^2*ex[6] - 52*ex[2]^4*ex[3]^2*ex[6] - 
    42*ex[2]^5*ex[3]^2*ex[6] - 24*ex[2]^6*ex[3]^2*ex[6] + 
    80*ex[2]*ex[3]*ex[4]*ex[6] + 136*ex[2]^2*ex[3]*ex[4]*ex[6] - 
    4*ex[2]^3*ex[3]*ex[4]*ex[6] - 60*ex[2]^4*ex[3]*ex[4]*ex[6] + 
    80*ex[2]*ex[3]^2*ex[4]*ex[6] + 102*ex[2]^2*ex[3]^2*ex[4]*ex[6] + 
    12*ex[2]^3*ex[3]^2*ex[4]*ex[6] + 14*ex[2]^4*ex[3]^2*ex[4]*ex[6] - 
    24*ex[2]^6*ex[3]^2*ex[4]*ex[6] - 40*ex[4]^2*ex[6] - 
    62*ex[2]*ex[4]^2*ex[6] - 40*ex[2]^2*ex[4]^2*ex[6] - 
    80*ex[3]*ex[4]^2*ex[6] - 44*ex[2]*ex[3]*ex[4]^2*ex[6] + 
    176*ex[2]^2*ex[3]*ex[4]^2*ex[6] + 92*ex[2]^3*ex[3]*ex[4]^2*ex[6] - 
    48*ex[2]^4*ex[3]*ex[4]^2*ex[6] - 40*ex[3]^2*ex[4]^2*ex[6] + 
    18*ex[2]*ex[3]^2*ex[4]^2*ex[6] + 132*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 
    98*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] + 72*ex[2]^4*ex[3]^2*ex[4]^2*ex[6] + 
    48*ex[2]^5*ex[3]^2*ex[4]^2*ex[6] - 46*ex[4]^3*ex[6] - 
    80*ex[2]*ex[4]^3*ex[6] - 52*ex[2]^2*ex[4]^3*ex[6] - 
    92*ex[3]*ex[4]^3*ex[6] - 172*ex[2]*ex[3]*ex[4]^3*ex[6] - 
    32*ex[2]^2*ex[3]*ex[4]^3*ex[6] + 48*ex[2]^3*ex[3]*ex[4]^3*ex[6] - 
    46*ex[3]^2*ex[4]^3*ex[6] - 92*ex[2]*ex[3]^2*ex[4]^3*ex[6] - 
    70*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] - 48*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] - 
    24*ex[2]^4*ex[3]^2*ex[4]^3*ex[6] + 23*ex[2]^2*ex[3]^2*ex[6]^2 + 
    46*ex[2]^3*ex[3]^2*ex[6]^2 + 35*ex[2]^4*ex[3]^2*ex[6]^2 + 
    24*ex[2]^5*ex[3]^2*ex[6]^2 + 12*ex[2]^6*ex[3]^2*ex[6]^2 - 
    46*ex[2]*ex[3]*ex[4]*ex[6]^2 - 86*ex[2]^2*ex[3]*ex[4]*ex[6]^2 - 
    16*ex[2]^3*ex[3]*ex[4]*ex[6]^2 + 24*ex[2]^4*ex[3]*ex[4]*ex[6]^2 - 
    46*ex[2]*ex[3]^2*ex[4]*ex[6]^2 - 92*ex[2]^2*ex[3]^2*ex[4]*ex[6]^2 - 
    70*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 - 48*ex[2]^4*ex[3]^2*ex[4]*ex[6]^2 - 
    24*ex[2]^5*ex[3]^2*ex[4]*ex[6]^2 + 23*ex[4]^2*ex[6]^2 + 
    40*ex[2]*ex[4]^2*ex[6]^2 + 26*ex[2]^2*ex[4]^2*ex[6]^2 + 
    46*ex[3]*ex[4]^2*ex[6]^2 + 86*ex[2]*ex[3]*ex[4]^2*ex[6]^2 + 
    16*ex[2]^2*ex[3]*ex[4]^2*ex[6]^2 - 24*ex[2]^3*ex[3]*ex[4]^2*ex[6]^2 + 
    23*ex[3]^2*ex[4]^2*ex[6]^2 + 46*ex[2]*ex[3]^2*ex[4]^2*ex[6]^2 + 
    35*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2 + 24*ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^2 + 
    12*ex[2]^4*ex[3]^2*ex[4]^2*ex[6]^2, 
  y[106] -> ex[2]^4*ex[4] - 4*ex[2]^4*ex[3]*ex[4] - 3*ex[2]^5*ex[3]*ex[4] - 
    10*ex[2]^4*ex[3]^2*ex[4] - 22*ex[2]^5*ex[3]^2*ex[4] - 
    7*ex[2]^6*ex[3]^2*ex[4] - 4*ex[2]^4*ex[3]^3*ex[4] + 
    13*ex[2]^5*ex[3]^3*ex[4] + 12*ex[2]^6*ex[3]^3*ex[4] + 
    ex[2]^4*ex[3]^4*ex[4] - ex[2]^6*ex[3]^4*ex[4] - 2*ex[2]^3*ex[4]^2 + 
    18*ex[2]^3*ex[3]*ex[4]^2 + 15*ex[2]^4*ex[3]*ex[4]^2 + 
    38*ex[2]^3*ex[3]^2*ex[4]^2 + 61*ex[2]^4*ex[3]^2*ex[4]^2 + 
    19*ex[2]^5*ex[3]^2*ex[4]^2 + 14*ex[2]^3*ex[3]^3*ex[4]^2 - 
    35*ex[2]^4*ex[3]^3*ex[4]^2 - 34*ex[2]^5*ex[3]^3*ex[4]^2 - 
    4*ex[2]^3*ex[3]^4*ex[4]^2 - ex[2]^4*ex[3]^4*ex[4]^2 + 
    3*ex[2]^5*ex[3]^4*ex[4]^2 - 30*ex[2]^2*ex[3]*ex[4]^3 - 
    24*ex[2]^3*ex[3]*ex[4]^3 - 54*ex[2]^2*ex[3]^2*ex[4]^3 - 
    61*ex[2]^3*ex[3]^2*ex[4]^3 - 17*ex[2]^4*ex[3]^2*ex[4]^3 - 
    18*ex[2]^2*ex[3]^3*ex[4]^3 + 30*ex[2]^3*ex[3]^3*ex[4]^3 + 
    32*ex[2]^4*ex[3]^3*ex[4]^3 + 6*ex[2]^2*ex[3]^4*ex[4]^3 + 
    3*ex[2]^3*ex[3]^4*ex[4]^3 - 3*ex[2]^4*ex[3]^4*ex[4]^3 + 2*ex[2]*ex[4]^4 + 
    22*ex[2]*ex[3]*ex[4]^4 + 15*ex[2]^2*ex[3]*ex[4]^4 + 
    34*ex[2]*ex[3]^2*ex[4]^4 + 27*ex[2]^2*ex[3]^2*ex[4]^4 + 
    5*ex[2]^3*ex[3]^2*ex[4]^4 + 10*ex[2]*ex[3]^3*ex[4]^4 - 
    7*ex[2]^2*ex[3]^3*ex[4]^4 - 10*ex[2]^3*ex[3]^3*ex[4]^4 - 
    4*ex[2]*ex[3]^4*ex[4]^4 - 3*ex[2]^2*ex[3]^4*ex[4]^4 + 
    ex[2]^3*ex[3]^4*ex[4]^4 - ex[4]^5 - 6*ex[3]*ex[4]^5 - 
    3*ex[2]*ex[3]*ex[4]^5 - 8*ex[3]^2*ex[4]^5 - 5*ex[2]*ex[3]^2*ex[4]^5 - 
    2*ex[3]^3*ex[4]^5 - ex[2]*ex[3]^3*ex[4]^5 + ex[3]^4*ex[4]^5 + 
    ex[2]*ex[3]^4*ex[4]^5 - ex[2]^5*ex[3]*ex[6] + 15*ex[2]^5*ex[3]^2*ex[6] + 
    7*ex[2]^6*ex[3]^2*ex[6] - 15*ex[2]^5*ex[3]^3*ex[6] - 
    12*ex[2]^6*ex[3]^3*ex[6] + ex[2]^5*ex[3]^4*ex[6] + 
    ex[2]^6*ex[3]^4*ex[6] - ex[2]^4*ex[4]*ex[6] - 
    2*ex[2]^4*ex[3]*ex[4]*ex[6] - 22*ex[2]^4*ex[3]^2*ex[4]*ex[6] + 
    4*ex[2]^5*ex[3]^2*ex[4]*ex[6] + 4*ex[2]^6*ex[3]^2*ex[4]*ex[6] + 
    54*ex[2]^4*ex[3]^3*ex[4]*ex[6] + 28*ex[2]^5*ex[3]^3*ex[4]*ex[6] - 
    9*ex[2]^6*ex[3]^3*ex[4]*ex[6] - 5*ex[2]^4*ex[3]^4*ex[4]*ex[6] - 
    4*ex[2]^5*ex[3]^4*ex[4]*ex[6] + ex[2]^6*ex[3]^4*ex[4]*ex[6] + 
    2*ex[2]^3*ex[4]^2*ex[6] + 3*ex[2]^3*ex[3]*ex[4]^2*ex[6] - 
    3*ex[2]^4*ex[3]*ex[4]^2*ex[6] - 15*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] - 
    29*ex[2]^4*ex[3]^2*ex[4]^2*ex[6] - 7*ex[2]^5*ex[3]^2*ex[4]^2*ex[6] - 
    71*ex[2]^3*ex[3]^3*ex[4]^2*ex[6] - 27*ex[2]^4*ex[3]^3*ex[4]^2*ex[6] + 
    17*ex[2]^5*ex[3]^3*ex[4]^2*ex[6] + 9*ex[2]^3*ex[3]^4*ex[4]^2*ex[6] + 
    7*ex[2]^4*ex[3]^4*ex[4]^2*ex[6] - 2*ex[2]^5*ex[3]^4*ex[4]^2*ex[6] - 
    ex[2]^2*ex[4]^3*ex[6] + 4*ex[2]^2*ex[3]*ex[4]^3*ex[6] + 
    4*ex[2]^3*ex[3]*ex[4]^3*ex[6] + 36*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] + 
    26*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] + 3*ex[2]^4*ex[3]^2*ex[4]^3*ex[6] + 
    40*ex[2]^2*ex[3]^3*ex[4]^3*ex[6] + 16*ex[2]^3*ex[3]^3*ex[4]^3*ex[6] - 
    8*ex[2]^4*ex[3]^3*ex[4]^3*ex[6] - 7*ex[2]^2*ex[3]^4*ex[4]^3*ex[6] - 
    6*ex[2]^3*ex[3]^4*ex[4]^3*ex[6] + ex[2]^4*ex[3]^4*ex[4]^3*ex[6] - 
    4*ex[2]*ex[3]*ex[4]^4*ex[6] - ex[2]^2*ex[3]*ex[4]^4*ex[6] - 
    14*ex[2]*ex[3]^2*ex[4]^4*ex[6] - 8*ex[2]^2*ex[3]^2*ex[4]^4*ex[6] - 
    8*ex[2]*ex[3]^3*ex[4]^4*ex[6] - 5*ex[2]^2*ex[3]^3*ex[4]^4*ex[6] + 
    2*ex[2]*ex[3]^4*ex[4]^4*ex[6] + 2*ex[2]^2*ex[3]^4*ex[4]^4*ex[6] + 
    ex[2]^5*ex[3]*ex[6]^2 - 13*ex[2]^5*ex[3]^2*ex[6]^2 - 
    4*ex[2]^6*ex[3]^2*ex[6]^2 + 13*ex[2]^5*ex[3]^3*ex[6]^2 + 
    9*ex[2]^6*ex[3]^3*ex[6]^2 - ex[2]^5*ex[3]^4*ex[6]^2 - 
    ex[2]^6*ex[3]^4*ex[6]^2 + 2*ex[2]^4*ex[3]*ex[4]*ex[6]^2 + 
    17*ex[2]^4*ex[3]^2*ex[4]*ex[6]^2 + 3*ex[2]^5*ex[3]^2*ex[4]*ex[6]^2 - 
    34*ex[2]^4*ex[3]^3*ex[4]*ex[6]^2 - 21*ex[2]^5*ex[3]^3*ex[4]*ex[6]^2 + 
    ex[2]^6*ex[3]^3*ex[4]*ex[6]^2 + 3*ex[2]^4*ex[3]^4*ex[4]*ex[6]^2 + 
    3*ex[2]^5*ex[3]^4*ex[4]*ex[6]^2 - 3*ex[2]^3*ex[3]*ex[4]^2*ex[6]^2 + 
    ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^2 + 2*ex[2]^4*ex[3]^2*ex[4]^2*ex[6]^2 + 
    29*ex[2]^3*ex[3]^3*ex[4]^2*ex[6]^2 + 17*ex[2]^4*ex[3]^3*ex[4]^2*ex[6]^2 - 
    ex[2]^5*ex[3]^3*ex[4]^2*ex[6]^2 - 3*ex[2]^3*ex[3]^4*ex[4]^2*ex[6]^2 - 
    3*ex[2]^4*ex[3]^4*ex[4]^2*ex[6]^2 - 5*ex[2]^2*ex[3]^2*ex[4]^3*ex[6]^2 - 
    2*ex[2]^3*ex[3]^2*ex[4]^3*ex[6]^2 - 8*ex[2]^2*ex[3]^3*ex[4]^3*ex[6]^2 - 
    5*ex[2]^3*ex[3]^3*ex[4]^3*ex[6]^2 + ex[2]^2*ex[3]^4*ex[4]^3*ex[6]^2 + 
    ex[2]^3*ex[3]^4*ex[4]^3*ex[6]^2 + 2*ex[2]^5*ex[3]^2*ex[6]^3 - 
    2*ex[2]^5*ex[3]^3*ex[6]^3 - ex[2]^6*ex[3]^3*ex[6]^3 - 
    2*ex[2]^4*ex[3]^2*ex[4]*ex[6]^3 + 4*ex[2]^4*ex[3]^3*ex[4]*ex[6]^3 + 
    2*ex[2]^5*ex[3]^3*ex[4]*ex[6]^3 - 2*ex[2]^3*ex[3]^3*ex[4]^2*ex[6]^3 - 
    ex[2]^4*ex[3]^3*ex[4]^2*ex[6]^3, 
  y[107] -> -20*ex[2]^7*ex[3]^3 - 2*ex[2]^8*ex[3]^3 + ex[2]^9*ex[3]^3 - 
    20*ex[2]^7*ex[3]^4 - 78*ex[2]^8*ex[3]^4 - 47*ex[2]^9*ex[3]^4 + 
    ex[2]^10*ex[3]^4 + 20*ex[2]^7*ex[3]^5 + 10*ex[2]^8*ex[3]^5 - 
    65*ex[2]^9*ex[3]^5 - 78*ex[2]^10*ex[3]^5 - 23*ex[2]^11*ex[3]^5 + 
    20*ex[2]^7*ex[3]^6 + 86*ex[2]^8*ex[3]^6 + 143*ex[2]^9*ex[3]^6 + 
    113*ex[2]^10*ex[3]^6 + 41*ex[2]^11*ex[3]^6 + 5*ex[2]^12*ex[3]^6 + 
    10*ex[2]^6*ex[3]^2*ex[4] + 120*ex[2]^6*ex[3]^3*ex[4] + 
    48*ex[2]^7*ex[3]^3*ex[4] + 12*ex[2]^8*ex[3]^3*ex[4] + 
    ex[2]^9*ex[3]^3*ex[4] + 80*ex[2]^6*ex[3]^4*ex[4] + 
    420*ex[2]^7*ex[3]^4*ex[4] + 283*ex[2]^8*ex[3]^4*ex[4] + 
    19*ex[2]^9*ex[3]^4*ex[4] + 11*ex[2]^10*ex[3]^4*ex[4] - 
    160*ex[2]^6*ex[3]^5*ex[4] - 184*ex[2]^7*ex[3]^5*ex[4] + 
    234*ex[2]^8*ex[3]^5*ex[4] + 359*ex[2]^9*ex[3]^5*ex[4] + 
    94*ex[2]^10*ex[3]^5*ex[4] - 7*ex[2]^11*ex[3]^5*ex[4] - 
    130*ex[2]^6*ex[3]^6*ex[4] - 556*ex[2]^7*ex[3]^6*ex[4] - 
    917*ex[2]^8*ex[3]^6*ex[4] - 715*ex[2]^9*ex[3]^6*ex[4] - 
    253*ex[2]^10*ex[3]^6*ex[4] - 29*ex[2]^11*ex[3]^6*ex[4] - 
    3*ex[2]^5*ex[3]*ex[4]^2 - 61*ex[2]^5*ex[3]^2*ex[4]^2 - 
    7*ex[2]^6*ex[3]^2*ex[4]^2 - 4*ex[2]^7*ex[3]^2*ex[4]^2 - 
    298*ex[2]^5*ex[3]^3*ex[4]^2 - 240*ex[2]^6*ex[3]^3*ex[4]^2 - 
    79*ex[2]^7*ex[3]^3*ex[4]^2 + 2*ex[2]^8*ex[3]^3*ex[4]^2 - 
    3*ex[2]^9*ex[3]^3*ex[4]^2 - 62*ex[2]^5*ex[3]^4*ex[4]^2 - 
    898*ex[2]^6*ex[3]^4*ex[4]^2 - 721*ex[2]^7*ex[3]^4*ex[4]^2 - 
    105*ex[2]^8*ex[3]^4*ex[4]^2 - 31*ex[2]^9*ex[3]^4*ex[4]^2 + 
    9*ex[2]^10*ex[3]^4*ex[4]^2 + 541*ex[2]^5*ex[3]^5*ex[4]^2 + 
    880*ex[2]^6*ex[3]^5*ex[4]^2 - 101*ex[2]^7*ex[3]^5*ex[4]^2 - 
    608*ex[2]^8*ex[3]^5*ex[4]^2 - 140*ex[2]^9*ex[3]^5*ex[4]^2 + 
    28*ex[2]^10*ex[3]^5*ex[4]^2 + 363*ex[2]^5*ex[3]^6*ex[4]^2 + 
    1545*ex[2]^6*ex[3]^6*ex[4]^2 + 2529*ex[2]^7*ex[3]^6*ex[4]^2 + 
    1947*ex[2]^8*ex[3]^6*ex[4]^2 + 672*ex[2]^9*ex[3]^6*ex[4]^2 + 
    72*ex[2]^10*ex[3]^6*ex[4]^2 + 8*ex[2]^4*ex[3]*ex[4]^3 - 
    3*ex[2]^5*ex[3]*ex[4]^3 + 151*ex[2]^4*ex[3]^2*ex[4]^3 + 
    25*ex[2]^5*ex[3]^2*ex[4]^3 - 8*ex[2]^6*ex[3]^2*ex[4]^3 - 
    4*ex[2]^7*ex[3]^2*ex[4]^3 + 396*ex[2]^4*ex[3]^3*ex[4]^3 + 
    598*ex[2]^5*ex[3]^3*ex[4]^3 + 238*ex[2]^6*ex[3]^3*ex[4]^3 - 
    27*ex[2]^7*ex[3]^3*ex[4]^3 - 2*ex[2]^8*ex[3]^3*ex[4]^3 - 
    3*ex[2]^9*ex[3]^3*ex[4]^3 - 194*ex[2]^4*ex[3]^4*ex[4]^3 + 
    938*ex[2]^5*ex[3]^4*ex[4]^3 + 1109*ex[2]^6*ex[3]^4*ex[4]^3 + 
    365*ex[2]^7*ex[3]^4*ex[4]^3 + 90*ex[2]^8*ex[3]^4*ex[4]^3 - 
    23*ex[2]^9*ex[3]^4*ex[4]^3 - 1012*ex[2]^4*ex[3]^5*ex[4]^3 - 
    2027*ex[2]^5*ex[3]^5*ex[4]^3 - 808*ex[2]^6*ex[3]^5*ex[4]^3 + 
    303*ex[2]^7*ex[3]^5*ex[4]^3 + 52*ex[2]^8*ex[3]^5*ex[4]^3 - 
    44*ex[2]^9*ex[3]^5*ex[4]^3 - 565*ex[2]^4*ex[3]^6*ex[4]^3 - 
    2395*ex[2]^5*ex[3]^6*ex[4]^3 - 3895*ex[2]^6*ex[3]^6*ex[4]^3 - 
    2965*ex[2]^7*ex[3]^6*ex[4]^3 - 1000*ex[2]^8*ex[3]^6*ex[4]^3 - 
    100*ex[2]^9*ex[3]^6*ex[4]^3 - 22*ex[2]^3*ex[3]*ex[4]^4 + 
    4*ex[2]^4*ex[3]*ex[4]^4 + ex[2]^5*ex[3]*ex[4]^4 - 
    214*ex[2]^3*ex[3]^2*ex[4]^4 - 114*ex[2]^4*ex[3]^2*ex[4]^4 + 
    ex[2]^5*ex[3]^2*ex[4]^4 + 5*ex[2]^6*ex[3]^2*ex[4]^4 - 
    284*ex[2]^3*ex[3]^3*ex[4]^4 - 866*ex[2]^4*ex[3]^3*ex[4]^4 - 
    502*ex[2]^5*ex[3]^3*ex[4]^4 - 34*ex[2]^6*ex[3]^3*ex[4]^4 - 
    9*ex[2]^7*ex[3]^3*ex[4]^4 + 6*ex[2]^8*ex[3]^3*ex[4]^4 + 
    516*ex[2]^3*ex[3]^4*ex[4]^4 - 350*ex[2]^4*ex[3]^4*ex[4]^4 - 
    1074*ex[2]^5*ex[3]^4*ex[4]^4 - 676*ex[2]^6*ex[3]^4*ex[4]^4 - 
    205*ex[2]^7*ex[3]^4*ex[4]^4 + 13*ex[2]^8*ex[3]^4*ex[4]^4 + 
    1138*ex[2]^3*ex[3]^5*ex[4]^4 + 2638*ex[2]^4*ex[3]^5*ex[4]^4 + 
    1837*ex[2]^5*ex[3]^5*ex[4]^4 + 418*ex[2]^6*ex[3]^5*ex[4]^4 + 
    117*ex[2]^7*ex[3]^5*ex[4]^4 + 36*ex[2]^8*ex[3]^5*ex[4]^4 + 
    530*ex[2]^3*ex[3]^6*ex[4]^4 + 2240*ex[2]^4*ex[3]^6*ex[4]^4 + 
    3625*ex[2]^5*ex[3]^6*ex[4]^4 + 2735*ex[2]^6*ex[3]^6*ex[4]^4 + 
    905*ex[2]^7*ex[3]^6*ex[4]^4 + 85*ex[2]^8*ex[3]^6*ex[4]^4 + 
    ex[2]^2*ex[4]^5 + 40*ex[2]^2*ex[3]*ex[4]^5 + 10*ex[2]^3*ex[3]*ex[4]^5 - 
    2*ex[2]^4*ex[3]*ex[4]^5 + ex[2]^5*ex[3]*ex[4]^5 + 
    178*ex[2]^2*ex[3]^2*ex[4]^5 + 226*ex[2]^3*ex[3]^2*ex[4]^5 + 
    69*ex[2]^4*ex[3]^2*ex[4]^5 + 11*ex[2]^5*ex[3]^2*ex[4]^5 + 
    2*ex[2]^6*ex[3]^2*ex[4]^5 + 68*ex[2]^2*ex[3]^3*ex[4]^5 + 
    696*ex[2]^3*ex[3]^3*ex[4]^5 + 608*ex[2]^4*ex[3]^3*ex[4]^5 + 
    186*ex[2]^5*ex[3]^3*ex[4]^5 + 56*ex[2]^6*ex[3]^3*ex[4]^5 - 
    ex[2]^7*ex[3]^3*ex[4]^5 - 543*ex[2]^2*ex[3]^4*ex[4]^5 - 
    256*ex[2]^3*ex[3]^4*ex[4]^5 + 526*ex[2]^4*ex[3]^4*ex[4]^5 + 
    586*ex[2]^5*ex[3]^4*ex[4]^5 + 221*ex[2]^6*ex[3]^4*ex[4]^5 + 
    9*ex[2]^7*ex[3]^4*ex[4]^5 - 772*ex[2]^2*ex[3]^5*ex[4]^5 - 
    2002*ex[2]^3*ex[3]^5*ex[4]^5 - 1798*ex[2]^4*ex[3]^5*ex[4]^5 - 
    739*ex[2]^5*ex[3]^5*ex[4]^5 - 190*ex[2]^6*ex[3]^5*ex[4]^5 - 
    19*ex[2]^7*ex[3]^5*ex[4]^5 - 300*ex[2]^2*ex[3]^6*ex[4]^5 - 
    1266*ex[2]^3*ex[3]^6*ex[4]^5 - 2043*ex[2]^4*ex[3]^6*ex[4]^5 - 
    1533*ex[2]^5*ex[3]^6*ex[4]^5 - 501*ex[2]^6*ex[3]^6*ex[4]^5 - 
    45*ex[2]^7*ex[3]^6*ex[4]^5 - 2*ex[2]*ex[4]^6 - 31*ex[2]*ex[3]*ex[4]^6 - 
    20*ex[2]^2*ex[3]*ex[4]^6 + ex[2]^3*ex[3]*ex[4]^6 - 
    2*ex[2]^4*ex[3]*ex[4]^6 - 73*ex[2]*ex[3]^2*ex[4]^6 - 
    175*ex[2]^2*ex[3]^2*ex[4]^6 - 89*ex[2]^3*ex[3]^2*ex[4]^6 - 
    21*ex[2]^4*ex[3]^2*ex[4]^6 - 4*ex[2]^5*ex[3]^2*ex[4]^6 + 
    42*ex[2]*ex[3]^3*ex[4]^6 - 260*ex[2]^2*ex[3]^3*ex[4]^6 - 
    346*ex[2]^3*ex[3]^3*ex[4]^6 - 178*ex[2]^4*ex[3]^3*ex[4]^6 - 
    62*ex[2]^5*ex[3]^3*ex[4]^6 - 4*ex[2]^6*ex[3]^3*ex[4]^6 + 
    284*ex[2]*ex[3]^4*ex[4]^6 + 326*ex[2]^2*ex[3]^4*ex[4]^6 - 
    30*ex[2]^3*ex[3]^4*ex[4]^6 - 200*ex[2]^4*ex[3]^4*ex[4]^6 - 
    98*ex[2]^5*ex[3]^4*ex[4]^6 - 10*ex[2]^6*ex[3]^4*ex[4]^6 + 
    293*ex[2]*ex[3]^5*ex[4]^6 + 832*ex[2]^2*ex[3]^5*ex[4]^6 + 
    873*ex[2]^3*ex[3]^5*ex[4]^6 + 444*ex[2]^4*ex[3]^5*ex[4]^6 + 
    118*ex[2]^5*ex[3]^5*ex[4]^6 + 8*ex[2]^6*ex[3]^5*ex[4]^6 + 
    95*ex[2]*ex[3]^6*ex[4]^6 + 401*ex[2]^2*ex[3]^6*ex[4]^6 + 
    647*ex[2]^3*ex[3]^6*ex[4]^6 + 485*ex[2]^4*ex[3]^6*ex[4]^6 + 
    158*ex[2]^5*ex[3]^6*ex[4]^6 + 14*ex[2]^6*ex[3]^6*ex[4]^6 + ex[4]^7 + 
    8*ex[3]*ex[4]^7 + 9*ex[2]*ex[3]*ex[4]^7 + ex[2]^3*ex[3]*ex[4]^7 + 
    9*ex[3]^2*ex[4]^7 + 45*ex[2]*ex[3]^2*ex[4]^7 + 
    31*ex[2]^2*ex[3]^2*ex[4]^7 + 9*ex[2]^3*ex[3]^2*ex[4]^7 + 
    2*ex[2]^4*ex[3]^2*ex[4]^7 - 24*ex[3]^3*ex[4]^7 + 
    26*ex[2]*ex[3]^3*ex[4]^7 + 68*ex[2]^2*ex[3]^3*ex[4]^7 + 
    50*ex[2]^3*ex[3]^3*ex[4]^7 + 20*ex[2]^4*ex[3]^3*ex[4]^7 + 
    2*ex[2]^5*ex[3]^3*ex[4]^7 - 61*ex[3]^4*ex[4]^7 - 
    102*ex[2]*ex[3]^4*ex[4]^7 - 46*ex[2]^2*ex[3]^4*ex[4]^7 + 
    10*ex[2]^3*ex[3]^4*ex[4]^7 + 12*ex[2]^4*ex[3]^4*ex[4]^7 + 
    2*ex[2]^5*ex[3]^4*ex[4]^7 - 48*ex[3]^5*ex[4]^7 - 
    147*ex[2]*ex[3]^5*ex[4]^7 - 172*ex[2]^2*ex[3]^5*ex[4]^7 - 
    99*ex[2]^3*ex[3]^5*ex[4]^7 - 28*ex[2]^4*ex[3]^5*ex[4]^7 - 
    2*ex[2]^5*ex[3]^5*ex[4]^7 - 13*ex[3]^6*ex[4]^7 - 
    55*ex[2]*ex[3]^6*ex[4]^7 - 89*ex[2]^2*ex[3]^6*ex[4]^7 - 
    67*ex[2]^3*ex[3]^6*ex[4]^7 - 22*ex[2]^4*ex[3]^6*ex[4]^7 - 
    2*ex[2]^5*ex[3]^6*ex[4]^7 + 78*ex[2]^7*ex[3]^3*ex[6] + 
    8*ex[2]^8*ex[3]^3*ex[6] - 3*ex[2]^9*ex[3]^3*ex[6] + 
    38*ex[2]^7*ex[3]^4*ex[6] + 224*ex[2]^8*ex[3]^4*ex[6] + 
    141*ex[2]^9*ex[3]^4*ex[6] - 3*ex[2]^10*ex[3]^4*ex[6] - 
    78*ex[2]^7*ex[3]^5*ex[6] - 104*ex[2]^8*ex[3]^5*ex[6] + 
    79*ex[2]^9*ex[3]^5*ex[6] + 150*ex[2]^10*ex[3]^5*ex[6] + 
    45*ex[2]^11*ex[3]^5*ex[6] - 38*ex[2]^7*ex[3]^6*ex[6] - 
    160*ex[2]^8*ex[3]^6*ex[6] - 257*ex[2]^9*ex[3]^6*ex[6] - 
    191*ex[2]^10*ex[3]^6*ex[6] - 61*ex[2]^11*ex[3]^6*ex[6] - 
    5*ex[2]^12*ex[3]^6*ex[6] - 34*ex[2]^6*ex[3]^2*ex[4]*ex[6] - 
    380*ex[2]^6*ex[3]^3*ex[4]*ex[6] - 132*ex[2]^7*ex[3]^3*ex[4]*ex[6] - 
    26*ex[2]^8*ex[3]^3*ex[4]*ex[6] - 2*ex[2]^9*ex[3]^3*ex[4]*ex[6] - 
    84*ex[2]^6*ex[3]^4*ex[4]*ex[6] - 1022*ex[2]^7*ex[3]^4*ex[4]*ex[6] - 
    708*ex[2]^8*ex[3]^4*ex[4]*ex[6] - 18*ex[2]^9*ex[3]^4*ex[4]*ex[6] - 
    16*ex[2]^10*ex[3]^4*ex[4]*ex[6] + 476*ex[2]^6*ex[3]^5*ex[4]*ex[6] + 
    728*ex[2]^7*ex[3]^5*ex[4]*ex[6] - 232*ex[2]^8*ex[3]^5*ex[4]*ex[6] - 
    694*ex[2]^9*ex[3]^5*ex[4]*ex[6] - 208*ex[2]^10*ex[3]^5*ex[4]*ex[6] + 
    2*ex[2]^11*ex[3]^5*ex[4]*ex[6] + 214*ex[2]^6*ex[3]^6*ex[4]*ex[6] + 
    898*ex[2]^7*ex[3]^6*ex[4]*ex[6] + 1434*ex[2]^8*ex[3]^6*ex[4]*ex[6] + 
    1054*ex[2]^9*ex[3]^6*ex[4]*ex[6] + 328*ex[2]^10*ex[3]^6*ex[4]*ex[6] + 
    24*ex[2]^11*ex[3]^6*ex[4]*ex[6] + 9*ex[2]^5*ex[3]*ex[4]^2*ex[6] + 
    169*ex[2]^5*ex[3]^2*ex[4]^2*ex[6] + 15*ex[2]^6*ex[3]^2*ex[4]^2*ex[6] + 
    8*ex[2]^7*ex[3]^2*ex[4]^2*ex[6] + 730*ex[2]^5*ex[3]^3*ex[4]^2*ex[6] + 
    544*ex[2]^6*ex[3]^3*ex[4]^2*ex[6] + 165*ex[2]^7*ex[3]^3*ex[4]^2*ex[6] - 
    6*ex[2]^8*ex[3]^3*ex[4]^2*ex[6] + 3*ex[2]^9*ex[3]^3*ex[4]^2*ex[6] - 
    146*ex[2]^5*ex[3]^4*ex[4]^2*ex[6] + 1802*ex[2]^6*ex[3]^4*ex[4]^2*ex[6] + 
    1519*ex[2]^7*ex[3]^4*ex[4]^2*ex[6] + 177*ex[2]^8*ex[3]^4*ex[4]^2*ex[6] + 
    73*ex[2]^9*ex[3]^4*ex[4]^2*ex[6] - 3*ex[2]^10*ex[3]^4*ex[4]^2*ex[6] - 
    1219*ex[2]^5*ex[3]^5*ex[4]^2*ex[6] - 2096*ex[2]^6*ex[3]^5*ex[4]^2*ex[6] - 
    7*ex[2]^7*ex[3]^5*ex[4]^2*ex[6] + 1280*ex[2]^8*ex[3]^5*ex[4]^2*ex[6] + 
    412*ex[2]^9*ex[3]^5*ex[4]^2*ex[6] + 2*ex[2]^10*ex[3]^5*ex[4]^2*ex[6] - 
    503*ex[2]^5*ex[3]^6*ex[4]^2*ex[6] - 2105*ex[2]^6*ex[3]^6*ex[4]^2*ex[6] - 
    3345*ex[2]^7*ex[3]^6*ex[4]^2*ex[6] - 2435*ex[2]^8*ex[3]^6*ex[4]^2*ex[6] - 
    740*ex[2]^9*ex[3]^6*ex[4]^2*ex[6] - 48*ex[2]^10*ex[3]^6*ex[4]^2*ex[6] - 
    18*ex[2]^4*ex[3]*ex[4]^3*ex[6] + 6*ex[2]^5*ex[3]*ex[4]^3*ex[6] - 
    338*ex[2]^4*ex[3]^2*ex[4]^3*ex[6] - 70*ex[2]^5*ex[3]^2*ex[4]^3*ex[6] + 
    8*ex[2]^6*ex[3]^2*ex[4]^3*ex[6] + 4*ex[2]^7*ex[3]^2*ex[4]^3*ex[6] - 
    686*ex[2]^4*ex[3]^3*ex[4]^3*ex[6] - 1104*ex[2]^5*ex[3]^3*ex[4]^3*ex[6] - 
    480*ex[2]^6*ex[3]^3*ex[4]^3*ex[6] - 10*ex[2]^8*ex[3]^3*ex[4]^3*ex[6] + 
    682*ex[2]^4*ex[3]^4*ex[4]^3*ex[6] - 1422*ex[2]^5*ex[3]^4*ex[4]^3*ex[6] - 
    1804*ex[2]^6*ex[3]^4*ex[4]^3*ex[6] - 520*ex[2]^7*ex[3]^4*ex[4]^3*ex[6] - 
    178*ex[2]^8*ex[3]^4*ex[4]^3*ex[6] + 2*ex[2]^9*ex[3]^4*ex[4]^3*ex[6] + 
    1680*ex[2]^4*ex[3]^5*ex[4]^3*ex[6] + 3206*ex[2]^5*ex[3]^5*ex[4]^3*ex[6] + 
    816*ex[2]^6*ex[3]^5*ex[4]^3*ex[6] - 1128*ex[2]^7*ex[3]^5*ex[4]^3*ex[6] - 
    440*ex[2]^8*ex[3]^5*ex[4]^3*ex[6] - 22*ex[2]^9*ex[3]^5*ex[4]^3*ex[6] + 
    632*ex[2]^4*ex[3]^6*ex[4]^3*ex[6] + 2640*ex[2]^5*ex[3]^6*ex[4]^3*ex[6] + 
    4180*ex[2]^6*ex[3]^6*ex[4]^3*ex[6] + 3020*ex[2]^7*ex[3]^6*ex[4]^3*ex[6] + 
    900*ex[2]^8*ex[3]^6*ex[4]^3*ex[6] + 52*ex[2]^9*ex[3]^6*ex[4]^3*ex[6] + 
    44*ex[2]^3*ex[3]*ex[4]^4*ex[6] - 2*ex[2]^4*ex[3]*ex[4]^4*ex[6] - 
    ex[2]^5*ex[3]*ex[4]^4*ex[6] + 344*ex[2]^3*ex[3]^2*ex[4]^4*ex[6] + 
    206*ex[2]^4*ex[3]^2*ex[4]^4*ex[6] + 11*ex[2]^5*ex[3]^2*ex[4]^4*ex[6] - 
    ex[2]^6*ex[3]^2*ex[4]^4*ex[6] + 264*ex[2]^3*ex[3]^3*ex[4]^4*ex[6] + 
    1140*ex[2]^4*ex[3]^3*ex[4]^4*ex[6] + 680*ex[2]^5*ex[3]^3*ex[4]^4*ex[6] + 
    50*ex[2]^6*ex[3]^3*ex[4]^4*ex[6] + 17*ex[2]^7*ex[3]^3*ex[4]^4*ex[6] - 
    904*ex[2]^3*ex[3]^4*ex[4]^4*ex[6] + 296*ex[2]^4*ex[3]^4*ex[4]^4*ex[6] + 
    1232*ex[2]^5*ex[3]^4*ex[4]^4*ex[6] + 698*ex[2]^6*ex[3]^4*ex[4]^4*ex[6] + 
    247*ex[2]^7*ex[3]^4*ex[4]^4*ex[6] + 11*ex[2]^8*ex[3]^4*ex[4]^4*ex[6] - 
    1316*ex[2]^3*ex[3]^5*ex[4]^4*ex[6] - 2762*ex[2]^4*ex[3]^5*ex[4]^4*ex[6] - 
    1271*ex[2]^5*ex[3]^5*ex[4]^4*ex[6] + 394*ex[2]^6*ex[3]^5*ex[4]^4*ex[6] + 
    253*ex[2]^7*ex[3]^5*ex[4]^4*ex[6] + 34*ex[2]^8*ex[3]^5*ex[4]^4*ex[6] - 
    448*ex[2]^3*ex[3]^6*ex[4]^4*ex[6] - 1870*ex[2]^4*ex[3]^6*ex[4]^4*ex[6] - 
    2955*ex[2]^5*ex[3]^6*ex[4]^4*ex[6] - 2125*ex[2]^6*ex[3]^6*ex[4]^4*ex[6] - 
    625*ex[2]^7*ex[3]^6*ex[4]^4*ex[6] - 33*ex[2]^8*ex[3]^6*ex[4]^4*ex[6] - 
    2*ex[2]^2*ex[4]^5*ex[6] - 52*ex[2]^2*ex[3]*ex[4]^5*ex[6] - 
    18*ex[2]^3*ex[3]*ex[4]^5*ex[6] + 2*ex[2]^4*ex[3]*ex[4]^5*ex[6] - 
    162*ex[2]^2*ex[3]^2*ex[4]^5*ex[6] - 222*ex[2]^3*ex[3]^2*ex[4]^5*ex[6] - 
    56*ex[2]^4*ex[3]^2*ex[4]^5*ex[6] - 6*ex[2]^5*ex[3]^2*ex[4]^5*ex[6] + 
    40*ex[2]^2*ex[3]^3*ex[4]^5*ex[6] - 536*ex[2]^3*ex[3]^3*ex[4]^5*ex[6] - 
    434*ex[2]^4*ex[3]^3*ex[4]^5*ex[6] - 66*ex[2]^5*ex[3]^3*ex[4]^5*ex[6] - 
    16*ex[2]^6*ex[3]^3*ex[4]^5*ex[6] + 538*ex[2]^2*ex[3]^4*ex[4]^5*ex[6] + 
    232*ex[2]^3*ex[3]^4*ex[4]^5*ex[6] - 434*ex[2]^4*ex[3]^4*ex[4]^5*ex[6] - 
    436*ex[2]^5*ex[3]^4*ex[4]^5*ex[6] - 172*ex[2]^6*ex[3]^4*ex[4]^5*ex[6] - 
    16*ex[2]^7*ex[3]^4*ex[4]^5*ex[6] + 556*ex[2]^2*ex[3]^5*ex[4]^5*ex[6] + 
    1274*ex[2]^3*ex[3]^5*ex[4]^5*ex[6] + 808*ex[2]^4*ex[3]^5*ex[4]^5*ex[6] + 
    46*ex[2]^5*ex[3]^5*ex[4]^5*ex[6] - 64*ex[2]^6*ex[3]^5*ex[4]^5*ex[6] - 
    20*ex[2]^7*ex[3]^5*ex[4]^5*ex[6] + 170*ex[2]^2*ex[3]^6*ex[4]^5*ex[6] + 
    710*ex[2]^3*ex[3]^6*ex[4]^5*ex[6] + 1122*ex[2]^4*ex[3]^6*ex[4]^5*ex[6] + 
    806*ex[2]^5*ex[3]^6*ex[4]^5*ex[6] + 236*ex[2]^6*ex[3]^6*ex[4]^5*ex[6] + 
    12*ex[2]^7*ex[3]^6*ex[4]^5*ex[6] + 2*ex[2]*ex[4]^6*ex[6] + 
    17*ex[2]*ex[3]*ex[4]^6*ex[6] + 14*ex[2]^2*ex[3]*ex[4]^6*ex[6] - 
    ex[2]^3*ex[3]*ex[4]^6*ex[6] + 21*ex[2]*ex[3]^2*ex[4]^6*ex[6] + 
    71*ex[2]^2*ex[3]^2*ex[4]^6*ex[6] + 29*ex[2]^3*ex[3]^2*ex[4]^6*ex[6] + 
    3*ex[2]^4*ex[3]^2*ex[4]^6*ex[6] - 46*ex[2]*ex[3]^3*ex[4]^6*ex[6] + 
    80*ex[2]^2*ex[3]^3*ex[4]^6*ex[6] + 98*ex[2]^3*ex[3]^3*ex[4]^6*ex[6] + 
    24*ex[2]^4*ex[3]^3*ex[4]^6*ex[6] + 6*ex[2]^5*ex[3]^3*ex[4]^6*ex[6] - 
    124*ex[2]*ex[3]^4*ex[4]^6*ex[6] - 110*ex[2]^2*ex[3]^4*ex[4]^6*ex[6] + 
    54*ex[2]^3*ex[3]^4*ex[4]^6*ex[6] + 102*ex[2]^4*ex[3]^4*ex[4]^6*ex[6] + 
    46*ex[2]^5*ex[3]^4*ex[4]^6*ex[6] + 6*ex[2]^6*ex[3]^4*ex[4]^6*ex[6] - 
    99*ex[2]*ex[3]^5*ex[4]^6*ex[6] - 246*ex[2]^2*ex[3]^5*ex[4]^6*ex[6] - 
    193*ex[2]^3*ex[3]^5*ex[4]^6*ex[6] - 48*ex[2]^4*ex[3]^5*ex[4]^6*ex[6] + 
    2*ex[2]^5*ex[3]^5*ex[4]^6*ex[6] + 4*ex[2]^6*ex[3]^5*ex[4]^6*ex[6] - 
    27*ex[2]*ex[3]^6*ex[4]^6*ex[6] - 113*ex[2]^2*ex[3]^6*ex[4]^6*ex[6] - 
    179*ex[2]^3*ex[3]^6*ex[4]^6*ex[6] - 129*ex[2]^4*ex[3]^6*ex[4]^6*ex[6] - 
    38*ex[2]^5*ex[3]^6*ex[4]^6*ex[6] - 2*ex[2]^6*ex[3]^6*ex[4]^6*ex[6] - 
    115*ex[2]^7*ex[3]^3*ex[6]^2 - 12*ex[2]^8*ex[3]^3*ex[6]^2 + 
    3*ex[2]^9*ex[3]^3*ex[6]^2 + ex[2]^7*ex[3]^4*ex[6]^2 - 
    217*ex[2]^8*ex[3]^4*ex[6]^2 - 147*ex[2]^9*ex[3]^4*ex[6]^2 + 
    3*ex[2]^10*ex[3]^4*ex[6]^2 + 95*ex[2]^7*ex[3]^5*ex[6]^2 + 
    168*ex[2]^8*ex[3]^5*ex[6]^2 + 15*ex[2]^9*ex[3]^5*ex[6]^2 - 
    82*ex[2]^10*ex[3]^5*ex[6]^2 - 24*ex[2]^11*ex[3]^5*ex[6]^2 + 
    19*ex[2]^7*ex[3]^6*ex[6]^2 + 77*ex[2]^8*ex[3]^6*ex[6]^2 + 
    115*ex[2]^9*ex[3]^6*ex[6]^2 + 73*ex[2]^10*ex[3]^6*ex[6]^2 + 
    14*ex[2]^11*ex[3]^6*ex[6]^2 - 2*ex[2]^12*ex[3]^6*ex[6]^2 + 
    42*ex[2]^6*ex[3]^2*ex[4]*ex[6]^2 + 440*ex[2]^6*ex[3]^3*ex[4]*ex[6]^2 + 
    129*ex[2]^7*ex[3]^3*ex[4]*ex[6]^2 + 16*ex[2]^8*ex[3]^3*ex[4]*ex[6]^2 + 
    ex[2]^9*ex[3]^3*ex[4]*ex[6]^2 - 109*ex[2]^6*ex[3]^4*ex[4]*ex[6]^2 + 
    825*ex[2]^7*ex[3]^4*ex[4]*ex[6]^2 + 616*ex[2]^8*ex[3]^4*ex[4]*ex[6]^2 - 
    3*ex[2]^9*ex[3]^4*ex[4]*ex[6]^2 + 5*ex[2]^10*ex[3]^4*ex[4]*ex[6]^2 - 
    458*ex[2]^6*ex[3]^5*ex[4]*ex[6]^2 - 829*ex[2]^7*ex[3]^5*ex[4]*ex[6]^2 - 
    118*ex[2]^8*ex[3]^5*ex[4]*ex[6]^2 + 361*ex[2]^9*ex[3]^5*ex[4]*ex[6]^2 + 
    110*ex[2]^10*ex[3]^5*ex[4]*ex[6]^2 + 2*ex[2]^11*ex[3]^5*ex[4]*ex[6]^2 - 
    91*ex[2]^6*ex[3]^6*ex[4]*ex[6]^2 - 369*ex[2]^7*ex[3]^6*ex[4]*ex[6]^2 - 
    551*ex[2]^8*ex[3]^6*ex[4]*ex[6]^2 - 349*ex[2]^9*ex[3]^6*ex[4]*ex[6]^2 - 
    66*ex[2]^10*ex[3]^6*ex[4]*ex[6]^2 + 10*ex[2]^11*ex[3]^6*ex[4]*ex[6]^2 - 
    9*ex[2]^5*ex[3]*ex[4]^2*ex[6]^2 - 159*ex[2]^5*ex[3]^2*ex[4]^2*ex[6]^2 - 
    9*ex[2]^6*ex[3]^2*ex[4]^2*ex[6]^2 - 4*ex[2]^7*ex[3]^2*ex[4]^2*ex[6]^2 - 
    611*ex[2]^5*ex[3]^3*ex[4]^2*ex[6]^2 - 400*ex[2]^6*ex[3]^3*ex[4]^2*
     ex[6]^2 - 98*ex[2]^7*ex[3]^3*ex[4]^2*ex[6]^2 + 
    4*ex[2]^8*ex[3]^3*ex[4]^2*ex[6]^2 + 425*ex[2]^5*ex[3]^4*ex[4]^2*ex[6]^2 - 
    1153*ex[2]^6*ex[3]^4*ex[4]^2*ex[6]^2 - 1038*ex[2]^7*ex[3]^4*ex[4]^2*
     ex[6]^2 - 38*ex[2]^8*ex[3]^4*ex[4]^2*ex[6]^2 - 
    18*ex[2]^9*ex[3]^4*ex[4]^2*ex[6]^2 + 884*ex[2]^5*ex[3]^5*ex[4]^2*
     ex[6]^2 + 1636*ex[2]^6*ex[3]^5*ex[4]^2*ex[6]^2 + 
    306*ex[2]^7*ex[3]^5*ex[4]^2*ex[6]^2 - 652*ex[2]^8*ex[3]^5*ex[4]^2*
     ex[6]^2 - 218*ex[2]^9*ex[3]^5*ex[4]^2*ex[6]^2 - 
    12*ex[2]^10*ex[3]^5*ex[4]^2*ex[6]^2 + 174*ex[2]^5*ex[3]^6*ex[4]^2*
     ex[6]^2 + 706*ex[2]^6*ex[3]^6*ex[4]^2*ex[6]^2 + 
    1054*ex[2]^7*ex[3]^6*ex[4]^2*ex[6]^2 + 666*ex[2]^8*ex[3]^6*ex[4]^2*
     ex[6]^2 + 124*ex[2]^9*ex[3]^6*ex[4]^2*ex[6]^2 - 
    20*ex[2]^10*ex[3]^6*ex[4]^2*ex[6]^2 + 12*ex[2]^4*ex[3]*ex[4]^3*ex[6]^2 - 
    3*ex[2]^5*ex[3]*ex[4]^3*ex[6]^2 + 238*ex[2]^4*ex[3]^2*ex[4]^3*ex[6]^2 + 
    59*ex[2]^5*ex[3]^2*ex[4]^3*ex[6]^2 + 342*ex[2]^4*ex[3]^3*ex[4]^3*
     ex[6]^2 + 577*ex[2]^5*ex[3]^3*ex[4]^3*ex[6]^2 + 
    228*ex[2]^6*ex[3]^3*ex[4]^3*ex[6]^2 - 2*ex[2]^7*ex[3]^3*ex[4]^3*ex[6]^2 - 
    636*ex[2]^4*ex[3]^4*ex[4]^3*ex[6]^2 + 663*ex[2]^5*ex[3]^4*ex[4]^3*
     ex[6]^2 + 874*ex[2]^6*ex[3]^4*ex[4]^3*ex[6]^2 + 
    102*ex[2]^7*ex[3]^4*ex[4]^3*ex[6]^2 + 27*ex[2]^8*ex[3]^4*ex[4]^3*
     ex[6]^2 - 854*ex[2]^4*ex[3]^5*ex[4]^3*ex[6]^2 - 
    1614*ex[2]^5*ex[3]^5*ex[4]^3*ex[6]^2 - 360*ex[2]^6*ex[3]^5*ex[4]^3*
     ex[6]^2 + 610*ex[2]^7*ex[3]^5*ex[4]^3*ex[6]^2 + 
    234*ex[2]^8*ex[3]^5*ex[4]^3*ex[6]^2 + 24*ex[2]^9*ex[3]^5*ex[4]^3*
     ex[6]^2 - 166*ex[2]^4*ex[3]^6*ex[4]^3*ex[6]^2 - 
    674*ex[2]^5*ex[3]^6*ex[4]^3*ex[6]^2 - 1006*ex[2]^6*ex[3]^6*ex[4]^3*
     ex[6]^2 - 634*ex[2]^7*ex[3]^6*ex[4]^3*ex[6]^2 - 
    116*ex[2]^8*ex[3]^6*ex[4]^3*ex[6]^2 + 20*ex[2]^9*ex[3]^6*ex[4]^3*
     ex[6]^2 - 25*ex[2]^3*ex[3]*ex[4]^4*ex[6]^2 - 2*ex[2]^4*ex[3]*ex[4]^4*
     ex[6]^2 - 147*ex[2]^3*ex[3]^2*ex[4]^4*ex[6]^2 - 
    91*ex[2]^4*ex[3]^2*ex[4]^4*ex[6]^2 - 28*ex[2]^3*ex[3]^3*ex[4]^4*ex[6]^2 - 
    390*ex[2]^4*ex[3]^3*ex[4]^4*ex[6]^2 - 227*ex[2]^5*ex[3]^3*ex[4]^4*
     ex[6]^2 - 10*ex[2]^6*ex[3]^3*ex[4]^4*ex[6]^2 + 
    428*ex[2]^3*ex[3]^4*ex[4]^4*ex[6]^2 - 82*ex[2]^4*ex[3]^4*ex[4]^4*
     ex[6]^2 - 363*ex[2]^5*ex[3]^4*ex[4]^4*ex[6]^2 - 
    93*ex[2]^6*ex[3]^4*ex[4]^4*ex[6]^2 - 20*ex[2]^7*ex[3]^4*ex[4]^4*ex[6]^2 + 
    413*ex[2]^3*ex[3]^5*ex[4]^4*ex[6]^2 + 796*ex[2]^4*ex[3]^5*ex[4]^4*
     ex[6]^2 + 199*ex[2]^5*ex[3]^5*ex[4]^4*ex[6]^2 - 
    298*ex[2]^6*ex[3]^5*ex[4]^4*ex[6]^2 - 134*ex[2]^7*ex[3]^5*ex[4]^4*
     ex[6]^2 - 20*ex[2]^8*ex[3]^5*ex[4]^4*ex[6]^2 + 
    79*ex[2]^3*ex[3]^6*ex[4]^4*ex[6]^2 + 321*ex[2]^4*ex[3]^6*ex[4]^4*
     ex[6]^2 + 479*ex[2]^5*ex[3]^6*ex[4]^4*ex[6]^2 + 
    301*ex[2]^6*ex[3]^6*ex[4]^4*ex[6]^2 + 54*ex[2]^7*ex[3]^6*ex[4]^4*
     ex[6]^2 - 10*ex[2]^8*ex[3]^6*ex[4]^4*ex[6]^2 + ex[2]^2*ex[4]^5*ex[6]^2 + 
    12*ex[2]^2*ex[3]*ex[4]^5*ex[6]^2 + 5*ex[2]^3*ex[3]*ex[4]^5*ex[6]^2 + 
    27*ex[2]^2*ex[3]^2*ex[4]^5*ex[6]^2 + 41*ex[2]^3*ex[3]^2*ex[4]^5*ex[6]^2 + 
    5*ex[2]^4*ex[3]^2*ex[4]^5*ex[6]^2 - 28*ex[2]^2*ex[3]^3*ex[4]^5*ex[6]^2 + 
    96*ex[2]^3*ex[3]^3*ex[4]^5*ex[6]^2 + 78*ex[2]^4*ex[3]^3*ex[4]^5*ex[6]^2 + 
    7*ex[2]^5*ex[3]^3*ex[4]^5*ex[6]^2 - 109*ex[2]^2*ex[3]^4*ex[4]^5*ex[6]^2 - 
    36*ex[2]^3*ex[3]^4*ex[4]^5*ex[6]^2 + 58*ex[2]^4*ex[3]^4*ex[4]^5*ex[6]^2 + 
    29*ex[2]^5*ex[3]^4*ex[4]^5*ex[6]^2 + 6*ex[2]^6*ex[3]^4*ex[4]^5*ex[6]^2 - 
    80*ex[2]^2*ex[3]^5*ex[4]^5*ex[6]^2 - 157*ex[2]^3*ex[3]^5*ex[4]^5*
     ex[6]^2 - 42*ex[2]^4*ex[3]^5*ex[4]^5*ex[6]^2 + 
    61*ex[2]^5*ex[3]^5*ex[4]^5*ex[6]^2 + 32*ex[2]^6*ex[3]^5*ex[4]^5*ex[6]^2 + 
    6*ex[2]^7*ex[3]^5*ex[4]^5*ex[6]^2 - 15*ex[2]^2*ex[3]^6*ex[4]^5*ex[6]^2 - 
    61*ex[2]^3*ex[3]^6*ex[4]^5*ex[6]^2 - 91*ex[2]^4*ex[3]^6*ex[4]^5*ex[6]^2 - 
    57*ex[2]^5*ex[3]^6*ex[4]^5*ex[6]^2 - 10*ex[2]^6*ex[3]^6*ex[4]^5*ex[6]^2 + 
    2*ex[2]^7*ex[3]^6*ex[4]^5*ex[6]^2 + 77*ex[2]^7*ex[3]^3*ex[6]^3 + 
    8*ex[2]^8*ex[3]^3*ex[6]^3 - ex[2]^9*ex[3]^3*ex[6]^3 - 
    37*ex[2]^7*ex[3]^4*ex[6]^3 + 75*ex[2]^8*ex[3]^4*ex[6]^3 + 
    59*ex[2]^9*ex[3]^4*ex[6]^3 - ex[2]^10*ex[3]^4*ex[6]^3 - 
    39*ex[2]^7*ex[3]^5*ex[6]^3 - 76*ex[2]^8*ex[3]^5*ex[6]^3 - 
    25*ex[2]^9*ex[3]^5*ex[6]^3 + 14*ex[2]^10*ex[3]^5*ex[6]^3 + 
    2*ex[2]^11*ex[3]^5*ex[6]^3 - ex[2]^7*ex[3]^6*ex[6]^3 - 
    3*ex[2]^8*ex[3]^6*ex[6]^3 - ex[2]^9*ex[3]^6*ex[6]^3 + 
    5*ex[2]^10*ex[3]^6*ex[6]^3 + 6*ex[2]^11*ex[3]^6*ex[6]^3 + 
    2*ex[2]^12*ex[3]^6*ex[6]^3 - 22*ex[2]^6*ex[3]^2*ex[4]*ex[6]^3 - 
    222*ex[2]^6*ex[3]^3*ex[4]*ex[6]^3 - 54*ex[2]^7*ex[3]^3*ex[4]*ex[6]^3 - 
    2*ex[2]^8*ex[3]^3*ex[4]*ex[6]^3 + 164*ex[2]^6*ex[3]^4*ex[4]*ex[6]^3 - 
    236*ex[2]^7*ex[3]^4*ex[4]*ex[6]^3 - 210*ex[2]^8*ex[3]^4*ex[4]*ex[6]^3 + 
    2*ex[2]^9*ex[3]^4*ex[4]*ex[6]^3 + 148*ex[2]^6*ex[3]^5*ex[4]*ex[6]^3 + 
    288*ex[2]^7*ex[3]^5*ex[4]*ex[6]^3 + 92*ex[2]^8*ex[3]^5*ex[4]*ex[6]^3 - 
    56*ex[2]^9*ex[3]^5*ex[4]*ex[6]^3 - 8*ex[2]^10*ex[3]^5*ex[4]*ex[6]^3 + 
    4*ex[2]^6*ex[3]^6*ex[4]*ex[6]^3 + 12*ex[2]^7*ex[3]^6*ex[4]*ex[6]^3 + 
    4*ex[2]^8*ex[3]^6*ex[4]*ex[6]^3 - 20*ex[2]^9*ex[3]^6*ex[4]*ex[6]^3 - 
    24*ex[2]^10*ex[3]^6*ex[4]*ex[6]^3 - 8*ex[2]^11*ex[3]^6*ex[4]*ex[6]^3 + 
    3*ex[2]^5*ex[3]*ex[4]^2*ex[6]^3 + 55*ex[2]^5*ex[3]^2*ex[4]^2*ex[6]^3 + 
    ex[2]^6*ex[3]^2*ex[4]^2*ex[6]^3 + 207*ex[2]^5*ex[3]^3*ex[4]^2*ex[6]^3 + 
    110*ex[2]^6*ex[3]^3*ex[4]^2*ex[6]^3 + 12*ex[2]^7*ex[3]^3*ex[4]^2*
     ex[6]^3 - 265*ex[2]^5*ex[3]^4*ex[4]^2*ex[6]^3 + 
    275*ex[2]^6*ex[3]^4*ex[4]^2*ex[6]^3 + 296*ex[2]^7*ex[3]^4*ex[4]^2*
     ex[6]^3 + 8*ex[2]^8*ex[3]^4*ex[4]^2*ex[6]^3 - 
    210*ex[2]^5*ex[3]^5*ex[4]^2*ex[6]^3 - 408*ex[2]^6*ex[3]^5*ex[4]^2*
     ex[6]^3 - 126*ex[2]^7*ex[3]^5*ex[4]^2*ex[6]^3 + 
    84*ex[2]^8*ex[3]^5*ex[4]^2*ex[6]^3 + 12*ex[2]^9*ex[3]^5*ex[4]^2*ex[6]^3 - 
    6*ex[2]^5*ex[3]^6*ex[4]^2*ex[6]^3 - 18*ex[2]^6*ex[3]^6*ex[4]^2*ex[6]^3 - 
    6*ex[2]^7*ex[3]^6*ex[4]^2*ex[6]^3 + 30*ex[2]^8*ex[3]^6*ex[4]^2*ex[6]^3 + 
    36*ex[2]^9*ex[3]^6*ex[4]^2*ex[6]^3 + 12*ex[2]^10*ex[3]^6*ex[4]^2*
     ex[6]^3 - 2*ex[2]^4*ex[3]*ex[4]^3*ex[6]^3 - 54*ex[2]^4*ex[3]^2*ex[4]^3*
     ex[6]^3 - 14*ex[2]^5*ex[3]^2*ex[4]^3*ex[6]^3 - 
    58*ex[2]^4*ex[3]^3*ex[4]^3*ex[6]^3 - 96*ex[2]^5*ex[3]^3*ex[4]^3*ex[6]^3 - 
    22*ex[2]^6*ex[3]^3*ex[4]^3*ex[6]^3 + 186*ex[2]^4*ex[3]^4*ex[4]^3*
     ex[6]^3 - 142*ex[2]^5*ex[3]^4*ex[4]^3*ex[6]^3 - 
    198*ex[2]^6*ex[3]^4*ex[4]^3*ex[6]^3 - 18*ex[2]^7*ex[3]^4*ex[4]^3*
     ex[6]^3 + 132*ex[2]^4*ex[3]^5*ex[4]^3*ex[6]^3 + 
    256*ex[2]^5*ex[3]^5*ex[4]^3*ex[6]^3 + 76*ex[2]^6*ex[3]^5*ex[4]^3*
     ex[6]^3 - 56*ex[2]^7*ex[3]^5*ex[4]^3*ex[6]^3 - 
    8*ex[2]^8*ex[3]^5*ex[4]^3*ex[6]^3 + 4*ex[2]^4*ex[3]^6*ex[4]^3*ex[6]^3 + 
    12*ex[2]^5*ex[3]^6*ex[4]^3*ex[6]^3 + 4*ex[2]^6*ex[3]^6*ex[4]^3*ex[6]^3 - 
    20*ex[2]^7*ex[3]^6*ex[4]^3*ex[6]^3 - 24*ex[2]^8*ex[3]^6*ex[4]^3*ex[6]^3 - 
    8*ex[2]^9*ex[3]^6*ex[4]^3*ex[6]^3 + 3*ex[2]^3*ex[3]*ex[4]^4*ex[6]^3 + 
    17*ex[2]^3*ex[3]^2*ex[4]^4*ex[6]^3 + 11*ex[2]^4*ex[3]^2*ex[4]^4*ex[6]^3 - 
    4*ex[2]^3*ex[3]^3*ex[4]^4*ex[6]^3 + 32*ex[2]^4*ex[3]^3*ex[4]^4*ex[6]^3 + 
    13*ex[2]^5*ex[3]^3*ex[4]^4*ex[6]^3 - 48*ex[2]^3*ex[3]^4*ex[4]^4*ex[6]^3 + 
    28*ex[2]^4*ex[3]^4*ex[4]^4*ex[6]^3 + 53*ex[2]^5*ex[3]^4*ex[4]^4*ex[6]^3 + 
    9*ex[2]^6*ex[3]^4*ex[4]^4*ex[6]^3 - 31*ex[2]^3*ex[3]^5*ex[4]^4*ex[6]^3 - 
    60*ex[2]^4*ex[3]^5*ex[4]^4*ex[6]^3 - 17*ex[2]^5*ex[3]^5*ex[4]^4*ex[6]^3 + 
    14*ex[2]^6*ex[3]^5*ex[4]^4*ex[6]^3 + 2*ex[2]^7*ex[3]^5*ex[4]^4*ex[6]^3 - 
    ex[2]^3*ex[3]^6*ex[4]^4*ex[6]^3 - 3*ex[2]^4*ex[3]^6*ex[4]^4*ex[6]^3 - 
    ex[2]^5*ex[3]^6*ex[4]^4*ex[6]^3 + 5*ex[2]^6*ex[3]^6*ex[4]^4*ex[6]^3 + 
    6*ex[2]^7*ex[3]^6*ex[4]^4*ex[6]^3 + 2*ex[2]^8*ex[3]^6*ex[4]^4*ex[6]^3 - 
    21*ex[2]^7*ex[3]^3*ex[6]^4 - 2*ex[2]^8*ex[3]^3*ex[6]^4 + 
    19*ex[2]^7*ex[3]^4*ex[6]^4 - 5*ex[2]^8*ex[3]^4*ex[6]^4 - 
    6*ex[2]^9*ex[3]^4*ex[6]^4 + 2*ex[2]^7*ex[3]^5*ex[6]^4 + 
    2*ex[2]^8*ex[3]^5*ex[6]^4 - 4*ex[2]^9*ex[3]^5*ex[6]^4 - 
    4*ex[2]^10*ex[3]^5*ex[6]^4 + 4*ex[2]^6*ex[3]^2*ex[4]*ex[6]^4 + 
    44*ex[2]^6*ex[3]^3*ex[4]*ex[6]^4 + 9*ex[2]^7*ex[3]^3*ex[4]*ex[6]^4 - 
    53*ex[2]^6*ex[3]^4*ex[4]*ex[6]^4 + 15*ex[2]^7*ex[3]^4*ex[4]*ex[6]^4 + 
    19*ex[2]^8*ex[3]^4*ex[4]*ex[6]^4 - 6*ex[2]^6*ex[3]^5*ex[4]*ex[6]^4 - 
    6*ex[2]^7*ex[3]^5*ex[4]*ex[6]^4 + 12*ex[2]^8*ex[3]^5*ex[4]*ex[6]^4 + 
    12*ex[2]^9*ex[3]^5*ex[4]*ex[6]^4 - 4*ex[2]^5*ex[3]^2*ex[4]^2*ex[6]^4 - 
    29*ex[2]^5*ex[3]^3*ex[4]^2*ex[6]^4 - 14*ex[2]^6*ex[3]^3*ex[4]^2*ex[6]^4 + 
    49*ex[2]^5*ex[3]^4*ex[4]^2*ex[6]^4 - 15*ex[2]^6*ex[3]^4*ex[4]^2*ex[6]^4 - 
    20*ex[2]^7*ex[3]^4*ex[4]^2*ex[6]^4 + 6*ex[2]^5*ex[3]^5*ex[4]^2*ex[6]^4 + 
    6*ex[2]^6*ex[3]^5*ex[4]^2*ex[6]^4 - 12*ex[2]^7*ex[3]^5*ex[4]^2*ex[6]^4 - 
    12*ex[2]^8*ex[3]^5*ex[4]^2*ex[6]^4 + 3*ex[2]^4*ex[3]^2*ex[4]^3*ex[6]^4 + 
    6*ex[2]^4*ex[3]^3*ex[4]^3*ex[6]^4 + 7*ex[2]^5*ex[3]^3*ex[4]^3*ex[6]^4 - 
    15*ex[2]^4*ex[3]^4*ex[4]^3*ex[6]^4 + 5*ex[2]^5*ex[3]^4*ex[4]^3*ex[6]^4 + 
    7*ex[2]^6*ex[3]^4*ex[4]^3*ex[6]^4 - 2*ex[2]^4*ex[3]^5*ex[4]^3*ex[6]^4 - 
    2*ex[2]^5*ex[3]^5*ex[4]^3*ex[6]^4 + 4*ex[2]^6*ex[3]^5*ex[4]^3*ex[6]^4 + 
    4*ex[2]^7*ex[3]^5*ex[4]^3*ex[6]^4 + ex[2]^7*ex[3]^3*ex[6]^5 - 
    ex[2]^7*ex[3]^4*ex[6]^5 + ex[2]^8*ex[3]^4*ex[6]^5 - 
    2*ex[2]^6*ex[3]^3*ex[4]*ex[6]^5 + 2*ex[2]^6*ex[3]^4*ex[4]*ex[6]^5 - 
    2*ex[2]^7*ex[3]^4*ex[4]*ex[6]^5 + ex[2]^5*ex[3]^3*ex[4]^2*ex[6]^5 - 
    ex[2]^5*ex[3]^4*ex[4]^2*ex[6]^5 + ex[2]^6*ex[3]^4*ex[4]^2*ex[6]^5, 
  y[108] -> 8*ex[2]^8*ex[3]^2*ex[4] + 2*ex[2]^9*ex[3]^2*ex[4] + 
    ex[2]^10*ex[3]^2*ex[4] - 64*ex[2]^8*ex[3]^3*ex[4] - 
    28*ex[2]^9*ex[3]^3*ex[4] + 26*ex[2]^10*ex[3]^3*ex[4] + 
    7*ex[2]^11*ex[3]^3*ex[4] - 144*ex[2]^8*ex[3]^4*ex[4] - 
    380*ex[2]^9*ex[3]^4*ex[4] - 352*ex[2]^10*ex[3]^4*ex[4] - 
    84*ex[2]^11*ex[3]^4*ex[4] + 20*ex[2]^12*ex[3]^4*ex[4] + 
    3*ex[2]^13*ex[3]^4*ex[4] - 64*ex[2]^8*ex[3]^5*ex[4] - 
    284*ex[2]^9*ex[3]^5*ex[4] - 570*ex[2]^10*ex[3]^5*ex[4] - 
    613*ex[2]^11*ex[3]^5*ex[4] - 328*ex[2]^12*ex[3]^5*ex[4] - 
    65*ex[2]^13*ex[3]^5*ex[4] + 8*ex[2]^8*ex[3]^6*ex[4] + 
    66*ex[2]^9*ex[3]^6*ex[4] + 191*ex[2]^10*ex[3]^6*ex[4] + 
    262*ex[2]^11*ex[3]^6*ex[4] + 180*ex[2]^12*ex[3]^6*ex[4] + 
    56*ex[2]^13*ex[3]^6*ex[4] + 5*ex[2]^14*ex[3]^6*ex[4] + 
    6*ex[2]^7*ex[3]*ex[4]^2 - 22*ex[2]^7*ex[3]^2*ex[4]^2 + 
    16*ex[2]^8*ex[3]^2*ex[4]^2 + 4*ex[2]^9*ex[3]^2*ex[4]^2 + 
    ex[2]^10*ex[3]^2*ex[4]^2 + 548*ex[2]^7*ex[3]^3*ex[4]^2 + 
    308*ex[2]^8*ex[3]^3*ex[4]^2 - 88*ex[2]^9*ex[3]^3*ex[4]^2 - 
    14*ex[2]^10*ex[3]^3*ex[4]^2 + 7*ex[2]^11*ex[3]^3*ex[4]^2 + 
    1116*ex[2]^7*ex[3]^4*ex[4]^2 + 2924*ex[2]^8*ex[3]^4*ex[4]^2 + 
    2660*ex[2]^9*ex[3]^4*ex[4]^2 + 656*ex[2]^10*ex[3]^4*ex[4]^2 - 
    111*ex[2]^11*ex[3]^4*ex[4]^2 - 15*ex[2]^12*ex[3]^4*ex[4]^2 + 
    470*ex[2]^7*ex[3]^5*ex[4]^2 + 2108*ex[2]^8*ex[3]^5*ex[4]^2 + 
    4192*ex[2]^9*ex[3]^5*ex[4]^2 + 4398*ex[2]^10*ex[3]^5*ex[4]^2 + 
    2265*ex[2]^11*ex[3]^5*ex[4]^2 + 414*ex[2]^12*ex[3]^5*ex[4]^2 - 
    7*ex[2]^13*ex[3]^5*ex[4]^2 - 70*ex[2]^7*ex[3]^6*ex[4]^2 - 
    524*ex[2]^8*ex[3]^6*ex[4]^2 - 1440*ex[2]^9*ex[3]^6*ex[4]^2 - 
    1905*ex[2]^10*ex[3]^6*ex[4]^2 - 1265*ex[2]^11*ex[3]^6*ex[4]^2 - 
    375*ex[2]^12*ex[3]^6*ex[4]^2 - 29*ex[2]^13*ex[3]^6*ex[4]^2 - 
    3*ex[2]^6*ex[4]^3 - 20*ex[2]^6*ex[3]*ex[4]^3 - 5*ex[2]^7*ex[3]*ex[4]^3 - 
    4*ex[2]^8*ex[3]*ex[4]^3 - 147*ex[2]^6*ex[3]^2*ex[4]^3 - 
    118*ex[2]^7*ex[3]^2*ex[4]^3 + 23*ex[2]^8*ex[3]^2*ex[4]^3 + 
    ex[2]^9*ex[3]^2*ex[4]^3 - 3*ex[2]^10*ex[3]^2*ex[4]^3 - 
    2248*ex[2]^6*ex[3]^3*ex[4]^3 - 1918*ex[2]^7*ex[3]^3*ex[4]^3 - 
    428*ex[2]^8*ex[3]^3*ex[4]^3 - 37*ex[2]^9*ex[3]^3*ex[4]^3 + 
    34*ex[2]^10*ex[3]^3*ex[4]^3 + 9*ex[2]^11*ex[3]^3*ex[4]^3 - 
    3857*ex[2]^6*ex[3]^4*ex[4]^3 - 10324*ex[2]^7*ex[3]^4*ex[4]^3 - 
    9826*ex[2]^8*ex[3]^4*ex[4]^3 - 3218*ex[2]^9*ex[3]^4*ex[4]^3 - 
    161*ex[2]^10*ex[3]^4*ex[4]^3 - 8*ex[2]^11*ex[3]^4*ex[4]^3 + 
    9*ex[2]^12*ex[3]^4*ex[4]^3 - 1476*ex[2]^6*ex[3]^5*ex[4]^3 - 
    6701*ex[2]^7*ex[3]^5*ex[4]^3 - 13248*ex[2]^8*ex[3]^5*ex[4]^3 - 
    13625*ex[2]^9*ex[3]^5*ex[4]^3 - 6804*ex[2]^10*ex[3]^5*ex[4]^3 - 
    1174*ex[2]^11*ex[3]^5*ex[4]^3 + 28*ex[2]^12*ex[3]^5*ex[4]^3 + 
    263*ex[2]^6*ex[3]^6*ex[4]^3 + 1818*ex[2]^7*ex[3]^6*ex[4]^3 + 
    4763*ex[2]^8*ex[3]^6*ex[4]^3 + 6083*ex[2]^9*ex[3]^6*ex[4]^3 + 
    3906*ex[2]^10*ex[3]^6*ex[4]^3 + 1103*ex[2]^11*ex[3]^6*ex[4]^3 + 
    72*ex[2]^12*ex[3]^6*ex[4]^3 + 12*ex[2]^5*ex[4]^4 - 3*ex[2]^6*ex[4]^4 + 
    24*ex[2]^5*ex[3]*ex[4]^4 - 8*ex[2]^6*ex[3]*ex[4]^4 - 
    3*ex[2]^7*ex[3]*ex[4]^4 - 4*ex[2]^8*ex[3]*ex[4]^4 + 
    932*ex[2]^5*ex[3]^2*ex[4]^4 + 389*ex[2]^6*ex[3]^2*ex[4]^4 - 
    251*ex[2]^7*ex[3]^2*ex[4]^4 - 93*ex[2]^8*ex[3]^2*ex[4]^4 - 
    4*ex[2]^9*ex[3]^2*ex[4]^4 - 3*ex[2]^10*ex[3]^2*ex[4]^4 + 
    5528*ex[2]^5*ex[3]^3*ex[4]^4 + 6604*ex[2]^6*ex[3]^3*ex[4]^4 + 
    3146*ex[2]^7*ex[3]^3*ex[4]^4 + 356*ex[2]^8*ex[3]^3*ex[4]^4 - 
    295*ex[2]^9*ex[3]^3*ex[4]^4 - 72*ex[2]^10*ex[3]^3*ex[4]^4 - 
    3*ex[2]^11*ex[3]^3*ex[4]^4 + 7740*ex[2]^5*ex[3]^4*ex[4]^4 + 
    21675*ex[2]^6*ex[3]^4*ex[4]^4 + 22558*ex[2]^7*ex[3]^4*ex[4]^4 + 
    10112*ex[2]^8*ex[3]^4*ex[4]^4 + 2281*ex[2]^9*ex[3]^4*ex[4]^4 + 
    319*ex[2]^10*ex[3]^4*ex[4]^4 - 23*ex[2]^11*ex[3]^4*ex[4]^4 + 
    2576*ex[2]^5*ex[3]^5*ex[4]^4 + 11868*ex[2]^6*ex[3]^5*ex[4]^4 + 
    23393*ex[2]^7*ex[3]^5*ex[4]^4 + 23652*ex[2]^8*ex[3]^5*ex[4]^4 + 
    11491*ex[2]^9*ex[3]^5*ex[4]^4 + 1896*ex[2]^10*ex[3]^5*ex[4]^4 - 
    44*ex[2]^11*ex[3]^5*ex[4]^4 - 556*ex[2]^5*ex[3]^6*ex[4]^4 - 
    3597*ex[2]^6*ex[3]^6*ex[4]^4 - 9019*ex[2]^7*ex[3]^6*ex[4]^4 - 
    11135*ex[2]^8*ex[3]^6*ex[4]^4 - 6921*ex[2]^9*ex[3]^6*ex[4]^4 - 
    1864*ex[2]^10*ex[3]^6*ex[4]^4 - 100*ex[2]^11*ex[3]^6*ex[4]^4 - 
    7*ex[2]^4*ex[4]^5 + 14*ex[2]^5*ex[4]^5 + ex[2]^6*ex[4]^5 - 
    94*ex[2]^4*ex[3]*ex[4]^5 + 68*ex[2]^5*ex[3]*ex[4]^5 + 
    80*ex[2]^6*ex[3]*ex[4]^5 + 21*ex[2]^7*ex[3]*ex[4]^5 - 
    2389*ex[2]^4*ex[3]^2*ex[4]^5 - 1277*ex[2]^5*ex[3]^2*ex[4]^5 + 
    296*ex[2]^6*ex[3]^2*ex[4]^5 + 249*ex[2]^7*ex[3]^2*ex[4]^5 + 
    57*ex[2]^8*ex[3]^2*ex[4]^5 + 15*ex[2]^9*ex[3]^2*ex[4]^5 - 
    8684*ex[2]^4*ex[3]^3*ex[4]^5 - 13360*ex[2]^5*ex[3]^3*ex[4]^5 - 
    8602*ex[2]^6*ex[3]^3*ex[4]^5 - 1822*ex[2]^7*ex[3]^3*ex[4]^5 + 
    342*ex[2]^8*ex[3]^3*ex[4]^5 + 113*ex[2]^9*ex[3]^3*ex[4]^5 + 
    6*ex[2]^10*ex[3]^3*ex[4]^5 - 9817*ex[2]^4*ex[3]^4*ex[4]^5 - 
    29196*ex[2]^5*ex[3]^4*ex[4]^5 - 33657*ex[2]^6*ex[3]^4*ex[4]^5 - 
    18998*ex[2]^7*ex[3]^4*ex[4]^5 - 6141*ex[2]^8*ex[3]^4*ex[4]^5 - 
    983*ex[2]^9*ex[3]^4*ex[4]^5 + 13*ex[2]^10*ex[3]^4*ex[4]^5 - 
    2710*ex[2]^4*ex[3]^5*ex[4]^5 - 12732*ex[2]^5*ex[3]^5*ex[4]^5 - 
    25102*ex[2]^6*ex[3]^5*ex[4]^5 - 24983*ex[2]^7*ex[3]^5*ex[4]^5 - 
    11792*ex[2]^8*ex[3]^5*ex[4]^5 - 1853*ex[2]^9*ex[3]^5*ex[4]^5 + 
    36*ex[2]^10*ex[3]^5*ex[4]^5 + 725*ex[2]^4*ex[3]^6*ex[4]^5 + 
    4435*ex[2]^5*ex[3]^6*ex[4]^5 + 10680*ex[2]^6*ex[3]^6*ex[4]^5 + 
    12765*ex[2]^7*ex[3]^6*ex[4]^5 + 7690*ex[2]^8*ex[3]^6*ex[4]^5 + 
    1980*ex[2]^9*ex[3]^6*ex[4]^5 + 85*ex[2]^10*ex[3]^6*ex[4]^5 - 
    8*ex[2]^3*ex[4]^6 - 24*ex[2]^4*ex[4]^6 - 4*ex[2]^5*ex[4]^6 + 
    ex[2]^6*ex[4]^6 + 350*ex[2]^3*ex[3]*ex[4]^6 - 32*ex[2]^4*ex[3]*ex[4]^6 - 
    162*ex[2]^5*ex[3]*ex[4]^6 - 38*ex[2]^6*ex[3]*ex[4]^6 + 
    ex[2]^7*ex[3]*ex[4]^6 + 3474*ex[2]^3*ex[3]^2*ex[4]^6 + 
    2850*ex[2]^4*ex[3]^2*ex[4]^6 + 610*ex[2]^5*ex[3]^2*ex[4]^6 - 
    125*ex[2]^6*ex[3]^2*ex[4]^6 - 109*ex[2]^7*ex[3]^2*ex[4]^6 - 
    27*ex[2]^8*ex[3]^2*ex[4]^6 + 8796*ex[2]^3*ex[3]^3*ex[4]^6 + 
    16456*ex[2]^4*ex[3]^3*ex[4]^6 + 12932*ex[2]^5*ex[3]^3*ex[4]^6 + 
    4288*ex[2]^6*ex[3]^3*ex[4]^6 + 448*ex[2]^7*ex[3]^3*ex[4]^6 + 
    18*ex[2]^8*ex[3]^3*ex[4]^6 - ex[2]^9*ex[3]^3*ex[4]^6 + 
    8012*ex[2]^3*ex[3]^4*ex[4]^6 + 25476*ex[2]^4*ex[3]^4*ex[4]^6 + 
    32280*ex[2]^5*ex[3]^4*ex[4]^6 + 21155*ex[2]^6*ex[3]^4*ex[4]^6 + 
    7896*ex[2]^7*ex[3]^4*ex[4]^6 + 1326*ex[2]^8*ex[3]^4*ex[4]^6 + 
    9*ex[2]^9*ex[3]^4*ex[4]^6 + 1734*ex[2]^3*ex[3]^5*ex[4]^6 + 
    8392*ex[2]^4*ex[3]^5*ex[4]^6 + 16638*ex[2]^5*ex[3]^5*ex[4]^6 + 
    16310*ex[2]^6*ex[3]^5*ex[4]^6 + 7431*ex[2]^7*ex[3]^5*ex[4]^6 + 
    1082*ex[2]^8*ex[3]^5*ex[4]^6 - 19*ex[2]^9*ex[3]^5*ex[4]^6 - 
    598*ex[2]^3*ex[3]^6*ex[4]^6 - 3486*ex[2]^4*ex[3]^6*ex[4]^6 - 
    8086*ex[2]^5*ex[3]^6*ex[4]^6 - 9367*ex[2]^6*ex[3]^6*ex[4]^6 - 
    5475*ex[2]^7*ex[3]^6*ex[4]^6 - 1351*ex[2]^8*ex[3]^6*ex[4]^6 - 
    45*ex[2]^9*ex[3]^6*ex[4]^6 - 9*ex[2]^2*ex[4]^7 + 19*ex[2]^3*ex[4]^7 + 
    6*ex[2]^4*ex[4]^7 - 3*ex[2]^5*ex[4]^7 - 552*ex[2]^2*ex[3]*ex[4]^7 - 
    165*ex[2]^3*ex[3]*ex[4]^7 + 100*ex[2]^4*ex[3]*ex[4]^7 + 
    29*ex[2]^5*ex[3]*ex[4]^7 - 2*ex[2]^6*ex[3]*ex[4]^7 - 
    2965*ex[2]^2*ex[3]^2*ex[4]^7 - 3418*ex[2]^3*ex[3]^2*ex[4]^7 - 
    1589*ex[2]^4*ex[3]^2*ex[4]^7 - 241*ex[2]^5*ex[3]^2*ex[4]^7 + 
    72*ex[2]^6*ex[3]^2*ex[4]^7 + 23*ex[2]^7*ex[3]^2*ex[4]^7 - 
    5560*ex[2]^2*ex[3]^3*ex[4]^7 - 12170*ex[2]^3*ex[3]^3*ex[4]^7 - 
    11140*ex[2]^4*ex[3]^3*ex[4]^7 - 4898*ex[2]^5*ex[3]^3*ex[4]^7 - 
    1146*ex[2]^6*ex[3]^3*ex[4]^7 - 160*ex[2]^7*ex[3]^3*ex[4]^7 - 
    4*ex[2]^8*ex[3]^3*ex[4]^7 - 4083*ex[2]^2*ex[3]^4*ex[4]^7 - 
    13905*ex[2]^3*ex[3]^4*ex[4]^7 - 19088*ex[2]^4*ex[3]^4*ex[4]^7 - 
    13745*ex[2]^5*ex[3]^4*ex[4]^7 - 5462*ex[2]^6*ex[3]^4*ex[4]^7 - 
    918*ex[2]^7*ex[3]^4*ex[4]^7 - 10*ex[2]^8*ex[3]^4*ex[4]^7 - 
    640*ex[2]^2*ex[3]^5*ex[4]^7 - 3265*ex[2]^3*ex[3]^5*ex[4]^7 - 
    6584*ex[2]^4*ex[3]^5*ex[4]^7 - 6371*ex[2]^5*ex[3]^5*ex[4]^7 - 
    2772*ex[2]^6*ex[3]^5*ex[4]^7 - 352*ex[2]^7*ex[3]^5*ex[4]^7 + 
    8*ex[2]^8*ex[3]^5*ex[4]^7 + 305*ex[2]^2*ex[3]^6*ex[4]^7 + 
    1704*ex[2]^3*ex[3]^6*ex[4]^7 + 3815*ex[2]^4*ex[3]^6*ex[4]^7 + 
    4285*ex[2]^5*ex[3]^6*ex[4]^7 + 2430*ex[2]^6*ex[3]^6*ex[4]^7 + 
    575*ex[2]^7*ex[3]^6*ex[4]^7 + 14*ex[2]^8*ex[3]^6*ex[4]^7 + 
    28*ex[2]*ex[4]^8 - 7*ex[2]^2*ex[4]^8 - 4*ex[2]^3*ex[4]^8 + 
    3*ex[2]^4*ex[4]^8 + 388*ex[2]*ex[3]*ex[4]^8 + 224*ex[2]^2*ex[3]*ex[4]^8 + 
    5*ex[2]^3*ex[3]*ex[4]^8 - 8*ex[2]^4*ex[3]*ex[4]^8 + 
    ex[2]^5*ex[3]*ex[4]^8 + 1376*ex[2]*ex[3]^2*ex[4]^8 + 
    2029*ex[2]^2*ex[3]^2*ex[4]^8 + 1245*ex[2]^3*ex[3]^2*ex[4]^8 + 
    313*ex[2]^4*ex[3]^2*ex[4]^8 - 7*ex[2]^5*ex[3]^2*ex[4]^8 - 
    10*ex[2]^6*ex[3]^2*ex[4]^8 + 1992*ex[2]*ex[3]^3*ex[4]^8 + 
    4968*ex[2]^2*ex[3]^3*ex[4]^8 + 5138*ex[2]^3*ex[3]^3*ex[4]^8 + 
    2704*ex[2]^4*ex[3]^3*ex[4]^8 + 802*ex[2]^5*ex[3]^3*ex[4]^8 + 
    120*ex[2]^6*ex[3]^3*ex[4]^8 + 2*ex[2]^7*ex[3]^3*ex[4]^8 + 
    1180*ex[2]*ex[3]^4*ex[4]^8 + 4307*ex[2]^2*ex[3]^4*ex[4]^8 + 
    6326*ex[2]^3*ex[3]^4*ex[4]^8 + 4845*ex[2]^4*ex[3]^4*ex[4]^8 + 
    1978*ex[2]^5*ex[3]^4*ex[4]^8 + 324*ex[2]^6*ex[3]^4*ex[4]^8 + 
    2*ex[2]^7*ex[3]^4*ex[4]^8 + 116*ex[2]*ex[3]^5*ex[4]^8 + 
    664*ex[2]^2*ex[3]^5*ex[4]^8 + 1401*ex[2]^3*ex[3]^5*ex[4]^8 + 
    1352*ex[2]^4*ex[3]^5*ex[4]^8 + 557*ex[2]^5*ex[3]^5*ex[4]^8 + 
    56*ex[2]^6*ex[3]^5*ex[4]^8 - 2*ex[2]^7*ex[3]^5*ex[4]^8 - 
    88*ex[2]*ex[3]^6*ex[4]^8 - 473*ex[2]^2*ex[3]^6*ex[4]^8 - 
    1023*ex[2]^3*ex[3]^6*ex[4]^8 - 1113*ex[2]^4*ex[3]^6*ex[4]^8 - 
    611*ex[2]^5*ex[3]^6*ex[4]^8 - 138*ex[2]^6*ex[3]^6*ex[4]^8 - 
    2*ex[2]^7*ex[3]^6*ex[4]^8 - 13*ex[4]^9 + ex[2]*ex[4]^9 + 
    ex[2]^2*ex[4]^9 - ex[2]^3*ex[4]^9 - 102*ex[3]*ex[4]^9 - 
    82*ex[2]*ex[3]*ex[4]^9 - 16*ex[2]^2*ex[3]*ex[4]^9 - 267*ex[3]^2*ex[4]^9 - 
    473*ex[2]*ex[3]^2*ex[4]^9 - 339*ex[2]^2*ex[3]^2*ex[4]^9 - 
    105*ex[2]^3*ex[3]^2*ex[4]^9 - 6*ex[2]^4*ex[3]^2*ex[4]^9 + 
    2*ex[2]^5*ex[3]^2*ex[4]^9 - 308*ex[3]^3*ex[4]^9 - 
    860*ex[2]*ex[3]^3*ex[4]^9 - 984*ex[2]^2*ex[3]^3*ex[4]^9 - 
    584*ex[2]^3*ex[3]^3*ex[4]^9 - 192*ex[2]^4*ex[3]^3*ex[4]^9 - 
    28*ex[2]^5*ex[3]^3*ex[4]^9 - 147*ex[3]^4*ex[4]^9 - 
    577*ex[2]*ex[3]^4*ex[4]^9 - 901*ex[2]^2*ex[3]^4*ex[4]^9 - 
    723*ex[2]^3*ex[3]^4*ex[4]^9 - 300*ex[2]^4*ex[3]^4*ex[4]^9 - 
    48*ex[2]^5*ex[3]^4*ex[4]^9 - 6*ex[3]^5*ex[4]^9 - 
    50*ex[2]*ex[3]^5*ex[4]^9 - 120*ex[2]^2*ex[3]^5*ex[4]^9 - 
    120*ex[2]^3*ex[3]^5*ex[4]^9 - 48*ex[2]^4*ex[3]^5*ex[4]^9 - 
    4*ex[2]^5*ex[3]^5*ex[4]^9 + 11*ex[3]^6*ex[4]^9 + 
    57*ex[2]*ex[3]^6*ex[4]^9 + 119*ex[2]^2*ex[3]^6*ex[4]^9 + 
    125*ex[2]^3*ex[3]^6*ex[4]^9 + 66*ex[2]^4*ex[3]^6*ex[4]^9 + 
    14*ex[2]^5*ex[3]^6*ex[4]^9 + 20*ex[2]^9*ex[3]^3*ex[6] + 
    2*ex[2]^10*ex[3]^3*ex[6] - ex[2]^11*ex[3]^3*ex[6] + 
    20*ex[2]^9*ex[3]^4*ex[6] + 78*ex[2]^10*ex[3]^4*ex[6] + 
    47*ex[2]^11*ex[3]^4*ex[6] - ex[2]^12*ex[3]^4*ex[6] - 
    20*ex[2]^9*ex[3]^5*ex[6] - 10*ex[2]^10*ex[3]^5*ex[6] + 
    65*ex[2]^11*ex[3]^5*ex[6] + 78*ex[2]^12*ex[3]^5*ex[6] + 
    23*ex[2]^13*ex[3]^5*ex[6] - 20*ex[2]^9*ex[3]^6*ex[6] - 
    86*ex[2]^10*ex[3]^6*ex[6] - 143*ex[2]^11*ex[3]^6*ex[6] - 
    113*ex[2]^12*ex[3]^6*ex[6] - 41*ex[2]^13*ex[3]^6*ex[6] - 
    5*ex[2]^14*ex[3]^6*ex[6] - 56*ex[2]^8*ex[3]^2*ex[4]*ex[6] - 
    8*ex[2]^9*ex[3]^2*ex[4]*ex[6] - 3*ex[2]^10*ex[3]^2*ex[4]*ex[6] + 
    152*ex[2]^8*ex[3]^3*ex[4]*ex[6] + 52*ex[2]^9*ex[3]^3*ex[4]*ex[6] - 
    118*ex[2]^10*ex[3]^3*ex[4]*ex[6] - 22*ex[2]^11*ex[3]^3*ex[4]*ex[6] + 
    400*ex[2]^8*ex[3]^4*ex[4]*ex[6] + 792*ex[2]^9*ex[3]^4*ex[4]*ex[6] + 
    826*ex[2]^10*ex[3]^4*ex[4]*ex[6] + 240*ex[2]^11*ex[3]^4*ex[4]*ex[6] - 
    66*ex[2]^12*ex[3]^4*ex[4]*ex[6] - 6*ex[2]^13*ex[3]^4*ex[4]*ex[6] + 
    312*ex[2]^8*ex[3]^5*ex[4]*ex[6] + 796*ex[2]^9*ex[3]^5*ex[4]*ex[6] + 
    954*ex[2]^10*ex[3]^5*ex[4]*ex[6] + 944*ex[2]^11*ex[3]^5*ex[4]*ex[6] + 
    618*ex[2]^12*ex[3]^5*ex[4]*ex[6] + 144*ex[2]^13*ex[3]^5*ex[4]*ex[6] + 
    120*ex[2]^8*ex[3]^6*ex[4]*ex[6] + 448*ex[2]^9*ex[3]^6*ex[4]*ex[6] + 
    573*ex[2]^10*ex[3]^6*ex[4]*ex[6] + 226*ex[2]^11*ex[3]^6*ex[4]*ex[6] - 
    80*ex[2]^12*ex[3]^6*ex[4]*ex[6] - 66*ex[2]^13*ex[3]^6*ex[4]*ex[6] - 
    5*ex[2]^14*ex[3]^6*ex[4]*ex[6] - 15*ex[2]^7*ex[3]*ex[4]^2*ex[6] + 
    219*ex[2]^7*ex[3]^2*ex[4]^2*ex[6] - 17*ex[2]^8*ex[3]^2*ex[4]^2*ex[6] + 
    2*ex[2]^9*ex[3]^2*ex[4]^2*ex[6] - 2*ex[2]^10*ex[3]^2*ex[4]^2*ex[6] - 
    1722*ex[2]^7*ex[3]^3*ex[4]^2*ex[6] - 700*ex[2]^8*ex[3]^3*ex[4]^2*ex[6] + 
    491*ex[2]^9*ex[3]^3*ex[4]^2*ex[6] + 68*ex[2]^10*ex[3]^3*ex[4]^2*ex[6] - 
    5*ex[2]^11*ex[3]^3*ex[4]^2*ex[6] - 3190*ex[2]^7*ex[3]^4*ex[4]^2*ex[6] - 
    7314*ex[2]^8*ex[3]^4*ex[4]^2*ex[6] - 6655*ex[2]^9*ex[3]^4*ex[4]^2*ex[6] - 
    1681*ex[2]^10*ex[3]^4*ex[4]^2*ex[6] + 289*ex[2]^11*ex[3]^4*ex[4]^2*
     ex[6] + 15*ex[2]^12*ex[3]^4*ex[4]^2*ex[6] - 1511*ex[2]^7*ex[3]^5*ex[4]^2*
     ex[6] - 4908*ex[2]^8*ex[3]^5*ex[4]^2*ex[6] - 
    7743*ex[2]^9*ex[3]^5*ex[4]^2*ex[6] - 7824*ex[2]^10*ex[3]^5*ex[4]^2*
     ex[6] - 4334*ex[2]^11*ex[3]^5*ex[4]^2*ex[6] - 
    854*ex[2]^12*ex[3]^5*ex[4]^2*ex[6] + 2*ex[2]^13*ex[3]^5*ex[4]^2*ex[6] - 
    277*ex[2]^7*ex[3]^6*ex[4]^2*ex[6] - 773*ex[2]^8*ex[3]^6*ex[4]^2*ex[6] - 
    231*ex[2]^9*ex[3]^6*ex[4]^2*ex[6] + 1199*ex[2]^10*ex[3]^6*ex[4]^2*ex[6] + 
    1408*ex[2]^11*ex[3]^6*ex[4]^2*ex[6] + 498*ex[2]^12*ex[3]^6*ex[4]^2*
     ex[6] + 24*ex[2]^13*ex[3]^6*ex[4]^2*ex[6] + 9*ex[2]^6*ex[4]^3*ex[6] + 
    18*ex[2]^6*ex[3]*ex[4]^3*ex[6] + 12*ex[2]^7*ex[3]*ex[4]^3*ex[6] + 
    8*ex[2]^8*ex[3]*ex[4]^3*ex[6] + 175*ex[2]^6*ex[3]^2*ex[4]^3*ex[6] + 
    226*ex[2]^7*ex[3]^2*ex[4]^3*ex[6] - 92*ex[2]^8*ex[3]^2*ex[4]^3*ex[6] + 
    3*ex[2]^10*ex[3]^2*ex[4]^3*ex[6] + 6492*ex[2]^6*ex[3]^3*ex[4]^3*ex[6] + 
    4358*ex[2]^7*ex[3]^3*ex[4]^3*ex[6] + 472*ex[2]^8*ex[3]^3*ex[4]^3*ex[6] + 
    138*ex[2]^9*ex[3]^3*ex[4]^3*ex[6] - 28*ex[2]^10*ex[3]^3*ex[4]^3*ex[6] + 
    9679*ex[2]^6*ex[3]^4*ex[4]^3*ex[6] + 23442*ex[2]^7*ex[3]^4*ex[4]^3*
     ex[6] + 21254*ex[2]^8*ex[3]^4*ex[4]^3*ex[6] + 
    6256*ex[2]^9*ex[3]^4*ex[4]^3*ex[6] + 60*ex[2]^10*ex[3]^4*ex[4]^3*ex[6] + 
    70*ex[2]^11*ex[3]^4*ex[4]^3*ex[6] - 3*ex[2]^12*ex[3]^4*ex[4]^3*ex[6] + 
    3618*ex[2]^6*ex[3]^5*ex[4]^3*ex[6] + 13198*ex[2]^7*ex[3]^5*ex[4]^3*
     ex[6] + 22668*ex[2]^8*ex[3]^5*ex[4]^3*ex[6] + 
    22798*ex[2]^9*ex[3]^5*ex[4]^3*ex[6] + 11896*ex[2]^10*ex[3]^5*ex[4]^3*
     ex[6] + 2188*ex[2]^11*ex[3]^5*ex[4]^3*ex[6] + 
    2*ex[2]^12*ex[3]^5*ex[4]^3*ex[6] + 265*ex[2]^6*ex[3]^6*ex[4]^3*ex[6] + 
    44*ex[2]^7*ex[3]^6*ex[4]^3*ex[6] - 2686*ex[2]^8*ex[3]^6*ex[4]^3*ex[6] - 
    5720*ex[2]^9*ex[3]^6*ex[4]^3*ex[6] - 4579*ex[2]^10*ex[3]^6*ex[4]^3*
     ex[6] - 1372*ex[2]^11*ex[3]^6*ex[4]^3*ex[6] - 
    48*ex[2]^12*ex[3]^6*ex[4]^3*ex[6] - 30*ex[2]^5*ex[4]^4*ex[6] + 
    6*ex[2]^6*ex[4]^4*ex[6] + 44*ex[2]^5*ex[3]*ex[4]^4*ex[6] + 
    20*ex[2]^6*ex[3]*ex[4]^4*ex[6] - 3*ex[2]^7*ex[3]*ex[4]^4*ex[6] + 
    4*ex[2]^8*ex[3]*ex[4]^4*ex[6] - 2222*ex[2]^5*ex[3]^2*ex[4]^4*ex[6] - 
    828*ex[2]^6*ex[3]^2*ex[4]^4*ex[6] + 481*ex[2]^7*ex[3]^2*ex[4]^4*ex[6] + 
    101*ex[2]^8*ex[3]^2*ex[4]^4*ex[6] - 8*ex[2]^9*ex[3]^2*ex[4]^4*ex[6] - 
    13256*ex[2]^5*ex[3]^3*ex[4]^4*ex[6] - 13116*ex[2]^6*ex[3]^3*ex[4]^4*
     ex[6] - 5602*ex[2]^7*ex[3]^3*ex[4]^4*ex[6] - 
    1126*ex[2]^8*ex[3]^3*ex[4]^4*ex[6] + 183*ex[2]^9*ex[3]^3*ex[4]^4*ex[6] + 
    18*ex[2]^10*ex[3]^3*ex[4]^4*ex[6] - 15938*ex[2]^5*ex[3]^4*ex[4]^4*ex[6] - 
    40642*ex[2]^6*ex[3]^4*ex[4]^4*ex[6] - 38552*ex[2]^7*ex[3]^4*ex[4]^4*
     ex[6] - 14338*ex[2]^8*ex[3]^4*ex[4]^4*ex[6] - 
    2389*ex[2]^9*ex[3]^4*ex[4]^4*ex[6] - 437*ex[2]^10*ex[3]^4*ex[4]^4*ex[6] + 
    2*ex[2]^11*ex[3]^4*ex[4]^4*ex[6] - 4948*ex[2]^5*ex[3]^5*ex[4]^4*ex[6] - 
    19552*ex[2]^6*ex[3]^5*ex[4]^4*ex[6] - 35167*ex[2]^7*ex[3]^5*ex[4]^4*
     ex[6] - 35106*ex[2]^8*ex[3]^5*ex[4]^4*ex[6] - 
    17621*ex[2]^9*ex[3]^5*ex[4]^4*ex[6] - 3100*ex[2]^10*ex[3]^5*ex[4]^4*
     ex[6] - 22*ex[2]^11*ex[3]^5*ex[4]^4*ex[6] + 30*ex[2]^5*ex[3]^6*ex[4]^4*
     ex[6] + 1712*ex[2]^6*ex[3]^6*ex[4]^4*ex[6] + 
    6835*ex[2]^7*ex[3]^6*ex[4]^4*ex[6] + 10585*ex[2]^8*ex[3]^6*ex[4]^4*
     ex[6] + 7415*ex[2]^9*ex[3]^6*ex[4]^4*ex[6] + 
    2035*ex[2]^10*ex[3]^6*ex[4]^4*ex[6] + 52*ex[2]^11*ex[3]^6*ex[4]^4*ex[6] + 
    2*ex[2]^4*ex[4]^5*ex[6] - 22*ex[2]^5*ex[4]^5*ex[6] - 
    ex[2]^6*ex[4]^5*ex[6] + 128*ex[2]^4*ex[3]*ex[4]^5*ex[6] - 
    92*ex[2]^5*ex[3]*ex[4]^5*ex[6] - 88*ex[2]^6*ex[3]*ex[4]^5*ex[6] - 
    18*ex[2]^7*ex[3]*ex[4]^5*ex[6] + 4966*ex[2]^4*ex[3]^2*ex[4]^5*ex[6] + 
    2320*ex[2]^5*ex[3]^2*ex[4]^5*ex[6] - 361*ex[2]^6*ex[3]^2*ex[4]^5*ex[6] - 
    152*ex[2]^7*ex[3]^2*ex[4]^5*ex[6] + 4*ex[2]^8*ex[3]^2*ex[4]^5*ex[6] + 
    16128*ex[2]^4*ex[3]^3*ex[4]^5*ex[6] + 21064*ex[2]^5*ex[3]^3*ex[4]^5*
     ex[6] + 12216*ex[2]^6*ex[3]^3*ex[4]^5*ex[6] + 
    2670*ex[2]^7*ex[3]^3*ex[4]^5*ex[6] - 250*ex[2]^8*ex[3]^3*ex[4]^5*ex[6] - 
    44*ex[2]^9*ex[3]^3*ex[4]^5*ex[6] + 15630*ex[2]^4*ex[3]^4*ex[4]^5*ex[6] + 
    42298*ex[2]^5*ex[3]^4*ex[4]^5*ex[6] + 43149*ex[2]^6*ex[3]^4*ex[4]^5*
     ex[6] + 19950*ex[2]^7*ex[3]^4*ex[4]^5*ex[6] + 
    5362*ex[2]^8*ex[3]^4*ex[4]^5*ex[6] + 894*ex[2]^9*ex[3]^4*ex[4]^5*ex[6] + 
    11*ex[2]^10*ex[3]^4*ex[4]^5*ex[6] + 4032*ex[2]^4*ex[3]^5*ex[4]^5*ex[6] + 
    17092*ex[2]^5*ex[3]^5*ex[4]^5*ex[6] + 31840*ex[2]^6*ex[3]^5*ex[4]^5*
     ex[6] + 31564*ex[2]^7*ex[3]^5*ex[4]^5*ex[6] + 
    15338*ex[2]^8*ex[3]^5*ex[4]^5*ex[6] + 2588*ex[2]^9*ex[3]^5*ex[4]^5*
     ex[6] + 34*ex[2]^10*ex[3]^5*ex[4]^5*ex[6] - 310*ex[2]^4*ex[3]^6*ex[4]^5*
     ex[6] - 2692*ex[2]^5*ex[3]^6*ex[4]^5*ex[6] - 
    7907*ex[2]^6*ex[3]^6*ex[4]^5*ex[6] - 10702*ex[2]^7*ex[3]^6*ex[4]^5*
     ex[6] - 6934*ex[2]^8*ex[3]^6*ex[4]^5*ex[6] - 
    1790*ex[2]^9*ex[3]^6*ex[4]^5*ex[6] - 33*ex[2]^10*ex[3]^6*ex[4]^5*ex[6] + 
    24*ex[2]^3*ex[4]^6*ex[6] + 26*ex[2]^4*ex[4]^6*ex[6] + 
    4*ex[2]^5*ex[4]^6*ex[6] - 615*ex[2]^3*ex[3]*ex[4]^6*ex[6] - 
    28*ex[2]^4*ex[3]*ex[4]^6*ex[6] + 141*ex[2]^5*ex[3]*ex[4]^6*ex[6] + 
    24*ex[2]^6*ex[3]*ex[4]^6*ex[6] - 5365*ex[2]^3*ex[3]^2*ex[4]^6*ex[6] - 
    3693*ex[2]^4*ex[3]^2*ex[4]^6*ex[6] - 681*ex[2]^5*ex[3]^2*ex[4]^6*ex[6] - 
    43*ex[2]^6*ex[3]^2*ex[4]^6*ex[6] + 8*ex[2]^7*ex[3]^2*ex[4]^6*ex[6] - 
    11678*ex[2]^3*ex[3]^3*ex[4]^6*ex[6] - 18724*ex[2]^4*ex[3]^3*ex[4]^6*
     ex[6] - 12658*ex[2]^5*ex[3]^3*ex[4]^6*ex[6] - 
    3220*ex[2]^6*ex[3]^3*ex[4]^6*ex[6] + 16*ex[2]^7*ex[3]^3*ex[4]^6*ex[6] + 
    30*ex[2]^8*ex[3]^3*ex[4]^6*ex[6] - 9162*ex[2]^3*ex[3]^4*ex[4]^6*ex[6] - 
    26572*ex[2]^4*ex[3]^4*ex[4]^6*ex[6] - 29530*ex[2]^5*ex[3]^4*ex[4]^6*
     ex[6] - 16210*ex[2]^6*ex[3]^4*ex[4]^6*ex[6] - 
    5326*ex[2]^7*ex[3]^4*ex[4]^6*ex[6] - 868*ex[2]^8*ex[3]^4*ex[4]^6*ex[6] - 
    16*ex[2]^9*ex[3]^4*ex[4]^6*ex[6] - 1915*ex[2]^3*ex[3]^5*ex[4]^6*ex[6] - 
    8760*ex[2]^4*ex[3]^5*ex[4]^6*ex[6] - 16907*ex[2]^5*ex[3]^5*ex[4]^6*
     ex[6] - 16684*ex[2]^6*ex[3]^5*ex[4]^6*ex[6] - 
    7860*ex[2]^7*ex[3]^5*ex[4]^6*ex[6] - 1258*ex[2]^8*ex[3]^5*ex[4]^6*ex[6] - 
    20*ex[2]^9*ex[3]^5*ex[4]^6*ex[6] + 295*ex[2]^3*ex[3]^6*ex[4]^6*ex[6] + 
    1959*ex[2]^4*ex[3]^6*ex[4]^6*ex[6] + 5007*ex[2]^5*ex[3]^6*ex[4]^6*ex[6] + 
    6229*ex[2]^6*ex[3]^6*ex[4]^6*ex[6] + 3810*ex[2]^7*ex[3]^6*ex[4]^6*ex[6] + 
    936*ex[2]^8*ex[3]^6*ex[4]^6*ex[6] + 12*ex[2]^9*ex[3]^6*ex[4]^6*ex[6] + 
    21*ex[2]^2*ex[4]^7*ex[6] - 12*ex[2]^3*ex[4]^7*ex[6] - 
    5*ex[2]^4*ex[4]^7*ex[6] + 670*ex[2]^2*ex[3]*ex[4]^7*ex[6] + 
    210*ex[2]^3*ex[3]*ex[4]^7*ex[6] - 50*ex[2]^4*ex[3]*ex[4]^7*ex[6] - 
    10*ex[2]^5*ex[3]*ex[4]^7*ex[6] + 2923*ex[2]^2*ex[3]^2*ex[4]^7*ex[6] + 
    2784*ex[2]^3*ex[3]^2*ex[4]^7*ex[6] + 1030*ex[2]^4*ex[3]^2*ex[4]^7*ex[6] + 
    172*ex[2]^5*ex[3]^2*ex[4]^7*ex[6] - 7*ex[2]^6*ex[3]^2*ex[4]^7*ex[6] + 
    4644*ex[2]^2*ex[3]^3*ex[4]^7*ex[6] + 8748*ex[2]^3*ex[3]^3*ex[4]^7*ex[6] + 
    6600*ex[2]^4*ex[3]^3*ex[4]^7*ex[6] + 1988*ex[2]^5*ex[3]^3*ex[4]^7*ex[6] + 
    156*ex[2]^6*ex[3]^3*ex[4]^7*ex[6] + 2971*ex[2]^2*ex[3]^4*ex[4]^7*ex[6] + 
    9324*ex[2]^3*ex[3]^4*ex[4]^7*ex[6] + 11323*ex[2]^4*ex[3]^4*ex[4]^7*
     ex[6] + 7056*ex[2]^5*ex[3]^4*ex[4]^7*ex[6] + 
    2550*ex[2]^6*ex[3]^4*ex[4]^7*ex[6] + 404*ex[2]^7*ex[3]^4*ex[4]^7*ex[6] + 
    6*ex[2]^8*ex[3]^4*ex[4]^7*ex[6] + 478*ex[2]^2*ex[3]^5*ex[4]^7*ex[6] + 
    2418*ex[2]^3*ex[3]^5*ex[4]^7*ex[6] + 4882*ex[2]^4*ex[3]^5*ex[4]^7*ex[6] + 
    4822*ex[2]^5*ex[3]^5*ex[4]^7*ex[6] + 2204*ex[2]^6*ex[3]^5*ex[4]^7*ex[6] + 
    328*ex[2]^7*ex[3]^5*ex[4]^7*ex[6] + 4*ex[2]^8*ex[3]^5*ex[4]^7*ex[6] - 
    123*ex[2]^2*ex[3]^6*ex[4]^7*ex[6] - 720*ex[2]^3*ex[3]^6*ex[4]^7*ex[6] - 
    1684*ex[2]^4*ex[3]^6*ex[4]^7*ex[6] - 1964*ex[2]^5*ex[3]^6*ex[4]^7*ex[6] - 
    1143*ex[2]^6*ex[3]^6*ex[4]^7*ex[6] - 268*ex[2]^7*ex[3]^6*ex[4]^7*ex[6] - 
    2*ex[2]^8*ex[3]^6*ex[4]^7*ex[6] - 26*ex[2]*ex[4]^8*ex[6] + 
    2*ex[2]^2*ex[4]^8*ex[6] + 2*ex[2]^3*ex[4]^8*ex[6] - 
    230*ex[2]*ex[3]*ex[4]^8*ex[6] - 122*ex[2]^2*ex[3]*ex[4]^8*ex[6] - 
    8*ex[2]^3*ex[3]*ex[4]^8*ex[6] - 640*ex[2]*ex[3]^2*ex[4]^8*ex[6] - 
    784*ex[2]^2*ex[3]^2*ex[4]^8*ex[6] - 376*ex[2]^3*ex[3]^2*ex[4]^8*ex[6] - 
    76*ex[2]^4*ex[3]^2*ex[4]^8*ex[6] - 780*ex[2]*ex[3]^3*ex[4]^8*ex[6] - 
    1684*ex[2]^2*ex[3]^3*ex[4]^8*ex[6] - 1400*ex[2]^3*ex[3]^3*ex[4]^8*ex[6] - 
    496*ex[2]^4*ex[3]^3*ex[4]^8*ex[6] - 72*ex[2]^5*ex[3]^3*ex[4]^8*ex[6] - 
    4*ex[2]^6*ex[3]^3*ex[4]^8*ex[6] - 410*ex[2]*ex[3]^4*ex[4]^8*ex[6] - 
    1406*ex[2]^2*ex[3]^4*ex[4]^8*ex[6] - 1862*ex[2]^3*ex[3]^4*ex[4]^8*ex[6] - 
    1272*ex[2]^4*ex[3]^4*ex[4]^8*ex[6] - 480*ex[2]^5*ex[3]^4*ex[4]^8*ex[6] - 
    72*ex[2]^6*ex[3]^4*ex[4]^8*ex[6] - 46*ex[2]*ex[3]^5*ex[4]^8*ex[6] - 
    274*ex[2]^2*ex[3]^5*ex[4]^8*ex[6] - 592*ex[2]^3*ex[3]^5*ex[4]^8*ex[6] - 
    592*ex[2]^4*ex[3]^5*ex[4]^8*ex[6] - 264*ex[2]^5*ex[3]^5*ex[4]^8*ex[6] - 
    36*ex[2]^6*ex[3]^5*ex[4]^8*ex[6] + 20*ex[2]*ex[3]^6*ex[4]^8*ex[6] + 
    108*ex[2]^2*ex[3]^6*ex[4]^8*ex[6] + 236*ex[2]^3*ex[3]^6*ex[4]^8*ex[6] + 
    260*ex[2]^4*ex[3]^6*ex[4]^8*ex[6] + 144*ex[2]^5*ex[3]^6*ex[4]^8*ex[6] + 
    32*ex[2]^6*ex[3]^6*ex[4]^8*ex[6] - 78*ex[2]^9*ex[3]^3*ex[6]^2 - 
    8*ex[2]^10*ex[3]^3*ex[6]^2 + 3*ex[2]^11*ex[3]^3*ex[6]^2 - 
    38*ex[2]^9*ex[3]^4*ex[6]^2 - 224*ex[2]^10*ex[3]^4*ex[6]^2 - 
    141*ex[2]^11*ex[3]^4*ex[6]^2 + 3*ex[2]^12*ex[3]^4*ex[6]^2 + 
    78*ex[2]^9*ex[3]^5*ex[6]^2 + 104*ex[2]^10*ex[3]^5*ex[6]^2 - 
    79*ex[2]^11*ex[3]^5*ex[6]^2 - 150*ex[2]^12*ex[3]^5*ex[6]^2 - 
    45*ex[2]^13*ex[3]^5*ex[6]^2 + 38*ex[2]^9*ex[3]^6*ex[6]^2 + 
    160*ex[2]^10*ex[3]^6*ex[6]^2 + 257*ex[2]^11*ex[3]^6*ex[6]^2 + 
    191*ex[2]^12*ex[3]^6*ex[6]^2 + 61*ex[2]^13*ex[3]^6*ex[6]^2 + 
    5*ex[2]^14*ex[3]^6*ex[6]^2 + 135*ex[2]^8*ex[3]^2*ex[4]*ex[6]^2 + 
    12*ex[2]^9*ex[3]^2*ex[4]*ex[6]^2 + 3*ex[2]^10*ex[3]^2*ex[4]*ex[6]^2 - 
    86*ex[2]^8*ex[3]^3*ex[4]*ex[6]^2 - 23*ex[2]^9*ex[3]^3*ex[4]*ex[6]^2 + 
    182*ex[2]^10*ex[3]^3*ex[4]*ex[6]^2 + 23*ex[2]^11*ex[3]^3*ex[4]*ex[6]^2 - 
    508*ex[2]^8*ex[3]^4*ex[4]*ex[6]^2 - 370*ex[2]^9*ex[3]^4*ex[4]*ex[6]^2 - 
    564*ex[2]^10*ex[3]^4*ex[4]*ex[6]^2 - 282*ex[2]^11*ex[3]^4*ex[4]*ex[6]^2 + 
    63*ex[2]^12*ex[3]^4*ex[4]*ex[6]^2 + 3*ex[2]^13*ex[3]^4*ex[4]*ex[6]^2 - 
    602*ex[2]^8*ex[3]^5*ex[4]*ex[6]^2 - 1123*ex[2]^9*ex[3]^5*ex[4]*ex[6]^2 - 
    440*ex[2]^10*ex[3]^5*ex[4]*ex[6]^2 - 83*ex[2]^11*ex[3]^5*ex[4]*ex[6]^2 - 
    248*ex[2]^12*ex[3]^5*ex[4]*ex[6]^2 - 84*ex[2]^13*ex[3]^5*ex[4]*ex[6]^2 - 
    219*ex[2]^8*ex[3]^6*ex[4]*ex[6]^2 - 880*ex[2]^9*ex[3]^6*ex[4]*ex[6]^2 - 
    1305*ex[2]^10*ex[3]^6*ex[4]*ex[6]^2 - 827*ex[2]^11*ex[3]^6*ex[4]*
     ex[6]^2 - 166*ex[2]^12*ex[3]^6*ex[4]*ex[6]^2 + 
    15*ex[2]^13*ex[3]^6*ex[4]*ex[6]^2 - 2*ex[2]^14*ex[3]^6*ex[4]*ex[6]^2 + 
    9*ex[2]^7*ex[3]*ex[4]^2*ex[6]^2 - 515*ex[2]^7*ex[3]^2*ex[4]^2*ex[6]^2 - 
    18*ex[2]^8*ex[3]^2*ex[4]^2*ex[6]^2 - 16*ex[2]^9*ex[3]^2*ex[4]^2*ex[6]^2 + 
    ex[2]^10*ex[3]^2*ex[4]^2*ex[6]^2 + 2196*ex[2]^7*ex[3]^3*ex[4]^2*ex[6]^2 + 
    616*ex[2]^8*ex[3]^3*ex[4]^2*ex[6]^2 - 762*ex[2]^9*ex[3]^3*ex[4]^2*
     ex[6]^2 - 74*ex[2]^10*ex[3]^3*ex[4]^2*ex[6]^2 - 
    2*ex[2]^11*ex[3]^3*ex[4]^2*ex[6]^2 + 3572*ex[2]^7*ex[3]^4*ex[4]^2*
     ex[6]^2 + 6332*ex[2]^8*ex[3]^4*ex[4]^2*ex[6]^2 + 
    5708*ex[2]^9*ex[3]^4*ex[4]^2*ex[6]^2 + 1529*ex[2]^10*ex[3]^4*ex[4]^2*
     ex[6]^2 - 278*ex[2]^11*ex[3]^4*ex[4]^2*ex[6]^2 - 
    9*ex[2]^12*ex[3]^4*ex[4]^2*ex[6]^2 + 1899*ex[2]^7*ex[3]^5*ex[4]^2*
     ex[6]^2 + 4372*ex[2]^8*ex[3]^5*ex[4]^2*ex[6]^2 + 
    3998*ex[2]^9*ex[3]^5*ex[4]^2*ex[6]^2 + 3218*ex[2]^10*ex[3]^5*ex[4]^2*
     ex[6]^2 + 2137*ex[2]^11*ex[3]^5*ex[4]^2*ex[6]^2 + 
    446*ex[2]^12*ex[3]^5*ex[4]^2*ex[6]^2 + 2*ex[2]^13*ex[3]^5*ex[4]^2*
     ex[6]^2 + 519*ex[2]^7*ex[3]^6*ex[4]^2*ex[6]^2 + 
    1962*ex[2]^8*ex[3]^6*ex[4]^2*ex[6]^2 + 2572*ex[2]^9*ex[3]^6*ex[4]^2*
     ex[6]^2 + 1144*ex[2]^10*ex[3]^6*ex[4]^2*ex[6]^2 - 
    165*ex[2]^11*ex[3]^6*ex[4]^2*ex[6]^2 - 170*ex[2]^12*ex[3]^6*ex[4]^2*
     ex[6]^2 + 10*ex[2]^13*ex[3]^6*ex[4]^2*ex[6]^2 - 
    9*ex[2]^6*ex[4]^3*ex[6]^2 + 42*ex[2]^6*ex[3]*ex[4]^3*ex[6]^2 - 
    9*ex[2]^7*ex[3]*ex[4]^3*ex[6]^2 - 4*ex[2]^8*ex[3]*ex[4]^3*ex[6]^2 + 
    124*ex[2]^6*ex[3]^2*ex[4]^3*ex[6]^2 - 111*ex[2]^7*ex[3]^2*ex[4]^3*
     ex[6]^2 + 118*ex[2]^8*ex[3]^2*ex[4]^3*ex[6]^2 - 
    ex[2]^9*ex[3]^2*ex[4]^3*ex[6]^2 - 7274*ex[2]^6*ex[3]^3*ex[4]^3*ex[6]^2 - 
    3479*ex[2]^7*ex[3]^3*ex[4]^3*ex[6]^2 + 398*ex[2]^8*ex[3]^3*ex[4]^3*
     ex[6]^2 - 32*ex[2]^9*ex[3]^3*ex[4]^3*ex[6]^2 + 
    30*ex[2]^10*ex[3]^3*ex[4]^3*ex[6]^2 - 8891*ex[2]^6*ex[3]^4*ex[4]^3*
     ex[6]^2 - 18399*ex[2]^7*ex[3]^4*ex[4]^3*ex[6]^2 - 
    15592*ex[2]^8*ex[3]^4*ex[4]^3*ex[6]^2 - 3869*ex[2]^9*ex[3]^4*ex[4]^3*
     ex[6]^2 + 369*ex[2]^10*ex[3]^4*ex[4]^3*ex[6]^2 + 
    4*ex[2]^11*ex[3]^4*ex[4]^3*ex[6]^2 - 3192*ex[2]^6*ex[3]^5*ex[4]^3*
     ex[6]^2 - 8620*ex[2]^7*ex[3]^5*ex[4]^3*ex[6]^2 - 
    10584*ex[2]^8*ex[3]^5*ex[4]^3*ex[6]^2 - 9630*ex[2]^9*ex[3]^5*ex[4]^3*
     ex[6]^2 - 5460*ex[2]^10*ex[3]^5*ex[4]^3*ex[6]^2 - 
    998*ex[2]^11*ex[3]^5*ex[4]^3*ex[6]^2 - 12*ex[2]^12*ex[3]^5*ex[4]^3*
     ex[6]^2 - 640*ex[2]^6*ex[3]^6*ex[4]^3*ex[6]^2 - 
    2206*ex[2]^7*ex[3]^6*ex[4]^3*ex[6]^2 - 2264*ex[2]^8*ex[3]^6*ex[4]^3*
     ex[6]^2 + 24*ex[2]^9*ex[3]^6*ex[4]^3*ex[6]^2 + 
    1196*ex[2]^10*ex[3]^6*ex[4]^3*ex[6]^2 + 454*ex[2]^11*ex[3]^6*ex[4]^3*
     ex[6]^2 - 20*ex[2]^12*ex[3]^6*ex[4]^3*ex[6]^2 + 
    24*ex[2]^5*ex[4]^4*ex[6]^2 - 3*ex[2]^6*ex[4]^4*ex[6]^2 - 
    164*ex[2]^5*ex[3]*ex[4]^4*ex[6]^2 - 28*ex[2]^6*ex[3]*ex[4]^4*ex[6]^2 + 
    6*ex[2]^7*ex[3]*ex[4]^4*ex[6]^2 + 1920*ex[2]^5*ex[3]^2*ex[4]^4*ex[6]^2 + 
    552*ex[2]^6*ex[3]^2*ex[4]^4*ex[6]^2 - 360*ex[2]^7*ex[3]^2*ex[4]^4*
     ex[6]^2 - 41*ex[2]^8*ex[3]^2*ex[4]^4*ex[6]^2 + 
    11540*ex[2]^5*ex[3]^3*ex[4]^4*ex[6]^2 + 8478*ex[2]^6*ex[3]^3*ex[4]^4*
     ex[6]^2 + 2405*ex[2]^7*ex[3]^3*ex[4]^4*ex[6]^2 + 
    550*ex[2]^8*ex[3]^3*ex[4]^4*ex[6]^2 - 67*ex[2]^9*ex[3]^3*ex[4]^4*
     ex[6]^2 + 11332*ex[2]^5*ex[3]^4*ex[4]^4*ex[6]^2 + 
    25511*ex[2]^6*ex[3]^4*ex[4]^4*ex[6]^2 + 21483*ex[2]^7*ex[3]^4*ex[4]^4*
     ex[6]^2 + 5698*ex[2]^8*ex[3]^4*ex[4]^4*ex[6]^2 + 
    51*ex[2]^9*ex[3]^4*ex[4]^4*ex[6]^2 + 27*ex[2]^10*ex[3]^4*ex[4]^4*
     ex[6]^2 + 3088*ex[2]^5*ex[3]^5*ex[4]^4*ex[6]^2 + 
    9582*ex[2]^6*ex[3]^5*ex[4]^4*ex[6]^2 + 13921*ex[2]^7*ex[3]^5*ex[4]^4*
     ex[6]^2 + 13234*ex[2]^8*ex[3]^5*ex[4]^4*ex[6]^2 + 
    6977*ex[2]^9*ex[3]^5*ex[4]^4*ex[6]^2 + 1194*ex[2]^10*ex[3]^5*ex[4]^4*
     ex[6]^2 + 24*ex[2]^11*ex[3]^5*ex[4]^4*ex[6]^2 + 
    420*ex[2]^5*ex[3]^6*ex[4]^4*ex[6]^2 + 1204*ex[2]^6*ex[3]^6*ex[4]^4*
     ex[6]^2 + 441*ex[2]^7*ex[3]^6*ex[4]^4*ex[6]^2 - 
    1681*ex[2]^8*ex[3]^6*ex[4]^4*ex[6]^2 - 1949*ex[2]^9*ex[3]^6*ex[4]^4*
     ex[6]^2 - 591*ex[2]^10*ex[3]^6*ex[4]^4*ex[6]^2 + 
    20*ex[2]^11*ex[3]^6*ex[4]^4*ex[6]^2 + 14*ex[2]^4*ex[4]^5*ex[6]^2 + 
    8*ex[2]^5*ex[4]^5*ex[6]^2 - 38*ex[2]^4*ex[3]*ex[4]^5*ex[6]^2 + 
    45*ex[2]^5*ex[3]*ex[4]^5*ex[6]^2 + 20*ex[2]^6*ex[3]*ex[4]^5*ex[6]^2 - 
    3483*ex[2]^4*ex[3]^2*ex[4]^5*ex[6]^2 - 1250*ex[2]^5*ex[3]^2*ex[4]^5*
     ex[6]^2 + 289*ex[2]^6*ex[3]^2*ex[4]^5*ex[6]^2 + 
    52*ex[2]^7*ex[3]^2*ex[4]^5*ex[6]^2 - 9988*ex[2]^4*ex[3]^3*ex[4]^5*
     ex[6]^2 - 10152*ex[2]^5*ex[3]^3*ex[4]^5*ex[6]^2 - 
    4692*ex[2]^6*ex[3]^3*ex[4]^5*ex[6]^2 - 989*ex[2]^7*ex[3]^3*ex[4]^5*
     ex[6]^2 + 54*ex[2]^8*ex[3]^3*ex[4]^5*ex[6]^2 - 
    7952*ex[2]^4*ex[3]^4*ex[4]^5*ex[6]^2 - 19210*ex[2]^5*ex[3]^4*ex[4]^5*
     ex[6]^2 - 16572*ex[2]^6*ex[3]^4*ex[4]^5*ex[6]^2 - 
    5017*ex[2]^7*ex[3]^4*ex[4]^5*ex[6]^2 - 532*ex[2]^8*ex[3]^4*ex[4]^5*
     ex[6]^2 - 57*ex[2]^9*ex[3]^4*ex[4]^5*ex[6]^2 - 
    1710*ex[2]^4*ex[3]^5*ex[4]^5*ex[6]^2 - 6085*ex[2]^5*ex[3]^5*ex[4]^5*
     ex[6]^2 - 9980*ex[2]^6*ex[3]^5*ex[4]^5*ex[6]^2 - 
    9707*ex[2]^7*ex[3]^5*ex[4]^5*ex[6]^2 - 4876*ex[2]^8*ex[3]^5*ex[4]^5*
     ex[6]^2 - 794*ex[2]^9*ex[3]^5*ex[4]^5*ex[6]^2 - 
    20*ex[2]^10*ex[3]^5*ex[4]^5*ex[6]^2 - 123*ex[2]^4*ex[3]^6*ex[4]^5*
     ex[6]^2 - 156*ex[2]^5*ex[3]^6*ex[4]^5*ex[6]^2 + 
    719*ex[2]^6*ex[3]^6*ex[4]^5*ex[6]^2 + 1853*ex[2]^7*ex[3]^6*ex[4]^5*
     ex[6]^2 + 1530*ex[2]^8*ex[3]^6*ex[4]^5*ex[6]^2 + 
    419*ex[2]^9*ex[3]^6*ex[4]^5*ex[6]^2 - 10*ex[2]^10*ex[3]^6*ex[4]^5*
     ex[6]^2 - 16*ex[2]^3*ex[4]^6*ex[6]^2 - 5*ex[2]^4*ex[4]^6*ex[6]^2 + 
    331*ex[2]^3*ex[3]*ex[4]^6*ex[6]^2 + 30*ex[2]^4*ex[3]*ex[4]^6*ex[6]^2 - 
    30*ex[2]^5*ex[3]*ex[4]^6*ex[6]^2 + 2451*ex[2]^3*ex[3]^2*ex[4]^6*ex[6]^2 + 
    1280*ex[2]^4*ex[3]^2*ex[4]^6*ex[6]^2 + 64*ex[2]^5*ex[3]^2*ex[4]^6*
     ex[6]^2 + 4*ex[2]^6*ex[3]^2*ex[4]^6*ex[6]^2 + 
    4534*ex[2]^3*ex[3]^3*ex[4]^6*ex[6]^2 + 5908*ex[2]^4*ex[3]^3*ex[4]^6*
     ex[6]^2 + 3294*ex[2]^5*ex[3]^3*ex[4]^6*ex[6]^2 + 
    702*ex[2]^6*ex[3]^3*ex[4]^6*ex[6]^2 - 15*ex[2]^7*ex[3]^3*ex[4]^6*
     ex[6]^2 + 2926*ex[2]^3*ex[3]^4*ex[4]^6*ex[6]^2 + 
    7611*ex[2]^4*ex[3]^4*ex[4]^6*ex[6]^2 + 6894*ex[2]^5*ex[3]^4*ex[4]^6*
     ex[6]^2 + 2442*ex[2]^6*ex[3]^4*ex[4]^6*ex[6]^2 + 
    447*ex[2]^7*ex[3]^4*ex[4]^6*ex[6]^2 + 44*ex[2]^8*ex[3]^4*ex[4]^6*
     ex[6]^2 + 495*ex[2]^3*ex[3]^5*ex[4]^6*ex[6]^2 + 
    2054*ex[2]^4*ex[3]^5*ex[4]^6*ex[6]^2 + 3736*ex[2]^5*ex[3]^5*ex[4]^6*
     ex[6]^2 + 3690*ex[2]^6*ex[3]^5*ex[4]^6*ex[6]^2 + 
    1779*ex[2]^7*ex[3]^5*ex[4]^6*ex[6]^2 + 272*ex[2]^8*ex[3]^5*ex[4]^6*
     ex[6]^2 + 6*ex[2]^9*ex[3]^5*ex[4]^6*ex[6]^2 - 
    ex[2]^3*ex[3]^6*ex[4]^6*ex[6]^2 - 126*ex[2]^4*ex[3]^6*ex[4]^6*ex[6]^2 - 
    534*ex[2]^5*ex[3]^6*ex[4]^6*ex[6]^2 - 854*ex[2]^6*ex[3]^6*ex[4]^6*
     ex[6]^2 - 603*ex[2]^7*ex[3]^6*ex[4]^6*ex[6]^2 - 
    156*ex[2]^8*ex[3]^6*ex[4]^6*ex[6]^2 + 2*ex[2]^9*ex[3]^6*ex[4]^6*ex[6]^2 - 
    13*ex[2]^2*ex[4]^7*ex[6]^2 + ex[2]^3*ex[4]^7*ex[6]^2 - 
    180*ex[2]^2*ex[3]*ex[4]^7*ex[6]^2 - 48*ex[2]^3*ex[3]*ex[4]^7*ex[6]^2 + 
    8*ex[2]^4*ex[3]*ex[4]^7*ex[6]^2 - 632*ex[2]^2*ex[3]^2*ex[4]^7*ex[6]^2 - 
    464*ex[2]^3*ex[3]^2*ex[4]^7*ex[6]^2 - 98*ex[2]^4*ex[3]^2*ex[4]^7*
     ex[6]^2 - 14*ex[2]^5*ex[3]^2*ex[4]^7*ex[6]^2 - 
    844*ex[2]^2*ex[3]^3*ex[4]^7*ex[6]^2 - 1340*ex[2]^3*ex[3]^3*ex[4]^7*
     ex[6]^2 - 828*ex[2]^4*ex[3]^3*ex[4]^7*ex[6]^2 - 
    180*ex[2]^5*ex[3]^3*ex[4]^7*ex[6]^2 - 441*ex[2]^2*ex[3]^4*ex[4]^7*
     ex[6]^2 - 1251*ex[2]^3*ex[3]^4*ex[4]^7*ex[6]^2 - 
    1216*ex[2]^4*ex[3]^4*ex[4]^7*ex[6]^2 - 504*ex[2]^5*ex[3]^4*ex[4]^7*
     ex[6]^2 - 120*ex[2]^6*ex[3]^4*ex[4]^7*ex[6]^2 - 
    12*ex[2]^7*ex[3]^4*ex[4]^7*ex[6]^2 - 56*ex[2]^2*ex[3]^5*ex[4]^7*ex[6]^2 - 
    284*ex[2]^3*ex[3]^5*ex[4]^7*ex[6]^2 - 572*ex[2]^4*ex[3]^5*ex[4]^7*
     ex[6]^2 - 572*ex[2]^5*ex[3]^5*ex[4]^7*ex[6]^2 - 
    264*ex[2]^6*ex[3]^5*ex[4]^7*ex[6]^2 - 36*ex[2]^7*ex[3]^5*ex[4]^7*
     ex[6]^2 + 6*ex[2]^2*ex[3]^6*ex[4]^7*ex[6]^2 + 
    42*ex[2]^3*ex[3]^6*ex[4]^7*ex[6]^2 + 114*ex[2]^4*ex[3]^6*ex[4]^7*
     ex[6]^2 + 150*ex[2]^5*ex[3]^6*ex[4]^7*ex[6]^2 + 
    96*ex[2]^6*ex[3]^6*ex[4]^7*ex[6]^2 + 24*ex[2]^7*ex[3]^6*ex[4]^7*ex[6]^2 + 
    115*ex[2]^9*ex[3]^3*ex[6]^3 + 12*ex[2]^10*ex[3]^3*ex[6]^3 - 
    3*ex[2]^11*ex[3]^3*ex[6]^3 - ex[2]^9*ex[3]^4*ex[6]^3 + 
    217*ex[2]^10*ex[3]^4*ex[6]^3 + 147*ex[2]^11*ex[3]^4*ex[6]^3 - 
    3*ex[2]^12*ex[3]^4*ex[6]^3 - 95*ex[2]^9*ex[3]^5*ex[6]^3 - 
    168*ex[2]^10*ex[3]^5*ex[6]^3 - 15*ex[2]^11*ex[3]^5*ex[6]^3 + 
    82*ex[2]^12*ex[3]^5*ex[6]^3 + 24*ex[2]^13*ex[3]^5*ex[6]^3 - 
    19*ex[2]^9*ex[3]^6*ex[6]^3 - 77*ex[2]^10*ex[3]^6*ex[6]^3 - 
    115*ex[2]^11*ex[3]^6*ex[6]^3 - 73*ex[2]^12*ex[3]^6*ex[6]^3 - 
    14*ex[2]^13*ex[3]^6*ex[6]^3 + 2*ex[2]^14*ex[3]^6*ex[6]^3 - 
    149*ex[2]^8*ex[3]^2*ex[4]*ex[6]^3 - 8*ex[2]^9*ex[3]^2*ex[4]*ex[6]^3 - 
    ex[2]^10*ex[3]^2*ex[4]*ex[6]^3 - 40*ex[2]^8*ex[3]^3*ex[4]*ex[6]^3 + 
    4*ex[2]^9*ex[3]^3*ex[4]*ex[6]^3 - 114*ex[2]^10*ex[3]^3*ex[4]*ex[6]^3 - 
    8*ex[2]^11*ex[3]^3*ex[4]*ex[6]^3 + 434*ex[2]^8*ex[3]^4*ex[4]*ex[6]^3 - 
    174*ex[2]^9*ex[3]^4*ex[4]*ex[6]^3 - 9*ex[2]^10*ex[3]^4*ex[4]*ex[6]^3 + 
    150*ex[2]^11*ex[3]^4*ex[4]*ex[6]^3 - 17*ex[2]^12*ex[3]^4*ex[4]*ex[6]^3 + 
    512*ex[2]^8*ex[3]^5*ex[4]*ex[6]^3 + 918*ex[2]^9*ex[3]^5*ex[4]*ex[6]^3 + 
    162*ex[2]^10*ex[3]^5*ex[4]*ex[6]^3 - 286*ex[2]^11*ex[3]^5*ex[4]*ex[6]^3 - 
    34*ex[2]^12*ex[3]^5*ex[4]*ex[6]^3 + 8*ex[2]^13*ex[3]^5*ex[4]*ex[6]^3 + 
    99*ex[2]^8*ex[3]^6*ex[4]*ex[6]^3 + 396*ex[2]^9*ex[3]^6*ex[4]*ex[6]^3 + 
    576*ex[2]^10*ex[3]^6*ex[4]*ex[6]^3 + 344*ex[2]^11*ex[3]^6*ex[4]*ex[6]^3 + 
    51*ex[2]^12*ex[3]^6*ex[4]*ex[6]^3 - 12*ex[2]^13*ex[3]^6*ex[4]*ex[6]^3 + 
    2*ex[2]^14*ex[3]^6*ex[4]*ex[6]^3 + 3*ex[2]^7*ex[3]*ex[4]^2*ex[6]^3 + 
    487*ex[2]^7*ex[3]^2*ex[4]^2*ex[6]^3 + 23*ex[2]^8*ex[3]^2*ex[4]^2*
     ex[6]^3 + 10*ex[2]^9*ex[3]^2*ex[4]^2*ex[6]^3 - 
    1449*ex[2]^7*ex[3]^3*ex[4]^2*ex[6]^3 - 334*ex[2]^8*ex[3]^3*ex[4]^2*
     ex[6]^3 + 438*ex[2]^9*ex[3]^3*ex[4]^2*ex[6]^3 + 
    20*ex[2]^10*ex[3]^3*ex[4]^2*ex[6]^3 - 1989*ex[2]^7*ex[3]^4*ex[4]^2*
     ex[6]^3 - 2091*ex[2]^8*ex[3]^4*ex[4]^2*ex[6]^3 - 
    1854*ex[2]^9*ex[3]^4*ex[4]^2*ex[6]^3 - 640*ex[2]^10*ex[3]^4*ex[4]^2*
     ex[6]^3 + 64*ex[2]^11*ex[3]^4*ex[4]^2*ex[6]^3 - 
    1122*ex[2]^7*ex[3]^5*ex[4]^2*ex[6]^3 - 2068*ex[2]^8*ex[3]^5*ex[4]^2*
     ex[6]^3 - 598*ex[2]^9*ex[3]^5*ex[4]^2*ex[6]^3 + 
    232*ex[2]^10*ex[3]^5*ex[4]^2*ex[6]^3 - 152*ex[2]^11*ex[3]^5*ex[4]^2*
     ex[6]^3 - 36*ex[2]^12*ex[3]^5*ex[4]^2*ex[6]^3 - 
    210*ex[2]^7*ex[3]^6*ex[4]^2*ex[6]^3 - 826*ex[2]^8*ex[3]^6*ex[4]^2*
     ex[6]^3 - 1158*ex[2]^9*ex[3]^6*ex[4]^2*ex[6]^3 - 
    626*ex[2]^10*ex[3]^6*ex[4]^2*ex[6]^3 - 40*ex[2]^11*ex[3]^6*ex[4]^2*
     ex[6]^3 + 36*ex[2]^12*ex[3]^6*ex[4]^2*ex[6]^3 - 
    8*ex[2]^13*ex[3]^6*ex[4]^2*ex[6]^3 + 3*ex[2]^6*ex[4]^3*ex[6]^3 - 
    58*ex[2]^6*ex[3]*ex[4]^3*ex[6]^3 + 2*ex[2]^7*ex[3]*ex[4]^3*ex[6]^3 - 
    226*ex[2]^6*ex[3]^2*ex[4]^3*ex[6]^3 + 4*ex[2]^7*ex[3]^2*ex[4]^3*ex[6]^3 - 
    49*ex[2]^8*ex[3]^2*ex[4]^3*ex[6]^3 + 3934*ex[2]^6*ex[3]^3*ex[4]^3*
     ex[6]^3 + 1318*ex[2]^7*ex[3]^3*ex[4]^3*ex[6]^3 - 
    458*ex[2]^8*ex[3]^3*ex[4]^3*ex[6]^3 + 2*ex[2]^9*ex[3]^3*ex[4]^3*ex[6]^3 + 
    3617*ex[2]^6*ex[3]^4*ex[4]^3*ex[6]^3 + 5740*ex[2]^7*ex[3]^4*ex[4]^3*
     ex[6]^3 + 4611*ex[2]^8*ex[3]^4*ex[4]^3*ex[6]^3 + 
    1154*ex[2]^9*ex[3]^4*ex[4]^3*ex[6]^3 - 82*ex[2]^10*ex[3]^4*ex[4]^3*
     ex[6]^3 + 1268*ex[2]^6*ex[3]^5*ex[4]^3*ex[6]^3 + 
    2444*ex[2]^7*ex[3]^5*ex[4]^3*ex[6]^3 + 1056*ex[2]^8*ex[3]^5*ex[4]^3*
     ex[6]^3 + 284*ex[2]^9*ex[3]^5*ex[4]^3*ex[6]^3 + 
    468*ex[2]^10*ex[3]^5*ex[4]^3*ex[6]^3 + 64*ex[2]^11*ex[3]^5*ex[4]^3*
     ex[6]^3 + 230*ex[2]^6*ex[3]^6*ex[4]^3*ex[6]^3 + 
    884*ex[2]^7*ex[3]^6*ex[4]^3*ex[6]^3 + 1172*ex[2]^8*ex[3]^6*ex[4]^3*
     ex[6]^3 + 524*ex[2]^9*ex[3]^6*ex[4]^3*ex[6]^3 - 
    70*ex[2]^10*ex[3]^6*ex[4]^3*ex[6]^3 - 64*ex[2]^11*ex[3]^6*ex[4]^3*
     ex[6]^3 + 12*ex[2]^12*ex[3]^6*ex[4]^3*ex[6]^3 - 
    6*ex[2]^5*ex[4]^4*ex[6]^3 + 115*ex[2]^5*ex[3]*ex[4]^4*ex[6]^3 + 
    16*ex[2]^6*ex[3]*ex[4]^4*ex[6]^3 - 729*ex[2]^5*ex[3]^2*ex[4]^4*ex[6]^3 - 
    167*ex[2]^6*ex[3]^2*ex[4]^4*ex[6]^3 + 82*ex[2]^7*ex[3]^2*ex[4]^4*
     ex[6]^3 - 4420*ex[2]^5*ex[3]^3*ex[4]^4*ex[6]^3 - 
    2164*ex[2]^6*ex[3]^3*ex[4]^4*ex[6]^3 - 97*ex[2]^7*ex[3]^3*ex[4]^4*
     ex[6]^3 - 68*ex[2]^8*ex[3]^3*ex[4]^4*ex[6]^3 - 
    3242*ex[2]^5*ex[3]^4*ex[4]^4*ex[6]^3 - 6184*ex[2]^6*ex[3]^4*ex[4]^4*
     ex[6]^3 - 4807*ex[2]^7*ex[3]^4*ex[4]^4*ex[6]^3 - 
    1057*ex[2]^8*ex[3]^4*ex[4]^4*ex[6]^3 + 40*ex[2]^9*ex[3]^4*ex[4]^4*
     ex[6]^3 - 767*ex[2]^5*ex[3]^5*ex[4]^4*ex[6]^3 - 
    1584*ex[2]^6*ex[3]^5*ex[4]^4*ex[6]^3 - 975*ex[2]^7*ex[3]^5*ex[4]^4*
     ex[6]^3 - 614*ex[2]^8*ex[3]^5*ex[4]^4*ex[6]^3 - 
    512*ex[2]^9*ex[3]^5*ex[4]^4*ex[6]^3 - 56*ex[2]^10*ex[3]^5*ex[4]^4*
     ex[6]^3 - 135*ex[2]^5*ex[3]^6*ex[4]^4*ex[6]^3 - 
    501*ex[2]^6*ex[3]^6*ex[4]^4*ex[6]^3 - 603*ex[2]^7*ex[3]^6*ex[4]^4*
     ex[6]^3 - 161*ex[2]^8*ex[3]^6*ex[4]^4*ex[6]^3 + 
    150*ex[2]^9*ex[3]^6*ex[4]^4*ex[6]^3 + 66*ex[2]^10*ex[3]^6*ex[4]^4*
     ex[6]^3 - 8*ex[2]^11*ex[3]^6*ex[4]^4*ex[6]^3 - 
    9*ex[2]^4*ex[4]^5*ex[6]^3 + 4*ex[2]^4*ex[3]*ex[4]^5*ex[6]^3 - 
    6*ex[2]^5*ex[3]*ex[4]^5*ex[6]^3 + 929*ex[2]^4*ex[3]^2*ex[4]^5*ex[6]^3 + 
    264*ex[2]^5*ex[3]^2*ex[4]^5*ex[6]^3 - 56*ex[2]^6*ex[3]^2*ex[4]^5*
     ex[6]^3 + 2344*ex[2]^4*ex[3]^3*ex[4]^5*ex[6]^3 + 
    1616*ex[2]^5*ex[3]^3*ex[4]^5*ex[6]^3 + 398*ex[2]^6*ex[3]^3*ex[4]^5*
     ex[6]^3 + 82*ex[2]^7*ex[3]^3*ex[4]^5*ex[6]^3 + 
    1425*ex[2]^4*ex[3]^4*ex[4]^5*ex[6]^3 + 3080*ex[2]^5*ex[3]^4*ex[4]^5*
     ex[6]^3 + 2360*ex[2]^6*ex[3]^4*ex[4]^5*ex[6]^3 + 
    480*ex[2]^7*ex[3]^4*ex[4]^5*ex[6]^3 - 5*ex[2]^8*ex[3]^4*ex[4]^5*ex[6]^3 + 
    228*ex[2]^4*ex[3]^5*ex[4]^5*ex[6]^3 + 526*ex[2]^5*ex[3]^5*ex[4]^5*
     ex[6]^3 + 454*ex[2]^6*ex[3]^5*ex[4]^5*ex[6]^3 + 
    386*ex[2]^7*ex[3]^5*ex[4]^5*ex[6]^3 + 254*ex[2]^8*ex[3]^5*ex[4]^5*
     ex[6]^3 + 24*ex[2]^9*ex[3]^5*ex[4]^5*ex[6]^3 + 
    39*ex[2]^4*ex[3]^6*ex[4]^5*ex[6]^3 + 136*ex[2]^5*ex[3]^6*ex[4]^5*
     ex[6]^3 + 132*ex[2]^6*ex[3]^6*ex[4]^5*ex[6]^3 - 
    28*ex[2]^7*ex[3]^6*ex[4]^5*ex[6]^3 - 101*ex[2]^8*ex[3]^6*ex[4]^5*
     ex[6]^3 - 36*ex[2]^9*ex[3]^6*ex[4]^5*ex[6]^3 + 
    2*ex[2]^10*ex[3]^6*ex[4]^5*ex[6]^3 - 52*ex[2]^3*ex[3]*ex[4]^6*ex[6]^3 - 
    8*ex[2]^4*ex[3]*ex[4]^6*ex[6]^3 - 312*ex[2]^3*ex[3]^2*ex[4]^6*ex[6]^3 - 
    120*ex[2]^4*ex[3]^2*ex[4]^6*ex[6]^3 + 12*ex[2]^5*ex[3]^2*ex[4]^6*
     ex[6]^3 - 484*ex[2]^3*ex[3]^3*ex[4]^6*ex[6]^3 - 
    452*ex[2]^4*ex[3]^3*ex[4]^6*ex[6]^3 - 164*ex[2]^5*ex[3]^3*ex[4]^6*
     ex[6]^3 - 28*ex[2]^6*ex[3]^3*ex[4]^6*ex[6]^3 - 
    244*ex[2]^3*ex[3]^4*ex[4]^6*ex[6]^3 - 588*ex[2]^4*ex[3]^4*ex[4]^6*
     ex[6]^3 - 448*ex[2]^5*ex[3]^4*ex[4]^6*ex[6]^3 - 
    84*ex[2]^6*ex[3]^4*ex[4]^6*ex[6]^3 - 24*ex[2]^3*ex[3]^5*ex[4]^6*ex[6]^3 - 
    68*ex[2]^4*ex[3]^5*ex[4]^6*ex[6]^3 - 84*ex[2]^5*ex[3]^5*ex[4]^6*ex[6]^3 - 
    84*ex[2]^6*ex[3]^5*ex[4]^6*ex[6]^3 - 48*ex[2]^7*ex[3]^5*ex[4]^6*ex[6]^3 - 
    4*ex[2]^8*ex[3]^5*ex[4]^6*ex[6]^3 - 4*ex[2]^3*ex[3]^6*ex[4]^6*ex[6]^3 - 
    12*ex[2]^4*ex[3]^6*ex[4]^6*ex[6]^3 - 4*ex[2]^5*ex[3]^6*ex[4]^6*ex[6]^3 + 
    20*ex[2]^6*ex[3]^6*ex[4]^6*ex[6]^3 + 24*ex[2]^7*ex[3]^6*ex[4]^6*ex[6]^3 + 
    8*ex[2]^8*ex[3]^6*ex[4]^6*ex[6]^3 - 77*ex[2]^9*ex[3]^3*ex[6]^4 - 
    8*ex[2]^10*ex[3]^3*ex[6]^4 + ex[2]^11*ex[3]^3*ex[6]^4 + 
    37*ex[2]^9*ex[3]^4*ex[6]^4 - 75*ex[2]^10*ex[3]^4*ex[6]^4 - 
    59*ex[2]^11*ex[3]^4*ex[6]^4 + ex[2]^12*ex[3]^4*ex[6]^4 + 
    39*ex[2]^9*ex[3]^5*ex[6]^4 + 76*ex[2]^10*ex[3]^5*ex[6]^4 + 
    25*ex[2]^11*ex[3]^5*ex[6]^4 - 14*ex[2]^12*ex[3]^5*ex[6]^4 - 
    2*ex[2]^13*ex[3]^5*ex[6]^4 + ex[2]^9*ex[3]^6*ex[6]^4 + 
    3*ex[2]^10*ex[3]^6*ex[6]^4 + ex[2]^11*ex[3]^6*ex[6]^4 - 
    5*ex[2]^12*ex[3]^6*ex[6]^4 - 6*ex[2]^13*ex[3]^6*ex[6]^4 - 
    2*ex[2]^14*ex[3]^6*ex[6]^4 + 77*ex[2]^8*ex[3]^2*ex[4]*ex[6]^4 + 
    2*ex[2]^9*ex[3]^2*ex[4]*ex[6]^4 + 52*ex[2]^8*ex[3]^3*ex[4]*ex[6]^4 - 
    7*ex[2]^9*ex[3]^3*ex[4]*ex[6]^4 + 24*ex[2]^10*ex[3]^3*ex[4]*ex[6]^4 - 
    242*ex[2]^8*ex[3]^4*ex[4]*ex[6]^4 + 151*ex[2]^9*ex[3]^4*ex[4]*ex[6]^4 + 
    118*ex[2]^10*ex[3]^4*ex[4]*ex[6]^4 - 24*ex[2]^11*ex[3]^4*ex[4]*ex[6]^4 - 
    166*ex[2]^8*ex[3]^5*ex[4]*ex[6]^4 - 312*ex[2]^9*ex[3]^5*ex[4]*ex[6]^4 - 
    78*ex[2]^10*ex[3]^5*ex[4]*ex[6]^4 + 72*ex[2]^11*ex[3]^5*ex[4]*ex[6]^4 + 
    4*ex[2]^12*ex[3]^5*ex[4]*ex[6]^4 - 5*ex[2]^8*ex[3]^6*ex[4]*ex[6]^4 - 
    15*ex[2]^9*ex[3]^6*ex[4]*ex[6]^4 - 5*ex[2]^10*ex[3]^6*ex[4]*ex[6]^4 + 
    25*ex[2]^11*ex[3]^6*ex[4]*ex[6]^4 + 30*ex[2]^12*ex[3]^6*ex[4]*ex[6]^4 + 
    10*ex[2]^13*ex[3]^6*ex[4]*ex[6]^4 - 3*ex[2]^7*ex[3]*ex[4]^2*ex[6]^4 - 
    195*ex[2]^7*ex[3]^2*ex[4]^2*ex[6]^4 - 4*ex[2]^8*ex[3]^2*ex[4]^2*ex[6]^4 + 
    487*ex[2]^7*ex[3]^3*ex[4]^2*ex[6]^4 + 128*ex[2]^8*ex[3]^3*ex[4]^2*
     ex[6]^4 - 79*ex[2]^9*ex[3]^3*ex[4]^2*ex[6]^4 + 
    563*ex[2]^7*ex[3]^4*ex[4]^2*ex[6]^4 + 102*ex[2]^8*ex[3]^4*ex[4]^2*
     ex[6]^4 + 71*ex[2]^9*ex[3]^4*ex[4]^2*ex[6]^4 + 
    76*ex[2]^10*ex[3]^4*ex[4]^2*ex[6]^4 + 274*ex[2]^7*ex[3]^5*ex[4]^2*
     ex[6]^4 + 490*ex[2]^8*ex[3]^5*ex[4]^2*ex[6]^4 + 
    64*ex[2]^9*ex[3]^5*ex[4]^2*ex[6]^4 - 152*ex[2]^10*ex[3]^5*ex[4]^2*
     ex[6]^4 + 10*ex[2]^7*ex[3]^6*ex[4]^2*ex[6]^4 + 
    30*ex[2]^8*ex[3]^6*ex[4]^2*ex[6]^4 + 10*ex[2]^9*ex[3]^6*ex[4]^2*ex[6]^4 - 
    50*ex[2]^10*ex[3]^6*ex[4]^2*ex[6]^4 - 60*ex[2]^11*ex[3]^6*ex[4]^2*
     ex[6]^4 - 20*ex[2]^12*ex[3]^6*ex[4]^2*ex[6]^4 + 
    18*ex[2]^6*ex[3]*ex[4]^3*ex[6]^4 + 85*ex[2]^6*ex[3]^2*ex[4]^3*ex[6]^4 - 
    ex[2]^7*ex[3]^2*ex[4]^3*ex[6]^4 - 986*ex[2]^6*ex[3]^3*ex[4]^3*ex[6]^4 - 
    271*ex[2]^7*ex[3]^3*ex[4]^3*ex[6]^4 + 88*ex[2]^8*ex[3]^3*ex[4]^3*
     ex[6]^4 - 607*ex[2]^6*ex[3]^4*ex[4]^3*ex[6]^4 - 
    458*ex[2]^7*ex[3]^4*ex[4]^3*ex[6]^4 - 331*ex[2]^8*ex[3]^4*ex[4]^3*
     ex[6]^4 - 93*ex[2]^9*ex[3]^4*ex[4]^3*ex[6]^4 - 
    216*ex[2]^6*ex[3]^5*ex[4]^3*ex[6]^4 - 358*ex[2]^7*ex[3]^5*ex[4]^3*
     ex[6]^4 + 26*ex[2]^8*ex[3]^5*ex[4]^3*ex[6]^4 + 
    164*ex[2]^9*ex[3]^5*ex[4]^3*ex[6]^4 - 4*ex[2]^10*ex[3]^5*ex[4]^3*
     ex[6]^4 - 10*ex[2]^6*ex[3]^6*ex[4]^3*ex[6]^4 - 
    30*ex[2]^7*ex[3]^6*ex[4]^3*ex[6]^4 - 10*ex[2]^8*ex[3]^6*ex[4]^3*ex[6]^4 + 
    50*ex[2]^9*ex[3]^6*ex[4]^3*ex[6]^4 + 60*ex[2]^10*ex[3]^6*ex[4]^3*
     ex[6]^4 + 20*ex[2]^11*ex[3]^6*ex[4]^3*ex[6]^4 - 
    19*ex[2]^5*ex[3]*ex[4]^4*ex[6]^4 + 99*ex[2]^5*ex[3]^2*ex[4]^4*ex[6]^4 + 
    24*ex[2]^6*ex[3]^2*ex[4]^4*ex[6]^4 + 688*ex[2]^5*ex[3]^3*ex[4]^4*
     ex[6]^4 + 222*ex[2]^6*ex[3]^3*ex[4]^4*ex[6]^4 - 
    42*ex[2]^7*ex[3]^3*ex[4]^4*ex[6]^4 + 308*ex[2]^5*ex[3]^4*ex[4]^4*
     ex[6]^4 + 381*ex[2]^6*ex[3]^4*ex[4]^4*ex[6]^4 + 
    272*ex[2]^7*ex[3]^4*ex[4]^4*ex[6]^4 + 49*ex[2]^8*ex[3]^4*ex[4]^4*
     ex[6]^4 + 79*ex[2]^5*ex[3]^5*ex[4]^4*ex[6]^4 + 
    114*ex[2]^6*ex[3]^5*ex[4]^4*ex[6]^4 - 57*ex[2]^7*ex[3]^5*ex[4]^4*
     ex[6]^4 - 90*ex[2]^8*ex[3]^5*ex[4]^4*ex[6]^4 + 
    2*ex[2]^9*ex[3]^5*ex[4]^4*ex[6]^4 + 5*ex[2]^5*ex[3]^6*ex[4]^4*ex[6]^4 + 
    15*ex[2]^6*ex[3]^6*ex[4]^4*ex[6]^4 + 5*ex[2]^7*ex[3]^6*ex[4]^4*ex[6]^4 - 
    25*ex[2]^8*ex[3]^6*ex[4]^4*ex[6]^4 - 30*ex[2]^9*ex[3]^6*ex[4]^4*ex[6]^4 - 
    10*ex[2]^10*ex[3]^6*ex[4]^4*ex[6]^4 - 66*ex[2]^4*ex[3]^2*ex[4]^5*
     ex[6]^4 - 18*ex[2]^5*ex[3]^2*ex[4]^5*ex[6]^4 - 
    164*ex[2]^4*ex[3]^3*ex[4]^5*ex[6]^4 - 64*ex[2]^5*ex[3]^3*ex[4]^5*
     ex[6]^4 + 8*ex[2]^6*ex[3]^3*ex[4]^5*ex[6]^4 - 
    59*ex[2]^4*ex[3]^4*ex[4]^5*ex[6]^4 - 101*ex[2]^5*ex[3]^4*ex[4]^5*
     ex[6]^4 - 71*ex[2]^6*ex[3]^4*ex[4]^5*ex[6]^4 - 
    9*ex[2]^7*ex[3]^4*ex[4]^5*ex[6]^4 - 10*ex[2]^4*ex[3]^5*ex[4]^5*ex[6]^4 - 
    10*ex[2]^5*ex[3]^5*ex[4]^5*ex[6]^4 + 20*ex[2]^6*ex[3]^5*ex[4]^5*ex[6]^4 + 
    20*ex[2]^7*ex[3]^5*ex[4]^5*ex[6]^4 - ex[2]^4*ex[3]^6*ex[4]^5*ex[6]^4 - 
    3*ex[2]^5*ex[3]^6*ex[4]^5*ex[6]^4 - ex[2]^6*ex[3]^6*ex[4]^5*ex[6]^4 + 
    5*ex[2]^7*ex[3]^6*ex[4]^5*ex[6]^4 + 6*ex[2]^8*ex[3]^6*ex[4]^5*ex[6]^4 + 
    2*ex[2]^9*ex[3]^6*ex[4]^5*ex[6]^4 + 21*ex[2]^9*ex[3]^3*ex[6]^5 + 
    2*ex[2]^10*ex[3]^3*ex[6]^5 - 19*ex[2]^9*ex[3]^4*ex[6]^5 + 
    5*ex[2]^10*ex[3]^4*ex[6]^5 + 6*ex[2]^11*ex[3]^4*ex[6]^5 - 
    2*ex[2]^9*ex[3]^5*ex[6]^5 - 2*ex[2]^10*ex[3]^5*ex[6]^5 + 
    4*ex[2]^11*ex[3]^5*ex[6]^5 + 4*ex[2]^12*ex[3]^5*ex[6]^5 - 
    15*ex[2]^8*ex[3]^2*ex[4]*ex[6]^5 - 16*ex[2]^8*ex[3]^3*ex[4]*ex[6]^5 + 
    2*ex[2]^9*ex[3]^3*ex[4]*ex[6]^5 + 63*ex[2]^8*ex[3]^4*ex[4]*ex[6]^5 - 
    22*ex[2]^9*ex[3]^4*ex[4]*ex[6]^5 - 19*ex[2]^10*ex[3]^4*ex[4]*ex[6]^5 + 
    8*ex[2]^8*ex[3]^5*ex[4]*ex[6]^5 + 8*ex[2]^9*ex[3]^5*ex[4]*ex[6]^5 - 
    16*ex[2]^10*ex[3]^5*ex[4]*ex[6]^5 - 16*ex[2]^11*ex[3]^5*ex[4]*ex[6]^5 + 
    26*ex[2]^7*ex[3]^2*ex[4]^2*ex[6]^5 - 59*ex[2]^7*ex[3]^3*ex[4]^2*ex[6]^5 - 
    18*ex[2]^8*ex[3]^3*ex[4]^2*ex[6]^5 - 75*ex[2]^7*ex[3]^4*ex[4]^2*ex[6]^5 + 
    35*ex[2]^8*ex[3]^4*ex[4]^2*ex[6]^5 + 22*ex[2]^9*ex[3]^4*ex[4]^2*ex[6]^5 - 
    12*ex[2]^7*ex[3]^5*ex[4]^2*ex[6]^5 - 12*ex[2]^8*ex[3]^5*ex[4]^2*ex[6]^5 + 
    24*ex[2]^9*ex[3]^5*ex[4]^2*ex[6]^5 + 24*ex[2]^10*ex[3]^5*ex[4]^2*
     ex[6]^5 - 11*ex[2]^6*ex[3]^2*ex[4]^3*ex[6]^5 + 
    82*ex[2]^6*ex[3]^3*ex[4]^3*ex[6]^5 + 22*ex[2]^7*ex[3]^3*ex[4]^3*ex[6]^5 + 
    37*ex[2]^6*ex[3]^4*ex[4]^3*ex[6]^5 - 24*ex[2]^7*ex[3]^4*ex[4]^3*ex[6]^5 - 
    11*ex[2]^8*ex[3]^4*ex[4]^3*ex[6]^5 + 8*ex[2]^6*ex[3]^5*ex[4]^3*ex[6]^5 + 
    8*ex[2]^7*ex[3]^5*ex[4]^3*ex[6]^5 - 16*ex[2]^8*ex[3]^5*ex[4]^3*ex[6]^5 - 
    16*ex[2]^9*ex[3]^5*ex[4]^3*ex[6]^5 - 28*ex[2]^5*ex[3]^3*ex[4]^4*ex[6]^5 - 
    8*ex[2]^6*ex[3]^3*ex[4]^4*ex[6]^5 - 6*ex[2]^5*ex[3]^4*ex[4]^4*ex[6]^5 + 
    6*ex[2]^6*ex[3]^4*ex[4]^4*ex[6]^5 + 2*ex[2]^7*ex[3]^4*ex[4]^4*ex[6]^5 - 
    2*ex[2]^5*ex[3]^5*ex[4]^4*ex[6]^5 - 2*ex[2]^6*ex[3]^5*ex[4]^4*ex[6]^5 + 
    4*ex[2]^7*ex[3]^5*ex[4]^4*ex[6]^5 + 4*ex[2]^8*ex[3]^5*ex[4]^4*ex[6]^5 - 
    ex[2]^9*ex[3]^3*ex[6]^6 + ex[2]^9*ex[3]^4*ex[6]^6 - 
    ex[2]^10*ex[3]^4*ex[6]^6 + 2*ex[2]^8*ex[3]^3*ex[4]*ex[6]^6 - 
    3*ex[2]^8*ex[3]^4*ex[4]*ex[6]^6 + 3*ex[2]^9*ex[3]^4*ex[4]*ex[6]^6 - 
    ex[2]^7*ex[3]^3*ex[4]^2*ex[6]^6 + 3*ex[2]^7*ex[3]^4*ex[4]^2*ex[6]^6 - 
    3*ex[2]^8*ex[3]^4*ex[4]^2*ex[6]^6 - ex[2]^6*ex[3]^4*ex[4]^3*ex[6]^6 + 
    ex[2]^7*ex[3]^4*ex[4]^3*ex[6]^6, 
  y[109] -> 11*ex[2]^6*ex[3]^4 + 11*ex[2]^7*ex[3]^4 - 
    26*ex[2]^4*ex[3]^3*ex[4] - 58*ex[2]^5*ex[3]^3*ex[4] - 
    63*ex[2]^6*ex[3]^3*ex[4] - 6*ex[2]^7*ex[3]^3*ex[4] - 
    66*ex[2]^5*ex[3]^4*ex[4] - 55*ex[2]^6*ex[3]^4*ex[4] + 
    11*ex[2]^7*ex[3]^4*ex[4] + 17*ex[2]^2*ex[3]^2*ex[4]^2 + 
    83*ex[2]^3*ex[3]^2*ex[4]^2 + 145*ex[2]^4*ex[3]^2*ex[4]^2 + 
    54*ex[2]^5*ex[3]^2*ex[4]^2 + 104*ex[2]^3*ex[3]^3*ex[4]^2 + 
    231*ex[2]^4*ex[3]^3*ex[4]^2 + 250*ex[2]^5*ex[3]^3*ex[4]^2 - 
    30*ex[2]^6*ex[3]^3*ex[4]^2 - 3*ex[2]^7*ex[3]^3*ex[4]^2 + 
    165*ex[2]^4*ex[3]^4*ex[4]^2 + 99*ex[2]^5*ex[3]^4*ex[4]^2 - 
    66*ex[2]^6*ex[3]^4*ex[4]^2 - 34*ex[2]*ex[3]*ex[4]^3 - 
    99*ex[2]^2*ex[3]*ex[4]^3 - 90*ex[2]^3*ex[3]*ex[4]^3 - 
    34*ex[2]*ex[3]^2*ex[4]^3 - 204*ex[2]^2*ex[3]^2*ex[4]^3 - 
    356*ex[2]^3*ex[3]^2*ex[4]^3 - 66*ex[2]^4*ex[3]^2*ex[4]^3 + 
    45*ex[2]^5*ex[3]^2*ex[4]^3 - 156*ex[2]^2*ex[3]^3*ex[4]^3 - 
    344*ex[2]^3*ex[3]^3*ex[4]^3 - 348*ex[2]^4*ex[3]^3*ex[4]^3 + 
    227*ex[2]^5*ex[3]^3*ex[4]^3 + 12*ex[2]^6*ex[3]^3*ex[4]^3 - 
    220*ex[2]^3*ex[3]^4*ex[4]^3 - 55*ex[2]^4*ex[3]^4*ex[4]^3 + 
    165*ex[2]^5*ex[3]^4*ex[4]^3 + 17*ex[4]^4 + 42*ex[2]*ex[4]^4 + 
    34*ex[3]*ex[4]^4 + 97*ex[2]*ex[3]*ex[4]^4 + 82*ex[2]^2*ex[3]*ex[4]^4 - 
    81*ex[2]^3*ex[3]*ex[4]^4 + 17*ex[3]^2*ex[4]^4 + 
    159*ex[2]*ex[3]^2*ex[4]^4 + 242*ex[2]^2*ex[3]^2*ex[4]^4 - 
    116*ex[2]^3*ex[3]^2*ex[4]^4 - 166*ex[2]^4*ex[3]^2*ex[4]^4 + 
    104*ex[2]*ex[3]^3*ex[4]^4 + 226*ex[2]^2*ex[3]^3*ex[4]^4 + 
    152*ex[2]^3*ex[3]^3*ex[4]^4 - 488*ex[2]^4*ex[3]^3*ex[4]^4 - 
    18*ex[2]^5*ex[3]^3*ex[4]^4 + 165*ex[2]^2*ex[3]^4*ex[4]^4 - 
    55*ex[2]^3*ex[3]^4*ex[4]^4 - 220*ex[2]^4*ex[3]^4*ex[4]^4 + 14*ex[4]^5 + 
    39*ex[2]*ex[4]^5 + 2*ex[3]*ex[4]^5 + 31*ex[2]*ex[3]*ex[4]^5 + 
    154*ex[2]^2*ex[3]*ex[4]^5 - 38*ex[3]^2*ex[4]^5 + 
    4*ex[2]*ex[3]^2*ex[4]^5 + 225*ex[2]^2*ex[3]^2*ex[4]^5 + 
    233*ex[2]^3*ex[3]^2*ex[4]^5 - 26*ex[3]^3*ex[4]^5 - 
    54*ex[2]*ex[3]^3*ex[4]^5 + 77*ex[2]^2*ex[3]^3*ex[4]^5 + 
    492*ex[2]^3*ex[3]^3*ex[4]^5 + 12*ex[2]^4*ex[3]^3*ex[4]^5 - 
    66*ex[2]*ex[3]^4*ex[4]^5 + 99*ex[2]^2*ex[3]^4*ex[4]^5 + 
    165*ex[2]^3*ex[3]^4*ex[4]^5 - 23*ex[3]*ex[4]^6 - 73*ex[2]*ex[3]*ex[4]^6 - 
    35*ex[3]^2*ex[4]^6 - 108*ex[2]*ex[3]^2*ex[4]^6 - 
    148*ex[2]^2*ex[3]^2*ex[4]^6 - ex[3]^3*ex[4]^6 - 
    90*ex[2]*ex[3]^3*ex[4]^6 - 242*ex[2]^2*ex[3]^3*ex[4]^6 - 
    3*ex[2]^3*ex[3]^3*ex[4]^6 + 11*ex[3]^4*ex[4]^6 - 
    55*ex[2]*ex[3]^4*ex[4]^6 - 66*ex[2]^2*ex[3]^4*ex[4]^6 + 
    11*ex[3]^2*ex[4]^7 + 36*ex[2]*ex[3]^2*ex[4]^7 + 22*ex[3]^3*ex[4]^7 + 
    47*ex[2]*ex[3]^3*ex[4]^7 + 11*ex[3]^4*ex[4]^7 + 
    11*ex[2]*ex[3]^4*ex[4]^7 + 22*ex[2]^5*ex[3]^4*ex[6] + 
    11*ex[2]^6*ex[3]^4*ex[6] - 11*ex[2]^7*ex[3]^4*ex[6] - 
    26*ex[2]^3*ex[3]^3*ex[4]*ex[6] - 57*ex[2]^4*ex[3]^3*ex[4]*ex[6] - 
    61*ex[2]^5*ex[3]^3*ex[4]*ex[6] + 48*ex[2]^6*ex[3]^3*ex[4]*ex[6] + 
    3*ex[2]^7*ex[3]^3*ex[4]*ex[6] - 110*ex[2]^4*ex[3]^4*ex[4]*ex[6] - 
    22*ex[2]^5*ex[3]^4*ex[4]*ex[6] + 88*ex[2]^6*ex[3]^4*ex[4]*ex[6] + 
    38*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 66*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] - 
    42*ex[2]^4*ex[3]^2*ex[4]^2*ex[6] - 45*ex[2]^5*ex[3]^2*ex[4]^2*ex[6] + 
    78*ex[2]^2*ex[3]^3*ex[4]^2*ex[6] + 169*ex[2]^3*ex[3]^3*ex[4]^2*ex[6] + 
    135*ex[2]^4*ex[3]^3*ex[4]^2*ex[6] - 346*ex[2]^5*ex[3]^3*ex[4]^2*ex[6] - 
    15*ex[2]^6*ex[3]^3*ex[4]^2*ex[6] + 220*ex[2]^3*ex[3]^4*ex[4]^2*ex[6] - 
    55*ex[2]^4*ex[3]^4*ex[4]^2*ex[6] - 275*ex[2]^5*ex[3]^4*ex[4]^2*ex[6] + 
    2*ex[2]*ex[3]*ex[4]^3*ex[6] + 8*ex[2]^2*ex[3]*ex[4]^3*ex[6] + 
    81*ex[2]^3*ex[3]*ex[4]^3*ex[6] - 76*ex[2]*ex[3]^2*ex[4]^3*ex[6] - 
    62*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] + 256*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] + 
    242*ex[2]^4*ex[3]^2*ex[4]^3*ex[6] - 78*ex[2]*ex[3]^3*ex[4]^3*ex[6] - 
    165*ex[2]^2*ex[3]^3*ex[4]^3*ex[6] + 27*ex[2]^3*ex[3]^3*ex[4]^3*ex[6] + 
    891*ex[2]^4*ex[3]^3*ex[4]^3*ex[6] + 27*ex[2]^5*ex[3]^3*ex[4]^3*ex[6] - 
    220*ex[2]^2*ex[3]^4*ex[4]^3*ex[6] + 220*ex[2]^3*ex[3]^4*ex[4]^3*ex[6] + 
    440*ex[2]^4*ex[3]^4*ex[4]^3*ex[6] - 14*ex[4]^4*ex[6] - 
    39*ex[2]*ex[4]^4*ex[6] - 2*ex[3]*ex[4]^4*ex[6] - 
    54*ex[2]*ex[3]*ex[4]^4*ex[6] - 227*ex[2]^2*ex[3]*ex[4]^4*ex[6] + 
    38*ex[3]^2*ex[4]^4*ex[6] - 74*ex[2]*ex[3]^2*ex[4]^4*ex[6] - 
    419*ex[2]^2*ex[3]^2*ex[4]^4*ex[6] - 457*ex[2]^3*ex[3]^2*ex[4]^4*ex[6] + 
    26*ex[3]^3*ex[4]^4*ex[6] + 51*ex[2]*ex[3]^3*ex[4]^4*ex[6] - 
    281*ex[2]^2*ex[3]^3*ex[4]^4*ex[6] - 1077*ex[2]^3*ex[3]^3*ex[4]^4*ex[6] - 
    21*ex[2]^4*ex[3]^3*ex[4]^4*ex[6] + 110*ex[2]*ex[3]^4*ex[4]^4*ex[6] - 
    275*ex[2]^2*ex[3]^4*ex[4]^4*ex[6] - 385*ex[2]^3*ex[3]^4*ex[4]^4*ex[6] + 
    46*ex[3]*ex[4]^5*ex[6] + 146*ex[2]*ex[3]*ex[4]^5*ex[6] + 
    70*ex[3]^2*ex[4]^5*ex[6] + 238*ex[2]*ex[3]^2*ex[4]^5*ex[6] + 
    368*ex[2]^2*ex[3]^2*ex[4]^5*ex[6] + 2*ex[3]^3*ex[4]^5*ex[6] + 
    246*ex[2]*ex[3]^3*ex[4]^5*ex[6] + 625*ex[2]^2*ex[3]^3*ex[4]^5*ex[6] + 
    6*ex[2]^3*ex[3]^3*ex[4]^5*ex[6] - 22*ex[3]^4*ex[4]^5*ex[6] + 
    154*ex[2]*ex[3]^4*ex[4]^5*ex[6] + 176*ex[2]^2*ex[3]^4*ex[4]^5*ex[6] - 
    33*ex[3]^2*ex[4]^6*ex[6] - 108*ex[2]*ex[3]^2*ex[4]^6*ex[6] - 
    66*ex[3]^3*ex[4]^6*ex[6] - 141*ex[2]*ex[3]^3*ex[4]^6*ex[6] - 
    33*ex[3]^4*ex[4]^6*ex[6] - 33*ex[2]*ex[3]^4*ex[4]^6*ex[6] + 
    11*ex[2]^4*ex[3]^4*ex[6]^2 - 11*ex[2]^5*ex[3]^4*ex[6]^2 - 
    22*ex[2]^6*ex[3]^4*ex[6]^2 + ex[2]^3*ex[3]^3*ex[4]*ex[6]^2 + 
    24*ex[2]^4*ex[3]^3*ex[4]*ex[6]^2 + 101*ex[2]^5*ex[3]^3*ex[4]*ex[6]^2 + 
    3*ex[2]^6*ex[3]^3*ex[4]*ex[6]^2 - 44*ex[2]^3*ex[3]^4*ex[4]*ex[6]^2 + 
    77*ex[2]^4*ex[3]^4*ex[4]*ex[6]^2 + 121*ex[2]^5*ex[3]^4*ex[4]*ex[6]^2 - 
    35*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2 - 86*ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^2 - 
    76*ex[2]^4*ex[3]^2*ex[4]^2*ex[6]^2 - 3*ex[2]^2*ex[3]^3*ex[4]^2*ex[6]^2 - 
    138*ex[2]^3*ex[3]^3*ex[4]^2*ex[6]^2 - 444*ex[2]^4*ex[3]^3*ex[4]^2*
     ex[6]^2 - 9*ex[2]^5*ex[3]^3*ex[4]^2*ex[6]^2 + 
    66*ex[2]^2*ex[3]^4*ex[4]^2*ex[6]^2 - 198*ex[2]^3*ex[3]^4*ex[4]^2*
     ex[6]^2 - 264*ex[2]^4*ex[3]^4*ex[4]^2*ex[6]^2 + 
    23*ex[2]*ex[3]*ex[4]^3*ex[6]^2 + 73*ex[2]^2*ex[3]*ex[4]^3*ex[6]^2 + 
    70*ex[2]*ex[3]^2*ex[4]^3*ex[6]^2 + 205*ex[2]^2*ex[3]^2*ex[4]^3*ex[6]^2 + 
    260*ex[2]^3*ex[3]^2*ex[4]^3*ex[6]^2 + 3*ex[2]*ex[3]^3*ex[4]^3*ex[6]^2 + 
    270*ex[2]^2*ex[3]^3*ex[4]^3*ex[6]^2 + 726*ex[2]^3*ex[3]^3*ex[4]^3*
     ex[6]^2 + 9*ex[2]^4*ex[3]^3*ex[4]^3*ex[6]^2 - 
    44*ex[2]*ex[3]^4*ex[4]^3*ex[6]^2 + 242*ex[2]^2*ex[3]^4*ex[4]^3*ex[6]^2 + 
    286*ex[2]^3*ex[3]^4*ex[4]^3*ex[6]^2 - 23*ex[3]*ex[4]^4*ex[6]^2 - 
    73*ex[2]*ex[3]*ex[4]^4*ex[6]^2 - 35*ex[3]^2*ex[4]^4*ex[6]^2 - 
    152*ex[2]*ex[3]^2*ex[4]^4*ex[6]^2 - 292*ex[2]^2*ex[3]^2*ex[4]^4*ex[6]^2 - 
    ex[3]^3*ex[4]^4*ex[6]^2 - 222*ex[2]*ex[3]^3*ex[4]^4*ex[6]^2 - 
    524*ex[2]^2*ex[3]^3*ex[4]^4*ex[6]^2 - 3*ex[2]^3*ex[3]^3*ex[4]^4*ex[6]^2 + 
    11*ex[3]^4*ex[4]^4*ex[6]^2 - 143*ex[2]*ex[3]^4*ex[4]^4*ex[6]^2 - 
    154*ex[2]^2*ex[3]^4*ex[4]^4*ex[6]^2 + 33*ex[3]^2*ex[4]^5*ex[6]^2 + 
    108*ex[2]*ex[3]^2*ex[4]^5*ex[6]^2 + 66*ex[3]^3*ex[4]^5*ex[6]^2 + 
    141*ex[2]*ex[3]^3*ex[4]^5*ex[6]^2 + 33*ex[3]^4*ex[4]^5*ex[6]^2 + 
    33*ex[2]*ex[3]^4*ex[4]^5*ex[6]^2 - 11*ex[2]^4*ex[3]^4*ex[6]^3 - 
    11*ex[2]^5*ex[3]^4*ex[6]^3 + 22*ex[2]^3*ex[3]^3*ex[4]*ex[6]^3 + 
    47*ex[2]^4*ex[3]^3*ex[4]*ex[6]^3 + 44*ex[2]^3*ex[3]^4*ex[4]*ex[6]^3 + 
    44*ex[2]^4*ex[3]^4*ex[4]*ex[6]^3 - 11*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^3 - 
    36*ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^3 - 66*ex[2]^2*ex[3]^3*ex[4]^2*ex[6]^3 - 
    141*ex[2]^3*ex[3]^3*ex[4]^2*ex[6]^3 - 66*ex[2]^2*ex[3]^4*ex[4]^2*
     ex[6]^3 - 66*ex[2]^3*ex[3]^4*ex[4]^2*ex[6]^3 + 
    22*ex[2]*ex[3]^2*ex[4]^3*ex[6]^3 + 72*ex[2]^2*ex[3]^2*ex[4]^3*ex[6]^3 + 
    66*ex[2]*ex[3]^3*ex[4]^3*ex[6]^3 + 141*ex[2]^2*ex[3]^3*ex[4]^3*ex[6]^3 + 
    44*ex[2]*ex[3]^4*ex[4]^3*ex[6]^3 + 44*ex[2]^2*ex[3]^4*ex[4]^3*ex[6]^3 - 
    11*ex[3]^2*ex[4]^4*ex[6]^3 - 36*ex[2]*ex[3]^2*ex[4]^4*ex[6]^3 - 
    22*ex[3]^3*ex[4]^4*ex[6]^3 - 47*ex[2]*ex[3]^3*ex[4]^4*ex[6]^3 - 
    11*ex[3]^4*ex[4]^4*ex[6]^3 - 11*ex[2]*ex[3]^4*ex[4]^4*ex[6]^3, 
  y[110] -> -667*ex[2]^3*ex[3]^2 - 1334*ex[2]^4*ex[3]^2 - 
    667*ex[2]^5*ex[3]^2 + 1334*ex[2]^2*ex[3]*ex[4] + 
    1370*ex[2]^3*ex[3]*ex[4] + 36*ex[2]^4*ex[3]*ex[4] + 
    1316*ex[2]^2*ex[3]^2*ex[4] + 2632*ex[2]^3*ex[3]^2*ex[4] + 
    1316*ex[2]^4*ex[3]^2*ex[4] - 667*ex[2]*ex[4]^2 - 36*ex[2]^2*ex[4]^2 - 
    33*ex[2]^3*ex[4]^2 - 1298*ex[2]*ex[3]*ex[4]^2 - 
    1334*ex[2]^2*ex[3]*ex[4]^2 - 36*ex[2]^3*ex[3]*ex[4]^2 - 
    631*ex[2]*ex[3]^2*ex[4]^2 - 1262*ex[2]^2*ex[3]^2*ex[4]^2 - 
    631*ex[2]^3*ex[3]^2*ex[4]^2 - 18*ex[4]^3 - 36*ex[3]*ex[4]^3 - 
    36*ex[2]*ex[3]*ex[4]^3 - 18*ex[3]^2*ex[4]^3 - 36*ex[2]*ex[3]^2*ex[4]^3 - 
    18*ex[2]^2*ex[3]^2*ex[4]^3, y[111] -> 411*ex[2]^2*ex[3]^2 + 
    822*ex[2]^3*ex[3]^2 + 411*ex[2]^4*ex[3]^2 - 822*ex[2]*ex[3]*ex[4] - 
    1254*ex[2]^2*ex[3]*ex[4] - 432*ex[2]^3*ex[3]*ex[4] - 
    822*ex[2]*ex[3]^2*ex[4] - 1644*ex[2]^2*ex[3]^2*ex[4] - 
    822*ex[2]^3*ex[3]^2*ex[4] + 411*ex[4]^2 + 432*ex[2]*ex[4]^2 + 
    1225*ex[2]^2*ex[4]^2 + 822*ex[3]*ex[4]^2 + 1254*ex[2]*ex[3]*ex[4]^2 + 
    432*ex[2]^2*ex[3]*ex[4]^2 + 411*ex[3]^2*ex[4]^2 + 
    822*ex[2]*ex[3]^2*ex[4]^2 + 411*ex[2]^2*ex[3]^2*ex[4]^2, 
  y[112] -> 2*ex[2]^2 + ex[2]*ex[3] + 2*ex[2]^2*ex[3] + ex[2]^3*ex[3] - 
    2*ex[2]*ex[4] - ex[3]*ex[4] - 2*ex[2]*ex[3]*ex[4] - ex[2]^2*ex[3]*ex[4] + 
    ex[2]*ex[6] - ex[2]^2*ex[6], y[113] -> 689*ex[2]^2*ex[3]^2 + 
    2091*ex[2]^3*ex[3]^2 + 2100*ex[2]^4*ex[3]^2 + 698*ex[2]^5*ex[3]^2 + 
    1378*ex[2]^2*ex[3]^3 + 4158*ex[2]^3*ex[3]^3 + 4191*ex[2]^4*ex[3]^3 + 
    1420*ex[2]^5*ex[3]^3 + 9*ex[2]^6*ex[3]^3 + 689*ex[2]^2*ex[3]^4 + 
    2067*ex[2]^3*ex[3]^4 + 2067*ex[2]^4*ex[3]^4 + 689*ex[2]^5*ex[3]^4 - 
    1378*ex[2]*ex[3]*ex[4] - 2789*ex[2]^2*ex[3]*ex[4] - 
    1402*ex[2]^3*ex[3]*ex[4] - 4134*ex[2]*ex[3]^2*ex[4] - 
    9712*ex[2]^2*ex[3]^2*ex[4] - 6989*ex[2]^3*ex[3]^2*ex[4] - 
    1411*ex[2]^4*ex[3]^2*ex[4] - 4134*ex[2]*ex[3]^3*ex[4] - 
    11057*ex[2]^2*ex[3]^3*ex[4] - 9721*ex[2]^3*ex[3]^3*ex[4] - 
    2807*ex[2]^4*ex[3]^3*ex[4] - 9*ex[2]^5*ex[3]^3*ex[4] - 
    1378*ex[2]*ex[3]^4*ex[4] - 4134*ex[2]^2*ex[3]^4*ex[4] - 
    4134*ex[2]^3*ex[3]^4*ex[4] - 1378*ex[2]^4*ex[3]^4*ex[4] + 689*ex[4]^2 + 
    698*ex[2]*ex[4]^2 + 2756*ex[3]*ex[4]^2 + 4161*ex[2]*ex[3]*ex[4]^2 + 
    1396*ex[2]^2*ex[3]*ex[4]^2 + 4134*ex[3]^2*ex[4]^2 + 
    8295*ex[2]*ex[3]^2*ex[4]^2 + 4859*ex[2]^2*ex[3]^2*ex[4]^2 + 
    698*ex[2]^3*ex[3]^2*ex[4]^2 + 2756*ex[3]^3*ex[4]^2 + 
    6899*ex[2]*ex[3]^3*ex[4]^2 + 5530*ex[2]^2*ex[3]^3*ex[4]^2 + 
    1387*ex[2]^3*ex[3]^3*ex[4]^2 + 689*ex[3]^4*ex[4]^2 + 
    2067*ex[2]*ex[3]^4*ex[4]^2 + 2067*ex[2]^2*ex[3]^4*ex[4]^2 + 
    689*ex[2]^3*ex[3]^4*ex[4]^2, y[114] -> 340*ex[2]^4*ex[3]^2 - 
    331*ex[2]^3*ex[3]*ex[4] - 1369*ex[2]^3*ex[3]^2*ex[4] - 
    9*ex[2]^4*ex[3]^2*ex[4] + 1360*ex[2]^2*ex[3]*ex[4]^2 + 
    9*ex[2]^3*ex[3]*ex[4]^2 + 2067*ex[2]^2*ex[3]^2*ex[4]^2 + 
    27*ex[2]^3*ex[3]^2*ex[4]^2 - 340*ex[2]*ex[4]^3 - 
    1727*ex[2]*ex[3]*ex[4]^3 - 18*ex[2]^2*ex[3]*ex[4]^3 - 
    1387*ex[2]*ex[3]^2*ex[4]^3 - 27*ex[2]^2*ex[3]^2*ex[4]^3 + 349*ex[4]^4 + 
    698*ex[3]*ex[4]^4 + 9*ex[2]*ex[3]*ex[4]^4 + 349*ex[3]^2*ex[4]^4 + 
    9*ex[2]*ex[3]^2*ex[4]^4 - 680*ex[2]^4*ex[3]^2*ex[6] + 
    331*ex[2]^3*ex[3]*ex[4]*ex[6] + 2049*ex[2]^3*ex[3]^2*ex[4]*ex[6] + 
    9*ex[2]^4*ex[3]^2*ex[4]*ex[6] - 1020*ex[2]^2*ex[3]*ex[4]^2*ex[6] - 
    2058*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] - 18*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] + 
    689*ex[2]*ex[3]*ex[4]^3*ex[6] + 689*ex[2]*ex[3]^2*ex[4]^3*ex[6] + 
    9*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] + 340*ex[2]^4*ex[3]^2*ex[6]^2 - 
    680*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 + 340*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2, 
  y[115] -> 3*ex[2]^3*ex[3]^2 + 3*ex[2]^4*ex[3]^2 - 6*ex[2]^2*ex[3]*ex[4] - 
    10*ex[2]^3*ex[3]*ex[4] + 6*ex[2]^4*ex[3]*ex[4] - 
    18*ex[2]^2*ex[3]^2*ex[4] - 18*ex[2]^3*ex[3]^2*ex[4] + 3*ex[2]*ex[4]^2 + 
    7*ex[2]^2*ex[4]^2 + 30*ex[2]*ex[3]*ex[4]^2 + 10*ex[2]^2*ex[3]*ex[4]^2 - 
    18*ex[2]^3*ex[3]*ex[4]^2 + 27*ex[2]*ex[3]^2*ex[4]^2 + 
    27*ex[2]^2*ex[3]^2*ex[4]^2 - 12*ex[4]^3 + 12*ex[2]*ex[4]^3 - 
    24*ex[3]*ex[4]^3 + 12*ex[2]^2*ex[3]*ex[4]^3 - 12*ex[3]^2*ex[4]^3 - 
    12*ex[2]*ex[3]^2*ex[4]^3, y[116] -> -39*ex[2]^2*ex[3]^2 - 
    101*ex[2]^3*ex[3]^2 - 95*ex[2]^4*ex[3]^2 - 33*ex[2]^5*ex[3]^2 - 
    6*ex[2]^2*ex[3]^3 - 2*ex[2]^3*ex[3]^3 + 20*ex[2]^4*ex[3]^3 + 
    22*ex[2]^5*ex[3]^3 + 6*ex[2]^6*ex[3]^3 + 33*ex[2]^2*ex[3]^4 + 
    99*ex[2]^3*ex[3]^4 + 99*ex[2]^4*ex[3]^4 + 33*ex[2]^5*ex[3]^4 + 
    78*ex[2]*ex[3]*ex[4] + 134*ex[2]^2*ex[3]*ex[4] + 62*ex[2]^3*ex[3]*ex[4] + 
    90*ex[2]*ex[3]^2*ex[4] + 214*ex[2]^2*ex[3]^2*ex[4] + 
    180*ex[2]^3*ex[3]^2*ex[4] + 56*ex[2]^4*ex[3]^2*ex[4] - 
    54*ex[2]*ex[3]^3*ex[4] - 118*ex[2]^2*ex[3]^3*ex[4] - 
    80*ex[2]^3*ex[3]^3*ex[4] - 22*ex[2]^4*ex[3]^3*ex[4] - 
    6*ex[2]^5*ex[3]^3*ex[4] - 66*ex[2]*ex[3]^4*ex[4] - 
    198*ex[2]^2*ex[3]^4*ex[4] - 198*ex[2]^3*ex[3]^4*ex[4] - 
    66*ex[2]^4*ex[3]^4*ex[4] - 39*ex[4]^2 - 33*ex[2]*ex[4]^2 - 
    84*ex[3]*ex[4]^2 - 144*ex[2]*ex[3]*ex[4]^2 - 66*ex[2]^2*ex[3]*ex[4]^2 - 
    18*ex[3]^2*ex[4]^2 - 90*ex[2]*ex[3]^2*ex[4]^2 - 
    105*ex[2]^2*ex[3]^2*ex[4]^2 - 33*ex[2]^3*ex[3]^2*ex[4]^2 + 
    60*ex[3]^3*ex[4]^2 + 120*ex[2]*ex[3]^3*ex[4]^2 + 
    60*ex[2]^2*ex[3]^3*ex[4]^2 + 33*ex[3]^4*ex[4]^2 + 
    99*ex[2]*ex[3]^4*ex[4]^2 + 99*ex[2]^2*ex[3]^4*ex[4]^2 + 
    33*ex[2]^3*ex[3]^4*ex[4]^2, y[117] -> 2*ex[2] + 5*ex[2]^2*ex[3] - 
    5*ex[4] - 10*ex[2]*ex[3]*ex[4] + 5*ex[3]*ex[4]^2 + 5*ex[2]*ex[3]*ex[6] - 
    5*ex[3]*ex[4]*ex[6], y[118] -> 2*ex[2]^3*ex[3]^2 + 36*ex[2]^4*ex[3]^2 + 
    31*ex[2]^4*ex[3]^3 - 4*ex[2]*ex[3]*ex[4] - 72*ex[2]^2*ex[3]*ex[4] - 
    66*ex[2]^2*ex[3]^2*ex[4] - 143*ex[2]^3*ex[3]^2*ex[4] - 
    124*ex[2]^3*ex[3]^3*ex[4] + 36*ex[4]^2 + 31*ex[3]*ex[4]^2 + 
    141*ex[2]*ex[3]*ex[4]^2 + 126*ex[2]*ex[3]^2*ex[4]^2 + 
    214*ex[2]^2*ex[3]^2*ex[4]^2 + 186*ex[2]^2*ex[3]^3*ex[4]^2 - 
    72*ex[3]*ex[4]^3 - 62*ex[3]^2*ex[4]^3 - 143*ex[2]*ex[3]^2*ex[4]^3 - 
    124*ex[2]*ex[3]^3*ex[4]^3 + 36*ex[3]^2*ex[4]^4 + 31*ex[3]^3*ex[4]^4 + 
    2*ex[2]^2*ex[3]^2*ex[6] + 71*ex[2]^3*ex[3]^2*ex[6] + 
    62*ex[2]^3*ex[3]^3*ex[6] - 69*ex[2]*ex[3]*ex[4]*ex[6] - 
    64*ex[2]*ex[3]^2*ex[4]*ex[6] - 213*ex[2]^2*ex[3]^2*ex[4]*ex[6] - 
    186*ex[2]^2*ex[3]^3*ex[4]*ex[6] + 72*ex[3]*ex[4]^2*ex[6] + 
    62*ex[3]^2*ex[4]^2*ex[6] + 214*ex[2]*ex[3]^2*ex[4]^2*ex[6] + 
    186*ex[2]*ex[3]^3*ex[4]^2*ex[6] - 72*ex[3]^2*ex[4]^3*ex[6] - 
    62*ex[3]^3*ex[4]^3*ex[6] + 35*ex[2]^2*ex[3]^2*ex[6]^2 + 
    31*ex[2]^2*ex[3]^3*ex[6]^2 - 71*ex[2]*ex[3]^2*ex[4]*ex[6]^2 - 
    62*ex[2]*ex[3]^3*ex[4]*ex[6]^2 + 36*ex[3]^2*ex[4]^2*ex[6]^2 + 
    31*ex[3]^3*ex[4]^2*ex[6]^2, y[119] -> 21*ex[2]^6*ex[3]^4 + 
    21*ex[2]^7*ex[3]^4 - 38*ex[2]^4*ex[3]^3*ex[4] - 
    70*ex[2]^5*ex[3]^3*ex[4] - 14*ex[2]^6*ex[3]^3*ex[4] + 
    6*ex[2]^7*ex[3]^3*ex[4] - 126*ex[2]^5*ex[3]^4*ex[4] - 
    105*ex[2]^6*ex[3]^4*ex[4] + 21*ex[2]^7*ex[3]^4*ex[4] + 
    15*ex[2]^2*ex[3]^2*ex[4]^2 + 77*ex[2]^3*ex[3]^2*ex[4]^2 + 
    41*ex[2]^4*ex[3]^2*ex[4]^2 - 9*ex[2]^5*ex[3]^2*ex[4]^2 + 
    152*ex[2]^3*ex[3]^3*ex[4]^2 + 281*ex[2]^4*ex[3]^3*ex[4]^2 + 
    7*ex[2]^5*ex[3]^3*ex[4]^2 - 47*ex[2]^6*ex[3]^3*ex[4]^2 + 
    3*ex[2]^7*ex[3]^3*ex[4]^2 + 315*ex[2]^4*ex[3]^4*ex[4]^2 + 
    189*ex[2]^5*ex[3]^4*ex[4]^2 - 126*ex[2]^6*ex[3]^4*ex[4]^2 - 
    30*ex[2]*ex[3]*ex[4]^3 - 42*ex[2]^2*ex[3]*ex[4]^3 - 
    30*ex[2]*ex[3]^2*ex[4]^3 - 212*ex[2]^2*ex[3]^2*ex[4]^3 - 
    74*ex[2]^3*ex[3]^2*ex[4]^3 + 72*ex[2]^4*ex[3]^2*ex[4]^3 - 
    228*ex[2]^2*ex[3]^3*ex[4]^3 - 424*ex[2]^3*ex[3]^3*ex[4]^3 + 
    154*ex[2]^4*ex[3]^3*ex[4]^3 + 158*ex[2]^5*ex[3]^3*ex[4]^3 - 
    12*ex[2]^6*ex[3]^3*ex[4]^3 - 420*ex[2]^3*ex[3]^4*ex[4]^3 - 
    105*ex[2]^4*ex[3]^4*ex[4]^3 + 315*ex[2]^5*ex[3]^4*ex[4]^3 + 15*ex[4]^4 + 
    3*ex[2]*ex[4]^4 + 30*ex[3]*ex[4]^4 + 44*ex[2]*ex[3]*ex[4]^4 - 
    43*ex[2]^2*ex[3]*ex[4]^4 - 9*ex[2]^3*ex[3]*ex[4]^4 + 15*ex[3]^2*ex[4]^4 + 
    193*ex[2]*ex[3]^2*ex[4]^4 - 36*ex[2]^2*ex[3]^2*ex[4]^4 - 
    204*ex[2]^3*ex[3]^2*ex[4]^4 - 14*ex[2]^4*ex[3]^2*ex[4]^4 + 
    152*ex[2]*ex[3]^3*ex[4]^4 + 286*ex[2]^2*ex[3]^3*ex[4]^4 - 
    406*ex[2]^3*ex[3]^3*ex[4]^4 - 282*ex[2]^4*ex[3]^3*ex[4]^4 + 
    18*ex[2]^5*ex[3]^3*ex[4]^4 + 315*ex[2]^2*ex[3]^4*ex[4]^4 - 
    105*ex[2]^3*ex[3]^4*ex[4]^4 - 420*ex[2]^4*ex[3]^4*ex[4]^4 + 18*ex[4]^5 + 
    6*ex[2]*ex[4]^5 - 2*ex[3]*ex[4]^5 + 84*ex[2]*ex[3]*ex[4]^5 + 
    26*ex[2]^2*ex[3]*ex[4]^5 - 58*ex[3]^2*ex[4]^5 + 
    130*ex[2]*ex[3]^2*ex[4]^5 + 249*ex[2]^2*ex[3]^2*ex[4]^5 + 
    37*ex[2]^3*ex[3]^2*ex[4]^5 - 38*ex[3]^3*ex[4]^5 - 
    74*ex[2]*ex[3]^3*ex[4]^5 + 434*ex[2]^2*ex[3]^3*ex[4]^5 + 
    278*ex[2]^3*ex[3]^3*ex[4]^5 - 12*ex[2]^4*ex[3]^3*ex[4]^5 - 
    126*ex[2]*ex[3]^4*ex[4]^5 + 189*ex[2]^2*ex[3]^4*ex[4]^5 + 
    315*ex[2]^3*ex[3]^4*ex[4]^5 - 41*ex[3]*ex[4]^6 - 17*ex[2]*ex[3]*ex[4]^6 - 
    61*ex[3]^2*ex[4]^6 - 129*ex[2]*ex[3]^2*ex[4]^6 - 
    32*ex[2]^2*ex[3]^2*ex[4]^6 + ex[3]^3*ex[4]^6 - 
    217*ex[2]*ex[3]^3*ex[4]^6 - 143*ex[2]^2*ex[3]^3*ex[4]^6 + 
    3*ex[2]^3*ex[3]^3*ex[4]^6 + 21*ex[3]^4*ex[4]^6 - 
    105*ex[2]*ex[3]^4*ex[4]^6 - 126*ex[2]^2*ex[3]^4*ex[4]^6 + 
    21*ex[3]^2*ex[4]^7 + 9*ex[2]*ex[3]^2*ex[4]^7 + 42*ex[3]^3*ex[4]^7 + 
    30*ex[2]*ex[3]^3*ex[4]^7 + 21*ex[3]^4*ex[4]^7 + 
    21*ex[2]*ex[3]^4*ex[4]^7 + 42*ex[2]^5*ex[3]^4*ex[6] + 
    21*ex[2]^6*ex[3]^4*ex[6] - 21*ex[2]^7*ex[3]^4*ex[6] - 
    38*ex[2]^3*ex[3]^3*ex[4]*ex[6] - 71*ex[2]^4*ex[3]^3*ex[4]*ex[6] + 
    35*ex[2]^5*ex[3]^3*ex[4]*ex[6] + 29*ex[2]^6*ex[3]^3*ex[4]*ex[6] - 
    3*ex[2]^7*ex[3]^3*ex[4]*ex[6] - 210*ex[2]^4*ex[3]^4*ex[4]*ex[6] - 
    42*ex[2]^5*ex[3]^4*ex[4]*ex[6] + 168*ex[2]^6*ex[3]^4*ex[4]*ex[6] + 
    58*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] - 8*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] - 
    54*ex[2]^4*ex[3]^2*ex[4]^2*ex[6] + 114*ex[2]^2*ex[3]^3*ex[4]^2*ex[6] + 
    215*ex[2]^3*ex[3]^3*ex[4]^2*ex[6] - 287*ex[2]^4*ex[3]^3*ex[4]^2*ex[6] - 
    193*ex[2]^5*ex[3]^3*ex[4]^2*ex[6] + 15*ex[2]^6*ex[3]^3*ex[4]^2*ex[6] + 
    420*ex[2]^3*ex[3]^4*ex[4]^2*ex[6] - 105*ex[2]^4*ex[3]^4*ex[4]^2*ex[6] - 
    525*ex[2]^5*ex[3]^4*ex[4]^2*ex[6] - 2*ex[2]*ex[3]*ex[4]^3*ex[6] + 
    43*ex[2]^2*ex[3]*ex[4]^3*ex[6] + 9*ex[2]^3*ex[3]*ex[4]^3*ex[6] - 
    116*ex[2]*ex[3]^2*ex[4]^3*ex[6] + 138*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] + 
    282*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] + 28*ex[2]^4*ex[3]^2*ex[4]^3*ex[6] - 
    114*ex[2]*ex[3]^3*ex[4]^3*ex[6] - 219*ex[2]^2*ex[3]^3*ex[4]^3*ex[6] + 
    777*ex[2]^3*ex[3]^3*ex[4]^3*ex[6] + 495*ex[2]^4*ex[3]^3*ex[4]^3*ex[6] - 
    27*ex[2]^5*ex[3]^3*ex[4]^3*ex[6] - 420*ex[2]^2*ex[3]^4*ex[4]^3*ex[6] + 
    420*ex[2]^3*ex[3]^4*ex[4]^3*ex[6] + 840*ex[2]^4*ex[3]^4*ex[4]^3*ex[6] - 
    18*ex[4]^4*ex[6] - 6*ex[2]*ex[4]^4*ex[6] + 2*ex[3]*ex[4]^4*ex[6] - 
    125*ex[2]*ex[3]*ex[4]^4*ex[6] - 43*ex[2]^2*ex[3]*ex[4]^4*ex[6] + 
    58*ex[3]^2*ex[4]^4*ex[6] - 252*ex[2]*ex[3]^2*ex[4]^4*ex[6] - 
    465*ex[2]^2*ex[3]^2*ex[4]^4*ex[6] - 83*ex[2]^3*ex[3]^2*ex[4]^4*ex[6] + 
    38*ex[3]^3*ex[4]^4*ex[6] + 77*ex[2]*ex[3]^3*ex[4]^4*ex[6] - 
    959*ex[2]^2*ex[3]^3*ex[4]^4*ex[6] - 617*ex[2]^3*ex[3]^3*ex[4]^4*ex[6] + 
    21*ex[2]^4*ex[3]^3*ex[4]^4*ex[6] + 210*ex[2]*ex[3]^4*ex[4]^4*ex[6] - 
    525*ex[2]^2*ex[3]^4*ex[4]^4*ex[6] - 735*ex[2]^3*ex[3]^4*ex[4]^4*ex[6] + 
    82*ex[3]*ex[4]^5*ex[6] + 34*ex[2]*ex[3]*ex[4]^5*ex[6] + 
    122*ex[3]^2*ex[4]^5*ex[6] + 300*ex[2]*ex[3]^2*ex[4]^5*ex[6] + 
    82*ex[2]^2*ex[3]^2*ex[4]^5*ex[6] - 2*ex[3]^3*ex[4]^5*ex[6] + 
    560*ex[2]*ex[3]^3*ex[4]^5*ex[6] + 376*ex[2]^2*ex[3]^3*ex[4]^5*ex[6] - 
    6*ex[2]^3*ex[3]^3*ex[4]^5*ex[6] - 42*ex[3]^4*ex[4]^5*ex[6] + 
    294*ex[2]*ex[3]^4*ex[4]^5*ex[6] + 336*ex[2]^2*ex[3]^4*ex[4]^5*ex[6] - 
    63*ex[3]^2*ex[4]^6*ex[6] - 27*ex[2]*ex[3]^2*ex[4]^6*ex[6] - 
    126*ex[3]^3*ex[4]^6*ex[6] - 90*ex[2]*ex[3]^3*ex[4]^6*ex[6] - 
    63*ex[3]^4*ex[4]^6*ex[6] - 63*ex[2]*ex[3]^4*ex[4]^6*ex[6] + 
    21*ex[2]^4*ex[3]^4*ex[6]^2 - 21*ex[2]^5*ex[3]^4*ex[6]^2 - 
    42*ex[2]^6*ex[3]^4*ex[6]^2 - ex[2]^3*ex[3]^3*ex[4]*ex[6]^2 + 
    91*ex[2]^4*ex[3]^3*ex[4]*ex[6]^2 + 53*ex[2]^5*ex[3]^3*ex[4]*ex[6]^2 - 
    3*ex[2]^6*ex[3]^3*ex[4]*ex[6]^2 - 84*ex[2]^3*ex[3]^4*ex[4]*ex[6]^2 + 
    147*ex[2]^4*ex[3]^4*ex[4]*ex[6]^2 + 231*ex[2]^5*ex[3]^4*ex[4]*ex[6]^2 - 
    61*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2 - 87*ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^2 - 
    14*ex[2]^4*ex[3]^2*ex[4]^2*ex[6]^2 + 3*ex[2]^2*ex[3]^3*ex[4]^2*ex[6]^2 - 
    399*ex[2]^3*ex[3]^3*ex[4]^2*ex[6]^2 - 249*ex[2]^4*ex[3]^3*ex[4]^2*
     ex[6]^2 + 9*ex[2]^5*ex[3]^3*ex[4]^2*ex[6]^2 + 
    126*ex[2]^2*ex[3]^4*ex[4]^2*ex[6]^2 - 378*ex[2]^3*ex[3]^4*ex[4]^2*
     ex[6]^2 - 504*ex[2]^4*ex[3]^4*ex[4]^2*ex[6]^2 + 
    41*ex[2]*ex[3]*ex[4]^3*ex[6]^2 + 17*ex[2]^2*ex[3]*ex[4]^3*ex[6]^2 + 
    122*ex[2]*ex[3]^2*ex[4]^3*ex[6]^2 + 237*ex[2]^2*ex[3]^2*ex[4]^3*ex[6]^2 + 
    55*ex[2]^3*ex[3]^2*ex[4]^3*ex[6]^2 - 3*ex[2]*ex[3]^3*ex[4]^3*ex[6]^2 + 
    651*ex[2]^2*ex[3]^3*ex[4]^3*ex[6]^2 + 429*ex[2]^3*ex[3]^3*ex[4]^3*
     ex[6]^2 - 9*ex[2]^4*ex[3]^3*ex[4]^3*ex[6]^2 - 
    84*ex[2]*ex[3]^4*ex[4]^3*ex[6]^2 + 462*ex[2]^2*ex[3]^4*ex[4]^3*ex[6]^2 + 
    546*ex[2]^3*ex[3]^4*ex[4]^3*ex[6]^2 - 41*ex[3]*ex[4]^4*ex[6]^2 - 
    17*ex[2]*ex[3]*ex[4]^4*ex[6]^2 - 61*ex[3]^2*ex[4]^4*ex[6]^2 - 
    213*ex[2]*ex[3]^2*ex[4]^4*ex[6]^2 - 68*ex[2]^2*ex[3]^2*ex[4]^4*ex[6]^2 + 
    ex[3]^3*ex[4]^4*ex[6]^2 - 469*ex[2]*ex[3]^3*ex[4]^4*ex[6]^2 - 
    323*ex[2]^2*ex[3]^3*ex[4]^4*ex[6]^2 + 3*ex[2]^3*ex[3]^3*ex[4]^4*ex[6]^2 + 
    21*ex[3]^4*ex[4]^4*ex[6]^2 - 273*ex[2]*ex[3]^4*ex[4]^4*ex[6]^2 - 
    294*ex[2]^2*ex[3]^4*ex[4]^4*ex[6]^2 + 63*ex[3]^2*ex[4]^5*ex[6]^2 + 
    27*ex[2]*ex[3]^2*ex[4]^5*ex[6]^2 + 126*ex[3]^3*ex[4]^5*ex[6]^2 + 
    90*ex[2]*ex[3]^3*ex[4]^5*ex[6]^2 + 63*ex[3]^4*ex[4]^5*ex[6]^2 + 
    63*ex[2]*ex[3]^4*ex[4]^5*ex[6]^2 - 21*ex[2]^4*ex[3]^4*ex[6]^3 - 
    21*ex[2]^5*ex[3]^4*ex[6]^3 + 42*ex[2]^3*ex[3]^3*ex[4]*ex[6]^3 + 
    30*ex[2]^4*ex[3]^3*ex[4]*ex[6]^3 + 84*ex[2]^3*ex[3]^4*ex[4]*ex[6]^3 + 
    84*ex[2]^4*ex[3]^4*ex[4]*ex[6]^3 - 21*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^3 - 
    9*ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^3 - 126*ex[2]^2*ex[3]^3*ex[4]^2*ex[6]^3 - 
    90*ex[2]^3*ex[3]^3*ex[4]^2*ex[6]^3 - 126*ex[2]^2*ex[3]^4*ex[4]^2*
     ex[6]^3 - 126*ex[2]^3*ex[3]^4*ex[4]^2*ex[6]^3 + 
    42*ex[2]*ex[3]^2*ex[4]^3*ex[6]^3 + 18*ex[2]^2*ex[3]^2*ex[4]^3*ex[6]^3 + 
    126*ex[2]*ex[3]^3*ex[4]^3*ex[6]^3 + 90*ex[2]^2*ex[3]^3*ex[4]^3*ex[6]^3 + 
    84*ex[2]*ex[3]^4*ex[4]^3*ex[6]^3 + 84*ex[2]^2*ex[3]^4*ex[4]^3*ex[6]^3 - 
    21*ex[3]^2*ex[4]^4*ex[6]^3 - 9*ex[2]*ex[3]^2*ex[4]^4*ex[6]^3 - 
    42*ex[3]^3*ex[4]^4*ex[6]^3 - 30*ex[2]*ex[3]^3*ex[4]^4*ex[6]^3 - 
    21*ex[3]^4*ex[4]^4*ex[6]^3 - 21*ex[2]*ex[3]^4*ex[4]^4*ex[6]^3, 
  y[120] -> -6*ex[2]^3*ex[3]^2 - 6*ex[2]^4*ex[3]^2 + 12*ex[2]^2*ex[3]*ex[4] + 
    11*ex[2]^3*ex[3]*ex[4] - 3*ex[2]^4*ex[3]*ex[4] + 
    18*ex[2]^2*ex[3]^2*ex[4] + 18*ex[2]^3*ex[3]^2*ex[4] - 6*ex[2]*ex[4]^2 - 
    5*ex[2]^2*ex[4]^2 - 24*ex[2]*ex[3]*ex[4]^2 - 11*ex[2]^2*ex[3]*ex[4]^2 + 
    9*ex[2]^3*ex[3]*ex[4]^2 - 18*ex[2]*ex[3]^2*ex[4]^2 - 
    18*ex[2]^2*ex[3]^2*ex[4]^2 + 6*ex[4]^3 - 6*ex[2]*ex[4]^3 + 
    12*ex[3]*ex[4]^3 - 6*ex[2]^2*ex[3]*ex[4]^3 + 6*ex[3]^2*ex[4]^3 + 
    6*ex[2]*ex[3]^2*ex[4]^3, y[121] -> -39*ex[2]^2*ex[3]^2 - 
    109*ex[2]^3*ex[3]^2 - 106*ex[2]^4*ex[3]^2 - 36*ex[2]^5*ex[3]^2 - 
    42*ex[2]^2*ex[3]^3 - 118*ex[2]^3*ex[3]^3 - 107*ex[2]^4*ex[3]^3 - 
    28*ex[2]^5*ex[3]^3 + 3*ex[2]^6*ex[3]^3 - 3*ex[2]^2*ex[3]^4 - 
    9*ex[2]^3*ex[3]^4 - 9*ex[2]^4*ex[3]^4 - 3*ex[2]^5*ex[3]^4 + 
    78*ex[2]*ex[3]*ex[4] + 145*ex[2]^2*ex[3]*ex[4] + 70*ex[2]^3*ex[3]*ex[4] + 
    162*ex[2]*ex[3]^2*ex[4] + 380*ex[2]^2*ex[3]^2*ex[4] + 
    285*ex[2]^3*ex[3]^2*ex[4] + 67*ex[2]^4*ex[3]^2*ex[4] + 
    90*ex[2]*ex[3]^3*ex[4] + 253*ex[2]^2*ex[3]^3*ex[4] + 
    233*ex[2]^3*ex[3]^3*ex[4] + 67*ex[2]^4*ex[3]^3*ex[4] - 
    3*ex[2]^5*ex[3]^3*ex[4] + 6*ex[2]*ex[3]^4*ex[4] + 
    18*ex[2]^2*ex[3]^4*ex[4] + 18*ex[2]^3*ex[3]^4*ex[4] + 
    6*ex[2]^4*ex[3]^4*ex[4] - 39*ex[4]^2 - 36*ex[2]*ex[4]^2 - 
    120*ex[3]*ex[4]^2 - 189*ex[2]*ex[3]*ex[4]^2 - 72*ex[2]^2*ex[3]*ex[4]^2 - 
    126*ex[3]^2*ex[4]^2 - 279*ex[2]*ex[3]^2*ex[4]^2 - 
    189*ex[2]^2*ex[3]^2*ex[4]^2 - 36*ex[2]^3*ex[3]^2*ex[4]^2 - 
    48*ex[3]^3*ex[4]^2 - 135*ex[2]*ex[3]^3*ex[4]^2 - 
    126*ex[2]^2*ex[3]^3*ex[4]^2 - 39*ex[2]^3*ex[3]^3*ex[4]^2 - 
    3*ex[3]^4*ex[4]^2 - 9*ex[2]*ex[3]^4*ex[4]^2 - 9*ex[2]^2*ex[3]^4*ex[4]^2 - 
    3*ex[2]^3*ex[3]^4*ex[4]^2, y[122] -> 50 + 100*ex[3] + 84*ex[2]*ex[3] + 
    50*ex[3]^2 + 84*ex[2]*ex[3]^2 + 21*ex[2]^2*ex[3]^2, 
  y[123] -> 11*ex[2]*ex[3] - 7*ex[4] - 11*ex[3]*ex[4] + 
    11*ex[2]*ex[3]*ex[4] - 5*ex[4]^2 - 11*ex[3]*ex[4]^2 - 
    11*ex[2]*ex[3]*ex[6] + 5*ex[4]*ex[6] + 11*ex[3]*ex[4]*ex[6], 
  y[124] -> ex[4] - ex[6], y[125] -> 4*ex[3] + ex[4] + 6*ex[3]*ex[4] + 
    2*ex[3]*ex[4]^2 - ex[6] - 6*ex[3]*ex[6] - 4*ex[3]*ex[4]*ex[6] + 
    2*ex[3]*ex[6]^2, y[126] -> -12*ex[2]^4*ex[3]^2 + 
    59*ex[2]^3*ex[3]^2*ex[4] + 11*ex[2]^4*ex[3]^2*ex[4] - 
    35*ex[2]^2*ex[3]*ex[4]^2 - 94*ex[2]^2*ex[3]^2*ex[4]^2 - 
    11*ex[2]^3*ex[3]^2*ex[4]^2 + 11*ex[2]^4*ex[3]^2*ex[4]^2 + 
    59*ex[2]*ex[3]*ex[4]^3 - 11*ex[2]^2*ex[3]*ex[4]^3 + 
    59*ex[2]*ex[3]^2*ex[4]^3 - 11*ex[2]^2*ex[3]^2*ex[4]^3 - 
    22*ex[2]^3*ex[3]^2*ex[4]^3 - 12*ex[4]^4 - 24*ex[3]*ex[4]^4 + 
    11*ex[2]*ex[3]*ex[4]^4 - 12*ex[3]^2*ex[4]^4 + 11*ex[2]*ex[3]^2*ex[4]^4 + 
    11*ex[2]^2*ex[3]^2*ex[4]^4 + 24*ex[2]^4*ex[3]^2*ex[6] - 
    83*ex[2]^3*ex[3]^2*ex[4]*ex[6] - 11*ex[2]^4*ex[3]^2*ex[4]*ex[6] + 
    35*ex[2]^2*ex[3]*ex[4]^2*ex[6] + 94*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 
    22*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] - 35*ex[2]*ex[3]*ex[4]^3*ex[6] - 
    35*ex[2]*ex[3]^2*ex[4]^3*ex[6] - 11*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] - 
    12*ex[2]^4*ex[3]^2*ex[6]^2 + 24*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 - 
    12*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2, 
  y[127] -> 11*ex[2]^2 + 22*ex[2]^2*ex[3] + 53*ex[2]^3*ex[3] + 
    31*ex[2]^4*ex[3] + 11*ex[2]^2*ex[3]^2 + 53*ex[2]^3*ex[3]^2 + 
    84*ex[2]^4*ex[3]^2 + 53*ex[2]^5*ex[3]^2 + 11*ex[2]^6*ex[3]^2 - 
    22*ex[2]*ex[4] - 9*ex[2]^2*ex[4] - 44*ex[2]*ex[3]*ex[4] - 
    124*ex[2]^2*ex[3]*ex[4] - 71*ex[2]^3*ex[3]*ex[4] + 
    9*ex[2]^4*ex[3]*ex[4] - 22*ex[2]*ex[3]^2*ex[4] - 
    115*ex[2]^2*ex[3]^2*ex[4] - 177*ex[2]^3*ex[3]^2*ex[4] - 
    97*ex[2]^4*ex[3]^2*ex[4] - 13*ex[2]^5*ex[3]^2*ex[4] + 11*ex[4]^2 + 
    18*ex[2]*ex[4]^2 - 9*ex[2]^2*ex[4]^2 + 22*ex[3]*ex[4]^2 + 
    89*ex[2]*ex[3]*ex[4]^2 + 31*ex[2]^2*ex[3]*ex[4]^2 - 
    36*ex[2]^3*ex[3]*ex[4]^2 + 11*ex[3]^2*ex[4]^2 + 
    71*ex[2]*ex[3]^2*ex[4]^2 + 93*ex[2]^2*ex[3]^2*ex[4]^2 + 
    17*ex[2]^3*ex[3]^2*ex[4]^2 - 16*ex[2]^4*ex[3]^2*ex[4]^2 - 9*ex[4]^3 + 
    18*ex[2]*ex[4]^3 - 18*ex[3]*ex[4]^3 + 27*ex[2]*ex[3]*ex[4]^3 + 
    45*ex[2]^2*ex[3]*ex[4]^3 - 9*ex[3]^2*ex[4]^3 + 9*ex[2]*ex[3]^2*ex[4]^3 + 
    45*ex[2]^2*ex[3]^2*ex[4]^3 + 27*ex[2]^3*ex[3]^2*ex[4]^3 - 9*ex[4]^4 - 
    18*ex[3]*ex[4]^4 - 18*ex[2]*ex[3]*ex[4]^4 - 9*ex[3]^2*ex[4]^4 - 
    18*ex[2]*ex[3]^2*ex[4]^4 - 9*ex[2]^2*ex[3]^2*ex[4]^4 - 22*ex[2]^2*ex[6] - 
    13*ex[2]^2*ex[3]*ex[6] - 44*ex[2]^3*ex[3]*ex[6] - 
    31*ex[2]^4*ex[3]*ex[6] + 9*ex[2]^2*ex[3]^2*ex[6] + 
    9*ex[2]^3*ex[3]^2*ex[6] - 9*ex[2]^4*ex[3]^2*ex[6] - 
    9*ex[2]^5*ex[3]^2*ex[6] + 13*ex[2]*ex[4]*ex[6] + 9*ex[2]^2*ex[4]*ex[6] - 
    5*ex[2]*ex[3]*ex[4]*ex[6] + 62*ex[2]^2*ex[3]*ex[4]*ex[6] + 
    67*ex[2]^3*ex[3]*ex[4]*ex[6] - 18*ex[2]*ex[3]^2*ex[4]*ex[6] + 
    54*ex[2]^3*ex[3]^2*ex[4]*ex[6] + 36*ex[2]^4*ex[3]^2*ex[4]*ex[6] + 
    9*ex[4]^2*ex[6] - 27*ex[2]*ex[4]^2*ex[6] + 18*ex[3]*ex[4]^2*ex[6] - 
    54*ex[2]*ex[3]*ex[4]^2*ex[6] - 72*ex[2]^2*ex[3]*ex[4]^2*ex[6] + 
    9*ex[3]^2*ex[4]^2*ex[6] - 27*ex[2]*ex[3]^2*ex[4]^2*ex[6] - 
    81*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] - 45*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] + 
    18*ex[4]^3*ex[6] + 36*ex[3]*ex[4]^3*ex[6] + 36*ex[2]*ex[3]*ex[4]^3*
     ex[6] + 18*ex[3]^2*ex[4]^3*ex[6] + 36*ex[2]*ex[3]^2*ex[4]^3*ex[6] + 
    18*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] + 11*ex[2]^2*ex[6]^2 - 
    9*ex[2]^2*ex[3]*ex[6]^2 - 9*ex[2]^3*ex[3]*ex[6]^2 - 
    9*ex[2]^2*ex[3]^2*ex[6]^2 - 18*ex[2]^3*ex[3]^2*ex[6]^2 - 
    9*ex[2]^4*ex[3]^2*ex[6]^2 + 9*ex[2]*ex[4]*ex[6]^2 + 
    27*ex[2]*ex[3]*ex[4]*ex[6]^2 + 27*ex[2]^2*ex[3]*ex[4]*ex[6]^2 + 
    18*ex[2]*ex[3]^2*ex[4]*ex[6]^2 + 36*ex[2]^2*ex[3]^2*ex[4]*ex[6]^2 + 
    18*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 - 9*ex[4]^2*ex[6]^2 - 
    18*ex[3]*ex[4]^2*ex[6]^2 - 18*ex[2]*ex[3]*ex[4]^2*ex[6]^2 - 
    9*ex[3]^2*ex[4]^2*ex[6]^2 - 18*ex[2]*ex[3]^2*ex[4]^2*ex[6]^2 - 
    9*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2, 
  y[128] -> 8*ex[2]^3 - 115*ex[2]^3*ex[3] - 51*ex[2]^4*ex[3] + 
    110*ex[2]^3*ex[3]^2 + 86*ex[2]^4*ex[3]^2 - 7*ex[2]^3*ex[3]^3 - 
    7*ex[2]^4*ex[3]^3 - 5*ex[2]^2*ex[4] + 275*ex[2]^2*ex[3]*ex[4] + 
    137*ex[2]^3*ex[3]*ex[4] - 307*ex[2]^2*ex[3]^2*ex[4] - 
    242*ex[2]^3*ex[3]^2*ex[4] + 21*ex[2]^2*ex[3]^3*ex[4] + 
    21*ex[2]^3*ex[3]^3*ex[4] - 14*ex[2]*ex[4]^2 - 205*ex[2]*ex[3]*ex[4]^2 - 
    121*ex[2]^2*ex[3]*ex[4]^2 + 284*ex[2]*ex[3]^2*ex[4]^2 + 
    226*ex[2]^2*ex[3]^2*ex[4]^2 - 21*ex[2]*ex[3]^3*ex[4]^2 - 
    21*ex[2]^2*ex[3]^3*ex[4]^2 + 11*ex[4]^3 + 45*ex[3]*ex[4]^3 + 
    35*ex[2]*ex[3]*ex[4]^3 - 87*ex[3]^2*ex[4]^3 - 70*ex[2]*ex[3]^2*ex[4]^3 + 
    7*ex[3]^3*ex[4]^3 + 7*ex[2]*ex[3]^3*ex[4]^3 - 8*ex[2]^3*ex[6] + 
    101*ex[2]^3*ex[3]*ex[6] + 29*ex[2]^4*ex[3]*ex[6] - 
    96*ex[2]^3*ex[3]^2*ex[6] - 64*ex[2]^4*ex[3]^2*ex[6] + 
    7*ex[2]^3*ex[3]^3*ex[6] + 7*ex[2]^4*ex[3]^3*ex[6] + 
    3*ex[2]^2*ex[4]*ex[6] - 146*ex[2]^2*ex[3]*ex[4]*ex[6] - 
    50*ex[2]^3*ex[3]*ex[4]*ex[6] + 177*ex[2]^2*ex[3]^2*ex[4]*ex[6] + 
    120*ex[2]^3*ex[3]^2*ex[4]*ex[6] - 14*ex[2]^2*ex[3]^3*ex[4]*ex[6] - 
    14*ex[2]^3*ex[3]^3*ex[4]*ex[6] + 5*ex[2]*ex[4]^2*ex[6] + 
    45*ex[2]*ex[3]*ex[4]^2*ex[6] + 21*ex[2]^2*ex[3]*ex[4]^2*ex[6] - 
    81*ex[2]*ex[3]^2*ex[4]^2*ex[6] - 56*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 
    7*ex[2]*ex[3]^3*ex[4]^2*ex[6] + 7*ex[2]^2*ex[3]^3*ex[4]^2*ex[6] - 
    16*ex[2]^3*ex[3]*ex[6]^2 + 15*ex[2]^3*ex[3]^2*ex[6]^2 + 
    7*ex[2]^4*ex[3]^2*ex[6]^2 + 9*ex[2]^2*ex[3]*ex[4]*ex[6]^2 - 
    15*ex[2]^2*ex[3]^2*ex[4]*ex[6]^2 - 7*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2, 
  y[129] -> -44*ex[2]^2*ex[3]^2 - 44*ex[2]^3*ex[3]^2 + 12*ex[2]^4*ex[3]^2 + 
    12*ex[2]^5*ex[3]^2 + 88*ex[2]*ex[3]*ex[4] - 14*ex[2]^2*ex[3]*ex[4] + 
    24*ex[2]^3*ex[3]*ex[4] + 88*ex[2]*ex[3]^2*ex[4] - 
    94*ex[2]^3*ex[3]^2*ex[4] + 36*ex[2]^4*ex[3]^2*ex[4] + 
    42*ex[2]^5*ex[3]^2*ex[4] - 44*ex[4]^2 + 58*ex[2]*ex[4]^2 - 
    88*ex[3]*ex[4]^2 + 190*ex[2]*ex[3]*ex[4]^2 - 52*ex[2]^2*ex[3]*ex[4]^2 + 
    48*ex[2]^3*ex[3]*ex[4]^2 - 44*ex[3]^2*ex[4]^2 + 
    132*ex[2]*ex[3]^2*ex[4]^2 + 99*ex[2]^2*ex[3]^2*ex[4]^2 - 
    161*ex[2]^3*ex[3]^2*ex[4]^2 - 63*ex[2]^4*ex[3]^2*ex[4]^2 + 
    21*ex[2]^5*ex[3]^2*ex[4]^2 - 88*ex[4]^3 + 98*ex[2]*ex[4]^3 - 
    176*ex[3]*ex[4]^3 + 134*ex[2]*ex[3]*ex[4]^3 - 26*ex[2]^2*ex[3]*ex[4]^3 + 
    42*ex[2]^3*ex[3]*ex[4]^3 - 88*ex[3]^2*ex[4]^3 + 
    36*ex[2]*ex[3]^2*ex[4]^3 + 166*ex[2]^2*ex[3]^2*ex[4]^3 - 
    42*ex[2]^4*ex[3]^2*ex[4]^3 - 53*ex[4]^4 + 31*ex[2]*ex[4]^4 - 
    106*ex[3]*ex[4]^4 - 22*ex[2]*ex[3]*ex[4]^4 - 42*ex[2]^2*ex[3]*ex[4]^4 - 
    53*ex[3]^2*ex[4]^4 - 53*ex[2]*ex[3]^2*ex[4]^4 + 
    21*ex[2]^2*ex[3]^2*ex[4]^4 + 21*ex[2]^3*ex[3]^2*ex[4]^4 + 
    88*ex[2]^2*ex[3]^2*ex[6] + 70*ex[2]^3*ex[3]^2*ex[6] - 
    60*ex[2]^4*ex[3]^2*ex[6] - 42*ex[2]^5*ex[3]^2*ex[6] - 
    176*ex[2]*ex[3]*ex[4]*ex[6] + 28*ex[2]^2*ex[3]*ex[4]*ex[6] - 
    48*ex[2]^3*ex[3]*ex[4]*ex[6] - 176*ex[2]*ex[3]^2*ex[4]*ex[6] - 
    34*ex[2]^2*ex[3]^2*ex[4]*ex[6] + 226*ex[2]^3*ex[3]^2*ex[4]*ex[6] + 
    42*ex[2]^4*ex[3]^2*ex[4]*ex[6] - 42*ex[2]^5*ex[3]^2*ex[4]*ex[6] + 
    88*ex[4]^2*ex[6] - 98*ex[2]*ex[4]^2*ex[6] + 176*ex[3]*ex[4]^2*ex[6] - 
    240*ex[2]*ex[3]*ex[4]^2*ex[6] + 4*ex[2]^2*ex[3]*ex[4]^2*ex[6] - 
    84*ex[2]^3*ex[3]*ex[4]^2*ex[6] + 88*ex[3]^2*ex[4]^2*ex[6] - 
    142*ex[2]*ex[3]^2*ex[4]^2*ex[6] - 272*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 
    42*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] + 84*ex[2]^4*ex[3]^2*ex[4]^2*ex[6] + 
    106*ex[4]^3*ex[6] - 62*ex[2]*ex[4]^3*ex[6] + 212*ex[3]*ex[4]^3*ex[6] + 
    44*ex[2]*ex[3]*ex[4]^3*ex[6] + 84*ex[2]^2*ex[3]*ex[4]^3*ex[6] + 
    106*ex[3]^2*ex[4]^3*ex[6] + 106*ex[2]*ex[3]^2*ex[4]^3*ex[6] - 
    42*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] - 42*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] - 
    53*ex[2]^2*ex[3]^2*ex[6]^2 - 53*ex[2]^3*ex[3]^2*ex[6]^2 + 
    21*ex[2]^4*ex[3]^2*ex[6]^2 + 21*ex[2]^5*ex[3]^2*ex[6]^2 + 
    106*ex[2]*ex[3]*ex[4]*ex[6]^2 + 22*ex[2]^2*ex[3]*ex[4]*ex[6]^2 + 
    42*ex[2]^3*ex[3]*ex[4]*ex[6]^2 + 106*ex[2]*ex[3]^2*ex[4]*ex[6]^2 + 
    106*ex[2]^2*ex[3]^2*ex[4]*ex[6]^2 - 42*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 - 
    42*ex[2]^4*ex[3]^2*ex[4]*ex[6]^2 - 53*ex[4]^2*ex[6]^2 + 
    31*ex[2]*ex[4]^2*ex[6]^2 - 106*ex[3]*ex[4]^2*ex[6]^2 - 
    22*ex[2]*ex[3]*ex[4]^2*ex[6]^2 - 42*ex[2]^2*ex[3]*ex[4]^2*ex[6]^2 - 
    53*ex[3]^2*ex[4]^2*ex[6]^2 - 53*ex[2]*ex[3]^2*ex[4]^2*ex[6]^2 + 
    21*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2 + 21*ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^2, 
  y[130] -> 14*ex[2]^2*ex[3]*ex[4] - 12*ex[2]^4*ex[3]*ex[4] - 
    72*ex[2]^2*ex[3]^2*ex[4] - 72*ex[2]^3*ex[3]^2*ex[4] + 27*ex[2]*ex[4]^2 + 
    27*ex[2]^2*ex[4]^2 + 111*ex[2]*ex[3]*ex[4]^2 + 
    139*ex[2]^2*ex[3]*ex[4]^2 - 36*ex[2]^3*ex[3]*ex[4]^2 - 
    42*ex[2]^4*ex[3]*ex[4]^2 + 36*ex[2]*ex[3]^2*ex[4]^2 - 
    72*ex[2]^2*ex[3]^2*ex[4]^2 - 108*ex[2]^3*ex[3]^2*ex[4]^2 + 
    36*ex[2]*ex[4]^3 + 36*ex[2]^2*ex[4]^3 - 24*ex[3]*ex[4]^3 + 
    198*ex[2]*ex[3]*ex[4]^3 + 299*ex[2]^2*ex[3]*ex[4]^3 - 
    21*ex[2]^4*ex[3]*ex[4]^3 + 54*ex[2]*ex[3]^2*ex[4]^3 + 
    18*ex[2]^2*ex[3]^2*ex[4]^3 - 36*ex[2]^3*ex[3]^2*ex[4]^3 - 
    48*ex[3]*ex[4]^4 + 78*ex[2]*ex[3]*ex[4]^4 + 180*ex[2]^2*ex[3]*ex[4]^4 + 
    18*ex[2]*ex[3]^2*ex[4]^4 + 18*ex[2]^2*ex[3]^2*ex[4]^4 - 
    24*ex[3]*ex[4]^5 + 42*ex[2]^2*ex[3]*ex[4]^5 - 14*ex[2]^2*ex[3]*ex[6] + 
    12*ex[2]^4*ex[3]*ex[6] + 36*ex[2]^2*ex[3]^2*ex[6] + 
    36*ex[2]^3*ex[3]^2*ex[6] - 27*ex[2]*ex[4]*ex[6] - 
    27*ex[2]^2*ex[4]*ex[6] - 111*ex[2]*ex[3]*ex[4]*ex[6] - 
    158*ex[2]^2*ex[3]*ex[4]*ex[6] + 63*ex[2]^3*ex[3]*ex[4]*ex[6] + 
    84*ex[2]^4*ex[3]*ex[4]*ex[6] - 36*ex[2]*ex[3]^2*ex[4]*ex[6] + 
    126*ex[2]^2*ex[3]^2*ex[4]*ex[6] + 162*ex[2]^3*ex[3]^2*ex[4]*ex[6] - 
    72*ex[2]*ex[4]^2*ex[6] - 72*ex[2]^2*ex[4]^2*ex[6] + 
    24*ex[3]*ex[4]^2*ex[6] - 396*ex[2]*ex[3]*ex[4]^2*ex[6] - 
    579*ex[2]^2*ex[3]*ex[4]^2*ex[6] + 63*ex[2]^4*ex[3]*ex[4]^2*ex[6] - 
    108*ex[2]*ex[3]^2*ex[4]^2*ex[6] - 18*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 
    90*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] + 96*ex[3]*ex[4]^3*ex[6] - 
    234*ex[2]*ex[3]*ex[4]^3*ex[6] - 456*ex[2]^2*ex[3]*ex[4]^3*ex[6] - 
    54*ex[2]*ex[3]^2*ex[4]^3*ex[6] - 54*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] + 
    72*ex[3]*ex[4]^4*ex[6] - 126*ex[2]^2*ex[3]*ex[4]^4*ex[6] + 
    19*ex[2]^2*ex[3]*ex[6]^2 - 27*ex[2]^3*ex[3]*ex[6]^2 - 
    42*ex[2]^4*ex[3]*ex[6]^2 - 54*ex[2]^2*ex[3]^2*ex[6]^2 - 
    54*ex[2]^3*ex[3]^2*ex[6]^2 + 36*ex[2]*ex[4]*ex[6]^2 + 
    36*ex[2]^2*ex[4]*ex[6]^2 + 198*ex[2]*ex[3]*ex[4]*ex[6]^2 + 
    303*ex[2]^2*ex[3]*ex[4]*ex[6]^2 - 63*ex[2]^4*ex[3]*ex[4]*ex[6]^2 + 
    54*ex[2]*ex[3]^2*ex[4]*ex[6]^2 - 18*ex[2]^2*ex[3]^2*ex[4]*ex[6]^2 - 
    72*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 - 48*ex[3]*ex[4]^2*ex[6]^2 + 
    234*ex[2]*ex[3]*ex[4]^2*ex[6]^2 + 372*ex[2]^2*ex[3]*ex[4]^2*ex[6]^2 + 
    54*ex[2]*ex[3]^2*ex[4]^2*ex[6]^2 + 54*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2 - 
    72*ex[3]*ex[4]^3*ex[6]^2 + 126*ex[2]^2*ex[3]*ex[4]^3*ex[6]^2 - 
    23*ex[2]^2*ex[3]*ex[6]^3 + 21*ex[2]^4*ex[3]*ex[6]^3 + 
    18*ex[2]^2*ex[3]^2*ex[6]^3 + 18*ex[2]^3*ex[3]^2*ex[6]^3 - 
    78*ex[2]*ex[3]*ex[4]*ex[6]^3 - 96*ex[2]^2*ex[3]*ex[4]*ex[6]^3 - 
    18*ex[2]*ex[3]^2*ex[4]*ex[6]^3 - 18*ex[2]^2*ex[3]^2*ex[4]*ex[6]^3 + 
    24*ex[3]*ex[4]^2*ex[6]^3 - 42*ex[2]^2*ex[3]*ex[4]^2*ex[6]^3, 
  y[131] -> 8*ex[2]^4*ex[4] - 29*ex[2]^4*ex[3]*ex[4] - 
    21*ex[2]^5*ex[3]*ex[4] - 75*ex[2]^4*ex[3]^2*ex[4] - 
    166*ex[2]^5*ex[3]^2*ex[4] - 51*ex[2]^6*ex[3]^2*ex[4] - 
    31*ex[2]^4*ex[3]^3*ex[4] + 95*ex[2]^5*ex[3]^3*ex[4] + 
    86*ex[2]^6*ex[3]^3*ex[4] + 7*ex[2]^4*ex[3]^4*ex[4] - 
    7*ex[2]^6*ex[3]^4*ex[4] - 19*ex[2]^3*ex[4]^2 + 
    127*ex[2]^3*ex[3]*ex[4]^2 + 103*ex[2]^4*ex[3]*ex[4]^2 + 
    283*ex[2]^3*ex[3]^2*ex[4]^2 + 463*ex[2]^4*ex[3]^2*ex[4]^2 + 
    137*ex[2]^5*ex[3]^2*ex[4]^2 + 109*ex[2]^3*ex[3]^3*ex[4]^2 - 
    255*ex[2]^4*ex[3]^3*ex[4]^2 - 242*ex[2]^5*ex[3]^3*ex[4]^2 - 
    28*ex[2]^3*ex[3]^4*ex[4]^2 - 7*ex[2]^4*ex[3]^4*ex[4]^2 + 
    21*ex[2]^5*ex[3]^4*ex[4]^2 + 9*ex[2]^2*ex[4]^3 - 
    207*ex[2]^2*ex[3]*ex[4]^3 - 164*ex[2]^3*ex[3]*ex[4]^3 - 
    399*ex[2]^2*ex[3]^2*ex[4]^3 - 463*ex[2]^3*ex[3]^2*ex[4]^3 - 
    121*ex[2]^4*ex[3]^2*ex[4]^3 - 141*ex[2]^2*ex[3]^3*ex[4]^3 + 
    218*ex[2]^3*ex[3]^3*ex[4]^3 + 226*ex[2]^4*ex[3]^3*ex[4]^3 + 
    42*ex[2]^2*ex[3]^4*ex[4]^3 + 21*ex[2]^3*ex[3]^4*ex[4]^3 - 
    21*ex[2]^4*ex[3]^4*ex[4]^3 + 7*ex[2]*ex[4]^4 + 149*ex[2]*ex[3]*ex[4]^4 + 
    103*ex[2]^2*ex[3]*ex[4]^4 + 249*ex[2]*ex[3]^2*ex[4]^4 + 
    201*ex[2]^2*ex[3]^2*ex[4]^4 + 35*ex[2]^3*ex[3]^2*ex[4]^4 + 
    79*ex[2]*ex[3]^3*ex[4]^4 - 51*ex[2]^2*ex[3]^3*ex[4]^4 - 
    70*ex[2]^3*ex[3]^3*ex[4]^4 - 28*ex[2]*ex[3]^4*ex[4]^4 - 
    21*ex[2]^2*ex[3]^4*ex[4]^4 + 7*ex[2]^3*ex[3]^4*ex[4]^4 - 5*ex[4]^5 - 
    40*ex[3]*ex[4]^5 - 21*ex[2]*ex[3]*ex[4]^5 - 58*ex[3]^2*ex[4]^5 - 
    35*ex[2]*ex[3]^2*ex[4]^5 - 16*ex[3]^3*ex[4]^5 - 7*ex[2]*ex[3]^3*ex[4]^5 + 
    7*ex[3]^4*ex[4]^5 + 7*ex[2]*ex[3]^4*ex[4]^5 - 8*ex[2]^5*ex[3]*ex[6] + 
    115*ex[2]^5*ex[3]^2*ex[6] + 51*ex[2]^6*ex[3]^2*ex[6] - 
    110*ex[2]^5*ex[3]^3*ex[6] - 86*ex[2]^6*ex[3]^3*ex[6] + 
    7*ex[2]^5*ex[3]^4*ex[6] + 7*ex[2]^6*ex[3]^4*ex[6] - 
    8*ex[2]^4*ex[4]*ex[6] - 12*ex[2]^4*ex[3]*ex[4]*ex[6] - 
    ex[2]^5*ex[3]*ex[4]*ex[6] - 179*ex[2]^4*ex[3]^2*ex[4]*ex[6] + 
    36*ex[2]^5*ex[3]^2*ex[4]*ex[6] + 29*ex[2]^6*ex[3]^2*ex[4]*ex[6] + 
    398*ex[2]^4*ex[3]^3*ex[4]*ex[6] + 197*ex[2]^5*ex[3]^3*ex[4]*ex[6] - 
    64*ex[2]^6*ex[3]^3*ex[4]*ex[6] - 35*ex[2]^4*ex[3]^4*ex[4]*ex[6] - 
    28*ex[2]^5*ex[3]^4*ex[4]*ex[6] + 7*ex[2]^6*ex[3]^4*ex[4]*ex[6] + 
    17*ex[2]^3*ex[4]^2*ex[6] + 25*ex[2]^3*ex[3]*ex[4]^2*ex[6] - 
    18*ex[2]^4*ex[3]*ex[4]^2*ex[6] - 86*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] - 
    225*ex[2]^4*ex[3]^2*ex[4]^2*ex[6] - 50*ex[2]^5*ex[3]^2*ex[4]^2*ex[6] - 
    527*ex[2]^3*ex[3]^3*ex[4]^2*ex[6] - 186*ex[2]^4*ex[3]^3*ex[4]^2*ex[6] + 
    120*ex[2]^5*ex[3]^3*ex[4]^2*ex[6] + 63*ex[2]^3*ex[3]^4*ex[4]^2*ex[6] + 
    49*ex[2]^4*ex[3]^4*ex[4]^2*ex[6] - 14*ex[2]^5*ex[3]^4*ex[4]^2*ex[6] - 
    10*ex[2]^2*ex[4]^3*ex[6] + 18*ex[2]^2*ex[3]*ex[4]^3*ex[6] + 
    26*ex[2]^3*ex[3]*ex[4]^3*ex[6] + 249*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] + 
    194*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] + 21*ex[2]^4*ex[3]^2*ex[4]^3*ex[6] + 
    300*ex[2]^2*ex[3]^3*ex[4]^3*ex[6] + 110*ex[2]^3*ex[3]^3*ex[4]^3*ex[6] - 
    56*ex[2]^4*ex[3]^3*ex[4]^3*ex[6] - 49*ex[2]^2*ex[3]^4*ex[4]^3*ex[6] - 
    42*ex[2]^3*ex[3]^4*ex[4]^3*ex[6] + 7*ex[2]^4*ex[3]^4*ex[4]^3*ex[6] + 
    ex[2]*ex[4]^4*ex[6] - 23*ex[2]*ex[3]*ex[4]^4*ex[6] - 
    7*ex[2]^2*ex[3]*ex[4]^4*ex[6] - 99*ex[2]*ex[3]^2*ex[4]^4*ex[6] - 
    56*ex[2]^2*ex[3]^2*ex[4]^4*ex[6] - 61*ex[2]*ex[3]^3*ex[4]^4*ex[6] - 
    35*ex[2]^2*ex[3]^3*ex[4]^4*ex[6] + 14*ex[2]*ex[3]^4*ex[4]^4*ex[6] + 
    14*ex[2]^2*ex[3]^4*ex[4]^4*ex[6] + 8*ex[2]^5*ex[3]*ex[6]^2 - 
    101*ex[2]^5*ex[3]^2*ex[6]^2 - 29*ex[2]^6*ex[3]^2*ex[6]^2 + 
    96*ex[2]^5*ex[3]^3*ex[6]^2 + 64*ex[2]^6*ex[3]^3*ex[6]^2 - 
    7*ex[2]^5*ex[3]^4*ex[6]^2 - 7*ex[2]^6*ex[3]^4*ex[6]^2 + 
    13*ex[2]^4*ex[3]*ex[4]*ex[6]^2 + 140*ex[2]^4*ex[3]^2*ex[4]*ex[6]^2 + 
    20*ex[2]^5*ex[3]^2*ex[4]*ex[6]^2 - 252*ex[2]^4*ex[3]^3*ex[4]*ex[6]^2 - 
    148*ex[2]^5*ex[3]^3*ex[4]*ex[6]^2 + 7*ex[2]^6*ex[3]^3*ex[4]*ex[6]^2 + 
    21*ex[2]^4*ex[3]^4*ex[4]*ex[6]^2 + 21*ex[2]^5*ex[3]^4*ex[4]*ex[6]^2 - 
    23*ex[2]^3*ex[3]*ex[4]^2*ex[6]^2 - 6*ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^2 + 
    16*ex[2]^4*ex[3]^2*ex[4]^2*ex[6]^2 + 216*ex[2]^3*ex[3]^3*ex[4]^2*
     ex[6]^2 + 119*ex[2]^4*ex[3]^3*ex[4]^2*ex[6]^2 - 
    7*ex[2]^5*ex[3]^3*ex[4]^2*ex[6]^2 - 21*ex[2]^3*ex[3]^4*ex[4]^2*ex[6]^2 - 
    21*ex[2]^4*ex[3]^4*ex[4]^2*ex[6]^2 + 2*ex[2]^2*ex[3]*ex[4]^3*ex[6]^2 - 
    33*ex[2]^2*ex[3]^2*ex[4]^3*ex[6]^2 - 14*ex[2]^3*ex[3]^2*ex[4]^3*ex[6]^2 - 
    60*ex[2]^2*ex[3]^3*ex[4]^3*ex[6]^2 - 35*ex[2]^3*ex[3]^3*ex[4]^3*ex[6]^2 + 
    7*ex[2]^2*ex[3]^4*ex[4]^3*ex[6]^2 + 7*ex[2]^3*ex[3]^4*ex[4]^3*ex[6]^2 + 
    16*ex[2]^5*ex[3]^2*ex[6]^3 - 15*ex[2]^5*ex[3]^3*ex[6]^3 - 
    7*ex[2]^6*ex[3]^3*ex[6]^3 - 17*ex[2]^4*ex[3]^2*ex[4]*ex[6]^3 + 
    30*ex[2]^4*ex[3]^3*ex[4]*ex[6]^3 + 14*ex[2]^5*ex[3]^3*ex[4]*ex[6]^3 + 
    ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^3 - 15*ex[2]^3*ex[3]^3*ex[4]^2*ex[6]^3 - 
    7*ex[2]^4*ex[3]^3*ex[4]^2*ex[6]^3, 
  y[132] -> -77*ex[2]^7*ex[3]^3 - 6*ex[2]^8*ex[3]^3 + 3*ex[2]^9*ex[3]^3 - 
    81*ex[2]^7*ex[3]^4 - 299*ex[2]^8*ex[3]^4 - 175*ex[2]^9*ex[3]^4 + 
    3*ex[2]^10*ex[3]^4 + 69*ex[2]^7*ex[3]^5 + 20*ex[2]^8*ex[3]^5 - 
    259*ex[2]^9*ex[3]^5 - 296*ex[2]^10*ex[3]^5 - 86*ex[2]^11*ex[3]^5 + 
    73*ex[2]^7*ex[3]^6 + 313*ex[2]^8*ex[3]^6 + 519*ex[2]^9*ex[3]^6 + 
    409*ex[2]^10*ex[3]^6 + 148*ex[2]^11*ex[3]^6 + 18*ex[2]^12*ex[3]^6 + 
    36*ex[2]^6*ex[3]^2*ex[4] + 466*ex[2]^6*ex[3]^3*ex[4] + 
    163*ex[2]^7*ex[3]^3*ex[4] + 48*ex[2]^8*ex[3]^3*ex[4] + 
    3*ex[2]^9*ex[3]^3*ex[4] + 350*ex[2]^6*ex[3]^4*ex[4] + 
    1633*ex[2]^7*ex[3]^4*ex[4] + 1053*ex[2]^8*ex[3]^4*ex[4] + 
    71*ex[2]^9*ex[3]^4*ex[4] + 39*ex[2]^10*ex[3]^4*ex[4] - 
    554*ex[2]^6*ex[3]^5*ex[4] - 551*ex[2]^7*ex[3]^5*ex[4] + 
    1010*ex[2]^8*ex[3]^5*ex[4] + 1389*ex[2]^9*ex[3]^5*ex[4] + 
    356*ex[2]^10*ex[3]^5*ex[4] - 26*ex[2]^11*ex[3]^5*ex[4] - 
    474*ex[2]^6*ex[3]^6*ex[4] - 2021*ex[2]^7*ex[3]^6*ex[4] - 
    3323*ex[2]^8*ex[3]^6*ex[4] - 2583*ex[2]^9*ex[3]^6*ex[4] - 
    911*ex[2]^10*ex[3]^6*ex[4] - 104*ex[2]^11*ex[3]^6*ex[4] - 
    11*ex[2]^5*ex[3]*ex[4]^2 - 227*ex[2]^5*ex[3]^2*ex[4]^2 - 
    23*ex[2]^6*ex[3]^2*ex[4]^2 - 16*ex[2]^7*ex[3]^2*ex[4]^2 - 
    1187*ex[2]^5*ex[3]^3*ex[4]^2 - 856*ex[2]^6*ex[3]^3*ex[4]^2 - 
    305*ex[2]^7*ex[3]^3*ex[4]^2 + 10*ex[2]^8*ex[3]^3*ex[4]^2 - 
    11*ex[2]^9*ex[3]^3*ex[4]^2 - 415*ex[2]^5*ex[3]^4*ex[4]^2 - 
    3611*ex[2]^6*ex[3]^4*ex[4]^2 - 2721*ex[2]^7*ex[3]^4*ex[4]^2 - 
    399*ex[2]^8*ex[3]^4*ex[4]^2 - 109*ex[2]^9*ex[3]^4*ex[4]^2 + 
    33*ex[2]^10*ex[3]^4*ex[4]^2 + 1878*ex[2]^5*ex[3]^5*ex[4]^2 + 
    2830*ex[2]^6*ex[3]^5*ex[4]^2 - 859*ex[2]^7*ex[3]^5*ex[4]^2 - 
    2466*ex[2]^8*ex[3]^5*ex[4]^2 - 551*ex[2]^9*ex[3]^5*ex[4]^2 + 
    104*ex[2]^10*ex[3]^5*ex[4]^2 + 1322*ex[2]^5*ex[3]^6*ex[4]^2 + 
    5608*ex[2]^6*ex[3]^6*ex[4]^2 + 9149*ex[2]^7*ex[3]^6*ex[4]^2 + 
    7019*ex[2]^8*ex[3]^6*ex[4]^2 + 2413*ex[2]^9*ex[3]^6*ex[4]^2 + 
    257*ex[2]^10*ex[3]^6*ex[4]^2 + 28*ex[2]^4*ex[3]*ex[4]^3 - 
    11*ex[2]^5*ex[3]*ex[4]^3 + 581*ex[2]^4*ex[3]^2*ex[4]^3 + 
    71*ex[2]^5*ex[3]^2*ex[4]^3 - 24*ex[2]^6*ex[3]^2*ex[4]^3 - 
    16*ex[2]^7*ex[3]^2*ex[4]^3 + 1668*ex[2]^4*ex[3]^3*ex[4]^3 + 
    2225*ex[2]^5*ex[3]^3*ex[4]^3 + 906*ex[2]^6*ex[3]^3*ex[4]^3 - 
    109*ex[2]^7*ex[3]^3*ex[4]^3 - 10*ex[2]^8*ex[3]^3*ex[4]^3 - 
    11*ex[2]^9*ex[3]^3*ex[4]^3 - 350*ex[2]^4*ex[3]^4*ex[4]^3 + 
    4105*ex[2]^5*ex[3]^4*ex[4]^3 + 4331*ex[2]^6*ex[3]^4*ex[4]^3 + 
    1417*ex[2]^7*ex[3]^4*ex[4]^3 + 326*ex[2]^8*ex[3]^4*ex[4]^3 - 
    85*ex[2]^9*ex[3]^4*ex[4]^3 - 3520*ex[2]^4*ex[3]^5*ex[4]^3 - 
    6718*ex[2]^5*ex[3]^5*ex[4]^3 - 2072*ex[2]^6*ex[3]^5*ex[4]^3 + 
    1557*ex[2]^7*ex[3]^5*ex[4]^3 + 268*ex[2]^8*ex[3]^5*ex[4]^3 - 
    163*ex[2]^9*ex[3]^5*ex[4]^3 - 2055*ex[2]^4*ex[3]^6*ex[4]^3 - 
    8680*ex[2]^5*ex[3]^6*ex[4]^3 - 14065*ex[2]^6*ex[3]^6*ex[4]^3 - 
    10665*ex[2]^7*ex[3]^6*ex[4]^3 - 3580*ex[2]^8*ex[3]^6*ex[4]^3 - 
    355*ex[2]^9*ex[3]^6*ex[4]^3 - 79*ex[2]^3*ex[3]*ex[4]^4 + 
    16*ex[2]^4*ex[3]*ex[4]^4 + 3*ex[2]^5*ex[3]*ex[4]^4 - 
    855*ex[2]^3*ex[3]^2*ex[4]^4 - 375*ex[2]^4*ex[3]^2*ex[4]^4 - 
    7*ex[2]^5*ex[3]^2*ex[4]^4 + 23*ex[2]^6*ex[3]^2*ex[4]^4 - 
    1358*ex[2]^3*ex[3]^3*ex[4]^4 - 3348*ex[2]^4*ex[3]^3*ex[4]^4 - 
    1898*ex[2]^5*ex[3]^3*ex[4]^4 - 108*ex[2]^6*ex[3]^3*ex[4]^4 - 
    24*ex[2]^7*ex[3]^3*ex[4]^4 + 22*ex[2]^8*ex[3]^3*ex[4]^4 + 
    1458*ex[2]^3*ex[3]^4*ex[4]^4 - 2170*ex[2]^4*ex[3]^4*ex[4]^4 - 
    4442*ex[2]^5*ex[3]^4*ex[4]^4 - 2662*ex[2]^6*ex[3]^4*ex[4]^4 - 
    758*ex[2]^7*ex[3]^4*ex[4]^4 + 50*ex[2]^8*ex[3]^4*ex[4]^4 + 
    3965*ex[2]^3*ex[3]^5*ex[4]^4 + 8892*ex[2]^4*ex[3]^5*ex[4]^4 + 
    5743*ex[2]^5*ex[3]^5*ex[4]^4 + 1012*ex[2]^6*ex[3]^5*ex[4]^4 + 
    328*ex[2]^7*ex[3]^5*ex[4]^4 + 132*ex[2]^8*ex[3]^5*ex[4]^4 + 
    1925*ex[2]^3*ex[3]^6*ex[4]^4 + 8105*ex[2]^4*ex[3]^6*ex[4]^4 + 
    13065*ex[2]^5*ex[3]^6*ex[4]^4 + 9815*ex[2]^6*ex[3]^6*ex[4]^4 + 
    3230*ex[2]^7*ex[3]^6*ex[4]^4 + 300*ex[2]^8*ex[3]^6*ex[4]^4 + 
    3*ex[2]^2*ex[4]^5 + 150*ex[2]^2*ex[3]*ex[4]^5 + 
    29*ex[2]^3*ex[3]*ex[4]^5 - 6*ex[2]^4*ex[3]*ex[4]^5 + 
    3*ex[2]^5*ex[3]*ex[4]^5 + 746*ex[2]^2*ex[3]^2*ex[4]^5 + 
    799*ex[2]^3*ex[3]^2*ex[4]^5 + 263*ex[2]^4*ex[3]^2*ex[4]^5 + 
    31*ex[2]^5*ex[3]^2*ex[4]^5 + 6*ex[2]^6*ex[3]^2*ex[4]^5 + 
    536*ex[2]^2*ex[3]^3*ex[4]^5 + 2810*ex[2]^3*ex[3]^3*ex[4]^5 + 
    2316*ex[2]^4*ex[3]^3*ex[4]^5 + 678*ex[2]^5*ex[3]^3*ex[4]^5 + 
    194*ex[2]^6*ex[3]^3*ex[4]^5 - 4*ex[2]^7*ex[3]^3*ex[4]^5 - 
    1669*ex[2]^2*ex[3]^4*ex[4]^5 - 210*ex[2]^3*ex[3]^4*ex[4]^5 + 
    2454*ex[2]^4*ex[3]^4*ex[4]^5 + 2362*ex[2]^5*ex[3]^4*ex[4]^5 + 
    827*ex[2]^6*ex[3]^4*ex[4]^5 + 30*ex[2]^7*ex[3]^4*ex[4]^5 - 
    2694*ex[2]^2*ex[3]^5*ex[4]^5 - 6823*ex[2]^3*ex[3]^5*ex[4]^5 - 
    5918*ex[2]^4*ex[3]^5*ex[4]^5 - 2337*ex[2]^5*ex[3]^5*ex[4]^5 - 
    616*ex[2]^6*ex[3]^5*ex[4]^5 - 68*ex[2]^7*ex[3]^5*ex[4]^5 - 
    1088*ex[2]^2*ex[3]^6*ex[4]^5 - 4573*ex[2]^3*ex[3]^6*ex[4]^5 - 
    7349*ex[2]^4*ex[3]^6*ex[4]^5 - 5489*ex[2]^5*ex[3]^6*ex[4]^5 - 
    1783*ex[2]^6*ex[3]^6*ex[4]^5 - 158*ex[2]^7*ex[3]^6*ex[4]^5 - 
    6*ex[2]*ex[4]^6 - 120*ex[2]*ex[3]*ex[4]^6 - 62*ex[2]^2*ex[3]*ex[4]^6 + 
    3*ex[2]^3*ex[3]*ex[4]^6 - 6*ex[2]^4*ex[3]*ex[4]^6 - 
    332*ex[2]*ex[3]^2*ex[4]^6 - 642*ex[2]^2*ex[3]^2*ex[4]^6 - 
    329*ex[2]^3*ex[3]^2*ex[4]^6 - 67*ex[2]^4*ex[3]^2*ex[4]^6 - 
    12*ex[2]^5*ex[3]^2*ex[4]^6 + 8*ex[2]*ex[3]^3*ex[4]^6 - 
    1132*ex[2]^2*ex[3]^3*ex[4]^6 - 1346*ex[2]^3*ex[3]^3*ex[4]^6 - 
    664*ex[2]^4*ex[3]^3*ex[4]^6 - 221*ex[2]^5*ex[3]^3*ex[4]^6 - 
    14*ex[2]^6*ex[3]^3*ex[4]^6 + 906*ex[2]*ex[3]^4*ex[4]^6 + 
    860*ex[2]^2*ex[3]^4*ex[4]^6 - 394*ex[2]^3*ex[3]^4*ex[4]^6 - 
    858*ex[2]^4*ex[3]^4*ex[4]^6 - 373*ex[2]^5*ex[3]^4*ex[4]^6 - 
    35*ex[2]^6*ex[3]^4*ex[4]^6 + 1024*ex[2]*ex[3]^5*ex[4]^6 + 
    2858*ex[2]^2*ex[3]^5*ex[4]^6 + 2943*ex[2]^3*ex[3]^5*ex[4]^6 + 
    1478*ex[2]^4*ex[3]^5*ex[4]^6 + 397*ex[2]^5*ex[3]^5*ex[4]^6 + 
    28*ex[2]^6*ex[3]^5*ex[4]^6 + 344*ex[2]*ex[3]^6*ex[4]^6 + 
    1446*ex[2]^2*ex[3]^6*ex[4]^6 + 2323*ex[2]^3*ex[3]^6*ex[4]^6 + 
    1733*ex[2]^4*ex[3]^6*ex[4]^6 + 561*ex[2]^5*ex[3]^6*ex[4]^6 + 
    49*ex[2]^6*ex[3]^6*ex[4]^6 + 3*ex[4]^7 + 32*ex[3]*ex[4]^7 + 
    28*ex[2]*ex[3]*ex[4]^7 + 3*ex[2]^3*ex[3]*ex[4]^7 + 51*ex[3]^2*ex[4]^7 + 
    170*ex[2]*ex[3]^2*ex[4]^7 + 113*ex[2]^2*ex[3]^2*ex[4]^7 + 
    29*ex[2]^3*ex[3]^2*ex[4]^7 + 6*ex[2]^4*ex[3]^2*ex[4]^7 - 
    56*ex[3]^3*ex[4]^7 + 144*ex[2]*ex[3]^3*ex[4]^7 + 
    276*ex[2]^2*ex[3]^3*ex[4]^7 + 190*ex[2]^3*ex[3]^3*ex[4]^7 + 
    72*ex[2]^4*ex[3]^3*ex[4]^7 + 7*ex[2]^5*ex[3]^3*ex[4]^7 - 
    199*ex[3]^4*ex[4]^7 - 308*ex[2]*ex[3]^4*ex[4]^7 - 
    106*ex[2]^2*ex[3]^4*ex[4]^7 + 66*ex[2]^3*ex[3]^4*ex[4]^7 + 
    48*ex[2]^4*ex[3]^4*ex[4]^7 + 7*ex[2]^5*ex[3]^4*ex[4]^7 - 
    168*ex[3]^5*ex[4]^7 - 508*ex[2]*ex[3]^5*ex[4]^7 - 
    588*ex[2]^2*ex[3]^5*ex[4]^7 - 337*ex[2]^3*ex[3]^5*ex[4]^7 - 
    96*ex[2]^4*ex[3]^5*ex[4]^7 - 7*ex[2]^5*ex[3]^5*ex[4]^7 - 
    47*ex[3]^6*ex[4]^7 - 198*ex[2]*ex[3]^6*ex[4]^7 - 
    319*ex[2]^2*ex[3]^6*ex[4]^7 - 239*ex[2]^3*ex[3]^6*ex[4]^7 - 
    78*ex[2]^4*ex[3]^6*ex[4]^7 - 7*ex[2]^5*ex[3]^6*ex[4]^7 + 
    301*ex[2]^7*ex[3]^3*ex[6] + 24*ex[2]^8*ex[3]^3*ex[6] - 
    9*ex[2]^9*ex[3]^3*ex[6] + 163*ex[2]^7*ex[3]^4*ex[6] + 
    863*ex[2]^8*ex[3]^4*ex[6] + 523*ex[2]^9*ex[3]^4*ex[6] - 
    9*ex[2]^10*ex[3]^4*ex[6] - 277*ex[2]^7*ex[3]^5*ex[6] - 
    344*ex[2]^8*ex[3]^5*ex[6] + 335*ex[2]^9*ex[3]^5*ex[6] + 
    570*ex[2]^10*ex[3]^5*ex[6] + 168*ex[2]^11*ex[3]^5*ex[6] - 
    139*ex[2]^7*ex[3]^6*ex[6] - 583*ex[2]^8*ex[3]^6*ex[6] - 
    933*ex[2]^9*ex[3]^6*ex[6] - 691*ex[2]^10*ex[3]^6*ex[6] - 
    220*ex[2]^11*ex[3]^6*ex[6] - 18*ex[2]^12*ex[3]^6*ex[6] - 
    122*ex[2]^6*ex[3]^2*ex[4]*ex[6] - 1486*ex[2]^6*ex[3]^3*ex[4]*ex[6] - 
    440*ex[2]^7*ex[3]^3*ex[4]*ex[6] - 106*ex[2]^8*ex[3]^3*ex[4]*ex[6] - 
    6*ex[2]^9*ex[3]^3*ex[4]*ex[6] - 460*ex[2]^6*ex[3]^4*ex[4]*ex[6] - 
    4006*ex[2]^7*ex[3]^4*ex[4]*ex[6] - 2626*ex[2]^8*ex[3]^4*ex[4]*ex[6] - 
    72*ex[2]^9*ex[3]^4*ex[4]*ex[6] - 56*ex[2]^10*ex[3]^4*ex[4]*ex[6] + 
    1686*ex[2]^6*ex[3]^5*ex[4]*ex[6] + 2430*ex[2]^7*ex[3]^5*ex[4]*ex[6] - 
    1138*ex[2]^8*ex[3]^5*ex[4]*ex[6] - 2670*ex[2]^9*ex[3]^5*ex[4]*ex[6] - 
    780*ex[2]^10*ex[3]^5*ex[4]*ex[6] + 8*ex[2]^11*ex[3]^5*ex[4]*ex[6] + 
    782*ex[2]^6*ex[3]^6*ex[4]*ex[6] + 3268*ex[2]^7*ex[3]^6*ex[4]*ex[6] + 
    5198*ex[2]^8*ex[3]^6*ex[4]*ex[6] + 3806*ex[2]^9*ex[3]^6*ex[4]*ex[6] + 
    1180*ex[2]^10*ex[3]^6*ex[4]*ex[6] + 86*ex[2]^11*ex[3]^6*ex[4]*ex[6] + 
    33*ex[2]^5*ex[3]*ex[4]^2*ex[6] + 629*ex[2]^5*ex[3]^2*ex[4]^2*ex[6] + 
    47*ex[2]^6*ex[3]^2*ex[4]^2*ex[6] + 32*ex[2]^7*ex[3]^2*ex[4]^2*ex[6] + 
    2947*ex[2]^5*ex[3]^3*ex[4]^2*ex[6] + 1912*ex[2]^6*ex[3]^3*ex[4]^2*ex[6] + 
    635*ex[2]^7*ex[3]^3*ex[4]^2*ex[6] - 26*ex[2]^8*ex[3]^3*ex[4]^2*ex[6] + 
    11*ex[2]^9*ex[3]^3*ex[4]^2*ex[6] - 121*ex[2]^5*ex[3]^4*ex[4]^2*ex[6] + 
    7317*ex[2]^6*ex[3]^4*ex[4]^2*ex[6] + 5679*ex[2]^7*ex[3]^4*ex[4]^2*ex[6] + 
    669*ex[2]^8*ex[3]^4*ex[4]^2*ex[6] + 257*ex[2]^9*ex[3]^4*ex[4]^2*ex[6] - 
    11*ex[2]^10*ex[3]^4*ex[4]^2*ex[6] - 4308*ex[2]^5*ex[3]^5*ex[4]^2*ex[6] - 
    7046*ex[2]^6*ex[3]^5*ex[4]^2*ex[6] + 739*ex[2]^7*ex[3]^5*ex[4]^2*ex[6] + 
    5028*ex[2]^8*ex[3]^5*ex[4]^2*ex[6] + 1555*ex[2]^9*ex[3]^5*ex[4]^2*ex[6] + 
    4*ex[2]^10*ex[3]^5*ex[4]^2*ex[6] - 1836*ex[2]^5*ex[3]^6*ex[4]^2*ex[6] - 
    7650*ex[2]^6*ex[3]^6*ex[4]^2*ex[6] - 12105*ex[2]^7*ex[3]^6*ex[4]^2*
     ex[6] - 8775*ex[2]^8*ex[3]^6*ex[4]^2*ex[6] - 
    2655*ex[2]^9*ex[3]^6*ex[4]^2*ex[6] - 171*ex[2]^10*ex[3]^6*ex[4]^2*ex[6] - 
    62*ex[2]^4*ex[3]*ex[4]^3*ex[6] + 22*ex[2]^5*ex[3]*ex[4]^3*ex[6] - 
    1308*ex[2]^4*ex[3]^2*ex[4]^3*ex[6] - 208*ex[2]^5*ex[3]^2*ex[4]^3*ex[6] + 
    20*ex[2]^6*ex[3]^2*ex[4]^3*ex[6] + 16*ex[2]^7*ex[3]^2*ex[4]^3*ex[6] - 
    2984*ex[2]^4*ex[3]^3*ex[4]^3*ex[6] - 4064*ex[2]^5*ex[3]^3*ex[4]^3*ex[6] - 
    1808*ex[2]^6*ex[3]^3*ex[4]^3*ex[6] + 8*ex[2]^7*ex[3]^3*ex[4]^3*ex[6] - 
    34*ex[2]^8*ex[3]^3*ex[4]^3*ex[6] + 1884*ex[2]^4*ex[3]^4*ex[4]^3*ex[6] - 
    6316*ex[2]^5*ex[3]^4*ex[4]^3*ex[6] - 6888*ex[2]^6*ex[3]^4*ex[4]^3*ex[6] - 
    1972*ex[2]^7*ex[3]^4*ex[4]^3*ex[6] - 636*ex[2]^8*ex[3]^4*ex[4]^3*ex[6] + 
    8*ex[2]^9*ex[3]^4*ex[4]^3*ex[6] + 5926*ex[2]^4*ex[3]^5*ex[4]^3*ex[6] + 
    10842*ex[2]^5*ex[3]^5*ex[4]^3*ex[6] + 1896*ex[2]^6*ex[3]^5*ex[4]^3*
     ex[6] - 4624*ex[2]^7*ex[3]^5*ex[4]^3*ex[6] - 
    1678*ex[2]^8*ex[3]^5*ex[4]^3*ex[6] - 74*ex[2]^9*ex[3]^5*ex[4]^3*ex[6] + 
    2304*ex[2]^4*ex[3]^6*ex[4]^3*ex[6] + 9580*ex[2]^5*ex[3]^6*ex[4]^3*ex[6] + 
    15100*ex[2]^6*ex[3]^6*ex[4]^3*ex[6] + 10860*ex[2]^7*ex[3]^6*ex[4]^3*
     ex[6] + 3220*ex[2]^8*ex[3]^6*ex[4]^3*ex[6] + 184*ex[2]^9*ex[3]^6*ex[4]^3*
     ex[6] + 157*ex[2]^3*ex[3]*ex[4]^4*ex[6] - 10*ex[2]^4*ex[3]*ex[4]^4*
     ex[6] - 3*ex[2]^5*ex[3]*ex[4]^4*ex[6] + 1393*ex[2]^3*ex[3]^2*ex[4]^4*
     ex[6] + 673*ex[2]^4*ex[3]^2*ex[4]^4*ex[6] + 53*ex[2]^5*ex[3]^2*ex[4]^4*
     ex[6] - 7*ex[2]^6*ex[3]^2*ex[4]^4*ex[6] + 1454*ex[2]^3*ex[3]^3*ex[4]^4*
     ex[6] + 4368*ex[2]^4*ex[3]^3*ex[4]^4*ex[6] + 
    2538*ex[2]^5*ex[3]^3*ex[4]^4*ex[6] + 170*ex[2]^6*ex[3]^3*ex[4]^4*ex[6] + 
    54*ex[2]^7*ex[3]^3*ex[4]^4*ex[6] - 2786*ex[2]^3*ex[3]^4*ex[4]^4*ex[6] + 
    2094*ex[2]^4*ex[3]^4*ex[4]^4*ex[6] + 4890*ex[2]^5*ex[3]^4*ex[4]^4*ex[6] + 
    2664*ex[2]^6*ex[3]^4*ex[4]^4*ex[6] + 892*ex[2]^7*ex[3]^4*ex[4]^4*ex[6] + 
    38*ex[2]^8*ex[3]^4*ex[4]^4*ex[6] - 4635*ex[2]^3*ex[3]^5*ex[4]^4*ex[6] - 
    9390*ex[2]^4*ex[3]^5*ex[4]^4*ex[6] - 3767*ex[2]^5*ex[3]^5*ex[4]^4*ex[6] + 
    1854*ex[2]^6*ex[3]^5*ex[4]^4*ex[6] + 984*ex[2]^7*ex[3]^5*ex[4]^4*ex[6] + 
    118*ex[2]^8*ex[3]^5*ex[4]^4*ex[6] - 1631*ex[2]^3*ex[3]^6*ex[4]^4*ex[6] - 
    6775*ex[2]^4*ex[3]^6*ex[4]^4*ex[6] - 10655*ex[2]^5*ex[3]^6*ex[4]^4*
     ex[6] - 7625*ex[2]^6*ex[3]^6*ex[4]^4*ex[6] - 
    2230*ex[2]^7*ex[3]^6*ex[4]^4*ex[6] - 116*ex[2]^8*ex[3]^6*ex[4]^4*ex[6] - 
    6*ex[2]^2*ex[4]^5*ex[6] - 196*ex[2]^2*ex[3]*ex[4]^5*ex[6] - 
    56*ex[2]^3*ex[3]*ex[4]^5*ex[6] + 6*ex[2]^4*ex[3]*ex[4]^5*ex[6] - 
    706*ex[2]^2*ex[3]^2*ex[4]^5*ex[6] - 768*ex[2]^3*ex[3]^2*ex[4]^5*ex[6] - 
    214*ex[2]^4*ex[3]^2*ex[4]^5*ex[6] - 20*ex[2]^5*ex[3]^2*ex[4]^5*ex[6] - 
    128*ex[2]^2*ex[3]^3*ex[4]^5*ex[6] - 2152*ex[2]^3*ex[3]^3*ex[4]^5*ex[6] - 
    1616*ex[2]^4*ex[3]^3*ex[4]^5*ex[6] - 230*ex[2]^5*ex[3]^3*ex[4]^5*ex[6] - 
    50*ex[2]^6*ex[3]^3*ex[4]^5*ex[6] + 1726*ex[2]^2*ex[3]^4*ex[4]^5*ex[6] + 
    344*ex[2]^3*ex[3]^4*ex[4]^5*ex[6] - 1840*ex[2]^4*ex[3]^4*ex[4]^5*ex[6] - 
    1674*ex[2]^5*ex[3]^4*ex[4]^5*ex[6] - 624*ex[2]^6*ex[3]^4*ex[4]^5*ex[6] - 
    56*ex[2]^7*ex[3]^4*ex[4]^5*ex[6] + 1956*ex[2]^2*ex[3]^5*ex[4]^5*ex[6] + 
    4352*ex[2]^3*ex[3]^5*ex[4]^5*ex[6] + 2570*ex[2]^4*ex[3]^5*ex[4]^5*ex[6] - 
    18*ex[2]^5*ex[3]^5*ex[4]^5*ex[6] - 262*ex[2]^6*ex[3]^5*ex[4]^5*ex[6] - 
    70*ex[2]^7*ex[3]^5*ex[4]^5*ex[6] + 618*ex[2]^2*ex[3]^6*ex[4]^5*ex[6] + 
    2568*ex[2]^3*ex[3]^6*ex[4]^5*ex[6] + 4038*ex[2]^4*ex[3]^6*ex[4]^5*ex[6] + 
    2886*ex[2]^5*ex[3]^6*ex[4]^5*ex[6] + 840*ex[2]^6*ex[3]^6*ex[4]^5*ex[6] + 
    42*ex[2]^7*ex[3]^6*ex[4]^5*ex[6] + 6*ex[2]*ex[4]^6*ex[6] + 
    68*ex[2]*ex[3]*ex[4]^6*ex[6] + 44*ex[2]^2*ex[3]*ex[4]^6*ex[6] - 
    3*ex[2]^3*ex[3]*ex[4]^6*ex[6] + 114*ex[2]*ex[3]^2*ex[4]^6*ex[6] + 
    256*ex[2]^2*ex[3]^2*ex[4]^6*ex[6] + 109*ex[2]^3*ex[3]^2*ex[4]^6*ex[6] + 
    11*ex[2]^4*ex[3]^2*ex[4]^6*ex[6] - 104*ex[2]*ex[3]^3*ex[4]^6*ex[6] + 
    352*ex[2]^2*ex[3]^3*ex[4]^6*ex[6] + 366*ex[2]^3*ex[3]^3*ex[4]^6*ex[6] + 
    84*ex[2]^4*ex[3]^3*ex[4]^6*ex[6] + 19*ex[2]^5*ex[3]^3*ex[4]^6*ex[6] - 
    406*ex[2]*ex[3]^4*ex[4]^6*ex[6] - 296*ex[2]^2*ex[3]^4*ex[4]^6*ex[6] + 
    262*ex[2]^3*ex[3]^4*ex[4]^6*ex[6] + 394*ex[2]^4*ex[3]^4*ex[4]^6*ex[6] + 
    167*ex[2]^5*ex[3]^4*ex[4]^6*ex[6] + 21*ex[2]^6*ex[3]^4*ex[4]^6*ex[6] - 
    348*ex[2]*ex[3]^5*ex[4]^6*ex[6] - 844*ex[2]^2*ex[3]^5*ex[4]^6*ex[6] - 
    635*ex[2]^3*ex[3]^5*ex[4]^6*ex[6] - 140*ex[2]^4*ex[3]^5*ex[4]^6*ex[6] + 
    13*ex[2]^5*ex[3]^5*ex[4]^6*ex[6] + 14*ex[2]^6*ex[3]^5*ex[4]^6*ex[6] - 
    98*ex[2]*ex[3]^6*ex[4]^6*ex[6] - 408*ex[2]^2*ex[3]^6*ex[4]^6*ex[6] - 
    643*ex[2]^3*ex[3]^6*ex[4]^6*ex[6] - 461*ex[2]^4*ex[3]^6*ex[4]^6*ex[6] - 
    135*ex[2]^5*ex[3]^6*ex[4]^6*ex[6] - 7*ex[2]^6*ex[3]^6*ex[4]^6*ex[6] - 
    445*ex[2]^7*ex[3]^3*ex[6]^2 - 36*ex[2]^8*ex[3]^3*ex[6]^2 + 
    9*ex[2]^9*ex[3]^3*ex[6]^2 - 21*ex[2]^7*ex[3]^4*ex[6]^2 - 
    843*ex[2]^8*ex[3]^4*ex[6]^2 - 541*ex[2]^9*ex[3]^4*ex[6]^2 + 
    9*ex[2]^10*ex[3]^4*ex[6]^2 + 344*ex[2]^7*ex[3]^5*ex[6]^2 + 
    592*ex[2]^8*ex[3]^5*ex[6]^2 + 27*ex[2]^9*ex[3]^5*ex[6]^2 - 
    310*ex[2]^10*ex[3]^5*ex[6]^2 - 89*ex[2]^11*ex[3]^5*ex[6]^2 + 
    70*ex[2]^7*ex[3]^6*ex[6]^2 + 282*ex[2]^8*ex[3]^6*ex[6]^2 + 
    419*ex[2]^9*ex[3]^6*ex[6]^2 + 265*ex[2]^10*ex[3]^6*ex[6]^2 + 
    51*ex[2]^11*ex[3]^6*ex[6]^2 - 7*ex[2]^12*ex[3]^6*ex[6]^2 + 
    150*ex[2]^6*ex[3]^2*ex[4]*ex[6]^2 + 1736*ex[2]^6*ex[3]^3*ex[4]*ex[6]^2 + 
    419*ex[2]^7*ex[3]^3*ex[4]*ex[6]^2 + 68*ex[2]^8*ex[3]^3*ex[4]*ex[6]^2 + 
    3*ex[2]^9*ex[3]^3*ex[4]*ex[6]^2 - 265*ex[2]^6*ex[3]^4*ex[4]*ex[6]^2 + 
    3273*ex[2]^7*ex[3]^4*ex[4]*ex[6]^2 + 2266*ex[2]^8*ex[3]^4*ex[4]*ex[6]^2 - 
    3*ex[2]^9*ex[3]^4*ex[4]*ex[6]^2 + 17*ex[2]^10*ex[3]^4*ex[4]*ex[6]^2 - 
    1654*ex[2]^6*ex[3]^5*ex[4]*ex[6]^2 - 2910*ex[2]^7*ex[3]^5*ex[4]*ex[6]^2 - 
    284*ex[2]^8*ex[3]^5*ex[4]*ex[6]^2 + 1373*ex[2]^9*ex[3]^5*ex[4]*ex[6]^2 + 
    408*ex[2]^10*ex[3]^5*ex[4]*ex[6]^2 + 7*ex[2]^11*ex[3]^5*ex[4]*ex[6]^2 - 
    335*ex[2]^6*ex[3]^6*ex[4]*ex[6]^2 - 1350*ex[2]^7*ex[3]^6*ex[4]*ex[6]^2 - 
    2005*ex[2]^8*ex[3]^6*ex[4]*ex[6]^2 - 1265*ex[2]^9*ex[3]^6*ex[4]*ex[6]^2 - 
    240*ex[2]^10*ex[3]^6*ex[4]*ex[6]^2 + 35*ex[2]^11*ex[3]^6*ex[4]*ex[6]^2 - 
    33*ex[2]^5*ex[3]*ex[4]^2*ex[6]^2 - 591*ex[2]^5*ex[3]^2*ex[4]^2*ex[6]^2 - 
    25*ex[2]^6*ex[3]^2*ex[4]^2*ex[6]^2 - 16*ex[2]^7*ex[3]^2*ex[4]^2*ex[6]^2 - 
    2515*ex[2]^5*ex[3]^3*ex[4]^2*ex[6]^2 - 1368*ex[2]^6*ex[3]^3*ex[4]^2*
     ex[6]^2 - 374*ex[2]^7*ex[3]^3*ex[4]^2*ex[6]^2 + 
    16*ex[2]^8*ex[3]^3*ex[4]^2*ex[6]^2 + 1267*ex[2]^5*ex[3]^4*ex[4]^2*
     ex[6]^2 - 4753*ex[2]^6*ex[3]^4*ex[4]^2*ex[6]^2 - 
    3822*ex[2]^7*ex[3]^4*ex[4]^2*ex[6]^2 - 150*ex[2]^8*ex[3]^4*ex[4]^2*
     ex[6]^2 - 60*ex[2]^9*ex[3]^4*ex[4]^2*ex[6]^2 + 
    3184*ex[2]^5*ex[3]^5*ex[4]^2*ex[6]^2 + 5722*ex[2]^6*ex[3]^5*ex[4]^2*
     ex[6]^2 + 810*ex[2]^7*ex[3]^5*ex[4]^2*ex[6]^2 - 
    2492*ex[2]^8*ex[3]^5*ex[4]^2*ex[6]^2 - 806*ex[2]^9*ex[3]^5*ex[4]^2*
     ex[6]^2 - 42*ex[2]^10*ex[3]^5*ex[4]^2*ex[6]^2 + 
    640*ex[2]^5*ex[3]^6*ex[4]^2*ex[6]^2 + 2580*ex[2]^6*ex[3]^6*ex[4]^2*
     ex[6]^2 + 3830*ex[2]^7*ex[3]^6*ex[4]^2*ex[6]^2 + 
    2410*ex[2]^8*ex[3]^6*ex[4]^2*ex[6]^2 + 450*ex[2]^9*ex[3]^6*ex[4]^2*
     ex[6]^2 - 70*ex[2]^10*ex[3]^6*ex[4]^2*ex[6]^2 + 
    40*ex[2]^4*ex[3]*ex[4]^3*ex[6]^2 - 11*ex[2]^5*ex[3]*ex[4]^3*ex[6]^2 + 
    928*ex[2]^4*ex[3]^2*ex[4]^3*ex[6]^2 + 181*ex[2]^5*ex[3]^2*ex[4]^3*
     ex[6]^2 + 4*ex[2]^6*ex[3]^2*ex[4]^3*ex[6]^2 + 
    1584*ex[2]^4*ex[3]^3*ex[4]^3*ex[6]^2 + 2073*ex[2]^5*ex[3]^3*ex[4]^3*
     ex[6]^2 + 844*ex[2]^6*ex[3]^3*ex[4]^3*ex[6]^2 - 
    6*ex[2]^7*ex[3]^3*ex[4]^3*ex[6]^2 - 2018*ex[2]^4*ex[3]^4*ex[4]^3*
     ex[6]^2 + 2995*ex[2]^5*ex[3]^4*ex[4]^3*ex[6]^2 + 
    3230*ex[2]^6*ex[3]^4*ex[4]^3*ex[6]^2 + 378*ex[2]^7*ex[3]^4*ex[4]^3*
     ex[6]^2 + 89*ex[2]^8*ex[3]^4*ex[4]^3*ex[6]^2 - 
    3068*ex[2]^4*ex[3]^5*ex[4]^3*ex[6]^2 - 5626*ex[2]^5*ex[3]^5*ex[4]^3*
     ex[6]^2 - 996*ex[2]^6*ex[3]^5*ex[4]^3*ex[6]^2 + 
    2338*ex[2]^7*ex[3]^5*ex[4]^3*ex[6]^2 + 860*ex[2]^8*ex[3]^5*ex[4]^3*
     ex[6]^2 + 84*ex[2]^9*ex[3]^5*ex[4]^3*ex[6]^2 - 
    610*ex[2]^4*ex[3]^6*ex[4]^3*ex[6]^2 - 2460*ex[2]^5*ex[3]^6*ex[4]^3*
     ex[6]^2 - 3650*ex[2]^6*ex[3]^6*ex[4]^3*ex[6]^2 - 
    2290*ex[2]^7*ex[3]^6*ex[4]^3*ex[6]^2 - 420*ex[2]^8*ex[3]^6*ex[4]^3*
     ex[6]^2 + 70*ex[2]^9*ex[3]^6*ex[4]^3*ex[6]^2 - 
    88*ex[2]^3*ex[3]*ex[4]^4*ex[6]^2 - 6*ex[2]^4*ex[3]*ex[4]^4*ex[6]^2 - 
    610*ex[2]^3*ex[3]^2*ex[4]^4*ex[6]^2 - 290*ex[2]^4*ex[3]^2*ex[4]^4*
     ex[6]^2 - 2*ex[2]^5*ex[3]^2*ex[4]^4*ex[6]^2 - 
    312*ex[2]^3*ex[3]^3*ex[4]^4*ex[6]^2 - 1464*ex[2]^4*ex[3]^3*ex[4]^4*
     ex[6]^2 - 831*ex[2]^5*ex[3]^3*ex[4]^4*ex[6]^2 - 
    40*ex[2]^6*ex[3]^3*ex[4]^4*ex[6]^2 + 1400*ex[2]^3*ex[3]^4*ex[4]^4*
     ex[6]^2 - 608*ex[2]^4*ex[3]^4*ex[4]^4*ex[6]^2 - 
    1353*ex[2]^5*ex[3]^4*ex[4]^4*ex[6]^2 - 339*ex[2]^6*ex[3]^4*ex[4]^4*
     ex[6]^2 - 66*ex[2]^7*ex[3]^4*ex[4]^4*ex[6]^2 + 
    1480*ex[2]^3*ex[3]^5*ex[4]^4*ex[6]^2 + 2766*ex[2]^4*ex[3]^5*ex[4]^4*
     ex[6]^2 + 563*ex[2]^5*ex[3]^5*ex[4]^4*ex[6]^2 - 
    1142*ex[2]^6*ex[3]^5*ex[4]^4*ex[6]^2 - 489*ex[2]^7*ex[3]^5*ex[4]^4*
     ex[6]^2 - 70*ex[2]^8*ex[3]^5*ex[4]^4*ex[6]^2 + 
    290*ex[2]^3*ex[3]^6*ex[4]^4*ex[6]^2 + 1170*ex[2]^4*ex[3]^6*ex[4]^4*
     ex[6]^2 + 1735*ex[2]^5*ex[3]^6*ex[4]^4*ex[6]^2 + 
    1085*ex[2]^6*ex[3]^6*ex[4]^4*ex[6]^2 + 195*ex[2]^7*ex[3]^6*ex[4]^4*
     ex[6]^2 - 35*ex[2]^8*ex[3]^6*ex[4]^4*ex[6]^2 + 
    3*ex[2]^2*ex[4]^5*ex[6]^2 + 46*ex[2]^2*ex[3]*ex[4]^5*ex[6]^2 + 
    16*ex[2]^3*ex[3]*ex[4]^5*ex[6]^2 + 127*ex[2]^2*ex[3]^2*ex[4]^5*ex[6]^2 + 
    134*ex[2]^3*ex[3]^2*ex[4]^5*ex[6]^2 + 17*ex[2]^4*ex[3]^2*ex[4]^5*
     ex[6]^2 - 48*ex[2]^2*ex[3]^3*ex[4]^5*ex[6]^2 + 
    376*ex[2]^3*ex[3]^3*ex[4]^5*ex[6]^2 + 284*ex[2]^4*ex[3]^3*ex[4]^5*
     ex[6]^2 + 27*ex[2]^5*ex[3]^3*ex[4]^5*ex[6]^2 - 
    363*ex[2]^2*ex[3]^4*ex[4]^5*ex[6]^2 - 64*ex[2]^3*ex[3]^4*ex[4]^5*
     ex[6]^2 + 220*ex[2]^4*ex[3]^4*ex[4]^5*ex[6]^2 + 
    105*ex[2]^5*ex[3]^4*ex[4]^5*ex[6]^2 + 20*ex[2]^6*ex[3]^4*ex[4]^5*
     ex[6]^2 - 286*ex[2]^2*ex[3]^5*ex[4]^5*ex[6]^2 - 
    544*ex[2]^3*ex[3]^5*ex[4]^5*ex[6]^2 - 120*ex[2]^4*ex[3]^5*ex[4]^5*
     ex[6]^2 + 233*ex[2]^5*ex[3]^5*ex[4]^5*ex[6]^2 + 
    116*ex[2]^6*ex[3]^5*ex[4]^5*ex[6]^2 + 21*ex[2]^7*ex[3]^5*ex[4]^5*
     ex[6]^2 - 55*ex[2]^2*ex[3]^6*ex[4]^5*ex[6]^2 - 
    222*ex[2]^3*ex[3]^6*ex[4]^5*ex[6]^2 - 329*ex[2]^4*ex[3]^6*ex[4]^5*
     ex[6]^2 - 205*ex[2]^5*ex[3]^6*ex[4]^5*ex[6]^2 - 
    36*ex[2]^6*ex[3]^6*ex[4]^5*ex[6]^2 + 7*ex[2]^7*ex[3]^6*ex[4]^5*ex[6]^2 + 
    299*ex[2]^7*ex[3]^3*ex[6]^3 + 24*ex[2]^8*ex[3]^3*ex[6]^3 - 
    3*ex[2]^9*ex[3]^3*ex[6]^3 - 127*ex[2]^7*ex[3]^4*ex[6]^3 + 
    297*ex[2]^8*ex[3]^4*ex[6]^3 + 213*ex[2]^9*ex[3]^4*ex[6]^3 - 
    3*ex[2]^10*ex[3]^4*ex[6]^3 - 144*ex[2]^7*ex[3]^5*ex[6]^3 - 
    276*ex[2]^8*ex[3]^5*ex[6]^3 - 89*ex[2]^9*ex[3]^5*ex[6]^3 + 
    50*ex[2]^10*ex[3]^5*ex[6]^3 + 7*ex[2]^11*ex[3]^5*ex[6]^3 - 
    4*ex[2]^7*ex[3]^6*ex[6]^3 - 12*ex[2]^8*ex[3]^6*ex[6]^3 - 
    5*ex[2]^9*ex[3]^6*ex[6]^3 + 17*ex[2]^10*ex[3]^6*ex[6]^3 + 
    21*ex[2]^11*ex[3]^6*ex[6]^3 + 7*ex[2]^12*ex[3]^6*ex[6]^3 - 
    78*ex[2]^6*ex[3]^2*ex[4]*ex[6]^3 - 886*ex[2]^6*ex[3]^3*ex[4]*ex[6]^3 - 
    170*ex[2]^7*ex[3]^3*ex[4]*ex[6]^3 - 10*ex[2]^8*ex[3]^3*ex[4]*ex[6]^3 + 
    562*ex[2]^6*ex[3]^4*ex[4]*ex[6]^3 - 958*ex[2]^7*ex[3]^4*ex[4]*ex[6]^3 - 
    756*ex[2]^8*ex[3]^4*ex[4]*ex[6]^3 + 4*ex[2]^9*ex[3]^4*ex[4]*ex[6]^3 + 
    546*ex[2]^6*ex[3]^5*ex[4]*ex[6]^3 + 1044*ex[2]^7*ex[3]^5*ex[4]*ex[6]^3 + 
    326*ex[2]^8*ex[3]^5*ex[4]*ex[6]^3 - 200*ex[2]^9*ex[3]^5*ex[4]*ex[6]^3 - 
    28*ex[2]^10*ex[3]^5*ex[4]*ex[6]^3 + 16*ex[2]^6*ex[3]^6*ex[4]*ex[6]^3 + 
    48*ex[2]^7*ex[3]^6*ex[4]*ex[6]^3 + 20*ex[2]^8*ex[3]^6*ex[4]*ex[6]^3 - 
    68*ex[2]^9*ex[3]^6*ex[4]*ex[6]^3 - 84*ex[2]^10*ex[3]^6*ex[4]*ex[6]^3 - 
    28*ex[2]^11*ex[3]^6*ex[4]*ex[6]^3 + 11*ex[2]^5*ex[3]*ex[4]^2*ex[6]^3 + 
    203*ex[2]^5*ex[3]^2*ex[4]^2*ex[6]^3 + ex[2]^6*ex[3]^2*ex[4]^2*ex[6]^3 + 
    875*ex[2]^5*ex[3]^3*ex[4]^2*ex[6]^3 + 358*ex[2]^6*ex[3]^3*ex[4]^2*
     ex[6]^3 + 44*ex[2]^7*ex[3]^3*ex[4]^2*ex[6]^3 - 
    907*ex[2]^5*ex[3]^4*ex[4]^2*ex[6]^3 + 1153*ex[2]^6*ex[3]^4*ex[4]^2*
     ex[6]^3 + 1062*ex[2]^7*ex[3]^4*ex[4]^2*ex[6]^3 + 
    34*ex[2]^8*ex[3]^4*ex[4]^2*ex[6]^3 - 774*ex[2]^5*ex[3]^5*ex[4]^2*
     ex[6]^3 - 1476*ex[2]^6*ex[3]^5*ex[4]^2*ex[6]^3 - 
    444*ex[2]^7*ex[3]^5*ex[4]^2*ex[6]^3 + 300*ex[2]^8*ex[3]^5*ex[4]^2*
     ex[6]^3 + 42*ex[2]^9*ex[3]^5*ex[4]^2*ex[6]^3 - 
    24*ex[2]^5*ex[3]^6*ex[4]^2*ex[6]^3 - 72*ex[2]^6*ex[3]^6*ex[4]^2*ex[6]^3 - 
    30*ex[2]^7*ex[3]^6*ex[4]^2*ex[6]^3 + 102*ex[2]^8*ex[3]^6*ex[4]^2*
     ex[6]^3 + 126*ex[2]^9*ex[3]^6*ex[4]^2*ex[6]^3 + 
    42*ex[2]^10*ex[3]^6*ex[4]^2*ex[6]^3 - 6*ex[2]^4*ex[3]*ex[4]^3*ex[6]^3 - 
    212*ex[2]^4*ex[3]^2*ex[4]^3*ex[6]^3 - 44*ex[2]^5*ex[3]^2*ex[4]^3*
     ex[6]^3 - 296*ex[2]^4*ex[3]^3*ex[4]^3*ex[6]^3 - 
    324*ex[2]^5*ex[3]^3*ex[4]^3*ex[6]^3 - 74*ex[2]^6*ex[3]^3*ex[4]^3*
     ex[6]^3 + 636*ex[2]^4*ex[3]^4*ex[4]^3*ex[6]^3 - 
    620*ex[2]^5*ex[3]^4*ex[4]^3*ex[6]^3 - 708*ex[2]^6*ex[3]^4*ex[4]^3*
     ex[6]^3 - 68*ex[2]^7*ex[3]^4*ex[4]^3*ex[6]^3 + 
    486*ex[2]^4*ex[3]^5*ex[4]^3*ex[6]^3 + 924*ex[2]^5*ex[3]^5*ex[4]^3*
     ex[6]^3 + 266*ex[2]^6*ex[3]^5*ex[4]^3*ex[6]^3 - 
    200*ex[2]^7*ex[3]^5*ex[4]^3*ex[6]^3 - 28*ex[2]^8*ex[3]^5*ex[4]^3*
     ex[6]^3 + 16*ex[2]^4*ex[3]^6*ex[4]^3*ex[6]^3 + 
    48*ex[2]^5*ex[3]^6*ex[4]^3*ex[6]^3 + 20*ex[2]^6*ex[3]^6*ex[4]^3*ex[6]^3 - 
    68*ex[2]^7*ex[3]^6*ex[4]^3*ex[6]^3 - 84*ex[2]^8*ex[3]^6*ex[4]^3*ex[6]^3 - 
    28*ex[2]^9*ex[3]^6*ex[4]^3*ex[6]^3 + 10*ex[2]^3*ex[3]*ex[4]^4*ex[6]^3 + 
    72*ex[2]^3*ex[3]^2*ex[4]^4*ex[6]^3 + 36*ex[2]^4*ex[3]^2*ex[4]^4*ex[6]^3 + 
    8*ex[2]^3*ex[3]^3*ex[4]^4*ex[6]^3 + 112*ex[2]^4*ex[3]^3*ex[4]^4*ex[6]^3 + 
    43*ex[2]^5*ex[3]^3*ex[4]^4*ex[6]^3 - 164*ex[2]^3*ex[3]^4*ex[4]^4*
     ex[6]^3 + 128*ex[2]^4*ex[3]^4*ex[4]^4*ex[6]^3 + 
    189*ex[2]^5*ex[3]^4*ex[4]^4*ex[6]^3 + 33*ex[2]^6*ex[3]^4*ex[4]^4*
     ex[6]^3 - 114*ex[2]^3*ex[3]^5*ex[4]^4*ex[6]^3 - 
    216*ex[2]^4*ex[3]^5*ex[4]^4*ex[6]^3 - 59*ex[2]^5*ex[3]^5*ex[4]^4*
     ex[6]^3 + 50*ex[2]^6*ex[3]^5*ex[4]^4*ex[6]^3 + 
    7*ex[2]^7*ex[3]^5*ex[4]^4*ex[6]^3 - 4*ex[2]^3*ex[3]^6*ex[4]^4*ex[6]^3 - 
    12*ex[2]^4*ex[3]^6*ex[4]^4*ex[6]^3 - 5*ex[2]^5*ex[3]^6*ex[4]^4*ex[6]^3 + 
    17*ex[2]^6*ex[3]^6*ex[4]^4*ex[6]^3 + 21*ex[2]^7*ex[3]^6*ex[4]^4*ex[6]^3 + 
    7*ex[2]^8*ex[3]^6*ex[4]^4*ex[6]^3 - 82*ex[2]^7*ex[3]^3*ex[6]^4 - 
    6*ex[2]^8*ex[3]^3*ex[6]^4 + 70*ex[2]^7*ex[3]^4*ex[6]^4 - 
    22*ex[2]^8*ex[3]^4*ex[6]^4 - 20*ex[2]^9*ex[3]^4*ex[6]^4 + 
    8*ex[2]^7*ex[3]^5*ex[6]^4 + 8*ex[2]^8*ex[3]^5*ex[6]^4 - 
    14*ex[2]^9*ex[3]^5*ex[6]^4 - 14*ex[2]^10*ex[3]^5*ex[6]^4 + 
    14*ex[2]^6*ex[3]^2*ex[4]*ex[6]^4 + 178*ex[2]^6*ex[3]^3*ex[4]*ex[6]^4 + 
    28*ex[2]^7*ex[3]^3*ex[4]*ex[6]^4 - 195*ex[2]^6*ex[3]^4*ex[4]*ex[6]^4 + 
    66*ex[2]^7*ex[3]^4*ex[4]*ex[6]^4 + 63*ex[2]^8*ex[3]^4*ex[4]*ex[6]^4 - 
    24*ex[2]^6*ex[3]^5*ex[4]*ex[6]^4 - 24*ex[2]^7*ex[3]^5*ex[4]*ex[6]^4 + 
    42*ex[2]^8*ex[3]^5*ex[4]*ex[6]^4 + 42*ex[2]^9*ex[3]^5*ex[4]*ex[6]^4 - 
    14*ex[2]^5*ex[3]^2*ex[4]^2*ex[6]^4 - 124*ex[2]^5*ex[3]^3*ex[4]^2*
     ex[6]^4 - 46*ex[2]^6*ex[3]^3*ex[4]^2*ex[6]^4 + 
    180*ex[2]^5*ex[3]^4*ex[4]^2*ex[6]^4 - 66*ex[2]^6*ex[3]^4*ex[4]^2*
     ex[6]^4 - 66*ex[2]^7*ex[3]^4*ex[4]^2*ex[6]^4 + 
    24*ex[2]^5*ex[3]^5*ex[4]^2*ex[6]^4 + 24*ex[2]^6*ex[3]^5*ex[4]^2*ex[6]^4 - 
    42*ex[2]^7*ex[3]^5*ex[4]^2*ex[6]^4 - 42*ex[2]^8*ex[3]^5*ex[4]^2*ex[6]^4 + 
    11*ex[2]^4*ex[3]^2*ex[4]^3*ex[6]^4 + 28*ex[2]^4*ex[3]^3*ex[4]^3*ex[6]^4 + 
    24*ex[2]^5*ex[3]^3*ex[4]^3*ex[6]^4 - 55*ex[2]^4*ex[3]^4*ex[4]^3*ex[6]^4 + 
    22*ex[2]^5*ex[3]^4*ex[4]^3*ex[6]^4 + 23*ex[2]^6*ex[3]^4*ex[4]^3*ex[6]^4 - 
    8*ex[2]^4*ex[3]^5*ex[4]^3*ex[6]^4 - 8*ex[2]^5*ex[3]^5*ex[4]^3*ex[6]^4 + 
    14*ex[2]^6*ex[3]^5*ex[4]^3*ex[6]^4 + 14*ex[2]^7*ex[3]^5*ex[4]^3*ex[6]^4 + 
    4*ex[2]^7*ex[3]^3*ex[6]^5 - 4*ex[2]^7*ex[3]^4*ex[6]^5 + 
    4*ex[2]^8*ex[3]^4*ex[6]^5 - 8*ex[2]^6*ex[3]^3*ex[4]*ex[6]^5 + 
    8*ex[2]^6*ex[3]^4*ex[4]*ex[6]^5 - 8*ex[2]^7*ex[3]^4*ex[4]*ex[6]^5 + 
    4*ex[2]^5*ex[3]^3*ex[4]^2*ex[6]^5 - 4*ex[2]^5*ex[3]^4*ex[4]^2*ex[6]^5 + 
    4*ex[2]^6*ex[3]^4*ex[4]^2*ex[6]^5, 
  y[133] -> 33*ex[2]^8*ex[3]^2*ex[4] + 8*ex[2]^9*ex[3]^2*ex[4] + 
    3*ex[2]^10*ex[3]^2*ex[4] - 234*ex[2]^8*ex[3]^3*ex[4] - 
    87*ex[2]^9*ex[3]^3*ex[4] + 104*ex[2]^10*ex[3]^3*ex[4] + 
    25*ex[2]^11*ex[3]^3*ex[4] - 540*ex[2]^8*ex[3]^4*ex[4] - 
    1407*ex[2]^9*ex[3]^4*ex[4] - 1283*ex[2]^10*ex[3]^4*ex[4] - 
    290*ex[2]^11*ex[3]^4*ex[4] + 77*ex[2]^12*ex[3]^4*ex[4] + 
    11*ex[2]^13*ex[3]^4*ex[4] - 246*ex[2]^8*ex[3]^5*ex[4] - 
    1081*ex[2]^9*ex[3]^5*ex[4] - 2146*ex[2]^10*ex[3]^5*ex[4] - 
    2283*ex[2]^11*ex[3]^5*ex[4] - 1210*ex[2]^12*ex[3]^5*ex[4] - 
    238*ex[2]^13*ex[3]^5*ex[4] + 27*ex[2]^8*ex[3]^6*ex[4] + 
    231*ex[2]^9*ex[3]^6*ex[4] + 678*ex[2]^10*ex[3]^6*ex[4] + 
    936*ex[2]^11*ex[3]^6*ex[4] + 645*ex[2]^12*ex[3]^6*ex[4] + 
    201*ex[2]^13*ex[3]^6*ex[4] + 18*ex[2]^14*ex[3]^6*ex[4] + 
    22*ex[2]^7*ex[3]*ex[4]^2 - 120*ex[2]^7*ex[3]^2*ex[4]^2 + 
    53*ex[2]^8*ex[3]^2*ex[4]^2 + 20*ex[2]^9*ex[3]^2*ex[4]^2 + 
    3*ex[2]^10*ex[3]^2*ex[4]^2 + 1982*ex[2]^7*ex[3]^3*ex[4]^2 + 
    958*ex[2]^8*ex[3]^3*ex[4]^2 - 413*ex[2]^9*ex[3]^3*ex[4]^2 - 
    48*ex[2]^10*ex[3]^3*ex[4]^2 + 25*ex[2]^11*ex[3]^3*ex[4]^2 + 
    4174*ex[2]^7*ex[3]^4*ex[4]^2 + 10772*ex[2]^8*ex[3]^4*ex[4]^2 + 
    9605*ex[2]^9*ex[3]^4*ex[4]^2 + 2210*ex[2]^10*ex[3]^4*ex[4]^2 - 
    449*ex[2]^11*ex[3]^4*ex[4]^2 - 56*ex[2]^12*ex[3]^4*ex[4]^2 + 
    1812*ex[2]^7*ex[3]^5*ex[4]^2 + 8034*ex[2]^8*ex[3]^5*ex[4]^2 + 
    15785*ex[2]^9*ex[3]^5*ex[4]^2 + 16368*ex[2]^10*ex[3]^5*ex[4]^2 + 
    8341*ex[2]^11*ex[3]^5*ex[4]^2 + 1510*ex[2]^12*ex[3]^5*ex[4]^2 - 
    26*ex[2]^13*ex[3]^5*ex[4]^2 - 238*ex[2]^7*ex[3]^6*ex[4]^2 - 
    1833*ex[2]^8*ex[3]^6*ex[4]^2 - 5101*ex[2]^9*ex[3]^6*ex[4]^2 - 
    6789*ex[2]^10*ex[3]^6*ex[4]^2 - 4521*ex[2]^11*ex[3]^6*ex[4]^2 - 
    1342*ex[2]^12*ex[3]^6*ex[4]^2 - 104*ex[2]^13*ex[3]^6*ex[4]^2 - 
    11*ex[2]^6*ex[4]^3 - 66*ex[2]^6*ex[3]*ex[4]^3 - 
    17*ex[2]^7*ex[3]*ex[4]^3 - 16*ex[2]^8*ex[3]*ex[4]^3 - 
    365*ex[2]^6*ex[3]^2*ex[4]^3 - 381*ex[2]^7*ex[3]^2*ex[4]^3 + 
    83*ex[2]^8*ex[3]^2*ex[4]^3 + 7*ex[2]^9*ex[3]^2*ex[4]^3 - 
    11*ex[2]^10*ex[3]^2*ex[4]^3 - 8094*ex[2]^6*ex[3]^3*ex[4]^3 - 
    6299*ex[2]^7*ex[3]^3*ex[4]^3 - 1168*ex[2]^8*ex[3]^3*ex[4]^3 - 
    105*ex[2]^9*ex[3]^3*ex[4]^3 + 136*ex[2]^10*ex[3]^3*ex[4]^3 + 
    33*ex[2]^11*ex[3]^3*ex[4]^3 - 14403*ex[2]^6*ex[3]^4*ex[4]^3 - 
    37903*ex[2]^7*ex[3]^4*ex[4]^3 - 35315*ex[2]^8*ex[3]^4*ex[4]^3 - 
    11010*ex[2]^9*ex[3]^4*ex[4]^3 - 417*ex[2]^10*ex[3]^4*ex[4]^3 - 
    23*ex[2]^11*ex[3]^4*ex[4]^3 + 33*ex[2]^12*ex[3]^4*ex[4]^3 - 
    5720*ex[2]^6*ex[3]^5*ex[4]^3 - 25612*ex[2]^7*ex[3]^5*ex[4]^3 - 
    49946*ex[2]^8*ex[3]^5*ex[4]^3 - 50705*ex[2]^9*ex[3]^5*ex[4]^3 - 
    25022*ex[2]^10*ex[3]^5*ex[4]^3 - 4267*ex[2]^11*ex[3]^5*ex[4]^3 + 
    104*ex[2]^12*ex[3]^5*ex[4]^3 + 899*ex[2]^6*ex[3]^6*ex[4]^3 + 
    6356*ex[2]^7*ex[3]^6*ex[4]^3 + 16838*ex[2]^8*ex[3]^6*ex[4]^3 + 
    21625*ex[2]^9*ex[3]^6*ex[4]^3 + 13922*ex[2]^10*ex[3]^6*ex[4]^3 + 
    3935*ex[2]^11*ex[3]^6*ex[4]^3 + 257*ex[2]^12*ex[3]^6*ex[4]^3 + 
    44*ex[2]^5*ex[4]^4 - 11*ex[2]^6*ex[4]^4 + 24*ex[2]^5*ex[3]*ex[4]^4 - 
    38*ex[2]^6*ex[3]*ex[4]^4 - 3*ex[2]^7*ex[3]*ex[4]^4 - 
    16*ex[2]^8*ex[3]*ex[4]^4 + 2950*ex[2]^5*ex[3]^2*ex[4]^4 + 
    1106*ex[2]^6*ex[3]^2*ex[4]^4 - 1029*ex[2]^7*ex[3]^2*ex[4]^4 - 
    351*ex[2]^8*ex[3]^2*ex[4]^4 - 16*ex[2]^9*ex[3]^2*ex[4]^4 - 
    11*ex[2]^10*ex[3]^2*ex[4]^4 + 19886*ex[2]^5*ex[3]^3*ex[4]^4 + 
    22416*ex[2]^6*ex[3]^3*ex[4]^4 + 10365*ex[2]^7*ex[3]^3*ex[4]^4 + 
    986*ex[2]^8*ex[3]^3*ex[4]^4 - 1161*ex[2]^9*ex[3]^3*ex[4]^4 - 
    266*ex[2]^10*ex[3]^3*ex[4]^4 - 11*ex[2]^11*ex[3]^3*ex[4]^4 + 
    28890*ex[2]^5*ex[3]^4*ex[4]^4 + 79441*ex[2]^6*ex[3]^4*ex[4]^4 + 
    81049*ex[2]^7*ex[3]^4*ex[4]^4 + 35354*ex[2]^8*ex[3]^4*ex[4]^4 + 
    7955*ex[2]^9*ex[3]^4*ex[4]^4 + 1142*ex[2]^10*ex[3]^4*ex[4]^4 - 
    85*ex[2]^11*ex[3]^4*ex[4]^4 + 10066*ex[2]^5*ex[3]^5*ex[4]^4 + 
    45590*ex[2]^6*ex[3]^5*ex[4]^4 + 88430*ex[2]^7*ex[3]^5*ex[4]^4 + 
    88098*ex[2]^8*ex[3]^5*ex[4]^4 + 42227*ex[2]^9*ex[3]^5*ex[4]^4 + 
    6872*ex[2]^10*ex[3]^5*ex[4]^4 - 163*ex[2]^11*ex[3]^5*ex[4]^4 - 
    1908*ex[2]^5*ex[3]^6*ex[4]^4 - 12568*ex[2]^6*ex[3]^6*ex[4]^4 - 
    31820*ex[2]^7*ex[3]^6*ex[4]^4 - 39487*ex[2]^8*ex[3]^6*ex[4]^4 - 
    24601*ex[2]^9*ex[3]^6*ex[4]^4 - 6629*ex[2]^10*ex[3]^6*ex[4]^4 - 
    355*ex[2]^11*ex[3]^6*ex[4]^4 - 22*ex[2]^4*ex[4]^5 + 52*ex[2]^5*ex[4]^5 + 
    3*ex[2]^6*ex[4]^5 - 134*ex[2]^4*ex[3]*ex[4]^5 + 
    287*ex[2]^5*ex[3]*ex[4]^5 + 282*ex[2]^6*ex[3]*ex[4]^5 + 
    83*ex[2]^7*ex[3]*ex[4]^5 - 7925*ex[2]^4*ex[3]^2*ex[4]^5 - 
    3717*ex[2]^5*ex[3]^2*ex[4]^5 + 1509*ex[2]^6*ex[3]^2*ex[4]^5 + 
    953*ex[2]^7*ex[3]^2*ex[4]^5 + 218*ex[2]^8*ex[3]^2*ex[4]^5 + 
    55*ex[2]^9*ex[3]^2*ex[4]^5 - 31256*ex[2]^4*ex[3]^3*ex[4]^5 - 
    46132*ex[2]^5*ex[3]^3*ex[4]^5 - 29206*ex[2]^6*ex[3]^3*ex[4]^5 - 
    5656*ex[2]^7*ex[3]^3*ex[4]^5 + 1490*ex[2]^8*ex[3]^3*ex[4]^5 + 
    422*ex[2]^9*ex[3]^3*ex[4]^5 + 22*ex[2]^10*ex[3]^3*ex[4]^5 - 
    36668*ex[2]^4*ex[3]^4*ex[4]^5 - 106980*ex[2]^5*ex[3]^4*ex[4]^5 - 
    121149*ex[2]^6*ex[3]^4*ex[4]^5 - 67316*ex[2]^7*ex[3]^4*ex[4]^5 - 
    21870*ex[2]^8*ex[3]^4*ex[4]^5 - 3531*ex[2]^9*ex[3]^4*ex[4]^5 + 
    50*ex[2]^10*ex[3]^4*ex[4]^5 - 10730*ex[2]^4*ex[3]^5*ex[4]^5 - 
    49315*ex[2]^5*ex[3]^5*ex[4]^5 - 95348*ex[2]^6*ex[3]^5*ex[4]^5 - 
    93267*ex[2]^7*ex[3]^5*ex[4]^5 - 43338*ex[2]^8*ex[3]^5*ex[4]^5 - 
    6702*ex[2]^9*ex[3]^5*ex[4]^5 + 132*ex[2]^10*ex[3]^5*ex[4]^5 + 
    2495*ex[2]^4*ex[3]^6*ex[4]^5 + 15485*ex[2]^5*ex[3]^6*ex[4]^5 + 
    37605*ex[2]^6*ex[3]^6*ex[4]^5 + 45155*ex[2]^7*ex[3]^6*ex[4]^5 + 
    27260*ex[2]^8*ex[3]^6*ex[4]^5 + 7020*ex[2]^9*ex[3]^6*ex[4]^5 + 
    300*ex[2]^10*ex[3]^6*ex[4]^5 - 54*ex[2]^3*ex[4]^6 - 91*ex[2]^4*ex[4]^6 - 
    12*ex[2]^5*ex[4]^6 + 3*ex[2]^6*ex[4]^6 + 912*ex[2]^3*ex[3]*ex[4]^6 - 
    254*ex[2]^4*ex[3]*ex[4]^6 - 623*ex[2]^5*ex[3]*ex[4]^6 - 
    152*ex[2]^6*ex[3]*ex[4]^6 + 3*ex[2]^7*ex[3]*ex[4]^6 + 
    11750*ex[2]^3*ex[3]^2*ex[4]^6 + 8861*ex[2]^4*ex[3]^2*ex[4]^6 + 
    1419*ex[2]^5*ex[3]^2*ex[4]^6 - 613*ex[2]^6*ex[3]^2*ex[4]^6 - 
    435*ex[2]^7*ex[3]^2*ex[4]^6 - 100*ex[2]^8*ex[3]^2*ex[4]^6 + 
    31688*ex[2]^3*ex[3]^3*ex[4]^6 + 57340*ex[2]^4*ex[3]^3*ex[4]^6 + 
    44398*ex[2]^5*ex[3]^3*ex[4]^6 + 14084*ex[2]^6*ex[3]^3*ex[4]^6 + 
    1266*ex[2]^7*ex[3]^3*ex[4]^6 + 50*ex[2]^8*ex[3]^3*ex[4]^6 - 
    4*ex[2]^9*ex[3]^3*ex[4]^6 + 29982*ex[2]^3*ex[3]^4*ex[4]^6 + 
    93423*ex[2]^4*ex[3]^4*ex[4]^6 + 116446*ex[2]^5*ex[3]^4*ex[4]^6 + 
    75469*ex[2]^6*ex[3]^4*ex[4]^6 + 28246*ex[2]^7*ex[3]^4*ex[4]^6 + 
    4752*ex[2]^8*ex[3]^4*ex[4]^6 + 30*ex[2]^9*ex[3]^4*ex[4]^6 + 
    7016*ex[2]^3*ex[3]^5*ex[4]^6 + 32946*ex[2]^4*ex[3]^5*ex[4]^6 + 
    63713*ex[2]^5*ex[3]^5*ex[4]^6 + 61156*ex[2]^6*ex[3]^5*ex[4]^6 + 
    27347*ex[2]^7*ex[3]^5*ex[4]^6 + 3906*ex[2]^8*ex[3]^5*ex[4]^6 - 
    68*ex[2]^9*ex[3]^5*ex[4]^6 - 2062*ex[2]^3*ex[3]^6*ex[4]^6 - 
    12161*ex[2]^4*ex[3]^6*ex[4]^6 - 28413*ex[2]^5*ex[3]^6*ex[4]^6 - 
    33051*ex[2]^6*ex[3]^6*ex[4]^6 - 19355*ex[2]^7*ex[3]^6*ex[4]^6 - 
    4776*ex[2]^8*ex[3]^6*ex[4]^6 - 158*ex[2]^9*ex[3]^6*ex[4]^6 + 
    19*ex[2]^2*ex[4]^7 + 74*ex[2]^3*ex[4]^7 + 18*ex[2]^4*ex[4]^7 - 
    9*ex[2]^5*ex[4]^7 - 1644*ex[2]^2*ex[3]*ex[4]^7 - 
    354*ex[2]^3*ex[3]*ex[4]^7 + 458*ex[2]^4*ex[3]*ex[4]^7 + 
    121*ex[2]^5*ex[3]*ex[4]^7 - 6*ex[2]^6*ex[3]*ex[4]^7 - 
    10129*ex[2]^2*ex[3]^2*ex[4]^7 - 11026*ex[2]^3*ex[3]^2*ex[4]^7 - 
    4900*ex[2]^4*ex[3]^2*ex[4]^7 - 599*ex[2]^5*ex[3]^2*ex[4]^7 + 
    326*ex[2]^6*ex[3]^2*ex[4]^7 + 86*ex[2]^7*ex[3]^2*ex[4]^7 - 
    20048*ex[2]^2*ex[3]^3*ex[4]^7 - 42612*ex[2]^3*ex[3]^3*ex[4]^7 - 
    38452*ex[2]^4*ex[3]^3*ex[4]^7 - 16502*ex[2]^5*ex[3]^3*ex[4]^7 - 
    3848*ex[2]^6*ex[3]^3*ex[4]^7 - 565*ex[2]^7*ex[3]^3*ex[4]^7 - 
    14*ex[2]^8*ex[3]^3*ex[4]^7 - 15327*ex[2]^2*ex[3]^4*ex[4]^7 - 
    51066*ex[2]^3*ex[3]^4*ex[4]^7 - 68974*ex[2]^4*ex[3]^4*ex[4]^7 - 
    49167*ex[2]^5*ex[3]^4*ex[4]^7 - 19524*ex[2]^6*ex[3]^4*ex[4]^7 - 
    3273*ex[2]^7*ex[3]^4*ex[4]^7 - 35*ex[2]^8*ex[3]^4*ex[4]^7 - 
    2692*ex[2]^2*ex[3]^5*ex[4]^7 - 13114*ex[2]^3*ex[3]^5*ex[4]^7 - 
    25558*ex[2]^4*ex[3]^5*ex[4]^7 - 24075*ex[2]^5*ex[3]^5*ex[4]^7 - 
    10234*ex[2]^6*ex[3]^5*ex[4]^7 - 1267*ex[2]^7*ex[3]^5*ex[4]^7 + 
    28*ex[2]^8*ex[3]^5*ex[4]^7 + 1053*ex[2]^2*ex[3]^6*ex[4]^7 + 
    5938*ex[2]^3*ex[3]^6*ex[4]^7 + 13376*ex[2]^4*ex[3]^6*ex[4]^7 + 
    15079*ex[2]^5*ex[3]^6*ex[4]^7 + 8566*ex[2]^6*ex[3]^6*ex[4]^7 + 
    2027*ex[2]^7*ex[3]^6*ex[4]^7 + 49*ex[2]^8*ex[3]^6*ex[4]^7 + 
    58*ex[2]*ex[4]^8 - 28*ex[2]^2*ex[4]^8 - 12*ex[2]^3*ex[4]^8 + 
    9*ex[2]^4*ex[4]^8 + 1210*ex[2]*ex[3]*ex[4]^8 + 
    614*ex[2]^2*ex[3]*ex[4]^8 - 64*ex[2]^3*ex[3]*ex[4]^8 - 
    38*ex[2]^4*ex[3]*ex[4]^8 + 3*ex[2]^5*ex[3]*ex[4]^8 + 
    4724*ex[2]*ex[3]^2*ex[4]^8 + 6658*ex[2]^2*ex[3]^2*ex[4]^8 + 
    3990*ex[2]^3*ex[3]^2*ex[4]^8 + 917*ex[2]^4*ex[3]^2*ex[4]^8 - 
    73*ex[2]^5*ex[3]^2*ex[4]^8 - 37*ex[2]^6*ex[3]^2*ex[4]^8 + 
    7188*ex[2]*ex[3]^3*ex[4]^8 + 17436*ex[2]^2*ex[3]^3*ex[4]^8 + 
    17776*ex[2]^3*ex[3]^3*ex[4]^8 + 9212*ex[2]^4*ex[3]^3*ex[4]^8 + 
    2752*ex[2]^5*ex[3]^3*ex[4]^8 + 424*ex[2]^6*ex[3]^3*ex[4]^8 + 
    7*ex[2]^7*ex[3]^3*ex[4]^8 + 4450*ex[2]*ex[3]^4*ex[4]^8 + 
    15848*ex[2]^2*ex[3]^4*ex[4]^8 + 22880*ex[2]^3*ex[3]^4*ex[4]^8 + 
    17331*ex[2]^4*ex[3]^4*ex[4]^8 + 7044*ex[2]^5*ex[3]^4*ex[4]^8 + 
    1146*ex[2]^6*ex[3]^4*ex[4]^8 + 7*ex[2]^7*ex[3]^4*ex[4]^8 + 
    530*ex[2]*ex[3]^5*ex[4]^8 + 2782*ex[2]^2*ex[3]^5*ex[4]^8 + 
    5568*ex[2]^3*ex[3]^5*ex[4]^8 + 5178*ex[2]^4*ex[3]^5*ex[4]^8 + 
    2069*ex[2]^5*ex[3]^5*ex[4]^8 + 200*ex[2]^6*ex[3]^5*ex[4]^8 - 
    7*ex[2]^7*ex[3]^5*ex[4]^8 - 304*ex[2]*ex[3]^6*ex[4]^8 - 
    1646*ex[2]^2*ex[3]^6*ex[4]^8 - 3578*ex[2]^3*ex[3]^6*ex[4]^8 - 
    3905*ex[2]^4*ex[3]^6*ex[4]^8 - 2147*ex[2]^5*ex[3]^6*ex[4]^8 - 
    485*ex[2]^6*ex[3]^6*ex[4]^8 - 7*ex[2]^7*ex[3]^6*ex[4]^8 - 34*ex[4]^9 + 
    4*ex[2]*ex[4]^9 + 3*ex[2]^2*ex[4]^9 - 3*ex[2]^3*ex[4]^9 - 
    324*ex[3]*ex[4]^9 - 238*ex[2]*ex[3]*ex[4]^9 - 34*ex[2]^2*ex[3]*ex[4]^9 + 
    2*ex[2]^3*ex[3]*ex[4]^9 - 918*ex[3]^2*ex[4]^9 - 
    1562*ex[2]*ex[3]^2*ex[4]^9 - 1095*ex[2]^2*ex[3]^2*ex[4]^9 - 
    317*ex[2]^3*ex[3]^2*ex[4]^9 - 9*ex[2]^4*ex[3]^2*ex[4]^9 + 
    7*ex[2]^5*ex[3]^2*ex[4]^9 - 1112*ex[3]^3*ex[4]^9 - 
    3020*ex[2]*ex[3]^3*ex[4]^9 - 3404*ex[2]^2*ex[3]^3*ex[4]^9 - 
    1996*ex[2]^3*ex[3]^3*ex[4]^9 - 660*ex[2]^4*ex[3]^3*ex[4]^9 - 
    98*ex[2]^5*ex[3]^3*ex[4]^9 - 558*ex[3]^4*ex[4]^9 - 
    2128*ex[2]*ex[3]^4*ex[4]^9 - 3259*ex[2]^2*ex[3]^4*ex[4]^9 - 
    2581*ex[2]^3*ex[3]^4*ex[4]^9 - 1062*ex[2]^4*ex[3]^4*ex[4]^9 - 
    168*ex[2]^5*ex[3]^4*ex[4]^9 - 36*ex[3]^5*ex[4]^9 - 
    230*ex[2]*ex[3]^5*ex[4]^9 - 498*ex[2]^2*ex[3]^5*ex[4]^9 - 
    470*ex[2]^3*ex[3]^5*ex[4]^9 - 180*ex[2]^4*ex[3]^5*ex[4]^9 - 
    14*ex[2]^5*ex[3]^5*ex[4]^9 + 38*ex[3]^6*ex[4]^9 + 
    198*ex[2]*ex[3]^6*ex[4]^9 + 415*ex[2]^2*ex[3]^6*ex[4]^9 + 
    437*ex[2]^3*ex[3]^6*ex[4]^9 + 231*ex[2]^4*ex[3]^6*ex[4]^9 + 
    49*ex[2]^5*ex[3]^6*ex[4]^9 + 77*ex[2]^9*ex[3]^3*ex[6] + 
    6*ex[2]^10*ex[3]^3*ex[6] - 3*ex[2]^11*ex[3]^3*ex[6] + 
    81*ex[2]^9*ex[3]^4*ex[6] + 299*ex[2]^10*ex[3]^4*ex[6] + 
    175*ex[2]^11*ex[3]^4*ex[6] - 3*ex[2]^12*ex[3]^4*ex[6] - 
    69*ex[2]^9*ex[3]^5*ex[6] - 20*ex[2]^10*ex[3]^5*ex[6] + 
    259*ex[2]^11*ex[3]^5*ex[6] + 296*ex[2]^12*ex[3]^5*ex[6] + 
    86*ex[2]^13*ex[3]^5*ex[6] - 73*ex[2]^9*ex[3]^6*ex[6] - 
    313*ex[2]^10*ex[3]^6*ex[6] - 519*ex[2]^11*ex[3]^6*ex[6] - 
    409*ex[2]^12*ex[3]^6*ex[6] - 148*ex[2]^13*ex[3]^6*ex[6] - 
    18*ex[2]^14*ex[3]^6*ex[6] - 223*ex[2]^8*ex[3]^2*ex[4]*ex[6] - 
    32*ex[2]^9*ex[3]^2*ex[4]*ex[6] - 9*ex[2]^10*ex[3]^2*ex[4]*ex[6] + 
    532*ex[2]^8*ex[3]^3*ex[4]*ex[6] + 140*ex[2]^9*ex[3]^3*ex[4]*ex[6] - 
    470*ex[2]^10*ex[3]^3*ex[4]*ex[6] - 78*ex[2]^11*ex[3]^3*ex[4]*ex[6] + 
    1456*ex[2]^8*ex[3]^4*ex[4]*ex[6] + 2862*ex[2]^9*ex[3]^4*ex[4]*ex[6] + 
    2995*ex[2]^10*ex[3]^4*ex[4]*ex[6] + 822*ex[2]^11*ex[3]^4*ex[4]*ex[6] - 
    251*ex[2]^12*ex[3]^4*ex[4]*ex[6] - 22*ex[2]^13*ex[3]^4*ex[4]*ex[6] + 
    1144*ex[2]^8*ex[3]^5*ex[4]*ex[6] + 2900*ex[2]^9*ex[3]^5*ex[4]*ex[6] + 
    3486*ex[2]^10*ex[3]^5*ex[4]*ex[6] + 3470*ex[2]^11*ex[3]^5*ex[4]*ex[6] + 
    2266*ex[2]^12*ex[3]^5*ex[4]*ex[6] + 526*ex[2]^13*ex[3]^5*ex[4]*ex[6] + 
    443*ex[2]^8*ex[3]^6*ex[4]*ex[6] + 1650*ex[2]^9*ex[3]^6*ex[4]*ex[6] + 
    2110*ex[2]^10*ex[3]^6*ex[4]*ex[6] + 842*ex[2]^11*ex[3]^6*ex[4]*ex[6] - 
    279*ex[2]^12*ex[3]^6*ex[4]*ex[6] - 236*ex[2]^13*ex[3]^6*ex[4]*ex[6] - 
    18*ex[2]^14*ex[3]^6*ex[4]*ex[6] - 55*ex[2]^7*ex[3]*ex[4]^2*ex[6] + 
    977*ex[2]^7*ex[3]^2*ex[4]^2*ex[6] - 45*ex[2]^8*ex[3]^2*ex[4]^2*ex[6] - 
    6*ex[2]^9*ex[3]^2*ex[4]^2*ex[6] - 6*ex[2]^10*ex[3]^2*ex[4]^2*ex[6] - 
    6151*ex[2]^7*ex[3]^3*ex[4]^2*ex[6] - 1992*ex[2]^8*ex[3]^3*ex[4]^2*ex[6] + 
    2115*ex[2]^9*ex[3]^3*ex[4]^2*ex[6] + 238*ex[2]^10*ex[3]^3*ex[4]^2*ex[6] - 
    17*ex[2]^11*ex[3]^3*ex[4]^2*ex[6] - 11795*ex[2]^7*ex[3]^4*ex[4]^2*ex[6] - 
    26709*ex[2]^8*ex[3]^4*ex[4]^2*ex[6] - 23979*ex[2]^9*ex[3]^4*ex[4]^2*
     ex[6] - 5633*ex[2]^10*ex[3]^4*ex[4]^2*ex[6] + 
    1155*ex[2]^11*ex[3]^4*ex[4]^2*ex[6] + 57*ex[2]^12*ex[3]^4*ex[4]^2*ex[6] - 
    5658*ex[2]^7*ex[3]^5*ex[4]^2*ex[6] - 18306*ex[2]^8*ex[3]^5*ex[4]^2*
     ex[6] - 28809*ex[2]^9*ex[3]^5*ex[4]^2*ex[6] - 
    28934*ex[2]^10*ex[3]^5*ex[4]^2*ex[6] - 15887*ex[2]^11*ex[3]^5*ex[4]^2*
     ex[6] - 3106*ex[2]^12*ex[3]^5*ex[4]^2*ex[6] + 
    8*ex[2]^13*ex[3]^5*ex[4]^2*ex[6] - 1046*ex[2]^7*ex[3]^6*ex[4]^2*ex[6] - 
    2952*ex[2]^8*ex[3]^6*ex[4]^2*ex[6] - 1061*ex[2]^9*ex[3]^6*ex[4]^2*ex[6] + 
    4155*ex[2]^10*ex[3]^6*ex[4]^2*ex[6] + 5001*ex[2]^11*ex[3]^6*ex[4]^2*
     ex[6] + 1777*ex[2]^12*ex[3]^6*ex[4]^2*ex[6] + 
    86*ex[2]^13*ex[3]^6*ex[4]^2*ex[6] + 33*ex[2]^6*ex[4]^3*ex[6] + 
    38*ex[2]^6*ex[3]*ex[4]^3*ex[6] + 40*ex[2]^7*ex[3]*ex[4]^3*ex[6] + 
    32*ex[2]^8*ex[3]*ex[4]^3*ex[6] - 22*ex[2]^6*ex[3]^2*ex[4]^3*ex[6] + 
    692*ex[2]^7*ex[3]^2*ex[4]^3*ex[6] - 346*ex[2]^8*ex[3]^2*ex[4]^3*ex[6] - 
    4*ex[2]^9*ex[3]^2*ex[4]^3*ex[6] + 11*ex[2]^10*ex[3]^2*ex[4]^3*ex[6] + 
    23230*ex[2]^6*ex[3]^3*ex[4]^3*ex[6] + 13764*ex[2]^7*ex[3]^3*ex[4]^3*
     ex[6] + 592*ex[2]^8*ex[3]^3*ex[4]^3*ex[6] + 450*ex[2]^9*ex[3]^3*ex[4]^3*
     ex[6] - 120*ex[2]^10*ex[3]^3*ex[4]^3*ex[6] + 
    35921*ex[2]^6*ex[3]^4*ex[4]^3*ex[6] + 85594*ex[2]^7*ex[3]^4*ex[4]^3*
     ex[6] + 76139*ex[2]^8*ex[3]^4*ex[4]^3*ex[6] + 
    21048*ex[2]^9*ex[3]^4*ex[4]^3*ex[6] - 145*ex[2]^10*ex[3]^4*ex[4]^3*
     ex[6] + 244*ex[2]^11*ex[3]^4*ex[4]^3*ex[6] - 11*ex[2]^12*ex[3]^4*ex[4]^3*
     ex[6] + 13736*ex[2]^6*ex[3]^5*ex[4]^3*ex[6] + 
    49736*ex[2]^7*ex[3]^5*ex[4]^3*ex[6] + 84762*ex[2]^8*ex[3]^5*ex[4]^3*
     ex[6] + 84374*ex[2]^9*ex[3]^5*ex[4]^3*ex[6] + 
    43530*ex[2]^10*ex[3]^5*ex[4]^3*ex[6] + 7922*ex[2]^11*ex[3]^5*ex[4]^3*
     ex[6] + 4*ex[2]^12*ex[3]^5*ex[4]^3*ex[6] + 1072*ex[2]^6*ex[3]^6*ex[4]^3*
     ex[6] + 582*ex[2]^7*ex[3]^6*ex[4]^3*ex[6] - 9055*ex[2]^8*ex[3]^6*ex[4]^3*
     ex[6] - 20108*ex[2]^9*ex[3]^6*ex[4]^3*ex[6] - 
    16254*ex[2]^10*ex[3]^6*ex[4]^3*ex[6] - 4882*ex[2]^11*ex[3]^6*ex[4]^3*
     ex[6] - 171*ex[2]^12*ex[3]^6*ex[4]^3*ex[6] - 110*ex[2]^5*ex[4]^4*ex[6] + 
    22*ex[2]^6*ex[4]^4*ex[6] + 371*ex[2]^5*ex[3]*ex[4]^4*ex[6] + 
    94*ex[2]^6*ex[3]*ex[4]^4*ex[6] - 25*ex[2]^7*ex[3]*ex[4]^4*ex[6] + 
    16*ex[2]^8*ex[3]*ex[4]^4*ex[6] - 6711*ex[2]^5*ex[3]^2*ex[4]^4*ex[6] - 
    2285*ex[2]^6*ex[3]^2*ex[4]^4*ex[6] + 2031*ex[2]^7*ex[3]^2*ex[4]^4*ex[6] + 
    379*ex[2]^8*ex[3]^2*ex[4]^4*ex[6] - 28*ex[2]^9*ex[3]^2*ex[4]^4*ex[6] - 
    47508*ex[2]^5*ex[3]^3*ex[4]^4*ex[6] - 43578*ex[2]^6*ex[3]^3*ex[4]^4*
     ex[6] - 18020*ex[2]^7*ex[3]^3*ex[4]^4*ex[6] - 
    3618*ex[2]^8*ex[3]^3*ex[4]^4*ex[6] + 772*ex[2]^9*ex[3]^3*ex[4]^4*ex[6] + 
    68*ex[2]^10*ex[3]^3*ex[4]^4*ex[6] - 59282*ex[2]^5*ex[3]^4*ex[4]^4*ex[6] - 
    148276*ex[2]^6*ex[3]^4*ex[4]^4*ex[6] - 137674*ex[2]^7*ex[3]^4*ex[4]^4*
     ex[6] - 49004*ex[2]^8*ex[3]^4*ex[4]^4*ex[6] - 
    8000*ex[2]^9*ex[3]^4*ex[4]^4*ex[6] - 1558*ex[2]^10*ex[3]^4*ex[4]^4*
     ex[6] + 8*ex[2]^11*ex[3]^4*ex[4]^4*ex[6] - 19031*ex[2]^5*ex[3]^5*ex[4]^4*
     ex[6] - 74272*ex[2]^6*ex[3]^5*ex[4]^4*ex[6] - 
    131935*ex[2]^7*ex[3]^5*ex[4]^4*ex[6] - 129942*ex[2]^8*ex[3]^5*ex[4]^4*
     ex[6] - 64346*ex[2]^9*ex[3]^5*ex[4]^4*ex[6] - 
    11172*ex[2]^10*ex[3]^5*ex[4]^4*ex[6] - 74*ex[2]^11*ex[3]^5*ex[4]^4*
     ex[6] - 65*ex[2]^5*ex[3]^6*ex[4]^4*ex[6] + 5519*ex[2]^6*ex[3]^6*ex[4]^4*
     ex[6] + 23615*ex[2]^7*ex[3]^6*ex[4]^4*ex[6] + 
    37265*ex[2]^8*ex[3]^6*ex[4]^4*ex[6] + 26270*ex[2]^9*ex[3]^6*ex[4]^4*
     ex[6] + 7220*ex[2]^10*ex[3]^6*ex[4]^4*ex[6] + 
    184*ex[2]^11*ex[3]^6*ex[4]^4*ex[6] - 3*ex[2]^4*ex[4]^5*ex[6] - 
    82*ex[2]^5*ex[4]^5*ex[6] - 3*ex[2]^6*ex[4]^5*ex[6] - 
    84*ex[2]^4*ex[3]*ex[4]^5*ex[6] - 406*ex[2]^5*ex[3]*ex[4]^5*ex[6] - 
    308*ex[2]^6*ex[3]*ex[4]^5*ex[6] - 70*ex[2]^7*ex[3]*ex[4]^5*ex[6] + 
    16265*ex[2]^4*ex[3]^2*ex[4]^5*ex[6] + 6646*ex[2]^5*ex[3]^2*ex[4]^5*
     ex[6] - 2090*ex[2]^6*ex[3]^2*ex[4]^5*ex[6] - 594*ex[2]^7*ex[3]^2*ex[4]^5*
     ex[6] + 9*ex[2]^8*ex[3]^2*ex[4]^5*ex[6] + 57920*ex[2]^4*ex[3]^3*ex[4]^5*
     ex[6] + 71708*ex[2]^5*ex[3]^3*ex[4]^5*ex[6] + 
    41100*ex[2]^6*ex[3]^3*ex[4]^5*ex[6] + 8464*ex[2]^7*ex[3]^3*ex[4]^5*
     ex[6] - 1170*ex[2]^8*ex[3]^3*ex[4]^5*ex[6] - 168*ex[2]^9*ex[3]^3*ex[4]^5*
     ex[6] + 58279*ex[2]^4*ex[3]^4*ex[4]^5*ex[6] + 
    154274*ex[2]^5*ex[3]^4*ex[4]^5*ex[6] + 153969*ex[2]^6*ex[3]^4*ex[4]^5*
     ex[6] + 69152*ex[2]^7*ex[3]^4*ex[4]^5*ex[6] + 
    18678*ex[2]^8*ex[3]^4*ex[4]^5*ex[6] + 3188*ex[2]^9*ex[3]^4*ex[4]^5*
     ex[6] + 38*ex[2]^10*ex[3]^4*ex[4]^5*ex[6] + 15748*ex[2]^4*ex[3]^5*
     ex[4]^5*ex[6] + 65482*ex[2]^5*ex[3]^5*ex[4]^5*ex[6] + 
    119864*ex[2]^6*ex[3]^5*ex[4]^5*ex[6] + 116854*ex[2]^7*ex[3]^5*ex[4]^5*
     ex[6] + 55886*ex[2]^8*ex[3]^5*ex[4]^5*ex[6] + 
    9280*ex[2]^9*ex[3]^5*ex[4]^5*ex[6] + 118*ex[2]^10*ex[3]^5*ex[4]^5*ex[6] - 
    957*ex[2]^4*ex[3]^6*ex[4]^5*ex[6] - 9078*ex[2]^5*ex[3]^6*ex[4]^5*ex[6] - 
    27476*ex[2]^6*ex[3]^6*ex[4]^5*ex[6] - 37646*ex[2]^7*ex[3]^6*ex[4]^5*
     ex[6] - 24507*ex[2]^8*ex[3]^6*ex[4]^5*ex[6] - 
    6332*ex[2]^9*ex[3]^6*ex[4]^5*ex[6] - 116*ex[2]^10*ex[3]^6*ex[4]^5*ex[6] + 
    142*ex[2]^3*ex[4]^6*ex[6] + 100*ex[2]^4*ex[4]^6*ex[6] + 
    12*ex[2]^5*ex[4]^6*ex[6] - 1544*ex[2]^3*ex[3]*ex[4]^6*ex[6] + 
    84*ex[2]^4*ex[3]*ex[4]^6*ex[6] + 555*ex[2]^5*ex[3]*ex[4]^6*ex[6] + 
    94*ex[2]^6*ex[3]*ex[4]^6*ex[6] - 18056*ex[2]^3*ex[3]^2*ex[4]^6*ex[6] - 
    11274*ex[2]^4*ex[3]^2*ex[4]^6*ex[6] - 1511*ex[2]^5*ex[3]^2*ex[4]^6*
     ex[6] - 59*ex[2]^6*ex[3]^2*ex[4]^6*ex[6] + 42*ex[2]^7*ex[3]^2*ex[4]^6*
     ex[6] - 42032*ex[2]^3*ex[3]^3*ex[4]^6*ex[6] - 
    64528*ex[2]^4*ex[3]^3*ex[4]^6*ex[6] - 43030*ex[2]^5*ex[3]^3*ex[4]^6*
     ex[6] - 10216*ex[2]^6*ex[3]^3*ex[4]^6*ex[6] + 
    367*ex[2]^7*ex[3]^3*ex[4]^6*ex[6] + 118*ex[2]^8*ex[3]^3*ex[4]^6*ex[6] - 
    34274*ex[2]^3*ex[3]^4*ex[4]^6*ex[6] - 96960*ex[2]^4*ex[3]^4*ex[4]^6*
     ex[6] - 105430*ex[2]^5*ex[3]^4*ex[4]^6*ex[6] - 
    56710*ex[2]^6*ex[3]^4*ex[4]^6*ex[6] - 18731*ex[2]^7*ex[3]^4*ex[4]^6*
     ex[6] - 3083*ex[2]^8*ex[3]^4*ex[4]^6*ex[6] - 56*ex[2]^9*ex[3]^4*ex[4]^6*
     ex[6] - 7640*ex[2]^3*ex[3]^5*ex[4]^6*ex[6] - 
    33924*ex[2]^4*ex[3]^5*ex[4]^6*ex[6] - 63925*ex[2]^5*ex[3]^5*ex[4]^6*
     ex[6] - 61798*ex[2]^6*ex[3]^5*ex[4]^6*ex[6] - 
    28571*ex[2]^7*ex[3]^5*ex[4]^6*ex[6] - 4484*ex[2]^8*ex[3]^5*ex[4]^6*
     ex[6] - 70*ex[2]^9*ex[3]^5*ex[4]^6*ex[6] + 972*ex[2]^3*ex[3]^6*ex[4]^6*
     ex[6] + 6694*ex[2]^4*ex[3]^6*ex[4]^6*ex[6] + 
    17425*ex[2]^5*ex[3]^6*ex[4]^6*ex[6] + 21873*ex[2]^6*ex[3]^6*ex[4]^6*
     ex[6] + 13429*ex[2]^7*ex[3]^6*ex[4]^6*ex[6] + 
    3301*ex[2]^8*ex[3]^6*ex[4]^6*ex[6] + 42*ex[2]^9*ex[3]^6*ex[4]^6*ex[6] - 
    48*ex[2]^3*ex[4]^7*ex[6] - 15*ex[2]^4*ex[4]^7*ex[6] + 
    1996*ex[2]^2*ex[3]*ex[4]^7*ex[6] + 538*ex[2]^3*ex[3]*ex[4]^7*ex[6] - 
    256*ex[2]^4*ex[3]*ex[4]^7*ex[6] - 42*ex[2]^5*ex[3]*ex[4]^7*ex[6] + 
    9970*ex[2]^2*ex[3]^2*ex[4]^7*ex[6] + 8846*ex[2]^3*ex[3]^2*ex[4]^7*ex[6] + 
    3139*ex[2]^4*ex[3]^2*ex[4]^7*ex[6] + 520*ex[2]^5*ex[3]^2*ex[4]^7*ex[6] - 
    40*ex[2]^6*ex[3]^2*ex[4]^7*ex[6] + 16752*ex[2]^2*ex[3]^3*ex[4]^7*ex[6] + 
    30340*ex[2]^3*ex[3]^3*ex[4]^7*ex[6] + 22488*ex[2]^4*ex[3]^3*ex[4]^7*
     ex[6] + 6372*ex[2]^5*ex[3]^3*ex[4]^7*ex[6] + 390*ex[2]^6*ex[3]^3*ex[4]^7*
     ex[6] - 4*ex[2]^7*ex[3]^3*ex[4]^7*ex[6] + 11164*ex[2]^2*ex[3]^4*ex[4]^7*
     ex[6] + 34060*ex[2]^3*ex[3]^4*ex[4]^7*ex[6] + 
    40463*ex[2]^4*ex[3]^4*ex[4]^7*ex[6] + 24808*ex[2]^5*ex[3]^4*ex[4]^7*
     ex[6] + 8980*ex[2]^6*ex[3]^4*ex[4]^7*ex[6] + 
    1426*ex[2]^7*ex[3]^4*ex[4]^7*ex[6] + 21*ex[2]^8*ex[3]^4*ex[4]^7*ex[6] + 
    1972*ex[2]^2*ex[3]^5*ex[4]^7*ex[6] + 9506*ex[2]^3*ex[3]^5*ex[4]^7*ex[6] + 
    18568*ex[2]^4*ex[3]^5*ex[4]^7*ex[6] + 17878*ex[2]^5*ex[3]^5*ex[4]^7*
     ex[6] + 7990*ex[2]^6*ex[3]^5*ex[4]^7*ex[6] + 
    1160*ex[2]^7*ex[3]^5*ex[4]^7*ex[6] + 14*ex[2]^8*ex[3]^5*ex[4]^7*ex[6] - 
    414*ex[2]^2*ex[3]^6*ex[4]^7*ex[6] - 2474*ex[2]^3*ex[3]^6*ex[4]^7*ex[6] - 
    5859*ex[2]^4*ex[3]^6*ex[4]^7*ex[6] - 6880*ex[2]^5*ex[3]^6*ex[4]^7*ex[6] - 
    4016*ex[2]^6*ex[3]^6*ex[4]^7*ex[6] - 942*ex[2]^7*ex[3]^6*ex[4]^7*ex[6] - 
    7*ex[2]^8*ex[3]^6*ex[4]^7*ex[6] - 62*ex[2]*ex[4]^8*ex[6] + 
    8*ex[2]^2*ex[4]^8*ex[6] + 6*ex[2]^3*ex[4]^8*ex[6] - 
    722*ex[2]*ex[3]*ex[4]^8*ex[6] - 350*ex[2]^2*ex[3]*ex[4]^8*ex[6] + 
    2*ex[2]^3*ex[3]*ex[4]^8*ex[6] + 2*ex[2]^4*ex[3]*ex[4]^8*ex[6] - 
    2200*ex[2]*ex[3]^2*ex[4]^8*ex[6] - 2548*ex[2]^2*ex[3]^2*ex[4]^8*ex[6] - 
    1208*ex[2]^3*ex[3]^2*ex[4]^8*ex[6] - 236*ex[2]^4*ex[3]^2*ex[4]^8*ex[6] + 
    6*ex[2]^5*ex[3]^2*ex[4]^8*ex[6] - 2820*ex[2]*ex[3]^3*ex[4]^8*ex[6] - 
    5860*ex[2]^2*ex[3]^3*ex[4]^8*ex[6] - 4772*ex[2]^3*ex[3]^3*ex[4]^8*ex[6] - 
    1612*ex[2]^4*ex[3]^3*ex[4]^8*ex[6] - 222*ex[2]^5*ex[3]^3*ex[4]^8*ex[6] - 
    14*ex[2]^6*ex[3]^3*ex[4]^8*ex[6] - 1550*ex[2]*ex[3]^4*ex[4]^8*ex[6] - 
    5144*ex[2]^2*ex[3]^4*ex[4]^8*ex[6] - 6658*ex[2]^3*ex[3]^4*ex[4]^8*ex[6] - 
    4480*ex[2]^4*ex[3]^4*ex[4]^8*ex[6] - 1686*ex[2]^5*ex[3]^4*ex[4]^8*ex[6] - 
    252*ex[2]^6*ex[3]^4*ex[4]^8*ex[6] - 202*ex[2]*ex[3]^5*ex[4]^8*ex[6] - 
    1102*ex[2]^2*ex[3]^5*ex[4]^8*ex[6] - 2270*ex[2]^3*ex[3]^5*ex[4]^8*ex[6] - 
    2198*ex[2]^4*ex[3]^5*ex[4]^8*ex[6] - 954*ex[2]^5*ex[3]^5*ex[4]^8*ex[6] - 
    126*ex[2]^6*ex[3]^5*ex[4]^8*ex[6] + 68*ex[2]*ex[3]^6*ex[4]^8*ex[6] + 
    372*ex[2]^2*ex[3]^6*ex[4]^8*ex[6] + 820*ex[2]^3*ex[3]^6*ex[4]^8*ex[6] + 
    908*ex[2]^4*ex[3]^6*ex[4]^8*ex[6] + 504*ex[2]^5*ex[3]^6*ex[4]^8*ex[6] + 
    112*ex[2]^6*ex[3]^6*ex[4]^8*ex[6] - 301*ex[2]^9*ex[3]^3*ex[6]^2 - 
    24*ex[2]^10*ex[3]^3*ex[6]^2 + 9*ex[2]^11*ex[3]^3*ex[6]^2 - 
    163*ex[2]^9*ex[3]^4*ex[6]^2 - 863*ex[2]^10*ex[3]^4*ex[6]^2 - 
    523*ex[2]^11*ex[3]^4*ex[6]^2 + 9*ex[2]^12*ex[3]^4*ex[6]^2 + 
    277*ex[2]^9*ex[3]^5*ex[6]^2 + 344*ex[2]^10*ex[3]^5*ex[6]^2 - 
    335*ex[2]^11*ex[3]^5*ex[6]^2 - 570*ex[2]^12*ex[3]^5*ex[6]^2 - 
    168*ex[2]^13*ex[3]^5*ex[6]^2 + 139*ex[2]^9*ex[3]^6*ex[6]^2 + 
    583*ex[2]^10*ex[3]^6*ex[6]^2 + 933*ex[2]^11*ex[3]^6*ex[6]^2 + 
    691*ex[2]^12*ex[3]^6*ex[6]^2 + 220*ex[2]^13*ex[3]^6*ex[6]^2 + 
    18*ex[2]^14*ex[3]^6*ex[6]^2 + 529*ex[2]^8*ex[3]^2*ex[4]*ex[6]^2 + 
    48*ex[2]^9*ex[3]^2*ex[4]*ex[6]^2 + 9*ex[2]^10*ex[3]^2*ex[4]*ex[6]^2 - 
    232*ex[2]^8*ex[3]^3*ex[4]*ex[6]^2 - 29*ex[2]^9*ex[3]^3*ex[4]*ex[6]^2 + 
    726*ex[2]^10*ex[3]^3*ex[4]*ex[6]^2 + 81*ex[2]^11*ex[3]^3*ex[4]*ex[6]^2 - 
    1778*ex[2]^8*ex[3]^4*ex[4]*ex[6]^2 - 1167*ex[2]^9*ex[3]^4*ex[4]*ex[6]^2 - 
    2028*ex[2]^10*ex[3]^4*ex[4]*ex[6]^2 - 964*ex[2]^11*ex[3]^4*ex[4]*
     ex[6]^2 + 238*ex[2]^12*ex[3]^4*ex[4]*ex[6]^2 + 
    11*ex[2]^13*ex[3]^4*ex[4]*ex[6]^2 - 2182*ex[2]^8*ex[3]^5*ex[4]*ex[6]^2 - 
    3972*ex[2]^9*ex[3]^5*ex[4]*ex[6]^2 - 1440*ex[2]^10*ex[3]^5*ex[4]*
     ex[6]^2 - 237*ex[2]^11*ex[3]^5*ex[4]*ex[6]^2 - 
    892*ex[2]^12*ex[3]^5*ex[4]*ex[6]^2 - 305*ex[2]^13*ex[3]^5*ex[4]*ex[6]^2 - 
    805*ex[2]^8*ex[3]^6*ex[4]*ex[6]^2 - 3220*ex[2]^9*ex[3]^6*ex[4]*ex[6]^2 - 
    4756*ex[2]^10*ex[3]^6*ex[4]*ex[6]^2 - 3005*ex[2]^11*ex[3]^6*ex[4]*
     ex[6]^2 - 604*ex[2]^12*ex[3]^6*ex[4]*ex[6]^2 + 
    53*ex[2]^13*ex[3]^6*ex[4]*ex[6]^2 - 7*ex[2]^14*ex[3]^6*ex[4]*ex[6]^2 + 
    33*ex[2]^7*ex[3]*ex[4]^2*ex[6]^2 - 2187*ex[2]^7*ex[3]^2*ex[4]^2*ex[6]^2 - 
    84*ex[2]^8*ex[3]^2*ex[4]^2*ex[6]^2 - 48*ex[2]^9*ex[3]^2*ex[4]^2*ex[6]^2 + 
    3*ex[2]^10*ex[3]^2*ex[4]^2*ex[6]^2 + 7749*ex[2]^7*ex[3]^3*ex[4]^2*
     ex[6]^2 + 1562*ex[2]^8*ex[3]^3*ex[4]^2*ex[6]^2 - 
    3184*ex[2]^9*ex[3]^3*ex[4]^2*ex[6]^2 - 260*ex[2]^10*ex[3]^3*ex[4]^2*
     ex[6]^2 - 8*ex[2]^11*ex[3]^3*ex[4]^2*ex[6]^2 + 
    13055*ex[2]^7*ex[3]^4*ex[4]^2*ex[6]^2 + 22800*ex[2]^8*ex[3]^4*ex[4]^2*
     ex[6]^2 + 20584*ex[2]^9*ex[3]^4*ex[4]^2*ex[6]^2 + 
    5117*ex[2]^10*ex[3]^4*ex[4]^2*ex[6]^2 - 1084*ex[2]^11*ex[3]^4*ex[4]^2*
     ex[6]^2 - 34*ex[2]^12*ex[3]^4*ex[4]^2*ex[6]^2 + 
    7000*ex[2]^7*ex[3]^5*ex[4]^2*ex[6]^2 + 15934*ex[2]^8*ex[3]^5*ex[4]^2*
     ex[6]^2 + 14533*ex[2]^9*ex[3]^5*ex[4]^2*ex[6]^2 + 
    11762*ex[2]^10*ex[3]^5*ex[4]^2*ex[6]^2 + 7768*ex[2]^11*ex[3]^5*ex[4]^2*
     ex[6]^2 + 1612*ex[2]^12*ex[3]^5*ex[4]^2*ex[6]^2 + 
    7*ex[2]^13*ex[3]^5*ex[4]^2*ex[6]^2 + 1922*ex[2]^7*ex[3]^6*ex[4]^2*
     ex[6]^2 + 7232*ex[2]^8*ex[3]^6*ex[4]^2*ex[6]^2 + 
    9455*ex[2]^9*ex[3]^6*ex[4]^2*ex[6]^2 + 4228*ex[2]^10*ex[3]^6*ex[4]^2*
     ex[6]^2 - 556*ex[2]^11*ex[3]^6*ex[4]^2*ex[6]^2 - 
    604*ex[2]^12*ex[3]^6*ex[4]^2*ex[6]^2 + 35*ex[2]^13*ex[3]^6*ex[4]^2*
     ex[6]^2 - 33*ex[2]^6*ex[4]^3*ex[6]^2 + 194*ex[2]^6*ex[3]*ex[4]^3*
     ex[6]^2 - 29*ex[2]^7*ex[3]*ex[4]^3*ex[6]^2 - 16*ex[2]^8*ex[3]*ex[4]^3*
     ex[6]^2 + 1404*ex[2]^6*ex[3]^2*ex[4]^3*ex[6]^2 - 
    287*ex[2]^7*ex[3]^2*ex[4]^3*ex[6]^2 + 452*ex[2]^8*ex[3]^2*ex[4]^3*
     ex[6]^2 - 3*ex[2]^9*ex[3]^2*ex[4]^3*ex[6]^2 - 
    25966*ex[2]^6*ex[3]^3*ex[4]^3*ex[6]^2 - 10391*ex[2]^7*ex[3]^3*ex[4]^3*
     ex[6]^2 + 2572*ex[2]^8*ex[3]^3*ex[4]^3*ex[6]^2 - 
    82*ex[2]^9*ex[3]^3*ex[4]^3*ex[6]^2 + 116*ex[2]^10*ex[3]^3*ex[4]^3*
     ex[6]^2 - 32859*ex[2]^6*ex[3]^4*ex[4]^3*ex[6]^2 - 
    66833*ex[2]^7*ex[3]^4*ex[4]^3*ex[6]^2 - 55916*ex[2]^8*ex[3]^4*ex[4]^3*
     ex[6]^2 - 12761*ex[2]^9*ex[3]^4*ex[4]^3*ex[6]^2 + 
    1574*ex[2]^10*ex[3]^4*ex[4]^3*ex[6]^2 + 21*ex[2]^11*ex[3]^4*ex[4]^3*
     ex[6]^2 - 11956*ex[2]^6*ex[3]^5*ex[4]^3*ex[6]^2 - 
    32006*ex[2]^7*ex[3]^5*ex[4]^3*ex[6]^2 - 39194*ex[2]^8*ex[3]^5*ex[4]^3*
     ex[6]^2 - 35438*ex[2]^9*ex[3]^5*ex[4]^3*ex[6]^2 - 
    19840*ex[2]^10*ex[3]^5*ex[4]^3*ex[6]^2 - 3588*ex[2]^11*ex[3]^5*ex[4]^3*
     ex[6]^2 - 42*ex[2]^12*ex[3]^5*ex[4]^3*ex[6]^2 - 
    2400*ex[2]^6*ex[3]^6*ex[4]^3*ex[6]^2 - 8250*ex[2]^7*ex[3]^6*ex[4]^3*
     ex[6]^2 - 8530*ex[2]^8*ex[3]^6*ex[4]^3*ex[6]^2 - 
    160*ex[2]^9*ex[3]^6*ex[4]^3*ex[6]^2 + 4200*ex[2]^10*ex[3]^6*ex[4]^3*
     ex[6]^2 + 1610*ex[2]^11*ex[3]^6*ex[4]^3*ex[6]^2 - 
    70*ex[2]^12*ex[3]^6*ex[4]^3*ex[6]^2 + 88*ex[2]^5*ex[4]^4*ex[6]^2 - 
    11*ex[2]^6*ex[4]^4*ex[6]^2 - 847*ex[2]^5*ex[3]*ex[4]^4*ex[6]^2 - 
    118*ex[2]^6*ex[3]*ex[4]^4*ex[6]^2 + 28*ex[2]^7*ex[3]*ex[4]^4*ex[6]^2 + 
    5471*ex[2]^5*ex[3]^2*ex[4]^4*ex[6]^2 + 1459*ex[2]^6*ex[3]^2*ex[4]^4*
     ex[6]^2 - 1520*ex[2]^7*ex[3]^2*ex[4]^4*ex[6]^2 - 
    151*ex[2]^8*ex[3]^2*ex[4]^4*ex[6]^2 + 41374*ex[2]^5*ex[3]^3*ex[4]^4*
     ex[6]^2 + 27242*ex[2]^6*ex[3]^3*ex[4]^4*ex[6]^2 + 
    7063*ex[2]^7*ex[3]^3*ex[4]^4*ex[6]^2 + 1790*ex[2]^8*ex[3]^3*ex[4]^4*
     ex[6]^2 - 270*ex[2]^9*ex[3]^3*ex[4]^4*ex[6]^2 + 
    42146*ex[2]^5*ex[3]^4*ex[4]^4*ex[6]^2 + 92869*ex[2]^6*ex[3]^4*ex[4]^4*
     ex[6]^2 + 76621*ex[2]^7*ex[3]^4*ex[4]^4*ex[6]^2 + 
    18752*ex[2]^8*ex[3]^4*ex[4]^4*ex[6]^2 - 190*ex[2]^9*ex[3]^4*ex[4]^4*
     ex[6]^2 + 84*ex[2]^10*ex[3]^4*ex[4]^4*ex[6]^2 + 
    11769*ex[2]^5*ex[3]^5*ex[4]^4*ex[6]^2 + 36092*ex[2]^6*ex[3]^5*ex[4]^4*
     ex[6]^2 + 51973*ex[2]^7*ex[3]^5*ex[4]^4*ex[6]^2 + 
    48766*ex[2]^8*ex[3]^5*ex[4]^4*ex[6]^2 + 25300*ex[2]^9*ex[3]^5*ex[4]^4*
     ex[6]^2 + 4268*ex[2]^10*ex[3]^5*ex[4]^4*ex[6]^2 + 
    84*ex[2]^11*ex[3]^5*ex[4]^4*ex[6]^2 + 1615*ex[2]^5*ex[3]^6*ex[4]^4*
     ex[6]^2 + 4675*ex[2]^6*ex[3]^6*ex[4]^4*ex[6]^2 + 
    2035*ex[2]^7*ex[3]^6*ex[4]^4*ex[6]^2 - 5725*ex[2]^8*ex[3]^6*ex[4]^4*
     ex[6]^2 - 6860*ex[2]^9*ex[3]^6*ex[4]^4*ex[6]^2 - 
    2090*ex[2]^10*ex[3]^6*ex[4]^4*ex[6]^2 + 70*ex[2]^11*ex[3]^6*ex[4]^4*
     ex[6]^2 + 61*ex[2]^4*ex[4]^5*ex[6]^2 + 30*ex[2]^5*ex[4]^5*ex[6]^2 + 
    346*ex[2]^4*ex[3]*ex[4]^5*ex[6]^2 + 200*ex[2]^5*ex[3]*ex[4]^5*ex[6]^2 + 
    70*ex[2]^6*ex[3]*ex[4]^5*ex[6]^2 - 11299*ex[2]^4*ex[3]^2*ex[4]^5*
     ex[6]^2 - 3500*ex[2]^5*ex[3]^2*ex[4]^5*ex[6]^2 + 
    1452*ex[2]^6*ex[3]^2*ex[4]^5*ex[6]^2 + 200*ex[2]^7*ex[3]^2*ex[4]^5*
     ex[6]^2 - 35944*ex[2]^4*ex[3]^3*ex[4]^5*ex[6]^2 - 
    33856*ex[2]^5*ex[3]^3*ex[4]^5*ex[6]^2 - 15548*ex[2]^6*ex[3]^3*ex[4]^5*
     ex[6]^2 - 3223*ex[2]^7*ex[3]^3*ex[4]^5*ex[6]^2 + 
    244*ex[2]^8*ex[3]^3*ex[4]^5*ex[6]^2 - 29741*ex[2]^4*ex[3]^4*ex[4]^5*
     ex[6]^2 - 69998*ex[2]^5*ex[3]^4*ex[4]^5*ex[6]^2 - 
    58860*ex[2]^6*ex[3]^4*ex[4]^5*ex[6]^2 - 16639*ex[2]^7*ex[3]^4*ex[4]^5*
     ex[6]^2 - 1604*ex[2]^8*ex[3]^4*ex[4]^5*ex[6]^2 - 
    192*ex[2]^9*ex[3]^4*ex[4]^5*ex[6]^2 - 6658*ex[2]^4*ex[3]^5*ex[4]^5*
     ex[6]^2 - 23224*ex[2]^5*ex[3]^5*ex[4]^5*ex[6]^2 - 
    37450*ex[2]^6*ex[3]^5*ex[4]^5*ex[6]^2 - 35765*ex[2]^7*ex[3]^5*ex[4]^5*
     ex[6]^2 - 17632*ex[2]^8*ex[3]^5*ex[4]^5*ex[6]^2 - 
    2821*ex[2]^9*ex[3]^5*ex[4]^5*ex[6]^2 - 70*ex[2]^10*ex[3]^5*ex[4]^5*
     ex[6]^2 - 509*ex[2]^4*ex[3]^6*ex[4]^5*ex[6]^2 - 
    788*ex[2]^5*ex[3]^6*ex[4]^5*ex[6]^2 + 2272*ex[2]^6*ex[3]^6*ex[4]^5*
     ex[6]^2 + 6419*ex[2]^7*ex[3]^6*ex[4]^5*ex[6]^2 + 
    5380*ex[2]^8*ex[3]^6*ex[4]^5*ex[6]^2 + 1477*ex[2]^9*ex[3]^6*ex[4]^5*
     ex[6]^2 - 35*ex[2]^10*ex[3]^6*ex[4]^5*ex[6]^2 - 
    94*ex[2]^3*ex[4]^6*ex[6]^2 - 20*ex[2]^4*ex[4]^6*ex[6]^2 + 
    814*ex[2]^3*ex[3]*ex[4]^6*ex[6]^2 + 50*ex[2]^4*ex[3]*ex[4]^6*ex[6]^2 - 
    119*ex[2]^5*ex[3]*ex[4]^6*ex[6]^2 + 8244*ex[2]^3*ex[3]^2*ex[4]^6*
     ex[6]^2 + 3810*ex[2]^4*ex[3]^2*ex[4]^6*ex[6]^2 - 
    71*ex[2]^5*ex[3]^2*ex[4]^6*ex[6]^2 + 16384*ex[2]^3*ex[3]^3*ex[4]^6*
     ex[6]^2 + 20112*ex[2]^4*ex[3]^3*ex[4]^6*ex[6]^2 + 
    11194*ex[2]^5*ex[3]^3*ex[4]^6*ex[6]^2 + 2270*ex[2]^6*ex[3]^3*ex[4]^6*
     ex[6]^2 - 94*ex[2]^7*ex[3]^3*ex[4]^6*ex[6]^2 + 
    11014*ex[2]^3*ex[3]^4*ex[4]^6*ex[6]^2 + 27764*ex[2]^4*ex[3]^4*ex[4]^6*
     ex[6]^2 + 24430*ex[2]^5*ex[3]^4*ex[4]^6*ex[6]^2 + 
    8202*ex[2]^6*ex[3]^4*ex[4]^6*ex[6]^2 + 1474*ex[2]^7*ex[3]^4*ex[4]^6*
     ex[6]^2 + 152*ex[2]^8*ex[3]^4*ex[4]^6*ex[6]^2 + 
    1986*ex[2]^3*ex[3]^5*ex[4]^6*ex[6]^2 + 7950*ex[2]^4*ex[3]^5*ex[4]^6*
     ex[6]^2 + 14077*ex[2]^5*ex[3]^5*ex[4]^6*ex[6]^2 + 
    13586*ex[2]^6*ex[3]^5*ex[4]^6*ex[6]^2 + 6412*ex[2]^7*ex[3]^5*ex[4]^6*
     ex[6]^2 + 960*ex[2]^8*ex[3]^5*ex[4]^6*ex[6]^2 + 
    21*ex[2]^9*ex[3]^5*ex[4]^6*ex[6]^2 + 20*ex[2]^3*ex[3]^6*ex[4]^6*ex[6]^2 - 
    370*ex[2]^4*ex[3]^6*ex[4]^6*ex[6]^2 - 1799*ex[2]^5*ex[3]^6*ex[4]^6*
     ex[6]^2 - 2970*ex[2]^6*ex[3]^6*ex[4]^6*ex[6]^2 - 
    2116*ex[2]^7*ex[3]^6*ex[4]^6*ex[6]^2 - 548*ex[2]^8*ex[3]^6*ex[4]^6*
     ex[6]^2 + 7*ex[2]^9*ex[3]^6*ex[4]^6*ex[6]^2 - 
    22*ex[2]^2*ex[4]^7*ex[6]^2 + 4*ex[2]^3*ex[4]^7*ex[6]^2 - 
    540*ex[2]^2*ex[3]*ex[4]^7*ex[6]^2 - 138*ex[2]^3*ex[3]*ex[4]^7*ex[6]^2 + 
    36*ex[2]^4*ex[3]*ex[4]^7*ex[6]^2 - 2162*ex[2]^2*ex[3]^2*ex[4]^7*ex[6]^2 - 
    1442*ex[2]^3*ex[3]^2*ex[4]^7*ex[6]^2 - 274*ex[2]^4*ex[3]^2*ex[4]^7*
     ex[6]^2 - 46*ex[2]^5*ex[3]^2*ex[4]^7*ex[6]^2 - 
    3064*ex[2]^2*ex[3]^3*ex[4]^7*ex[6]^2 - 4616*ex[2]^3*ex[3]^3*ex[4]^7*
     ex[6]^2 - 2832*ex[2]^4*ex[3]^3*ex[4]^7*ex[6]^2 - 
    576*ex[2]^5*ex[3]^3*ex[4]^7*ex[6]^2 + 12*ex[2]^6*ex[3]^3*ex[4]^7*
     ex[6]^2 - 1674*ex[2]^2*ex[3]^4*ex[4]^7*ex[6]^2 - 
    4572*ex[2]^3*ex[3]^4*ex[4]^7*ex[6]^2 - 4308*ex[2]^4*ex[3]^4*ex[4]^7*
     ex[6]^2 - 1716*ex[2]^5*ex[3]^4*ex[4]^7*ex[6]^2 - 
    408*ex[2]^6*ex[3]^4*ex[4]^7*ex[6]^2 - 42*ex[2]^7*ex[3]^4*ex[4]^7*
     ex[6]^2 - 236*ex[2]^2*ex[3]^5*ex[4]^7*ex[6]^2 - 
    1118*ex[2]^3*ex[3]^5*ex[4]^7*ex[6]^2 - 2164*ex[2]^4*ex[3]^5*ex[4]^7*
     ex[6]^2 - 2104*ex[2]^5*ex[3]^5*ex[4]^7*ex[6]^2 - 
    948*ex[2]^6*ex[3]^5*ex[4]^7*ex[6]^2 - 126*ex[2]^7*ex[3]^5*ex[4]^7*
     ex[6]^2 + 18*ex[2]^2*ex[3]^6*ex[4]^7*ex[6]^2 + 
    138*ex[2]^3*ex[3]^6*ex[4]^7*ex[6]^2 + 390*ex[2]^4*ex[3]^6*ex[4]^7*
     ex[6]^2 + 522*ex[2]^5*ex[3]^6*ex[4]^7*ex[6]^2 + 
    336*ex[2]^6*ex[3]^6*ex[4]^7*ex[6]^2 + 84*ex[2]^7*ex[3]^6*ex[4]^7*
     ex[6]^2 + 445*ex[2]^9*ex[3]^3*ex[6]^3 + 36*ex[2]^10*ex[3]^3*ex[6]^3 - 
    9*ex[2]^11*ex[3]^3*ex[6]^3 + 21*ex[2]^9*ex[3]^4*ex[6]^3 + 
    843*ex[2]^10*ex[3]^4*ex[6]^3 + 541*ex[2]^11*ex[3]^4*ex[6]^3 - 
    9*ex[2]^12*ex[3]^4*ex[6]^3 - 344*ex[2]^9*ex[3]^5*ex[6]^3 - 
    592*ex[2]^10*ex[3]^5*ex[6]^3 - 27*ex[2]^11*ex[3]^5*ex[6]^3 + 
    310*ex[2]^12*ex[3]^5*ex[6]^3 + 89*ex[2]^13*ex[3]^5*ex[6]^3 - 
    70*ex[2]^9*ex[3]^6*ex[6]^3 - 282*ex[2]^10*ex[3]^6*ex[6]^3 - 
    419*ex[2]^11*ex[3]^6*ex[6]^3 - 265*ex[2]^12*ex[3]^6*ex[6]^3 - 
    51*ex[2]^13*ex[3]^6*ex[6]^3 + 7*ex[2]^14*ex[3]^6*ex[6]^3 - 
    579*ex[2]^8*ex[3]^2*ex[4]*ex[6]^3 - 32*ex[2]^9*ex[3]^2*ex[4]*ex[6]^3 - 
    3*ex[2]^10*ex[3]^2*ex[4]*ex[6]^3 - 252*ex[2]^8*ex[3]^3*ex[4]*ex[6]^3 - 
    4*ex[2]^9*ex[3]^3*ex[4]*ex[6]^3 - 458*ex[2]^10*ex[3]^3*ex[4]*ex[6]^3 - 
    28*ex[2]^11*ex[3]^3*ex[4]*ex[6]^3 + 1503*ex[2]^8*ex[3]^4*ex[4]*ex[6]^3 - 
    848*ex[2]^9*ex[3]^4*ex[4]*ex[6]^3 - 35*ex[2]^10*ex[3]^4*ex[4]*ex[6]^3 + 
    512*ex[2]^11*ex[3]^4*ex[4]*ex[6]^3 - 64*ex[2]^12*ex[3]^4*ex[4]*ex[6]^3 + 
    1868*ex[2]^8*ex[3]^5*ex[4]*ex[6]^3 + 3268*ex[2]^9*ex[3]^5*ex[4]*ex[6]^3 + 
    478*ex[2]^10*ex[3]^5*ex[4]*ex[6]^3 - 1084*ex[2]^11*ex[3]^5*ex[4]*
     ex[6]^3 - 134*ex[2]^12*ex[3]^5*ex[4]*ex[6]^3 + 
    28*ex[2]^13*ex[3]^5*ex[4]*ex[6]^3 + 366*ex[2]^8*ex[3]^6*ex[4]*ex[6]^3 + 
    1454*ex[2]^9*ex[3]^6*ex[4]*ex[6]^3 + 2103*ex[2]^10*ex[3]^6*ex[4]*
     ex[6]^3 + 1252*ex[2]^11*ex[3]^6*ex[4]*ex[6]^3 + 
    188*ex[2]^12*ex[3]^6*ex[4]*ex[6]^3 - 42*ex[2]^13*ex[3]^6*ex[4]*ex[6]^3 + 
    7*ex[2]^14*ex[3]^6*ex[4]*ex[6]^3 + 11*ex[2]^7*ex[3]*ex[4]^2*ex[6]^3 + 
    2031*ex[2]^7*ex[3]^2*ex[4]^2*ex[6]^3 + 91*ex[2]^8*ex[3]^2*ex[4]^2*
     ex[6]^3 + 34*ex[2]^9*ex[3]^2*ex[4]^2*ex[6]^3 - 
    5079*ex[2]^7*ex[3]^3*ex[4]^2*ex[6]^3 - 868*ex[2]^8*ex[3]^3*ex[4]^2*
     ex[6]^3 + 1804*ex[2]^9*ex[3]^3*ex[4]^2*ex[6]^3 + 
    70*ex[2]^10*ex[3]^3*ex[4]^2*ex[6]^3 - 7221*ex[2]^7*ex[3]^4*ex[4]^2*
     ex[6]^3 - 7297*ex[2]^8*ex[3]^4*ex[4]^2*ex[6]^3 - 
    6760*ex[2]^9*ex[3]^4*ex[4]^2*ex[6]^3 - 2170*ex[2]^10*ex[3]^4*ex[4]^2*
     ex[6]^3 + 246*ex[2]^11*ex[3]^4*ex[4]^2*ex[6]^3 - 
    4134*ex[2]^7*ex[3]^5*ex[4]^2*ex[6]^3 - 7460*ex[2]^8*ex[3]^5*ex[4]^2*
     ex[6]^3 - 2038*ex[2]^9*ex[3]^5*ex[4]^2*ex[6]^3 + 
    886*ex[2]^10*ex[3]^5*ex[4]^2*ex[6]^3 - 528*ex[2]^11*ex[3]^5*ex[4]^2*
     ex[6]^3 - 126*ex[2]^12*ex[3]^5*ex[4]^2*ex[6]^3 - 
    780*ex[2]^7*ex[3]^6*ex[4]^2*ex[6]^3 - 3044*ex[2]^8*ex[3]^6*ex[4]^2*
     ex[6]^3 - 4242*ex[2]^9*ex[3]^6*ex[4]^2*ex[6]^3 - 
    2290*ex[2]^10*ex[3]^6*ex[4]^2*ex[6]^3 - 158*ex[2]^11*ex[3]^6*ex[4]^2*
     ex[6]^3 + 126*ex[2]^12*ex[3]^6*ex[4]^2*ex[6]^3 - 
    28*ex[2]^13*ex[3]^6*ex[4]^2*ex[6]^3 + 11*ex[2]^6*ex[4]^3*ex[6]^3 - 
    238*ex[2]^6*ex[3]*ex[4]^3*ex[6]^3 + 6*ex[2]^7*ex[3]*ex[4]^3*ex[6]^3 - 
    1448*ex[2]^6*ex[3]^2*ex[4]^3*ex[6]^3 - 22*ex[2]^7*ex[3]^2*ex[4]^3*
     ex[6]^3 - 189*ex[2]^8*ex[3]^2*ex[4]^3*ex[6]^3 + 
    14110*ex[2]^6*ex[3]^3*ex[4]^3*ex[6]^3 + 3788*ex[2]^7*ex[3]^3*ex[4]^3*
     ex[6]^3 - 2098*ex[2]^8*ex[3]^3*ex[4]^3*ex[6]^3 - 
    2*ex[2]^9*ex[3]^3*ex[4]^3*ex[6]^3 + 13369*ex[2]^6*ex[3]^4*ex[4]^3*
     ex[6]^3 + 20726*ex[2]^7*ex[3]^4*ex[4]^3*ex[6]^3 + 
    16741*ex[2]^8*ex[3]^4*ex[4]^3*ex[6]^3 + 3868*ex[2]^9*ex[3]^4*ex[4]^3*
     ex[6]^3 - 332*ex[2]^10*ex[3]^4*ex[4]^3*ex[6]^3 + 
    4736*ex[2]^6*ex[3]^5*ex[4]^3*ex[6]^3 + 8970*ex[2]^7*ex[3]^5*ex[4]^3*
     ex[6]^3 + 3852*ex[2]^8*ex[3]^5*ex[4]^3*ex[6]^3 + 
    1066*ex[2]^9*ex[3]^5*ex[4]^3*ex[6]^3 + 1672*ex[2]^10*ex[3]^5*ex[4]^3*
     ex[6]^3 + 224*ex[2]^11*ex[3]^5*ex[4]^3*ex[6]^3 + 
    860*ex[2]^6*ex[3]^6*ex[4]^3*ex[6]^3 + 3276*ex[2]^7*ex[3]^6*ex[4]^3*
     ex[6]^3 + 4318*ex[2]^8*ex[3]^6*ex[4]^3*ex[6]^3 + 
    1940*ex[2]^9*ex[3]^6*ex[4]^3*ex[6]^3 - 228*ex[2]^10*ex[3]^6*ex[4]^3*
     ex[6]^3 - 224*ex[2]^11*ex[3]^6*ex[4]^3*ex[6]^3 + 
    42*ex[2]^12*ex[3]^6*ex[4]^3*ex[6]^3 - 22*ex[2]^5*ex[4]^4*ex[6]^3 + 
    540*ex[2]^5*ex[3]*ex[4]^4*ex[6]^3 + 62*ex[2]^6*ex[3]*ex[4]^4*ex[6]^3 - 
    1950*ex[2]^5*ex[3]^2*ex[4]^4*ex[6]^3 - 470*ex[2]^6*ex[3]^2*ex[4]^4*
     ex[6]^3 + 342*ex[2]^7*ex[3]^2*ex[4]^4*ex[6]^3 - 
    15968*ex[2]^5*ex[3]^3*ex[4]^4*ex[6]^3 - 6640*ex[2]^6*ex[3]^3*ex[4]^4*
     ex[6]^3 + 87*ex[2]^7*ex[3]^3*ex[4]^4*ex[6]^3 - 
    218*ex[2]^8*ex[3]^3*ex[4]^4*ex[6]^3 - 12126*ex[2]^5*ex[3]^4*ex[4]^4*
     ex[6]^3 - 22544*ex[2]^6*ex[3]^4*ex[4]^4*ex[6]^3 - 
    17367*ex[2]^7*ex[3]^4*ex[4]^4*ex[6]^3 - 3497*ex[2]^8*ex[3]^4*ex[4]^4*
     ex[6]^3 + 188*ex[2]^9*ex[3]^4*ex[4]^4*ex[6]^3 - 
    2924*ex[2]^5*ex[3]^5*ex[4]^4*ex[6]^3 - 5950*ex[2]^6*ex[3]^5*ex[4]^4*
     ex[6]^3 - 3703*ex[2]^7*ex[3]^5*ex[4]^4*ex[6]^3 - 
    2324*ex[2]^8*ex[3]^5*ex[4]^4*ex[6]^3 - 1843*ex[2]^9*ex[3]^5*ex[4]^4*
     ex[6]^3 - 196*ex[2]^10*ex[3]^5*ex[4]^4*ex[6]^3 - 
    510*ex[2]^5*ex[3]^6*ex[4]^4*ex[6]^3 - 1874*ex[2]^6*ex[3]^6*ex[4]^4*
     ex[6]^3 - 2247*ex[2]^7*ex[3]^6*ex[4]^4*ex[6]^3 - 
    625*ex[2]^8*ex[3]^6*ex[4]^4*ex[6]^3 + 517*ex[2]^9*ex[3]^6*ex[4]^4*
     ex[6]^3 + 231*ex[2]^10*ex[3]^6*ex[4]^4*ex[6]^3 - 
    28*ex[2]^11*ex[3]^6*ex[4]^4*ex[6]^3 - 36*ex[2]^4*ex[4]^5*ex[6]^3 - 
    140*ex[2]^4*ex[3]*ex[4]^5*ex[6]^3 - 26*ex[2]^5*ex[3]*ex[4]^5*ex[6]^3 + 
    3002*ex[2]^4*ex[3]^2*ex[4]^5*ex[6]^3 + 778*ex[2]^5*ex[3]^2*ex[4]^5*
     ex[6]^3 - 251*ex[2]^6*ex[3]^2*ex[4]^5*ex[6]^3 + 
    8512*ex[2]^4*ex[3]^3*ex[4]^5*ex[6]^3 + 5184*ex[2]^5*ex[3]^3*ex[4]^5*
     ex[6]^3 + 1226*ex[2]^6*ex[3]^3*ex[4]^5*ex[6]^3 + 
    274*ex[2]^7*ex[3]^3*ex[4]^5*ex[6]^3 + 5388*ex[2]^4*ex[3]^4*ex[4]^5*
     ex[6]^3 + 11280*ex[2]^5*ex[3]^4*ex[4]^5*ex[6]^3 + 
    8480*ex[2]^6*ex[3]^4*ex[4]^5*ex[6]^3 + 1564*ex[2]^7*ex[3]^4*ex[4]^5*
     ex[6]^3 - 44*ex[2]^8*ex[3]^4*ex[4]^5*ex[6]^3 + 
    900*ex[2]^4*ex[3]^5*ex[4]^5*ex[6]^3 + 2042*ex[2]^5*ex[3]^5*ex[4]^5*
     ex[6]^3 + 1774*ex[2]^6*ex[3]^5*ex[4]^5*ex[6]^3 + 
    1466*ex[2]^7*ex[3]^5*ex[4]^5*ex[6]^3 + 918*ex[2]^8*ex[3]^5*ex[4]^5*
     ex[6]^3 + 84*ex[2]^9*ex[3]^5*ex[4]^5*ex[6]^3 + 
    150*ex[2]^4*ex[3]^6*ex[4]^5*ex[6]^3 + 518*ex[2]^5*ex[3]^6*ex[4]^5*
     ex[6]^3 + 507*ex[2]^6*ex[3]^6*ex[4]^5*ex[6]^3 - 
    80*ex[2]^7*ex[3]^6*ex[4]^5*ex[6]^3 - 352*ex[2]^8*ex[3]^6*ex[4]^5*
     ex[6]^3 - 126*ex[2]^9*ex[3]^6*ex[4]^5*ex[6]^3 + 
    7*ex[2]^10*ex[3]^6*ex[4]^5*ex[6]^3 + 6*ex[2]^3*ex[4]^6*ex[6]^3 - 
    130*ex[2]^3*ex[3]*ex[4]^6*ex[6]^3 - 26*ex[2]^4*ex[3]*ex[4]^6*ex[6]^3 - 
    1056*ex[2]^3*ex[3]^2*ex[4]^6*ex[6]^3 - 360*ex[2]^4*ex[3]^2*ex[4]^6*
     ex[6]^3 + 60*ex[2]^5*ex[3]^2*ex[4]^6*ex[6]^3 - 
    1768*ex[2]^3*ex[3]^3*ex[4]^6*ex[6]^3 - 1496*ex[2]^4*ex[3]^3*ex[4]^6*
     ex[6]^3 - 552*ex[2]^5*ex[3]^3*ex[4]^6*ex[6]^3 - 
    96*ex[2]^6*ex[3]^3*ex[4]^6*ex[6]^3 - 934*ex[2]^3*ex[3]^4*ex[4]^6*
     ex[6]^3 - 2160*ex[2]^4*ex[3]^4*ex[4]^6*ex[6]^3 - 
    1600*ex[2]^5*ex[3]^4*ex[4]^6*ex[6]^3 - 268*ex[2]^6*ex[3]^4*ex[4]^6*
     ex[6]^3 + 6*ex[2]^7*ex[3]^4*ex[4]^6*ex[6]^3 - 
    102*ex[2]^3*ex[3]^5*ex[4]^6*ex[6]^3 - 278*ex[2]^4*ex[3]^5*ex[4]^6*
     ex[6]^3 - 336*ex[2]^5*ex[3]^5*ex[4]^6*ex[6]^3 - 
    320*ex[2]^6*ex[3]^5*ex[4]^6*ex[6]^3 - 174*ex[2]^7*ex[3]^5*ex[4]^6*
     ex[6]^3 - 14*ex[2]^8*ex[3]^5*ex[4]^6*ex[6]^3 - 
    16*ex[2]^3*ex[3]^6*ex[4]^6*ex[6]^3 - 48*ex[2]^4*ex[3]^6*ex[4]^6*ex[6]^3 - 
    20*ex[2]^5*ex[3]^6*ex[4]^6*ex[6]^3 + 68*ex[2]^6*ex[3]^6*ex[4]^6*ex[6]^3 + 
    84*ex[2]^7*ex[3]^6*ex[4]^6*ex[6]^3 + 28*ex[2]^8*ex[3]^6*ex[4]^6*ex[6]^3 - 
    299*ex[2]^9*ex[3]^3*ex[6]^4 - 24*ex[2]^10*ex[3]^3*ex[6]^4 + 
    3*ex[2]^11*ex[3]^3*ex[6]^4 + 127*ex[2]^9*ex[3]^4*ex[6]^4 - 
    297*ex[2]^10*ex[3]^4*ex[6]^4 - 213*ex[2]^11*ex[3]^4*ex[6]^4 + 
    3*ex[2]^12*ex[3]^4*ex[6]^4 + 144*ex[2]^9*ex[3]^5*ex[6]^4 + 
    276*ex[2]^10*ex[3]^5*ex[6]^4 + 89*ex[2]^11*ex[3]^5*ex[6]^4 - 
    50*ex[2]^12*ex[3]^5*ex[6]^4 - 7*ex[2]^13*ex[3]^5*ex[6]^4 + 
    4*ex[2]^9*ex[3]^6*ex[6]^4 + 12*ex[2]^10*ex[3]^6*ex[6]^4 + 
    5*ex[2]^11*ex[3]^6*ex[6]^4 - 17*ex[2]^12*ex[3]^6*ex[6]^4 - 
    21*ex[2]^13*ex[3]^6*ex[6]^4 - 7*ex[2]^14*ex[3]^6*ex[6]^4 + 
    298*ex[2]^8*ex[3]^2*ex[4]*ex[6]^4 + 8*ex[2]^9*ex[3]^2*ex[4]*ex[6]^4 + 
    250*ex[2]^8*ex[3]^3*ex[4]*ex[6]^4 - 30*ex[2]^9*ex[3]^3*ex[4]*ex[6]^4 + 
    98*ex[2]^10*ex[3]^3*ex[4]*ex[6]^4 - 863*ex[2]^8*ex[3]^4*ex[4]*ex[6]^4 + 
    642*ex[2]^9*ex[3]^4*ex[4]*ex[6]^4 + 413*ex[2]^10*ex[3]^4*ex[4]*ex[6]^4 - 
    80*ex[2]^11*ex[3]^4*ex[4]*ex[6]^4 - 616*ex[2]^8*ex[3]^5*ex[4]*ex[6]^4 - 
    1136*ex[2]^9*ex[3]^5*ex[4]*ex[6]^4 - 278*ex[2]^10*ex[3]^5*ex[4]*ex[6]^4 + 
    256*ex[2]^11*ex[3]^5*ex[4]*ex[6]^4 + 14*ex[2]^12*ex[3]^5*ex[4]*ex[6]^4 - 
    20*ex[2]^8*ex[3]^6*ex[4]*ex[6]^4 - 60*ex[2]^9*ex[3]^6*ex[4]*ex[6]^4 - 
    25*ex[2]^10*ex[3]^6*ex[4]*ex[6]^4 + 85*ex[2]^11*ex[3]^6*ex[4]*ex[6]^4 + 
    105*ex[2]^12*ex[3]^6*ex[4]*ex[6]^4 + 35*ex[2]^13*ex[3]^6*ex[4]*ex[6]^4 - 
    11*ex[2]^7*ex[3]*ex[4]^2*ex[6]^4 - 809*ex[2]^7*ex[3]^2*ex[4]^2*ex[6]^4 - 
    15*ex[2]^8*ex[3]^2*ex[4]^2*ex[6]^4 + 1711*ex[2]^7*ex[3]^3*ex[4]^2*
     ex[6]^4 + 404*ex[2]^8*ex[3]^3*ex[4]^2*ex[6]^4 - 
    322*ex[2]^9*ex[3]^3*ex[4]^2*ex[6]^4 + 2057*ex[2]^7*ex[3]^4*ex[4]^2*
     ex[6]^4 + 245*ex[2]^8*ex[3]^4*ex[4]^2*ex[6]^4 + 
    304*ex[2]^9*ex[3]^4*ex[4]^2*ex[6]^4 + 256*ex[2]^10*ex[3]^4*ex[4]^2*
     ex[6]^4 + 1024*ex[2]^7*ex[3]^5*ex[4]^2*ex[6]^4 + 
    1792*ex[2]^8*ex[3]^5*ex[4]^2*ex[6]^4 + 230*ex[2]^9*ex[3]^5*ex[4]^2*
     ex[6]^4 - 538*ex[2]^10*ex[3]^5*ex[4]^2*ex[6]^4 + 
    40*ex[2]^7*ex[3]^6*ex[4]^2*ex[6]^4 + 120*ex[2]^8*ex[3]^6*ex[4]^2*
     ex[6]^4 + 50*ex[2]^9*ex[3]^6*ex[4]^2*ex[6]^4 - 
    170*ex[2]^10*ex[3]^6*ex[4]^2*ex[6]^4 - 210*ex[2]^11*ex[3]^6*ex[4]^2*
     ex[6]^4 - 70*ex[2]^12*ex[3]^6*ex[4]^2*ex[6]^4 + 
    72*ex[2]^6*ex[3]*ex[4]^3*ex[6]^4 + 487*ex[2]^6*ex[3]^2*ex[4]^3*ex[6]^4 - 
    2*ex[2]^7*ex[3]^2*ex[4]^3*ex[6]^4 - 3584*ex[2]^6*ex[3]^3*ex[4]^3*
     ex[6]^4 - 826*ex[2]^7*ex[3]^3*ex[4]^3*ex[6]^4 + 
    366*ex[2]^8*ex[3]^3*ex[4]^3*ex[6]^4 - 2263*ex[2]^6*ex[3]^4*ex[4]^3*
     ex[6]^4 - 1602*ex[2]^7*ex[3]^4*ex[4]^3*ex[6]^4 - 
    1260*ex[2]^8*ex[3]^4*ex[4]^3*ex[6]^4 - 315*ex[2]^9*ex[3]^4*ex[4]^3*
     ex[6]^4 - 816*ex[2]^6*ex[3]^5*ex[4]^3*ex[6]^4 - 
    1320*ex[2]^7*ex[3]^5*ex[4]^3*ex[6]^4 + 88*ex[2]^8*ex[3]^5*ex[4]^3*
     ex[6]^4 + 578*ex[2]^9*ex[3]^5*ex[4]^3*ex[6]^4 - 
    14*ex[2]^10*ex[3]^5*ex[4]^3*ex[6]^4 - 40*ex[2]^6*ex[3]^6*ex[4]^3*
     ex[6]^4 - 120*ex[2]^7*ex[3]^6*ex[4]^3*ex[6]^4 - 
    50*ex[2]^8*ex[3]^6*ex[4]^3*ex[6]^4 + 170*ex[2]^9*ex[3]^6*ex[4]^3*
     ex[6]^4 + 210*ex[2]^10*ex[3]^6*ex[4]^3*ex[6]^4 + 
    70*ex[2]^11*ex[3]^6*ex[4]^3*ex[6]^4 - 88*ex[2]^5*ex[3]*ex[4]^4*ex[6]^4 + 
    234*ex[2]^5*ex[3]^2*ex[4]^4*ex[6]^4 + 80*ex[2]^6*ex[3]^2*ex[4]^4*
     ex[6]^4 + 2530*ex[2]^5*ex[3]^3*ex[4]^4*ex[6]^4 + 
    666*ex[2]^6*ex[3]^3*ex[4]^4*ex[6]^4 - 181*ex[2]^7*ex[3]^3*ex[4]^4*
     ex[6]^4 + 1172*ex[2]^5*ex[3]^4*ex[4]^4*ex[6]^4 + 
    1386*ex[2]^6*ex[3]^4*ex[4]^4*ex[6]^4 + 1021*ex[2]^7*ex[3]^4*ex[4]^4*
     ex[6]^4 + 167*ex[2]^8*ex[3]^4*ex[4]^4*ex[6]^4 + 
    304*ex[2]^5*ex[3]^5*ex[4]^4*ex[6]^4 + 428*ex[2]^6*ex[3]^5*ex[4]^4*
     ex[6]^4 - 199*ex[2]^7*ex[3]^5*ex[4]^4*ex[6]^4 - 
    316*ex[2]^8*ex[3]^5*ex[4]^4*ex[6]^4 + 7*ex[2]^9*ex[3]^5*ex[4]^4*ex[6]^4 + 
    20*ex[2]^5*ex[3]^6*ex[4]^4*ex[6]^4 + 60*ex[2]^6*ex[3]^6*ex[4]^4*ex[6]^4 + 
    25*ex[2]^7*ex[3]^6*ex[4]^4*ex[6]^4 - 85*ex[2]^8*ex[3]^6*ex[4]^4*ex[6]^4 - 
    105*ex[2]^9*ex[3]^6*ex[4]^4*ex[6]^4 - 35*ex[2]^10*ex[3]^6*ex[4]^4*
     ex[6]^4 + 12*ex[2]^4*ex[3]*ex[4]^5*ex[6]^4 - 210*ex[2]^4*ex[3]^2*ex[4]^5*
     ex[6]^4 - 60*ex[2]^5*ex[3]^2*ex[4]^5*ex[6]^4 - 
    608*ex[2]^4*ex[3]^3*ex[4]^5*ex[6]^4 - 190*ex[2]^5*ex[3]^3*ex[4]^5*
     ex[6]^4 + 36*ex[2]^6*ex[3]^3*ex[4]^5*ex[6]^4 - 
    230*ex[2]^4*ex[3]^4*ex[4]^5*ex[6]^4 - 374*ex[2]^5*ex[3]^4*ex[4]^5*
     ex[6]^4 - 265*ex[2]^6*ex[3]^4*ex[4]^5*ex[6]^4 - 
    31*ex[2]^7*ex[3]^4*ex[4]^5*ex[6]^4 - 40*ex[2]^4*ex[3]^5*ex[4]^5*ex[6]^4 - 
    40*ex[2]^5*ex[3]^5*ex[4]^5*ex[6]^4 + 70*ex[2]^6*ex[3]^5*ex[4]^5*ex[6]^4 + 
    70*ex[2]^7*ex[3]^5*ex[4]^5*ex[6]^4 - 4*ex[2]^4*ex[3]^6*ex[4]^5*ex[6]^4 - 
    12*ex[2]^5*ex[3]^6*ex[4]^5*ex[6]^4 - 5*ex[2]^6*ex[3]^6*ex[4]^5*ex[6]^4 + 
    17*ex[2]^7*ex[3]^6*ex[4]^5*ex[6]^4 + 21*ex[2]^8*ex[3]^6*ex[4]^5*ex[6]^4 + 
    7*ex[2]^9*ex[3]^6*ex[4]^5*ex[6]^4 + 82*ex[2]^9*ex[3]^3*ex[6]^5 + 
    6*ex[2]^10*ex[3]^3*ex[6]^5 - 70*ex[2]^9*ex[3]^4*ex[6]^5 + 
    22*ex[2]^10*ex[3]^4*ex[6]^5 + 20*ex[2]^11*ex[3]^4*ex[6]^5 - 
    8*ex[2]^9*ex[3]^5*ex[6]^5 - 8*ex[2]^10*ex[3]^5*ex[6]^5 + 
    14*ex[2]^11*ex[3]^5*ex[6]^5 + 14*ex[2]^12*ex[3]^5*ex[6]^5 - 
    58*ex[2]^8*ex[3]^2*ex[4]*ex[6]^5 - 72*ex[2]^8*ex[3]^3*ex[4]*ex[6]^5 + 
    10*ex[2]^9*ex[3]^3*ex[4]*ex[6]^5 + 234*ex[2]^8*ex[3]^4*ex[4]*ex[6]^5 - 
    94*ex[2]^9*ex[3]^4*ex[4]*ex[6]^5 - 62*ex[2]^10*ex[3]^4*ex[4]*ex[6]^5 + 
    32*ex[2]^8*ex[3]^5*ex[4]*ex[6]^5 + 32*ex[2]^9*ex[3]^5*ex[4]*ex[6]^5 - 
    56*ex[2]^10*ex[3]^5*ex[4]*ex[6]^5 - 56*ex[2]^11*ex[3]^5*ex[4]*ex[6]^5 + 
    108*ex[2]^7*ex[3]^2*ex[4]^2*ex[6]^5 - 208*ex[2]^7*ex[3]^3*ex[4]^2*
     ex[6]^5 - 64*ex[2]^8*ex[3]^3*ex[4]^2*ex[6]^5 - 
    282*ex[2]^7*ex[3]^4*ex[4]^2*ex[6]^5 + 146*ex[2]^8*ex[3]^4*ex[4]^2*
     ex[6]^5 + 70*ex[2]^9*ex[3]^4*ex[4]^2*ex[6]^5 - 
    48*ex[2]^7*ex[3]^5*ex[4]^2*ex[6]^5 - 48*ex[2]^8*ex[3]^5*ex[4]^2*ex[6]^5 + 
    84*ex[2]^9*ex[3]^5*ex[4]^2*ex[6]^5 + 84*ex[2]^10*ex[3]^5*ex[4]^2*
     ex[6]^5 - 56*ex[2]^6*ex[3]^2*ex[4]^3*ex[6]^5 + 
    304*ex[2]^6*ex[3]^3*ex[4]^3*ex[6]^5 + 74*ex[2]^7*ex[3]^3*ex[4]^3*
     ex[6]^5 + 142*ex[2]^6*ex[3]^4*ex[4]^3*ex[6]^5 - 
    98*ex[2]^7*ex[3]^4*ex[4]^3*ex[6]^5 - 34*ex[2]^8*ex[3]^4*ex[4]^3*ex[6]^5 + 
    32*ex[2]^6*ex[3]^5*ex[4]^3*ex[6]^5 + 32*ex[2]^7*ex[3]^5*ex[4]^3*ex[6]^5 - 
    56*ex[2]^8*ex[3]^5*ex[4]^3*ex[6]^5 - 56*ex[2]^9*ex[3]^5*ex[4]^3*ex[6]^5 + 
    6*ex[2]^5*ex[3]^2*ex[4]^4*ex[6]^5 - 106*ex[2]^5*ex[3]^3*ex[4]^4*ex[6]^5 - 
    26*ex[2]^6*ex[3]^3*ex[4]^4*ex[6]^5 - 24*ex[2]^5*ex[3]^4*ex[4]^4*ex[6]^5 + 
    24*ex[2]^6*ex[3]^4*ex[4]^4*ex[6]^5 + 6*ex[2]^7*ex[3]^4*ex[4]^4*ex[6]^5 - 
    8*ex[2]^5*ex[3]^5*ex[4]^4*ex[6]^5 - 8*ex[2]^6*ex[3]^5*ex[4]^4*ex[6]^5 + 
    14*ex[2]^7*ex[3]^5*ex[4]^4*ex[6]^5 + 14*ex[2]^8*ex[3]^5*ex[4]^4*ex[6]^5 - 
    4*ex[2]^9*ex[3]^3*ex[6]^6 + 4*ex[2]^9*ex[3]^4*ex[6]^6 - 
    4*ex[2]^10*ex[3]^4*ex[6]^6 + 8*ex[2]^8*ex[3]^3*ex[4]*ex[6]^6 - 
    12*ex[2]^8*ex[3]^4*ex[4]*ex[6]^6 + 12*ex[2]^9*ex[3]^4*ex[4]*ex[6]^6 - 
    4*ex[2]^7*ex[3]^3*ex[4]^2*ex[6]^6 + 12*ex[2]^7*ex[3]^4*ex[4]^2*ex[6]^6 - 
    12*ex[2]^8*ex[3]^4*ex[4]^2*ex[6]^6 - 4*ex[2]^6*ex[3]^4*ex[4]^3*ex[6]^6 + 
    4*ex[2]^7*ex[3]^4*ex[4]^3*ex[6]^6, 
  y[134] -> ex[2]*ex[3] + ex[2]^2*ex[3] - ex[4] - 11*ex[2]*ex[4] - 
    ex[3]*ex[4] - ex[2]*ex[3]*ex[4], 
  y[135] -> 43*ex[2]*ex[3] + 43*ex[2]^2*ex[3] - 43*ex[4] - 105*ex[2]*ex[4] - 
    43*ex[3]*ex[4] - 43*ex[2]*ex[3]*ex[4], 
  y[136] -> -27*ex[2]^2*ex[3]^2 - 73*ex[2]^3*ex[3]^2 - 70*ex[2]^4*ex[3]^2 - 
    24*ex[2]^5*ex[3]^2 - 54*ex[2]^2*ex[3]^3 - 154*ex[2]^3*ex[3]^3 - 
    143*ex[2]^4*ex[3]^3 - 40*ex[2]^5*ex[3]^3 + 3*ex[2]^6*ex[3]^3 - 
    27*ex[2]^2*ex[3]^4 - 81*ex[2]^3*ex[3]^4 - 81*ex[2]^4*ex[3]^4 - 
    27*ex[2]^5*ex[3]^4 + 54*ex[2]*ex[3]*ex[4] + 97*ex[2]^2*ex[3]*ex[4] + 
    46*ex[2]^3*ex[3]*ex[4] + 162*ex[2]*ex[3]^2*ex[4] + 
    356*ex[2]^2*ex[3]^2*ex[4] + 237*ex[2]^3*ex[3]^2*ex[4] + 
    43*ex[2]^4*ex[3]^2*ex[4] + 162*ex[2]*ex[3]^3*ex[4] + 
    421*ex[2]^2*ex[3]^3*ex[4] + 353*ex[2]^3*ex[3]^3*ex[4] + 
    91*ex[2]^4*ex[3]^3*ex[4] - 3*ex[2]^5*ex[3]^3*ex[4] + 
    54*ex[2]*ex[3]^4*ex[4] + 162*ex[2]^2*ex[3]^4*ex[4] + 
    162*ex[2]^3*ex[3]^4*ex[4] + 54*ex[2]^4*ex[3]^4*ex[4] - 27*ex[4]^2 - 
    24*ex[2]*ex[4]^2 - 108*ex[3]*ex[4]^2 - 153*ex[2]*ex[3]*ex[4]^2 - 
    48*ex[2]^2*ex[3]*ex[4]^2 - 162*ex[3]^2*ex[4]^2 - 
    315*ex[2]*ex[3]^2*ex[4]^2 - 177*ex[2]^2*ex[3]^2*ex[4]^2 - 
    24*ex[2]^3*ex[3]^2*ex[4]^2 - 108*ex[3]^3*ex[4]^2 - 
    267*ex[2]*ex[3]^3*ex[4]^2 - 210*ex[2]^2*ex[3]^3*ex[4]^2 - 
    51*ex[2]^3*ex[3]^3*ex[4]^2 - 27*ex[3]^4*ex[4]^2 - 
    81*ex[2]*ex[3]^4*ex[4]^2 - 81*ex[2]^2*ex[3]^4*ex[4]^2 - 
    27*ex[2]^3*ex[3]^4*ex[4]^2, y[137] -> 6*ex[2]^3*ex[3]^2 + 
    6*ex[2]^4*ex[3]^2 - 6*ex[2]^2*ex[3]*ex[4] - 5*ex[2]^3*ex[3]*ex[4] - 
    17*ex[2]^2*ex[3]^2*ex[4] - 16*ex[2]^3*ex[3]^2*ex[4] + 
    ex[2]^4*ex[3]^2*ex[4] + 16*ex[2]*ex[3]*ex[4]^2 + 
    13*ex[2]^2*ex[3]*ex[4]^2 - ex[2]^3*ex[3]*ex[4]^2 + 
    16*ex[2]*ex[3]^2*ex[4]^2 + 14*ex[2]^2*ex[3]^2*ex[4]^2 - 
    2*ex[2]^3*ex[3]^2*ex[4]^2 - 5*ex[4]^3 - 4*ex[2]*ex[4]^3 - 
    10*ex[3]*ex[4]^3 - 8*ex[2]*ex[3]*ex[4]^3 + ex[2]^2*ex[3]*ex[4]^3 - 
    5*ex[3]^2*ex[4]^3 - 4*ex[2]*ex[3]^2*ex[4]^3 + ex[2]^2*ex[3]^2*ex[4]^3 - 
    6*ex[2]^3*ex[3]^2*ex[6] - 6*ex[2]^4*ex[3]^2*ex[6] + 
    6*ex[2]^2*ex[3]*ex[4]*ex[6] + 5*ex[2]^3*ex[3]*ex[4]*ex[6] + 
    12*ex[2]^2*ex[3]^2*ex[4]*ex[6] + 12*ex[2]^3*ex[3]^2*ex[4]*ex[6] - 
    6*ex[2]*ex[3]*ex[4]^2*ex[6] - 5*ex[2]^2*ex[3]*ex[4]^2*ex[6] - 
    6*ex[2]*ex[3]^2*ex[4]^2*ex[6] - 6*ex[2]^2*ex[3]^2*ex[4]^2*ex[6], 
  y[138] -> 334*ex[2]^2*ex[3]^2 + 1058*ex[2]^3*ex[3]^2 + 
    1079*ex[2]^4*ex[3]^2 + 355*ex[2]^5*ex[3]^2 + 524*ex[2]^2*ex[3]^3 + 
    1628*ex[2]^3*ex[3]^3 + 1705*ex[2]^4*ex[3]^3 + 622*ex[2]^5*ex[3]^3 + 
    21*ex[2]^6*ex[3]^3 + 46*ex[2]^2*ex[3]^4 + 138*ex[2]^3*ex[3]^4 + 
    138*ex[2]^4*ex[3]^4 + 46*ex[2]^5*ex[3]^4 - 144*ex[2]^2*ex[3]^5 - 
    432*ex[2]^3*ex[3]^5 - 432*ex[2]^4*ex[3]^5 - 144*ex[2]^5*ex[3]^5 - 
    668*ex[2]*ex[3]*ex[4] - 1413*ex[2]^2*ex[3]*ex[4] - 
    724*ex[2]^3*ex[3]*ex[4] - 1716*ex[2]*ex[3]^2*ex[4] - 
    4254*ex[2]^2*ex[3]^2*ex[4] - 3283*ex[2]^3*ex[3]^2*ex[4] - 
    745*ex[2]^4*ex[3]^2*ex[4] - 1140*ex[2]*ex[3]^3*ex[4] - 
    3405*ex[2]^2*ex[3]^3*ex[4] - 3411*ex[2]^3*ex[3]^3*ex[4] - 
    1167*ex[2]^4*ex[3]^3*ex[4] - 21*ex[2]^5*ex[3]^3*ex[4] + 
    196*ex[2]*ex[3]^4*ex[4] + 300*ex[2]^2*ex[3]^4*ex[4] + 
    12*ex[2]^3*ex[3]^4*ex[4] - 92*ex[2]^4*ex[3]^4*ex[4] + 
    288*ex[2]*ex[3]^5*ex[4] + 864*ex[2]^2*ex[3]^5*ex[4] + 
    864*ex[2]^3*ex[3]^5*ex[4] + 288*ex[2]^4*ex[3]^5*ex[4] + 334*ex[4]^2 + 
    355*ex[2]*ex[4]^2 + 1192*ex[3]*ex[4]^2 + 1923*ex[2]*ex[3]*ex[4]^2 + 
    710*ex[2]^2*ex[3]*ex[4]^2 + 1428*ex[3]^2*ex[4]^2 + 
    3207*ex[2]*ex[3]^2*ex[4]^2 + 2134*ex[2]^2*ex[3]^2*ex[4]^2 + 
    355*ex[2]^3*ex[3]^2*ex[4]^2 + 472*ex[3]^3*ex[4]^2 + 
    1633*ex[2]*ex[3]^3*ex[4]^2 + 1706*ex[2]^2*ex[3]^3*ex[4]^2 + 
    545*ex[2]^3*ex[3]^3*ex[4]^2 - 242*ex[3]^4*ex[4]^2 - 
    438*ex[2]*ex[3]^4*ex[4]^2 - 150*ex[2]^2*ex[3]^4*ex[4]^2 + 
    46*ex[2]^3*ex[3]^4*ex[4]^2 - 144*ex[3]^5*ex[4]^2 - 
    432*ex[2]*ex[3]^5*ex[4]^2 - 432*ex[2]^2*ex[3]^5*ex[4]^2 - 
    144*ex[2]^3*ex[3]^5*ex[4]^2, y[139] -> -2*ex[2] + ex[2]^2*ex[3] - ex[4] - 
    2*ex[2]*ex[3]*ex[4] + ex[3]*ex[4]^2 + ex[2]*ex[3]*ex[6] - 
    ex[3]*ex[4]*ex[6], y[140] -> -ex[2] + ex[2]*ex[3] - ex[3]*ex[4], 
  y[141] -> 607*ex[2]^4*ex[3]^3 + 1214*ex[2]^5*ex[3]^3 + 
    607*ex[2]^6*ex[3]^3 - 1178*ex[2]^3*ex[3]^2*ex[4] - 
    1154*ex[2]^4*ex[3]^2*ex[4] + 24*ex[2]^5*ex[3]^2*ex[4] - 
    2235*ex[2]^3*ex[3]^3*ex[4] - 4367*ex[2]^4*ex[3]^3*ex[4] - 
    2029*ex[2]^5*ex[3]^3*ex[4] + 103*ex[2]^6*ex[3]^3*ex[4] - 
    432*ex[2]^3*ex[3]^4*ex[4] - 1296*ex[2]^4*ex[3]^4*ex[4] - 
    1296*ex[2]^5*ex[3]^4*ex[4] - 432*ex[2]^6*ex[3]^4*ex[4] + 
    535*ex[2]^2*ex[3]*ex[4]^2 - 96*ex[2]^3*ex[3]*ex[4]^2 + 
    33*ex[2]^4*ex[3]*ex[4]^2 + 3148*ex[2]^2*ex[3]^2*ex[4]^2 + 
    2822*ex[2]^3*ex[3]^2*ex[4]^2 - 338*ex[2]^4*ex[3]^2*ex[4]^2 - 
    48*ex[2]^5*ex[3]^2*ex[4]^2 - 36*ex[2]^6*ex[3]^2*ex[4]^2 + 
    3495*ex[2]^2*ex[3]^3*ex[4]^2 + 6339*ex[2]^3*ex[3]^3*ex[4]^2 + 
    2193*ex[2]^4*ex[3]^3*ex[4]^2 - 651*ex[2]^5*ex[3]^3*ex[4]^2 + 
    1296*ex[2]^2*ex[3]^4*ex[4]^2 + 3888*ex[2]^3*ex[3]^4*ex[4]^2 + 
    3888*ex[2]^4*ex[3]^4*ex[4]^2 + 1296*ex[2]^5*ex[3]^4*ex[4]^2 + 
    36*ex[2]*ex[4]^3 + 36*ex[2]^2*ex[4]^3 - 877*ex[2]*ex[3]*ex[4]^3 + 
    343*ex[2]^2*ex[3]*ex[4]^3 + 15*ex[2]^3*ex[3]*ex[4]^3 + 
    105*ex[2]^4*ex[3]*ex[4]^3 - 2330*ex[2]*ex[3]^2*ex[4]^3 - 
    1066*ex[2]^2*ex[3]^2*ex[4]^3 + 1288*ex[2]^3*ex[3]^2*ex[4]^3 + 
    168*ex[2]^4*ex[3]^2*ex[4]^3 + 144*ex[2]^5*ex[3]^2*ex[4]^3 - 
    2713*ex[2]*ex[3]^3*ex[4]^3 - 4523*ex[2]^2*ex[3]^3*ex[4]^3 - 
    907*ex[2]^3*ex[3]^3*ex[4]^3 + 903*ex[2]^4*ex[3]^3*ex[4]^3 - 
    1296*ex[2]*ex[3]^4*ex[4]^3 - 3888*ex[2]^2*ex[3]^4*ex[4]^3 - 
    3888*ex[2]^3*ex[3]^4*ex[4]^3 - 1296*ex[2]^4*ex[3]^4*ex[4]^3 - 
    36*ex[4]^4 - 36*ex[2]*ex[4]^4 - 90*ex[3]*ex[4]^4 - 
    589*ex[2]*ex[3]*ex[4]^4 - 48*ex[2]^2*ex[3]*ex[4]^4 - 
    177*ex[2]^3*ex[3]*ex[4]^4 + 360*ex[3]^2*ex[4]^4 - 
    422*ex[2]*ex[3]^2*ex[4]^4 - 794*ex[2]^2*ex[3]^2*ex[4]^4 - 
    192*ex[2]^3*ex[3]^2*ex[4]^4 - 180*ex[2]^4*ex[3]^2*ex[4]^4 + 
    846*ex[3]^3*ex[4]^4 + 1427*ex[2]*ex[3]^3*ex[4]^4 + 
    316*ex[2]^2*ex[3]^3*ex[4]^4 - 265*ex[2]^3*ex[3]^3*ex[4]^4 + 
    432*ex[3]^4*ex[4]^4 + 1296*ex[2]*ex[3]^4*ex[4]^4 + 
    1296*ex[2]^2*ex[3]^4*ex[4]^4 + 432*ex[2]^3*ex[3]^4*ex[4]^4 - 
    90*ex[3]*ex[4]^5 + 72*ex[2]^2*ex[3]*ex[4]^5 - 180*ex[3]^2*ex[4]^5 - 
    180*ex[2]*ex[3]^2*ex[4]^5 + 72*ex[2]^2*ex[3]^2*ex[4]^5 + 
    72*ex[2]^3*ex[3]^2*ex[4]^5 - 90*ex[3]^3*ex[4]^5 - 
    180*ex[2]*ex[3]^3*ex[4]^5 - 90*ex[2]^2*ex[3]^3*ex[4]^5 - 
    607*ex[2]^4*ex[3]^3*ex[6] - 1214*ex[2]^5*ex[3]^3*ex[6] - 
    607*ex[2]^6*ex[3]^3*ex[6] + 1214*ex[2]^3*ex[3]^2*ex[4]*ex[6] + 
    1262*ex[2]^4*ex[3]^2*ex[4]*ex[6] + 84*ex[2]^5*ex[3]^2*ex[4]*ex[6] + 
    36*ex[2]^6*ex[3]^2*ex[4]*ex[6] + 1731*ex[2]^3*ex[3]^3*ex[4]*ex[6] + 
    3462*ex[2]^4*ex[3]^3*ex[4]*ex[6] + 1731*ex[2]^5*ex[3]^3*ex[4]*ex[6] - 
    607*ex[2]^2*ex[3]*ex[4]^2*ex[6] - 48*ex[2]^3*ex[3]*ex[4]^2*ex[6] - 
    105*ex[2]^4*ex[3]*ex[4]^2*ex[6] - 2248*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] - 
    2344*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] - 240*ex[2]^4*ex[3]^2*ex[4]^2*ex[6] - 
    144*ex[2]^5*ex[3]^2*ex[4]^2*ex[6] - 1551*ex[2]^2*ex[3]^3*ex[4]^2*ex[6] - 
    3102*ex[2]^3*ex[3]^3*ex[4]^2*ex[6] - 1551*ex[2]^4*ex[3]^3*ex[4]^2*ex[6] + 
    517*ex[2]*ex[3]*ex[4]^3*ex[6] + 48*ex[2]^2*ex[3]*ex[4]^3*ex[6] + 
    177*ex[2]^3*ex[3]*ex[4]^3*ex[6] + 854*ex[2]*ex[3]^2*ex[4]^3*ex[6] + 
    902*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] + 228*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] + 
    180*ex[2]^4*ex[3]^2*ex[4]^3*ex[6] + 337*ex[2]*ex[3]^3*ex[4]^3*ex[6] + 
    674*ex[2]^2*ex[3]^3*ex[4]^3*ex[6] + 337*ex[2]^3*ex[3]^3*ex[4]^3*ex[6] + 
    90*ex[3]*ex[4]^4*ex[6] - 72*ex[2]^2*ex[3]*ex[4]^4*ex[6] + 
    180*ex[3]^2*ex[4]^4*ex[6] + 180*ex[2]*ex[3]^2*ex[4]^4*ex[6] - 
    72*ex[2]^2*ex[3]^2*ex[4]^4*ex[6] - 72*ex[2]^3*ex[3]^2*ex[4]^4*ex[6] + 
    90*ex[3]^3*ex[4]^4*ex[6] + 180*ex[2]*ex[3]^3*ex[4]^4*ex[6] + 
    90*ex[2]^2*ex[3]^3*ex[4]^4*ex[6], 
  y[142] -> 2*ex[2]^2*ex[3] - 2*ex[2]^4*ex[3] + 2*ex[2]^2*ex[4] - 
    4*ex[2]*ex[3]*ex[4] + ex[2]^2*ex[3]*ex[4] + 2*ex[2]^3*ex[3]*ex[4] - 
    3*ex[2]^4*ex[3]*ex[4] - 4*ex[2]*ex[4]^2 + 2*ex[3]*ex[4]^2 - 
    3*ex[2]*ex[3]*ex[4]^2 - ex[2]^2*ex[3]*ex[4]^2 + 3*ex[2]^3*ex[3]*ex[4]^2 - 
    ex[2]^4*ex[3]*ex[4]^2 + 2*ex[4]^3 + 2*ex[3]*ex[4]^3 + 
    ex[2]*ex[3]*ex[4]^3 + ex[2]^3*ex[3]*ex[4]^3 - 4*ex[2]^2*ex[3]*ex[6] + 
    4*ex[2]^4*ex[3]*ex[6] + 2*ex[2]*ex[4]*ex[6] - 3*ex[2]^2*ex[4]*ex[6] - 
    ex[2]^3*ex[4]*ex[6] + 6*ex[2]*ex[3]*ex[4]*ex[6] - 
    ex[2]^2*ex[3]*ex[4]*ex[6] - 4*ex[2]^3*ex[3]*ex[4]*ex[6] + 
    3*ex[2]^4*ex[3]*ex[4]*ex[6] - 2*ex[4]^2*ex[6] + 2*ex[2]*ex[4]^2*ex[6] - 
    ex[2]^2*ex[4]^2*ex[6] - ex[2]^3*ex[4]^2*ex[6] - 2*ex[3]*ex[4]^2*ex[6] + 
    ex[2]*ex[3]*ex[4]^2*ex[6] - 3*ex[2]^3*ex[3]*ex[4]^2*ex[6] + 
    2*ex[2]^2*ex[3]*ex[6]^2 - 2*ex[2]^4*ex[3]*ex[6]^2 - 
    2*ex[2]*ex[4]*ex[6]^2 + ex[2]^2*ex[4]*ex[6]^2 + ex[2]^3*ex[4]*ex[6]^2 - 
    2*ex[2]*ex[3]*ex[4]*ex[6]^2 + 2*ex[2]^3*ex[3]*ex[4]*ex[6]^2, 
  y[143] -> 409*ex[2]^5*ex[3]^3 + 409*ex[2]^6*ex[3]^3 - 
    800*ex[2]^4*ex[3]^2*ex[4] - 824*ex[2]^5*ex[3]^2*ex[4] - 
    2051*ex[2]^4*ex[3]^3*ex[4] - 2057*ex[2]^5*ex[3]^3*ex[4] - 
    6*ex[2]^6*ex[3]^3*ex[4] + 391*ex[2]^3*ex[3]*ex[4]^2 + 
    415*ex[2]^4*ex[3]*ex[4]^2 + 3645*ex[2]^3*ex[3]^2*ex[4]^2 + 
    3753*ex[2]^4*ex[3]^2*ex[4]^2 + 12*ex[2]^5*ex[3]^2*ex[4]^2 + 
    4114*ex[2]^3*ex[3]^3*ex[4]^2 + 4138*ex[2]^4*ex[3]^3*ex[4]^2 + 
    24*ex[2]^5*ex[3]^3*ex[4]^2 - 2009*ex[2]^2*ex[3]*ex[4]^3 - 
    2111*ex[2]^3*ex[3]*ex[4]^3 - 6*ex[2]^4*ex[3]*ex[4]^3 - 
    6135*ex[2]^2*ex[3]^2*ex[4]^3 - 6315*ex[2]^3*ex[3]^2*ex[4]^3 - 
    36*ex[2]^4*ex[3]^2*ex[4]^3 - 4126*ex[2]^2*ex[3]^3*ex[4]^3 - 
    4162*ex[2]^3*ex[3]^3*ex[4]^3 - 36*ex[2]^4*ex[3]^3*ex[4]^3 + 
    397*ex[2]*ex[4]^4 + 421*ex[2]^2*ex[4]^4 + 2863*ex[2]*ex[3]*ex[4]^4 + 
    2995*ex[2]^2*ex[3]*ex[4]^4 + 12*ex[2]^3*ex[3]*ex[4]^4 + 
    4535*ex[2]*ex[3]^2*ex[4]^4 + 4667*ex[2]^2*ex[3]^2*ex[4]^4 + 
    36*ex[2]^3*ex[3]^2*ex[4]^4 + 2069*ex[2]*ex[3]^3*ex[4]^4 + 
    2093*ex[2]^2*ex[3]^3*ex[4]^4 + 24*ex[2]^3*ex[3]^3*ex[4]^4 - 415*ex[4]^5 - 
    439*ex[2]*ex[4]^5 - 1245*ex[3]*ex[4]^5 - 1299*ex[2]*ex[3]*ex[4]^5 - 
    6*ex[2]^2*ex[3]*ex[4]^5 - 1245*ex[3]^2*ex[4]^5 - 
    1281*ex[2]*ex[3]^2*ex[4]^5 - 12*ex[2]^2*ex[3]^2*ex[4]^5 - 
    415*ex[3]^3*ex[4]^5 - 421*ex[2]*ex[3]^3*ex[4]^5 - 
    6*ex[2]^2*ex[3]^3*ex[4]^5 - 818*ex[2]^5*ex[3]^3*ex[6] - 
    818*ex[2]^6*ex[3]^3*ex[6] + 1209*ex[2]^4*ex[3]^2*ex[4]*ex[6] + 
    1257*ex[2]^5*ex[3]^2*ex[4]*ex[6] + 3278*ex[2]^4*ex[3]^3*ex[4]*ex[6] + 
    3284*ex[2]^5*ex[3]^3*ex[4]*ex[6] + 6*ex[2]^6*ex[3]^3*ex[4]*ex[6] - 
    391*ex[2]^3*ex[3]*ex[4]^2*ex[6] - 415*ex[2]^4*ex[3]*ex[4]^2*ex[6] - 
    4066*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] - 4216*ex[2]^4*ex[3]^2*ex[4]^2*ex[6] - 
    6*ex[2]^5*ex[3]^2*ex[4]^2*ex[6] - 4926*ex[2]^3*ex[3]^3*ex[4]^2*ex[6] - 
    4944*ex[2]^4*ex[3]^3*ex[4]^2*ex[6] - 18*ex[2]^5*ex[3]^3*ex[4]^2*ex[6] + 
    1215*ex[2]^2*ex[3]*ex[4]^3*ex[6] + 1287*ex[2]^3*ex[3]*ex[4]^3*ex[6] + 
    4505*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] + 4661*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] + 
    12*ex[2]^4*ex[3]^2*ex[4]^3*ex[6] + 3290*ex[2]^2*ex[3]^3*ex[4]^3*ex[6] + 
    3308*ex[2]^3*ex[3]^3*ex[4]^3*ex[6] + 18*ex[2]^4*ex[3]^3*ex[4]^3*ex[6] - 
    824*ex[2]*ex[3]*ex[4]^4*ex[6] - 872*ex[2]^2*ex[3]*ex[4]^4*ex[6] - 
    1648*ex[2]*ex[3]^2*ex[4]^4*ex[6] - 1702*ex[2]^2*ex[3]^2*ex[4]^4*ex[6] - 
    6*ex[2]^3*ex[3]^2*ex[4]^4*ex[6] - 824*ex[2]*ex[3]^3*ex[4]^4*ex[6] - 
    830*ex[2]^2*ex[3]^3*ex[4]^4*ex[6] - 6*ex[2]^3*ex[3]^3*ex[4]^4*ex[6] + 
    409*ex[2]^5*ex[3]^3*ex[6]^2 + 409*ex[2]^6*ex[3]^3*ex[6]^2 - 
    409*ex[2]^4*ex[3]^2*ex[4]*ex[6]^2 - 433*ex[2]^5*ex[3]^2*ex[4]*ex[6]^2 - 
    1227*ex[2]^4*ex[3]^3*ex[4]*ex[6]^2 - 1227*ex[2]^5*ex[3]^3*ex[4]*ex[6]^2 + 
    818*ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^2 + 866*ex[2]^4*ex[3]^2*ex[4]^2*
     ex[6]^2 + 1227*ex[2]^3*ex[3]^3*ex[4]^2*ex[6]^2 + 
    1227*ex[2]^4*ex[3]^3*ex[4]^2*ex[6]^2 - 409*ex[2]^2*ex[3]^2*ex[4]^3*
     ex[6]^2 - 433*ex[2]^3*ex[3]^2*ex[4]^3*ex[6]^2 - 
    409*ex[2]^2*ex[3]^3*ex[4]^3*ex[6]^2 - 409*ex[2]^3*ex[3]^3*ex[4]^3*
     ex[6]^2, y[144] -> -2*ex[2]^4*ex[3]^2 - 11*ex[2]^5*ex[3]^2 - 
    40*ex[2]^5*ex[3]^3 + ex[2]^6*ex[3]^3 + 4*ex[2]^2*ex[3]*ex[4] + 
    22*ex[2]^3*ex[3]*ex[4] + 86*ex[2]^3*ex[3]^2*ex[4] + 
    55*ex[2]^4*ex[3]^2*ex[4] + 200*ex[2]^4*ex[3]^3*ex[4] - 
    7*ex[2]^5*ex[3]^3*ex[4] - 11*ex[2]*ex[4]^2 - 44*ex[2]*ex[3]*ex[4]^2 - 
    68*ex[2]^2*ex[3]*ex[4]^2 - 246*ex[2]^2*ex[3]^2*ex[4]^2 - 
    109*ex[2]^3*ex[3]^2*ex[4]^2 - 400*ex[2]^3*ex[3]^3*ex[4]^2 + 
    20*ex[2]^4*ex[3]^3*ex[4]^2 + 14*ex[4]^3 + 40*ex[3]*ex[4]^3 + 
    72*ex[2]*ex[3]*ex[4]^3 + 242*ex[2]*ex[3]^2*ex[4]^3 + 
    107*ex[2]^2*ex[3]^2*ex[4]^3 + 400*ex[2]^2*ex[3]^3*ex[4]^3 - 
    30*ex[2]^3*ex[3]^3*ex[4]^3 - 26*ex[3]*ex[4]^4 - 80*ex[3]^2*ex[4]^4 - 
    52*ex[2]*ex[3]^2*ex[4]^4 - 200*ex[2]*ex[3]^3*ex[4]^4 + 
    25*ex[2]^2*ex[3]^3*ex[4]^4 + 10*ex[3]^2*ex[4]^5 + 40*ex[3]^3*ex[4]^5 - 
    11*ex[2]*ex[3]^3*ex[4]^5 + 2*ex[3]^3*ex[4]^6 - 2*ex[2]^3*ex[3]^2*ex[6] - 
    21*ex[2]^4*ex[3]^2*ex[6] - 80*ex[2]^4*ex[3]^3*ex[6] + 
    4*ex[2]^5*ex[3]^3*ex[6] + 19*ex[2]^2*ex[3]*ex[4]*ex[6] + 
    84*ex[2]^2*ex[3]^2*ex[4]*ex[6] + 84*ex[2]^3*ex[3]^2*ex[4]*ex[6] + 
    320*ex[2]^3*ex[3]^3*ex[4]*ex[6] - 22*ex[2]^4*ex[3]^3*ex[4]*ex[6] - 
    45*ex[2]*ex[3]*ex[4]^2*ex[6] - 162*ex[2]*ex[3]^2*ex[4]^2*ex[6] - 
    125*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] - 480*ex[2]^2*ex[3]^3*ex[4]^2*ex[6] + 
    48*ex[2]^3*ex[3]^3*ex[4]^2*ex[6] + 26*ex[3]*ex[4]^3*ex[6] + 
    80*ex[3]^2*ex[4]^3*ex[6] + 82*ex[2]*ex[3]^2*ex[4]^3*ex[6] + 
    320*ex[2]*ex[3]^3*ex[4]^3*ex[6] - 52*ex[2]^2*ex[3]^3*ex[4]^3*ex[6] - 
    20*ex[3]^2*ex[4]^4*ex[6] - 80*ex[3]^3*ex[4]^4*ex[6] + 
    28*ex[2]*ex[3]^3*ex[4]^4*ex[6] - 6*ex[3]^3*ex[4]^5*ex[6] - 
    10*ex[2]^3*ex[3]^2*ex[6]^2 - 40*ex[2]^3*ex[3]^3*ex[6]^2 + 
    5*ex[2]^4*ex[3]^3*ex[6]^2 + 30*ex[2]^2*ex[3]^2*ex[4]*ex[6]^2 + 
    120*ex[2]^2*ex[3]^3*ex[4]*ex[6]^2 - 21*ex[2]^3*ex[3]^3*ex[4]*ex[6]^2 - 
    30*ex[2]*ex[3]^2*ex[4]^2*ex[6]^2 - 120*ex[2]*ex[3]^3*ex[4]^2*ex[6]^2 + 
    33*ex[2]^2*ex[3]^3*ex[4]^2*ex[6]^2 + 10*ex[3]^2*ex[4]^3*ex[6]^2 + 
    40*ex[3]^3*ex[4]^3*ex[6]^2 - 23*ex[2]*ex[3]^3*ex[4]^3*ex[6]^2 + 
    6*ex[3]^3*ex[4]^4*ex[6]^2 + 2*ex[2]^3*ex[3]^3*ex[6]^3 - 
    6*ex[2]^2*ex[3]^3*ex[4]*ex[6]^3 + 6*ex[2]*ex[3]^3*ex[4]^2*ex[6]^3 - 
    2*ex[3]^3*ex[4]^3*ex[6]^3, y[145] -> 1973*ex[2]^6*ex[3]^4 + 
    3946*ex[2]^7*ex[3]^4 + 1973*ex[2]^8*ex[3]^4 - 
    3802*ex[2]^4*ex[3]^3*ex[4] - 11190*ex[2]^5*ex[3]^3*ex[4] - 
    9540*ex[2]^6*ex[3]^3*ex[4] - 1936*ex[2]^7*ex[3]^3*ex[4] + 
    216*ex[2]^8*ex[3]^3*ex[4] - 11838*ex[2]^5*ex[3]^4*ex[4] - 
    21703*ex[2]^6*ex[3]^4*ex[4] - 7892*ex[2]^7*ex[3]^4*ex[4] + 
    1973*ex[2]^8*ex[3]^4*ex[4] + 1757*ex[2]^2*ex[3]^2*ex[4]^2 + 
    10614*ex[2]^3*ex[3]^2*ex[4]^2 + 14846*ex[2]^4*ex[3]^2*ex[4]^2 + 
    6096*ex[2]^5*ex[3]^2*ex[4]^2 + 1311*ex[2]^6*ex[3]^2*ex[4]^2 + 
    15208*ex[2]^3*ex[3]^3*ex[4]^2 + 44796*ex[2]^4*ex[3]^3*ex[4]^2 + 
    33212*ex[2]^5*ex[3]^3*ex[4]^2 + 284*ex[2]^6*ex[3]^3*ex[4]^2 - 
    3232*ex[2]^7*ex[3]^3*ex[4]^2 + 108*ex[2]^8*ex[3]^3*ex[4]^2 + 
    29595*ex[2]^4*ex[3]^4*ex[4]^2 + 47352*ex[2]^5*ex[3]^4*ex[4]^2 + 
    5919*ex[2]^6*ex[3]^4*ex[4]^2 - 11838*ex[2]^7*ex[3]^4*ex[4]^2 - 
    3514*ex[2]*ex[3]*ex[4]^3 - 9108*ex[2]^2*ex[3]*ex[4]^3 - 
    6456*ex[2]^3*ex[3]*ex[4]^3 - 3270*ex[2]^4*ex[3]*ex[4]^3 - 
    3514*ex[2]*ex[3]^2*ex[4]^3 - 26967*ex[2]^2*ex[3]^2*ex[4]^3 - 
    34788*ex[2]^3*ex[3]^2*ex[4]^3 - 5954*ex[2]^4*ex[3]^2*ex[4]^3 + 
    996*ex[2]^5*ex[3]^2*ex[4]^3 + 1635*ex[2]^6*ex[3]^2*ex[4]^3 - 
    22812*ex[2]^2*ex[3]^3*ex[4]^3 - 67284*ex[2]^3*ex[3]^3*ex[4]^3 - 
    33502*ex[2]^4*ex[3]^3*ex[4]^3 + 24898*ex[2]^5*ex[3]^3*ex[4]^3 + 
    13496*ex[2]^6*ex[3]^3*ex[4]^3 - 432*ex[2]^7*ex[3]^3*ex[4]^3 - 
    39460*ex[2]^3*ex[3]^4*ex[4]^3 - 49325*ex[2]^4*ex[3]^4*ex[4]^3 + 
    19730*ex[2]^5*ex[3]^4*ex[4]^3 + 29595*ex[2]^6*ex[3]^4*ex[4]^3 + 
    1757*ex[4]^4 + 2296*ex[2]*ex[4]^4 + 1743*ex[2]^2*ex[4]^4 + 
    3514*ex[3]*ex[4]^4 + 9180*ex[2]*ex[3]*ex[4]^4 + 
    1760*ex[2]^2*ex[3]*ex[4]^4 - 276*ex[2]^3*ex[3]*ex[4]^4 - 
    3594*ex[2]^4*ex[3]*ex[4]^4 + 1757*ex[3]^2*ex[4]^4 + 
    22092*ex[2]*ex[3]^2*ex[4]^4 + 19191*ex[2]^2*ex[3]^2*ex[4]^4 - 
    20658*ex[2]^3*ex[3]^2*ex[4]^4 - 14518*ex[2]^4*ex[3]^2*ex[4]^4 - 
    7044*ex[2]^5*ex[3]^2*ex[4]^4 + 15208*ex[2]*ex[3]^3*ex[4]^4 + 
    44976*ex[2]^2*ex[3]^3*ex[4]^4 - 7312*ex[2]^3*ex[3]^3*ex[4]^4 - 
    63712*ex[2]^4*ex[3]^3*ex[4]^4 - 25984*ex[2]^5*ex[3]^3*ex[4]^4 + 
    648*ex[2]^6*ex[3]^3*ex[4]^4 + 29595*ex[2]^2*ex[3]^4*ex[4]^4 + 
    19730*ex[2]^3*ex[3]^4*ex[4]^4 - 49325*ex[2]^4*ex[3]^4*ex[4]^4 - 
    39460*ex[2]^5*ex[3]^4*ex[4]^4 + 1865*ex[4]^5 + 2512*ex[2]*ex[4]^5 + 
    1851*ex[2]^2*ex[4]^5 - 72*ex[3]*ex[4]^5 + 8606*ex[2]*ex[3]*ex[4]^5 + 
    8930*ex[2]^2*ex[3]*ex[4]^5 + 7476*ex[2]^3*ex[3]*ex[4]^5 - 
    5739*ex[3]^2*ex[4]^5 + 6598*ex[2]*ex[3]^2*ex[4]^5 + 
    36767*ex[2]^2*ex[3]^2*ex[4]^5 + 23532*ex[2]^3*ex[3]^2*ex[4]^5 + 
    11142*ex[2]^4*ex[3]^2*ex[4]^5 - 3802*ex[3]^3*ex[4]^5 - 
    11334*ex[2]*ex[3]^3*ex[4]^5 + 33928*ex[2]^2*ex[3]^3*ex[4]^5 + 
    67948*ex[2]^3*ex[3]^3*ex[4]^5 + 26056*ex[2]^4*ex[3]^3*ex[4]^5 - 
    432*ex[2]^5*ex[3]^3*ex[4]^5 - 11838*ex[2]*ex[3]^4*ex[4]^5 + 
    5919*ex[2]^2*ex[3]^4*ex[4]^5 + 47352*ex[2]^3*ex[3]^4*ex[4]^5 + 
    29595*ex[2]^4*ex[3]^4*ex[4]^5 - 3910*ex[3]*ex[4]^6 - 
    5384*ex[2]*ex[3]*ex[4]^6 - 3882*ex[2]^2*ex[3]*ex[4]^6 - 
    5847*ex[3]^2*ex[4]^6 - 18224*ex[2]*ex[3]^2*ex[4]^6 - 
    14049*ex[2]^2*ex[3]^2*ex[4]^6 - 7692*ex[2]^3*ex[3]^2*ex[4]^6 + 
    36*ex[3]^3*ex[4]^6 - 20732*ex[2]*ex[3]^3*ex[4]^6 - 
    34156*ex[2]^2*ex[3]^3*ex[4]^6 - 13280*ex[2]^3*ex[3]^3*ex[4]^6 + 
    108*ex[2]^4*ex[3]^3*ex[4]^6 + 1973*ex[3]^4*ex[4]^6 - 
    7892*ex[2]*ex[3]^4*ex[4]^6 - 21703*ex[2]^2*ex[3]^4*ex[4]^6 - 
    11838*ex[2]^3*ex[3]^4*ex[4]^6 + 1973*ex[3]^2*ex[4]^7 + 
    2728*ex[2]*ex[3]^2*ex[4]^7 + 1959*ex[2]^2*ex[3]^2*ex[4]^7 + 
    3946*ex[3]^3*ex[4]^7 + 6674*ex[2]*ex[3]^3*ex[4]^7 + 
    2728*ex[2]^2*ex[3]^3*ex[4]^7 + 1973*ex[3]^4*ex[4]^7 + 
    3946*ex[2]*ex[3]^4*ex[4]^7 + 1973*ex[2]^2*ex[3]^4*ex[4]^7 + 
    3946*ex[2]^5*ex[3]^4*ex[6] + 5919*ex[2]^6*ex[3]^4*ex[6] - 
    1973*ex[2]^8*ex[3]^4*ex[6] - 3802*ex[2]^3*ex[3]^3*ex[4]*ex[6] - 
    11226*ex[2]^4*ex[3]^3*ex[4]*ex[6] - 4592*ex[2]^5*ex[3]^3*ex[4]*ex[6] + 
    5524*ex[2]^6*ex[3]^3*ex[4]*ex[6] + 2584*ex[2]^7*ex[3]^3*ex[4]*ex[6] - 
    108*ex[2]^8*ex[3]^3*ex[4]*ex[6] - 19730*ex[2]^4*ex[3]^4*ex[4]*ex[6] - 
    23676*ex[2]^5*ex[3]^4*ex[4]*ex[6] + 11838*ex[2]^6*ex[3]^4*ex[4]*ex[6] + 
    15784*ex[2]^7*ex[3]^4*ex[4]*ex[6] + 5739*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 
    5096*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] - 6238*ex[2]^4*ex[3]^2*ex[4]^2*ex[6] - 
    3618*ex[2]^5*ex[3]^2*ex[4]^2*ex[6] - 1635*ex[2]^6*ex[3]^2*ex[4]^2*ex[6] + 
    11406*ex[2]^2*ex[3]^3*ex[4]^2*ex[6] + 33750*ex[2]^3*ex[3]^3*ex[4]^2*
     ex[6] - 4012*ex[2]^4*ex[3]^3*ex[4]^2*ex[6] - 
    44840*ex[2]^5*ex[3]^3*ex[4]^2*ex[6] - 17944*ex[2]^6*ex[3]^3*ex[4]^2*
     ex[6] + 540*ex[2]^7*ex[3]^3*ex[4]^2*ex[6] + 39460*ex[2]^3*ex[3]^4*
     ex[4]^2*ex[6] + 29595*ex[2]^4*ex[3]^4*ex[4]^2*ex[6] - 
    59190*ex[2]^5*ex[3]^4*ex[4]^2*ex[6] - 49325*ex[2]^6*ex[3]^4*ex[4]^2*
     ex[6] - 72*ex[2]*ex[3]*ex[4]^3*ex[6] + 4696*ex[2]^2*ex[3]*ex[4]^3*
     ex[6] + 3546*ex[2]^3*ex[3]*ex[4]^3*ex[6] + 3594*ex[2]^4*ex[3]*ex[4]^3*
     ex[6] - 11478*ex[2]*ex[3]^2*ex[4]^3*ex[6] + 1502*ex[2]^2*ex[3]^2*ex[4]^3*
     ex[6] + 41032*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] + 
    24422*ex[2]^4*ex[3]^2*ex[4]^3*ex[6] + 10818*ex[2]^5*ex[3]^2*ex[4]^3*
     ex[6] - 11406*ex[2]*ex[3]^3*ex[4]^3*ex[6] - 33894*ex[2]^2*ex[3]^3*
     ex[4]^3*ex[6] + 51426*ex[2]^3*ex[3]^3*ex[4]^3*ex[6] + 
    121398*ex[2]^4*ex[3]^3*ex[4]^3*ex[6] + 46512*ex[2]^5*ex[3]^3*ex[4]^3*
     ex[6] - 972*ex[2]^6*ex[3]^3*ex[4]^3*ex[6] - 39460*ex[2]^2*ex[3]^4*
     ex[4]^3*ex[6] + 118380*ex[2]^4*ex[3]^4*ex[4]^3*ex[6] + 
    78920*ex[2]^5*ex[3]^4*ex[4]^3*ex[6] - 1865*ex[4]^4*ex[6] - 
    2512*ex[2]*ex[4]^4*ex[6] - 1851*ex[2]^2*ex[4]^4*ex[6] + 
    72*ex[3]*ex[4]^4*ex[6] - 12516*ex[2]*ex[3]*ex[4]^4*ex[6] - 
    14314*ex[2]^2*ex[3]*ex[4]^4*ex[6] - 11358*ex[2]^3*ex[3]*ex[4]^4*ex[6] + 
    5739*ex[3]^2*ex[4]^4*ex[6] - 18292*ex[2]*ex[3]^2*ex[4]^4*ex[6] - 
    69269*ex[2]^2*ex[3]^2*ex[4]^4*ex[6] - 46174*ex[2]^3*ex[3]^2*ex[4]^4*
     ex[6] - 22608*ex[2]^4*ex[3]^2*ex[4]^4*ex[6] + 
    3802*ex[3]^3*ex[4]^4*ex[6] + 11442*ex[2]*ex[3]^3*ex[4]^4*ex[6] - 
    84286*ex[2]^2*ex[3]^3*ex[4]^4*ex[6] - 150394*ex[2]^3*ex[3]^3*ex[4]^4*
     ex[6] - 57712*ex[2]^4*ex[3]^3*ex[4]^4*ex[6] + 
    756*ex[2]^5*ex[3]^3*ex[4]^4*ex[6] + 19730*ex[2]*ex[3]^4*ex[4]^4*ex[6] - 
    29595*ex[2]^2*ex[3]^4*ex[4]^4*ex[6] - 118380*ex[2]^3*ex[3]^4*ex[4]^4*
     ex[6] - 69055*ex[2]^4*ex[3]^4*ex[4]^4*ex[6] + 7820*ex[3]*ex[4]^5*ex[6] + 
    10768*ex[2]*ex[3]*ex[4]^5*ex[6] + 7764*ex[2]^2*ex[3]*ex[4]^5*ex[6] + 
    11694*ex[3]^2*ex[4]^5*ex[6] + 40394*ex[2]*ex[3]^2*ex[4]^5*ex[6] + 
    33554*ex[2]^2*ex[3]^2*ex[4]^5*ex[6] + 19302*ex[2]^3*ex[3]^2*ex[4]^5*
     ex[6] - 72*ex[3]^3*ex[4]^5*ex[6] + 53302*ex[2]*ex[3]^3*ex[4]^5*ex[6] + 
    88334*ex[2]^2*ex[3]^3*ex[4]^5*ex[6] + 34744*ex[2]^3*ex[3]^3*ex[4]^5*
     ex[6] - 216*ex[2]^4*ex[3]^3*ex[4]^5*ex[6] - 3946*ex[3]^4*ex[4]^5*ex[6] + 
    23676*ex[2]*ex[3]^4*ex[4]^5*ex[6] + 59190*ex[2]^2*ex[3]^4*ex[4]^5*ex[6] + 
    31568*ex[2]^3*ex[3]^4*ex[4]^5*ex[6] - 5919*ex[3]^2*ex[4]^6*ex[6] - 
    8184*ex[2]*ex[3]^2*ex[4]^6*ex[6] - 5877*ex[2]^2*ex[3]^2*ex[4]^6*ex[6] - 
    11838*ex[3]^3*ex[4]^6*ex[6] - 20022*ex[2]*ex[3]^3*ex[4]^6*ex[6] - 
    8184*ex[2]^2*ex[3]^3*ex[4]^6*ex[6] - 5919*ex[3]^4*ex[4]^6*ex[6] - 
    11838*ex[2]*ex[3]^4*ex[4]^6*ex[6] - 5919*ex[2]^2*ex[3]^4*ex[4]^6*ex[6] + 
    1973*ex[2]^4*ex[3]^4*ex[6]^2 - 5919*ex[2]^6*ex[3]^4*ex[6]^2 - 
    3946*ex[2]^7*ex[3]^4*ex[6]^2 - 36*ex[2]^3*ex[3]^3*ex[4]*ex[6]^2 + 
    8894*ex[2]^4*ex[3]^3*ex[4]*ex[6]^2 + 14134*ex[2]^5*ex[3]^3*ex[4]*
     ex[6]^2 + 5096*ex[2]^6*ex[3]^3*ex[4]*ex[6]^2 - 
    108*ex[2]^7*ex[3]^3*ex[4]*ex[6]^2 - 7892*ex[2]^3*ex[3]^4*ex[4]*ex[6]^2 + 
    5919*ex[2]^4*ex[3]^4*ex[4]*ex[6]^2 + 35514*ex[2]^5*ex[3]^4*ex[4]*
     ex[6]^2 + 21703*ex[2]^6*ex[3]^4*ex[4]*ex[6]^2 - 
    5847*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2 - 14278*ex[2]^3*ex[3]^2*ex[4]^2*
     ex[6]^2 - 8593*ex[2]^4*ex[3]^2*ex[4]^2*ex[6]^2 - 
    3774*ex[2]^5*ex[3]^2*ex[4]^2*ex[6]^2 + 108*ex[2]^2*ex[3]^3*ex[4]^2*
     ex[6]^2 - 38520*ex[2]^3*ex[3]^3*ex[4]^2*ex[6]^2 - 
    62424*ex[2]^4*ex[3]^3*ex[4]^2*ex[6]^2 - 23472*ex[2]^5*ex[3]^3*ex[4]^2*
     ex[6]^2 + 324*ex[2]^6*ex[3]^3*ex[4]^2*ex[6]^2 + 
    11838*ex[2]^2*ex[3]^4*ex[4]^2*ex[6]^2 - 23676*ex[2]^3*ex[3]^4*ex[4]^2*
     ex[6]^2 - 82866*ex[2]^4*ex[3]^4*ex[4]^2*ex[6]^2 - 
    47352*ex[2]^5*ex[3]^4*ex[4]^2*ex[6]^2 + 3910*ex[2]*ex[3]*ex[4]^3*
     ex[6]^2 + 5384*ex[2]^2*ex[3]*ex[4]^3*ex[6]^2 + 
    3882*ex[2]^3*ex[3]*ex[4]^3*ex[6]^2 + 11694*ex[2]*ex[3]^2*ex[4]^3*
     ex[6]^2 + 34475*ex[2]^2*ex[3]^2*ex[4]^3*ex[6]^2 + 
    25370*ex[2]^3*ex[3]^2*ex[4]^3*ex[6]^2 + 13425*ex[2]^4*ex[3]^2*ex[4]^3*
     ex[6]^2 - 108*ex[2]*ex[3]^3*ex[4]^3*ex[6]^2 + 
    62196*ex[2]^2*ex[3]^3*ex[4]^3*ex[6]^2 + 102468*ex[2]^3*ex[3]^3*ex[4]^3*
     ex[6]^2 + 39840*ex[2]^4*ex[3]^3*ex[4]^3*ex[6]^2 - 
    324*ex[2]^5*ex[3]^3*ex[4]^3*ex[6]^2 - 7892*ex[2]*ex[3]^4*ex[4]^3*
     ex[6]^2 + 35514*ex[2]^2*ex[3]^4*ex[4]^3*ex[6]^2 + 
    94704*ex[2]^3*ex[3]^4*ex[4]^3*ex[6]^2 + 51298*ex[2]^4*ex[3]^4*ex[4]^3*
     ex[6]^2 - 3910*ex[3]*ex[4]^4*ex[6]^2 - 5384*ex[2]*ex[3]*ex[4]^4*
     ex[6]^2 - 3882*ex[2]^2*ex[3]*ex[4]^4*ex[6]^2 - 
    5847*ex[3]^2*ex[4]^4*ex[6]^2 - 26116*ex[2]*ex[3]^2*ex[4]^4*ex[6]^2 - 
    24961*ex[2]^2*ex[3]^2*ex[4]^4*ex[6]^2 - 15528*ex[2]^3*ex[3]^2*ex[4]^4*
     ex[6]^2 + 36*ex[3]^3*ex[4]^4*ex[6]^2 - 44408*ex[2]*ex[3]^3*ex[4]^4*
     ex[6]^2 - 74200*ex[2]^2*ex[3]^3*ex[4]^4*ex[6]^2 - 
    29648*ex[2]^3*ex[3]^3*ex[4]^4*ex[6]^2 + 108*ex[2]^4*ex[3]^3*ex[4]^4*
     ex[6]^2 + 1973*ex[3]^4*ex[4]^4*ex[6]^2 - 23676*ex[2]*ex[3]^4*ex[4]^4*
     ex[6]^2 - 53271*ex[2]^2*ex[3]^4*ex[4]^4*ex[6]^2 - 
    27622*ex[2]^3*ex[3]^4*ex[4]^4*ex[6]^2 + 5919*ex[3]^2*ex[4]^5*ex[6]^2 + 
    8184*ex[2]*ex[3]^2*ex[4]^5*ex[6]^2 + 5877*ex[2]^2*ex[3]^2*ex[4]^5*
     ex[6]^2 + 11838*ex[3]^3*ex[4]^5*ex[6]^2 + 20022*ex[2]*ex[3]^3*ex[4]^5*
     ex[6]^2 + 8184*ex[2]^2*ex[3]^3*ex[4]^5*ex[6]^2 + 
    5919*ex[3]^4*ex[4]^5*ex[6]^2 + 11838*ex[2]*ex[3]^4*ex[4]^5*ex[6]^2 + 
    5919*ex[2]^2*ex[3]^4*ex[4]^5*ex[6]^2 - 1973*ex[2]^4*ex[3]^4*ex[6]^3 - 
    3946*ex[2]^5*ex[3]^4*ex[6]^3 - 1973*ex[2]^6*ex[3]^4*ex[6]^3 + 
    3946*ex[2]^3*ex[3]^3*ex[4]*ex[6]^3 + 6674*ex[2]^4*ex[3]^3*ex[4]*ex[6]^3 + 
    2728*ex[2]^5*ex[3]^3*ex[4]*ex[6]^3 + 7892*ex[2]^3*ex[3]^4*ex[4]*ex[6]^3 + 
    15784*ex[2]^4*ex[3]^4*ex[4]*ex[6]^3 + 7892*ex[2]^5*ex[3]^4*ex[4]*
     ex[6]^3 - 1973*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^3 - 
    2728*ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^3 - 1959*ex[2]^4*ex[3]^2*ex[4]^2*
     ex[6]^3 - 11838*ex[2]^2*ex[3]^3*ex[4]^2*ex[6]^3 - 
    20022*ex[2]^3*ex[3]^3*ex[4]^2*ex[6]^3 - 8184*ex[2]^4*ex[3]^3*ex[4]^2*
     ex[6]^3 - 11838*ex[2]^2*ex[3]^4*ex[4]^2*ex[6]^3 - 
    23676*ex[2]^3*ex[3]^4*ex[4]^2*ex[6]^3 - 11838*ex[2]^4*ex[3]^4*ex[4]^2*
     ex[6]^3 + 3946*ex[2]*ex[3]^2*ex[4]^3*ex[6]^3 + 
    5456*ex[2]^2*ex[3]^2*ex[4]^3*ex[6]^3 + 3918*ex[2]^3*ex[3]^2*ex[4]^3*
     ex[6]^3 + 11838*ex[2]*ex[3]^3*ex[4]^3*ex[6]^3 + 
    20022*ex[2]^2*ex[3]^3*ex[4]^3*ex[6]^3 + 8184*ex[2]^3*ex[3]^3*ex[4]^3*
     ex[6]^3 + 7892*ex[2]*ex[3]^4*ex[4]^3*ex[6]^3 + 
    15784*ex[2]^2*ex[3]^4*ex[4]^3*ex[6]^3 + 7892*ex[2]^3*ex[3]^4*ex[4]^3*
     ex[6]^3 - 1973*ex[3]^2*ex[4]^4*ex[6]^3 - 2728*ex[2]*ex[3]^2*ex[4]^4*
     ex[6]^3 - 1959*ex[2]^2*ex[3]^2*ex[4]^4*ex[6]^3 - 
    3946*ex[3]^3*ex[4]^4*ex[6]^3 - 6674*ex[2]*ex[3]^3*ex[4]^4*ex[6]^3 - 
    2728*ex[2]^2*ex[3]^3*ex[4]^4*ex[6]^3 - 1973*ex[3]^4*ex[4]^4*ex[6]^3 - 
    3946*ex[2]*ex[3]^4*ex[4]^4*ex[6]^3 - 1973*ex[2]^2*ex[3]^4*ex[4]^4*
     ex[6]^3, y[146] -> -13 + 3*ex[2]^2 - 12*ex[4] - 6*ex[4]^2, 
  y[147] -> -10*ex[2]^2*ex[3]^2 - 20*ex[2]^3*ex[3]^2 - 7*ex[2]^4*ex[3]^2 + 
    6*ex[2]^5*ex[3]^2 + 3*ex[2]^6*ex[3]^2 + 20*ex[2]*ex[3]*ex[4] + 
    34*ex[2]^2*ex[3]*ex[4] + 20*ex[2]^3*ex[3]*ex[4] + 6*ex[2]^4*ex[3]*ex[4] + 
    20*ex[2]*ex[3]^2*ex[4] + 40*ex[2]^2*ex[3]^2*ex[4] + 
    14*ex[2]^3*ex[3]^2*ex[4] - 12*ex[2]^4*ex[3]^2*ex[4] - 
    6*ex[2]^5*ex[3]^2*ex[4] - 10*ex[4]^2 - 14*ex[2]*ex[4]^2 - 
    13*ex[2]^2*ex[4]^2 - 20*ex[3]*ex[4]^2 - 34*ex[2]*ex[3]*ex[4]^2 - 
    20*ex[2]^2*ex[3]*ex[4]^2 - 6*ex[2]^3*ex[3]*ex[4]^2 - 10*ex[3]^2*ex[4]^2 - 
    20*ex[2]*ex[3]^2*ex[4]^2 - 7*ex[2]^2*ex[3]^2*ex[4]^2 + 
    6*ex[2]^3*ex[3]^2*ex[4]^2 + 3*ex[2]^4*ex[3]^2*ex[4]^2, 
  y[148] -> 13 + 32*ex[2] + 22*ex[2]^2 + 26*ex[3] + 70*ex[2]*ex[3] + 
    56*ex[2]^2*ex[3] + 12*ex[2]^3*ex[3] + 13*ex[3]^2 + 38*ex[2]*ex[3]^2 + 
    40*ex[2]^2*ex[3]^2 + 18*ex[2]^3*ex[3]^2 + 3*ex[2]^4*ex[3]^2, 
  y[149] -> -5*ex[2]^2 + 10*ex[2]^2*ex[3] - ex[2]^2*ex[3]^2 + 
    10*ex[2]*ex[4] - 20*ex[2]*ex[3]*ex[4] + 2*ex[2]*ex[3]^2*ex[4] - 
    5*ex[4]^2 + 10*ex[3]*ex[4]^2 - ex[3]^2*ex[4]^2 + 3*ex[2]^2*ex[6] - 
    8*ex[2]^2*ex[3]*ex[6] + ex[2]^2*ex[3]^2*ex[6] - 3*ex[2]*ex[4]*ex[6] + 
    8*ex[2]*ex[3]*ex[4]*ex[6] - ex[2]*ex[3]^2*ex[4]*ex[6] + 
    ex[2]^2*ex[3]*ex[6]^2, y[150] -> 13*ex[2]^2 + 26*ex[2]^2*ex[3] + 
    46*ex[2]^3*ex[3] + 20*ex[2]^4*ex[3] + 13*ex[2]^2*ex[3]^2 + 
    46*ex[2]^3*ex[3]^2 + 66*ex[2]^4*ex[3]^2 + 46*ex[2]^5*ex[3]^2 + 
    13*ex[2]^6*ex[3]^2 - 26*ex[2]*ex[4] + 6*ex[2]^2*ex[4] - 
    52*ex[2]*ex[3]*ex[4] - 80*ex[2]^2*ex[3]*ex[4] - 34*ex[2]^3*ex[3]*ex[4] - 
    6*ex[2]^4*ex[3]*ex[4] - 26*ex[2]*ex[3]^2*ex[4] - 
    86*ex[2]^2*ex[3]^2*ex[4] - 126*ex[2]^3*ex[3]^2*ex[4] - 
    98*ex[2]^4*ex[3]^2*ex[4] - 32*ex[2]^5*ex[3]^2*ex[4] + 13*ex[4]^2 - 
    12*ex[2]*ex[4]^2 + 6*ex[2]^2*ex[4]^2 + 26*ex[3]*ex[4]^2 + 
    22*ex[2]*ex[3]*ex[4]^2 + 20*ex[2]^2*ex[3]*ex[4]^2 + 
    24*ex[2]^3*ex[3]*ex[4]^2 + 13*ex[3]^2*ex[4]^2 + 
    34*ex[2]*ex[3]^2*ex[4]^2 + 60*ex[2]^2*ex[3]^2*ex[4]^2 + 
    70*ex[2]^3*ex[3]^2*ex[4]^2 + 31*ex[2]^4*ex[3]^2*ex[4]^2 + 6*ex[4]^3 - 
    12*ex[2]*ex[4]^3 + 12*ex[3]*ex[4]^3 - 18*ex[2]*ex[3]*ex[4]^3 - 
    30*ex[2]^2*ex[3]*ex[4]^3 + 6*ex[3]^2*ex[4]^3 - 6*ex[2]*ex[3]^2*ex[4]^3 - 
    30*ex[2]^2*ex[3]^2*ex[4]^3 - 18*ex[2]^3*ex[3]^2*ex[4]^3 + 6*ex[4]^4 + 
    12*ex[3]*ex[4]^4 + 12*ex[2]*ex[3]*ex[4]^4 + 6*ex[3]^2*ex[4]^4 + 
    12*ex[2]*ex[3]^2*ex[4]^4 + 6*ex[2]^2*ex[3]^2*ex[4]^4 - 26*ex[2]^2*ex[6] - 
    32*ex[2]^2*ex[3]*ex[6] - 52*ex[2]^3*ex[3]*ex[6] - 
    20*ex[2]^4*ex[3]*ex[6] - 6*ex[2]^2*ex[3]^2*ex[6] - 
    6*ex[2]^3*ex[3]^2*ex[6] + 6*ex[2]^4*ex[3]^2*ex[6] + 
    6*ex[2]^5*ex[3]^2*ex[6] + 32*ex[2]*ex[4]*ex[6] - 6*ex[2]^2*ex[4]*ex[6] + 
    44*ex[2]*ex[3]*ex[4]*ex[6] + 40*ex[2]^2*ex[3]*ex[4]*ex[6] - 
    4*ex[2]^3*ex[3]*ex[4]*ex[6] + 12*ex[2]*ex[3]^2*ex[4]*ex[6] - 
    36*ex[2]^3*ex[3]^2*ex[4]*ex[6] - 24*ex[2]^4*ex[3]^2*ex[4]*ex[6] - 
    6*ex[4]^2*ex[6] + 18*ex[2]*ex[4]^2*ex[6] - 12*ex[3]*ex[4]^2*ex[6] + 
    36*ex[2]*ex[3]*ex[4]^2*ex[6] + 48*ex[2]^2*ex[3]*ex[4]^2*ex[6] - 
    6*ex[3]^2*ex[4]^2*ex[6] + 18*ex[2]*ex[3]^2*ex[4]^2*ex[6] + 
    54*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 30*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] - 
    12*ex[4]^3*ex[6] - 24*ex[3]*ex[4]^3*ex[6] - 24*ex[2]*ex[3]*ex[4]^3*
     ex[6] - 12*ex[3]^2*ex[4]^3*ex[6] - 24*ex[2]*ex[3]^2*ex[4]^3*ex[6] - 
    12*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] + 13*ex[2]^2*ex[6]^2 + 
    6*ex[2]^2*ex[3]*ex[6]^2 + 6*ex[2]^3*ex[3]*ex[6]^2 + 
    6*ex[2]^2*ex[3]^2*ex[6]^2 + 12*ex[2]^3*ex[3]^2*ex[6]^2 + 
    6*ex[2]^4*ex[3]^2*ex[6]^2 - 6*ex[2]*ex[4]*ex[6]^2 - 
    18*ex[2]*ex[3]*ex[4]*ex[6]^2 - 18*ex[2]^2*ex[3]*ex[4]*ex[6]^2 - 
    12*ex[2]*ex[3]^2*ex[4]*ex[6]^2 - 24*ex[2]^2*ex[3]^2*ex[4]*ex[6]^2 - 
    12*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 + 6*ex[4]^2*ex[6]^2 + 
    12*ex[3]*ex[4]^2*ex[6]^2 + 12*ex[2]*ex[3]*ex[4]^2*ex[6]^2 + 
    6*ex[3]^2*ex[4]^2*ex[6]^2 + 12*ex[2]*ex[3]^2*ex[4]^2*ex[6]^2 + 
    6*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2, 
  y[151] -> -3*ex[2]^3*ex[4] - 5*ex[2]^3*ex[3]*ex[4] - 
    5*ex[2]^4*ex[3]*ex[4] - ex[2]^3*ex[3]^2*ex[4] + 
    10*ex[2]^4*ex[3]^2*ex[4] + ex[2]^3*ex[3]^3*ex[4] - 
    ex[2]^4*ex[3]^3*ex[4] + 9*ex[2]^2*ex[4]^2 + 15*ex[2]^2*ex[3]*ex[4]^2 + 
    10*ex[2]^3*ex[3]*ex[4]^2 + 3*ex[2]^2*ex[3]^2*ex[4]^2 - 
    20*ex[2]^3*ex[3]^2*ex[4]^2 - 3*ex[2]^2*ex[3]^3*ex[4]^2 + 
    2*ex[2]^3*ex[3]^3*ex[4]^2 - 9*ex[2]*ex[4]^3 - 15*ex[2]*ex[3]*ex[4]^3 - 
    5*ex[2]^2*ex[3]*ex[4]^3 - 3*ex[2]*ex[3]^2*ex[4]^3 + 
    10*ex[2]^2*ex[3]^2*ex[4]^3 + 3*ex[2]*ex[3]^3*ex[4]^3 - 
    ex[2]^2*ex[3]^3*ex[4]^3 + 3*ex[4]^4 + 5*ex[3]*ex[4]^4 + ex[3]^2*ex[4]^4 - 
    ex[3]^3*ex[4]^4 + 5*ex[2]^4*ex[3]*ex[6] - 10*ex[2]^4*ex[3]^2*ex[6] + 
    ex[2]^4*ex[3]^3*ex[6] + ex[2]^3*ex[4]*ex[6] - 
    2*ex[2]^3*ex[3]*ex[4]*ex[6] + 3*ex[2]^4*ex[3]*ex[4]*ex[6] + 
    25*ex[2]^3*ex[3]^2*ex[4]*ex[6] - 8*ex[2]^4*ex[3]^2*ex[4]*ex[6] - 
    4*ex[2]^3*ex[3]^3*ex[4]*ex[6] + ex[2]^4*ex[3]^3*ex[4]*ex[6] - 
    2*ex[2]^2*ex[4]^2*ex[6] - 11*ex[2]^2*ex[3]*ex[4]^2*ex[6] - 
    3*ex[2]^3*ex[3]*ex[4]^2*ex[6] - 20*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 
    8*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] + 5*ex[2]^2*ex[3]^3*ex[4]^2*ex[6] - 
    ex[2]^3*ex[3]^3*ex[4]^2*ex[6] + ex[2]*ex[4]^3*ex[6] + 
    8*ex[2]*ex[3]*ex[4]^3*ex[6] + 5*ex[2]*ex[3]^2*ex[4]^3*ex[6] - 
    2*ex[2]*ex[3]^3*ex[4]^3*ex[6] - 3*ex[2]^4*ex[3]*ex[6]^2 + 
    8*ex[2]^4*ex[3]^2*ex[6]^2 - ex[2]^4*ex[3]^3*ex[6]^2 + 
    ex[2]^3*ex[3]*ex[4]*ex[6]^2 - 13*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 + 
    ex[2]^4*ex[3]^2*ex[4]*ex[6]^2 + 2*ex[2]^3*ex[3]^3*ex[4]*ex[6]^2 + 
    2*ex[2]^2*ex[3]*ex[4]^2*ex[6]^2 + 5*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2 - 
    ex[2]^2*ex[3]^3*ex[4]^2*ex[6]^2 - ex[2]^4*ex[3]^2*ex[6]^3 + 
    ex[2]^3*ex[3]^2*ex[4]*ex[6]^3, 
  y[152] -> -3*ex[2]^6*ex[3]^2 + ex[2]^7*ex[3]^2 + ex[2]^6*ex[3]^3 - 
    14*ex[2]^7*ex[3]^3 + ex[2]^8*ex[3]^3 + 11*ex[2]^6*ex[3]^4 + 
    9*ex[2]^7*ex[3]^4 - 10*ex[2]^8*ex[3]^4 - 6*ex[2]^9*ex[3]^4 + 
    7*ex[2]^6*ex[3]^5 + 24*ex[2]^7*ex[3]^5 + 29*ex[2]^8*ex[3]^5 + 
    14*ex[2]^9*ex[3]^5 + 2*ex[2]^10*ex[3]^5 + ex[2]^5*ex[3]*ex[4] + 
    12*ex[2]^5*ex[3]^2*ex[4] + ex[2]^6*ex[3]^2*ex[4] + 
    ex[2]^7*ex[3]^2*ex[4] - 18*ex[2]^5*ex[3]^3*ex[4] + 
    61*ex[2]^6*ex[3]^3*ex[4] - 5*ex[2]^7*ex[3]^3*ex[4] + 
    5*ex[2]^8*ex[3]^3*ex[4] - 68*ex[2]^5*ex[3]^4*ex[4] - 
    73*ex[2]^6*ex[3]^4*ex[4] + 27*ex[2]^7*ex[3]^4*ex[4] + 
    18*ex[2]^8*ex[3]^4*ex[4] - 2*ex[2]^9*ex[3]^4*ex[4] - 
    39*ex[2]^5*ex[3]^5*ex[4] - 133*ex[2]^6*ex[3]^5*ex[4] - 
    159*ex[2]^7*ex[3]^5*ex[4] - 75*ex[2]^8*ex[3]^5*ex[4] - 
    10*ex[2]^9*ex[3]^5*ex[4] - 4*ex[2]^4*ex[3]*ex[4]^2 + 
    ex[2]^5*ex[3]*ex[4]^2 - 11*ex[2]^4*ex[3]^2*ex[4]^2 - 
    19*ex[2]^5*ex[3]^2*ex[4]^2 + 5*ex[2]^6*ex[3]^2*ex[4]^2 - 
    ex[2]^7*ex[3]^2*ex[4]^2 + 81*ex[2]^4*ex[3]^3*ex[4]^2 - 
    92*ex[2]^5*ex[3]^3*ex[4]^2 + 12*ex[2]^6*ex[3]^3*ex[4]^2 - 
    15*ex[2]^7*ex[3]^3*ex[4]^2 + 3*ex[2]^8*ex[3]^3*ex[4]^2 + 
    179*ex[2]^4*ex[3]^4*ex[4]^2 + 237*ex[2]^5*ex[3]^4*ex[4]^2 + 
    13*ex[2]^6*ex[3]^4*ex[4]^2 - 9*ex[2]^7*ex[3]^4*ex[4]^2 + 
    6*ex[2]^8*ex[3]^4*ex[4]^2 + 91*ex[2]^4*ex[3]^5*ex[4]^2 + 
    309*ex[2]^5*ex[3]^5*ex[4]^2 + 366*ex[2]^6*ex[3]^5*ex[4]^2 + 
    169*ex[2]^7*ex[3]^5*ex[4]^2 + 21*ex[2]^8*ex[3]^5*ex[4]^2 + 
    8*ex[2]^3*ex[3]*ex[4]^3 - ex[2]^4*ex[3]*ex[4]^3 - ex[2]^5*ex[3]*ex[4]^3 - 
    14*ex[2]^3*ex[3]^2*ex[4]^3 + 59*ex[2]^4*ex[3]^2*ex[4]^3 - 
    15*ex[2]^5*ex[3]^2*ex[4]^3 + 5*ex[2]^6*ex[3]^2*ex[4]^3 - 
    ex[2]^7*ex[3]^2*ex[4]^3 - 166*ex[2]^3*ex[3]^3*ex[4]^3 + 
    39*ex[2]^4*ex[3]^3*ex[4]^3 - ex[2]^5*ex[3]^3*ex[4]^3 + 
    32*ex[2]^6*ex[3]^3*ex[4]^3 - 4*ex[2]^7*ex[3]^3*ex[4]^3 - 
    258*ex[2]^3*ex[3]^4*ex[4]^3 - 407*ex[2]^4*ex[3]^4*ex[4]^3 - 
    137*ex[2]^5*ex[3]^4*ex[4]^3 - 35*ex[2]^6*ex[3]^4*ex[4]^3 - 
    7*ex[2]^7*ex[3]^4*ex[4]^3 - 114*ex[2]^3*ex[3]^5*ex[4]^3 - 
    386*ex[2]^4*ex[3]^5*ex[4]^3 - 454*ex[2]^5*ex[3]^5*ex[4]^3 - 
    206*ex[2]^6*ex[3]^5*ex[4]^3 - 24*ex[2]^7*ex[3]^5*ex[4]^3 - 
    ex[2]^2*ex[4]^4 - 7*ex[2]^2*ex[3]*ex[4]^4 - 8*ex[2]^3*ex[3]*ex[4]^4 + 
    2*ex[2]^4*ex[3]*ex[4]^4 - ex[2]^5*ex[3]*ex[4]^4 + 
    42*ex[2]^2*ex[3]^2*ex[4]^4 - 74*ex[2]^3*ex[3]^2*ex[4]^4 + 
    7*ex[2]^4*ex[3]^2*ex[4]^4 - 13*ex[2]^5*ex[3]^2*ex[4]^4 + 
    ex[2]^6*ex[3]^2*ex[4]^4 + 182*ex[2]^2*ex[3]^3*ex[4]^4 + 
    54*ex[2]^3*ex[3]^3*ex[4]^4 - 7*ex[2]^4*ex[3]^3*ex[4]^4 - 
    39*ex[2]^5*ex[3]^3*ex[4]^4 - 2*ex[2]^6*ex[3]^3*ex[4]^4 + 
    215*ex[2]^2*ex[3]^4*ex[4]^4 + 394*ex[2]^3*ex[3]^4*ex[4]^4 + 
    213*ex[2]^4*ex[3]^4*ex[4]^4 + 69*ex[2]^5*ex[3]^4*ex[4]^4 + 
    5*ex[2]^6*ex[3]^4*ex[4]^4 + 81*ex[2]^2*ex[3]^5*ex[4]^4 + 
    274*ex[2]^3*ex[3]^5*ex[4]^4 + 321*ex[2]^4*ex[3]^5*ex[4]^4 + 
    144*ex[2]^5*ex[3]^5*ex[4]^4 + 16*ex[2]^6*ex[3]^5*ex[4]^4 + 
    2*ex[2]*ex[4]^5 + ex[2]*ex[3]*ex[4]^5 + 15*ex[2]^2*ex[3]*ex[4]^5 - 
    ex[2]^3*ex[3]*ex[4]^5 + 2*ex[2]^4*ex[3]*ex[4]^5 - 
    40*ex[2]*ex[3]^2*ex[4]^5 + 36*ex[2]^2*ex[3]^2*ex[4]^5 + 
    6*ex[2]^3*ex[3]^2*ex[4]^5 + 15*ex[2]^4*ex[3]^2*ex[4]^5 + 
    ex[2]^5*ex[3]^2*ex[4]^5 - 106*ex[2]*ex[3]^3*ex[4]^5 - 
    78*ex[2]^2*ex[3]^3*ex[4]^5 - 12*ex[2]^3*ex[3]^3*ex[4]^5 + 
    17*ex[2]^4*ex[3]^3*ex[4]^5 + 4*ex[2]^5*ex[3]^3*ex[4]^5 - 
    98*ex[2]*ex[3]^4*ex[4]^5 - 204*ex[2]^2*ex[3]^4*ex[4]^5 - 
    142*ex[2]^3*ex[3]^4*ex[4]^5 - 51*ex[2]^4*ex[3]^4*ex[4]^5 - 
    3*ex[2]^5*ex[3]^4*ex[4]^5 - 31*ex[2]*ex[3]^5*ex[4]^5 - 
    105*ex[2]^2*ex[3]^5*ex[4]^5 - 123*ex[2]^3*ex[3]^5*ex[4]^5 - 
    55*ex[2]^4*ex[3]^5*ex[4]^5 - 6*ex[2]^5*ex[3]^5*ex[4]^5 - ex[4]^6 + 
    ex[3]*ex[4]^6 - 7*ex[2]*ex[3]*ex[4]^6 - ex[2]^3*ex[3]*ex[4]^6 + 
    14*ex[3]^2*ex[4]^6 - 4*ex[2]*ex[3]^2*ex[4]^6 - 
    4*ex[2]^2*ex[3]^2*ex[4]^6 - 6*ex[2]^3*ex[3]^2*ex[4]^6 - 
    ex[2]^4*ex[3]^2*ex[4]^6 + 26*ex[3]^3*ex[4]^6 + 30*ex[2]*ex[3]^3*ex[4]^6 + 
    12*ex[2]^2*ex[3]^3*ex[4]^6 - ex[2]^4*ex[3]^3*ex[4]^6 + 
    19*ex[3]^4*ex[4]^6 + 44*ex[2]*ex[3]^4*ex[4]^6 + 
    36*ex[2]^2*ex[3]^4*ex[4]^6 + 14*ex[2]^3*ex[3]^4*ex[4]^6 + 
    ex[2]^4*ex[3]^4*ex[4]^6 + 5*ex[3]^5*ex[4]^6 + 17*ex[2]*ex[3]^5*ex[4]^6 + 
    20*ex[2]^2*ex[3]^5*ex[4]^6 + 9*ex[2]^3*ex[3]^5*ex[4]^6 + 
    ex[2]^4*ex[3]^5*ex[4]^6 + 11*ex[2]^6*ex[3]^2*ex[6] - 
    3*ex[2]^7*ex[3]^2*ex[6] - 11*ex[2]^6*ex[3]^3*ex[6] + 
    44*ex[2]^7*ex[3]^3*ex[6] - 3*ex[2]^8*ex[3]^3*ex[6] - 
    35*ex[2]^6*ex[3]^4*ex[6] - 37*ex[2]^7*ex[3]^4*ex[6] + 
    18*ex[2]^8*ex[3]^4*ex[6] + 12*ex[2]^9*ex[3]^4*ex[6] - 
    13*ex[2]^6*ex[3]^5*ex[6] - 44*ex[2]^7*ex[3]^5*ex[6] - 
    51*ex[2]^8*ex[3]^5*ex[6] - 22*ex[2]^9*ex[3]^5*ex[6] - 
    2*ex[2]^10*ex[3]^5*ex[6] - 3*ex[2]^5*ex[3]*ex[4]*ex[6] - 
    34*ex[2]^5*ex[3]^2*ex[4]*ex[6] - 2*ex[2]^6*ex[3]^2*ex[4]*ex[6] - 
    2*ex[2]^7*ex[3]^2*ex[4]*ex[6] + 78*ex[2]^5*ex[3]^3*ex[4]*ex[6] - 
    164*ex[2]^6*ex[3]^3*ex[4]*ex[6] + 17*ex[2]^7*ex[3]^3*ex[4]*ex[6] - 
    8*ex[2]^8*ex[3]^3*ex[4]*ex[6] + 170*ex[2]^5*ex[3]^4*ex[4]*ex[6] + 
    196*ex[2]^6*ex[3]^4*ex[4]*ex[6] - 56*ex[2]^7*ex[3]^4*ex[4]*ex[6] - 
    42*ex[2]^8*ex[3]^4*ex[4]*ex[6] + 61*ex[2]^5*ex[3]^5*ex[4]*ex[6] + 
    206*ex[2]^6*ex[3]^5*ex[4]*ex[6] + 237*ex[2]^7*ex[3]^5*ex[4]*ex[6] + 
    100*ex[2]^8*ex[3]^5*ex[4]*ex[6] + 8*ex[2]^9*ex[3]^5*ex[4]*ex[6] + 
    10*ex[2]^4*ex[3]*ex[4]^2*ex[6] - 2*ex[2]^5*ex[3]*ex[4]^2*ex[6] + 
    17*ex[2]^4*ex[3]^2*ex[4]^2*ex[6] + 47*ex[2]^5*ex[3]^2*ex[4]^2*ex[6] - 
    9*ex[2]^6*ex[3]^2*ex[4]^2*ex[6] + ex[2]^7*ex[3]^2*ex[4]^2*ex[6] - 
    215*ex[2]^4*ex[3]^3*ex[4]^2*ex[6] + 216*ex[2]^5*ex[3]^3*ex[4]^2*ex[6] - 
    22*ex[2]^6*ex[3]^3*ex[4]^2*ex[6] + 28*ex[2]^7*ex[3]^3*ex[4]^2*ex[6] - 
    ex[2]^8*ex[3]^3*ex[4]^2*ex[6] - 337*ex[2]^4*ex[3]^4*ex[4]^2*ex[6] - 
    429*ex[2]^5*ex[3]^4*ex[4]^2*ex[6] + 39*ex[2]^6*ex[3]^4*ex[4]^2*ex[6] + 
    55*ex[2]^7*ex[3]^4*ex[4]^2*ex[6] + 4*ex[2]^8*ex[3]^4*ex[4]^2*ex[6] - 
    115*ex[2]^4*ex[3]^5*ex[4]^2*ex[6] - 388*ex[2]^5*ex[3]^5*ex[4]^2*ex[6] - 
    444*ex[2]^6*ex[3]^5*ex[4]^2*ex[6] - 184*ex[2]^7*ex[3]^5*ex[4]^2*ex[6] - 
    13*ex[2]^8*ex[3]^5*ex[4]^2*ex[6] - 17*ex[2]^3*ex[3]*ex[4]^3*ex[6] + 
    ex[2]^5*ex[3]*ex[4]^3*ex[6] + 42*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] - 
    114*ex[2]^4*ex[3]^2*ex[4]^3*ex[6] + 18*ex[2]^5*ex[3]^2*ex[4]^3*ex[6] - 
    6*ex[2]^6*ex[3]^2*ex[4]^3*ex[6] + 292*ex[2]^3*ex[3]^3*ex[4]^3*ex[6] - 
    92*ex[2]^4*ex[3]^3*ex[4]^3*ex[6] - 3*ex[2]^5*ex[3]^3*ex[4]^3*ex[6] - 
    44*ex[2]^6*ex[3]^3*ex[4]^3*ex[6] - ex[2]^7*ex[3]^3*ex[4]^3*ex[6] + 
    342*ex[2]^3*ex[3]^4*ex[4]^3*ex[6] + 486*ex[2]^4*ex[3]^4*ex[4]^3*ex[6] + 
    48*ex[2]^5*ex[3]^4*ex[4]^3*ex[6] - 26*ex[2]^6*ex[3]^4*ex[4]^3*ex[6] - 
    10*ex[2]^7*ex[3]^4*ex[4]^3*ex[6] + 109*ex[2]^3*ex[3]^5*ex[4]^3*ex[6] + 
    368*ex[2]^4*ex[3]^5*ex[4]^3*ex[6] + 420*ex[2]^5*ex[3]^5*ex[4]^3*ex[6] + 
    172*ex[2]^6*ex[3]^5*ex[4]^3*ex[6] + 11*ex[2]^7*ex[3]^5*ex[4]^3*ex[6] + 
    2*ex[2]^2*ex[4]^4*ex[6] + 8*ex[2]^2*ex[3]*ex[4]^4*ex[6] + 
    12*ex[2]^3*ex[3]*ex[4]^4*ex[6] - 2*ex[2]^4*ex[3]*ex[4]^4*ex[6] - 
    64*ex[2]^2*ex[3]^2*ex[4]^4*ex[6] + 92*ex[2]^3*ex[3]^2*ex[4]^4*ex[6] - 
    9*ex[2]^4*ex[3]^2*ex[4]^4*ex[6] + 7*ex[2]^5*ex[3]^2*ex[4]^4*ex[6] - 
    196*ex[2]^2*ex[3]^3*ex[4]^4*ex[6] - 28*ex[2]^3*ex[3]^3*ex[4]^4*ex[6] + 
    19*ex[2]^4*ex[3]^3*ex[4]^4*ex[6] + 36*ex[2]^5*ex[3]^3*ex[4]^4*ex[6] + 
    5*ex[2]^6*ex[3]^3*ex[4]^4*ex[6] - 178*ex[2]^2*ex[3]^4*ex[4]^4*ex[6] - 
    284*ex[2]^3*ex[3]^4*ex[4]^4*ex[6] - 79*ex[2]^4*ex[3]^4*ex[4]^4*ex[6] - 
    5*ex[2]^5*ex[3]^4*ex[4]^4*ex[6] + 8*ex[2]^6*ex[3]^4*ex[4]^4*ex[6] - 
    52*ex[2]^2*ex[3]^5*ex[4]^4*ex[6] - 176*ex[2]^3*ex[3]^5*ex[4]^4*ex[6] - 
    201*ex[2]^4*ex[3]^5*ex[4]^4*ex[6] - 82*ex[2]^5*ex[3]^5*ex[4]^4*ex[6] - 
    5*ex[2]^6*ex[3]^5*ex[4]^4*ex[6] - 2*ex[2]*ex[4]^5*ex[6] + 
    2*ex[2]*ex[3]*ex[4]^5*ex[6] - 10*ex[2]^2*ex[3]*ex[4]^5*ex[6] + 
    ex[2]^3*ex[3]*ex[4]^5*ex[6] + 28*ex[2]*ex[3]^2*ex[4]^5*ex[6] - 
    20*ex[2]^2*ex[3]^2*ex[4]^5*ex[6] + 2*ex[2]^3*ex[3]^2*ex[4]^5*ex[6] - 
    2*ex[2]^4*ex[3]^2*ex[4]^5*ex[6] + 52*ex[2]*ex[3]^3*ex[4]^5*ex[6] + 
    24*ex[2]^2*ex[3]^3*ex[4]^5*ex[6] - 8*ex[2]^3*ex[3]^3*ex[4]^5*ex[6] - 
    12*ex[2]^4*ex[3]^3*ex[4]^5*ex[6] - 3*ex[2]^5*ex[3]^3*ex[4]^5*ex[6] + 
    38*ex[2]*ex[3]^4*ex[4]^5*ex[6] + 68*ex[2]^2*ex[3]^4*ex[4]^5*ex[6] + 
    30*ex[2]^3*ex[3]^4*ex[4]^5*ex[6] + 6*ex[2]^4*ex[3]^4*ex[4]^5*ex[6] - 
    2*ex[2]^5*ex[3]^4*ex[4]^5*ex[6] + 10*ex[2]*ex[3]^5*ex[4]^5*ex[6] + 
    34*ex[2]^2*ex[3]^5*ex[4]^5*ex[6] + 39*ex[2]^3*ex[3]^5*ex[4]^5*ex[6] + 
    16*ex[2]^4*ex[3]^5*ex[4]^5*ex[6] + ex[2]^5*ex[3]^5*ex[4]^5*ex[6] - 
    15*ex[2]^6*ex[3]^2*ex[6]^2 + 3*ex[2]^7*ex[3]^2*ex[6]^2 + 
    25*ex[2]^6*ex[3]^3*ex[6]^2 - 50*ex[2]^7*ex[3]^3*ex[6]^2 + 
    3*ex[2]^8*ex[3]^3*ex[6]^2 + 36*ex[2]^6*ex[3]^4*ex[6]^2 + 
    44*ex[2]^7*ex[3]^4*ex[6]^2 - 11*ex[2]^8*ex[3]^4*ex[6]^2 - 
    7*ex[2]^9*ex[3]^4*ex[6]^2 + 6*ex[2]^6*ex[3]^5*ex[6]^2 + 
    20*ex[2]^7*ex[3]^5*ex[6]^2 + 21*ex[2]^8*ex[3]^5*ex[6]^2 + 
    6*ex[2]^9*ex[3]^5*ex[6]^2 - ex[2]^10*ex[3]^5*ex[6]^2 + 
    3*ex[2]^5*ex[3]*ex[4]*ex[6]^2 + 34*ex[2]^5*ex[3]^2*ex[4]*ex[6]^2 + 
    ex[2]^6*ex[3]^2*ex[4]*ex[6]^2 + ex[2]^7*ex[3]^2*ex[4]*ex[6]^2 - 
    110*ex[2]^5*ex[3]^3*ex[4]*ex[6]^2 + 156*ex[2]^6*ex[3]^3*ex[4]*ex[6]^2 - 
    16*ex[2]^7*ex[3]^3*ex[4]*ex[6]^2 + 3*ex[2]^8*ex[3]^3*ex[4]*ex[6]^2 - 
    136*ex[2]^5*ex[3]^4*ex[4]*ex[6]^2 - 170*ex[2]^6*ex[3]^4*ex[4]*ex[6]^2 + 
    36*ex[2]^7*ex[3]^4*ex[4]*ex[6]^2 + 23*ex[2]^8*ex[3]^4*ex[4]*ex[6]^2 + 
    ex[2]^9*ex[3]^4*ex[4]*ex[6]^2 - 23*ex[2]^5*ex[3]^5*ex[4]*ex[6]^2 - 
    77*ex[2]^6*ex[3]^5*ex[4]*ex[6]^2 - 81*ex[2]^7*ex[3]^5*ex[4]*ex[6]^2 - 
    23*ex[2]^8*ex[3]^5*ex[4]*ex[6]^2 + 4*ex[2]^9*ex[3]^5*ex[4]*ex[6]^2 - 
    8*ex[2]^4*ex[3]*ex[4]^2*ex[6]^2 + ex[2]^5*ex[3]*ex[4]^2*ex[6]^2 - 
    5*ex[2]^4*ex[3]^2*ex[4]^2*ex[6]^2 - 36*ex[2]^5*ex[3]^2*ex[4]^2*ex[6]^2 + 
    4*ex[2]^6*ex[3]^2*ex[4]^2*ex[6]^2 + 187*ex[2]^4*ex[3]^3*ex[4]^2*ex[6]^2 - 
    170*ex[2]^5*ex[3]^3*ex[4]^2*ex[6]^2 + 16*ex[2]^6*ex[3]^3*ex[4]^2*
     ex[6]^2 - 8*ex[2]^7*ex[3]^3*ex[4]^2*ex[6]^2 + 
    193*ex[2]^4*ex[3]^4*ex[4]^2*ex[6]^2 + 246*ex[2]^5*ex[3]^4*ex[4]^2*
     ex[6]^2 - 47*ex[2]^6*ex[3]^4*ex[4]^2*ex[6]^2 - 
    33*ex[2]^7*ex[3]^4*ex[4]^2*ex[6]^2 - 5*ex[2]^8*ex[3]^4*ex[4]^2*ex[6]^2 + 
    33*ex[2]^4*ex[3]^5*ex[4]^2*ex[6]^2 + 111*ex[2]^5*ex[3]^5*ex[4]^2*
     ex[6]^2 + 117*ex[2]^6*ex[3]^5*ex[4]^2*ex[6]^2 + 
    33*ex[2]^7*ex[3]^5*ex[4]^2*ex[6]^2 - 6*ex[2]^8*ex[3]^5*ex[4]^2*ex[6]^2 + 
    11*ex[2]^3*ex[3]*ex[4]^3*ex[6]^2 + ex[2]^4*ex[3]*ex[4]^3*ex[6]^2 - 
    34*ex[2]^3*ex[3]^2*ex[4]^3*ex[6]^2 + 58*ex[2]^4*ex[3]^2*ex[4]^3*ex[6]^2 - 
    6*ex[2]^5*ex[3]^2*ex[4]^3*ex[6]^2 - 146*ex[2]^3*ex[3]^3*ex[4]^3*ex[6]^2 + 
    66*ex[2]^4*ex[3]^3*ex[4]^3*ex[6]^2 - ex[2]^5*ex[3]^3*ex[4]^3*ex[6]^2 + 
    6*ex[2]^6*ex[3]^3*ex[4]^3*ex[6]^2 - 122*ex[2]^3*ex[3]^4*ex[4]^3*ex[6]^2 - 
    158*ex[2]^4*ex[3]^4*ex[4]^3*ex[6]^2 + 30*ex[2]^5*ex[3]^4*ex[4]^3*
     ex[6]^2 + 25*ex[2]^6*ex[3]^4*ex[4]^3*ex[6]^2 + 
    7*ex[2]^7*ex[3]^4*ex[4]^3*ex[6]^2 - 21*ex[2]^3*ex[3]^5*ex[4]^3*ex[6]^2 - 
    71*ex[2]^4*ex[3]^5*ex[4]^3*ex[6]^2 - 75*ex[2]^5*ex[3]^5*ex[4]^3*ex[6]^2 - 
    21*ex[2]^6*ex[3]^5*ex[4]^3*ex[6]^2 + 4*ex[2]^7*ex[3]^5*ex[4]^3*ex[6]^2 - 
    ex[2]^2*ex[4]^4*ex[6]^2 - ex[2]^2*ex[3]*ex[4]^4*ex[6]^2 - 
    3*ex[2]^3*ex[3]*ex[4]^4*ex[6]^2 + 20*ex[2]^2*ex[3]^2*ex[4]^4*ex[6]^2 - 
    26*ex[2]^3*ex[3]^2*ex[4]^4*ex[6]^2 + 44*ex[2]^2*ex[3]^3*ex[4]^4*ex[6]^2 - 
    2*ex[2]^3*ex[3]^3*ex[4]^4*ex[6]^2 - 2*ex[2]^4*ex[3]^3*ex[4]^4*ex[6]^2 - 
    ex[2]^5*ex[3]^3*ex[4]^4*ex[6]^2 + 29*ex[2]^2*ex[3]^4*ex[4]^4*ex[6]^2 + 
    38*ex[2]^3*ex[3]^4*ex[4]^4*ex[6]^2 - 8*ex[2]^4*ex[3]^4*ex[4]^4*ex[6]^2 - 
    8*ex[2]^5*ex[3]^4*ex[4]^4*ex[6]^2 - 3*ex[2]^6*ex[3]^4*ex[4]^4*ex[6]^2 + 
    5*ex[2]^2*ex[3]^5*ex[4]^4*ex[6]^2 + 17*ex[2]^3*ex[3]^5*ex[4]^4*ex[6]^2 + 
    18*ex[2]^4*ex[3]^5*ex[4]^4*ex[6]^2 + 5*ex[2]^5*ex[3]^5*ex[4]^4*ex[6]^2 - 
    ex[2]^6*ex[3]^5*ex[4]^4*ex[6]^2 + 9*ex[2]^6*ex[3]^2*ex[6]^3 - 
    ex[2]^7*ex[3]^2*ex[6]^3 - 21*ex[2]^6*ex[3]^3*ex[6]^3 + 
    24*ex[2]^7*ex[3]^3*ex[6]^3 - ex[2]^8*ex[3]^3*ex[6]^3 - 
    12*ex[2]^6*ex[3]^4*ex[6]^3 - 16*ex[2]^7*ex[3]^4*ex[6]^3 + 
    5*ex[2]^8*ex[3]^4*ex[6]^3 + ex[2]^9*ex[3]^4*ex[6]^3 + 
    ex[2]^8*ex[3]^5*ex[6]^3 + 2*ex[2]^9*ex[3]^5*ex[6]^3 + 
    ex[2]^10*ex[3]^5*ex[6]^3 - ex[2]^5*ex[3]*ex[4]*ex[6]^3 - 
    14*ex[2]^5*ex[3]^2*ex[4]*ex[6]^3 + 61*ex[2]^5*ex[3]^3*ex[4]*ex[6]^3 - 
    60*ex[2]^6*ex[3]^3*ex[4]*ex[6]^3 + 4*ex[2]^7*ex[3]^3*ex[4]*ex[6]^3 + 
    34*ex[2]^5*ex[3]^4*ex[4]*ex[6]^3 + 46*ex[2]^6*ex[3]^4*ex[4]*ex[6]^3 - 
    14*ex[2]^7*ex[3]^4*ex[4]*ex[6]^3 - 2*ex[2]^8*ex[3]^4*ex[4]*ex[6]^3 - 
    3*ex[2]^7*ex[3]^5*ex[4]*ex[6]^3 - 6*ex[2]^8*ex[3]^5*ex[4]*ex[6]^3 - 
    3*ex[2]^9*ex[3]^5*ex[4]*ex[6]^3 + 2*ex[2]^4*ex[3]*ex[4]^2*ex[6]^3 + 
    8*ex[2]^5*ex[3]^2*ex[4]^2*ex[6]^3 - 58*ex[2]^4*ex[3]^3*ex[4]^2*ex[6]^3 + 
    52*ex[2]^5*ex[3]^3*ex[4]^2*ex[6]^3 - 32*ex[2]^4*ex[3]^4*ex[4]^2*ex[6]^3 - 
    44*ex[2]^5*ex[3]^4*ex[4]^2*ex[6]^3 + 13*ex[2]^6*ex[3]^4*ex[4]^2*ex[6]^3 + 
    ex[2]^7*ex[3]^4*ex[4]^2*ex[6]^3 + 3*ex[2]^6*ex[3]^5*ex[4]^2*ex[6]^3 + 
    6*ex[2]^7*ex[3]^5*ex[4]^2*ex[6]^3 + 3*ex[2]^8*ex[3]^5*ex[4]^2*ex[6]^3 - 
    2*ex[2]^3*ex[3]*ex[4]^3*ex[6]^3 + 6*ex[2]^3*ex[3]^2*ex[4]^3*ex[6]^3 - 
    6*ex[2]^4*ex[3]^2*ex[4]^3*ex[6]^3 + 18*ex[2]^3*ex[3]^3*ex[4]^3*ex[6]^3 - 
    16*ex[2]^4*ex[3]^3*ex[4]^3*ex[6]^3 - 3*ex[2]^5*ex[3]^3*ex[4]^3*ex[6]^3 + 
    10*ex[2]^3*ex[3]^4*ex[4]^3*ex[6]^3 + 14*ex[2]^4*ex[3]^4*ex[4]^3*ex[6]^3 - 
    4*ex[2]^5*ex[3]^4*ex[4]^3*ex[6]^3 - ex[2]^5*ex[3]^5*ex[4]^3*ex[6]^3 - 
    2*ex[2]^6*ex[3]^5*ex[4]^3*ex[6]^3 - ex[2]^7*ex[3]^5*ex[4]^3*ex[6]^3 - 
    2*ex[2]^6*ex[3]^2*ex[6]^4 + 6*ex[2]^6*ex[3]^3*ex[6]^4 - 
    4*ex[2]^7*ex[3]^3*ex[6]^4 - 2*ex[2]^8*ex[3]^4*ex[6]^4 + 
    2*ex[2]^5*ex[3]^2*ex[4]*ex[6]^4 - 11*ex[2]^5*ex[3]^3*ex[4]*ex[6]^4 + 
    7*ex[2]^6*ex[3]^3*ex[4]*ex[6]^4 + 4*ex[2]^7*ex[3]^4*ex[4]*ex[6]^4 - 
    ex[2]^4*ex[3]^2*ex[4]^2*ex[6]^4 + 5*ex[2]^4*ex[3]^3*ex[4]^2*ex[6]^4 - 
    3*ex[2]^5*ex[3]^3*ex[4]^2*ex[6]^4 - 2*ex[2]^6*ex[3]^4*ex[4]^2*ex[6]^4, 
  y[153] -> -(ex[2]^7*ex[3]*ex[4]) + ex[2]^8*ex[3]*ex[4] - 
    22*ex[2]^7*ex[3]^2*ex[4] - 3*ex[2]^8*ex[3]^2*ex[4] + 
    3*ex[2]^9*ex[3]^2*ex[4] - 36*ex[2]^7*ex[3]^3*ex[4] - 
    77*ex[2]^8*ex[3]^3*ex[4] - 48*ex[2]^9*ex[3]^3*ex[4] + 
    2*ex[2]^10*ex[3]^3*ex[4] + ex[2]^11*ex[3]^3*ex[4] - 
    10*ex[2]^7*ex[3]^4*ex[4] - 45*ex[2]^8*ex[3]^4*ex[4] - 
    89*ex[2]^9*ex[3]^4*ex[4] - 80*ex[2]^10*ex[3]^4*ex[4] - 
    22*ex[2]^11*ex[3]^4*ex[4] + 5*ex[2]^7*ex[3]^5*ex[4] + 
    28*ex[2]^8*ex[3]^5*ex[4] + 58*ex[2]^9*ex[3]^5*ex[4] + 
    54*ex[2]^10*ex[3]^5*ex[4] + 21*ex[2]^11*ex[3]^5*ex[4] + 
    2*ex[2]^12*ex[3]^5*ex[4] + ex[2]^6*ex[4]^2 + 9*ex[2]^6*ex[3]*ex[4]^2 - 
    ex[2]^7*ex[3]*ex[4]^2 + ex[2]^8*ex[3]*ex[4]^2 + 
    152*ex[2]^6*ex[3]^2*ex[4]^2 + 20*ex[2]^7*ex[3]^2*ex[4]^2 - 
    7*ex[2]^8*ex[3]^2*ex[4]^2 + 4*ex[2]^9*ex[3]^2*ex[4]^2 + 
    244*ex[2]^6*ex[3]^3*ex[4]^2 + 522*ex[2]^7*ex[3]^3*ex[4]^2 + 
    299*ex[2]^8*ex[3]^3*ex[4]^2 - 11*ex[2]^9*ex[3]^3*ex[4]^2 - 
    3*ex[2]^10*ex[3]^3*ex[4]^2 + 63*ex[2]^6*ex[3]^4*ex[4]^2 + 
    308*ex[2]^7*ex[3]^4*ex[4]^2 + 599*ex[2]^8*ex[3]^4*ex[4]^2 + 
    510*ex[2]^9*ex[3]^4*ex[4]^2 + 128*ex[2]^10*ex[3]^4*ex[4]^2 - 
    2*ex[2]^11*ex[3]^4*ex[4]^2 - 37*ex[2]^6*ex[3]^5*ex[4]^2 - 
    193*ex[2]^7*ex[3]^5*ex[4]^2 - 380*ex[2]^8*ex[3]^5*ex[4]^2 - 
    339*ex[2]^9*ex[3]^5*ex[4]^2 - 125*ex[2]^10*ex[3]^5*ex[4]^2 - 
    10*ex[2]^11*ex[3]^5*ex[4]^2 - 4*ex[2]^5*ex[4]^3 + ex[2]^6*ex[4]^3 - 
    62*ex[2]^5*ex[3]*ex[4]^3 - ex[2]^6*ex[3]*ex[4]^3 + 
    3*ex[2]^7*ex[3]*ex[4]^3 - ex[2]^8*ex[3]*ex[4]^3 - 
    502*ex[2]^5*ex[3]^2*ex[4]^3 - 177*ex[2]^6*ex[3]^2*ex[4]^3 - 
    55*ex[2]^7*ex[3]^2*ex[4]^3 - 2*ex[2]^8*ex[3]^2*ex[4]^3 + 
    3*ex[2]^9*ex[3]^2*ex[4]^3 - 718*ex[2]^5*ex[3]^3*ex[4]^3 - 
    1601*ex[2]^6*ex[3]^3*ex[4]^3 - 968*ex[2]^7*ex[3]^3*ex[4]^3 - 
    96*ex[2]^8*ex[3]^3*ex[4]^3 - 17*ex[2]^9*ex[3]^3*ex[4]^3 + 
    3*ex[2]^10*ex[3]^3*ex[4]^3 - 158*ex[2]^5*ex[3]^4*ex[4]^3 - 
    856*ex[2]^6*ex[3]^4*ex[4]^3 - 1663*ex[2]^7*ex[3]^4*ex[4]^3 - 
    1362*ex[2]^8*ex[3]^4*ex[4]^3 - 319*ex[2]^9*ex[3]^4*ex[4]^3 + 
    6*ex[2]^10*ex[3]^4*ex[4]^3 + 116*ex[2]^5*ex[3]^5*ex[4]^3 + 
    570*ex[2]^6*ex[3]^5*ex[4]^3 + 1071*ex[2]^7*ex[3]^5*ex[4]^3 + 
    917*ex[2]^8*ex[3]^5*ex[4]^3 + 321*ex[2]^9*ex[3]^5*ex[4]^3 + 
    21*ex[2]^10*ex[3]^5*ex[4]^3 + 6*ex[2]^4*ex[4]^4 - 4*ex[2]^5*ex[4]^4 - 
    ex[2]^6*ex[4]^4 + 214*ex[2]^4*ex[3]*ex[4]^4 - 4*ex[2]^5*ex[3]*ex[4]^4 - 
    24*ex[2]^6*ex[3]*ex[4]^4 + 3*ex[2]^7*ex[3]*ex[4]^4 - 
    ex[2]^8*ex[3]*ex[4]^4 + 1006*ex[2]^4*ex[3]^2*ex[4]^4 + 
    714*ex[2]^5*ex[3]^2*ex[4]^4 + 305*ex[2]^6*ex[3]^2*ex[4]^4 - 
    20*ex[2]^7*ex[3]^2*ex[4]^4 - 15*ex[2]^8*ex[3]^2*ex[4]^4 - 
    ex[2]^9*ex[3]^2*ex[4]^4 + 1194*ex[2]^4*ex[3]^3*ex[4]^4 + 
    2890*ex[2]^5*ex[3]^3*ex[4]^4 + 2061*ex[2]^6*ex[3]^3*ex[4]^4 + 
    607*ex[2]^7*ex[3]^3*ex[4]^4 + 130*ex[2]^8*ex[3]^3*ex[4]^4 - 
    4*ex[2]^9*ex[3]^3*ex[4]^4 + 196*ex[2]^4*ex[3]^4*ex[4]^4 + 
    1242*ex[2]^5*ex[3]^4*ex[4]^4 + 2452*ex[2]^6*ex[3]^4*ex[4]^4 + 
    1950*ex[2]^7*ex[3]^4*ex[4]^4 + 427*ex[2]^8*ex[3]^4*ex[4]^4 - 
    7*ex[2]^9*ex[3]^4*ex[4]^4 - 200*ex[2]^4*ex[3]^5*ex[4]^4 - 
    934*ex[2]^5*ex[3]^5*ex[4]^4 - 1681*ex[2]^6*ex[3]^5*ex[4]^4 - 
    1384*ex[2]^7*ex[3]^5*ex[4]^4 - 461*ex[2]^8*ex[3]^5*ex[4]^4 - 
    24*ex[2]^9*ex[3]^5*ex[4]^4 - 22*ex[2]^3*ex[4]^5 + 5*ex[2]^4*ex[4]^5 + 
    4*ex[2]^5*ex[4]^5 - ex[2]^6*ex[4]^5 - 411*ex[2]^3*ex[3]*ex[4]^5 - 
    56*ex[2]^4*ex[3]*ex[4]^5 + 8*ex[2]^5*ex[3]*ex[4]^5 - 
    6*ex[2]^6*ex[3]*ex[4]^5 + 3*ex[2]^7*ex[3]*ex[4]^5 - 
    1280*ex[2]^3*ex[3]^2*ex[4]^5 - 1418*ex[2]^4*ex[3]^2*ex[4]^5 - 
    704*ex[2]^5*ex[3]^2*ex[4]^5 - 36*ex[2]^6*ex[3]^2*ex[4]^5 + 
    9*ex[2]^7*ex[3]^2*ex[4]^5 + ex[2]^8*ex[3]^2*ex[4]^5 - 
    1210*ex[2]^3*ex[3]^3*ex[4]^5 - 3268*ex[2]^4*ex[3]^3*ex[4]^5 - 
    2808*ex[2]^5*ex[3]^3*ex[4]^5 - 1250*ex[2]^6*ex[3]^3*ex[4]^5 - 
    280*ex[2]^7*ex[3]^3*ex[4]^5 - 2*ex[2]^8*ex[3]^3*ex[4]^5 - 
    114*ex[2]^3*ex[3]^4*ex[4]^5 - 995*ex[2]^4*ex[3]^4*ex[4]^5 - 
    2052*ex[2]^5*ex[3]^4*ex[4]^5 - 1595*ex[2]^6*ex[3]^4*ex[4]^5 - 
    319*ex[2]^7*ex[3]^4*ex[4]^5 + 5*ex[2]^8*ex[3]^4*ex[4]^5 + 
    205*ex[2]^3*ex[3]^5*ex[4]^5 + 916*ex[2]^4*ex[3]^5*ex[4]^5 + 
    1584*ex[2]^5*ex[3]^5*ex[4]^5 + 1256*ex[2]^6*ex[3]^5*ex[4]^5 + 
    399*ex[2]^7*ex[3]^5*ex[4]^5 + 16*ex[2]^8*ex[3]^5*ex[4]^5 + 
    55*ex[2]^2*ex[4]^6 - 2*ex[2]^3*ex[4]^6 - 6*ex[2]^4*ex[4]^6 + 
    3*ex[2]^5*ex[4]^6 + 455*ex[2]^2*ex[3]*ex[4]^6 + 
    199*ex[2]^3*ex[3]*ex[4]^6 + 70*ex[2]^4*ex[3]*ex[4]^6 + 
    9*ex[2]^5*ex[3]*ex[4]^6 - 4*ex[2]^6*ex[3]*ex[4]^6 + 
    1006*ex[2]^2*ex[3]^2*ex[4]^6 + 1512*ex[2]^3*ex[3]^2*ex[4]^6 + 
    888*ex[2]^4*ex[3]^2*ex[4]^6 + 190*ex[2]^5*ex[3]^2*ex[4]^6 + 
    29*ex[2]^6*ex[3]^2*ex[4]^6 + ex[2]^7*ex[3]^2*ex[4]^6 + 
    742*ex[2]^2*ex[3]^3*ex[4]^6 + 2266*ex[2]^3*ex[3]^3*ex[4]^6 + 
    2280*ex[2]^4*ex[3]^3*ex[4]^6 + 1218*ex[2]^5*ex[3]^3*ex[4]^6 + 
    271*ex[2]^6*ex[3]^3*ex[4]^6 + 4*ex[2]^7*ex[3]^3*ex[4]^6 + 
    11*ex[2]^2*ex[3]^4*ex[4]^6 + 418*ex[2]^3*ex[3]^4*ex[4]^6 + 
    958*ex[2]^4*ex[3]^4*ex[4]^6 + 735*ex[2]^5*ex[3]^4*ex[4]^6 + 
    127*ex[2]^6*ex[3]^4*ex[4]^6 - 3*ex[2]^7*ex[3]^4*ex[4]^6 - 
    125*ex[2]^2*ex[3]^5*ex[4]^6 - 537*ex[2]^3*ex[3]^5*ex[4]^6 - 
    894*ex[2]^4*ex[3]^5*ex[4]^6 - 683*ex[2]^5*ex[3]^5*ex[4]^6 - 
    207*ex[2]^6*ex[3]^5*ex[4]^6 - 6*ex[2]^7*ex[3]^5*ex[4]^6 - 
    54*ex[2]*ex[4]^7 + 4*ex[2]^3*ex[4]^7 - 3*ex[2]^4*ex[4]^7 - 
    270*ex[2]*ex[3]*ex[4]^7 - 210*ex[2]^2*ex[3]*ex[4]^7 - 
    89*ex[2]^3*ex[3]*ex[4]^7 - 7*ex[2]^4*ex[3]*ex[4]^7 + 
    3*ex[2]^5*ex[3]*ex[4]^7 - 444*ex[2]*ex[3]^2*ex[4]^7 - 
    840*ex[2]^2*ex[3]^2*ex[4]^7 - 588*ex[2]^3*ex[3]^2*ex[4]^7 - 
    206*ex[2]^4*ex[3]^2*ex[4]^7 - 40*ex[2]^5*ex[3]^2*ex[4]^7 - 
    ex[2]^6*ex[3]^2*ex[4]^7 - 252*ex[2]*ex[3]^3*ex[4]^7 - 
    876*ex[2]^2*ex[3]^3*ex[4]^7 - 998*ex[2]^3*ex[3]^3*ex[4]^7 - 
    582*ex[2]^4*ex[3]^3*ex[4]^7 - 126*ex[2]^5*ex[3]^3*ex[4]^7 - 
    ex[2]^6*ex[3]^3*ex[4]^7 + 18*ex[2]*ex[3]^4*ex[4]^7 - 
    72*ex[2]^2*ex[3]^4*ex[4]^7 - 224*ex[2]^3*ex[3]^4*ex[4]^7 - 
    175*ex[2]^4*ex[3]^4*ex[4]^7 - 24*ex[2]^5*ex[3]^4*ex[4]^7 + 
    ex[2]^6*ex[3]^4*ex[4]^7 + 42*ex[2]*ex[3]^5*ex[4]^7 + 
    174*ex[2]^2*ex[3]^5*ex[4]^7 + 279*ex[2]^3*ex[3]^5*ex[4]^7 + 
    205*ex[2]^4*ex[3]^5*ex[4]^7 + 59*ex[2]^5*ex[3]^5*ex[4]^7 + 
    ex[2]^6*ex[3]^5*ex[4]^7 + 18*ex[4]^8 - ex[2]^2*ex[4]^8 + 
    ex[2]^3*ex[4]^8 + 66*ex[3]*ex[4]^8 + 72*ex[2]*ex[3]*ex[4]^8 + 
    31*ex[2]^2*ex[3]*ex[4]^8 + 2*ex[2]^3*ex[3]*ex[4]^8 - 
    ex[2]^4*ex[3]*ex[4]^8 + 84*ex[3]^2*ex[4]^8 + 192*ex[2]*ex[3]^2*ex[4]^8 + 
    158*ex[2]^2*ex[3]^2*ex[4]^8 + 70*ex[2]^3*ex[3]^2*ex[4]^8 + 
    14*ex[2]^4*ex[3]^2*ex[4]^8 + 36*ex[3]^3*ex[4]^8 + 
    144*ex[2]*ex[3]^3*ex[4]^8 + 182*ex[2]^2*ex[3]^3*ex[4]^8 + 
    112*ex[2]^3*ex[3]^3*ex[4]^8 + 24*ex[2]^4*ex[3]^3*ex[4]^8 - 
    6*ex[3]^4*ex[4]^8 + 19*ex[2]^2*ex[3]^4*ex[4]^8 + 
    17*ex[2]^3*ex[3]^4*ex[4]^8 + 2*ex[2]^4*ex[3]^4*ex[4]^8 - 
    6*ex[3]^5*ex[4]^8 - 24*ex[2]*ex[3]^5*ex[4]^8 - 
    37*ex[2]^2*ex[3]^5*ex[4]^8 - 26*ex[2]^3*ex[3]^5*ex[4]^8 - 
    7*ex[2]^4*ex[3]^5*ex[4]^8 + 3*ex[2]^8*ex[3]^2*ex[6] - 
    ex[2]^9*ex[3]^2*ex[6] - ex[2]^8*ex[3]^3*ex[6] + 
    14*ex[2]^9*ex[3]^3*ex[6] - ex[2]^10*ex[3]^3*ex[6] - 
    11*ex[2]^8*ex[3]^4*ex[6] - 9*ex[2]^9*ex[3]^4*ex[6] + 
    10*ex[2]^10*ex[3]^4*ex[6] + 6*ex[2]^11*ex[3]^4*ex[6] - 
    7*ex[2]^8*ex[3]^5*ex[6] - 24*ex[2]^9*ex[3]^5*ex[6] - 
    29*ex[2]^10*ex[3]^5*ex[6] - 14*ex[2]^11*ex[3]^5*ex[6] - 
    2*ex[2]^12*ex[3]^5*ex[6] + 2*ex[2]^7*ex[3]*ex[4]*ex[6] - 
    3*ex[2]^8*ex[3]*ex[4]*ex[6] + 78*ex[2]^7*ex[3]^2*ex[4]*ex[6] + 
    6*ex[2]^8*ex[3]^2*ex[4]*ex[6] - 10*ex[2]^9*ex[3]^2*ex[4]*ex[6] + 
    132*ex[2]^7*ex[3]^3*ex[4]*ex[6] + 178*ex[2]^8*ex[3]^3*ex[4]*ex[6] + 
    154*ex[2]^9*ex[3]^3*ex[4]*ex[6] - 11*ex[2]^10*ex[3]^3*ex[4]*ex[6] - 
    2*ex[2]^11*ex[3]^3*ex[4]*ex[6] + 86*ex[2]^7*ex[3]^4*ex[4]*ex[6] + 
    154*ex[2]^8*ex[3]^4*ex[4]*ex[6] + 148*ex[2]^9*ex[3]^4*ex[4]*ex[6] + 
    160*ex[2]^10*ex[3]^4*ex[4]*ex[6] + 50*ex[2]^11*ex[3]^4*ex[4]*ex[6] + 
    30*ex[2]^7*ex[3]^5*ex[4]*ex[6] + 81*ex[2]^8*ex[3]^5*ex[4]*ex[6] + 
    48*ex[2]^9*ex[3]^5*ex[4]*ex[6] - 29*ex[2]^10*ex[3]^5*ex[4]*ex[6] - 
    28*ex[2]^11*ex[3]^5*ex[4]*ex[6] - 2*ex[2]^12*ex[3]^5*ex[4]*ex[6] - 
    3*ex[2]^6*ex[4]^2*ex[6] - 21*ex[2]^6*ex[3]*ex[4]^2*ex[6] + 
    3*ex[2]^7*ex[3]*ex[4]^2*ex[6] - 2*ex[2]^8*ex[3]*ex[4]^2*ex[6] - 
    527*ex[2]^6*ex[3]^2*ex[4]^2*ex[6] - 19*ex[2]^7*ex[3]^2*ex[4]^2*ex[6] + 
    18*ex[2]^8*ex[3]^2*ex[4]^2*ex[6] - 5*ex[2]^9*ex[3]^2*ex[4]^2*ex[6] - 
    747*ex[2]^6*ex[3]^3*ex[4]^2*ex[6] - 1336*ex[2]^7*ex[3]^3*ex[4]^2*ex[6] - 
    825*ex[2]^8*ex[3]^3*ex[4]^2*ex[6] + 37*ex[2]^9*ex[3]^3*ex[4]^2*ex[6] + 
    ex[2]^10*ex[3]^3*ex[4]^2*ex[6] - 270*ex[2]^6*ex[3]^4*ex[4]^2*ex[6] - 
    735*ex[2]^7*ex[3]^4*ex[4]^2*ex[6] - 1078*ex[2]^8*ex[3]^4*ex[4]^2*ex[6] - 
    1005*ex[2]^9*ex[3]^4*ex[4]^2*ex[6] - 262*ex[2]^10*ex[3]^4*ex[4]^2*ex[6] - 
    32*ex[2]^6*ex[3]^5*ex[4]^2*ex[6] + 3*ex[2]^7*ex[3]^5*ex[4]^2*ex[6] + 
    263*ex[2]^8*ex[3]^5*ex[4]^2*ex[6] + 397*ex[2]^9*ex[3]^5*ex[4]^2*ex[6] + 
    177*ex[2]^10*ex[3]^5*ex[4]^2*ex[6] + 8*ex[2]^11*ex[3]^5*ex[4]^2*ex[6] + 
    10*ex[2]^5*ex[4]^3*ex[6] - 2*ex[2]^6*ex[4]^3*ex[6] + 
    174*ex[2]^5*ex[3]*ex[4]^3*ex[6] + ex[2]^6*ex[3]*ex[4]^3*ex[6] - 
    4*ex[2]^7*ex[3]*ex[4]^3*ex[6] + ex[2]^8*ex[3]*ex[4]^3*ex[6] + 
    1464*ex[2]^5*ex[3]^2*ex[4]^3*ex[6] + 322*ex[2]^6*ex[3]^2*ex[4]^3*ex[6] + 
    148*ex[2]^7*ex[3]^2*ex[4]^3*ex[6] + 4*ex[2]^8*ex[3]^2*ex[4]^3*ex[6] + 
    1778*ex[2]^5*ex[3]^3*ex[4]^3*ex[6] + 3578*ex[2]^6*ex[3]^3*ex[4]^3*ex[6] + 
    2060*ex[2]^7*ex[3]^3*ex[4]^3*ex[6] + 123*ex[2]^8*ex[3]^3*ex[4]^3*ex[6] + 
    38*ex[2]^9*ex[3]^3*ex[4]^3*ex[6] - ex[2]^10*ex[3]^3*ex[4]^3*ex[6] + 
    434*ex[2]^5*ex[3]^4*ex[4]^3*ex[6] + 1620*ex[2]^6*ex[3]^4*ex[4]^3*ex[6] + 
    2740*ex[2]^7*ex[3]^4*ex[4]^3*ex[6] + 2392*ex[2]^8*ex[3]^4*ex[4]^3*ex[6] + 
    572*ex[2]^9*ex[3]^4*ex[4]^3*ex[6] + 4*ex[2]^10*ex[3]^4*ex[4]^3*ex[6] - 
    44*ex[2]^5*ex[3]^5*ex[4]^3*ex[6] - 391*ex[2]^6*ex[3]^5*ex[4]^3*ex[6] - 
    1032*ex[2]^7*ex[3]^5*ex[4]^3*ex[6] - 1080*ex[2]^8*ex[3]^5*ex[4]^3*ex[6] - 
    408*ex[2]^9*ex[3]^5*ex[4]^3*ex[6] - 13*ex[2]^10*ex[3]^5*ex[4]^3*ex[6] - 
    11*ex[2]^4*ex[4]^4*ex[6] + 6*ex[2]^5*ex[4]^4*ex[6] + 
    ex[2]^6*ex[4]^4*ex[6] - 539*ex[2]^4*ex[3]*ex[4]^4*ex[6] + 
    9*ex[2]^5*ex[3]*ex[4]^4*ex[6] + 29*ex[2]^6*ex[3]*ex[4]^4*ex[6] - 
    3*ex[2]^7*ex[3]*ex[4]^4*ex[6] - 2274*ex[2]^4*ex[3]^2*ex[4]^4*ex[6] - 
    1248*ex[2]^5*ex[3]^2*ex[4]^4*ex[6] - 610*ex[2]^6*ex[3]^2*ex[4]^4*ex[6] - 
    ex[2]^7*ex[3]^2*ex[4]^4*ex[6] + 3*ex[2]^8*ex[3]^2*ex[4]^4*ex[6] - 
    2258*ex[2]^4*ex[3]^3*ex[4]^4*ex[6] - 5058*ex[2]^5*ex[3]^3*ex[4]^4*ex[6] - 
    3098*ex[2]^6*ex[3]^3*ex[4]^4*ex[6] - 675*ex[2]^7*ex[3]^3*ex[4]^4*ex[6] - 
    148*ex[2]^8*ex[3]^3*ex[4]^4*ex[6] - ex[2]^9*ex[3]^3*ex[4]^4*ex[6] - 
    371*ex[2]^4*ex[3]^4*ex[4]^4*ex[6] - 1902*ex[2]^5*ex[3]^4*ex[4]^4*ex[6] - 
    3503*ex[2]^6*ex[3]^4*ex[4]^4*ex[6] - 2927*ex[2]^7*ex[3]^4*ex[4]^4*ex[6] - 
    655*ex[2]^8*ex[3]^4*ex[4]^4*ex[6] - 10*ex[2]^9*ex[3]^4*ex[4]^4*ex[6] + 
    141*ex[2]^4*ex[3]^5*ex[4]^4*ex[6] + 753*ex[2]^5*ex[3]^5*ex[4]^4*ex[6] + 
    1549*ex[2]^6*ex[3]^5*ex[4]^4*ex[6] + 1414*ex[2]^7*ex[3]^5*ex[4]^4*ex[6] + 
    488*ex[2]^8*ex[3]^5*ex[4]^4*ex[6] + 11*ex[2]^9*ex[3]^5*ex[4]^4*ex[6] + 
    46*ex[2]^3*ex[4]^5*ex[6] - 4*ex[2]^4*ex[4]^5*ex[6] - 
    4*ex[2]^5*ex[4]^5*ex[6] + 786*ex[2]^3*ex[3]*ex[4]^5*ex[6] + 
    70*ex[2]^4*ex[3]*ex[4]^5*ex[6] + 4*ex[2]^5*ex[3]*ex[4]^5*ex[6] + 
    7*ex[2]^6*ex[3]*ex[4]^5*ex[6] + 2060*ex[2]^3*ex[3]^2*ex[4]^5*ex[6] + 
    1908*ex[2]^4*ex[3]^2*ex[4]^5*ex[6] + 900*ex[2]^5*ex[3]^2*ex[4]^5*ex[6] + 
    30*ex[2]^6*ex[3]^2*ex[4]^5*ex[6] - 6*ex[2]^7*ex[3]^2*ex[4]^5*ex[6] + 
    1612*ex[2]^3*ex[3]^3*ex[4]^5*ex[6] + 4088*ex[2]^4*ex[3]^3*ex[4]^5*ex[6] + 
    2880*ex[2]^5*ex[3]^3*ex[4]^5*ex[6] + 1068*ex[2]^6*ex[3]^3*ex[4]^5*ex[6] + 
    224*ex[2]^7*ex[3]^3*ex[4]^5*ex[6] + 5*ex[2]^8*ex[3]^3*ex[4]^5*ex[6] + 
    150*ex[2]^3*ex[3]^4*ex[4]^5*ex[6] + 1216*ex[2]^4*ex[3]^4*ex[4]^5*ex[6] + 
    2424*ex[2]^5*ex[3]^4*ex[4]^5*ex[6] + 1962*ex[2]^6*ex[3]^4*ex[4]^5*ex[6] + 
    410*ex[2]^7*ex[3]^4*ex[4]^5*ex[6] + 8*ex[2]^8*ex[3]^4*ex[4]^5*ex[6] - 
    142*ex[2]^3*ex[3]^5*ex[4]^5*ex[6] - 654*ex[2]^4*ex[3]^5*ex[4]^5*ex[6] - 
    1196*ex[2]^5*ex[3]^5*ex[4]^5*ex[6] - 1003*ex[2]^6*ex[3]^5*ex[4]^5*ex[6] - 
    324*ex[2]^7*ex[3]^5*ex[4]^5*ex[6] - 5*ex[2]^8*ex[3]^5*ex[4]^5*ex[6] - 
    84*ex[2]^2*ex[4]^6*ex[6] + 5*ex[2]^4*ex[4]^6*ex[6] - 
    558*ex[2]^2*ex[3]*ex[4]^6*ex[6] - 176*ex[2]^3*ex[3]*ex[4]^6*ex[6] - 
    63*ex[2]^4*ex[3]*ex[4]^6*ex[6] - 9*ex[2]^5*ex[3]*ex[4]^6*ex[6] - 
    1008*ex[2]^2*ex[3]^2*ex[4]^6*ex[6] - 1304*ex[2]^3*ex[3]^2*ex[4]^6*ex[6] - 
    610*ex[2]^4*ex[3]^2*ex[4]^6*ex[6] - 56*ex[2]^5*ex[3]^2*ex[4]^6*ex[6] + 
    ex[2]^6*ex[3]^2*ex[4]^6*ex[6] - 612*ex[2]^2*ex[3]^3*ex[4]^6*ex[6] - 
    1800*ex[2]^3*ex[3]^3*ex[4]^6*ex[6] - 1498*ex[2]^4*ex[3]^3*ex[4]^6*ex[6] - 
    722*ex[2]^5*ex[3]^3*ex[4]^6*ex[6] - 149*ex[2]^6*ex[3]^3*ex[4]^6*ex[6] - 
    3*ex[2]^7*ex[3]^3*ex[4]^6*ex[6] - 12*ex[2]^2*ex[3]^4*ex[4]^6*ex[6] - 
    392*ex[2]^3*ex[3]^4*ex[4]^6*ex[6] - 867*ex[2]^4*ex[3]^4*ex[4]^6*ex[6] - 
    688*ex[2]^5*ex[3]^4*ex[4]^6*ex[6] - 133*ex[2]^6*ex[3]^4*ex[4]^6*ex[6] - 
    2*ex[2]^7*ex[3]^4*ex[4]^6*ex[6] + 66*ex[2]^2*ex[3]^5*ex[4]^6*ex[6] + 
    280*ex[2]^3*ex[3]^5*ex[4]^6*ex[6] + 473*ex[2]^4*ex[3]^5*ex[4]^6*ex[6] + 
    371*ex[2]^5*ex[3]^5*ex[4]^6*ex[6] + 113*ex[2]^6*ex[3]^5*ex[4]^6*ex[6] + 
    ex[2]^7*ex[3]^5*ex[4]^6*ex[6] + 42*ex[2]*ex[4]^7*ex[6] - 
    2*ex[2]^3*ex[4]^7*ex[6] + 156*ex[2]*ex[3]*ex[4]^7*ex[6] + 
    96*ex[2]^2*ex[3]*ex[4]^7*ex[6] + 36*ex[2]^3*ex[3]*ex[4]^7*ex[6] + 
    4*ex[2]^4*ex[3]*ex[4]^7*ex[6] + 204*ex[2]*ex[3]^2*ex[4]^7*ex[6] + 
    336*ex[2]^2*ex[3]^2*ex[4]^7*ex[6] + 164*ex[2]^3*ex[3]^2*ex[4]^7*ex[6] + 
    28*ex[2]^4*ex[3]^2*ex[4]^7*ex[6] + 2*ex[2]^5*ex[3]^2*ex[4]^7*ex[6] + 
    96*ex[2]*ex[3]^3*ex[4]^7*ex[6] + 336*ex[2]^2*ex[3]^3*ex[4]^7*ex[6] + 
    328*ex[2]^3*ex[3]^3*ex[4]^7*ex[6] + 180*ex[2]^4*ex[3]^3*ex[4]^7*ex[6] + 
    36*ex[2]^5*ex[3]^3*ex[4]^7*ex[6] - 6*ex[2]*ex[3]^4*ex[4]^7*ex[6] + 
    48*ex[2]^2*ex[3]^4*ex[4]^7*ex[6] + 126*ex[2]^3*ex[3]^4*ex[4]^7*ex[6] + 
    100*ex[2]^4*ex[3]^4*ex[4]^7*ex[6] + 18*ex[2]^5*ex[3]^4*ex[4]^7*ex[6] - 
    12*ex[2]*ex[3]^5*ex[4]^7*ex[6] - 48*ex[2]^2*ex[3]^5*ex[4]^7*ex[6] - 
    76*ex[2]^3*ex[3]^5*ex[4]^7*ex[6] - 56*ex[2]^4*ex[3]^5*ex[4]^7*ex[6] - 
    16*ex[2]^5*ex[3]^5*ex[4]^7*ex[6] - 11*ex[2]^8*ex[3]^2*ex[6]^2 + 
    3*ex[2]^9*ex[3]^2*ex[6]^2 + 11*ex[2]^8*ex[3]^3*ex[6]^2 - 
    44*ex[2]^9*ex[3]^3*ex[6]^2 + 3*ex[2]^10*ex[3]^3*ex[6]^2 + 
    35*ex[2]^8*ex[3]^4*ex[6]^2 + 37*ex[2]^9*ex[3]^4*ex[6]^2 - 
    18*ex[2]^10*ex[3]^4*ex[6]^2 - 12*ex[2]^11*ex[3]^4*ex[6]^2 + 
    13*ex[2]^8*ex[3]^5*ex[6]^2 + 44*ex[2]^9*ex[3]^5*ex[6]^2 + 
    51*ex[2]^10*ex[3]^5*ex[6]^2 + 22*ex[2]^11*ex[3]^5*ex[6]^2 + 
    2*ex[2]^12*ex[3]^5*ex[6]^2 + 3*ex[2]^8*ex[3]*ex[4]*ex[6]^2 - 
    112*ex[2]^7*ex[3]^2*ex[4]*ex[6]^2 - 3*ex[2]^8*ex[3]^2*ex[4]*ex[6]^2 + 
    11*ex[2]^9*ex[3]^2*ex[4]*ex[6]^2 - 208*ex[2]^7*ex[3]^3*ex[4]*ex[6]^2 - 
    101*ex[2]^8*ex[3]^3*ex[4]*ex[6]^2 - 186*ex[2]^9*ex[3]^3*ex[4]*ex[6]^2 + 
    13*ex[2]^10*ex[3]^3*ex[4]*ex[6]^2 + ex[2]^11*ex[3]^3*ex[4]*ex[6]^2 - 
    178*ex[2]^7*ex[3]^4*ex[4]*ex[6]^2 - 226*ex[2]^8*ex[3]^4*ex[4]*ex[6]^2 - 
    24*ex[2]^9*ex[3]^4*ex[4]*ex[6]^2 - 79*ex[2]^10*ex[3]^4*ex[4]*ex[6]^2 - 
    31*ex[2]^11*ex[3]^4*ex[4]*ex[6]^2 - 58*ex[2]^7*ex[3]^5*ex[4]*ex[6]^2 - 
    185*ex[2]^8*ex[3]^5*ex[4]*ex[6]^2 - 184*ex[2]^9*ex[3]^5*ex[4]*ex[6]^2 - 
    46*ex[2]^10*ex[3]^5*ex[4]*ex[6]^2 + 10*ex[2]^11*ex[3]^5*ex[4]*ex[6]^2 - 
    ex[2]^12*ex[3]^5*ex[4]*ex[6]^2 + 3*ex[2]^6*ex[4]^2*ex[6]^2 + 
    15*ex[2]^6*ex[3]*ex[4]^2*ex[6]^2 - 3*ex[2]^7*ex[3]*ex[4]^2*ex[6]^2 + 
    ex[2]^8*ex[3]*ex[4]^2*ex[6]^2 + 715*ex[2]^6*ex[3]^2*ex[4]^2*ex[6]^2 - 
    29*ex[2]^7*ex[3]^2*ex[4]^2*ex[6]^2 - 13*ex[2]^8*ex[3]^2*ex[4]^2*ex[6]^2 + 
    ex[2]^9*ex[3]^2*ex[4]^2*ex[6]^2 + 847*ex[2]^6*ex[3]^3*ex[4]^2*ex[6]^2 + 
    1146*ex[2]^7*ex[3]^3*ex[4]^2*ex[6]^2 + 791*ex[2]^8*ex[3]^3*ex[4]^2*
     ex[6]^2 - 44*ex[2]^9*ex[3]^3*ex[4]^2*ex[6]^2 - 
    ex[2]^10*ex[3]^3*ex[4]^2*ex[6]^2 + 360*ex[2]^6*ex[3]^4*ex[4]^2*ex[6]^2 + 
    605*ex[2]^7*ex[3]^4*ex[4]^2*ex[6]^2 + 420*ex[2]^8*ex[3]^4*ex[4]^2*
     ex[6]^2 + 541*ex[2]^9*ex[3]^4*ex[4]^2*ex[6]^2 + 
    139*ex[2]^10*ex[3]^4*ex[4]^2*ex[6]^2 + ex[2]^11*ex[3]^4*ex[4]^2*ex[6]^2 + 
    96*ex[2]^6*ex[3]^5*ex[4]^2*ex[6]^2 + 277*ex[2]^7*ex[3]^5*ex[4]^2*
     ex[6]^2 + 187*ex[2]^8*ex[3]^5*ex[4]^2*ex[6]^2 - 
    69*ex[2]^9*ex[3]^5*ex[4]^2*ex[6]^2 - 71*ex[2]^10*ex[3]^5*ex[4]^2*
     ex[6]^2 + 4*ex[2]^11*ex[3]^5*ex[4]^2*ex[6]^2 - 
    8*ex[2]^5*ex[4]^3*ex[6]^2 + ex[2]^6*ex[4]^3*ex[6]^2 - 
    178*ex[2]^5*ex[3]*ex[4]^3*ex[6]^2 + 4*ex[2]^6*ex[3]*ex[4]^3*ex[6]^2 + 
    ex[2]^7*ex[3]*ex[4]^3*ex[6]^2 - 1568*ex[2]^5*ex[3]^2*ex[4]^3*ex[6]^2 - 
    125*ex[2]^6*ex[3]^2*ex[4]^3*ex[6]^2 - 106*ex[2]^7*ex[3]^2*ex[4]^3*
     ex[6]^2 + 4*ex[2]^8*ex[3]^2*ex[4]^3*ex[6]^2 - 
    1498*ex[2]^5*ex[3]^3*ex[4]^3*ex[6]^2 - 2667*ex[2]^6*ex[3]^3*ex[4]^3*
     ex[6]^2 - 1428*ex[2]^7*ex[3]^3*ex[4]^3*ex[6]^2 + 
    ex[2]^8*ex[3]^3*ex[4]^3*ex[6]^2 - 5*ex[2]^9*ex[3]^3*ex[4]^3*ex[6]^2 - 
    356*ex[2]^5*ex[3]^4*ex[4]^3*ex[6]^2 - 876*ex[2]^6*ex[3]^4*ex[4]^3*
     ex[6]^2 - 1054*ex[2]^7*ex[3]^4*ex[4]^3*ex[6]^2 - 
    1136*ex[2]^8*ex[3]^4*ex[4]^3*ex[6]^2 - 255*ex[2]^9*ex[3]^4*ex[4]^3*
     ex[6]^2 - 5*ex[2]^10*ex[3]^4*ex[4]^3*ex[6]^2 - 
    64*ex[2]^5*ex[3]^5*ex[4]^3*ex[6]^2 - 137*ex[2]^6*ex[3]^5*ex[4]^3*
     ex[6]^2 + 75*ex[2]^7*ex[3]^5*ex[4]^3*ex[6]^2 + 
    299*ex[2]^8*ex[3]^5*ex[4]^3*ex[6]^2 + 145*ex[2]^9*ex[3]^5*ex[4]^3*
     ex[6]^2 - 6*ex[2]^10*ex[3]^5*ex[4]^3*ex[6]^2 + 
    5*ex[2]^4*ex[4]^4*ex[6]^2 - 2*ex[2]^5*ex[4]^4*ex[6]^2 + 
    463*ex[2]^4*ex[3]*ex[4]^4*ex[6]^2 - 13*ex[2]^5*ex[3]*ex[4]^4*ex[6]^2 - 
    8*ex[2]^6*ex[3]*ex[4]^4*ex[6]^2 + 1720*ex[2]^4*ex[3]^2*ex[4]^4*ex[6]^2 + 
    590*ex[2]^5*ex[3]^2*ex[4]^4*ex[6]^2 + 308*ex[2]^6*ex[3]^2*ex[4]^4*
     ex[6]^2 + ex[2]^7*ex[3]^2*ex[4]^4*ex[6]^2 + 1328*ex[2]^4*ex[3]^3*ex[4]^4*
     ex[6]^2 + 2806*ex[2]^5*ex[3]^3*ex[4]^4*ex[6]^2 + 
    1356*ex[2]^6*ex[3]^3*ex[4]^4*ex[6]^2 + 121*ex[2]^7*ex[3]^3*ex[4]^4*
     ex[6]^2 + 14*ex[2]^8*ex[3]^3*ex[4]^4*ex[6]^2 + 
    163*ex[2]^4*ex[3]^4*ex[4]^4*ex[6]^2 + 704*ex[2]^5*ex[3]^4*ex[4]^4*
     ex[6]^2 + 1152*ex[2]^6*ex[3]^4*ex[4]^4*ex[6]^2 + 
    1127*ex[2]^7*ex[3]^4*ex[4]^4*ex[6]^2 + 235*ex[2]^8*ex[3]^4*ex[4]^4*
     ex[6]^2 + 7*ex[2]^9*ex[3]^4*ex[4]^4*ex[6]^2 + 
    ex[2]^4*ex[3]^5*ex[4]^4*ex[6]^2 - 61*ex[2]^5*ex[3]^5*ex[4]^4*ex[6]^2 - 
    272*ex[2]^6*ex[3]^5*ex[4]^4*ex[6]^2 - 353*ex[2]^7*ex[3]^5*ex[4]^4*
     ex[6]^2 - 139*ex[2]^8*ex[3]^5*ex[4]^4*ex[6]^2 + 
    4*ex[2]^9*ex[3]^5*ex[4]^4*ex[6]^2 - 30*ex[2]^3*ex[4]^5*ex[6]^2 - 
    450*ex[2]^3*ex[3]*ex[4]^5*ex[6]^2 - 10*ex[2]^4*ex[3]*ex[4]^5*ex[6]^2 + 
    ex[2]^5*ex[3]*ex[4]^5*ex[6]^2 - 960*ex[2]^3*ex[3]^2*ex[4]^5*ex[6]^2 - 
    676*ex[2]^4*ex[3]^2*ex[4]^5*ex[6]^2 - 290*ex[2]^5*ex[3]^2*ex[4]^5*
     ex[6]^2 - 13*ex[2]^6*ex[3]^2*ex[4]^5*ex[6]^2 - 
    576*ex[2]^3*ex[3]^3*ex[4]^5*ex[6]^2 - 1428*ex[2]^4*ex[3]^3*ex[4]^5*
     ex[6]^2 - 686*ex[2]^5*ex[3]^3*ex[4]^5*ex[6]^2 - 
    139*ex[2]^6*ex[3]^3*ex[4]^5*ex[6]^2 - 15*ex[2]^7*ex[3]^3*ex[4]^5*
     ex[6]^2 - 18*ex[2]^3*ex[3]^4*ex[4]^5*ex[6]^2 - 
    292*ex[2]^4*ex[3]^4*ex[4]^5*ex[6]^2 - 594*ex[2]^5*ex[3]^4*ex[4]^5*
     ex[6]^2 - 543*ex[2]^6*ex[3]^4*ex[4]^5*ex[6]^2 - 
    106*ex[2]^7*ex[3]^4*ex[4]^5*ex[6]^2 - 3*ex[2]^8*ex[3]^4*ex[4]^5*ex[6]^2 + 
    18*ex[2]^3*ex[3]^5*ex[4]^5*ex[6]^2 + 86*ex[2]^4*ex[3]^5*ex[4]^5*ex[6]^2 + 
    185*ex[2]^5*ex[3]^5*ex[4]^5*ex[6]^2 + 183*ex[2]^6*ex[3]^5*ex[4]^5*
     ex[6]^2 + 65*ex[2]^7*ex[3]^5*ex[4]^5*ex[6]^2 - 
    ex[2]^8*ex[3]^5*ex[4]^5*ex[6]^2 + 30*ex[2]^2*ex[4]^6*ex[6]^2 + 
    150*ex[2]^2*ex[3]*ex[4]^6*ex[6]^2 + 24*ex[2]^3*ex[3]*ex[4]^6*ex[6]^2 + 
    4*ex[2]^4*ex[3]*ex[4]^6*ex[6]^2 + 216*ex[2]^2*ex[3]^2*ex[4]^6*ex[6]^2 + 
    240*ex[2]^3*ex[3]^2*ex[4]^6*ex[6]^2 + 90*ex[2]^4*ex[3]^2*ex[4]^6*
     ex[6]^2 + 6*ex[2]^5*ex[3]^2*ex[4]^6*ex[6]^2 + 
    96*ex[2]^2*ex[3]^3*ex[4]^6*ex[6]^2 + 288*ex[2]^3*ex[3]^3*ex[4]^6*
     ex[6]^2 + 150*ex[2]^4*ex[3]^3*ex[4]^6*ex[6]^2 + 
    48*ex[2]^5*ex[3]^3*ex[4]^6*ex[6]^2 + 6*ex[2]^6*ex[3]^3*ex[4]^6*ex[6]^2 - 
    6*ex[2]^2*ex[3]^4*ex[4]^6*ex[6]^2 + 48*ex[2]^3*ex[3]^4*ex[4]^6*ex[6]^2 + 
    118*ex[2]^4*ex[3]^4*ex[4]^6*ex[6]^2 + 102*ex[2]^5*ex[3]^4*ex[4]^6*
     ex[6]^2 + 18*ex[2]^6*ex[3]^4*ex[4]^6*ex[6]^2 - 
    6*ex[2]^2*ex[3]^5*ex[4]^6*ex[6]^2 - 24*ex[2]^3*ex[3]^5*ex[4]^6*ex[6]^2 - 
    42*ex[2]^4*ex[3]^5*ex[4]^6*ex[6]^2 - 36*ex[2]^5*ex[3]^5*ex[4]^6*ex[6]^2 - 
    12*ex[2]^6*ex[3]^5*ex[4]^6*ex[6]^2 + 15*ex[2]^8*ex[3]^2*ex[6]^3 - 
    3*ex[2]^9*ex[3]^2*ex[6]^3 - 25*ex[2]^8*ex[3]^3*ex[6]^3 + 
    50*ex[2]^9*ex[3]^3*ex[6]^3 - 3*ex[2]^10*ex[3]^3*ex[6]^3 - 
    36*ex[2]^8*ex[3]^4*ex[6]^3 - 44*ex[2]^9*ex[3]^4*ex[6]^3 + 
    11*ex[2]^10*ex[3]^4*ex[6]^3 + 7*ex[2]^11*ex[3]^4*ex[6]^3 - 
    6*ex[2]^8*ex[3]^5*ex[6]^3 - 20*ex[2]^9*ex[3]^5*ex[6]^3 - 
    21*ex[2]^10*ex[3]^5*ex[6]^3 - 6*ex[2]^11*ex[3]^5*ex[6]^3 + 
    ex[2]^12*ex[3]^5*ex[6]^3 - 2*ex[2]^7*ex[3]*ex[4]*ex[6]^3 - 
    ex[2]^8*ex[3]*ex[4]*ex[6]^3 + 82*ex[2]^7*ex[3]^2*ex[4]*ex[6]^3 - 
    4*ex[2]^9*ex[3]^2*ex[4]*ex[6]^3 + 172*ex[2]^7*ex[3]^3*ex[4]*ex[6]^3 - 
    39*ex[2]^8*ex[3]^3*ex[4]*ex[6]^3 + 96*ex[2]^9*ex[3]^3*ex[4]*ex[6]^3 - 
    4*ex[2]^10*ex[3]^3*ex[4]*ex[6]^3 + 138*ex[2]^7*ex[3]^4*ex[4]*ex[6]^3 + 
    166*ex[2]^8*ex[3]^4*ex[4]*ex[6]^3 - 50*ex[2]^9*ex[3]^4*ex[4]*ex[6]^3 + 
    2*ex[2]^10*ex[3]^4*ex[4]*ex[6]^3 + 4*ex[2]^11*ex[3]^4*ex[4]*ex[6]^3 + 
    24*ex[2]^7*ex[3]^5*ex[4]*ex[6]^3 + 80*ex[2]^8*ex[3]^5*ex[4]*ex[6]^3 + 
    80*ex[2]^9*ex[3]^5*ex[4]*ex[6]^3 + 17*ex[2]^10*ex[3]^5*ex[4]*ex[6]^3 - 
    6*ex[2]^11*ex[3]^5*ex[4]*ex[6]^3 + ex[2]^12*ex[3]^5*ex[4]*ex[6]^3 - 
    ex[2]^6*ex[4]^2*ex[6]^3 - 3*ex[2]^6*ex[3]*ex[4]^2*ex[6]^3 + 
    ex[2]^7*ex[3]*ex[4]^2*ex[6]^3 - 463*ex[2]^6*ex[3]^2*ex[4]^2*ex[6]^3 + 
    38*ex[2]^7*ex[3]^2*ex[4]^2*ex[6]^3 + 2*ex[2]^8*ex[3]^2*ex[4]^2*ex[6]^3 - 
    425*ex[2]^6*ex[3]^3*ex[4]^2*ex[6]^3 - 343*ex[2]^7*ex[3]^3*ex[4]^2*
     ex[6]^3 - 306*ex[2]^8*ex[3]^3*ex[4]^2*ex[6]^3 + 
    10*ex[2]^9*ex[3]^3*ex[4]^2*ex[6]^3 - 192*ex[2]^6*ex[3]^4*ex[4]^2*
     ex[6]^3 - 236*ex[2]^7*ex[3]^4*ex[4]^2*ex[6]^3 + 
    78*ex[2]^8*ex[3]^4*ex[4]^2*ex[6]^3 - 67*ex[2]^9*ex[3]^4*ex[4]^2*ex[6]^3 - 
    13*ex[2]^10*ex[3]^4*ex[4]^2*ex[6]^3 - 36*ex[2]^6*ex[3]^5*ex[4]^2*
     ex[6]^3 - 120*ex[2]^7*ex[3]^5*ex[4]^2*ex[6]^3 - 
    110*ex[2]^8*ex[3]^5*ex[4]^2*ex[6]^3 - 7*ex[2]^9*ex[3]^5*ex[4]^2*ex[6]^3 + 
    16*ex[2]^10*ex[3]^5*ex[4]^2*ex[6]^3 - 3*ex[2]^11*ex[3]^5*ex[4]^2*
     ex[6]^3 + 2*ex[2]^5*ex[4]^3*ex[6]^3 + 78*ex[2]^5*ex[3]*ex[4]^3*ex[6]^3 - 
    4*ex[2]^6*ex[3]*ex[4]^3*ex[6]^3 + 738*ex[2]^5*ex[3]^2*ex[4]^3*ex[6]^3 - 
    22*ex[2]^6*ex[3]^2*ex[4]^3*ex[6]^3 + 22*ex[2]^7*ex[3]^2*ex[4]^3*ex[6]^3 + 
    482*ex[2]^5*ex[3]^3*ex[4]^3*ex[6]^3 + 748*ex[2]^6*ex[3]^3*ex[4]^3*
     ex[6]^3 + 384*ex[2]^7*ex[3]^3*ex[4]^3*ex[6]^3 + 
    ex[2]^8*ex[3]^3*ex[4]^3*ex[6]^3 + 108*ex[2]^5*ex[3]^4*ex[4]^3*ex[6]^3 + 
    150*ex[2]^6*ex[3]^4*ex[4]^3*ex[6]^3 - 46*ex[2]^7*ex[3]^4*ex[4]^3*
     ex[6]^3 + 120*ex[2]^8*ex[3]^4*ex[4]^3*ex[6]^3 + 
    16*ex[2]^9*ex[3]^4*ex[4]^3*ex[6]^3 + 24*ex[2]^5*ex[3]^5*ex[4]^3*ex[6]^3 + 
    80*ex[2]^6*ex[3]^5*ex[4]^3*ex[6]^3 + 60*ex[2]^7*ex[3]^5*ex[4]^3*ex[6]^3 - 
    21*ex[2]^8*ex[3]^5*ex[4]^3*ex[6]^3 - 22*ex[2]^9*ex[3]^5*ex[4]^3*ex[6]^3 + 
    3*ex[2]^10*ex[3]^5*ex[4]^3*ex[6]^3 - 150*ex[2]^4*ex[3]*ex[4]^4*ex[6]^3 + 
    4*ex[2]^5*ex[3]*ex[4]^4*ex[6]^3 - 492*ex[2]^4*ex[3]^2*ex[4]^4*ex[6]^3 - 
    60*ex[2]^5*ex[3]^2*ex[4]^4*ex[6]^3 - 31*ex[2]^6*ex[3]^2*ex[4]^4*ex[6]^3 - 
    252*ex[2]^4*ex[3]^3*ex[4]^4*ex[6]^3 - 560*ex[2]^5*ex[3]^3*ex[4]^4*
     ex[6]^3 - 215*ex[2]^6*ex[3]^3*ex[4]^4*ex[6]^3 - 
    11*ex[2]^7*ex[3]^3*ex[4]^4*ex[6]^3 - 12*ex[2]^4*ex[3]^4*ex[4]^4*ex[6]^3 - 
    36*ex[2]^5*ex[3]^4*ex[4]^4*ex[6]^3 + 3*ex[2]^6*ex[3]^4*ex[4]^4*ex[6]^3 - 
    82*ex[2]^7*ex[3]^4*ex[4]^4*ex[6]^3 - 9*ex[2]^8*ex[3]^4*ex[4]^4*ex[6]^3 - 
    6*ex[2]^4*ex[3]^5*ex[4]^4*ex[6]^3 - 20*ex[2]^5*ex[3]^5*ex[4]^4*ex[6]^3 - 
    5*ex[2]^6*ex[3]^5*ex[4]^4*ex[6]^3 + 25*ex[2]^7*ex[3]^5*ex[4]^4*ex[6]^3 + 
    15*ex[2]^8*ex[3]^5*ex[4]^4*ex[6]^3 - ex[2]^9*ex[3]^5*ex[4]^4*ex[6]^3 + 
    6*ex[2]^3*ex[4]^5*ex[6]^3 + 72*ex[2]^3*ex[3]*ex[4]^5*ex[6]^3 + 
    120*ex[2]^3*ex[3]^2*ex[4]^5*ex[6]^3 + 48*ex[2]^4*ex[3]^2*ex[4]^5*
     ex[6]^3 + 12*ex[2]^5*ex[3]^2*ex[4]^5*ex[6]^3 + 
    48*ex[2]^3*ex[3]^3*ex[4]^5*ex[6]^3 + 144*ex[2]^4*ex[3]^3*ex[4]^5*
     ex[6]^3 + 44*ex[2]^5*ex[3]^3*ex[4]^5*ex[6]^3 + 
    4*ex[2]^6*ex[3]^3*ex[4]^5*ex[6]^3 - 6*ex[2]^3*ex[3]^4*ex[4]^5*ex[6]^3 + 
    4*ex[2]^5*ex[3]^4*ex[4]^5*ex[6]^3 + 20*ex[2]^6*ex[3]^4*ex[4]^5*ex[6]^3 + 
    2*ex[2]^7*ex[3]^4*ex[4]^5*ex[6]^3 - 4*ex[2]^5*ex[3]^5*ex[4]^5*ex[6]^3 - 
    8*ex[2]^6*ex[3]^5*ex[4]^5*ex[6]^3 - 4*ex[2]^7*ex[3]^5*ex[4]^5*ex[6]^3 - 
    9*ex[2]^8*ex[3]^2*ex[6]^4 + ex[2]^9*ex[3]^2*ex[6]^4 + 
    21*ex[2]^8*ex[3]^3*ex[6]^4 - 24*ex[2]^9*ex[3]^3*ex[6]^4 + 
    ex[2]^10*ex[3]^3*ex[6]^4 + 12*ex[2]^8*ex[3]^4*ex[6]^4 + 
    16*ex[2]^9*ex[3]^4*ex[6]^4 - 5*ex[2]^10*ex[3]^4*ex[6]^4 - 
    ex[2]^11*ex[3]^4*ex[6]^4 - ex[2]^10*ex[3]^5*ex[6]^4 - 
    2*ex[2]^11*ex[3]^5*ex[6]^4 - ex[2]^12*ex[3]^5*ex[6]^4 + 
    ex[2]^7*ex[3]*ex[4]*ex[6]^4 - 30*ex[2]^7*ex[3]^2*ex[4]*ex[6]^4 - 
    72*ex[2]^7*ex[3]^3*ex[4]*ex[6]^4 + 47*ex[2]^8*ex[3]^3*ex[4]*ex[6]^4 - 
    16*ex[2]^9*ex[3]^3*ex[4]*ex[6]^4 - 36*ex[2]^7*ex[3]^4*ex[4]*ex[6]^4 - 
    48*ex[2]^8*ex[3]^4*ex[4]*ex[6]^4 + 24*ex[2]^9*ex[3]^4*ex[4]*ex[6]^4 + 
    4*ex[2]^9*ex[3]^5*ex[4]*ex[6]^4 + 8*ex[2]^10*ex[3]^5*ex[4]*ex[6]^4 + 
    4*ex[2]^11*ex[3]^5*ex[4]*ex[6]^4 + 135*ex[2]^6*ex[3]^2*ex[4]^2*ex[6]^4 - 
    10*ex[2]^7*ex[3]^2*ex[4]^2*ex[6]^4 + 87*ex[2]^6*ex[3]^3*ex[4]^2*ex[6]^4 + 
    3*ex[2]^7*ex[3]^3*ex[4]^2*ex[6]^4 + 32*ex[2]^8*ex[3]^3*ex[4]^2*ex[6]^4 + 
    36*ex[2]^6*ex[3]^4*ex[4]^2*ex[6]^4 + 48*ex[2]^7*ex[3]^4*ex[4]^2*ex[6]^4 - 
    42*ex[2]^8*ex[3]^4*ex[4]^2*ex[6]^4 + 4*ex[2]^9*ex[3]^4*ex[4]^2*ex[6]^4 - 
    6*ex[2]^8*ex[3]^5*ex[4]^2*ex[6]^4 - 12*ex[2]^9*ex[3]^5*ex[4]^2*ex[6]^4 - 
    6*ex[2]^10*ex[3]^5*ex[4]^2*ex[6]^4 - 12*ex[2]^5*ex[3]*ex[4]^3*ex[6]^4 - 
    138*ex[2]^5*ex[3]^2*ex[4]^3*ex[6]^4 + 8*ex[2]^6*ex[3]^2*ex[4]^3*ex[6]^4 - 
    42*ex[2]^5*ex[3]^3*ex[4]^3*ex[6]^4 - 50*ex[2]^6*ex[3]^3*ex[4]^3*ex[6]^4 - 
    21*ex[2]^7*ex[3]^3*ex[4]^3*ex[6]^4 - 12*ex[2]^5*ex[3]^4*ex[4]^3*ex[6]^4 - 
    16*ex[2]^6*ex[3]^4*ex[4]^3*ex[6]^4 + 32*ex[2]^7*ex[3]^4*ex[4]^3*ex[6]^4 - 
    4*ex[2]^8*ex[3]^4*ex[4]^3*ex[6]^4 + 4*ex[2]^7*ex[3]^5*ex[4]^3*ex[6]^4 + 
    8*ex[2]^8*ex[3]^5*ex[4]^3*ex[6]^4 + 4*ex[2]^9*ex[3]^5*ex[4]^3*ex[6]^4 + 
    12*ex[2]^4*ex[3]*ex[4]^4*ex[6]^4 + 42*ex[2]^4*ex[3]^2*ex[4]^4*ex[6]^4 + 
    6*ex[2]^4*ex[3]^3*ex[4]^4*ex[6]^4 + 24*ex[2]^5*ex[3]^3*ex[4]^4*ex[6]^4 + 
    4*ex[2]^6*ex[3]^3*ex[4]^4*ex[6]^4 - 9*ex[2]^6*ex[3]^4*ex[4]^4*ex[6]^4 + 
    ex[2]^7*ex[3]^4*ex[4]^4*ex[6]^4 - ex[2]^6*ex[3]^5*ex[4]^4*ex[6]^4 - 
    2*ex[2]^7*ex[3]^5*ex[4]^4*ex[6]^4 - ex[2]^8*ex[3]^5*ex[4]^4*ex[6]^4 + 
    2*ex[2]^8*ex[3]^2*ex[6]^5 - 6*ex[2]^8*ex[3]^3*ex[6]^5 + 
    4*ex[2]^9*ex[3]^3*ex[6]^5 + 2*ex[2]^10*ex[3]^4*ex[6]^5 + 
    4*ex[2]^7*ex[3]^2*ex[4]*ex[6]^5 + 12*ex[2]^7*ex[3]^3*ex[4]*ex[6]^5 - 
    8*ex[2]^8*ex[3]^3*ex[4]*ex[6]^5 - 6*ex[2]^9*ex[3]^4*ex[4]*ex[6]^5 - 
    12*ex[2]^6*ex[3]^2*ex[4]^2*ex[6]^5 - 6*ex[2]^6*ex[3]^3*ex[4]^2*ex[6]^5 + 
    4*ex[2]^7*ex[3]^3*ex[4]^2*ex[6]^5 + 6*ex[2]^8*ex[3]^4*ex[4]^2*ex[6]^5 + 
    6*ex[2]^5*ex[3]^2*ex[4]^3*ex[6]^5 - 2*ex[2]^7*ex[3]^4*ex[4]^3*ex[6]^5, 
  y[154] -> -7*ex[2]^3*ex[3] - 7*ex[2]^4*ex[3] - 3*ex[2]^5*ex[3] - 
    3*ex[2]^6*ex[3] + 7*ex[2]^2*ex[4] - 6*ex[2]^3*ex[4] + 3*ex[2]^4*ex[4] + 
    25*ex[2]^2*ex[3]*ex[4] + 37*ex[2]^3*ex[3]*ex[4] + 
    15*ex[2]^4*ex[3]*ex[4] + 3*ex[2]^5*ex[3]*ex[4] - 18*ex[2]*ex[4]^2 - 
    12*ex[2]^2*ex[4]^2 - 24*ex[2]*ex[3]*ex[4]^2 - 36*ex[2]^2*ex[3]*ex[4]^2 - 
    6*ex[2]^3*ex[3]*ex[4]^2 + 6*ex[2]^4*ex[3]*ex[4]^2 + 6*ex[4]^3 - 
    6*ex[2]^2*ex[4]^3 + 6*ex[3]*ex[4]^3 + 6*ex[2]*ex[3]*ex[4]^3 - 
    6*ex[2]^2*ex[3]*ex[4]^3 - 6*ex[2]^3*ex[3]*ex[4]^3, 
  y[155] -> 10*ex[2]^2*ex[3]^2 + 20*ex[2]^3*ex[3]^2 + 13*ex[2]^4*ex[3]^2 + 
    6*ex[2]^5*ex[3]^2 + 3*ex[2]^6*ex[3]^2 - 20*ex[2]*ex[3]*ex[4] - 
    22*ex[2]^2*ex[3]*ex[4] + 4*ex[2]^3*ex[3]*ex[4] + 6*ex[2]^4*ex[3]*ex[4] - 
    20*ex[2]*ex[3]^2*ex[4] - 40*ex[2]^2*ex[3]^2*ex[4] - 
    26*ex[2]^3*ex[3]^2*ex[4] - 12*ex[2]^4*ex[3]^2*ex[4] - 
    6*ex[2]^5*ex[3]^2*ex[4] + 10*ex[4]^2 + 2*ex[2]*ex[4]^2 - 
    5*ex[2]^2*ex[4]^2 + 20*ex[3]*ex[4]^2 + 22*ex[2]*ex[3]*ex[4]^2 - 
    4*ex[2]^2*ex[3]*ex[4]^2 - 6*ex[2]^3*ex[3]*ex[4]^2 + 10*ex[3]^2*ex[4]^2 + 
    20*ex[2]*ex[3]^2*ex[4]^2 + 13*ex[2]^2*ex[3]^2*ex[4]^2 + 
    6*ex[2]^3*ex[3]^2*ex[4]^2 + 3*ex[2]^4*ex[3]^2*ex[4]^2, 
  y[156] -> ex[2]*ex[3] + ex[2]^2*ex[3] + ex[4] - ex[3]*ex[4] - 
    ex[2]*ex[3]*ex[4], y[157] -> 5 + 4*ex[2] - 4*ex[2]^2 + 10*ex[3] + 
    26*ex[2]*ex[3] + 28*ex[2]^2*ex[3] + 12*ex[2]^3*ex[3] + 5*ex[3]^2 + 
    22*ex[2]*ex[3]^2 + 32*ex[2]^2*ex[3]^2 + 18*ex[2]^3*ex[3]^2 + 
    3*ex[2]^4*ex[3]^2, y[158] -> 2*ex[2]^3 - 25*ex[2]^3*ex[3] - 
    9*ex[2]^4*ex[3] + 20*ex[2]^3*ex[3]^2 + 14*ex[2]^4*ex[3]^2 - 
    ex[2]^3*ex[3]^3 - ex[2]^4*ex[3]^3 - 5*ex[2]^2*ex[4] + 
    65*ex[2]^2*ex[3]*ex[4] + 23*ex[2]^3*ex[3]*ex[4] - 
    55*ex[2]^2*ex[3]^2*ex[4] - 38*ex[2]^3*ex[3]^2*ex[4] + 
    3*ex[2]^2*ex[3]^3*ex[4] + 3*ex[2]^3*ex[3]^3*ex[4] + 4*ex[2]*ex[4]^2 - 
    55*ex[2]*ex[3]*ex[4]^2 - 19*ex[2]^2*ex[3]*ex[4]^2 + 
    50*ex[2]*ex[3]^2*ex[4]^2 + 34*ex[2]^2*ex[3]^2*ex[4]^2 - 
    3*ex[2]*ex[3]^3*ex[4]^2 - 3*ex[2]^2*ex[3]^3*ex[4]^2 - ex[4]^3 + 
    15*ex[3]*ex[4]^3 + 5*ex[2]*ex[3]*ex[4]^3 - 15*ex[3]^2*ex[4]^3 - 
    10*ex[2]*ex[3]^2*ex[4]^3 + ex[3]^3*ex[4]^3 + ex[2]*ex[3]^3*ex[4]^3 - 
    2*ex[2]^3*ex[6] + 23*ex[2]^3*ex[3]*ex[6] + 5*ex[2]^4*ex[3]*ex[6] - 
    18*ex[2]^3*ex[3]^2*ex[6] - 10*ex[2]^4*ex[3]^2*ex[6] + 
    ex[2]^3*ex[3]^3*ex[6] + ex[2]^4*ex[3]^3*ex[6] + 3*ex[2]^2*ex[4]*ex[6] - 
    38*ex[2]^2*ex[3]*ex[4]*ex[6] - 8*ex[2]^3*ex[3]*ex[4]*ex[6] + 
    33*ex[2]^2*ex[3]^2*ex[4]*ex[6] + 18*ex[2]^3*ex[3]^2*ex[4]*ex[6] - 
    2*ex[2]^2*ex[3]^3*ex[4]*ex[6] - 2*ex[2]^3*ex[3]^3*ex[4]*ex[6] - 
    ex[2]*ex[4]^2*ex[6] + 15*ex[2]*ex[3]*ex[4]^2*ex[6] + 
    3*ex[2]^2*ex[3]*ex[4]^2*ex[6] - 15*ex[2]*ex[3]^2*ex[4]^2*ex[6] - 
    8*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + ex[2]*ex[3]^3*ex[4]^2*ex[6] + 
    ex[2]^2*ex[3]^3*ex[4]^2*ex[6] - 4*ex[2]^3*ex[3]*ex[6]^2 + 
    3*ex[2]^3*ex[3]^2*ex[6]^2 + ex[2]^4*ex[3]^2*ex[6]^2 + 
    3*ex[2]^2*ex[3]*ex[4]*ex[6]^2 - 3*ex[2]^2*ex[3]^2*ex[4]*ex[6]^2 - 
    ex[2]^3*ex[3]^2*ex[4]*ex[6]^2, 
  y[159] -> -3*ex[2]^5*ex[3]^3 - 3*ex[2]^6*ex[3]^3 + 
    3*ex[2]^4*ex[3]^2*ex[4] + 4*ex[2]^5*ex[3]^2*ex[4] + 
    19*ex[2]^4*ex[3]^3*ex[4] + 23*ex[2]^5*ex[3]^3*ex[4] + 
    4*ex[2]^6*ex[3]^3*ex[4] - 26*ex[2]^3*ex[3]^2*ex[4]^2 - 
    38*ex[2]^4*ex[3]^2*ex[4]^2 - 8*ex[2]^5*ex[3]^2*ex[4]^2 - 
    42*ex[2]^3*ex[3]^3*ex[4]^2 - 50*ex[2]^4*ex[3]^3*ex[4]^2 - 
    4*ex[2]^5*ex[3]^3*ex[4]^2 + 4*ex[2]^6*ex[3]^3*ex[4]^2 + 
    10*ex[2]^2*ex[3]*ex[4]^3 + 16*ex[2]^3*ex[3]*ex[4]^3 + 
    4*ex[2]^4*ex[3]*ex[4]^3 + 52*ex[2]^2*ex[3]^2*ex[4]^3 + 
    66*ex[2]^3*ex[3]^2*ex[4]^3 - 8*ex[2]^5*ex[3]^2*ex[4]^3 + 
    42*ex[2]^2*ex[3]^3*ex[4]^3 + 42*ex[2]^3*ex[3]^3*ex[4]^3 - 
    12*ex[2]^4*ex[3]^3*ex[4]^3 - 12*ex[2]^5*ex[3]^3*ex[4]^3 - 
    19*ex[2]*ex[3]*ex[4]^4 - 23*ex[2]^2*ex[3]*ex[4]^4 + 
    4*ex[2]^3*ex[3]*ex[4]^4 + 4*ex[2]^4*ex[3]*ex[4]^4 - 
    38*ex[2]*ex[3]^2*ex[4]^4 - 34*ex[2]^2*ex[3]^2*ex[4]^4 + 
    24*ex[2]^3*ex[3]^2*ex[4]^4 + 16*ex[2]^4*ex[3]^2*ex[4]^4 - 
    19*ex[2]*ex[3]^3*ex[4]^4 - 11*ex[2]^2*ex[3]^3*ex[4]^4 + 
    20*ex[2]^3*ex[3]^3*ex[4]^4 + 12*ex[2]^4*ex[3]^3*ex[4]^4 + 3*ex[4]^5 + 
    4*ex[2]*ex[4]^5 + 9*ex[3]*ex[4]^5 + 7*ex[2]*ex[3]*ex[4]^5 - 
    8*ex[2]^2*ex[3]*ex[4]^5 - 4*ex[2]^3*ex[3]*ex[4]^5 + 9*ex[3]^2*ex[4]^5 + 
    2*ex[2]*ex[3]^2*ex[4]^5 - 16*ex[2]^2*ex[3]^2*ex[4]^5 - 
    8*ex[2]^3*ex[3]^2*ex[4]^5 + 3*ex[3]^3*ex[4]^5 - ex[2]*ex[3]^3*ex[4]^5 - 
    8*ex[2]^2*ex[3]^3*ex[4]^5 - 4*ex[2]^3*ex[3]^3*ex[4]^5 + 
    6*ex[2]^5*ex[3]^3*ex[6] + 6*ex[2]^6*ex[3]^3*ex[6] - 
    6*ex[2]^4*ex[3]^2*ex[4]*ex[6] - 8*ex[2]^5*ex[3]^2*ex[4]*ex[6] - 
    28*ex[2]^4*ex[3]^3*ex[4]*ex[6] - 32*ex[2]^5*ex[3]^3*ex[4]*ex[6] - 
    4*ex[2]^6*ex[3]^3*ex[4]*ex[6] + 32*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] + 
    46*ex[2]^4*ex[3]^2*ex[4]^2*ex[6] + 8*ex[2]^5*ex[3]^2*ex[4]^2*ex[6] + 
    48*ex[2]^3*ex[3]^3*ex[4]^2*ex[6] + 60*ex[2]^4*ex[3]^3*ex[4]^2*ex[6] + 
    12*ex[2]^5*ex[3]^3*ex[4]^2*ex[6] - 10*ex[2]^2*ex[3]*ex[4]^3*ex[6] - 
    16*ex[2]^3*ex[3]*ex[4]^3*ex[6] - 4*ex[2]^4*ex[3]*ex[4]^3*ex[6] - 
    46*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] - 68*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] - 
    16*ex[2]^4*ex[3]^2*ex[4]^3*ex[6] - 36*ex[2]^2*ex[3]^3*ex[4]^3*ex[6] - 
    48*ex[2]^3*ex[3]^3*ex[4]^3*ex[6] - 12*ex[2]^4*ex[3]^3*ex[4]^3*ex[6] + 
    10*ex[2]*ex[3]*ex[4]^4*ex[6] + 16*ex[2]^2*ex[3]*ex[4]^4*ex[6] + 
    4*ex[2]^3*ex[3]*ex[4]^4*ex[6] + 20*ex[2]*ex[3]^2*ex[4]^4*ex[6] + 
    30*ex[2]^2*ex[3]^2*ex[4]^4*ex[6] + 8*ex[2]^3*ex[3]^2*ex[4]^4*ex[6] + 
    10*ex[2]*ex[3]^3*ex[4]^4*ex[6] + 14*ex[2]^2*ex[3]^3*ex[4]^4*ex[6] + 
    4*ex[2]^3*ex[3]^3*ex[4]^4*ex[6] - 3*ex[2]^5*ex[3]^3*ex[6]^2 - 
    3*ex[2]^6*ex[3]^3*ex[6]^2 + 3*ex[2]^4*ex[3]^2*ex[4]*ex[6]^2 + 
    4*ex[2]^5*ex[3]^2*ex[4]*ex[6]^2 + 9*ex[2]^4*ex[3]^3*ex[4]*ex[6]^2 + 
    9*ex[2]^5*ex[3]^3*ex[4]*ex[6]^2 - 6*ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^2 - 
    8*ex[2]^4*ex[3]^2*ex[4]^2*ex[6]^2 - 9*ex[2]^3*ex[3]^3*ex[4]^2*ex[6]^2 - 
    9*ex[2]^4*ex[3]^3*ex[4]^2*ex[6]^2 + 3*ex[2]^2*ex[3]^2*ex[4]^3*ex[6]^2 + 
    4*ex[2]^3*ex[3]^2*ex[4]^3*ex[6]^2 + 3*ex[2]^2*ex[3]^3*ex[4]^3*ex[6]^2 + 
    3*ex[2]^3*ex[3]^3*ex[4]^3*ex[6]^2, 
  y[160] -> 2*ex[2]^4*ex[4] - 5*ex[2]^4*ex[3]*ex[4] - 3*ex[2]^5*ex[3]*ex[4] - 
    15*ex[2]^4*ex[3]^2*ex[4] - 34*ex[2]^5*ex[3]^2*ex[4] - 
    9*ex[2]^6*ex[3]^2*ex[4] - 7*ex[2]^4*ex[3]^3*ex[4] + 
    17*ex[2]^5*ex[3]^3*ex[4] + 14*ex[2]^6*ex[3]^3*ex[4] + 
    ex[2]^4*ex[3]^4*ex[4] - ex[2]^6*ex[3]^4*ex[4] - 7*ex[2]^3*ex[4]^2 + 
    19*ex[2]^3*ex[3]*ex[4]^2 + 13*ex[2]^4*ex[3]*ex[4]^2 + 
    55*ex[2]^3*ex[3]^2*ex[4]^2 + 97*ex[2]^4*ex[3]^2*ex[4]^2 + 
    23*ex[2]^5*ex[3]^2*ex[4]^2 + 25*ex[2]^3*ex[3]^3*ex[4]^2 - 
    45*ex[2]^4*ex[3]^3*ex[4]^2 - 38*ex[2]^5*ex[3]^3*ex[4]^2 - 
    4*ex[2]^3*ex[3]^4*ex[4]^2 - ex[2]^4*ex[3]^4*ex[4]^2 + 
    3*ex[2]^5*ex[3]^4*ex[4]^2 + 9*ex[2]^2*ex[4]^3 - 
    27*ex[2]^2*ex[3]*ex[4]^3 - 20*ex[2]^3*ex[3]*ex[4]^3 - 
    75*ex[2]^2*ex[3]^2*ex[4]^3 - 97*ex[2]^3*ex[3]^2*ex[4]^3 - 
    19*ex[2]^4*ex[3]^2*ex[4]^3 - 33*ex[2]^2*ex[3]^3*ex[4]^3 + 
    38*ex[2]^3*ex[3]^3*ex[4]^3 + 34*ex[2]^4*ex[3]^3*ex[4]^3 + 
    6*ex[2]^2*ex[3]^4*ex[4]^3 + 3*ex[2]^3*ex[3]^4*ex[4]^3 - 
    3*ex[2]^4*ex[3]^4*ex[4]^3 - 5*ex[2]*ex[4]^4 + 17*ex[2]*ex[3]*ex[4]^4 + 
    13*ex[2]^2*ex[3]*ex[4]^4 + 45*ex[2]*ex[3]^2*ex[4]^4 + 
    39*ex[2]^2*ex[3]^2*ex[4]^4 + 5*ex[2]^3*ex[3]^2*ex[4]^4 + 
    19*ex[2]*ex[3]^3*ex[4]^4 - 9*ex[2]^2*ex[3]^3*ex[4]^4 - 
    10*ex[2]^3*ex[3]^3*ex[4]^4 - 4*ex[2]*ex[3]^4*ex[4]^4 - 
    3*ex[2]^2*ex[3]^4*ex[4]^4 + ex[2]^3*ex[3]^4*ex[4]^4 + ex[4]^5 - 
    4*ex[3]*ex[4]^5 - 3*ex[2]*ex[3]*ex[4]^5 - 10*ex[3]^2*ex[4]^5 - 
    5*ex[2]*ex[3]^2*ex[4]^5 - 4*ex[3]^3*ex[4]^5 - ex[2]*ex[3]^3*ex[4]^5 + 
    ex[3]^4*ex[4]^5 + ex[2]*ex[3]^4*ex[4]^5 - 2*ex[2]^5*ex[3]*ex[6] + 
    25*ex[2]^5*ex[3]^2*ex[6] + 9*ex[2]^6*ex[3]^2*ex[6] - 
    20*ex[2]^5*ex[3]^3*ex[6] - 14*ex[2]^6*ex[3]^3*ex[6] + 
    ex[2]^5*ex[3]^4*ex[6] + ex[2]^6*ex[3]^4*ex[6] - 2*ex[2]^4*ex[4]*ex[6] - 
    ex[2]^5*ex[3]*ex[4]*ex[6] - 47*ex[2]^4*ex[3]^2*ex[4]*ex[6] + 
    12*ex[2]^5*ex[3]^2*ex[4]*ex[6] + 5*ex[2]^6*ex[3]^2*ex[4]*ex[6] + 
    74*ex[2]^4*ex[3]^3*ex[4]*ex[6] + 29*ex[2]^5*ex[3]^3*ex[4]*ex[6] - 
    10*ex[2]^6*ex[3]^3*ex[4]*ex[6] - 5*ex[2]^4*ex[3]^4*ex[4]*ex[6] - 
    4*ex[2]^5*ex[3]^4*ex[4]*ex[6] + ex[2]^6*ex[3]^4*ex[4]*ex[6] + 
    5*ex[2]^3*ex[4]^2*ex[6] + 7*ex[2]^3*ex[3]*ex[4]^2*ex[6] + 
    4*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] - 51*ex[2]^4*ex[3]^2*ex[4]^2*ex[6] - 
    8*ex[2]^5*ex[3]^2*ex[4]^2*ex[6] - 101*ex[2]^3*ex[3]^3*ex[4]^2*ex[6] - 
    24*ex[2]^4*ex[3]^3*ex[4]^2*ex[6] + 18*ex[2]^5*ex[3]^3*ex[4]^2*ex[6] + 
    9*ex[2]^3*ex[3]^4*ex[4]^2*ex[6] + 7*ex[2]^4*ex[3]^4*ex[4]^2*ex[6] - 
    2*ex[2]^5*ex[3]^4*ex[4]^2*ex[6] - 4*ex[2]^2*ex[4]^3*ex[6] - 
    6*ex[2]^2*ex[3]*ex[4]^3*ex[6] + 2*ex[2]^3*ex[3]*ex[4]^3*ex[6] + 
    33*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] + 38*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] + 
    3*ex[2]^4*ex[3]^2*ex[4]^3*ex[6] + 60*ex[2]^2*ex[3]^3*ex[4]^3*ex[6] + 
    14*ex[2]^3*ex[3]^3*ex[4]^3*ex[6] - 8*ex[2]^4*ex[3]^3*ex[4]^3*ex[6] - 
    7*ex[2]^2*ex[3]^4*ex[4]^3*ex[6] - 6*ex[2]^3*ex[3]^4*ex[4]^3*ex[6] + 
    ex[2]^4*ex[3]^4*ex[4]^3*ex[6] + ex[2]*ex[4]^4*ex[6] + 
    ex[2]*ex[3]*ex[4]^4*ex[6] - ex[2]^2*ex[3]*ex[4]^4*ex[6] - 
    15*ex[2]*ex[3]^2*ex[4]^4*ex[6] - 8*ex[2]^2*ex[3]^2*ex[4]^4*ex[6] - 
    13*ex[2]*ex[3]^3*ex[4]^4*ex[6] - 5*ex[2]^2*ex[3]^3*ex[4]^4*ex[6] + 
    2*ex[2]*ex[3]^4*ex[4]^4*ex[6] + 2*ex[2]^2*ex[3]^4*ex[4]^4*ex[6] + 
    2*ex[2]^5*ex[3]*ex[6]^2 - 23*ex[2]^5*ex[3]^2*ex[6]^2 - 
    5*ex[2]^6*ex[3]^2*ex[6]^2 + 18*ex[2]^5*ex[3]^3*ex[6]^2 + 
    10*ex[2]^6*ex[3]^3*ex[6]^2 - ex[2]^5*ex[3]^4*ex[6]^2 - 
    ex[2]^6*ex[3]^4*ex[6]^2 + ex[2]^4*ex[3]*ex[4]*ex[6]^2 + 
    38*ex[2]^4*ex[3]^2*ex[4]*ex[6]^2 + 2*ex[2]^5*ex[3]^2*ex[4]*ex[6]^2 - 
    48*ex[2]^4*ex[3]^3*ex[4]*ex[6]^2 - 22*ex[2]^5*ex[3]^3*ex[4]*ex[6]^2 + 
    ex[2]^6*ex[3]^3*ex[4]*ex[6]^2 + 3*ex[2]^4*ex[3]^4*ex[4]*ex[6]^2 + 
    3*ex[2]^5*ex[3]^4*ex[4]*ex[6]^2 - 5*ex[2]^3*ex[3]*ex[4]^2*ex[6]^2 - 
    12*ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^2 + 4*ex[2]^4*ex[3]^2*ex[4]^2*ex[6]^2 + 
    42*ex[2]^3*ex[3]^3*ex[4]^2*ex[6]^2 + 17*ex[2]^4*ex[3]^3*ex[4]^2*ex[6]^2 - 
    ex[2]^5*ex[3]^3*ex[4]^2*ex[6]^2 - 3*ex[2]^3*ex[3]^4*ex[4]^2*ex[6]^2 - 
    3*ex[2]^4*ex[3]^4*ex[4]^2*ex[6]^2 + 2*ex[2]^2*ex[3]*ex[4]^3*ex[6]^2 - 
    3*ex[2]^2*ex[3]^2*ex[4]^3*ex[6]^2 - 2*ex[2]^3*ex[3]^2*ex[4]^3*ex[6]^2 - 
    12*ex[2]^2*ex[3]^3*ex[4]^3*ex[6]^2 - 5*ex[2]^3*ex[3]^3*ex[4]^3*ex[6]^2 + 
    ex[2]^2*ex[3]^4*ex[4]^3*ex[6]^2 + ex[2]^3*ex[3]^4*ex[4]^3*ex[6]^2 + 
    4*ex[2]^5*ex[3]^2*ex[6]^3 - 3*ex[2]^5*ex[3]^3*ex[6]^3 - 
    ex[2]^6*ex[3]^3*ex[6]^3 - 5*ex[2]^4*ex[3]^2*ex[4]*ex[6]^3 + 
    6*ex[2]^4*ex[3]^3*ex[4]*ex[6]^3 + 2*ex[2]^5*ex[3]^3*ex[4]*ex[6]^3 + 
    ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^3 - 3*ex[2]^3*ex[3]^3*ex[4]^2*ex[6]^3 - 
    ex[2]^4*ex[3]^3*ex[4]^2*ex[6]^3, 
  y[161] -> -17*ex[2]^5*ex[3]^2 + 13*ex[2]^5*ex[3]^3 + 3*ex[2]^6*ex[3]^3 + 
    6*ex[2]^4*ex[3]*ex[4] + 60*ex[2]^4*ex[3]^2*ex[4] - 
    5*ex[2]^5*ex[3]^2*ex[4] - 58*ex[2]^4*ex[3]^3*ex[4] - 
    11*ex[2]^5*ex[3]^3*ex[4] - 2*ex[2]^3*ex[4]^2 - 28*ex[2]^3*ex[3]*ex[4]^2 + 
    6*ex[2]^4*ex[3]*ex[4]^2 - 74*ex[2]^3*ex[3]^2*ex[4]^2 + 
    10*ex[2]^4*ex[3]^2*ex[4]^2 + 104*ex[2]^3*ex[3]^3*ex[4]^2 + 
    16*ex[2]^4*ex[3]^3*ex[4]^2 - 2*ex[2]^3*ex[4]^3 + 
    58*ex[2]^2*ex[3]*ex[4]^3 - 4*ex[2]^3*ex[3]*ex[4]^3 + 
    28*ex[2]^2*ex[3]^2*ex[4]^3 - 6*ex[2]^3*ex[3]^2*ex[4]^3 - 
    94*ex[2]^2*ex[3]^3*ex[4]^3 - 12*ex[2]^3*ex[3]^3*ex[4]^3 - 
    11*ex[2]*ex[4]^4 - 43*ex[2]*ex[3]*ex[4]^4 - 3*ex[2]^2*ex[3]*ex[4]^4 + 
    11*ex[2]*ex[3]^2*ex[4]^4 + 2*ex[2]^2*ex[3]^2*ex[4]^4 + 
    43*ex[2]*ex[3]^3*ex[4]^4 + 5*ex[2]^2*ex[3]^3*ex[4]^4 + 8*ex[4]^5 + 
    ex[2]*ex[4]^5 + 8*ex[3]*ex[4]^5 + ex[2]*ex[3]*ex[4]^5 - 
    8*ex[3]^2*ex[4]^5 - ex[2]*ex[3]^2*ex[4]^5 - 8*ex[3]^3*ex[4]^5 - 
    ex[2]*ex[3]^3*ex[4]^5 + 33*ex[2]^5*ex[3]^2*ex[6] - 
    25*ex[2]^5*ex[3]^3*ex[6] - 3*ex[2]^6*ex[3]^3*ex[6] - 
    8*ex[2]^4*ex[3]*ex[4]*ex[6] - 98*ex[2]^4*ex[3]^2*ex[4]*ex[6] + 
    2*ex[2]^5*ex[3]^2*ex[4]*ex[6] + 90*ex[2]^4*ex[3]^3*ex[4]*ex[6] + 
    8*ex[2]^5*ex[3]^3*ex[4]*ex[6] + 2*ex[2]^3*ex[4]^2*ex[6] + 
    30*ex[2]^3*ex[3]*ex[4]^2*ex[6] - 2*ex[2]^4*ex[3]*ex[4]^2*ex[6] + 
    98*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] + 2*ex[2]^4*ex[3]^2*ex[4]^2*ex[6] - 
    122*ex[2]^3*ex[3]^3*ex[4]^2*ex[6] - 8*ex[2]^4*ex[3]^3*ex[4]^2*ex[6] - 
    42*ex[2]^2*ex[3]*ex[4]^3*ex[6] - 2*ex[2]^3*ex[3]*ex[4]^3*ex[6] - 
    32*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] - 6*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] + 
    74*ex[2]^2*ex[3]^3*ex[4]^3*ex[6] + 4*ex[2]^3*ex[3]^3*ex[4]^3*ex[6] + 
    ex[2]*ex[4]^4*ex[6] + 17*ex[2]*ex[3]*ex[4]^4*ex[6] + 
    3*ex[2]^2*ex[3]*ex[4]^4*ex[6] - ex[2]*ex[3]^2*ex[4]^4*ex[6] + 
    2*ex[2]^2*ex[3]^2*ex[4]^4*ex[6] - 17*ex[2]*ex[3]^3*ex[4]^4*ex[6] - 
    ex[2]^2*ex[3]^3*ex[4]^4*ex[6] - 17*ex[2]^5*ex[3]^2*ex[6]^2 + 
    13*ex[2]^5*ex[3]^3*ex[6]^2 - ex[2]^6*ex[3]^3*ex[6]^2 + 
    2*ex[2]^4*ex[3]*ex[4]*ex[6]^2 + 40*ex[2]^4*ex[3]^2*ex[4]*ex[6]^2 + 
    ex[2]^5*ex[3]^2*ex[4]*ex[6]^2 - 36*ex[2]^4*ex[3]^3*ex[4]*ex[6]^2 + 
    3*ex[2]^5*ex[3]^3*ex[4]*ex[6]^2 - 2*ex[2]^3*ex[3]*ex[4]^2*ex[6]^2 - 
    31*ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^2 - 4*ex[2]^4*ex[3]^2*ex[4]^2*ex[6]^2 + 
    33*ex[2]^3*ex[3]^3*ex[4]^2*ex[6]^2 - 3*ex[2]^4*ex[3]^3*ex[4]^2*ex[6]^2 + 
    2*ex[2]^2*ex[3]*ex[4]^3*ex[6]^2 + 8*ex[2]^2*ex[3]^2*ex[4]^3*ex[6]^2 + 
    3*ex[2]^3*ex[3]^2*ex[4]^3*ex[6]^2 - 10*ex[2]^2*ex[3]^3*ex[4]^3*ex[6]^2 + 
    ex[2]^3*ex[3]^3*ex[4]^3*ex[6]^2 + ex[2]^5*ex[3]^2*ex[6]^3 - 
    ex[2]^5*ex[3]^3*ex[6]^3 + ex[2]^6*ex[3]^3*ex[6]^3 - 
    2*ex[2]^4*ex[3]^2*ex[4]*ex[6]^3 + 2*ex[2]^4*ex[3]^3*ex[4]*ex[6]^3 - 
    2*ex[2]^5*ex[3]^3*ex[4]*ex[6]^3 + ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^3 - 
    ex[2]^3*ex[3]^3*ex[4]^2*ex[6]^3 + ex[2]^4*ex[3]^3*ex[4]^2*ex[6]^3, 
  y[162] -> 9*ex[2]^6*ex[3]^2*ex[4] + 2*ex[2]^7*ex[3]^2*ex[4] - 
    60*ex[2]^6*ex[3]^3*ex[4] - 43*ex[2]^7*ex[3]^3*ex[4] + 
    3*ex[2]^6*ex[3]^4*ex[4] + 21*ex[2]^7*ex[3]^4*ex[4] + 
    3*ex[2]^8*ex[3]^4*ex[4] + 4*ex[2]^5*ex[3]*ex[4]^2 - 
    44*ex[2]^5*ex[3]^2*ex[4]^2 - 7*ex[2]^6*ex[3]^2*ex[4]^2 + 
    338*ex[2]^5*ex[3]^3*ex[4]^2 + 202*ex[2]^6*ex[3]^3*ex[4]^2 - 
    5*ex[2]^7*ex[3]^3*ex[4]^2 - 22*ex[2]^5*ex[3]^4*ex[4]^2 - 
    107*ex[2]^6*ex[3]^4*ex[4]^2 - 11*ex[2]^7*ex[3]^4*ex[4]^2 - 
    2*ex[2]^4*ex[4]^3 + 6*ex[2]^4*ex[3]*ex[4]^3 + 6*ex[2]^5*ex[3]*ex[4]^3 - 
    15*ex[2]^4*ex[3]^2*ex[4]^3 - 39*ex[2]^5*ex[3]^2*ex[4]^3 + 
    6*ex[2]^6*ex[3]^2*ex[4]^3 - 776*ex[2]^4*ex[3]^3*ex[4]^3 - 
    378*ex[2]^5*ex[3]^3*ex[4]^3 + 10*ex[2]^6*ex[3]^3*ex[4]^3 + 
    63*ex[2]^4*ex[3]^4*ex[4]^3 + 227*ex[2]^5*ex[3]^4*ex[4]^3 + 
    16*ex[2]^6*ex[3]^4*ex[4]^3 + 4*ex[2]^3*ex[4]^4 - 2*ex[2]^4*ex[4]^4 - 
    56*ex[2]^3*ex[3]*ex[4]^4 - 30*ex[2]^4*ex[3]*ex[4]^4 - 
    2*ex[2]^5*ex[3]*ex[4]^4 + 288*ex[2]^3*ex[3]^2*ex[4]^4 + 
    178*ex[2]^4*ex[3]^2*ex[4]^4 - 4*ex[2]^5*ex[3]^2*ex[4]^4 + 
    928*ex[2]^3*ex[3]^3*ex[4]^4 + 350*ex[2]^4*ex[3]^3*ex[4]^4 - 
    6*ex[2]^5*ex[3]^3*ex[4]^4 - 92*ex[2]^3*ex[3]^4*ex[4]^4 - 
    256*ex[2]^4*ex[3]^4*ex[4]^4 - 12*ex[2]^5*ex[3]^4*ex[4]^4 + 
    9*ex[2]^2*ex[4]^5 + 6*ex[2]^3*ex[4]^5 + 32*ex[2]^2*ex[3]*ex[4]^5 + 
    ex[2]^3*ex[3]*ex[4]^5 - 466*ex[2]^2*ex[3]^2*ex[4]^5 - 
    231*ex[2]^3*ex[3]^2*ex[4]^5 - 3*ex[2]^4*ex[3]^2*ex[4]^5 - 
    608*ex[2]^2*ex[3]^3*ex[4]^5 - 161*ex[2]^3*ex[3]^3*ex[4]^5 + 
    2*ex[2]^4*ex[3]^3*ex[4]^5 + 73*ex[2]^2*ex[3]^4*ex[4]^5 + 
    161*ex[2]^3*ex[3]^4*ex[4]^5 + 5*ex[2]^4*ex[3]^4*ex[4]^5 - 
    16*ex[2]*ex[4]^6 - 5*ex[2]^2*ex[4]^6 + 42*ex[2]*ex[3]*ex[4]^6 + 
    32*ex[2]^2*ex[3]*ex[4]^6 + ex[2]^3*ex[3]*ex[4]^6 + 
    294*ex[2]*ex[3]^2*ex[4]^6 + 122*ex[2]^2*ex[3]^2*ex[4]^6 + 
    ex[2]^3*ex[3]^2*ex[4]^6 + 206*ex[2]*ex[3]^3*ex[4]^6 + 
    32*ex[2]^2*ex[3]^3*ex[4]^6 - ex[2]^3*ex[3]^3*ex[4]^6 - 
    30*ex[2]*ex[3]^4*ex[4]^6 - 53*ex[2]^2*ex[3]^4*ex[4]^6 - 
    ex[2]^3*ex[3]^4*ex[4]^6 + 5*ex[4]^7 + ex[2]*ex[4]^7 - 28*ex[3]*ex[4]^7 - 
    14*ex[2]*ex[3]*ex[4]^7 - 66*ex[3]^2*ex[4]^7 - 24*ex[2]*ex[3]^2*ex[4]^7 - 
    28*ex[3]^3*ex[4]^7 - 2*ex[2]*ex[3]^3*ex[4]^7 + 5*ex[3]^4*ex[4]^7 + 
    7*ex[2]*ex[3]^4*ex[4]^7 + 17*ex[2]^7*ex[3]^3*ex[6] - 
    13*ex[2]^7*ex[3]^4*ex[6] - 3*ex[2]^8*ex[3]^4*ex[6] - 
    37*ex[2]^6*ex[3]^2*ex[4]*ex[6] - 4*ex[2]^7*ex[3]^2*ex[4]*ex[6] + 
    82*ex[2]^6*ex[3]^3*ex[4]*ex[6] + 94*ex[2]^7*ex[3]^3*ex[4]*ex[6] + 
    57*ex[2]^6*ex[3]^4*ex[4]*ex[6] - 32*ex[2]^7*ex[3]^4*ex[4]*ex[6] - 
    3*ex[2]^8*ex[3]^4*ex[4]*ex[6] - 2*ex[2]^5*ex[3]*ex[4]^2*ex[6] + 
    152*ex[2]^5*ex[3]^2*ex[4]^2*ex[6] + 4*ex[2]^6*ex[3]^2*ex[4]^2*ex[6] - 
    598*ex[2]^5*ex[3]^3*ex[4]^2*ex[6] - 364*ex[2]^6*ex[3]^3*ex[4]^2*ex[6] + 
    2*ex[2]^7*ex[3]^3*ex[4]^2*ex[6] - 88*ex[2]^5*ex[3]^4*ex[4]^2*ex[6] + 
    166*ex[2]^6*ex[3]^4*ex[4]^2*ex[6] + 8*ex[2]^7*ex[3]^4*ex[4]^2*ex[6] + 
    2*ex[2]^4*ex[4]^3*ex[6] - 24*ex[2]^4*ex[3]*ex[4]^3*ex[6] - 
    106*ex[2]^4*ex[3]^2*ex[4]^3*ex[6] + 54*ex[2]^5*ex[3]^2*ex[4]^3*ex[6] - 
    2*ex[2]^6*ex[3]^2*ex[4]^3*ex[6] + 1220*ex[2]^4*ex[3]^3*ex[4]^3*ex[6] + 
    544*ex[2]^5*ex[3]^3*ex[4]^3*ex[6] + 2*ex[2]^6*ex[3]^3*ex[4]^3*ex[6] + 
    44*ex[2]^4*ex[3]^4*ex[4]^3*ex[6] - 294*ex[2]^5*ex[3]^4*ex[4]^3*ex[6] - 
    8*ex[2]^6*ex[3]^4*ex[4]^3*ex[6] - 4*ex[2]^3*ex[4]^4*ex[6] + 
    97*ex[2]^3*ex[3]*ex[4]^4*ex[6] + 14*ex[2]^4*ex[3]*ex[4]^4*ex[6] - 
    205*ex[2]^3*ex[3]^2*ex[4]^4*ex[6] - 151*ex[2]^4*ex[3]^2*ex[4]^4*ex[6] - 
    2*ex[2]^5*ex[3]^2*ex[4]^4*ex[6] - 1149*ex[2]^3*ex[3]^3*ex[4]^4*ex[6] - 
    388*ex[2]^4*ex[3]^3*ex[4]^4*ex[6] - 6*ex[2]^5*ex[3]^3*ex[4]^4*ex[6] + 
    21*ex[2]^3*ex[3]^4*ex[4]^4*ex[6] + 249*ex[2]^4*ex[3]^4*ex[4]^4*ex[6] + 
    4*ex[2]^5*ex[3]^4*ex[4]^4*ex[6] - 9*ex[2]^2*ex[4]^5*ex[6] - 
    66*ex[2]^2*ex[3]*ex[4]^5*ex[6] - 8*ex[2]^3*ex[3]*ex[4]^5*ex[6] + 
    298*ex[2]^2*ex[3]^2*ex[4]^5*ex[6] + 130*ex[2]^3*ex[3]^2*ex[4]^5*ex[6] + 
    3*ex[2]^4*ex[3]^2*ex[4]^5*ex[6] + 518*ex[2]^2*ex[3]^3*ex[4]^5*ex[6] + 
    132*ex[2]^3*ex[3]^3*ex[4]^5*ex[6] + 2*ex[2]^4*ex[3]^3*ex[4]^5*ex[6] - 
    29*ex[2]^2*ex[3]^4*ex[4]^5*ex[6] - 102*ex[2]^3*ex[3]^4*ex[4]^5*ex[6] - 
    ex[2]^4*ex[3]^4*ex[4]^5*ex[6] + 6*ex[2]*ex[4]^6*ex[6] + 
    2*ex[2]*ex[3]*ex[4]^6*ex[6] - 2*ex[2]^2*ex[3]*ex[4]^6*ex[6] - 
    102*ex[2]*ex[3]^2*ex[4]^6*ex[6] - 36*ex[2]^2*ex[3]^2*ex[4]^6*ex[6] - 
    90*ex[2]*ex[3]^3*ex[4]^6*ex[6] - 18*ex[2]^2*ex[3]^3*ex[4]^6*ex[6] + 
    8*ex[2]*ex[3]^4*ex[4]^6*ex[6] + 16*ex[2]^2*ex[3]^4*ex[4]^6*ex[6] - 
    33*ex[2]^7*ex[3]^3*ex[6]^2 + 25*ex[2]^7*ex[3]^4*ex[6]^2 + 
    3*ex[2]^8*ex[3]^4*ex[6]^2 + 41*ex[2]^6*ex[3]^2*ex[4]*ex[6]^2 + 
    2*ex[2]^7*ex[3]^2*ex[4]*ex[6]^2 - 6*ex[2]^6*ex[3]^3*ex[4]*ex[6]^2 - 
    53*ex[2]^7*ex[3]^3*ex[4]*ex[6]^2 - 98*ex[2]^6*ex[3]^4*ex[4]*ex[6]^2 + 
    18*ex[2]^7*ex[3]^4*ex[4]*ex[6]^2 - ex[2]^8*ex[3]^4*ex[4]*ex[6]^2 - 
    2*ex[2]^5*ex[3]*ex[4]^2*ex[6]^2 - 138*ex[2]^5*ex[3]^2*ex[4]^2*ex[6]^2 - 
    3*ex[2]^6*ex[3]^2*ex[4]^2*ex[6]^2 + 304*ex[2]^5*ex[3]^3*ex[4]^2*ex[6]^2 + 
    164*ex[2]^6*ex[3]^3*ex[4]^2*ex[6]^2 + ex[2]^7*ex[3]^3*ex[4]^2*ex[6]^2 + 
    144*ex[2]^5*ex[3]^4*ex[4]^2*ex[6]^2 - 81*ex[2]^6*ex[3]^4*ex[4]^2*
     ex[6]^2 + 3*ex[2]^7*ex[3]^4*ex[4]^2*ex[6]^2 + 
    18*ex[2]^4*ex[3]*ex[4]^3*ex[6]^2 + 126*ex[2]^4*ex[3]^2*ex[4]^3*ex[6]^2 + 
    ex[2]^5*ex[3]^2*ex[4]^3*ex[6]^2 - 542*ex[2]^4*ex[3]^3*ex[4]^3*ex[6]^2 - 
    189*ex[2]^5*ex[3]^3*ex[4]^3*ex[6]^2 - 4*ex[2]^6*ex[3]^3*ex[4]^3*ex[6]^2 - 
    94*ex[2]^4*ex[3]^4*ex[4]^3*ex[6]^2 + 108*ex[2]^5*ex[3]^4*ex[4]^3*
     ex[6]^2 - 3*ex[2]^6*ex[3]^4*ex[4]^3*ex[6]^2 - 
    31*ex[2]^3*ex[3]*ex[4]^4*ex[6]^2 - 5*ex[2]^3*ex[3]^2*ex[4]^4*ex[6]^2 + 
    8*ex[2]^4*ex[3]^2*ex[4]^4*ex[6]^2 + 361*ex[2]^3*ex[3]^3*ex[4]^4*ex[6]^2 + 
    96*ex[2]^4*ex[3]^3*ex[4]^4*ex[6]^2 + 3*ex[2]^5*ex[3]^3*ex[4]^4*ex[6]^2 + 
    23*ex[2]^3*ex[3]^4*ex[4]^4*ex[6]^2 - 60*ex[2]^4*ex[3]^4*ex[4]^4*ex[6]^2 + 
    ex[2]^5*ex[3]^4*ex[4]^4*ex[6]^2 + 12*ex[2]^2*ex[3]*ex[4]^5*ex[6]^2 - 
    24*ex[2]^2*ex[3]^2*ex[4]^5*ex[6]^2 - 6*ex[2]^3*ex[3]^2*ex[4]^5*ex[6]^2 - 
    84*ex[2]^2*ex[3]^3*ex[4]^5*ex[6]^2 - 18*ex[2]^3*ex[3]^3*ex[4]^5*ex[6]^2 + 
    12*ex[2]^3*ex[3]^4*ex[4]^5*ex[6]^2 + 17*ex[2]^7*ex[3]^3*ex[6]^3 - 
    13*ex[2]^7*ex[3]^4*ex[6]^3 + ex[2]^8*ex[3]^4*ex[6]^3 - 
    13*ex[2]^6*ex[3]^2*ex[4]*ex[6]^3 - 18*ex[2]^6*ex[3]^3*ex[4]*ex[6]^3 + 
    4*ex[2]^7*ex[3]^3*ex[4]*ex[6]^3 + 43*ex[2]^6*ex[3]^4*ex[4]*ex[6]^3 - 
    8*ex[2]^7*ex[3]^4*ex[4]*ex[6]^3 + ex[2]^8*ex[3]^4*ex[4]*ex[6]^3 + 
    30*ex[2]^5*ex[3]^2*ex[4]^2*ex[6]^3 - 37*ex[2]^5*ex[3]^3*ex[4]^2*ex[6]^3 - 
    10*ex[2]^6*ex[3]^3*ex[4]^2*ex[6]^3 - 51*ex[2]^5*ex[3]^4*ex[4]^2*ex[6]^3 + 
    17*ex[2]^6*ex[3]^4*ex[4]^2*ex[6]^3 - 2*ex[2]^7*ex[3]^4*ex[4]^2*ex[6]^3 - 
    23*ex[2]^4*ex[3]^2*ex[4]^3*ex[6]^3 + 60*ex[2]^4*ex[3]^3*ex[4]^3*ex[6]^3 + 
    8*ex[2]^5*ex[3]^3*ex[4]^3*ex[6]^3 + 25*ex[2]^4*ex[3]^4*ex[4]^3*ex[6]^3 - 
    14*ex[2]^5*ex[3]^4*ex[4]^3*ex[6]^3 + ex[2]^6*ex[3]^4*ex[4]^3*ex[6]^3 + 
    6*ex[2]^3*ex[3]^2*ex[4]^4*ex[6]^3 - 22*ex[2]^3*ex[3]^3*ex[4]^4*ex[6]^3 - 
    2*ex[2]^4*ex[3]^3*ex[4]^4*ex[6]^3 - 4*ex[2]^3*ex[3]^4*ex[4]^4*ex[6]^3 + 
    4*ex[2]^4*ex[3]^4*ex[4]^4*ex[6]^3 - ex[2]^7*ex[3]^3*ex[6]^4 + 
    ex[2]^7*ex[3]^4*ex[6]^4 - ex[2]^8*ex[3]^4*ex[6]^4 + 
    2*ex[2]^6*ex[3]^3*ex[4]*ex[6]^4 - 3*ex[2]^6*ex[3]^4*ex[4]*ex[6]^4 + 
    3*ex[2]^7*ex[3]^4*ex[4]*ex[6]^4 - ex[2]^5*ex[3]^3*ex[4]^2*ex[6]^4 + 
    3*ex[2]^5*ex[3]^4*ex[4]^2*ex[6]^4 - 3*ex[2]^6*ex[3]^4*ex[4]^2*ex[6]^4 - 
    ex[2]^4*ex[3]^4*ex[4]^3*ex[6]^4 + ex[2]^5*ex[3]^4*ex[4]^3*ex[6]^4, 
  y[163] -> 13 + 32*ex[2] + 22*ex[2]^2 - 22*ex[3] - 34*ex[2]*ex[3] - 
    8*ex[2]^2*ex[3] + 4*ex[2]^3*ex[3] - 35*ex[3]^2 - 66*ex[2]*ex[3]^2 - 
    26*ex[2]^2*ex[3]^2 + 6*ex[2]^3*ex[3]^2 + ex[2]^4*ex[3]^2, 
  y[164] -> 2*ex[2] - ex[4], y[165] -> 11*ex[2]^2 + 22*ex[2]^2*ex[3] + 
    43*ex[2]^3*ex[3] + 21*ex[2]^4*ex[3] + 11*ex[2]^2*ex[3]^2 + 
    43*ex[2]^3*ex[3]^2 + 64*ex[2]^4*ex[3]^2 + 43*ex[2]^5*ex[3]^2 + 
    11*ex[2]^6*ex[3]^2 - 22*ex[2]*ex[4] + ex[2]^2*ex[4] - 
    44*ex[2]*ex[3]*ex[4] - 84*ex[2]^2*ex[3]*ex[4] - 41*ex[2]^3*ex[3]*ex[4] - 
    ex[2]^4*ex[3]*ex[4] - 22*ex[2]*ex[3]^2*ex[4] - 85*ex[2]^2*ex[3]^2*ex[4] - 
    127*ex[2]^3*ex[3]^2*ex[4] - 87*ex[2]^4*ex[3]^2*ex[4] - 
    23*ex[2]^5*ex[3]^2*ex[4] + 11*ex[4]^2 - 2*ex[2]*ex[4]^2 + 
    ex[2]^2*ex[4]^2 + 22*ex[3]*ex[4]^2 + 39*ex[2]*ex[3]*ex[4]^2 + 
    21*ex[2]^2*ex[3]*ex[4]^2 + 4*ex[2]^3*ex[3]*ex[4]^2 + 11*ex[3]^2*ex[4]^2 + 
    41*ex[2]*ex[3]^2*ex[4]^2 + 63*ex[2]^2*ex[3]^2*ex[4]^2 + 
    47*ex[2]^3*ex[3]^2*ex[4]^2 + 14*ex[2]^4*ex[3]^2*ex[4]^2 + ex[4]^3 - 
    2*ex[2]*ex[4]^3 + 2*ex[3]*ex[4]^3 - 3*ex[2]*ex[3]*ex[4]^3 - 
    5*ex[2]^2*ex[3]*ex[4]^3 + ex[3]^2*ex[4]^3 - ex[2]*ex[3]^2*ex[4]^3 - 
    5*ex[2]^2*ex[3]^2*ex[4]^3 - 3*ex[2]^3*ex[3]^2*ex[4]^3 + ex[4]^4 + 
    2*ex[3]*ex[4]^4 + 2*ex[2]*ex[3]*ex[4]^4 + ex[3]^2*ex[4]^4 + 
    2*ex[2]*ex[3]^2*ex[4]^4 + ex[2]^2*ex[3]^2*ex[4]^4 - 22*ex[2]^2*ex[6] - 
    23*ex[2]^2*ex[3]*ex[6] - 44*ex[2]^3*ex[3]*ex[6] - 
    21*ex[2]^4*ex[3]*ex[6] - ex[2]^2*ex[3]^2*ex[6] - ex[2]^3*ex[3]^2*ex[6] + 
    ex[2]^4*ex[3]^2*ex[6] + ex[2]^5*ex[3]^2*ex[6] + 23*ex[2]*ex[4]*ex[6] - 
    ex[2]^2*ex[4]*ex[6] + 25*ex[2]*ex[3]*ex[4]*ex[6] + 
    42*ex[2]^2*ex[3]*ex[4]*ex[6] + 17*ex[2]^3*ex[3]*ex[4]*ex[6] + 
    2*ex[2]*ex[3]^2*ex[4]*ex[6] - 6*ex[2]^3*ex[3]^2*ex[4]*ex[6] - 
    4*ex[2]^4*ex[3]^2*ex[4]*ex[6] - ex[4]^2*ex[6] + 3*ex[2]*ex[4]^2*ex[6] - 
    2*ex[3]*ex[4]^2*ex[6] + 6*ex[2]*ex[3]*ex[4]^2*ex[6] + 
    8*ex[2]^2*ex[3]*ex[4]^2*ex[6] - ex[3]^2*ex[4]^2*ex[6] + 
    3*ex[2]*ex[3]^2*ex[4]^2*ex[6] + 9*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 
    5*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] - 2*ex[4]^3*ex[6] - 
    4*ex[3]*ex[4]^3*ex[6] - 4*ex[2]*ex[3]*ex[4]^3*ex[6] - 
    2*ex[3]^2*ex[4]^3*ex[6] - 4*ex[2]*ex[3]^2*ex[4]^3*ex[6] - 
    2*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] + 11*ex[2]^2*ex[6]^2 + 
    ex[2]^2*ex[3]*ex[6]^2 + ex[2]^3*ex[3]*ex[6]^2 + ex[2]^2*ex[3]^2*ex[6]^2 + 
    2*ex[2]^3*ex[3]^2*ex[6]^2 + ex[2]^4*ex[3]^2*ex[6]^2 - 
    ex[2]*ex[4]*ex[6]^2 - 3*ex[2]*ex[3]*ex[4]*ex[6]^2 - 
    3*ex[2]^2*ex[3]*ex[4]*ex[6]^2 - 2*ex[2]*ex[3]^2*ex[4]*ex[6]^2 - 
    4*ex[2]^2*ex[3]^2*ex[4]*ex[6]^2 - 2*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 + 
    ex[4]^2*ex[6]^2 + 2*ex[3]*ex[4]^2*ex[6]^2 + 2*ex[2]*ex[3]*ex[4]^2*
     ex[6]^2 + ex[3]^2*ex[4]^2*ex[6]^2 + 2*ex[2]*ex[3]^2*ex[4]^2*ex[6]^2 + 
    ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2, 
  y[166] -> -10*ex[2]^2*ex[3]^2 - 20*ex[2]^3*ex[3]^2 - 11*ex[2]^4*ex[3]^2 - 
    2*ex[2]^5*ex[3]^2 - ex[2]^6*ex[3]^2 + 20*ex[2]*ex[3]*ex[4] + 
    34*ex[2]^2*ex[3]*ex[4] + 12*ex[2]^3*ex[3]*ex[4] - 2*ex[2]^4*ex[3]*ex[4] + 
    20*ex[2]*ex[3]^2*ex[4] + 20*ex[2]^2*ex[3]^2*ex[4] - 
    14*ex[2]^3*ex[3]^2*ex[4] - 6*ex[2]^4*ex[3]^2*ex[4] + 
    10*ex[2]^5*ex[3]^2*ex[4] + 2*ex[2]^6*ex[3]^2*ex[4] - 10*ex[4]^2 - 
    14*ex[2]*ex[4]^2 - 7*ex[2]^2*ex[4]^2 - 20*ex[3]*ex[4]^2 + 
    6*ex[2]*ex[3]*ex[4]^2 + 56*ex[2]^2*ex[3]*ex[4]^2 + 
    26*ex[2]^3*ex[3]*ex[4]^2 - 4*ex[2]^4*ex[3]*ex[4]^2 - 10*ex[3]^2*ex[4]^2 + 
    20*ex[2]*ex[3]^2*ex[4]^2 + 49*ex[2]^2*ex[3]^2*ex[4]^2 - 
    6*ex[2]^3*ex[3]^2*ex[4]^2 - 28*ex[2]^4*ex[3]^2*ex[4]^2 - 
    2*ex[2]^5*ex[3]^2*ex[4]^2 + ex[2]^6*ex[3]^2*ex[4]^2 - 20*ex[4]^3 - 
    32*ex[2]*ex[4]^3 - 18*ex[2]^2*ex[4]^3 - 40*ex[3]*ex[4]^3 - 
    44*ex[2]*ex[3]*ex[4]^3 + 22*ex[2]^2*ex[3]*ex[4]^3 + 
    28*ex[2]^3*ex[3]*ex[4]^3 + 2*ex[2]^4*ex[3]*ex[4]^3 - 20*ex[3]^2*ex[4]^3 - 
    12*ex[2]*ex[3]^2*ex[4]^3 + 38*ex[2]^2*ex[3]^2*ex[4]^3 + 
    30*ex[2]^3*ex[3]^2*ex[4]^3 - 2*ex[2]^4*ex[3]^2*ex[4]^3 - 
    2*ex[2]^5*ex[3]^2*ex[4]^3 - 12*ex[4]^4 - 22*ex[2]*ex[4]^4 - 
    13*ex[2]^2*ex[4]^4 - 24*ex[3]*ex[4]^4 - 46*ex[2]*ex[3]*ex[4]^4 - 
    24*ex[2]^2*ex[3]*ex[4]^4 - 2*ex[2]^3*ex[3]*ex[4]^4 - 12*ex[3]^2*ex[4]^4 - 
    24*ex[2]*ex[3]^2*ex[4]^4 - 11*ex[2]^2*ex[3]^2*ex[4]^4 + 
    2*ex[2]^3*ex[3]^2*ex[4]^4 + ex[2]^4*ex[3]^2*ex[4]^4 + 
    20*ex[2]^2*ex[3]^2*ex[6] + 36*ex[2]^3*ex[3]^2*ex[6] + 
    10*ex[2]^4*ex[3]^2*ex[6] - 8*ex[2]^5*ex[3]^2*ex[6] - 
    2*ex[2]^6*ex[3]^2*ex[6] - 40*ex[2]*ex[3]*ex[4]*ex[6] - 
    68*ex[2]^2*ex[3]*ex[4]*ex[6] - 24*ex[2]^3*ex[3]*ex[4]*ex[6] + 
    4*ex[2]^4*ex[3]*ex[4]*ex[6] - 40*ex[2]*ex[3]^2*ex[4]*ex[6] - 
    48*ex[2]^2*ex[3]^2*ex[4]*ex[6] + 28*ex[2]^3*ex[3]^2*ex[4]*ex[6] + 
    38*ex[2]^4*ex[3]^2*ex[4]*ex[6] - 2*ex[2]^6*ex[3]^2*ex[4]*ex[6] + 
    20*ex[4]^2*ex[6] + 32*ex[2]*ex[4]^2*ex[6] + 18*ex[2]^2*ex[4]^2*ex[6] + 
    40*ex[3]*ex[4]^2*ex[6] + 20*ex[2]*ex[3]*ex[4]^2*ex[6] - 
    68*ex[2]^2*ex[3]*ex[4]^2*ex[6] - 52*ex[2]^3*ex[3]*ex[4]^2*ex[6] - 
    4*ex[2]^4*ex[3]*ex[4]^2*ex[6] + 20*ex[3]^2*ex[4]^2*ex[6] - 
    12*ex[2]*ex[3]^2*ex[4]^2*ex[6] - 86*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] - 
    52*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] + 6*ex[2]^4*ex[3]^2*ex[4]^2*ex[6] + 
    4*ex[2]^5*ex[3]^2*ex[4]^2*ex[6] + 24*ex[4]^3*ex[6] + 
    44*ex[2]*ex[4]^3*ex[6] + 26*ex[2]^2*ex[4]^3*ex[6] + 
    48*ex[3]*ex[4]^3*ex[6] + 92*ex[2]*ex[3]*ex[4]^3*ex[6] + 
    48*ex[2]^2*ex[3]*ex[4]^3*ex[6] + 4*ex[2]^3*ex[3]*ex[4]^3*ex[6] + 
    24*ex[3]^2*ex[4]^3*ex[6] + 48*ex[2]*ex[3]^2*ex[4]^3*ex[6] + 
    22*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] - 4*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] - 
    2*ex[2]^4*ex[3]^2*ex[4]^3*ex[6] - 12*ex[2]^2*ex[3]^2*ex[6]^2 - 
    24*ex[2]^3*ex[3]^2*ex[6]^2 - 11*ex[2]^4*ex[3]^2*ex[6]^2 + 
    2*ex[2]^5*ex[3]^2*ex[6]^2 + ex[2]^6*ex[3]^2*ex[6]^2 + 
    24*ex[2]*ex[3]*ex[4]*ex[6]^2 + 46*ex[2]^2*ex[3]*ex[4]*ex[6]^2 + 
    24*ex[2]^3*ex[3]*ex[4]*ex[6]^2 + 2*ex[2]^4*ex[3]*ex[4]*ex[6]^2 + 
    24*ex[2]*ex[3]^2*ex[4]*ex[6]^2 + 48*ex[2]^2*ex[3]^2*ex[4]*ex[6]^2 + 
    22*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 - 4*ex[2]^4*ex[3]^2*ex[4]*ex[6]^2 - 
    2*ex[2]^5*ex[3]^2*ex[4]*ex[6]^2 - 12*ex[4]^2*ex[6]^2 - 
    22*ex[2]*ex[4]^2*ex[6]^2 - 13*ex[2]^2*ex[4]^2*ex[6]^2 - 
    24*ex[3]*ex[4]^2*ex[6]^2 - 46*ex[2]*ex[3]*ex[4]^2*ex[6]^2 - 
    24*ex[2]^2*ex[3]*ex[4]^2*ex[6]^2 - 2*ex[2]^3*ex[3]*ex[4]^2*ex[6]^2 - 
    12*ex[3]^2*ex[4]^2*ex[6]^2 - 24*ex[2]*ex[3]^2*ex[4]^2*ex[6]^2 - 
    11*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2 + 2*ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^2 + 
    ex[2]^4*ex[3]^2*ex[4]^2*ex[6]^2, 
  y[167] -> -10*ex[2]^2*ex[3]^2 - 20*ex[2]^3*ex[3]^2 - 11*ex[2]^4*ex[3]^2 - 
    2*ex[2]^5*ex[3]^2 - ex[2]^6*ex[3]^2 + 20*ex[2]*ex[3]*ex[4] + 
    20*ex[2]^2*ex[3]*ex[4] + 2*ex[2]^3*ex[3]*ex[4] + 2*ex[2]^4*ex[3]*ex[4] + 
    20*ex[2]*ex[3]^2*ex[4] + 18*ex[2]^2*ex[3]^2*ex[4] - 
    18*ex[2]^3*ex[3]^2*ex[4] - 8*ex[2]^4*ex[3]^2*ex[4] + 
    10*ex[2]^5*ex[3]^2*ex[4] + 2*ex[2]^6*ex[3]^2*ex[4] - 10*ex[4]^2 - 
    5*ex[2]^2*ex[4]^2 - 20*ex[3]*ex[4]^2 + 24*ex[2]*ex[3]*ex[4]^2 + 
    34*ex[2]^2*ex[3]*ex[4]^2 - 14*ex[2]^3*ex[3]*ex[4]^2 - 
    4*ex[2]^4*ex[3]*ex[4]^2 - 10*ex[3]^2*ex[4]^2 + 24*ex[2]*ex[3]^2*ex[4]^2 + 
    51*ex[2]^2*ex[3]^2*ex[4]^2 - 14*ex[2]^3*ex[3]^2*ex[4]^2 - 
    34*ex[2]^4*ex[3]^2*ex[4]^2 - 2*ex[2]^5*ex[3]^2*ex[4]^2 + 
    ex[2]^6*ex[3]^2*ex[4]^2 - 22*ex[4]^3 + 4*ex[2]*ex[4]^3 - 
    6*ex[2]^2*ex[4]^3 - 44*ex[3]*ex[4]^3 + 48*ex[2]^2*ex[3]*ex[4]^3 + 
    2*ex[2]^3*ex[3]*ex[4]^3 - 2*ex[2]^4*ex[3]*ex[4]^3 - 22*ex[3]^2*ex[4]^3 - 
    4*ex[2]*ex[3]^2*ex[4]^3 + 54*ex[2]^2*ex[3]^2*ex[4]^3 + 
    30*ex[2]^3*ex[3]^2*ex[4]^3 - 8*ex[2]^4*ex[3]^2*ex[4]^3 - 
    2*ex[2]^5*ex[3]^2*ex[4]^3 - 18*ex[4]^4 - 3*ex[2]^2*ex[4]^4 - 
    36*ex[3]*ex[4]^4 - 24*ex[2]*ex[3]*ex[4]^4 + 14*ex[2]^2*ex[3]*ex[4]^4 + 
    2*ex[2]^3*ex[3]*ex[4]^4 - 18*ex[3]^2*ex[4]^4 - 24*ex[2]*ex[3]^2*ex[4]^4 + 
    5*ex[2]^2*ex[3]^2*ex[4]^4 + 10*ex[2]^3*ex[3]^2*ex[4]^4 - 
    ex[2]^4*ex[3]^2*ex[4]^4 - 6*ex[4]^5 - 12*ex[3]*ex[4]^5 - 
    8*ex[2]*ex[3]*ex[4]^5 + 4*ex[2]^2*ex[3]*ex[4]^5 - 6*ex[3]^2*ex[4]^5 - 
    8*ex[2]*ex[3]^2*ex[4]^5 + 2*ex[2]^2*ex[3]^2*ex[4]^5 + 
    4*ex[2]^3*ex[3]^2*ex[4]^5 - 2*ex[4]^6 - 4*ex[3]*ex[4]^6 - 
    4*ex[2]*ex[3]*ex[4]^6 - 2*ex[3]^2*ex[4]^6 - 4*ex[2]*ex[3]^2*ex[4]^6 - 
    2*ex[2]^2*ex[3]^2*ex[4]^6 + 20*ex[2]^2*ex[3]^2*ex[6] + 
    36*ex[2]^3*ex[3]^2*ex[6] + 10*ex[2]^4*ex[3]^2*ex[6] - 
    8*ex[2]^5*ex[3]^2*ex[6] - 2*ex[2]^6*ex[3]^2*ex[6] - 
    40*ex[2]*ex[3]*ex[4]*ex[6] - 32*ex[2]^2*ex[3]*ex[4]*ex[6] + 
    12*ex[2]^3*ex[3]*ex[4]*ex[6] + 4*ex[2]^4*ex[3]*ex[4]*ex[6] - 
    40*ex[2]*ex[3]^2*ex[4]*ex[6] - 44*ex[2]^2*ex[3]^2*ex[4]*ex[6] + 
    36*ex[2]^3*ex[3]^2*ex[4]*ex[6] + 42*ex[2]^4*ex[3]^2*ex[4]*ex[6] - 
    2*ex[2]^6*ex[3]^2*ex[4]*ex[6] + 20*ex[4]^2*ex[6] - 
    4*ex[2]*ex[4]^2*ex[6] + 6*ex[2]^2*ex[4]^2*ex[6] + 
    40*ex[3]*ex[4]^2*ex[6] - 24*ex[2]*ex[3]*ex[4]^2*ex[6] - 
    68*ex[2]^2*ex[3]*ex[4]^2*ex[6] + 4*ex[2]^4*ex[3]*ex[4]^2*ex[6] + 
    20*ex[3]^2*ex[4]^2*ex[6] - 20*ex[2]*ex[3]^2*ex[4]^2*ex[6] - 
    94*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] - 44*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] + 
    14*ex[2]^4*ex[3]^2*ex[4]^2*ex[6] + 4*ex[2]^5*ex[3]^2*ex[4]^2*ex[6] + 
    28*ex[4]^3*ex[6] + 6*ex[2]^2*ex[4]^3*ex[6] + 56*ex[3]*ex[4]^3*ex[6] + 
    40*ex[2]*ex[3]*ex[4]^3*ex[6] - 20*ex[2]^2*ex[3]*ex[4]^3*ex[6] - 
    4*ex[2]^3*ex[3]*ex[4]^3*ex[6] + 28*ex[3]^2*ex[4]^3*ex[6] + 
    40*ex[2]*ex[3]^2*ex[4]^3*ex[6] - 2*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] - 
    12*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] + 2*ex[2]^4*ex[3]^2*ex[4]^3*ex[6] + 
    8*ex[4]^4*ex[6] + 16*ex[3]*ex[4]^4*ex[6] + 8*ex[2]*ex[3]*ex[4]^4*ex[6] - 
    8*ex[2]^2*ex[3]*ex[4]^4*ex[6] + 8*ex[3]^2*ex[4]^4*ex[6] + 
    8*ex[2]*ex[3]^2*ex[4]^4*ex[6] - 8*ex[2]^2*ex[3]^2*ex[4]^4*ex[6] - 
    8*ex[2]^3*ex[3]^2*ex[4]^4*ex[6] + 4*ex[4]^5*ex[6] + 
    8*ex[3]*ex[4]^5*ex[6] + 8*ex[2]*ex[3]*ex[4]^5*ex[6] + 
    4*ex[3]^2*ex[4]^5*ex[6] + 8*ex[2]*ex[3]^2*ex[4]^5*ex[6] + 
    4*ex[2]^2*ex[3]^2*ex[4]^5*ex[6] - 12*ex[2]^2*ex[3]^2*ex[6]^2 - 
    24*ex[2]^3*ex[3]^2*ex[6]^2 - 11*ex[2]^4*ex[3]^2*ex[6]^2 + 
    2*ex[2]^5*ex[3]^2*ex[6]^2 + ex[2]^6*ex[3]^2*ex[6]^2 + 
    24*ex[2]*ex[3]*ex[4]*ex[6]^2 + 24*ex[2]^2*ex[3]*ex[4]*ex[6]^2 - 
    2*ex[2]^3*ex[3]*ex[4]*ex[6]^2 - 2*ex[2]^4*ex[3]*ex[4]*ex[6]^2 + 
    24*ex[2]*ex[3]^2*ex[4]*ex[6]^2 + 46*ex[2]^2*ex[3]^2*ex[4]*ex[6]^2 + 
    18*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 - 6*ex[2]^4*ex[3]^2*ex[4]*ex[6]^2 - 
    2*ex[2]^5*ex[3]^2*ex[4]*ex[6]^2 - 12*ex[4]^2*ex[6]^2 - 
    3*ex[2]^2*ex[4]^2*ex[6]^2 - 24*ex[3]*ex[4]^2*ex[6]^2 - 
    20*ex[2]*ex[3]*ex[4]^2*ex[6]^2 + 6*ex[2]^2*ex[3]*ex[4]^2*ex[6]^2 + 
    2*ex[2]^3*ex[3]*ex[4]^2*ex[6]^2 - 12*ex[3]^2*ex[4]^2*ex[6]^2 - 
    20*ex[2]*ex[3]^2*ex[4]^2*ex[6]^2 - 5*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2 + 
    2*ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^2 - ex[2]^4*ex[3]^2*ex[4]^2*ex[6]^2 - 
    2*ex[4]^3*ex[6]^2 - 4*ex[3]*ex[4]^3*ex[6]^2 + 4*ex[2]^2*ex[3]*ex[4]^3*
     ex[6]^2 - 2*ex[3]^2*ex[4]^3*ex[6]^2 + 6*ex[2]^2*ex[3]^2*ex[4]^3*
     ex[6]^2 + 4*ex[2]^3*ex[3]^2*ex[4]^3*ex[6]^2 - 2*ex[4]^4*ex[6]^2 - 
    4*ex[3]*ex[4]^4*ex[6]^2 - 4*ex[2]*ex[3]*ex[4]^4*ex[6]^2 - 
    2*ex[3]^2*ex[4]^4*ex[6]^2 - 4*ex[2]*ex[3]^2*ex[4]^4*ex[6]^2 - 
    2*ex[2]^2*ex[3]^2*ex[4]^4*ex[6]^2, 
  y[168] -> 14 - 8*ex[3] + 12*ex[2]*ex[3] - 22*ex[3]^2 + 12*ex[2]*ex[3]^2 + 
    3*ex[2]^2*ex[3]^2, y[169] -> ex[2]*ex[3] + ex[4] - ex[3]*ex[4] + 
    ex[2]*ex[3]*ex[4] - ex[3]*ex[4]^2 - ex[2]*ex[3]*ex[6] + 
    ex[3]*ex[4]*ex[6], y[170] -> -2*ex[2]^2 + 6*ex[2]^4 - 4*ex[2]^2*ex[4] - 
    6*ex[2]^3*ex[4] + 6*ex[2]^4*ex[4] + 6*ex[4]^2 - 12*ex[2]*ex[4]^2 - 
    17*ex[2]^2*ex[4]^2 + 3*ex[2]^4*ex[4]^2 + 12*ex[4]^3 - 12*ex[2]*ex[4]^3 - 
    24*ex[2]^2*ex[4]^3 + 6*ex[4]^4 - 6*ex[2]^2*ex[4]^4 + 4*ex[2]^2*ex[6] + 
    6*ex[2]^3*ex[6] - 6*ex[2]^4*ex[6] + 12*ex[2]*ex[4]*ex[6] + 
    10*ex[2]^2*ex[4]*ex[6] - 6*ex[2]^4*ex[4]*ex[6] - 12*ex[4]^2*ex[6] + 
    24*ex[2]*ex[4]^2*ex[6] + 36*ex[2]^2*ex[4]^2*ex[6] - 12*ex[4]^3*ex[6] + 
    12*ex[2]^2*ex[4]^3*ex[6] + ex[2]^2*ex[6]^2 + 3*ex[2]^4*ex[6]^2 - 
    12*ex[2]*ex[4]*ex[6]^2 - 12*ex[2]^2*ex[4]*ex[6]^2 + 6*ex[4]^2*ex[6]^2 - 
    6*ex[2]^2*ex[4]^2*ex[6]^2, y[171] -> 10*ex[2]^2*ex[3]^2 + 
    10*ex[2]^3*ex[3]^2 + 6*ex[2]^4*ex[3]^2 + 6*ex[2]^5*ex[3]^2 - 
    20*ex[2]*ex[3]*ex[4] - 14*ex[2]^2*ex[3]*ex[4] + 12*ex[2]^3*ex[3]*ex[4] - 
    20*ex[2]*ex[3]^2*ex[4] + 2*ex[2]^3*ex[3]^2*ex[4] - 
    12*ex[2]^4*ex[3]^2*ex[4] + 6*ex[2]^5*ex[3]^2*ex[4] + 10*ex[4]^2 + 
    4*ex[2]*ex[4]^2 + 20*ex[3]*ex[4]^2 - 26*ex[2]*ex[3]*ex[4]^2 - 
    40*ex[2]^2*ex[3]*ex[4]^2 + 24*ex[2]^3*ex[3]*ex[4]^2 + 
    10*ex[3]^2*ex[4]^2 - 30*ex[2]*ex[3]^2*ex[4]^2 - 
    9*ex[2]^2*ex[3]^2*ex[4]^2 + 19*ex[2]^3*ex[3]^2*ex[4]^2 - 
    9*ex[2]^4*ex[3]^2*ex[4]^2 + 3*ex[2]^5*ex[3]^2*ex[4]^2 + 20*ex[4]^3 + 
    14*ex[2]*ex[4]^3 + 40*ex[3]*ex[4]^3 + 2*ex[2]*ex[3]*ex[4]^3 - 
    50*ex[2]^2*ex[3]*ex[4]^3 + 6*ex[2]^3*ex[3]*ex[4]^3 + 20*ex[3]^2*ex[4]^3 - 
    12*ex[2]*ex[3]^2*ex[4]^3 - 26*ex[2]^2*ex[3]^2*ex[4]^3 - 
    6*ex[2]^4*ex[3]^2*ex[4]^3 + 13*ex[4]^4 + 13*ex[2]*ex[4]^4 + 
    26*ex[3]*ex[4]^4 + 26*ex[2]*ex[3]*ex[4]^4 - 6*ex[2]^2*ex[3]*ex[4]^4 + 
    13*ex[3]^2*ex[4]^4 + 13*ex[2]*ex[3]^2*ex[4]^4 + 
    3*ex[2]^2*ex[3]^2*ex[4]^4 + 3*ex[2]^3*ex[3]^2*ex[4]^4 - 
    20*ex[2]^2*ex[3]^2*ex[6] - 14*ex[2]^3*ex[3]^2*ex[6] - 
    6*ex[2]^5*ex[3]^2*ex[6] + 40*ex[2]*ex[3]*ex[4]*ex[6] + 
    28*ex[2]^2*ex[3]*ex[4]*ex[6] - 24*ex[2]^3*ex[3]*ex[4]*ex[6] + 
    40*ex[2]*ex[3]^2*ex[4]*ex[6] + 2*ex[2]^2*ex[3]^2*ex[4]*ex[6] - 
    26*ex[2]^3*ex[3]^2*ex[4]*ex[6] + 6*ex[2]^4*ex[3]^2*ex[4]*ex[6] - 
    6*ex[2]^5*ex[3]^2*ex[4]*ex[6] - 20*ex[4]^2*ex[6] - 
    14*ex[2]*ex[4]^2*ex[6] - 40*ex[3]*ex[4]^2*ex[6] + 
    24*ex[2]*ex[3]*ex[4]^2*ex[6] + 76*ex[2]^2*ex[3]*ex[4]^2*ex[6] - 
    12*ex[2]^3*ex[3]*ex[4]^2*ex[6] - 20*ex[3]^2*ex[4]^2*ex[6] + 
    38*ex[2]*ex[3]^2*ex[4]^2*ex[6] + 52*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 
    6*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] + 12*ex[2]^4*ex[3]^2*ex[4]^2*ex[6] - 
    26*ex[4]^3*ex[6] - 26*ex[2]*ex[4]^3*ex[6] - 52*ex[3]*ex[4]^3*ex[6] - 
    52*ex[2]*ex[3]*ex[4]^3*ex[6] + 12*ex[2]^2*ex[3]*ex[4]^3*ex[6] - 
    26*ex[3]^2*ex[4]^3*ex[6] - 26*ex[2]*ex[3]^2*ex[4]^3*ex[6] - 
    6*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] - 6*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] + 
    13*ex[2]^2*ex[3]^2*ex[6]^2 + 13*ex[2]^3*ex[3]^2*ex[6]^2 + 
    3*ex[2]^4*ex[3]^2*ex[6]^2 + 3*ex[2]^5*ex[3]^2*ex[6]^2 - 
    26*ex[2]*ex[3]*ex[4]*ex[6]^2 - 26*ex[2]^2*ex[3]*ex[4]*ex[6]^2 + 
    6*ex[2]^3*ex[3]*ex[4]*ex[6]^2 - 26*ex[2]*ex[3]^2*ex[4]*ex[6]^2 - 
    26*ex[2]^2*ex[3]^2*ex[4]*ex[6]^2 - 6*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 - 
    6*ex[2]^4*ex[3]^2*ex[4]*ex[6]^2 + 13*ex[4]^2*ex[6]^2 + 
    13*ex[2]*ex[4]^2*ex[6]^2 + 26*ex[3]*ex[4]^2*ex[6]^2 + 
    26*ex[2]*ex[3]*ex[4]^2*ex[6]^2 - 6*ex[2]^2*ex[3]*ex[4]^2*ex[6]^2 + 
    13*ex[3]^2*ex[4]^2*ex[6]^2 + 13*ex[2]*ex[3]^2*ex[4]^2*ex[6]^2 + 
    3*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2 + 3*ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^2, 
  y[172] -> -425*ex[2]^3*ex[3]^3 - 850*ex[2]^4*ex[3]^3 - 
    425*ex[2]^5*ex[3]^3 + 868*ex[2]^2*ex[3]^2*ex[4] + 
    868*ex[2]^3*ex[3]^2*ex[4] + 850*ex[2]^2*ex[3]^3*ex[4] + 
    1700*ex[2]^3*ex[3]^3*ex[4] + 850*ex[2]^4*ex[3]^3*ex[4] - 
    461*ex[2]*ex[3]*ex[4]^2 - 36*ex[2]^2*ex[3]*ex[4]^2 + 
    15*ex[2]^3*ex[3]*ex[4]^2 - 886*ex[2]*ex[3]^2*ex[4]^2 - 
    922*ex[2]^2*ex[3]^2*ex[4]^2 - 36*ex[2]^3*ex[3]^2*ex[4]^2 - 
    425*ex[2]*ex[3]^3*ex[4]^2 - 850*ex[2]^2*ex[3]^3*ex[4]^2 - 
    425*ex[2]^3*ex[3]^3*ex[4]^2 + 18*ex[4]^3 + 18*ex[2]*ex[4]^3 + 
    36*ex[3]*ex[4]^3 + 72*ex[2]*ex[3]*ex[4]^3 + 18*ex[2]^2*ex[3]*ex[4]^3 + 
    18*ex[3]^2*ex[4]^3 + 54*ex[2]*ex[3]^2*ex[4]^3 + 
    36*ex[2]^2*ex[3]^2*ex[4]^3, y[173] -> -196*ex[2] + 9*ex[2]*ex[3] + 
    9*ex[2]^2*ex[3] - 9*ex[4] - 9*ex[3]*ex[4] - 9*ex[2]*ex[3]*ex[4], 
  y[174] -> -(ex[2]*ex[3]) + ex[2]^2*ex[3] - 2*ex[2]*ex[4] + ex[3]*ex[4] - 
    2*ex[2]*ex[3]*ex[4] + ex[2]^2*ex[3]*ex[4] + ex[4]^2 - ex[2]*ex[4]^2 + 
    ex[3]*ex[4]^2 - ex[2]*ex[3]*ex[4]^2 + ex[2]*ex[3]*ex[6] - 
    ex[2]^2*ex[3]*ex[6] - ex[4]*ex[6] + ex[2]*ex[4]*ex[6] - 
    ex[3]*ex[4]*ex[6] + ex[2]*ex[3]*ex[4]*ex[6], 
  y[175] -> -187*ex[2]^3*ex[3]^2 - 187*ex[2]^4*ex[3]^2 + 
    365*ex[2]^2*ex[3]*ex[4] + 383*ex[2]^3*ex[3]*ex[4] + 
    561*ex[2]^2*ex[3]^2*ex[4] + 561*ex[2]^3*ex[3]^2*ex[4] - 
    178*ex[2]*ex[4]^2 - 196*ex[2]^2*ex[4]^2 - 739*ex[2]*ex[3]*ex[4]^2 - 
    775*ex[2]^2*ex[3]*ex[4]^2 - 561*ex[2]*ex[3]^2*ex[4]^2 - 
    561*ex[2]^2*ex[3]^2*ex[4]^2 + 187*ex[4]^3 + 205*ex[2]*ex[4]^3 + 
    374*ex[3]*ex[4]^3 + 392*ex[2]*ex[3]*ex[4]^3 + 187*ex[3]^2*ex[4]^3 + 
    187*ex[2]*ex[3]^2*ex[4]^3 + 187*ex[2]^3*ex[3]^2*ex[6] + 
    187*ex[2]^4*ex[3]^2*ex[6] - 187*ex[2]^2*ex[3]*ex[4]*ex[6] - 
    205*ex[2]^3*ex[3]*ex[4]*ex[6] - 374*ex[2]^2*ex[3]^2*ex[4]*ex[6] - 
    374*ex[2]^3*ex[3]^2*ex[4]*ex[6] + 187*ex[2]*ex[3]*ex[4]^2*ex[6] + 
    205*ex[2]^2*ex[3]*ex[4]^2*ex[6] + 187*ex[2]*ex[3]^2*ex[4]^2*ex[6] + 
    187*ex[2]^2*ex[3]^2*ex[4]^2*ex[6], 
  y[176] -> 2*ex[2]^4*ex[3]^2 - 3*ex[2]^5*ex[3]^2 - 2*ex[2]^5*ex[3]^3 - 
    4*ex[2]^2*ex[3]*ex[4] + 6*ex[2]^3*ex[3]*ex[4] - 2*ex[2]^3*ex[3]^2*ex[4] + 
    13*ex[2]^4*ex[3]^2*ex[4] + 10*ex[2]^4*ex[3]^3*ex[4] + 
    3*ex[2]^5*ex[3]^3*ex[4] - 3*ex[2]*ex[4]^2 + 2*ex[2]*ex[3]*ex[4]^2 - 
    15*ex[2]^2*ex[3]*ex[4]^2 - 6*ex[2]^2*ex[3]^2*ex[4]^2 - 
    27*ex[2]^3*ex[3]^2*ex[4]^2 - 20*ex[2]^3*ex[3]^3*ex[4]^2 - 
    15*ex[2]^4*ex[3]^3*ex[4]^2 + 2*ex[3]*ex[4]^3 + 12*ex[2]*ex[3]*ex[4]^3 + 
    10*ex[2]*ex[3]^2*ex[4]^3 + 33*ex[2]^2*ex[3]^2*ex[4]^3 + 
    20*ex[2]^2*ex[3]^3*ex[4]^3 + 30*ex[2]^3*ex[3]^3*ex[4]^3 - 
    3*ex[3]*ex[4]^4 - 4*ex[3]^2*ex[4]^4 - 22*ex[2]*ex[3]^2*ex[4]^4 - 
    10*ex[2]*ex[3]^3*ex[4]^4 - 30*ex[2]^2*ex[3]^3*ex[4]^4 + 
    6*ex[3]^2*ex[4]^5 + 2*ex[3]^3*ex[4]^5 + 15*ex[2]*ex[3]^3*ex[4]^5 - 
    3*ex[3]^3*ex[4]^6 + 2*ex[2]^3*ex[3]^2*ex[6] - 7*ex[2]^4*ex[3]^2*ex[6] - 
    4*ex[2]^4*ex[3]^3*ex[6] - 3*ex[2]^5*ex[3]^3*ex[6] + 
    9*ex[2]^2*ex[3]*ex[4]*ex[6] + 28*ex[2]^3*ex[3]^2*ex[4]*ex[6] + 
    16*ex[2]^3*ex[3]^3*ex[4]*ex[6] + 21*ex[2]^4*ex[3]^3*ex[4]*ex[6] - 
    12*ex[2]*ex[3]*ex[4]^2*ex[6] - 6*ex[2]*ex[3]^2*ex[4]^2*ex[6] - 
    47*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] - 24*ex[2]^2*ex[3]^3*ex[4]^2*ex[6] - 
    54*ex[2]^3*ex[3]^3*ex[4]^2*ex[6] + 3*ex[3]*ex[4]^3*ex[6] + 
    4*ex[3]^2*ex[4]^3*ex[6] + 38*ex[2]*ex[3]^2*ex[4]^3*ex[6] + 
    16*ex[2]*ex[3]^3*ex[4]^3*ex[6] + 66*ex[2]^2*ex[3]^3*ex[4]^3*ex[6] - 
    12*ex[3]^2*ex[4]^4*ex[6] - 4*ex[3]^3*ex[4]^4*ex[6] - 
    39*ex[2]*ex[3]^3*ex[4]^4*ex[6] + 9*ex[3]^3*ex[4]^5*ex[6] - 
    4*ex[2]^3*ex[3]^2*ex[6]^2 - 2*ex[2]^3*ex[3]^3*ex[6]^2 - 
    6*ex[2]^4*ex[3]^3*ex[6]^2 + 14*ex[2]^2*ex[3]^2*ex[4]*ex[6]^2 + 
    6*ex[2]^2*ex[3]^3*ex[4]*ex[6]^2 + 27*ex[2]^3*ex[3]^3*ex[4]*ex[6]^2 - 
    16*ex[2]*ex[3]^2*ex[4]^2*ex[6]^2 - 6*ex[2]*ex[3]^3*ex[4]^2*ex[6]^2 - 
    45*ex[2]^2*ex[3]^3*ex[4]^2*ex[6]^2 + 6*ex[3]^2*ex[4]^3*ex[6]^2 + 
    2*ex[3]^3*ex[4]^3*ex[6]^2 + 33*ex[2]*ex[3]^3*ex[4]^3*ex[6]^2 - 
    9*ex[3]^3*ex[4]^4*ex[6]^2 - 3*ex[2]^3*ex[3]^3*ex[6]^3 + 
    9*ex[2]^2*ex[3]^3*ex[4]*ex[6]^3 - 9*ex[2]*ex[3]^3*ex[4]^2*ex[6]^3 + 
    3*ex[3]^3*ex[4]^3*ex[6]^3, y[177] -> 781*ex[2]^6*ex[3]^4 + 
    781*ex[2]^7*ex[3]^4 - 1538*ex[2]^4*ex[3]^3*ex[4] - 
    3040*ex[2]^5*ex[3]^3*ex[4] - 1370*ex[2]^6*ex[3]^3*ex[4] + 
    36*ex[2]^7*ex[3]^3*ex[4] - 4686*ex[2]^5*ex[3]^4*ex[4] - 
    3905*ex[2]^6*ex[3]^4*ex[4] + 781*ex[2]^7*ex[3]^4*ex[4] + 
    745*ex[2]^2*ex[3]^2*ex[4]^2 + 3737*ex[2]^3*ex[3]^2*ex[4]^2 + 
    3473*ex[2]^4*ex[3]^2*ex[4]^2 + 577*ex[2]^5*ex[3]^2*ex[4]^2 + 
    6152*ex[2]^3*ex[3]^3*ex[4]^2 + 12166*ex[2]^4*ex[3]^3*ex[4]^2 + 
    3852*ex[2]^5*ex[3]^3*ex[4]^2 - 1568*ex[2]^6*ex[3]^3*ex[4]^2 + 
    18*ex[2]^7*ex[3]^3*ex[4]^2 + 11715*ex[2]^4*ex[3]^4*ex[4]^2 + 
    7029*ex[2]^5*ex[3]^4*ex[4]^2 - 4686*ex[2]^6*ex[3]^4*ex[4]^2 - 
    1490*ex[2]*ex[3]*ex[4]^3 - 2848*ex[2]^2*ex[3]*ex[4]^3 - 
    1262*ex[2]^3*ex[3]*ex[4]^3 - 1490*ex[2]*ex[3]^2*ex[4]^3 - 
    9787*ex[2]^2*ex[3]^2*ex[4]^3 - 7505*ex[2]^3*ex[3]^2*ex[4]^3 + 
    1135*ex[2]^4*ex[3]^2*ex[4]^3 + 631*ex[2]^5*ex[3]^2*ex[4]^3 - 
    9228*ex[2]^2*ex[3]^3*ex[4]^3 - 18264*ex[2]^3*ex[3]^3*ex[4]^3 - 
    146*ex[2]^4*ex[3]^3*ex[4]^3 + 7378*ex[2]^5*ex[3]^3*ex[4]^3 - 
    72*ex[2]^6*ex[3]^3*ex[4]^3 - 15620*ex[2]^3*ex[3]^4*ex[4]^3 - 
    3905*ex[2]^4*ex[3]^4*ex[4]^3 + 11715*ex[2]^5*ex[3]^4*ex[4]^3 + 
    745*ex[4]^4 + 649*ex[2]*ex[4]^4 + 1490*ex[3]*ex[4]^4 + 
    2860*ex[2]*ex[3]*ex[4]^4 - 330*ex[2]^2*ex[3]*ex[4]^4 - 
    1316*ex[2]^3*ex[3]*ex[4]^4 + 745*ex[3]^2*ex[4]^4 + 
    8363*ex[2]*ex[3]^2*ex[4]^4 + 2260*ex[2]^2*ex[3]^2*ex[4]^4 - 
    7774*ex[2]^3*ex[3]^2*ex[4]^4 - 2608*ex[2]^4*ex[3]^2*ex[4]^4 + 
    6152*ex[2]*ex[3]^3*ex[4]^4 + 12196*ex[2]^2*ex[3]^3*ex[4]^4 - 
    10536*ex[2]^3*ex[3]^3*ex[4]^4 - 14552*ex[2]^4*ex[3]^3*ex[4]^4 + 
    108*ex[2]^5*ex[3]^3*ex[4]^4 + 11715*ex[2]^2*ex[3]^4*ex[4]^4 - 
    3905*ex[2]^3*ex[3]^4*ex[4]^4 - 15620*ex[2]^4*ex[3]^4*ex[4]^4 + 
    763*ex[4]^5 + 667*ex[2]*ex[4]^5 - 12*ex[3]*ex[4]^5 + 
    3148*ex[2]*ex[3]*ex[4]^5 + 2680*ex[2]^2*ex[3]*ex[4]^5 - 
    2313*ex[3]^2*ex[4]^5 + 4103*ex[2]*ex[3]^2*ex[4]^5 + 
    10616*ex[2]^2*ex[3]^2*ex[4]^5 + 4008*ex[2]^3*ex[3]^2*ex[4]^5 - 
    1538*ex[3]^3*ex[4]^5 - 3064*ex[2]*ex[3]^3*ex[4]^5 + 
    14514*ex[2]^2*ex[3]^3*ex[4]^5 + 14528*ex[2]^3*ex[3]^3*ex[4]^5 - 
    72*ex[2]^4*ex[3]^3*ex[4]^5 - 4686*ex[2]*ex[3]^4*ex[4]^5 + 
    7029*ex[2]^2*ex[3]^4*ex[4]^5 + 11715*ex[2]^3*ex[3]^4*ex[4]^5 - 
    1556*ex[3]*ex[4]^6 - 1364*ex[2]*ex[3]*ex[4]^6 - 2331*ex[3]^2*ex[4]^6 - 
    5335*ex[2]*ex[3]^2*ex[4]^6 - 2716*ex[2]^2*ex[3]^2*ex[4]^6 + 
    6*ex[3]^3*ex[4]^6 - 7876*ex[2]*ex[3]^3*ex[4]^6 - 
    7288*ex[2]^2*ex[3]^3*ex[4]^6 + 18*ex[2]^3*ex[3]^3*ex[4]^6 + 
    781*ex[3]^4*ex[4]^6 - 3905*ex[2]*ex[3]^4*ex[4]^6 - 
    4686*ex[2]^2*ex[3]^4*ex[4]^6 + 781*ex[3]^2*ex[4]^7 + 
    685*ex[2]*ex[3]^2*ex[4]^7 + 1562*ex[3]^3*ex[4]^7 + 
    1466*ex[2]*ex[3]^3*ex[4]^7 + 781*ex[3]^4*ex[4]^7 + 
    781*ex[2]*ex[3]^4*ex[4]^7 + 1562*ex[2]^5*ex[3]^4*ex[6] + 
    781*ex[2]^6*ex[3]^4*ex[6] - 781*ex[2]^7*ex[3]^4*ex[6] - 
    1538*ex[2]^3*ex[3]^3*ex[4]*ex[6] - 3046*ex[2]^4*ex[3]^3*ex[4]*ex[6] + 
    258*ex[2]^5*ex[3]^3*ex[4]*ex[6] + 1460*ex[2]^6*ex[3]^3*ex[4]*ex[6] - 
    18*ex[2]^7*ex[3]^3*ex[4]*ex[6] - 7810*ex[2]^4*ex[3]^4*ex[4]*ex[6] - 
    1562*ex[2]^5*ex[3]^4*ex[4]*ex[6] + 6248*ex[2]^6*ex[3]^4*ex[4]*ex[6] + 
    2313*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 559*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] - 
    2289*ex[2]^4*ex[3]^2*ex[4]^2*ex[6] - 631*ex[2]^5*ex[3]^2*ex[4]^2*ex[6] + 
    4614*ex[2]^2*ex[3]^3*ex[4]^2*ex[6] + 9150*ex[2]^3*ex[3]^3*ex[4]^2*ex[6] - 
    7154*ex[2]^4*ex[3]^3*ex[4]^2*ex[6] - 10160*ex[2]^5*ex[3]^3*ex[4]^2*
     ex[6] + 90*ex[2]^6*ex[3]^3*ex[4]^2*ex[6] + 15620*ex[2]^3*ex[3]^4*ex[4]^2*
     ex[6] - 3905*ex[2]^4*ex[3]^4*ex[4]^2*ex[6] - 
    19525*ex[2]^5*ex[3]^4*ex[4]^2*ex[6] - 12*ex[2]*ex[3]*ex[4]^3*ex[6] + 
    1592*ex[2]^2*ex[3]*ex[4]^3*ex[6] + 1316*ex[2]^3*ex[3]*ex[4]^3*ex[6] - 
    4626*ex[2]*ex[3]^2*ex[4]^3*ex[6] + 3544*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] + 
    12124*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] + 3954*ex[2]^4*ex[3]^2*ex[4]^3*
     ex[6] - 4614*ex[2]*ex[3]^3*ex[4]^3*ex[6] - 9174*ex[2]^2*ex[3]^3*ex[4]^3*
     ex[6] + 24600*ex[2]^3*ex[3]^3*ex[4]^3*ex[6] + 
    26118*ex[2]^4*ex[3]^3*ex[4]^3*ex[6] - 162*ex[2]^5*ex[3]^3*ex[4]^3*ex[6] - 
    15620*ex[2]^2*ex[3]^4*ex[4]^3*ex[6] + 15620*ex[2]^3*ex[3]^4*ex[4]^3*
     ex[6] + 31240*ex[2]^4*ex[3]^4*ex[4]^3*ex[6] - 763*ex[4]^4*ex[6] - 
    667*ex[2]*ex[4]^4*ex[6] + 12*ex[3]*ex[4]^4*ex[6] - 
    4704*ex[2]*ex[3]*ex[4]^4*ex[6] - 4044*ex[2]^2*ex[3]*ex[4]^4*ex[6] + 
    2313*ex[3]^2*ex[4]^4*ex[6] - 8765*ex[2]*ex[3]^2*ex[4]^4*ex[6] - 
    19724*ex[2]^2*ex[3]^2*ex[4]^4*ex[6] - 8070*ex[2]^3*ex[3]^2*ex[4]^4*
     ex[6] + 1538*ex[3]^3*ex[4]^4*ex[6] + 3082*ex[2]*ex[3]^3*ex[4]^4*ex[6] - 
    33456*ex[2]^2*ex[3]^3*ex[4]^4*ex[6] - 31994*ex[2]^3*ex[3]^3*ex[4]^4*
     ex[6] + 126*ex[2]^4*ex[3]^3*ex[4]^4*ex[6] + 7810*ex[2]*ex[3]^4*ex[4]^4*
     ex[6] - 19525*ex[2]^2*ex[3]^4*ex[4]^4*ex[6] - 
    27335*ex[2]^3*ex[3]^4*ex[4]^4*ex[6] + 3112*ex[3]*ex[4]^5*ex[6] + 
    2728*ex[2]*ex[3]*ex[4]^5*ex[6] + 4662*ex[3]^2*ex[4]^5*ex[6] + 
    12232*ex[2]*ex[3]^2*ex[4]^5*ex[6] + 6802*ex[2]^2*ex[3]^2*ex[4]^5*ex[6] - 
    12*ex[3]^3*ex[4]^5*ex[6] + 20438*ex[2]*ex[3]^3*ex[4]^5*ex[6] + 
    18974*ex[2]^2*ex[3]^3*ex[4]^5*ex[6] - 36*ex[2]^3*ex[3]^3*ex[4]^5*ex[6] - 
    1562*ex[3]^4*ex[4]^5*ex[6] + 10934*ex[2]*ex[3]^4*ex[4]^5*ex[6] + 
    12496*ex[2]^2*ex[3]^4*ex[4]^5*ex[6] - 2343*ex[3]^2*ex[4]^6*ex[6] - 
    2055*ex[2]*ex[3]^2*ex[4]^6*ex[6] - 4686*ex[3]^3*ex[4]^6*ex[6] - 
    4398*ex[2]*ex[3]^3*ex[4]^6*ex[6] - 2343*ex[3]^4*ex[4]^6*ex[6] - 
    2343*ex[2]*ex[3]^4*ex[4]^6*ex[6] + 781*ex[2]^4*ex[3]^4*ex[6]^2 - 
    781*ex[2]^5*ex[3]^4*ex[6]^2 - 1562*ex[2]^6*ex[3]^4*ex[6]^2 - 
    6*ex[2]^3*ex[3]^3*ex[4]*ex[6]^2 + 3190*ex[2]^4*ex[3]^3*ex[4]*ex[6]^2 + 
    2890*ex[2]^5*ex[3]^3*ex[4]*ex[6]^2 - 18*ex[2]^6*ex[3]^3*ex[4]*ex[6]^2 - 
    3124*ex[2]^3*ex[3]^4*ex[4]*ex[6]^2 + 5467*ex[2]^4*ex[3]^4*ex[4]*ex[6]^2 + 
    8591*ex[2]^5*ex[3]^4*ex[4]*ex[6]^2 - 2331*ex[2]^2*ex[3]^2*ex[4]^2*
     ex[6]^2 - 3773*ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^2 - 
    1346*ex[2]^4*ex[3]^2*ex[4]^2*ex[6]^2 + 18*ex[2]^2*ex[3]^3*ex[4]^2*
     ex[6]^2 - 14256*ex[2]^3*ex[3]^3*ex[4]^2*ex[6]^2 - 
    13068*ex[2]^4*ex[3]^3*ex[4]^2*ex[6]^2 + 54*ex[2]^5*ex[3]^3*ex[4]^2*
     ex[6]^2 + 4686*ex[2]^2*ex[3]^4*ex[4]^2*ex[6]^2 - 
    14058*ex[2]^3*ex[3]^4*ex[4]^2*ex[6]^2 - 18744*ex[2]^4*ex[3]^4*ex[4]^2*
     ex[6]^2 + 1556*ex[2]*ex[3]*ex[4]^3*ex[6]^2 + 1364*ex[2]^2*ex[3]*ex[4]^3*
     ex[6]^2 + 4662*ex[2]*ex[3]^2*ex[4]^3*ex[6]^2 + 
    9889*ex[2]^2*ex[3]^2*ex[4]^3*ex[6]^2 + 4747*ex[2]^3*ex[3]^2*ex[4]^3*
     ex[6]^2 - 18*ex[2]*ex[3]^3*ex[4]^3*ex[6]^2 + 
    23628*ex[2]^2*ex[3]^3*ex[4]^3*ex[6]^2 + 21864*ex[2]^3*ex[3]^3*ex[4]^3*
     ex[6]^2 - 54*ex[2]^4*ex[3]^3*ex[4]^3*ex[6]^2 - 
    3124*ex[2]*ex[3]^4*ex[4]^3*ex[6]^2 + 17182*ex[2]^2*ex[3]^4*ex[4]^3*
     ex[6]^2 + 20306*ex[2]^3*ex[3]^4*ex[4]^3*ex[6]^2 - 
    1556*ex[3]*ex[4]^4*ex[6]^2 - 1364*ex[2]*ex[3]*ex[4]^4*ex[6]^2 - 
    2331*ex[3]^2*ex[4]^4*ex[6]^2 - 8459*ex[2]*ex[3]^2*ex[4]^4*ex[6]^2 - 
    5456*ex[2]^2*ex[3]^2*ex[4]^4*ex[6]^2 + 6*ex[3]^3*ex[4]^4*ex[6]^2 - 
    17248*ex[2]*ex[3]^3*ex[4]^4*ex[6]^2 - 16084*ex[2]^2*ex[3]^3*ex[4]^4*
     ex[6]^2 + 18*ex[2]^3*ex[3]^3*ex[4]^4*ex[6]^2 + 
    781*ex[3]^4*ex[4]^4*ex[6]^2 - 10153*ex[2]*ex[3]^4*ex[4]^4*ex[6]^2 - 
    10934*ex[2]^2*ex[3]^4*ex[4]^4*ex[6]^2 + 2343*ex[3]^2*ex[4]^5*ex[6]^2 + 
    2055*ex[2]*ex[3]^2*ex[4]^5*ex[6]^2 + 4686*ex[3]^3*ex[4]^5*ex[6]^2 + 
    4398*ex[2]*ex[3]^3*ex[4]^5*ex[6]^2 + 2343*ex[3]^4*ex[4]^5*ex[6]^2 + 
    2343*ex[2]*ex[3]^4*ex[4]^5*ex[6]^2 - 781*ex[2]^4*ex[3]^4*ex[6]^3 - 
    781*ex[2]^5*ex[3]^4*ex[6]^3 + 1562*ex[2]^3*ex[3]^3*ex[4]*ex[6]^3 + 
    1466*ex[2]^4*ex[3]^3*ex[4]*ex[6]^3 + 3124*ex[2]^3*ex[3]^4*ex[4]*ex[6]^3 + 
    3124*ex[2]^4*ex[3]^4*ex[4]*ex[6]^3 - 781*ex[2]^2*ex[3]^2*ex[4]^2*
     ex[6]^3 - 685*ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^3 - 
    4686*ex[2]^2*ex[3]^3*ex[4]^2*ex[6]^3 - 4398*ex[2]^3*ex[3]^3*ex[4]^2*
     ex[6]^3 - 4686*ex[2]^2*ex[3]^4*ex[4]^2*ex[6]^3 - 
    4686*ex[2]^3*ex[3]^4*ex[4]^2*ex[6]^3 + 1562*ex[2]*ex[3]^2*ex[4]^3*
     ex[6]^3 + 1370*ex[2]^2*ex[3]^2*ex[4]^3*ex[6]^3 + 
    4686*ex[2]*ex[3]^3*ex[4]^3*ex[6]^3 + 4398*ex[2]^2*ex[3]^3*ex[4]^3*
     ex[6]^3 + 3124*ex[2]*ex[3]^4*ex[4]^3*ex[6]^3 + 
    3124*ex[2]^2*ex[3]^4*ex[4]^3*ex[6]^3 - 781*ex[3]^2*ex[4]^4*ex[6]^3 - 
    685*ex[2]*ex[3]^2*ex[4]^4*ex[6]^3 - 1562*ex[3]^3*ex[4]^4*ex[6]^3 - 
    1466*ex[2]*ex[3]^3*ex[4]^4*ex[6]^3 - 781*ex[3]^4*ex[4]^4*ex[6]^3 - 
    781*ex[2]*ex[3]^4*ex[4]^4*ex[6]^3, 
  y[178] -> -(ex[2]^4*ex[3]^2) - ex[2]^5*ex[3]^2 + 2*ex[2]^3*ex[3]*ex[4] - 
    2*ex[2]^3*ex[3]^2*ex[4] - 6*ex[2]^4*ex[3]^2*ex[4] - 
    4*ex[2]^5*ex[3]^2*ex[4] - ex[2]^2*ex[4]^2 + ex[2]^3*ex[4]^2 + 
    6*ex[2]^2*ex[3]*ex[4]^2 + 8*ex[2]^3*ex[3]*ex[4]^2 + 
    9*ex[2]^2*ex[3]^2*ex[4]^2 + 17*ex[2]^3*ex[3]^2*ex[4]^2 + 
    6*ex[2]^4*ex[3]^2*ex[4]^2 - 2*ex[2]^5*ex[3]^2*ex[4]^2 - 4*ex[2]*ex[4]^3 - 
    12*ex[2]*ex[3]*ex[4]^3 - 8*ex[2]^2*ex[3]*ex[4]^3 + 
    4*ex[2]^3*ex[3]*ex[4]^3 - 8*ex[2]*ex[3]^2*ex[4]^3 - 
    12*ex[2]^2*ex[3]^2*ex[4]^3 + 4*ex[2]^4*ex[3]^2*ex[4]^3 + 2*ex[4]^4 - 
    2*ex[2]*ex[4]^4 + 4*ex[3]*ex[4]^4 - 4*ex[2]^2*ex[3]*ex[4]^4 + 
    2*ex[3]^2*ex[4]^4 + 2*ex[2]*ex[3]^2*ex[4]^4 - 2*ex[2]^2*ex[3]^2*ex[4]^4 - 
    2*ex[2]^3*ex[3]^2*ex[4]^4, y[179] -> 3 + 2*ex[3], 
  y[180] -> -5*ex[2]^2 + 6*ex[2]*ex[4] - 3*ex[4]^2, 
  y[181] -> ex[2]*ex[3] + ex[4] + ex[2]*ex[3]*ex[4] - ex[2]*ex[3]*ex[6], 
  y[182] -> -ex[2]^2 + 10*ex[2]^2*ex[3] + 2*ex[2]^3*ex[3] - 
    5*ex[2]^2*ex[3]^2 - 2*ex[2]^3*ex[3]^2 + 4*ex[2]*ex[4] - 
    20*ex[2]*ex[3]*ex[4] - 2*ex[2]^2*ex[3]*ex[4] + 8*ex[2]*ex[3]^2*ex[4] + 
    2*ex[2]^2*ex[3]^2*ex[4] - 3*ex[4]^2 + 10*ex[3]*ex[4]^2 - 
    3*ex[3]^2*ex[4]^2 + ex[2]^2*ex[6] - 10*ex[2]^2*ex[3]*ex[6] - 
    ex[2]^3*ex[3]*ex[6] + 5*ex[2]^2*ex[3]^2*ex[6] + ex[2]^3*ex[3]^2*ex[6] - 
    2*ex[2]*ex[4]*ex[6] + 10*ex[2]*ex[3]*ex[4]*ex[6] - 
    4*ex[2]*ex[3]^2*ex[4]*ex[6] + 2*ex[2]^2*ex[3]*ex[6]^2 - 
    ex[2]^2*ex[3]^2*ex[6]^2, y[183] -> 2*ex[2]^4*ex[3]^2 - 
    5*ex[2]^3*ex[3]^2*ex[4] + 3*ex[2]^4*ex[3]^2*ex[4] + 
    ex[2]^2*ex[3]*ex[4]^2 + 6*ex[2]^2*ex[3]^2*ex[4]^2 - 
    3*ex[2]^3*ex[3]^2*ex[4]^2 + 3*ex[2]^4*ex[3]^2*ex[4]^2 - 
    5*ex[2]*ex[3]*ex[4]^3 - 3*ex[2]^2*ex[3]*ex[4]^3 - 
    5*ex[2]*ex[3]^2*ex[4]^3 - 3*ex[2]^2*ex[3]^2*ex[4]^3 - 
    6*ex[2]^3*ex[3]^2*ex[4]^3 + 2*ex[4]^4 + 4*ex[3]*ex[4]^4 + 
    3*ex[2]*ex[3]*ex[4]^4 + 2*ex[3]^2*ex[4]^4 + 3*ex[2]*ex[3]^2*ex[4]^4 + 
    3*ex[2]^2*ex[3]^2*ex[4]^4 - 4*ex[2]^4*ex[3]^2*ex[6] + 
    9*ex[2]^3*ex[3]^2*ex[4]*ex[6] - 3*ex[2]^4*ex[3]^2*ex[4]*ex[6] - 
    ex[2]^2*ex[3]*ex[4]^2*ex[6] - 6*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 
    6*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] + ex[2]*ex[3]*ex[4]^3*ex[6] + 
    ex[2]*ex[3]^2*ex[4]^3*ex[6] - 3*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] + 
    2*ex[2]^4*ex[3]^2*ex[6]^2 - 4*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 + 
    2*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2, 
  y[184] -> 2*ex[2]^2 + 4*ex[2]^2*ex[3] + 5*ex[2]^3*ex[3] + ex[2]^4*ex[3] + 
    2*ex[2]^2*ex[3]^2 + 5*ex[2]^3*ex[3]^2 + 6*ex[2]^4*ex[3]^2 + 
    5*ex[2]^5*ex[3]^2 + 2*ex[2]^6*ex[3]^2 - 4*ex[2]*ex[4] + 3*ex[2]^2*ex[4] - 
    8*ex[2]*ex[3]*ex[4] - 4*ex[2]^2*ex[3]*ex[4] + ex[2]^3*ex[3]*ex[4] - 
    3*ex[2]^4*ex[3]*ex[4] - 4*ex[2]*ex[3]^2*ex[4] - 7*ex[2]^2*ex[3]^2*ex[4] - 
    9*ex[2]^3*ex[3]^2*ex[4] - 13*ex[2]^4*ex[3]^2*ex[4] - 
    7*ex[2]^5*ex[3]^2*ex[4] + 2*ex[4]^2 - 6*ex[2]*ex[4]^2 + 
    3*ex[2]^2*ex[4]^2 + 4*ex[3]*ex[4]^2 - 7*ex[2]*ex[3]*ex[4]^2 + 
    ex[2]^2*ex[3]*ex[4]^2 + 12*ex[2]^3*ex[3]*ex[4]^2 + 2*ex[3]^2*ex[4]^2 - 
    ex[2]*ex[3]^2*ex[4]^2 + 3*ex[2]^2*ex[3]^2*ex[4]^2 + 
    17*ex[2]^3*ex[3]^2*ex[4]^2 + 11*ex[2]^4*ex[3]^2*ex[4]^2 + 3*ex[4]^3 - 
    6*ex[2]*ex[4]^3 + 6*ex[3]*ex[4]^3 - 9*ex[2]*ex[3]*ex[4]^3 - 
    15*ex[2]^2*ex[3]*ex[4]^3 + 3*ex[3]^2*ex[4]^3 - 3*ex[2]*ex[3]^2*ex[4]^3 - 
    15*ex[2]^2*ex[3]^2*ex[4]^3 - 9*ex[2]^3*ex[3]^2*ex[4]^3 + 3*ex[4]^4 + 
    6*ex[3]*ex[4]^4 + 6*ex[2]*ex[3]*ex[4]^4 + 3*ex[3]^2*ex[4]^4 + 
    6*ex[2]*ex[3]^2*ex[4]^4 + 3*ex[2]^2*ex[3]^2*ex[4]^4 - 4*ex[2]^2*ex[6] - 
    7*ex[2]^2*ex[3]*ex[6] - 8*ex[2]^3*ex[3]*ex[6] - ex[2]^4*ex[3]*ex[6] - 
    3*ex[2]^2*ex[3]^2*ex[6] - 3*ex[2]^3*ex[3]^2*ex[6] + 
    3*ex[2]^4*ex[3]^2*ex[6] + 3*ex[2]^5*ex[3]^2*ex[6] + 7*ex[2]*ex[4]*ex[6] - 
    3*ex[2]^2*ex[4]*ex[6] + 13*ex[2]*ex[3]*ex[4]*ex[6] + 
    2*ex[2]^2*ex[3]*ex[4]*ex[6] - 11*ex[2]^3*ex[3]*ex[4]*ex[6] + 
    6*ex[2]*ex[3]^2*ex[4]*ex[6] - 18*ex[2]^3*ex[3]^2*ex[4]*ex[6] - 
    12*ex[2]^4*ex[3]^2*ex[4]*ex[6] - 3*ex[4]^2*ex[6] + 
    9*ex[2]*ex[4]^2*ex[6] - 6*ex[3]*ex[4]^2*ex[6] + 
    18*ex[2]*ex[3]*ex[4]^2*ex[6] + 24*ex[2]^2*ex[3]*ex[4]^2*ex[6] - 
    3*ex[3]^2*ex[4]^2*ex[6] + 9*ex[2]*ex[3]^2*ex[4]^2*ex[6] + 
    27*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 15*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] - 
    6*ex[4]^3*ex[6] - 12*ex[3]*ex[4]^3*ex[6] - 12*ex[2]*ex[3]*ex[4]^3*ex[6] - 
    6*ex[3]^2*ex[4]^3*ex[6] - 12*ex[2]*ex[3]^2*ex[4]^3*ex[6] - 
    6*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] + 2*ex[2]^2*ex[6]^2 + 
    3*ex[2]^2*ex[3]*ex[6]^2 + 3*ex[2]^3*ex[3]*ex[6]^2 + 
    3*ex[2]^2*ex[3]^2*ex[6]^2 + 6*ex[2]^3*ex[3]^2*ex[6]^2 + 
    3*ex[2]^4*ex[3]^2*ex[6]^2 - 3*ex[2]*ex[4]*ex[6]^2 - 
    9*ex[2]*ex[3]*ex[4]*ex[6]^2 - 9*ex[2]^2*ex[3]*ex[4]*ex[6]^2 - 
    6*ex[2]*ex[3]^2*ex[4]*ex[6]^2 - 12*ex[2]^2*ex[3]^2*ex[4]*ex[6]^2 - 
    6*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 + 3*ex[4]^2*ex[6]^2 + 
    6*ex[3]*ex[4]^2*ex[6]^2 + 6*ex[2]*ex[3]*ex[4]^2*ex[6]^2 + 
    3*ex[3]^2*ex[4]^2*ex[6]^2 + 6*ex[2]*ex[3]^2*ex[4]^2*ex[6]^2 + 
    3*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2, 
  y[185] -> -(ex[2]^3*ex[4]) + ex[2]^3*ex[3]*ex[4] + 
    5*ex[2]^3*ex[3]^2*ex[4] + 12*ex[2]^4*ex[3]^2*ex[4] + 
    2*ex[2]^5*ex[3]^2*ex[4] + 3*ex[2]^3*ex[3]^3*ex[4] - 
    4*ex[2]^4*ex[3]^3*ex[4] - 2*ex[2]^5*ex[3]^3*ex[4] + 4*ex[2]^2*ex[4]^2 + 
    2*ex[2]^3*ex[3]*ex[4]^2 - 12*ex[2]^2*ex[3]^2*ex[4]^2 - 
    24*ex[2]^3*ex[3]^2*ex[4]^2 - 2*ex[2]^4*ex[3]^2*ex[4]^2 - 
    8*ex[2]^2*ex[3]^3*ex[4]^2 + 6*ex[2]^3*ex[3]^3*ex[4]^2 + 
    2*ex[2]^4*ex[3]^3*ex[4]^2 - 5*ex[2]*ex[4]^3 - 3*ex[2]*ex[3]*ex[4]^3 - 
    2*ex[2]^2*ex[3]*ex[4]^3 + 9*ex[2]*ex[3]^2*ex[4]^3 + 
    12*ex[2]^2*ex[3]^2*ex[4]^3 + 7*ex[2]*ex[3]^3*ex[4]^3 - 
    2*ex[2]^2*ex[3]^3*ex[4]^3 + 2*ex[4]^4 + 2*ex[3]*ex[4]^4 - 
    2*ex[3]^2*ex[4]^4 - 2*ex[3]^3*ex[4]^4 + ex[2]^4*ex[3]*ex[6] - 
    10*ex[2]^4*ex[3]^2*ex[6] - 2*ex[2]^5*ex[3]^2*ex[6] + 
    5*ex[2]^4*ex[3]^3*ex[6] + 2*ex[2]^5*ex[3]^3*ex[6] + ex[2]^3*ex[4]*ex[6] - 
    ex[2]^3*ex[3]*ex[4]*ex[6] + ex[2]^4*ex[3]*ex[4]*ex[6] + 
    15*ex[2]^3*ex[3]^2*ex[4]*ex[6] - 10*ex[2]^4*ex[3]^2*ex[4]*ex[6] - 
    ex[2]^5*ex[3]^2*ex[4]*ex[6] - 15*ex[2]^3*ex[3]^3*ex[4]*ex[6] + 
    ex[2]^4*ex[3]^3*ex[4]*ex[6] + ex[2]^5*ex[3]^3*ex[4]*ex[6] - 
    2*ex[2]^2*ex[4]^2*ex[6] - 5*ex[2]^2*ex[3]*ex[4]^2*ex[6] - 
    2*ex[2]^3*ex[3]*ex[4]^2*ex[6] - 4*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 
    12*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] + 15*ex[2]^2*ex[3]^3*ex[4]^2*ex[6] - 
    2*ex[2]^3*ex[3]^3*ex[4]^2*ex[6] + ex[2]*ex[4]^3*ex[6] + 
    5*ex[2]*ex[3]*ex[4]^3*ex[6] - ex[2]*ex[3]^2*ex[4]^3*ex[6] - 
    5*ex[2]*ex[3]^3*ex[4]^3*ex[6] - ex[2]^4*ex[3]*ex[6]^2 + 
    10*ex[2]^4*ex[3]^2*ex[6]^2 + ex[2]^5*ex[3]^2*ex[6]^2 - 
    5*ex[2]^4*ex[3]^3*ex[6]^2 - ex[2]^5*ex[3]^3*ex[6]^2 - 
    11*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 + 2*ex[2]^4*ex[3]^2*ex[4]*ex[6]^2 + 
    9*ex[2]^3*ex[3]^3*ex[4]*ex[6]^2 + 2*ex[2]^2*ex[3]*ex[4]^2*ex[6]^2 + 
    2*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2 - 4*ex[2]^2*ex[3]^3*ex[4]^2*ex[6]^2 - 
    2*ex[2]^4*ex[3]^2*ex[6]^3 + ex[2]^4*ex[3]^3*ex[6]^3 + 
    ex[2]^3*ex[3]^2*ex[4]*ex[6]^3 - ex[2]^3*ex[3]^3*ex[4]*ex[6]^3, 
  y[186] -> 14*ex[2]^7*ex[3]^3 - 2*ex[2]^8*ex[3]^3 + ex[2]^9*ex[3]^3 + 
    22*ex[2]^7*ex[3]^4 + 52*ex[2]^8*ex[3]^4 + 21*ex[2]^9*ex[3]^4 + 
    ex[2]^10*ex[3]^4 + 2*ex[2]^7*ex[3]^5 + 30*ex[2]^8*ex[3]^5 + 
    63*ex[2]^9*ex[3]^5 + 46*ex[2]^10*ex[3]^5 + 11*ex[2]^11*ex[3]^5 - 
    6*ex[2]^7*ex[3]^6 - 24*ex[2]^8*ex[3]^6 - 37*ex[2]^9*ex[3]^6 - 
    27*ex[2]^10*ex[3]^6 - 9*ex[2]^11*ex[3]^6 - ex[2]^12*ex[3]^6 - 
    2*ex[2]^6*ex[3]^2*ex[4] - 92*ex[2]^6*ex[3]^3*ex[4] + 
    10*ex[2]^7*ex[3]^3*ex[4] - 12*ex[2]^8*ex[3]^3*ex[4] + 
    ex[2]^9*ex[3]^3*ex[4] - 140*ex[2]^6*ex[3]^4*ex[4] - 
    326*ex[2]^7*ex[3]^4*ex[4] - 125*ex[2]^8*ex[3]^4*ex[4] - 
    9*ex[2]^9*ex[3]^4*ex[4] - ex[2]^10*ex[3]^4*ex[4] - 
    12*ex[2]^6*ex[3]^5*ex[4] - 186*ex[2]^7*ex[3]^5*ex[4] - 
    382*ex[2]^8*ex[3]^5*ex[4] - 265*ex[2]^9*ex[3]^5*ex[4] - 
    54*ex[2]^10*ex[3]^5*ex[4] + 3*ex[2]^11*ex[3]^5*ex[4] + 
    38*ex[2]^6*ex[3]^6*ex[4] + 150*ex[2]^7*ex[3]^6*ex[4] + 
    227*ex[2]^8*ex[3]^6*ex[4] + 161*ex[2]^9*ex[3]^6*ex[4] + 
    51*ex[2]^10*ex[3]^6*ex[4] + 5*ex[2]^11*ex[3]^6*ex[4] + 
    ex[2]^5*ex[3]*ex[4]^2 + 27*ex[2]^5*ex[3]^2*ex[4]^2 - 
    3*ex[2]^6*ex[3]^2*ex[4]^2 + 4*ex[2]^7*ex[3]^2*ex[4]^2 + 
    288*ex[2]^5*ex[3]^3*ex[4]^2 + 32*ex[2]^6*ex[3]^3*ex[4]^2 + 
    57*ex[2]^7*ex[3]^3*ex[4]^2 - 6*ex[2]^8*ex[3]^3*ex[4]^2 + 
    ex[2]^9*ex[3]^3*ex[4]^2 + 396*ex[2]^5*ex[3]^4*ex[4]^2 + 
    936*ex[2]^6*ex[3]^4*ex[4]^2 + 395*ex[2]^7*ex[3]^4*ex[4]^2 + 
    63*ex[2]^8*ex[3]^4*ex[4]^2 + ex[2]^9*ex[3]^4*ex[4]^2 - 
    3*ex[2]^10*ex[3]^4*ex[4]^2 + 31*ex[2]^5*ex[3]^5*ex[4]^2 + 
    500*ex[2]^6*ex[3]^5*ex[4]^2 + 1011*ex[2]^7*ex[3]^5*ex[4]^2 + 
    676*ex[2]^8*ex[3]^5*ex[4]^2 + 122*ex[2]^9*ex[3]^5*ex[4]^2 - 
    12*ex[2]^10*ex[3]^5*ex[4]^2 - 103*ex[2]^5*ex[3]^6*ex[4]^2 - 
    401*ex[2]^6*ex[3]^6*ex[4]^2 - 595*ex[2]^7*ex[3]^6*ex[4]^2 - 
    409*ex[2]^8*ex[3]^6*ex[4]^2 - 122*ex[2]^9*ex[3]^6*ex[4]^2 - 
    10*ex[2]^10*ex[3]^6*ex[4]^2 + ex[2]^5*ex[3]*ex[4]^3 - 
    105*ex[2]^4*ex[3]^2*ex[4]^3 + 33*ex[2]^5*ex[3]^2*ex[4]^3 - 
    8*ex[2]^6*ex[3]^2*ex[4]^3 + 4*ex[2]^7*ex[3]^2*ex[4]^3 - 
    564*ex[2]^4*ex[3]^3*ex[4]^3 - 264*ex[2]^5*ex[3]^3*ex[4]^3 - 
    146*ex[2]^6*ex[3]^3*ex[4]^3 + 29*ex[2]^7*ex[3]^3*ex[4]^3 + 
    6*ex[2]^8*ex[3]^3*ex[4]^3 + ex[2]^9*ex[3]^3*ex[4]^3 - 
    658*ex[2]^4*ex[3]^4*ex[4]^3 - 1644*ex[2]^5*ex[3]^4*ex[4]^3 - 
    899*ex[2]^6*ex[3]^4*ex[4]^3 - 279*ex[2]^7*ex[3]^4*ex[4]^3 - 
    22*ex[2]^8*ex[3]^4*ex[4]^3 + 9*ex[2]^9*ex[3]^4*ex[4]^3 - 
    44*ex[2]^4*ex[3]^5*ex[4]^3 - 753*ex[2]^5*ex[3]^5*ex[4]^3 - 
    1512*ex[2]^6*ex[3]^5*ex[4]^3 - 993*ex[2]^7*ex[3]^5*ex[4]^3 - 
    172*ex[2]^8*ex[3]^5*ex[4]^3 + 18*ex[2]^9*ex[3]^5*ex[4]^3 + 
    155*ex[2]^4*ex[3]^6*ex[4]^3 + 595*ex[2]^5*ex[3]^6*ex[4]^3 + 
    865*ex[2]^6*ex[3]^6*ex[4]^3 + 575*ex[2]^7*ex[3]^6*ex[4]^3 + 
    160*ex[2]^8*ex[3]^6*ex[4]^3 + 10*ex[2]^9*ex[3]^6*ex[4]^3 + 
    4*ex[2]^3*ex[3]*ex[4]^4 - 4*ex[2]^4*ex[3]*ex[4]^4 + 
    ex[2]^5*ex[3]*ex[4]^4 + 212*ex[2]^3*ex[3]^2*ex[4]^4 - 
    48*ex[2]^4*ex[3]^2*ex[4]^4 + 21*ex[2]^5*ex[3]^2*ex[4]^4 - 
    11*ex[2]^6*ex[3]^2*ex[4]^4 + 728*ex[2]^3*ex[3]^3*ex[4]^4 + 
    634*ex[2]^4*ex[3]^3*ex[4]^4 + 282*ex[2]^5*ex[3]^3*ex[4]^4 - 
    22*ex[2]^6*ex[3]^3*ex[4]^4 - 15*ex[2]^7*ex[3]^3*ex[4]^4 - 
    2*ex[2]^8*ex[3]^3*ex[4]^4 + 696*ex[2]^3*ex[3]^4*ex[4]^4 + 
    1890*ex[2]^4*ex[3]^4*ex[4]^4 + 1366*ex[2]^5*ex[3]^4*ex[4]^4 + 
    592*ex[2]^6*ex[3]^4*ex[4]^4 + 81*ex[2]^7*ex[3]^4*ex[4]^4 - 
    9*ex[2]^8*ex[3]^4*ex[4]^4 + 36*ex[2]^3*ex[3]^5*ex[4]^4 + 
    682*ex[2]^4*ex[3]^5*ex[4]^4 + 1373*ex[2]^5*ex[3]^5*ex[4]^4 + 
    902*ex[2]^6*ex[3]^5*ex[4]^4 + 163*ex[2]^7*ex[3]^5*ex[4]^4 - 
    12*ex[2]^8*ex[3]^5*ex[4]^4 - 140*ex[2]^3*ex[3]^6*ex[4]^4 - 
    530*ex[2]^4*ex[3]^6*ex[4]^4 - 755*ex[2]^5*ex[3]^6*ex[4]^4 - 
    485*ex[2]^6*ex[3]^6*ex[4]^4 - 125*ex[2]^7*ex[3]^6*ex[4]^4 - 
    5*ex[2]^8*ex[3]^6*ex[4]^4 + ex[2]^2*ex[4]^5 - 20*ex[2]^2*ex[3]*ex[4]^5 + 
    12*ex[2]^3*ex[3]*ex[4]^5 - 2*ex[2]^4*ex[3]*ex[4]^5 + 
    ex[2]^5*ex[3]*ex[4]^5 - 246*ex[2]^2*ex[3]^2*ex[4]^5 - 
    16*ex[2]^3*ex[3]^2*ex[4]^5 - 43*ex[2]^4*ex[3]^2*ex[4]^5 + 
    15*ex[2]^5*ex[3]^2*ex[4]^5 + 2*ex[2]^6*ex[3]^2*ex[4]^5 - 
    596*ex[2]^2*ex[3]^3*ex[4]^5 - 748*ex[2]^3*ex[3]^3*ex[4]^5 - 
    376*ex[2]^4*ex[3]^3*ex[4]^5 - 54*ex[2]^5*ex[3]^3*ex[4]^5 + 
    4*ex[2]^6*ex[3]^3*ex[4]^5 + ex[2]^7*ex[3]^3*ex[4]^5 - 
    463*ex[2]^2*ex[3]^4*ex[4]^5 - 1372*ex[2]^3*ex[3]^4*ex[4]^5 - 
    1226*ex[2]^4*ex[3]^4*ex[4]^5 - 622*ex[2]^5*ex[3]^4*ex[4]^5 - 
    107*ex[2]^6*ex[3]^4*ex[4]^5 + 3*ex[2]^7*ex[3]^4*ex[4]^5 - 
    16*ex[2]^2*ex[3]^5*ex[4]^5 - 368*ex[2]^3*ex[3]^5*ex[4]^5 - 
    750*ex[2]^4*ex[3]^5*ex[4]^5 - 499*ex[2]^5*ex[3]^5*ex[4]^5 - 
    98*ex[2]^6*ex[3]^5*ex[4]^5 + 3*ex[2]^7*ex[3]^5*ex[4]^5 + 
    76*ex[2]^2*ex[3]^6*ex[4]^5 + 284*ex[2]^3*ex[3]^6*ex[4]^5 + 
    397*ex[2]^4*ex[3]^6*ex[4]^5 + 247*ex[2]^5*ex[3]^6*ex[4]^5 + 
    59*ex[2]^6*ex[3]^6*ex[4]^5 + ex[2]^7*ex[3]^6*ex[4]^5 - 2*ex[2]*ex[4]^6 + 
    23*ex[2]*ex[3]*ex[4]^6 - 16*ex[2]^2*ex[3]*ex[4]^6 + 
    ex[2]^3*ex[3]*ex[4]^6 - 2*ex[2]^4*ex[3]*ex[4]^6 + 
    153*ex[2]*ex[3]^2*ex[4]^6 + 59*ex[2]^2*ex[3]^2*ex[4]^6 + 
    35*ex[2]^3*ex[3]^2*ex[4]^6 - 13*ex[2]^4*ex[3]^2*ex[4]^6 - 
    4*ex[2]^5*ex[3]^2*ex[4]^6 + 278*ex[2]*ex[3]^3*ex[4]^6 + 
    444*ex[2]^2*ex[3]^3*ex[4]^6 + 270*ex[2]^3*ex[3]^3*ex[4]^6 + 
    82*ex[2]^4*ex[3]^3*ex[4]^6 + 8*ex[2]^5*ex[3]^3*ex[4]^6 + 
    176*ex[2]*ex[3]^4*ex[4]^6 + 562*ex[2]^2*ex[3]^4*ex[4]^6 + 
    578*ex[2]^3*ex[3]^4*ex[4]^6 + 316*ex[2]^4*ex[3]^4*ex[4]^6 + 
    60*ex[2]^5*ex[3]^4*ex[4]^6 + 3*ex[2]*ex[3]^5*ex[4]^6 + 
    108*ex[2]^2*ex[3]^5*ex[4]^6 + 225*ex[2]^3*ex[3]^5*ex[4]^6 + 
    152*ex[2]^4*ex[3]^5*ex[4]^6 + 32*ex[2]^5*ex[3]^5*ex[4]^6 - 
    23*ex[2]*ex[3]^6*ex[4]^6 - 85*ex[2]^2*ex[3]^6*ex[4]^6 - 
    117*ex[2]^3*ex[3]^6*ex[4]^6 - 71*ex[2]^4*ex[3]^6*ex[4]^6 - 
    16*ex[2]^5*ex[3]^6*ex[4]^6 + ex[4]^7 - 8*ex[3]*ex[4]^7 + 
    7*ex[2]*ex[3]*ex[4]^7 + ex[2]^3*ex[3]*ex[4]^7 - 39*ex[3]^2*ex[4]^7 - 
    25*ex[2]*ex[3]^2*ex[4]^7 - 9*ex[2]^2*ex[3]^2*ex[4]^7 + 
    5*ex[2]^3*ex[3]^2*ex[4]^7 + 2*ex[2]^4*ex[3]^2*ex[4]^7 - 
    56*ex[3]^3*ex[4]^7 - 106*ex[2]*ex[3]^3*ex[4]^7 - 
    76*ex[2]^2*ex[3]^3*ex[4]^7 - 30*ex[2]^3*ex[3]^3*ex[4]^7 - 
    4*ex[2]^4*ex[3]^3*ex[4]^7 - 29*ex[3]^4*ex[4]^7 - 
    98*ex[2]*ex[3]^4*ex[4]^7 - 110*ex[2]^2*ex[3]^4*ex[4]^7 - 
    62*ex[2]^3*ex[3]^4*ex[4]^7 - 12*ex[2]^4*ex[3]^4*ex[4]^7 - 
    13*ex[2]*ex[3]^5*ex[4]^7 - 28*ex[2]^2*ex[3]^5*ex[4]^7 - 
    19*ex[2]^3*ex[3]^5*ex[4]^7 - 4*ex[2]^4*ex[3]^5*ex[4]^7 + 
    3*ex[3]^6*ex[4]^7 + 11*ex[2]*ex[3]^6*ex[4]^7 + 
    15*ex[2]^2*ex[3]^6*ex[4]^7 + 9*ex[2]^3*ex[3]^6*ex[4]^7 + 
    2*ex[2]^4*ex[3]^6*ex[4]^7 - 56*ex[2]^7*ex[3]^3*ex[6] + 
    8*ex[2]^8*ex[3]^3*ex[6] - 3*ex[2]^9*ex[3]^3*ex[6] - 
    60*ex[2]^7*ex[3]^4*ex[6] - 158*ex[2]^8*ex[3]^4*ex[6] - 
    59*ex[2]^9*ex[3]^4*ex[6] - 3*ex[2]^10*ex[3]^4*ex[6] + 
    8*ex[2]^7*ex[3]^5*ex[6] - 40*ex[2]^8*ex[3]^5*ex[6] - 
    117*ex[2]^9*ex[3]^5*ex[6] - 90*ex[2]^10*ex[3]^5*ex[6] - 
    21*ex[2]^11*ex[3]^5*ex[6] + 12*ex[2]^7*ex[3]^6*ex[6] + 
    46*ex[2]^8*ex[3]^6*ex[6] + 67*ex[2]^9*ex[3]^6*ex[6] + 
    45*ex[2]^10*ex[3]^6*ex[6] + 13*ex[2]^11*ex[3]^6*ex[6] + 
    ex[2]^12*ex[3]^6*ex[6] + 6*ex[2]^6*ex[3]^2*ex[4]*ex[6] + 
    312*ex[2]^6*ex[3]^3*ex[4]*ex[6] - 44*ex[2]^7*ex[3]^3*ex[4]*ex[6] + 
    30*ex[2]^8*ex[3]^3*ex[4]*ex[6] - 2*ex[2]^9*ex[3]^3*ex[4]*ex[6] + 
    332*ex[2]^6*ex[3]^4*ex[4]*ex[6] + 858*ex[2]^7*ex[3]^4*ex[4]*ex[6] + 
    296*ex[2]^8*ex[3]^4*ex[4]*ex[6] + 18*ex[2]^9*ex[3]^4*ex[4]*ex[6] - 
    40*ex[2]^6*ex[3]^5*ex[4]*ex[6] + 236*ex[2]^7*ex[3]^5*ex[4]*ex[6] + 
    652*ex[2]^8*ex[3]^5*ex[4]*ex[6] + 482*ex[2]^9*ex[3]^5*ex[4]*ex[6] + 
    104*ex[2]^10*ex[3]^5*ex[4]*ex[6] - 2*ex[2]^11*ex[3]^5*ex[4]*ex[6] - 
    66*ex[2]^6*ex[3]^6*ex[4]*ex[6] - 250*ex[2]^7*ex[3]^6*ex[4]*ex[6] - 
    358*ex[2]^8*ex[3]^6*ex[4]*ex[6] - 234*ex[2]^9*ex[3]^6*ex[4]*ex[6] - 
    64*ex[2]^10*ex[3]^6*ex[4]*ex[6] - 4*ex[2]^11*ex[3]^6*ex[4]*ex[6] - 
    3*ex[2]^5*ex[3]*ex[4]^2*ex[6] - 75*ex[2]^5*ex[3]^2*ex[4]^2*ex[6] + 
    11*ex[2]^6*ex[3]^2*ex[4]^2*ex[6] - 8*ex[2]^7*ex[3]^2*ex[4]^2*ex[6] - 
    784*ex[2]^5*ex[3]^3*ex[4]^2*ex[6] - 16*ex[2]^6*ex[3]^3*ex[4]^2*ex[6] - 
    115*ex[2]^7*ex[3]^3*ex[4]^2*ex[6] + 10*ex[2]^8*ex[3]^3*ex[4]^2*ex[6] - 
    ex[2]^9*ex[3]^3*ex[4]^2*ex[6] - 780*ex[2]^5*ex[3]^4*ex[4]^2*ex[6] - 
    2020*ex[2]^6*ex[3]^4*ex[4]^2*ex[6] - 725*ex[2]^7*ex[3]^4*ex[4]^2*ex[6] - 
    99*ex[2]^8*ex[3]^4*ex[4]^2*ex[6] - 3*ex[2]^9*ex[3]^4*ex[4]^2*ex[6] + 
    ex[2]^10*ex[3]^4*ex[4]^2*ex[6] + 83*ex[2]^5*ex[3]^5*ex[4]^2*ex[6] - 
    580*ex[2]^6*ex[3]^5*ex[4]^2*ex[6] - 1527*ex[2]^7*ex[3]^5*ex[4]^2*ex[6] - 
    1096*ex[2]^8*ex[3]^5*ex[4]^2*ex[6] - 226*ex[2]^9*ex[3]^5*ex[4]^2*ex[6] + 
    6*ex[2]^10*ex[3]^5*ex[4]^2*ex[6] + 151*ex[2]^5*ex[3]^6*ex[4]^2*ex[6] + 
    565*ex[2]^6*ex[3]^6*ex[4]^2*ex[6] + 795*ex[2]^7*ex[3]^6*ex[4]^2*ex[6] + 
    505*ex[2]^8*ex[3]^6*ex[4]^2*ex[6] + 130*ex[2]^9*ex[3]^6*ex[4]^2*ex[6] + 
    6*ex[2]^10*ex[3]^6*ex[4]^2*ex[6] - 2*ex[2]^4*ex[3]*ex[4]^3*ex[6] - 
    2*ex[2]^5*ex[3]*ex[4]^3*ex[6] + 250*ex[2]^4*ex[3]^2*ex[4]^3*ex[6] - 
    74*ex[2]^5*ex[3]^2*ex[4]^3*ex[6] + 16*ex[2]^6*ex[3]^2*ex[4]^3*ex[6] - 
    4*ex[2]^7*ex[3]^2*ex[4]^3*ex[6] + 1166*ex[2]^4*ex[3]^3*ex[4]^3*ex[6] + 
    400*ex[2]^5*ex[3]^3*ex[4]^3*ex[6] + 256*ex[2]^6*ex[3]^3*ex[4]^3*ex[6] - 
    16*ex[2]^7*ex[3]^3*ex[4]^3*ex[6] - 2*ex[2]^8*ex[3]^3*ex[4]^3*ex[6] + 
    1006*ex[2]^4*ex[3]^4*ex[4]^3*ex[6] + 2678*ex[2]^5*ex[3]^4*ex[4]^3*ex[6] + 
    1148*ex[2]^6*ex[3]^4*ex[4]^3*ex[6] + 304*ex[2]^7*ex[3]^4*ex[4]^3*ex[6] + 
    26*ex[2]^8*ex[3]^4*ex[4]^3*ex[6] - 2*ex[2]^9*ex[3]^4*ex[4]^3*ex[6] - 
    92*ex[2]^4*ex[3]^5*ex[4]^3*ex[6] + 758*ex[2]^5*ex[3]^5*ex[4]^3*ex[6] + 
    1920*ex[2]^6*ex[3]^5*ex[4]^3*ex[6] + 1352*ex[2]^7*ex[3]^5*ex[4]^3*ex[6] + 
    276*ex[2]^8*ex[3]^5*ex[4]^3*ex[6] - 6*ex[2]^9*ex[3]^5*ex[4]^3*ex[6] - 
    184*ex[2]^4*ex[3]^6*ex[4]^3*ex[6] - 680*ex[2]^5*ex[3]^6*ex[4]^3*ex[6] - 
    940*ex[2]^6*ex[3]^6*ex[4]^3*ex[6] - 580*ex[2]^7*ex[3]^6*ex[4]^3*ex[6] - 
    140*ex[2]^8*ex[3]^6*ex[4]^3*ex[6] - 4*ex[2]^9*ex[3]^6*ex[4]^3*ex[6] - 
    6*ex[2]^3*ex[3]*ex[4]^4*ex[6] + 6*ex[2]^4*ex[3]*ex[4]^4*ex[6] - 
    ex[2]^5*ex[3]*ex[4]^4*ex[6] - 378*ex[2]^3*ex[3]^2*ex[4]^4*ex[6] + 
    96*ex[2]^4*ex[3]^2*ex[4]^4*ex[6] - 29*ex[2]^5*ex[3]^2*ex[4]^4*ex[6] + 
    7*ex[2]^6*ex[3]^2*ex[4]^4*ex[6] - 1060*ex[2]^3*ex[3]^3*ex[4]^4*ex[6] - 
    756*ex[2]^4*ex[3]^3*ex[4]^4*ex[6] - 316*ex[2]^5*ex[3]^3*ex[4]^4*ex[6] + 
    10*ex[2]^6*ex[3]^3*ex[4]^4*ex[6] + 11*ex[2]^7*ex[3]^3*ex[4]^4*ex[6] - 
    756*ex[2]^3*ex[3]^4*ex[4]^4*ex[6] - 2116*ex[2]^4*ex[3]^4*ex[4]^4*ex[6] - 
    1156*ex[2]^5*ex[3]^4*ex[4]^4*ex[6] - 442*ex[2]^6*ex[3]^4*ex[4]^4*ex[6] - 
    55*ex[2]^7*ex[3]^4*ex[4]^4*ex[6] + ex[2]^8*ex[3]^4*ex[4]^4*ex[6] + 
    58*ex[2]^3*ex[3]^5*ex[4]^4*ex[6] - 554*ex[2]^4*ex[3]^5*ex[4]^4*ex[6] - 
    1363*ex[2]^5*ex[3]^5*ex[4]^4*ex[6] - 950*ex[2]^6*ex[3]^5*ex[4]^4*ex[6] - 
    197*ex[2]^7*ex[3]^5*ex[4]^4*ex[6] + 2*ex[2]^8*ex[3]^5*ex[4]^4*ex[6] + 
    126*ex[2]^3*ex[3]^6*ex[4]^4*ex[6] + 460*ex[2]^4*ex[3]^6*ex[4]^4*ex[6] + 
    625*ex[2]^5*ex[3]^6*ex[4]^4*ex[6] + 375*ex[2]^6*ex[3]^6*ex[4]^4*ex[6] + 
    85*ex[2]^7*ex[3]^6*ex[4]^4*ex[6] + ex[2]^8*ex[3]^6*ex[4]^4*ex[6] - 
    2*ex[2]^2*ex[4]^5*ex[6] + 28*ex[2]^2*ex[3]*ex[4]^5*ex[6] - 
    14*ex[2]^3*ex[3]*ex[4]^5*ex[6] + 2*ex[2]^4*ex[3]*ex[4]^5*ex[6] + 
    278*ex[2]^2*ex[3]^2*ex[4]^5*ex[6] - 18*ex[2]^3*ex[3]^2*ex[4]^5*ex[6] + 
    36*ex[2]^4*ex[3]^2*ex[4]^5*ex[6] - 2*ex[2]^5*ex[3]^2*ex[4]^5*ex[6] + 
    536*ex[2]^2*ex[3]^3*ex[4]^5*ex[6] + 552*ex[2]^3*ex[3]^3*ex[4]^5*ex[6] + 
    194*ex[2]^4*ex[3]^3*ex[4]^5*ex[6] - 2*ex[2]^5*ex[3]^3*ex[4]^5*ex[6] - 
    12*ex[2]^6*ex[3]^3*ex[4]^5*ex[6] + 314*ex[2]^2*ex[3]^4*ex[4]^5*ex[6] + 
    936*ex[2]^3*ex[3]^4*ex[4]^5*ex[6] + 642*ex[2]^4*ex[3]^4*ex[4]^5*ex[6] + 
    296*ex[2]^5*ex[3]^4*ex[4]^5*ex[6] + 44*ex[2]^6*ex[3]^4*ex[4]^5*ex[6] - 
    20*ex[2]^2*ex[3]^5*ex[4]^5*ex[6] + 214*ex[2]^3*ex[3]^5*ex[4]^5*ex[6] + 
    516*ex[2]^4*ex[3]^5*ex[4]^5*ex[6] + 358*ex[2]^5*ex[3]^5*ex[4]^5*ex[6] + 
    76*ex[2]^6*ex[3]^5*ex[4]^5*ex[6] - 46*ex[2]^2*ex[3]^6*ex[4]^5*ex[6] - 
    166*ex[2]^3*ex[3]^6*ex[4]^5*ex[6] - 222*ex[2]^4*ex[3]^6*ex[4]^5*ex[6] - 
    130*ex[2]^5*ex[3]^6*ex[4]^5*ex[6] - 28*ex[2]^6*ex[3]^6*ex[4]^5*ex[6] + 
    2*ex[2]*ex[4]^6*ex[6] - 17*ex[2]*ex[3]*ex[4]^6*ex[6] + 
    10*ex[2]^2*ex[3]*ex[4]^6*ex[6] - ex[2]^3*ex[3]*ex[4]^6*ex[6] - 
    81*ex[2]*ex[3]^2*ex[4]^6*ex[6] - 15*ex[2]^2*ex[3]^2*ex[4]^6*ex[6] - 
    15*ex[2]^3*ex[3]^2*ex[4]^6*ex[6] - ex[2]^4*ex[3]^2*ex[4]^6*ex[6] - 
    114*ex[2]*ex[3]^3*ex[4]^6*ex[6] - 144*ex[2]^2*ex[3]^3*ex[4]^6*ex[6] - 
    46*ex[2]^3*ex[3]^3*ex[4]^6*ex[6] + 4*ex[2]^5*ex[3]^3*ex[4]^6*ex[6] - 
    56*ex[2]*ex[3]^4*ex[4]^6*ex[6] - 178*ex[2]^2*ex[3]^4*ex[4]^6*ex[6] - 
    146*ex[2]^3*ex[3]^4*ex[4]^6*ex[6] - 74*ex[2]^4*ex[3]^4*ex[4]^6*ex[6] - 
    12*ex[2]^5*ex[3]^4*ex[4]^6*ex[6] + 3*ex[2]*ex[3]^5*ex[4]^6*ex[6] - 
    34*ex[2]^2*ex[3]^5*ex[4]^6*ex[6] - 81*ex[2]^3*ex[3]^5*ex[4]^6*ex[6] - 
    56*ex[2]^4*ex[3]^5*ex[4]^6*ex[6] - 12*ex[2]^5*ex[3]^5*ex[4]^6*ex[6] + 
    7*ex[2]*ex[3]^6*ex[4]^6*ex[6] + 25*ex[2]^2*ex[3]^6*ex[4]^6*ex[6] + 
    33*ex[2]^3*ex[3]^6*ex[4]^6*ex[6] + 19*ex[2]^4*ex[3]^6*ex[4]^6*ex[6] + 
    4*ex[2]^5*ex[3]^6*ex[4]^6*ex[6] + 85*ex[2]^7*ex[3]^3*ex[6]^2 - 
    12*ex[2]^8*ex[3]^3*ex[6]^2 + 3*ex[2]^9*ex[3]^3*ex[6]^2 + 
    49*ex[2]^7*ex[3]^4*ex[6]^2 + 167*ex[2]^8*ex[3]^4*ex[6]^2 + 
    53*ex[2]^9*ex[3]^4*ex[6]^2 + 3*ex[2]^10*ex[3]^4*ex[6]^2 - 
    23*ex[2]^7*ex[3]^5*ex[6]^2 - 8*ex[2]^8*ex[3]^5*ex[6]^2 + 
    51*ex[2]^9*ex[3]^5*ex[6]^2 + 46*ex[2]^10*ex[3]^5*ex[6]^2 + 
    10*ex[2]^11*ex[3]^5*ex[6]^2 - 7*ex[2]^7*ex[3]^6*ex[6]^2 - 
    25*ex[2]^8*ex[3]^6*ex[6]^2 - 33*ex[2]^9*ex[3]^6*ex[6]^2 - 
    19*ex[2]^10*ex[3]^6*ex[6]^2 - 4*ex[2]^11*ex[3]^6*ex[6]^2 - 
    6*ex[2]^6*ex[3]^2*ex[4]*ex[6]^2 - 392*ex[2]^6*ex[3]^3*ex[4]*ex[6]^2 + 
    65*ex[2]^7*ex[3]^3*ex[4]*ex[6]^2 - 24*ex[2]^8*ex[3]^3*ex[4]*ex[6]^2 + 
    ex[2]^9*ex[3]^3*ex[4]*ex[6]^2 - 233*ex[2]^6*ex[3]^4*ex[4]*ex[6]^2 - 
    771*ex[2]^7*ex[3]^4*ex[4]*ex[6]^2 - 220*ex[2]^8*ex[3]^4*ex[4]*ex[6]^2 - 
    15*ex[2]^9*ex[3]^4*ex[4]*ex[6]^2 + ex[2]^10*ex[3]^4*ex[4]*ex[6]^2 + 
    102*ex[2]^6*ex[3]^5*ex[4]*ex[6]^2 + 17*ex[2]^7*ex[3]^5*ex[4]*ex[6]^2 - 
    258*ex[2]^8*ex[3]^5*ex[4]*ex[6]^2 - 219*ex[2]^9*ex[3]^5*ex[4]*ex[6]^2 - 
    46*ex[2]^10*ex[3]^5*ex[4]*ex[6]^2 + 33*ex[2]^6*ex[3]^6*ex[4]*ex[6]^2 + 
    117*ex[2]^7*ex[3]^6*ex[4]*ex[6]^2 + 153*ex[2]^8*ex[3]^6*ex[4]*ex[6]^2 + 
    87*ex[2]^9*ex[3]^6*ex[4]*ex[6]^2 + 18*ex[2]^10*ex[3]^6*ex[4]*ex[6]^2 + 
    3*ex[2]^5*ex[3]*ex[4]^2*ex[6]^2 + 69*ex[2]^5*ex[3]^2*ex[4]^2*ex[6]^2 - 
    13*ex[2]^6*ex[3]^2*ex[4]^2*ex[6]^2 + 4*ex[2]^7*ex[3]^2*ex[4]^2*ex[6]^2 + 
    753*ex[2]^5*ex[3]^3*ex[4]^2*ex[6]^2 - 64*ex[2]^6*ex[3]^3*ex[4]^2*
     ex[6]^2 + 62*ex[2]^7*ex[3]^3*ex[4]^2*ex[6]^2 - 
    4*ex[2]^8*ex[3]^3*ex[4]^2*ex[6]^2 + 441*ex[2]^5*ex[3]^4*ex[4]^2*ex[6]^2 + 
    1435*ex[2]^6*ex[3]^4*ex[4]^2*ex[6]^2 + 378*ex[2]^7*ex[3]^4*ex[4]^2*
     ex[6]^2 + 34*ex[2]^8*ex[3]^4*ex[4]^2*ex[6]^2 - 
    6*ex[2]^9*ex[3]^4*ex[4]^2*ex[6]^2 - 180*ex[2]^5*ex[3]^5*ex[4]^2*ex[6]^2 + 
    8*ex[2]^6*ex[3]^5*ex[4]^2*ex[6]^2 + 522*ex[2]^7*ex[3]^5*ex[4]^2*ex[6]^2 + 
    420*ex[2]^8*ex[3]^5*ex[4]^2*ex[6]^2 + 86*ex[2]^9*ex[3]^5*ex[4]^2*
     ex[6]^2 - 62*ex[2]^5*ex[3]^6*ex[4]^2*ex[6]^2 - 
    218*ex[2]^6*ex[3]^6*ex[4]^2*ex[6]^2 - 282*ex[2]^7*ex[3]^6*ex[4]^2*
     ex[6]^2 - 158*ex[2]^8*ex[3]^6*ex[4]^2*ex[6]^2 - 
    32*ex[2]^9*ex[3]^6*ex[4]^2*ex[6]^2 + 4*ex[2]^4*ex[3]*ex[4]^3*ex[6]^2 + 
    ex[2]^5*ex[3]*ex[4]^3*ex[6]^2 - 190*ex[2]^4*ex[3]^2*ex[4]^3*ex[6]^2 + 
    51*ex[2]^5*ex[3]^2*ex[4]^3*ex[6]^2 - 8*ex[2]^6*ex[3]^2*ex[4]^3*ex[6]^2 - 
    774*ex[2]^4*ex[3]^3*ex[4]^3*ex[6]^2 - 107*ex[2]^5*ex[3]^3*ex[4]^3*
     ex[6]^2 - 92*ex[2]^6*ex[3]^3*ex[4]^3*ex[6]^2 - 
    2*ex[2]^7*ex[3]^3*ex[4]^3*ex[6]^2 - 416*ex[2]^4*ex[3]^4*ex[4]^3*ex[6]^2 - 
    1349*ex[2]^5*ex[3]^4*ex[4]^3*ex[6]^2 - 342*ex[2]^6*ex[3]^4*ex[4]^3*
     ex[6]^2 - 42*ex[2]^7*ex[3]^4*ex[4]^3*ex[6]^2 + 
    11*ex[2]^8*ex[3]^4*ex[4]^3*ex[6]^2 + 158*ex[2]^4*ex[3]^5*ex[4]^3*
     ex[6]^2 - 46*ex[2]^5*ex[3]^5*ex[4]^3*ex[6]^2 - 
    528*ex[2]^6*ex[3]^5*ex[4]^3*ex[6]^2 - 406*ex[2]^7*ex[3]^5*ex[4]^3*
     ex[6]^2 - 82*ex[2]^8*ex[3]^5*ex[4]^3*ex[6]^2 + 
    58*ex[2]^4*ex[3]^6*ex[4]^3*ex[6]^2 + 202*ex[2]^5*ex[3]^6*ex[4]^3*
     ex[6]^2 + 258*ex[2]^6*ex[3]^6*ex[4]^3*ex[6]^2 + 
    142*ex[2]^7*ex[3]^6*ex[4]^3*ex[6]^2 + 28*ex[2]^8*ex[3]^6*ex[4]^3*
     ex[6]^2 + ex[2]^3*ex[3]*ex[4]^4*ex[6]^2 - 2*ex[2]^4*ex[3]*ex[4]^4*
     ex[6]^2 + 191*ex[2]^3*ex[3]^2*ex[4]^4*ex[6]^2 - 
    57*ex[2]^4*ex[3]^2*ex[4]^4*ex[6]^2 + 4*ex[2]^5*ex[3]^2*ex[4]^4*ex[6]^2 + 
    428*ex[2]^3*ex[3]^3*ex[4]^4*ex[6]^2 + 198*ex[2]^4*ex[3]^3*ex[4]^4*
     ex[6]^2 + 73*ex[2]^5*ex[3]^3*ex[4]^4*ex[6]^2 + 
    10*ex[2]^6*ex[3]^3*ex[4]^4*ex[6]^2 + 196*ex[2]^3*ex[3]^4*ex[4]^4*
     ex[6]^2 + 642*ex[2]^4*ex[3]^4*ex[4]^4*ex[6]^2 + 
    165*ex[2]^5*ex[3]^4*ex[4]^4*ex[6]^2 + 27*ex[2]^6*ex[3]^4*ex[4]^4*
     ex[6]^2 - 8*ex[2]^7*ex[3]^4*ex[4]^4*ex[6]^2 - 
    69*ex[2]^3*ex[3]^5*ex[4]^4*ex[6]^2 + 40*ex[2]^4*ex[3]^5*ex[4]^4*ex[6]^2 + 
    267*ex[2]^5*ex[3]^5*ex[4]^4*ex[6]^2 + 198*ex[2]^6*ex[3]^5*ex[4]^4*
     ex[6]^2 + 40*ex[2]^7*ex[3]^5*ex[4]^4*ex[6]^2 - 
    27*ex[2]^3*ex[3]^6*ex[4]^4*ex[6]^2 - 93*ex[2]^4*ex[3]^6*ex[4]^4*ex[6]^2 - 
    117*ex[2]^5*ex[3]^6*ex[4]^4*ex[6]^2 - 63*ex[2]^6*ex[3]^6*ex[4]^4*
     ex[6]^2 - 12*ex[2]^7*ex[3]^6*ex[4]^4*ex[6]^2 + ex[2]^2*ex[4]^5*ex[6]^2 - 
    8*ex[2]^2*ex[3]*ex[4]^5*ex[6]^2 + 3*ex[2]^3*ex[3]*ex[4]^5*ex[6]^2 - 
    65*ex[2]^2*ex[3]^2*ex[4]^5*ex[6]^2 + 19*ex[2]^3*ex[3]^2*ex[4]^5*ex[6]^2 + 
    ex[2]^4*ex[3]^2*ex[4]^5*ex[6]^2 - 100*ex[2]^2*ex[3]^3*ex[4]^5*ex[6]^2 - 
    80*ex[2]^3*ex[3]^3*ex[4]^5*ex[6]^2 - 22*ex[2]^4*ex[3]^3*ex[4]^5*ex[6]^2 - 
    5*ex[2]^5*ex[3]^3*ex[4]^5*ex[6]^2 - 37*ex[2]^2*ex[3]^4*ex[4]^5*ex[6]^2 - 
    124*ex[2]^3*ex[3]^4*ex[4]^5*ex[6]^2 - 34*ex[2]^4*ex[3]^4*ex[4]^5*
     ex[6]^2 - 7*ex[2]^5*ex[3]^4*ex[4]^5*ex[6]^2 + 
    2*ex[2]^6*ex[3]^4*ex[4]^5*ex[6]^2 + 12*ex[2]^2*ex[3]^5*ex[4]^5*ex[6]^2 - 
    11*ex[2]^3*ex[3]^5*ex[4]^5*ex[6]^2 - 54*ex[2]^4*ex[3]^5*ex[4]^5*ex[6]^2 - 
    39*ex[2]^5*ex[3]^5*ex[4]^5*ex[6]^2 - 8*ex[2]^6*ex[3]^5*ex[4]^5*ex[6]^2 + 
    5*ex[2]^2*ex[3]^6*ex[4]^5*ex[6]^2 + 17*ex[2]^3*ex[3]^6*ex[4]^5*ex[6]^2 + 
    21*ex[2]^4*ex[3]^6*ex[4]^5*ex[6]^2 + 11*ex[2]^5*ex[3]^6*ex[4]^5*ex[6]^2 + 
    2*ex[2]^6*ex[3]^6*ex[4]^5*ex[6]^2 - 59*ex[2]^7*ex[3]^3*ex[6]^3 + 
    8*ex[2]^8*ex[3]^3*ex[6]^3 - ex[2]^9*ex[3]^3*ex[6]^3 - 
    5*ex[2]^7*ex[3]^4*ex[6]^3 - 69*ex[2]^8*ex[3]^4*ex[6]^3 - 
    13*ex[2]^9*ex[3]^4*ex[6]^3 - ex[2]^10*ex[3]^4*ex[6]^3 + 
    15*ex[2]^7*ex[3]^5*ex[6]^3 + 20*ex[2]^8*ex[3]^5*ex[6]^3 + 
    3*ex[2]^9*ex[3]^5*ex[6]^3 - 2*ex[2]^10*ex[3]^5*ex[6]^3 + 
    ex[2]^7*ex[3]^6*ex[6]^3 + 3*ex[2]^8*ex[3]^6*ex[6]^3 + 
    3*ex[2]^9*ex[3]^6*ex[6]^3 + ex[2]^10*ex[3]^6*ex[6]^3 + 
    2*ex[2]^6*ex[3]^2*ex[4]*ex[6]^3 + 218*ex[2]^6*ex[3]^3*ex[4]*ex[6]^3 - 
    38*ex[2]^7*ex[3]^3*ex[4]*ex[6]^3 + 6*ex[2]^8*ex[3]^3*ex[4]*ex[6]^3 + 
    24*ex[2]^6*ex[3]^4*ex[4]*ex[6]^3 + 264*ex[2]^7*ex[3]^4*ex[4]*ex[6]^3 + 
    42*ex[2]^8*ex[3]^4*ex[4]*ex[6]^3 + 6*ex[2]^9*ex[3]^4*ex[4]*ex[6]^3 - 
    56*ex[2]^6*ex[3]^5*ex[4]*ex[6]^3 - 72*ex[2]^7*ex[3]^5*ex[4]*ex[6]^3 - 
    8*ex[2]^8*ex[3]^5*ex[4]*ex[6]^3 + 8*ex[2]^9*ex[3]^5*ex[4]*ex[6]^3 - 
    4*ex[2]^6*ex[3]^6*ex[4]*ex[6]^3 - 12*ex[2]^7*ex[3]^6*ex[4]*ex[6]^3 - 
    12*ex[2]^8*ex[3]^6*ex[4]*ex[6]^3 - 4*ex[2]^9*ex[3]^6*ex[4]*ex[6]^3 - 
    ex[2]^5*ex[3]*ex[4]^2*ex[6]^3 - 21*ex[2]^5*ex[3]^2*ex[4]^2*ex[6]^3 + 
    5*ex[2]^6*ex[3]^2*ex[4]^2*ex[6]^3 - 301*ex[2]^5*ex[3]^3*ex[4]^2*ex[6]^3 + 
    54*ex[2]^6*ex[3]^3*ex[4]^2*ex[6]^3 - 4*ex[2]^7*ex[3]^3*ex[4]^2*ex[6]^3 - 
    41*ex[2]^5*ex[3]^4*ex[4]^2*ex[6]^3 - 381*ex[2]^6*ex[3]^4*ex[4]^2*
     ex[6]^3 - 52*ex[2]^7*ex[3]^4*ex[4]^2*ex[6]^3 - 
    12*ex[2]^8*ex[3]^4*ex[4]^2*ex[6]^3 + 78*ex[2]^5*ex[3]^5*ex[4]^2*ex[6]^3 + 
    96*ex[2]^6*ex[3]^5*ex[4]^2*ex[6]^3 + 6*ex[2]^7*ex[3]^5*ex[4]^2*ex[6]^3 - 
    12*ex[2]^8*ex[3]^5*ex[4]^2*ex[6]^3 + 6*ex[2]^5*ex[3]^6*ex[4]^2*ex[6]^3 + 
    18*ex[2]^6*ex[3]^6*ex[4]^2*ex[6]^3 + 18*ex[2]^7*ex[3]^6*ex[4]^2*ex[6]^3 + 
    6*ex[2]^8*ex[3]^6*ex[4]^2*ex[6]^3 - 2*ex[2]^4*ex[3]*ex[4]^3*ex[6]^3 + 
    46*ex[2]^4*ex[3]^2*ex[4]^3*ex[6]^3 - 10*ex[2]^5*ex[3]^2*ex[4]^3*ex[6]^3 + 
    186*ex[2]^4*ex[3]^3*ex[4]^3*ex[6]^3 - 24*ex[2]^5*ex[3]^3*ex[4]^3*
     ex[6]^3 - 6*ex[2]^6*ex[3]^3*ex[4]^3*ex[6]^3 + 
    30*ex[2]^4*ex[3]^4*ex[4]^3*ex[6]^3 + 246*ex[2]^5*ex[3]^4*ex[4]^3*
     ex[6]^3 + 30*ex[2]^6*ex[3]^4*ex[4]^3*ex[6]^3 + 
    10*ex[2]^7*ex[3]^4*ex[4]^3*ex[6]^3 - 48*ex[2]^4*ex[3]^5*ex[4]^3*ex[6]^3 - 
    56*ex[2]^5*ex[3]^5*ex[4]^3*ex[6]^3 + 8*ex[2]^7*ex[3]^5*ex[4]^3*ex[6]^3 - 
    4*ex[2]^4*ex[3]^6*ex[4]^3*ex[6]^3 - 12*ex[2]^5*ex[3]^6*ex[4]^3*ex[6]^3 - 
    12*ex[2]^6*ex[3]^6*ex[4]^3*ex[6]^3 - 4*ex[2]^7*ex[3]^6*ex[4]^3*ex[6]^3 + 
    ex[2]^3*ex[3]*ex[4]^4*ex[6]^3 - 25*ex[2]^3*ex[3]^2*ex[4]^4*ex[6]^3 + 
    5*ex[2]^4*ex[3]^2*ex[4]^4*ex[6]^3 - 44*ex[2]^3*ex[3]^3*ex[4]^4*ex[6]^3 + 
    5*ex[2]^5*ex[3]^3*ex[4]^4*ex[6]^3 - 8*ex[2]^3*ex[3]^4*ex[4]^4*ex[6]^3 - 
    60*ex[2]^4*ex[3]^4*ex[4]^4*ex[6]^3 - 7*ex[2]^5*ex[3]^4*ex[4]^4*ex[6]^3 - 
    3*ex[2]^6*ex[3]^4*ex[4]^4*ex[6]^3 + 11*ex[2]^3*ex[3]^5*ex[4]^4*ex[6]^3 + 
    12*ex[2]^4*ex[3]^5*ex[4]^4*ex[6]^3 - ex[2]^5*ex[3]^5*ex[4]^4*ex[6]^3 - 
    2*ex[2]^6*ex[3]^5*ex[4]^4*ex[6]^3 + ex[2]^3*ex[3]^6*ex[4]^4*ex[6]^3 + 
    3*ex[2]^4*ex[3]^6*ex[4]^4*ex[6]^3 + 3*ex[2]^5*ex[3]^6*ex[4]^4*ex[6]^3 + 
    ex[2]^6*ex[3]^6*ex[4]^4*ex[6]^3 + 17*ex[2]^7*ex[3]^3*ex[6]^4 - 
    2*ex[2]^8*ex[3]^3*ex[6]^4 - 7*ex[2]^7*ex[3]^4*ex[6]^4 + 
    9*ex[2]^8*ex[3]^4*ex[6]^4 - 2*ex[2]^9*ex[3]^4*ex[6]^4 - 
    2*ex[2]^7*ex[3]^5*ex[6]^4 - 2*ex[2]^8*ex[3]^5*ex[6]^4 - 
    48*ex[2]^6*ex[3]^3*ex[4]*ex[6]^4 + 7*ex[2]^7*ex[3]^3*ex[4]*ex[6]^4 + 
    19*ex[2]^6*ex[3]^4*ex[4]*ex[6]^4 - 27*ex[2]^7*ex[3]^4*ex[4]*ex[6]^4 + 
    7*ex[2]^8*ex[3]^4*ex[4]*ex[6]^4 + 6*ex[2]^6*ex[3]^5*ex[4]*ex[6]^4 + 
    6*ex[2]^7*ex[3]^5*ex[4]*ex[6]^4 + 45*ex[2]^5*ex[3]^3*ex[4]^2*ex[6]^4 - 
    6*ex[2]^6*ex[3]^3*ex[4]^2*ex[6]^4 - 17*ex[2]^5*ex[3]^4*ex[4]^2*ex[6]^4 + 
    27*ex[2]^6*ex[3]^4*ex[4]^2*ex[6]^4 - 8*ex[2]^7*ex[3]^4*ex[4]^2*ex[6]^4 - 
    6*ex[2]^5*ex[3]^5*ex[4]^2*ex[6]^4 - 6*ex[2]^6*ex[3]^5*ex[4]^2*ex[6]^4 - 
    ex[2]^4*ex[3]^2*ex[4]^3*ex[6]^4 - 14*ex[2]^4*ex[3]^3*ex[4]^3*ex[6]^4 + 
    ex[2]^5*ex[3]^3*ex[4]^3*ex[6]^4 + 5*ex[2]^4*ex[3]^4*ex[4]^3*ex[6]^4 - 
    9*ex[2]^5*ex[3]^4*ex[4]^3*ex[6]^4 + 3*ex[2]^6*ex[3]^4*ex[4]^3*ex[6]^4 + 
    2*ex[2]^4*ex[3]^5*ex[4]^3*ex[6]^4 + 2*ex[2]^5*ex[3]^5*ex[4]^3*ex[6]^4 - 
    ex[2]^7*ex[3]^3*ex[6]^5 + ex[2]^7*ex[3]^4*ex[6]^5 - 
    ex[2]^8*ex[3]^4*ex[6]^5 + 2*ex[2]^6*ex[3]^3*ex[4]*ex[6]^5 - 
    2*ex[2]^6*ex[3]^4*ex[4]*ex[6]^5 + 2*ex[2]^7*ex[3]^4*ex[4]*ex[6]^5 - 
    ex[2]^5*ex[3]^3*ex[4]^2*ex[6]^5 + ex[2]^5*ex[3]^4*ex[4]^2*ex[6]^5 - 
    ex[2]^6*ex[3]^4*ex[4]^2*ex[6]^5, 
  y[187] -> -10*ex[2]^8*ex[3]^2*ex[4] - 2*ex[2]^9*ex[3]^2*ex[4] + 
    ex[2]^10*ex[3]^2*ex[4] + 20*ex[2]^8*ex[3]^3*ex[4] - 
    22*ex[2]^9*ex[3]^3*ex[4] - 26*ex[2]^10*ex[3]^3*ex[4] - 
    ex[2]^11*ex[3]^3*ex[4] + 72*ex[2]^8*ex[3]^4*ex[4] + 
    154*ex[2]^9*ex[3]^4*ex[4] + 102*ex[2]^10*ex[3]^4*ex[4] - 
    8*ex[2]^11*ex[3]^4*ex[4] - 14*ex[2]^12*ex[3]^4*ex[4] - 
    ex[2]^13*ex[3]^4*ex[4] + 44*ex[2]^8*ex[3]^5*ex[4] + 
    174*ex[2]^9*ex[3]^5*ex[4] + 302*ex[2]^10*ex[3]^5*ex[4] + 
    275*ex[2]^11*ex[3]^5*ex[4] + 124*ex[2]^12*ex[3]^5*ex[4] + 
    21*ex[2]^13*ex[3]^5*ex[4] + 2*ex[2]^8*ex[3]^6*ex[4] - 
    19*ex[2]^10*ex[3]^6*ex[4] - 38*ex[2]^11*ex[3]^6*ex[4] - 
    30*ex[2]^12*ex[3]^6*ex[4] - 10*ex[2]^13*ex[3]^6*ex[4] - 
    ex[2]^14*ex[3]^6*ex[4] - 2*ex[2]^7*ex[3]*ex[4]^2 + 
    86*ex[2]^7*ex[3]^2*ex[4]^2 + 6*ex[2]^8*ex[3]^2*ex[4]^2 - 
    12*ex[2]^9*ex[3]^2*ex[4]^2 + ex[2]^10*ex[3]^2*ex[4]^2 - 
    128*ex[2]^7*ex[3]^3*ex[4]^2 + 240*ex[2]^8*ex[3]^3*ex[4]^2 + 
    210*ex[2]^9*ex[3]^3*ex[4]^2 - 2*ex[2]^10*ex[3]^3*ex[4]^2 - 
    ex[2]^11*ex[3]^3*ex[4]^2 - 536*ex[2]^7*ex[3]^4*ex[4]^2 - 
    1076*ex[2]^8*ex[3]^4*ex[4]^2 - 590*ex[2]^9*ex[3]^4*ex[4]^2 + 
    172*ex[2]^10*ex[3]^4*ex[4]^2 + 121*ex[2]^11*ex[3]^4*ex[4]^2 + 
    7*ex[2]^12*ex[3]^4*ex[4]^2 - 334*ex[2]^7*ex[3]^5*ex[4]^2 - 
    1312*ex[2]^8*ex[3]^5*ex[4]^2 - 2226*ex[2]^9*ex[3]^5*ex[4]^2 - 
    1950*ex[2]^10*ex[3]^5*ex[4]^2 - 827*ex[2]^11*ex[3]^5*ex[4]^2 - 
    122*ex[2]^12*ex[3]^5*ex[4]^2 + 3*ex[2]^13*ex[3]^5*ex[4]^2 - 
    14*ex[2]^7*ex[3]^6*ex[4]^2 - 2*ex[2]^8*ex[3]^6*ex[4]^2 + 
    122*ex[2]^9*ex[3]^6*ex[4]^2 + 243*ex[2]^10*ex[3]^6*ex[4]^2 + 
    187*ex[2]^11*ex[3]^6*ex[4]^2 + 59*ex[2]^12*ex[3]^6*ex[4]^2 + 
    5*ex[2]^13*ex[3]^6*ex[4]^2 + ex[2]^6*ex[4]^3 - 8*ex[2]^6*ex[3]*ex[4]^3 - 
    ex[2]^7*ex[3]*ex[4]^3 + 4*ex[2]^8*ex[3]*ex[4]^3 - 
    299*ex[2]^6*ex[3]^2*ex[4]^3 - 64*ex[2]^7*ex[3]^2*ex[4]^3 - 
    5*ex[2]^8*ex[3]^2*ex[4]^3 - 7*ex[2]^9*ex[3]^2*ex[4]^3 + 
    ex[2]^10*ex[3]^2*ex[4]^3 + 452*ex[2]^6*ex[3]^3*ex[4]^3 - 
    828*ex[2]^7*ex[3]^3*ex[4]^3 - 660*ex[2]^8*ex[3]^3*ex[4]^3 - 
    49*ex[2]^9*ex[3]^3*ex[4]^3 - 34*ex[2]^10*ex[3]^3*ex[4]^3 - 
    3*ex[2]^11*ex[3]^3*ex[4]^3 + 1807*ex[2]^6*ex[3]^4*ex[4]^3 + 
    3538*ex[2]^7*ex[3]^4*ex[4]^3 + 1848*ex[2]^8*ex[3]^4*ex[4]^3 - 
    506*ex[2]^9*ex[3]^4*ex[4]^3 - 293*ex[2]^10*ex[3]^4*ex[4]^3 - 
    10*ex[2]^11*ex[3]^4*ex[4]^3 - 3*ex[2]^12*ex[3]^4*ex[4]^3 + 
    1108*ex[2]^6*ex[3]^5*ex[4]^3 + 4317*ex[2]^7*ex[3]^5*ex[4]^3 + 
    7156*ex[2]^8*ex[3]^5*ex[4]^3 + 6035*ex[2]^9*ex[3]^5*ex[4]^3 + 
    2416*ex[2]^10*ex[3]^5*ex[4]^3 + 316*ex[2]^11*ex[3]^5*ex[4]^3 - 
    12*ex[2]^12*ex[3]^5*ex[4]^3 + 43*ex[2]^6*ex[3]^6*ex[4]^3 + 
    14*ex[2]^7*ex[3]^6*ex[4]^3 - 335*ex[2]^8*ex[3]^6*ex[4]^3 - 
    669*ex[2]^9*ex[3]^6*ex[4]^3 - 502*ex[2]^10*ex[3]^6*ex[4]^3 - 
    149*ex[2]^11*ex[3]^6*ex[4]^3 - 10*ex[2]^12*ex[3]^6*ex[4]^3 - 
    4*ex[2]^5*ex[4]^4 + ex[2]^6*ex[4]^4 + 120*ex[2]^5*ex[3]*ex[4]^4 + 
    20*ex[2]^6*ex[3]*ex[4]^4 - 15*ex[2]^7*ex[3]*ex[4]^4 + 
    4*ex[2]^8*ex[3]*ex[4]^4 + 624*ex[2]^5*ex[3]^2*ex[4]^4 + 
    511*ex[2]^6*ex[3]^2*ex[4]^4 + 301*ex[2]^7*ex[3]^2*ex[4]^4 + 
    51*ex[2]^8*ex[3]^2*ex[4]^4 + 4*ex[2]^9*ex[3]^2*ex[4]^4 + 
    ex[2]^10*ex[3]^2*ex[4]^4 - 1076*ex[2]^5*ex[3]^3*ex[4]^4 + 
    1396*ex[2]^6*ex[3]^3*ex[4]^4 + 1292*ex[2]^7*ex[3]^3*ex[4]^4 + 
    520*ex[2]^8*ex[3]^3*ex[4]^4 + 257*ex[2]^9*ex[3]^3*ex[4]^4 + 
    28*ex[2]^10*ex[3]^3*ex[4]^4 + ex[2]^11*ex[3]^3*ex[4]^4 - 
    3600*ex[2]^5*ex[3]^4*ex[4]^4 - 7157*ex[2]^6*ex[3]^4*ex[4]^4 - 
    4192*ex[2]^7*ex[3]^4*ex[4]^4 + 76*ex[2]^8*ex[3]^4*ex[4]^4 + 
    57*ex[2]^9*ex[3]^4*ex[4]^4 - 51*ex[2]^10*ex[3]^4*ex[4]^4 + 
    9*ex[2]^11*ex[3]^4*ex[4]^4 - 2100*ex[2]^5*ex[3]^5*ex[4]^4 - 
    8104*ex[2]^6*ex[3]^5*ex[4]^4 - 13109*ex[2]^7*ex[3]^5*ex[4]^4 - 
    10632*ex[2]^8*ex[3]^5*ex[4]^4 - 4017*ex[2]^9*ex[3]^5*ex[4]^4 - 
    472*ex[2]^10*ex[3]^5*ex[4]^4 + 18*ex[2]^11*ex[3]^5*ex[4]^4 - 
    76*ex[2]^5*ex[3]^6*ex[4]^4 - 43*ex[2]^6*ex[3]^6*ex[4]^4 + 
    507*ex[2]^7*ex[3]^6*ex[4]^4 + 1029*ex[2]^8*ex[3]^6*ex[4]^4 + 
    755*ex[2]^9*ex[3]^6*ex[4]^4 + 210*ex[2]^10*ex[3]^6*ex[4]^4 + 
    10*ex[2]^11*ex[3]^6*ex[4]^4 - 5*ex[2]^4*ex[4]^5 - 6*ex[2]^5*ex[4]^5 + 
    ex[2]^6*ex[4]^5 - 390*ex[2]^4*ex[3]*ex[4]^5 - 98*ex[2]^5*ex[3]*ex[4]^5 - 
    4*ex[2]^6*ex[3]*ex[4]^5 - 19*ex[2]^7*ex[3]*ex[4]^5 - 
    873*ex[2]^4*ex[3]^2*ex[4]^5 - 1505*ex[2]^5*ex[3]^2*ex[4]^5 - 
    946*ex[2]^6*ex[3]^2*ex[4]^5 - 163*ex[2]^7*ex[3]^2*ex[4]^5 - 
    37*ex[2]^8*ex[3]^2*ex[4]^5 - 5*ex[2]^9*ex[3]^2*ex[4]^5 + 
    1724*ex[2]^4*ex[3]^3*ex[4]^5 - 1256*ex[2]^5*ex[3]^3*ex[4]^5 - 
    1802*ex[2]^6*ex[3]^3*ex[4]^5 - 1442*ex[2]^7*ex[3]^3*ex[4]^5 - 
    586*ex[2]^8*ex[3]^3*ex[4]^5 - 53*ex[2]^9*ex[3]^3*ex[4]^5 - 
    2*ex[2]^10*ex[3]^3*ex[4]^5 + 4617*ex[2]^4*ex[3]^4*ex[4]^5 + 
    9588*ex[2]^5*ex[3]^4*ex[4]^5 + 6699*ex[2]^6*ex[3]^4*ex[4]^5 + 
    1646*ex[2]^7*ex[3]^4*ex[4]^5 + 753*ex[2]^8*ex[3]^4*ex[4]^5 + 
    181*ex[2]^9*ex[3]^4*ex[4]^5 - 9*ex[2]^10*ex[3]^4*ex[4]^5 + 
    2490*ex[2]^4*ex[3]^5*ex[4]^5 + 9506*ex[2]^5*ex[3]^5*ex[4]^5 + 
    14982*ex[2]^6*ex[3]^5*ex[4]^5 + 11653*ex[2]^7*ex[3]^5*ex[4]^5 + 
    4132*ex[2]^8*ex[3]^5*ex[4]^5 + 433*ex[2]^9*ex[3]^5*ex[4]^5 - 
    12*ex[2]^10*ex[3]^5*ex[4]^5 + 85*ex[2]^4*ex[3]^6*ex[4]^5 + 
    75*ex[2]^5*ex[3]^6*ex[4]^5 - 450*ex[2]^6*ex[3]^6*ex[4]^5 - 
    955*ex[2]^7*ex[3]^6*ex[4]^5 - 690*ex[2]^8*ex[3]^6*ex[4]^5 - 
    180*ex[2]^9*ex[3]^6*ex[4]^5 - 5*ex[2]^10*ex[3]^6*ex[4]^5 + 
    52*ex[2]^3*ex[4]^6 + 14*ex[2]^4*ex[4]^6 - 4*ex[2]^5*ex[4]^6 + 
    ex[2]^6*ex[4]^6 + 626*ex[2]^3*ex[3]*ex[4]^6 + 284*ex[2]^4*ex[3]*ex[4]^6 + 
    112*ex[2]^5*ex[3]*ex[4]^6 + 38*ex[2]^6*ex[3]*ex[4]^6 + 
    ex[2]^7*ex[3]*ex[4]^6 + 818*ex[2]^3*ex[3]^2*ex[4]^6 + 
    2228*ex[2]^4*ex[3]^2*ex[4]^6 + 1432*ex[2]^5*ex[3]^2*ex[4]^6 + 
    351*ex[2]^6*ex[3]^2*ex[4]^6 + 107*ex[2]^7*ex[3]^2*ex[4]^6 + 
    11*ex[2]^8*ex[3]^2*ex[4]^6 - 1804*ex[2]^3*ex[3]^3*ex[4]^6 + 
    512*ex[2]^4*ex[3]^3*ex[4]^6 + 1728*ex[2]^5*ex[3]^3*ex[4]^6 + 
    1848*ex[2]^6*ex[3]^3*ex[4]^6 + 604*ex[2]^7*ex[3]^3*ex[4]^6 + 
    26*ex[2]^8*ex[3]^3*ex[4]^6 + ex[2]^9*ex[3]^3*ex[4]^6 - 
    3880*ex[2]^3*ex[3]^4*ex[4]^6 - 8514*ex[2]^4*ex[3]^4*ex[4]^6 - 
    6932*ex[2]^5*ex[3]^4*ex[4]^6 - 2853*ex[2]^6*ex[3]^4*ex[4]^6 - 
    1220*ex[2]^7*ex[3]^4*ex[4]^6 - 222*ex[2]^8*ex[3]^4*ex[4]^6 + 
    3*ex[2]^9*ex[3]^4*ex[4]^6 - 1894*ex[2]^3*ex[3]^5*ex[4]^6 - 
    7148*ex[2]^4*ex[3]^5*ex[4]^6 - 10960*ex[2]^5*ex[3]^5*ex[4]^6 - 
    8142*ex[2]^6*ex[3]^5*ex[4]^6 - 2677*ex[2]^7*ex[3]^5*ex[4]^6 - 
    238*ex[2]^8*ex[3]^5*ex[4]^6 + 3*ex[2]^9*ex[3]^5*ex[4]^6 - 
    62*ex[2]^3*ex[3]^6*ex[4]^6 - 80*ex[2]^4*ex[3]^6*ex[4]^6 + 
    224*ex[2]^5*ex[3]^6*ex[4]^6 + 533*ex[2]^6*ex[3]^6*ex[4]^6 + 
    385*ex[2]^7*ex[3]^6*ex[4]^6 + 95*ex[2]^8*ex[3]^6*ex[4]^6 + 
    ex[2]^9*ex[3]^6*ex[4]^6 - 101*ex[2]^2*ex[4]^7 - 15*ex[2]^3*ex[4]^7 + 
    6*ex[2]^4*ex[4]^7 - 3*ex[2]^5*ex[4]^7 - 576*ex[2]^2*ex[3]*ex[4]^7 - 
    447*ex[2]^3*ex[3]*ex[4]^7 - 216*ex[2]^4*ex[3]*ex[4]^7 - 
    39*ex[2]^5*ex[3]*ex[4]^7 - 2*ex[2]^6*ex[3]*ex[4]^7 - 
    497*ex[2]^2*ex[3]^2*ex[4]^7 - 1874*ex[2]^3*ex[3]^2*ex[4]^7 - 
    1323*ex[2]^4*ex[3]^2*ex[4]^7 - 489*ex[2]^5*ex[3]^2*ex[4]^7 - 
    148*ex[2]^6*ex[3]^2*ex[4]^7 - 11*ex[2]^7*ex[3]^2*ex[4]^7 + 
    1176*ex[2]^2*ex[3]^3*ex[4]^7 + 34*ex[2]^3*ex[3]^3*ex[4]^7 - 
    1076*ex[2]^4*ex[3]^3*ex[4]^7 - 1282*ex[2]^5*ex[3]^3*ex[4]^7 - 
    326*ex[2]^6*ex[3]^3*ex[4]^7 + 10*ex[2]^7*ex[3]^3*ex[4]^7 + 
    2073*ex[2]^2*ex[3]^4*ex[4]^7 + 4797*ex[2]^3*ex[3]^4*ex[4]^7 + 
    4332*ex[2]^4*ex[3]^4*ex[4]^7 + 2119*ex[2]^5*ex[3]^4*ex[4]^7 + 
    814*ex[2]^6*ex[3]^4*ex[4]^7 + 120*ex[2]^7*ex[3]^4*ex[4]^7 + 
    904*ex[2]^2*ex[3]^5*ex[4]^7 + 3373*ex[2]^3*ex[3]^5*ex[4]^7 + 
    5028*ex[2]^4*ex[3]^5*ex[4]^7 + 3553*ex[2]^5*ex[3]^5*ex[4]^7 + 
    1064*ex[2]^6*ex[3]^5*ex[4]^7 + 70*ex[2]^7*ex[3]^5*ex[4]^7 + 
    29*ex[2]^2*ex[3]^6*ex[4]^7 + 52*ex[2]^3*ex[3]^6*ex[4]^7 - 
    47*ex[2]^4*ex[3]^6*ex[4]^7 - 163*ex[2]^5*ex[3]^6*ex[4]^7 - 
    122*ex[2]^6*ex[3]^6*ex[4]^7 - 29*ex[2]^7*ex[3]^6*ex[4]^7 + 
    80*ex[2]*ex[4]^8 + 7*ex[2]^2*ex[4]^8 - 4*ex[2]^3*ex[4]^8 + 
    3*ex[2]^4*ex[4]^8 + 296*ex[2]*ex[3]*ex[4]^8 + 340*ex[2]^2*ex[3]*ex[4]^8 + 
    163*ex[2]^3*ex[3]*ex[4]^8 + 20*ex[2]^4*ex[3]*ex[4]^8 + 
    ex[2]^5*ex[3]*ex[4]^8 + 184*ex[2]*ex[3]^2*ex[4]^8 + 
    887*ex[2]^2*ex[3]^2*ex[4]^8 + 735*ex[2]^3*ex[3]^2*ex[4]^8 + 
    357*ex[2]^4*ex[3]^2*ex[4]^8 + 97*ex[2]^5*ex[3]^2*ex[4]^8 + 
    4*ex[2]^6*ex[3]^2*ex[4]^8 - 432*ex[2]*ex[3]^3*ex[4]^8 - 
    96*ex[2]^2*ex[3]^3*ex[4]^8 + 414*ex[2]^3*ex[3]^3*ex[4]^8 + 
    504*ex[2]^4*ex[3]^3*ex[4]^8 + 110*ex[2]^5*ex[3]^3*ex[4]^8 - 
    8*ex[2]^6*ex[3]^3*ex[4]^8 - 640*ex[2]*ex[3]^4*ex[4]^8 - 
    1547*ex[2]^2*ex[3]^4*ex[4]^8 - 1478*ex[2]^3*ex[3]^4*ex[4]^8 - 
    747*ex[2]^4*ex[3]^4*ex[4]^8 - 242*ex[2]^5*ex[3]^4*ex[4]^8 - 
    24*ex[2]^6*ex[3]^4*ex[4]^8 - 248*ex[2]*ex[3]^5*ex[4]^8 - 
    916*ex[2]^2*ex[3]^5*ex[4]^8 - 1329*ex[2]^3*ex[3]^5*ex[4]^8 - 
    892*ex[2]^4*ex[3]^5*ex[4]^8 - 239*ex[2]^5*ex[3]^5*ex[4]^8 - 
    8*ex[2]^6*ex[3]^5*ex[4]^8 - 8*ex[2]*ex[3]^6*ex[4]^8 - 
    19*ex[2]^2*ex[3]^6*ex[4]^8 - 5*ex[2]^3*ex[3]^6*ex[4]^8 + 
    19*ex[2]^4*ex[3]^6*ex[4]^8 + 17*ex[2]^5*ex[3]^6*ex[4]^8 + 
    4*ex[2]^6*ex[3]^6*ex[4]^8 - 23*ex[4]^9 - ex[2]*ex[4]^9 + 
    ex[2]^2*ex[4]^9 - ex[2]^3*ex[4]^9 - 66*ex[3]*ex[4]^9 - 
    98*ex[2]*ex[3]*ex[4]^9 - 44*ex[2]^2*ex[3]*ex[4]^9 - 
    4*ex[2]^3*ex[3]*ex[4]^9 - 33*ex[3]^2*ex[4]^9 - 
    187*ex[2]*ex[3]^2*ex[4]^9 - 183*ex[2]^2*ex[3]^2*ex[4]^9 - 
    101*ex[2]^3*ex[3]^2*ex[4]^9 - 24*ex[2]^4*ex[3]^2*ex[4]^9 + 
    68*ex[3]^3*ex[4]^9 + 20*ex[2]*ex[3]^3*ex[4]^9 - 
    80*ex[2]^2*ex[3]^3*ex[4]^9 - 96*ex[2]^3*ex[3]^3*ex[4]^9 - 
    24*ex[2]^4*ex[3]^3*ex[4]^9 + 87*ex[3]^4*ex[4]^9 + 
    217*ex[2]*ex[3]^4*ex[4]^9 + 211*ex[2]^2*ex[3]^4*ex[4]^9 + 
    101*ex[2]^3*ex[3]^4*ex[4]^9 + 24*ex[2]^4*ex[3]^4*ex[4]^9 + 
    30*ex[3]^5*ex[4]^9 + 110*ex[2]*ex[3]^5*ex[4]^9 + 
    156*ex[2]^2*ex[3]^5*ex[4]^9 + 100*ex[2]^3*ex[3]^5*ex[4]^9 + 
    24*ex[2]^4*ex[3]^5*ex[4]^9 + ex[3]^6*ex[4]^9 + 3*ex[2]*ex[3]^6*ex[4]^9 + 
    3*ex[2]^2*ex[3]^6*ex[4]^9 + ex[2]^3*ex[3]^6*ex[4]^9 - 
    14*ex[2]^9*ex[3]^3*ex[6] + 2*ex[2]^10*ex[3]^3*ex[6] - 
    ex[2]^11*ex[3]^3*ex[6] - 22*ex[2]^9*ex[3]^4*ex[6] - 
    52*ex[2]^10*ex[3]^4*ex[6] - 21*ex[2]^11*ex[3]^4*ex[6] - 
    ex[2]^12*ex[3]^4*ex[6] - 2*ex[2]^9*ex[3]^5*ex[6] - 
    30*ex[2]^10*ex[3]^5*ex[6] - 63*ex[2]^11*ex[3]^5*ex[6] - 
    46*ex[2]^12*ex[3]^5*ex[6] - 11*ex[2]^13*ex[3]^5*ex[6] + 
    6*ex[2]^9*ex[3]^6*ex[6] + 24*ex[2]^10*ex[3]^6*ex[6] + 
    37*ex[2]^11*ex[3]^6*ex[6] + 27*ex[2]^12*ex[3]^6*ex[6] + 
    9*ex[2]^13*ex[3]^6*ex[6] + ex[2]^14*ex[3]^6*ex[6] + 
    54*ex[2]^8*ex[3]^2*ex[4]*ex[6] + 8*ex[2]^9*ex[3]^2*ex[4]*ex[6] - 
    3*ex[2]^10*ex[3]^2*ex[4]*ex[6] + 84*ex[2]^9*ex[3]^3*ex[4]*ex[6] + 
    114*ex[2]^10*ex[3]^3*ex[4]*ex[6] + 2*ex[2]^11*ex[3]^3*ex[4]*ex[6] - 
    112*ex[2]^8*ex[3]^4*ex[4]*ex[6] - 180*ex[2]^9*ex[3]^4*ex[4]*ex[6] - 
    208*ex[2]^10*ex[3]^4*ex[4]*ex[6] + 36*ex[2]^11*ex[3]^4*ex[4]*ex[6] + 
    40*ex[2]^12*ex[3]^4*ex[4]*ex[6] + 2*ex[2]^13*ex[3]^4*ex[4]*ex[6] - 
    104*ex[2]^8*ex[3]^5*ex[4]*ex[6] - 228*ex[2]^9*ex[3]^5*ex[4]*ex[6] - 
    294*ex[2]^10*ex[3]^5*ex[4]*ex[6] - 332*ex[2]^11*ex[3]^5*ex[4]*ex[6] - 
    206*ex[2]^12*ex[3]^5*ex[4]*ex[6] - 44*ex[2]^13*ex[3]^5*ex[4]*ex[6] - 
    46*ex[2]^8*ex[3]^6*ex[4]*ex[6] - 164*ex[2]^9*ex[3]^6*ex[4]*ex[6] - 
    209*ex[2]^10*ex[3]^6*ex[4]*ex[6] - 102*ex[2]^11*ex[3]^6*ex[4]*ex[6] - 
    2*ex[2]^12*ex[3]^6*ex[4]*ex[6] + 10*ex[2]^13*ex[3]^6*ex[4]*ex[6] + 
    ex[2]^14*ex[3]^6*ex[4]*ex[6] + 5*ex[2]^7*ex[3]*ex[4]^2*ex[6] - 
    421*ex[2]^7*ex[3]^2*ex[4]^2*ex[6] - 29*ex[2]^8*ex[3]^2*ex[4]^2*ex[6] + 
    26*ex[2]^9*ex[3]^2*ex[4]^2*ex[6] - 2*ex[2]^10*ex[3]^2*ex[4]^2*ex[6] + 
    248*ex[2]^7*ex[3]^3*ex[4]^2*ex[6] - 916*ex[2]^8*ex[3]^3*ex[4]^2*ex[6] - 
    793*ex[2]^9*ex[3]^3*ex[4]^2*ex[6] - ex[2]^11*ex[3]^3*ex[4]^2*ex[6] + 
    1260*ex[2]^7*ex[3]^4*ex[4]^2*ex[6] + 2220*ex[2]^8*ex[3]^4*ex[4]^2*ex[6] + 
    1373*ex[2]^9*ex[3]^4*ex[4]^2*ex[6] - 501*ex[2]^10*ex[3]^4*ex[4]^2*ex[6] - 
    287*ex[2]^11*ex[3]^4*ex[4]^2*ex[6] - 9*ex[2]^12*ex[3]^4*ex[4]^2*ex[6] + 
    739*ex[2]^7*ex[3]^5*ex[4]^2*ex[6] + 2256*ex[2]^8*ex[3]^5*ex[4]^2*ex[6] + 
    3417*ex[2]^9*ex[3]^5*ex[4]^2*ex[6] + 3100*ex[2]^10*ex[3]^5*ex[4]^2*
     ex[6] + 1436*ex[2]^11*ex[3]^5*ex[4]^2*ex[6] + 
    234*ex[2]^12*ex[3]^5*ex[4]^2*ex[6] - 2*ex[2]^13*ex[3]^5*ex[4]^2*ex[6] + 
    153*ex[2]^7*ex[3]^6*ex[4]^2*ex[6] + 493*ex[2]^8*ex[3]^6*ex[4]^2*ex[6] + 
    505*ex[2]^9*ex[3]^6*ex[4]^2*ex[6] + 83*ex[2]^10*ex[3]^6*ex[4]^2*ex[6] - 
    146*ex[2]^11*ex[3]^6*ex[4]^2*ex[6] - 68*ex[2]^12*ex[3]^6*ex[4]^2*ex[6] - 
    4*ex[2]^13*ex[3]^6*ex[4]^2*ex[6] - 3*ex[2]^6*ex[4]^3*ex[6] + 
    50*ex[2]^6*ex[3]*ex[4]^3*ex[6] + 4*ex[2]^7*ex[3]*ex[4]^3*ex[6] - 
    8*ex[2]^8*ex[3]*ex[4]^3*ex[6] + 1269*ex[2]^6*ex[3]^2*ex[4]^3*ex[6] + 
    198*ex[2]^7*ex[3]^2*ex[4]^3*ex[6] + 48*ex[2]^8*ex[3]^2*ex[4]^3*ex[6] + 
    8*ex[2]^9*ex[3]^2*ex[4]^3*ex[6] - ex[2]^10*ex[3]^2*ex[4]^3*ex[6] - 
    1016*ex[2]^6*ex[3]^3*ex[4]^3*ex[6] + 2978*ex[2]^7*ex[3]^3*ex[4]^3*ex[6] + 
    2120*ex[2]^8*ex[3]^3*ex[4]^3*ex[6] + 66*ex[2]^9*ex[3]^3*ex[4]^3*ex[6] + 
    44*ex[2]^10*ex[3]^3*ex[4]^3*ex[6] - 4089*ex[2]^6*ex[3]^4*ex[4]^3*ex[6] - 
    7094*ex[2]^7*ex[3]^4*ex[4]^3*ex[6] - 3500*ex[2]^8*ex[3]^4*ex[4]^3*ex[6] + 
    1696*ex[2]^9*ex[3]^4*ex[4]^3*ex[6] + 710*ex[2]^10*ex[3]^4*ex[4]^3*ex[6] + 
    2*ex[2]^11*ex[3]^4*ex[4]^3*ex[6] + ex[2]^12*ex[3]^4*ex[4]^3*ex[6] - 
    2146*ex[2]^6*ex[3]^5*ex[4]^3*ex[6] - 7086*ex[2]^7*ex[3]^5*ex[4]^3*ex[6] - 
    10848*ex[2]^8*ex[3]^5*ex[4]^3*ex[6] - 9162*ex[2]^9*ex[3]^5*ex[4]^3*
     ex[6] - 3788*ex[2]^10*ex[3]^5*ex[4]^3*ex[6] - 
    528*ex[2]^11*ex[3]^5*ex[4]^3*ex[6] + 6*ex[2]^12*ex[3]^5*ex[4]^3*ex[6] - 
    289*ex[2]^6*ex[3]^6*ex[4]^3*ex[6] - 856*ex[2]^7*ex[3]^6*ex[4]^3*ex[6] - 
    692*ex[2]^8*ex[3]^6*ex[4]^3*ex[6] + 176*ex[2]^9*ex[3]^6*ex[4]^3*ex[6] + 
    455*ex[2]^10*ex[3]^6*ex[4]^3*ex[6] + 160*ex[2]^11*ex[3]^6*ex[4]^3*ex[6] + 
    6*ex[2]^12*ex[3]^6*ex[4]^3*ex[6] + 10*ex[2]^5*ex[4]^4*ex[6] - 
    2*ex[2]^6*ex[4]^4*ex[6] - 434*ex[2]^5*ex[3]*ex[4]^4*ex[6] - 
    48*ex[2]^6*ex[3]*ex[4]^4*ex[6] + 29*ex[2]^7*ex[3]*ex[4]^4*ex[6] - 
    4*ex[2]^8*ex[3]*ex[4]^4*ex[6] - 2132*ex[2]^5*ex[3]^2*ex[4]^4*ex[6] - 
    1226*ex[2]^6*ex[3]^2*ex[4]^4*ex[6] - 695*ex[2]^7*ex[3]^2*ex[4]^4*ex[6] - 
    51*ex[2]^8*ex[3]^2*ex[4]^4*ex[6] + 2224*ex[2]^5*ex[3]^3*ex[4]^4*ex[6] - 
    4656*ex[2]^6*ex[3]^3*ex[4]^4*ex[6] - 3174*ex[2]^7*ex[3]^3*ex[4]^4*ex[6] - 
    646*ex[2]^8*ex[3]^3*ex[4]^4*ex[6] - 263*ex[2]^9*ex[3]^3*ex[4]^4*ex[6] - 
    10*ex[2]^10*ex[3]^3*ex[4]^4*ex[6] + 6998*ex[2]^5*ex[3]^4*ex[4]^4*ex[6] + 
    12058*ex[2]^6*ex[3]^4*ex[4]^4*ex[6] + 5484*ex[2]^7*ex[3]^4*ex[4]^4*
     ex[6] - 2358*ex[2]^8*ex[3]^4*ex[4]^4*ex[6] - 723*ex[2]^9*ex[3]^4*ex[4]^4*
     ex[6] + 57*ex[2]^10*ex[3]^4*ex[4]^4*ex[6] - 2*ex[2]^11*ex[3]^4*ex[4]^4*
     ex[6] + 3426*ex[2]^5*ex[3]^5*ex[4]^4*ex[6] + 
    11680*ex[2]^6*ex[3]^5*ex[4]^4*ex[6] + 17701*ex[2]^7*ex[3]^5*ex[4]^4*
     ex[6] + 14142*ex[2]^8*ex[3]^5*ex[4]^4*ex[6] + 
    5345*ex[2]^9*ex[3]^5*ex[4]^4*ex[6] + 644*ex[2]^10*ex[3]^5*ex[4]^4*ex[6] - 
    6*ex[2]^11*ex[3]^5*ex[4]^4*ex[6] + 340*ex[2]^5*ex[3]^6*ex[4]^4*ex[6] + 
    946*ex[2]^6*ex[3]^6*ex[4]^4*ex[6] + 615*ex[2]^7*ex[3]^6*ex[4]^4*ex[6] - 
    435*ex[2]^8*ex[3]^6*ex[4]^4*ex[6] - 635*ex[2]^9*ex[3]^6*ex[4]^4*ex[6] - 
    195*ex[2]^10*ex[3]^6*ex[4]^4*ex[6] - 4*ex[2]^11*ex[3]^6*ex[4]^4*ex[6] + 
    20*ex[2]^4*ex[4]^5*ex[6] + 10*ex[2]^5*ex[4]^5*ex[6] - 
    ex[2]^6*ex[4]^5*ex[6] + 1064*ex[2]^4*ex[3]*ex[4]^5*ex[6] + 
    168*ex[2]^5*ex[3]*ex[4]^5*ex[6] + 14*ex[2]^7*ex[3]*ex[4]^5*ex[6] + 
    2232*ex[2]^4*ex[3]^2*ex[4]^5*ex[6] + 2948*ex[2]^5*ex[3]^2*ex[4]^5*ex[6] + 
    1653*ex[2]^6*ex[3]^2*ex[4]^5*ex[6] + 124*ex[2]^7*ex[3]^2*ex[4]^5*ex[6] + 
    10*ex[2]^8*ex[3]^2*ex[4]^5*ex[6] - 2944*ex[2]^4*ex[3]^3*ex[4]^5*ex[6] + 
    4032*ex[2]^5*ex[3]^3*ex[4]^5*ex[6] + 3312*ex[2]^6*ex[3]^3*ex[4]^5*ex[6] + 
    1762*ex[2]^7*ex[3]^3*ex[4]^5*ex[6] + 590*ex[2]^8*ex[3]^3*ex[4]^5*ex[6] + 
    28*ex[2]^9*ex[3]^3*ex[4]^5*ex[6] - 7148*ex[2]^4*ex[3]^4*ex[4]^5*ex[6] - 
    12462*ex[2]^5*ex[3]^4*ex[4]^5*ex[6] - 5895*ex[2]^6*ex[3]^4*ex[4]^5*
     ex[6] + 1346*ex[2]^7*ex[3]^4*ex[4]^5*ex[6] + 178*ex[2]^8*ex[3]^4*ex[4]^5*
     ex[6] - 118*ex[2]^9*ex[3]^4*ex[4]^5*ex[6] + ex[2]^10*ex[3]^4*ex[4]^5*
     ex[6] - 3272*ex[2]^4*ex[3]^5*ex[4]^5*ex[6] - 
    11320*ex[2]^5*ex[3]^5*ex[4]^5*ex[6] - 16848*ex[2]^6*ex[3]^5*ex[4]^5*
     ex[6] - 12760*ex[2]^7*ex[3]^5*ex[4]^5*ex[6] - 
    4406*ex[2]^8*ex[3]^5*ex[4]^5*ex[6] - 444*ex[2]^9*ex[3]^5*ex[4]^5*ex[6] + 
    2*ex[2]^10*ex[3]^5*ex[4]^5*ex[6] - 256*ex[2]^4*ex[3]^6*ex[4]^5*ex[6] - 
    688*ex[2]^5*ex[3]^6*ex[4]^5*ex[6] - 397*ex[2]^6*ex[3]^6*ex[4]^5*ex[6] + 
    378*ex[2]^7*ex[3]^6*ex[4]^5*ex[6] + 476*ex[2]^8*ex[3]^6*ex[4]^5*ex[6] + 
    134*ex[2]^9*ex[3]^6*ex[4]^5*ex[6] + ex[2]^10*ex[3]^6*ex[4]^5*ex[6] - 
    116*ex[2]^3*ex[4]^6*ex[6] - 18*ex[2]^4*ex[4]^6*ex[6] + 
    4*ex[2]^5*ex[4]^6*ex[6] - 1217*ex[2]^3*ex[3]*ex[4]^6*ex[6] - 
    364*ex[2]^4*ex[3]*ex[4]^6*ex[6] - 123*ex[2]^5*ex[3]*ex[4]^6*ex[6] - 
    20*ex[2]^6*ex[3]*ex[4]^6*ex[6] - 1443*ex[2]^3*ex[3]^2*ex[4]^6*ex[6] - 
    3303*ex[2]^4*ex[3]^2*ex[4]^6*ex[6] - 1745*ex[2]^5*ex[3]^2*ex[4]^6*ex[6] - 
    183*ex[2]^6*ex[3]^2*ex[4]^6*ex[6] - 28*ex[2]^7*ex[3]^2*ex[4]^6*ex[6] + 
    2318*ex[2]^3*ex[3]^3*ex[4]^6*ex[6] - 2012*ex[2]^4*ex[3]^3*ex[4]^6*ex[6] - 
    2546*ex[2]^5*ex[3]^3*ex[4]^6*ex[6] - 2108*ex[2]^6*ex[3]^3*ex[4]^6*ex[6] - 
    622*ex[2]^7*ex[3]^3*ex[4]^6*ex[6] - 26*ex[2]^8*ex[3]^3*ex[4]^6*ex[6] + 
    4414*ex[2]^3*ex[3]^4*ex[4]^6*ex[6] + 7916*ex[2]^4*ex[3]^4*ex[4]^6*ex[6] + 
    4150*ex[2]^5*ex[3]^4*ex[4]^6*ex[6] - 50*ex[2]^6*ex[3]^4*ex[4]^6*ex[6] + 
    180*ex[2]^7*ex[3]^4*ex[4]^6*ex[6] + 90*ex[2]^8*ex[3]^4*ex[4]^6*ex[6] + 
    1875*ex[2]^3*ex[3]^5*ex[4]^6*ex[6] + 6528*ex[2]^4*ex[3]^5*ex[4]^6*ex[6] + 
    9501*ex[2]^5*ex[3]^5*ex[4]^6*ex[6] + 6808*ex[2]^6*ex[3]^5*ex[4]^6*ex[6] + 
    2122*ex[2]^7*ex[3]^5*ex[4]^6*ex[6] + 162*ex[2]^8*ex[3]^5*ex[4]^6*ex[6] + 
    121*ex[2]^3*ex[3]^6*ex[4]^6*ex[6] + 325*ex[2]^4*ex[3]^6*ex[4]^6*ex[6] + 
    199*ex[2]^5*ex[3]^6*ex[4]^6*ex[6] - 143*ex[2]^6*ex[3]^6*ex[4]^6*ex[6] - 
    188*ex[2]^7*ex[3]^6*ex[4]^6*ex[6] - 50*ex[2]^8*ex[3]^6*ex[4]^6*ex[6] + 
    147*ex[2]^2*ex[4]^7*ex[6] + 12*ex[2]^3*ex[4]^7*ex[6] - 
    5*ex[2]^4*ex[4]^7*ex[6] + 698*ex[2]^2*ex[3]*ex[4]^7*ex[6] + 
    394*ex[2]^3*ex[3]*ex[4]^7*ex[6] + 162*ex[2]^4*ex[3]*ex[4]^7*ex[6] + 
    14*ex[2]^5*ex[3]*ex[4]^7*ex[6] + 521*ex[2]^2*ex[3]^2*ex[4]^7*ex[6] + 
    1796*ex[2]^3*ex[3]^2*ex[4]^7*ex[6] + 932*ex[2]^4*ex[3]^2*ex[4]^7*ex[6] + 
    164*ex[2]^5*ex[3]^2*ex[4]^7*ex[6] + 31*ex[2]^6*ex[3]^2*ex[4]^7*ex[6] - 
    996*ex[2]^2*ex[3]^3*ex[4]^7*ex[6] + 556*ex[2]^3*ex[3]^3*ex[4]^7*ex[6] + 
    1224*ex[2]^4*ex[3]^3*ex[4]^7*ex[6] + 1172*ex[2]^5*ex[3]^3*ex[4]^7*ex[6] + 
    312*ex[2]^6*ex[3]^3*ex[4]^7*ex[6] + 8*ex[2]^7*ex[3]^3*ex[4]^7*ex[6] - 
    1531*ex[2]^2*ex[3]^4*ex[4]^7*ex[6] - 2852*ex[2]^3*ex[3]^4*ex[4]^7*ex[6] - 
    1665*ex[2]^4*ex[3]^4*ex[4]^7*ex[6] - 224*ex[2]^5*ex[3]^4*ex[4]^7*ex[6] - 
    110*ex[2]^6*ex[3]^4*ex[4]^7*ex[6] - 24*ex[2]^7*ex[3]^4*ex[4]^7*ex[6] - 
    598*ex[2]^2*ex[3]^5*ex[4]^7*ex[6] - 2086*ex[2]^3*ex[3]^5*ex[4]^7*ex[6] - 
    2962*ex[2]^4*ex[3]^5*ex[4]^7*ex[6] - 2002*ex[2]^5*ex[3]^5*ex[4]^7*ex[6] - 
    552*ex[2]^6*ex[3]^5*ex[4]^7*ex[6] - 24*ex[2]^7*ex[3]^5*ex[4]^7*ex[6] - 
    33*ex[2]^2*ex[3]^6*ex[4]^7*ex[6] - 92*ex[2]^3*ex[3]^6*ex[4]^7*ex[6] - 
    70*ex[2]^4*ex[3]^6*ex[4]^7*ex[6] + 12*ex[2]^5*ex[3]^6*ex[4]^7*ex[6] + 
    31*ex[2]^6*ex[3]^6*ex[4]^7*ex[6] + 8*ex[2]^7*ex[3]^6*ex[4]^7*ex[6] - 
    58*ex[2]*ex[4]^8*ex[6] - 2*ex[2]^2*ex[4]^8*ex[6] + 
    2*ex[2]^3*ex[4]^8*ex[6] - 166*ex[2]*ex[3]*ex[4]^8*ex[6] - 
    154*ex[2]^2*ex[3]*ex[4]^8*ex[6] - 60*ex[2]^3*ex[3]*ex[4]^8*ex[6] - 
    4*ex[2]^4*ex[3]*ex[4]^8*ex[6] - 80*ex[2]*ex[3]^2*ex[4]^8*ex[6] - 
    392*ex[2]^2*ex[3]^2*ex[4]^8*ex[6] - 216*ex[2]^3*ex[3]^2*ex[4]^8*ex[6] - 
    60*ex[2]^4*ex[3]^2*ex[4]^8*ex[6] - 12*ex[2]^5*ex[3]^2*ex[4]^8*ex[6] + 
    180*ex[2]*ex[3]^3*ex[4]^8*ex[6] - 68*ex[2]^2*ex[3]^3*ex[4]^8*ex[6] - 
    256*ex[2]^3*ex[3]^3*ex[4]^8*ex[6] - 248*ex[2]^4*ex[3]^3*ex[4]^8*ex[6] - 
    60*ex[2]^5*ex[3]^3*ex[4]^8*ex[6] + 230*ex[2]*ex[3]^4*ex[4]^8*ex[6] + 
    446*ex[2]^2*ex[3]^4*ex[4]^8*ex[6] + 282*ex[2]^3*ex[3]^4*ex[4]^8*ex[6] + 
    56*ex[2]^4*ex[3]^4*ex[4]^8*ex[6] + 12*ex[2]^5*ex[3]^4*ex[4]^8*ex[6] + 
    82*ex[2]*ex[3]^5*ex[4]^8*ex[6] + 286*ex[2]^2*ex[3]^5*ex[4]^8*ex[6] + 
    396*ex[2]^3*ex[3]^5*ex[4]^8*ex[6] + 252*ex[2]^4*ex[3]^5*ex[4]^8*ex[6] + 
    60*ex[2]^5*ex[3]^5*ex[4]^8*ex[6] + 4*ex[2]*ex[3]^6*ex[4]^8*ex[6] + 
    12*ex[2]^2*ex[3]^6*ex[4]^8*ex[6] + 12*ex[2]^3*ex[3]^6*ex[4]^8*ex[6] + 
    4*ex[2]^4*ex[3]^6*ex[4]^8*ex[6] + 56*ex[2]^9*ex[3]^3*ex[6]^2 - 
    8*ex[2]^10*ex[3]^3*ex[6]^2 + 3*ex[2]^11*ex[3]^3*ex[6]^2 + 
    60*ex[2]^9*ex[3]^4*ex[6]^2 + 158*ex[2]^10*ex[3]^4*ex[6]^2 + 
    59*ex[2]^11*ex[3]^4*ex[6]^2 + 3*ex[2]^12*ex[3]^4*ex[6]^2 - 
    8*ex[2]^9*ex[3]^5*ex[6]^2 + 40*ex[2]^10*ex[3]^5*ex[6]^2 + 
    117*ex[2]^11*ex[3]^5*ex[6]^2 + 90*ex[2]^12*ex[3]^5*ex[6]^2 + 
    21*ex[2]^13*ex[3]^5*ex[6]^2 - 12*ex[2]^9*ex[3]^6*ex[6]^2 - 
    46*ex[2]^10*ex[3]^6*ex[6]^2 - 67*ex[2]^11*ex[3]^6*ex[6]^2 - 
    45*ex[2]^12*ex[3]^6*ex[6]^2 - 13*ex[2]^13*ex[3]^6*ex[6]^2 - 
    ex[2]^14*ex[3]^6*ex[6]^2 - 113*ex[2]^8*ex[3]^2*ex[4]*ex[6]^2 - 
    12*ex[2]^9*ex[3]^2*ex[4]*ex[6]^2 + 3*ex[2]^10*ex[3]^2*ex[4]*ex[6]^2 - 
    138*ex[2]^8*ex[3]^3*ex[4]*ex[6]^2 - 103*ex[2]^9*ex[3]^3*ex[4]*ex[6]^2 - 
    178*ex[2]^10*ex[3]^3*ex[4]*ex[6]^2 - ex[2]^11*ex[3]^3*ex[4]*ex[6]^2 - 
    256*ex[2]^9*ex[3]^4*ex[4]*ex[6]^2 + 108*ex[2]^10*ex[3]^4*ex[4]*ex[6]^2 - 
    46*ex[2]^11*ex[3]^4*ex[4]*ex[6]^2 - 35*ex[2]^12*ex[3]^4*ex[4]*ex[6]^2 - 
    ex[2]^13*ex[3]^4*ex[4]*ex[6]^2 + 150*ex[2]^8*ex[3]^5*ex[4]*ex[6]^2 + 
    83*ex[2]^9*ex[3]^5*ex[4]*ex[6]^2 - 200*ex[2]^10*ex[3]^5*ex[4]*ex[6]^2 - 
    107*ex[2]^11*ex[3]^5*ex[4]*ex[6]^2 + 48*ex[2]^12*ex[3]^5*ex[4]*ex[6]^2 + 
    22*ex[2]^13*ex[3]^5*ex[4]*ex[6]^2 + 77*ex[2]^8*ex[3]^6*ex[4]*ex[6]^2 + 
    280*ex[2]^9*ex[3]^6*ex[4]*ex[6]^2 + 377*ex[2]^10*ex[3]^6*ex[4]*ex[6]^2 + 
    221*ex[2]^11*ex[3]^6*ex[4]*ex[6]^2 + 46*ex[2]^12*ex[3]^6*ex[4]*ex[6]^2 - 
    ex[2]^13*ex[3]^6*ex[4]*ex[6]^2 - 3*ex[2]^7*ex[3]*ex[4]^2*ex[6]^2 + 
    769*ex[2]^7*ex[3]^2*ex[4]^2*ex[6]^2 + 42*ex[2]^8*ex[3]^2*ex[4]^2*
     ex[6]^2 - 16*ex[2]^9*ex[3]^2*ex[4]^2*ex[6]^2 + 
    ex[2]^10*ex[3]^2*ex[4]^2*ex[6]^2 - 126*ex[2]^7*ex[3]^3*ex[4]^2*ex[6]^2 + 
    1188*ex[2]^8*ex[3]^3*ex[4]^2*ex[6]^2 + 1034*ex[2]^9*ex[3]^3*ex[4]^2*
     ex[6]^2 + 2*ex[2]^10*ex[3]^3*ex[4]^2*ex[6]^2 + 
    2*ex[2]^11*ex[3]^3*ex[4]^2*ex[6]^2 - 1106*ex[2]^7*ex[3]^4*ex[4]^2*
     ex[6]^2 - 1276*ex[2]^8*ex[3]^4*ex[4]^2*ex[6]^2 - 
    1212*ex[2]^9*ex[3]^4*ex[4]^2*ex[6]^2 + 469*ex[2]^10*ex[3]^4*ex[4]^2*
     ex[6]^2 + 222*ex[2]^11*ex[3]^4*ex[4]^2*ex[6]^2 + 
    5*ex[2]^12*ex[3]^4*ex[4]^2*ex[6]^2 - 707*ex[2]^7*ex[3]^5*ex[4]^2*
     ex[6]^2 - 1264*ex[2]^8*ex[3]^5*ex[4]^2*ex[6]^2 - 
    1080*ex[2]^9*ex[3]^5*ex[4]^2*ex[6]^2 - 998*ex[2]^10*ex[3]^5*ex[4]^2*
     ex[6]^2 - 577*ex[2]^11*ex[3]^5*ex[4]^2*ex[6]^2 - 
    102*ex[2]^12*ex[3]^5*ex[4]^2*ex[6]^2 - 211*ex[2]^7*ex[3]^6*ex[4]^2*
     ex[6]^2 - 730*ex[2]^8*ex[3]^6*ex[4]^2*ex[6]^2 - 
    906*ex[2]^9*ex[3]^6*ex[4]^2*ex[6]^2 - 448*ex[2]^10*ex[3]^6*ex[4]^2*
     ex[6]^2 - 43*ex[2]^11*ex[3]^6*ex[4]^2*ex[6]^2 + 
    18*ex[2]^12*ex[3]^6*ex[4]^2*ex[6]^2 + 3*ex[2]^6*ex[4]^3*ex[6]^2 - 
    94*ex[2]^6*ex[3]*ex[4]^3*ex[6]^2 - 5*ex[2]^7*ex[3]*ex[4]^3*ex[6]^2 + 
    4*ex[2]^8*ex[3]*ex[4]^3*ex[6]^2 - 1940*ex[2]^6*ex[3]^2*ex[4]^3*ex[6]^2 - 
    203*ex[2]^7*ex[3]^2*ex[4]^3*ex[6]^2 - 78*ex[2]^8*ex[3]^2*ex[4]^3*
     ex[6]^2 - ex[2]^9*ex[3]^2*ex[4]^3*ex[6]^2 + 1014*ex[2]^6*ex[3]^3*ex[4]^3*
     ex[6]^2 - 3571*ex[2]^7*ex[3]^3*ex[4]^3*ex[6]^2 - 
    2358*ex[2]^8*ex[3]^3*ex[4]^3*ex[6]^2 - 60*ex[2]^9*ex[3]^3*ex[4]^3*
     ex[6]^2 - 22*ex[2]^10*ex[3]^3*ex[4]^3*ex[6]^2 + 
    3481*ex[2]^6*ex[3]^4*ex[4]^3*ex[6]^2 + 4873*ex[2]^7*ex[3]^4*ex[4]^3*
     ex[6]^2 + 2688*ex[2]^8*ex[3]^4*ex[4]^3*ex[6]^2 - 
    1561*ex[2]^9*ex[3]^4*ex[4]^3*ex[6]^2 - 565*ex[2]^10*ex[3]^4*ex[4]^3*
     ex[6]^2 - 14*ex[2]^11*ex[3]^4*ex[4]^3*ex[6]^2 + 
    1568*ex[2]^6*ex[3]^5*ex[4]^3*ex[6]^2 + 3672*ex[2]^7*ex[3]^5*ex[4]^3*
     ex[6]^2 + 4300*ex[2]^8*ex[3]^5*ex[4]^3*ex[6]^2 + 
    3466*ex[2]^9*ex[3]^5*ex[4]^3*ex[6]^2 + 1460*ex[2]^10*ex[3]^5*ex[4]^3*
     ex[6]^2 + 190*ex[2]^11*ex[3]^5*ex[4]^3*ex[6]^2 + 
    320*ex[2]^6*ex[3]^6*ex[4]^3*ex[6]^2 + 1058*ex[2]^7*ex[3]^6*ex[4]^3*
     ex[6]^2 + 1212*ex[2]^8*ex[3]^6*ex[4]^3*ex[6]^2 + 
    488*ex[2]^9*ex[3]^6*ex[4]^3*ex[6]^2 - 28*ex[2]^10*ex[3]^6*ex[4]^3*
     ex[6]^2 - 42*ex[2]^11*ex[3]^6*ex[4]^3*ex[6]^2 - 
    8*ex[2]^5*ex[4]^4*ex[6]^2 + ex[2]^6*ex[4]^4*ex[6]^2 + 
    546*ex[2]^5*ex[3]*ex[4]^4*ex[6]^2 + 40*ex[2]^6*ex[3]*ex[4]^4*ex[6]^2 - 
    14*ex[2]^7*ex[3]*ex[4]^4*ex[6]^2 + 2498*ex[2]^5*ex[3]^2*ex[4]^4*ex[6]^2 + 
    946*ex[2]^6*ex[3]^2*ex[4]^4*ex[6]^2 + 520*ex[2]^7*ex[3]^2*ex[4]^4*
     ex[6]^2 + 15*ex[2]^8*ex[3]^2*ex[4]^4*ex[6]^2 - 
    1968*ex[2]^5*ex[3]^3*ex[4]^4*ex[6]^2 + 4862*ex[2]^6*ex[3]^3*ex[4]^4*
     ex[6]^2 + 2709*ex[2]^7*ex[3]^3*ex[4]^4*ex[6]^2 + 
    270*ex[2]^8*ex[3]^3*ex[4]^4*ex[6]^2 + 71*ex[2]^9*ex[3]^3*ex[4]^4*
     ex[6]^2 - 4968*ex[2]^5*ex[3]^4*ex[4]^4*ex[6]^2 - 
    7161*ex[2]^6*ex[3]^4*ex[4]^4*ex[6]^2 - 2861*ex[2]^7*ex[3]^4*ex[4]^4*
     ex[6]^2 + 2382*ex[2]^8*ex[3]^4*ex[4]^4*ex[6]^2 + 
    737*ex[2]^9*ex[3]^4*ex[4]^4*ex[6]^2 + 21*ex[2]^10*ex[3]^4*ex[4]^4*
     ex[6]^2 - 1922*ex[2]^5*ex[3]^5*ex[4]^4*ex[6]^2 - 
    5110*ex[2]^6*ex[3]^5*ex[4]^4*ex[6]^2 - 6499*ex[2]^7*ex[3]^5*ex[4]^4*
     ex[6]^2 - 4894*ex[2]^8*ex[3]^5*ex[4]^4*ex[6]^2 - 
    1761*ex[2]^9*ex[3]^5*ex[4]^4*ex[6]^2 - 178*ex[2]^10*ex[3]^5*ex[4]^4*
     ex[6]^2 - 290*ex[2]^5*ex[3]^6*ex[4]^4*ex[6]^2 - 
    922*ex[2]^6*ex[3]^6*ex[4]^4*ex[6]^2 - 983*ex[2]^7*ex[3]^6*ex[4]^4*
     ex[6]^2 - 317*ex[2]^8*ex[3]^6*ex[4]^4*ex[6]^2 + 
    77*ex[2]^9*ex[3]^6*ex[4]^4*ex[6]^2 + 43*ex[2]^10*ex[3]^6*ex[4]^4*
     ex[6]^2 - 24*ex[2]^4*ex[4]^5*ex[6]^2 - 4*ex[2]^5*ex[4]^5*ex[6]^2 - 
    958*ex[2]^4*ex[3]*ex[4]^5*ex[6]^2 - 85*ex[2]^5*ex[3]*ex[4]^5*ex[6]^2 - 
    1783*ex[2]^4*ex[3]^2*ex[4]^5*ex[6]^2 - 1750*ex[2]^5*ex[3]^2*ex[4]^5*
     ex[6]^2 - 881*ex[2]^6*ex[3]^2*ex[4]^5*ex[6]^2 - 
    36*ex[2]^7*ex[3]^2*ex[4]^5*ex[6]^2 + 1972*ex[2]^4*ex[3]^3*ex[4]^5*
     ex[6]^2 - 3352*ex[2]^5*ex[3]^3*ex[4]^5*ex[6]^2 - 
    1748*ex[2]^6*ex[3]^3*ex[4]^5*ex[6]^2 - 477*ex[2]^7*ex[3]^3*ex[4]^5*
     ex[6]^2 - 110*ex[2]^8*ex[3]^3*ex[4]^5*ex[6]^2 + 
    3818*ex[2]^4*ex[3]^4*ex[4]^5*ex[6]^2 + 5526*ex[2]^5*ex[3]^4*ex[4]^5*
     ex[6]^2 + 1716*ex[2]^6*ex[3]^4*ex[4]^5*ex[6]^2 - 
    1841*ex[2]^7*ex[3]^4*ex[4]^5*ex[6]^2 - 516*ex[2]^8*ex[3]^4*ex[4]^5*
     ex[6]^2 - 15*ex[2]^9*ex[3]^4*ex[4]^5*ex[6]^2 + 
    1346*ex[2]^4*ex[3]^5*ex[4]^5*ex[6]^2 + 3853*ex[2]^5*ex[3]^5*ex[4]^5*
     ex[6]^2 + 5040*ex[2]^6*ex[3]^5*ex[4]^5*ex[6]^2 + 
    3581*ex[2]^7*ex[3]^5*ex[4]^5*ex[6]^2 + 1132*ex[2]^8*ex[3]^5*ex[4]^5*
     ex[6]^2 + 84*ex[2]^9*ex[3]^5*ex[4]^5*ex[6]^2 + 
    157*ex[2]^4*ex[3]^6*ex[4]^5*ex[6]^2 + 484*ex[2]^5*ex[3]^6*ex[4]^5*
     ex[6]^2 + 489*ex[2]^6*ex[3]^6*ex[4]^5*ex[6]^2 + 
    133*ex[2]^7*ex[3]^6*ex[4]^5*ex[6]^2 - 50*ex[2]^8*ex[3]^6*ex[4]^5*
     ex[6]^2 - 21*ex[2]^9*ex[3]^6*ex[4]^5*ex[6]^2 + 
    76*ex[2]^3*ex[4]^6*ex[6]^2 + 5*ex[2]^4*ex[4]^6*ex[6]^2 + 
    689*ex[2]^3*ex[3]*ex[4]^6*ex[6]^2 + 110*ex[2]^4*ex[3]*ex[4]^6*ex[6]^2 + 
    28*ex[2]^5*ex[3]*ex[4]^6*ex[6]^2 + 669*ex[2]^3*ex[3]^2*ex[4]^6*ex[6]^2 + 
    1340*ex[2]^4*ex[3]^2*ex[4]^6*ex[6]^2 + 590*ex[2]^5*ex[3]^2*ex[4]^6*
     ex[6]^2 + 28*ex[2]^6*ex[3]^2*ex[4]^6*ex[6]^2 - 
    1030*ex[2]^3*ex[3]^3*ex[4]^6*ex[6]^2 + 1132*ex[2]^4*ex[3]^3*ex[4]^6*
     ex[6]^2 + 670*ex[2]^5*ex[3]^3*ex[4]^6*ex[6]^2 + 
    374*ex[2]^6*ex[3]^3*ex[4]^6*ex[6]^2 + 83*ex[2]^7*ex[3]^3*ex[4]^6*
     ex[6]^2 - 1546*ex[2]^3*ex[3]^4*ex[4]^6*ex[6]^2 - 
    2251*ex[2]^4*ex[3]^4*ex[4]^6*ex[6]^2 - 602*ex[2]^5*ex[3]^4*ex[4]^6*
     ex[6]^2 + 690*ex[2]^6*ex[3]^4*ex[4]^6*ex[6]^2 + 
    181*ex[2]^7*ex[3]^4*ex[4]^6*ex[6]^2 + 4*ex[2]^8*ex[3]^4*ex[4]^6*ex[6]^2 - 
    507*ex[2]^3*ex[3]^5*ex[4]^6*ex[6]^2 - 1522*ex[2]^4*ex[3]^5*ex[4]^6*
     ex[6]^2 - 2002*ex[2]^5*ex[3]^5*ex[4]^6*ex[6]^2 - 
    1342*ex[2]^6*ex[3]^5*ex[4]^6*ex[6]^2 - 371*ex[2]^7*ex[3]^5*ex[4]^6*
     ex[6]^2 - 16*ex[2]^8*ex[3]^5*ex[4]^6*ex[6]^2 - 
    47*ex[2]^3*ex[3]^6*ex[4]^6*ex[6]^2 - 142*ex[2]^4*ex[3]^6*ex[4]^6*
     ex[6]^2 - 140*ex[2]^5*ex[3]^6*ex[4]^6*ex[6]^2 - 
    38*ex[2]^6*ex[3]^6*ex[4]^6*ex[6]^2 + 11*ex[2]^7*ex[3]^6*ex[4]^6*ex[6]^2 + 
    4*ex[2]^8*ex[3]^6*ex[4]^6*ex[6]^2 - 47*ex[2]^2*ex[4]^7*ex[6]^2 - 
    ex[2]^3*ex[4]^7*ex[6]^2 - 180*ex[2]^2*ex[3]*ex[4]^7*ex[6]^2 - 
    60*ex[2]^3*ex[3]*ex[4]^7*ex[6]^2 - 16*ex[2]^4*ex[3]*ex[4]^7*ex[6]^2 - 
    100*ex[2]^2*ex[3]^2*ex[4]^7*ex[6]^2 - 364*ex[2]^3*ex[3]^2*ex[4]^7*
     ex[6]^2 - 138*ex[2]^4*ex[3]^2*ex[4]^7*ex[6]^2 - 
    6*ex[2]^5*ex[3]^2*ex[4]^7*ex[6]^2 + 220*ex[2]^2*ex[3]^3*ex[4]^7*ex[6]^2 - 
    148*ex[2]^3*ex[3]^3*ex[4]^7*ex[6]^2 - 132*ex[2]^4*ex[3]^3*ex[4]^7*
     ex[6]^2 - 108*ex[2]^5*ex[3]^3*ex[4]^7*ex[6]^2 - 
    24*ex[2]^6*ex[3]^3*ex[4]^7*ex[6]^2 + 261*ex[2]^2*ex[3]^4*ex[4]^7*
     ex[6]^2 + 387*ex[2]^3*ex[3]^4*ex[4]^7*ex[6]^2 + 
    104*ex[2]^4*ex[3]^4*ex[4]^7*ex[6]^2 - 96*ex[2]^5*ex[3]^4*ex[4]^7*
     ex[6]^2 - 24*ex[2]^6*ex[3]^4*ex[4]^7*ex[6]^2 + 
    80*ex[2]^2*ex[3]^5*ex[4]^7*ex[6]^2 + 248*ex[2]^3*ex[3]^5*ex[4]^7*
     ex[6]^2 + 324*ex[2]^4*ex[3]^5*ex[4]^7*ex[6]^2 + 
    204*ex[2]^5*ex[3]^5*ex[4]^7*ex[6]^2 + 48*ex[2]^6*ex[3]^5*ex[4]^7*
     ex[6]^2 + 6*ex[2]^2*ex[3]^6*ex[4]^7*ex[6]^2 + 
    18*ex[2]^3*ex[3]^6*ex[4]^7*ex[6]^2 + 18*ex[2]^4*ex[3]^6*ex[4]^7*ex[6]^2 + 
    6*ex[2]^5*ex[3]^6*ex[4]^7*ex[6]^2 - 85*ex[2]^9*ex[3]^3*ex[6]^3 + 
    12*ex[2]^10*ex[3]^3*ex[6]^3 - 3*ex[2]^11*ex[3]^3*ex[6]^3 - 
    49*ex[2]^9*ex[3]^4*ex[6]^3 - 167*ex[2]^10*ex[3]^4*ex[6]^3 - 
    53*ex[2]^11*ex[3]^4*ex[6]^3 - 3*ex[2]^12*ex[3]^4*ex[6]^3 + 
    23*ex[2]^9*ex[3]^5*ex[6]^3 + 8*ex[2]^10*ex[3]^5*ex[6]^3 - 
    51*ex[2]^11*ex[3]^5*ex[6]^3 - 46*ex[2]^12*ex[3]^5*ex[6]^3 - 
    10*ex[2]^13*ex[3]^5*ex[6]^3 + 7*ex[2]^9*ex[3]^6*ex[6]^3 + 
    25*ex[2]^10*ex[3]^6*ex[6]^3 + 33*ex[2]^11*ex[3]^6*ex[6]^3 + 
    19*ex[2]^12*ex[3]^6*ex[6]^3 + 4*ex[2]^13*ex[3]^6*ex[6]^3 + 
    115*ex[2]^8*ex[3]^2*ex[4]*ex[6]^3 + 8*ex[2]^9*ex[3]^2*ex[4]*ex[6]^3 - 
    ex[2]^10*ex[3]^2*ex[4]*ex[6]^3 + 224*ex[2]^8*ex[3]^3*ex[4]*ex[6]^3 + 
    36*ex[2]^9*ex[3]^3*ex[4]*ex[6]^3 + 118*ex[2]^10*ex[3]^3*ex[4]*ex[6]^3 + 
    32*ex[2]^8*ex[3]^4*ex[4]*ex[6]^3 + 478*ex[2]^9*ex[3]^4*ex[4]*ex[6]^3 + 
    7*ex[2]^10*ex[3]^4*ex[4]*ex[6]^3 + 26*ex[2]^11*ex[3]^4*ex[4]*ex[6]^3 + 
    9*ex[2]^12*ex[3]^4*ex[4]*ex[6]^3 - 152*ex[2]^8*ex[3]^5*ex[4]*ex[6]^3 - 
    110*ex[2]^9*ex[3]^5*ex[4]*ex[6]^3 + 178*ex[2]^10*ex[3]^5*ex[4]*ex[6]^3 + 
    166*ex[2]^11*ex[3]^5*ex[4]*ex[6]^3 + 30*ex[2]^12*ex[3]^5*ex[4]*ex[6]^3 - 
    39*ex[2]^8*ex[3]^6*ex[4]*ex[6]^3 - 136*ex[2]^9*ex[3]^6*ex[4]*ex[6]^3 - 
    174*ex[2]^10*ex[3]^6*ex[4]*ex[6]^3 - 96*ex[2]^11*ex[3]^6*ex[4]*ex[6]^3 - 
    19*ex[2]^12*ex[3]^6*ex[4]*ex[6]^3 - ex[2]^7*ex[3]*ex[4]^2*ex[6]^3 - 
    653*ex[2]^7*ex[3]^2*ex[4]^2*ex[6]^3 - 21*ex[2]^8*ex[3]^2*ex[4]^2*
     ex[6]^3 + 2*ex[2]^9*ex[3]^2*ex[4]^2*ex[6]^3 + 
    15*ex[2]^7*ex[3]^3*ex[4]^2*ex[6]^3 - 602*ex[2]^8*ex[3]^3*ex[4]^2*
     ex[6]^3 - 542*ex[2]^9*ex[3]^3*ex[4]^2*ex[6]^3 + 
    519*ex[2]^7*ex[3]^4*ex[4]^2*ex[6]^3 - 43*ex[2]^8*ex[3]^4*ex[4]^2*
     ex[6]^3 + 542*ex[2]^9*ex[3]^4*ex[4]^2*ex[6]^3 - 
    140*ex[2]^10*ex[3]^4*ex[4]^2*ex[6]^3 - 44*ex[2]^11*ex[3]^4*ex[4]^2*
     ex[6]^3 + 414*ex[2]^7*ex[3]^5*ex[4]^2*ex[6]^3 + 
    444*ex[2]^8*ex[3]^5*ex[4]^2*ex[6]^3 - 110*ex[2]^9*ex[3]^5*ex[4]^2*
     ex[6]^3 - 148*ex[2]^10*ex[3]^5*ex[4]^2*ex[6]^3 - 
    8*ex[2]^11*ex[3]^5*ex[4]^2*ex[6]^3 + 90*ex[2]^7*ex[3]^6*ex[4]^2*ex[6]^3 + 
    306*ex[2]^8*ex[3]^6*ex[4]^2*ex[6]^3 + 378*ex[2]^9*ex[3]^6*ex[4]^2*
     ex[6]^3 + 198*ex[2]^10*ex[3]^6*ex[4]^2*ex[6]^3 + 
    36*ex[2]^11*ex[3]^6*ex[4]^2*ex[6]^3 - ex[2]^6*ex[4]^3*ex[6]^3 + 
    70*ex[2]^6*ex[3]*ex[4]^3*ex[6]^3 + 2*ex[2]^7*ex[3]*ex[4]^3*ex[6]^3 + 
    1314*ex[2]^6*ex[3]^2*ex[4]^3*ex[6]^3 + 72*ex[2]^7*ex[3]^2*ex[4]^3*
     ex[6]^3 + 35*ex[2]^8*ex[3]^2*ex[4]^3*ex[6]^3 - 
    682*ex[2]^6*ex[3]^3*ex[4]^3*ex[6]^3 + 1650*ex[2]^7*ex[3]^3*ex[4]^3*
     ex[6]^3 + 990*ex[2]^8*ex[3]^3*ex[4]^3*ex[6]^3 + 
    18*ex[2]^9*ex[3]^3*ex[4]^3*ex[6]^3 - 1419*ex[2]^6*ex[3]^4*ex[4]^3*
     ex[6]^3 - 1272*ex[2]^7*ex[3]^4*ex[4]^3*ex[6]^3 - 
    1205*ex[2]^8*ex[3]^4*ex[4]^3*ex[6]^3 + 342*ex[2]^9*ex[3]^4*ex[4]^3*
     ex[6]^3 + 90*ex[2]^10*ex[3]^4*ex[4]^3*ex[6]^3 - 
    596*ex[2]^6*ex[3]^5*ex[4]^3*ex[6]^3 - 832*ex[2]^7*ex[3]^5*ex[4]^3*
     ex[6]^3 - 312*ex[2]^8*ex[3]^5*ex[4]^3*ex[6]^3 - 
    144*ex[2]^9*ex[3]^5*ex[4]^3*ex[6]^3 - 68*ex[2]^10*ex[3]^5*ex[4]^3*
     ex[6]^3 - 110*ex[2]^6*ex[3]^6*ex[4]^3*ex[6]^3 - 
    364*ex[2]^7*ex[3]^6*ex[4]^3*ex[6]^3 - 432*ex[2]^8*ex[3]^6*ex[4]^3*
     ex[6]^3 - 212*ex[2]^9*ex[3]^6*ex[4]^3*ex[6]^3 - 
    34*ex[2]^10*ex[3]^6*ex[4]^3*ex[6]^3 + 2*ex[2]^5*ex[4]^4*ex[6]^3 - 
    275*ex[2]^5*ex[3]*ex[4]^4*ex[6]^3 - 12*ex[2]^6*ex[3]*ex[4]^4*ex[6]^3 - 
    1203*ex[2]^5*ex[3]^2*ex[4]^4*ex[6]^3 - 229*ex[2]^6*ex[3]^2*ex[4]^4*
     ex[6]^3 - 110*ex[2]^7*ex[3]^2*ex[4]^4*ex[6]^3 + 
    996*ex[2]^5*ex[3]^3*ex[4]^4*ex[6]^3 - 1868*ex[2]^6*ex[3]^3*ex[4]^4*
     ex[6]^3 - 853*ex[2]^7*ex[3]^3*ex[4]^4*ex[6]^3 - 
    40*ex[2]^8*ex[3]^3*ex[4]^4*ex[6]^3 + 1558*ex[2]^5*ex[3]^4*ex[4]^4*
     ex[6]^3 + 1800*ex[2]^6*ex[3]^4*ex[4]^4*ex[6]^3 + 
    1085*ex[2]^7*ex[3]^4*ex[4]^4*ex[6]^3 - 405*ex[2]^8*ex[3]^4*ex[4]^4*
     ex[6]^3 - 96*ex[2]^9*ex[3]^4*ex[4]^4*ex[6]^3 + 
    479*ex[2]^5*ex[3]^5*ex[4]^4*ex[6]^3 + 812*ex[2]^6*ex[3]^5*ex[4]^4*
     ex[6]^3 + 581*ex[2]^7*ex[3]^5*ex[4]^4*ex[6]^3 + 
    350*ex[2]^8*ex[3]^5*ex[4]^4*ex[6]^3 + 102*ex[2]^9*ex[3]^5*ex[4]^4*
     ex[6]^3 + 75*ex[2]^5*ex[3]^6*ex[4]^4*ex[6]^3 + 
    241*ex[2]^6*ex[3]^6*ex[4]^4*ex[6]^3 + 273*ex[2]^7*ex[3]^6*ex[4]^4*
     ex[6]^3 + 123*ex[2]^8*ex[3]^6*ex[4]^4*ex[6]^3 + 
    16*ex[2]^9*ex[3]^6*ex[4]^4*ex[6]^3 + 9*ex[2]^4*ex[4]^5*ex[6]^3 + 
    308*ex[2]^4*ex[3]*ex[4]^5*ex[6]^3 + 10*ex[2]^5*ex[3]*ex[4]^5*ex[6]^3 + 
    499*ex[2]^4*ex[3]^2*ex[4]^5*ex[6]^3 + 292*ex[2]^5*ex[3]^2*ex[4]^5*
     ex[6]^3 + 110*ex[2]^6*ex[3]^2*ex[4]^5*ex[6]^3 - 
    616*ex[2]^4*ex[3]^3*ex[4]^5*ex[6]^3 + 944*ex[2]^5*ex[3]^3*ex[4]^5*
     ex[6]^3 + 334*ex[2]^6*ex[3]^3*ex[4]^5*ex[6]^3 + 
    26*ex[2]^7*ex[3]^3*ex[4]^5*ex[6]^3 - 801*ex[2]^4*ex[3]^4*ex[4]^5*
     ex[6]^3 - 1000*ex[2]^5*ex[3]^4*ex[4]^5*ex[6]^3 - 
    440*ex[2]^6*ex[3]^4*ex[4]^5*ex[6]^3 + 232*ex[2]^7*ex[3]^4*ex[4]^5*
     ex[6]^3 + 53*ex[2]^8*ex[3]^4*ex[4]^5*ex[6]^3 - 
    204*ex[2]^4*ex[3]^5*ex[4]^5*ex[6]^3 - 402*ex[2]^5*ex[3]^5*ex[4]^5*
     ex[6]^3 - 370*ex[2]^6*ex[3]^5*ex[4]^5*ex[6]^3 - 
    230*ex[2]^7*ex[3]^5*ex[4]^5*ex[6]^3 - 58*ex[2]^8*ex[3]^5*ex[4]^5*
     ex[6]^3 - 27*ex[2]^4*ex[3]^6*ex[4]^5*ex[6]^3 - 
    84*ex[2]^5*ex[3]^6*ex[4]^5*ex[6]^3 - 90*ex[2]^6*ex[3]^6*ex[4]^5*ex[6]^3 - 
    36*ex[2]^7*ex[3]^6*ex[4]^5*ex[6]^3 - 3*ex[2]^8*ex[3]^6*ex[4]^5*ex[6]^3 - 
    12*ex[2]^3*ex[4]^6*ex[6]^3 - 104*ex[2]^3*ex[3]*ex[4]^6*ex[6]^3 - 
    4*ex[2]^4*ex[3]*ex[4]^6*ex[6]^3 - 72*ex[2]^3*ex[3]^2*ex[4]^6*ex[6]^3 - 
    120*ex[2]^4*ex[3]^2*ex[4]^6*ex[6]^3 - 36*ex[2]^5*ex[3]^2*ex[4]^6*
     ex[6]^3 + 148*ex[2]^3*ex[3]^3*ex[4]^6*ex[6]^3 - 
    172*ex[2]^4*ex[3]^3*ex[4]^6*ex[6]^3 - 44*ex[2]^5*ex[3]^3*ex[4]^6*
     ex[6]^3 - 4*ex[2]^6*ex[3]^3*ex[4]^6*ex[6]^3 + 
    160*ex[2]^3*ex[3]^4*ex[4]^6*ex[6]^3 + 204*ex[2]^4*ex[3]^4*ex[4]^6*
     ex[6]^3 + 64*ex[2]^5*ex[3]^4*ex[4]^6*ex[6]^3 - 
    52*ex[2]^6*ex[3]^4*ex[4]^6*ex[6]^3 - 12*ex[2]^7*ex[3]^4*ex[4]^6*ex[6]^3 + 
    36*ex[2]^3*ex[3]^5*ex[4]^6*ex[6]^3 + 80*ex[2]^4*ex[3]^5*ex[4]^6*ex[6]^3 + 
    84*ex[2]^5*ex[3]^5*ex[4]^6*ex[6]^3 + 52*ex[2]^6*ex[3]^5*ex[4]^6*ex[6]^3 + 
    12*ex[2]^7*ex[3]^5*ex[4]^6*ex[6]^3 + 4*ex[2]^3*ex[3]^6*ex[4]^6*ex[6]^3 + 
    12*ex[2]^4*ex[3]^6*ex[4]^6*ex[6]^3 + 12*ex[2]^5*ex[3]^6*ex[4]^6*ex[6]^3 + 
    4*ex[2]^6*ex[3]^6*ex[4]^6*ex[6]^3 + 59*ex[2]^9*ex[3]^3*ex[6]^4 - 
    8*ex[2]^10*ex[3]^3*ex[6]^4 + ex[2]^11*ex[3]^3*ex[6]^4 + 
    5*ex[2]^9*ex[3]^4*ex[6]^4 + 69*ex[2]^10*ex[3]^4*ex[6]^4 + 
    13*ex[2]^11*ex[3]^4*ex[6]^4 + ex[2]^12*ex[3]^4*ex[6]^4 - 
    15*ex[2]^9*ex[3]^5*ex[6]^4 - 20*ex[2]^10*ex[3]^5*ex[6]^4 - 
    3*ex[2]^11*ex[3]^5*ex[6]^4 + 2*ex[2]^12*ex[3]^5*ex[6]^4 - 
    ex[2]^9*ex[3]^6*ex[6]^4 - 3*ex[2]^10*ex[3]^6*ex[6]^4 - 
    3*ex[2]^11*ex[3]^6*ex[6]^4 - ex[2]^12*ex[3]^6*ex[6]^4 - 
    57*ex[2]^8*ex[3]^2*ex[4]*ex[6]^4 - 2*ex[2]^9*ex[3]^2*ex[4]*ex[6]^4 - 
    136*ex[2]^8*ex[3]^3*ex[4]*ex[6]^4 + 11*ex[2]^9*ex[3]^3*ex[4]*ex[6]^4 - 
    28*ex[2]^10*ex[3]^3*ex[4]*ex[6]^4 + 32*ex[2]^8*ex[3]^4*ex[4]*ex[6]^4 - 
    227*ex[2]^9*ex[3]^4*ex[4]*ex[6]^4 - 8*ex[2]^11*ex[3]^4*ex[4]*ex[6]^4 + 
    70*ex[2]^8*ex[3]^5*ex[4]*ex[6]^4 + 88*ex[2]^9*ex[3]^5*ex[4]*ex[6]^4 + 
    10*ex[2]^10*ex[3]^5*ex[4]*ex[6]^4 - 8*ex[2]^11*ex[3]^5*ex[4]*ex[6]^4 + 
    5*ex[2]^8*ex[3]^6*ex[4]*ex[6]^4 + 15*ex[2]^9*ex[3]^6*ex[4]*ex[6]^4 + 
    15*ex[2]^10*ex[3]^6*ex[4]*ex[6]^4 + 5*ex[2]^11*ex[3]^6*ex[4]*ex[6]^4 + 
    ex[2]^7*ex[3]*ex[4]^2*ex[6]^4 + 253*ex[2]^7*ex[3]^2*ex[4]^2*ex[6]^4 + 
    2*ex[2]^8*ex[3]^2*ex[4]^2*ex[6]^4 - 13*ex[2]^7*ex[3]^3*ex[4]^2*ex[6]^4 + 
    88*ex[2]^8*ex[3]^3*ex[4]^2*ex[6]^4 + 91*ex[2]^9*ex[3]^3*ex[4]^2*ex[6]^4 - 
    173*ex[2]^7*ex[3]^4*ex[4]^2*ex[6]^4 + 224*ex[2]^8*ex[3]^4*ex[4]^2*
     ex[6]^4 - 111*ex[2]^9*ex[3]^4*ex[4]^2*ex[6]^4 + 
    20*ex[2]^10*ex[3]^4*ex[4]^2*ex[6]^4 - 130*ex[2]^7*ex[3]^5*ex[4]^2*
     ex[6]^4 - 154*ex[2]^8*ex[3]^5*ex[4]^2*ex[6]^4 - 
    12*ex[2]^9*ex[3]^5*ex[4]^2*ex[6]^4 + 12*ex[2]^10*ex[3]^5*ex[4]^2*
     ex[6]^4 - 10*ex[2]^7*ex[3]^6*ex[4]^2*ex[6]^4 - 
    30*ex[2]^8*ex[3]^6*ex[4]^2*ex[6]^4 - 30*ex[2]^9*ex[3]^6*ex[4]^2*ex[6]^4 - 
    10*ex[2]^10*ex[3]^6*ex[4]^2*ex[6]^4 - 18*ex[2]^6*ex[3]*ex[4]^3*ex[6]^4 - 
    379*ex[2]^6*ex[3]^2*ex[4]^3*ex[6]^4 - 3*ex[2]^7*ex[3]^2*ex[4]^3*ex[6]^4 + 
    266*ex[2]^6*ex[3]^3*ex[4]^3*ex[6]^4 - 245*ex[2]^7*ex[3]^3*ex[4]^3*
     ex[6]^4 - 116*ex[2]^8*ex[3]^3*ex[4]^3*ex[6]^4 + 
    277*ex[2]^6*ex[3]^4*ex[4]^3*ex[6]^4 - 2*ex[2]^7*ex[3]^4*ex[4]^3*ex[6]^4 + 
    203*ex[2]^8*ex[3]^4*ex[4]^3*ex[6]^4 - 21*ex[2]^9*ex[3]^4*ex[4]^3*
     ex[6]^4 + 120*ex[2]^6*ex[3]^5*ex[4]^3*ex[6]^4 + 
    134*ex[2]^7*ex[3]^5*ex[4]^3*ex[6]^4 + 6*ex[2]^8*ex[3]^5*ex[4]^3*ex[6]^4 - 
    8*ex[2]^9*ex[3]^5*ex[4]^3*ex[6]^4 + 10*ex[2]^6*ex[3]^6*ex[4]^3*ex[6]^4 + 
    30*ex[2]^7*ex[3]^6*ex[4]^3*ex[6]^4 + 30*ex[2]^8*ex[3]^6*ex[4]^3*ex[6]^4 + 
    10*ex[2]^9*ex[3]^6*ex[4]^3*ex[6]^4 + 43*ex[2]^5*ex[3]*ex[4]^4*ex[6]^4 + 
    225*ex[2]^5*ex[3]^2*ex[4]^4*ex[6]^4 + 8*ex[2]^6*ex[3]^2*ex[4]^4*ex[6]^4 - 
    244*ex[2]^5*ex[3]^3*ex[4]^4*ex[6]^4 + 222*ex[2]^6*ex[3]^3*ex[4]^4*
     ex[6]^4 + 68*ex[2]^7*ex[3]^3*ex[4]^4*ex[6]^4 - 
    188*ex[2]^5*ex[3]^4*ex[4]^4*ex[6]^4 - 105*ex[2]^6*ex[3]^4*ex[4]^4*
     ex[6]^4 - 138*ex[2]^7*ex[3]^4*ex[4]^4*ex[6]^4 + 
    9*ex[2]^8*ex[3]^4*ex[4]^4*ex[6]^4 - 55*ex[2]^5*ex[3]^5*ex[4]^4*ex[6]^4 - 
    58*ex[2]^6*ex[3]^5*ex[4]^4*ex[6]^4 - ex[2]^7*ex[3]^5*ex[4]^4*ex[6]^4 + 
    2*ex[2]^8*ex[3]^5*ex[4]^4*ex[6]^4 - 5*ex[2]^5*ex[3]^6*ex[4]^4*ex[6]^4 - 
    15*ex[2]^6*ex[3]^6*ex[4]^4*ex[6]^4 - 15*ex[2]^7*ex[3]^6*ex[4]^4*ex[6]^4 - 
    5*ex[2]^8*ex[3]^6*ex[4]^4*ex[6]^4 - 24*ex[2]^4*ex[3]*ex[4]^5*ex[6]^4 - 
    42*ex[2]^4*ex[3]^2*ex[4]^5*ex[6]^4 - 6*ex[2]^5*ex[3]^2*ex[4]^5*ex[6]^4 + 
    68*ex[2]^4*ex[3]^3*ex[4]^5*ex[6]^4 - 68*ex[2]^5*ex[3]^3*ex[4]^5*ex[6]^4 - 
    16*ex[2]^6*ex[3]^3*ex[4]^5*ex[6]^4 + 47*ex[2]^4*ex[3]^4*ex[4]^5*ex[6]^4 + 
    41*ex[2]^5*ex[3]^4*ex[4]^5*ex[6]^4 + 33*ex[2]^6*ex[3]^4*ex[4]^5*ex[6]^4 - 
    ex[2]^7*ex[3]^4*ex[4]^5*ex[6]^4 + 10*ex[2]^4*ex[3]^5*ex[4]^5*ex[6]^4 + 
    10*ex[2]^5*ex[3]^5*ex[4]^5*ex[6]^4 + ex[2]^4*ex[3]^6*ex[4]^5*ex[6]^4 + 
    3*ex[2]^5*ex[3]^6*ex[4]^5*ex[6]^4 + 3*ex[2]^6*ex[3]^6*ex[4]^5*ex[6]^4 + 
    ex[2]^7*ex[3]^6*ex[4]^5*ex[6]^4 - 17*ex[2]^9*ex[3]^3*ex[6]^5 + 
    2*ex[2]^10*ex[3]^3*ex[6]^5 + 7*ex[2]^9*ex[3]^4*ex[6]^5 - 
    9*ex[2]^10*ex[3]^4*ex[6]^5 + 2*ex[2]^11*ex[3]^4*ex[6]^5 + 
    2*ex[2]^9*ex[3]^5*ex[6]^5 + 2*ex[2]^10*ex[3]^5*ex[6]^5 + 
    11*ex[2]^8*ex[3]^2*ex[4]*ex[6]^5 + 32*ex[2]^8*ex[3]^3*ex[4]*ex[6]^5 - 
    6*ex[2]^9*ex[3]^3*ex[4]*ex[6]^5 - 27*ex[2]^8*ex[3]^4*ex[4]*ex[6]^5 + 
    34*ex[2]^9*ex[3]^4*ex[4]*ex[6]^5 - 9*ex[2]^10*ex[3]^4*ex[4]*ex[6]^5 - 
    8*ex[2]^8*ex[3]^5*ex[4]*ex[6]^5 - 8*ex[2]^9*ex[3]^5*ex[4]*ex[6]^5 - 
    34*ex[2]^7*ex[3]^2*ex[4]^2*ex[6]^5 + 3*ex[2]^7*ex[3]^3*ex[4]^2*ex[6]^5 + 
    2*ex[2]^8*ex[3]^3*ex[4]^2*ex[6]^5 + 39*ex[2]^7*ex[3]^4*ex[4]^2*ex[6]^5 - 
    47*ex[2]^8*ex[3]^4*ex[4]^2*ex[6]^5 + 14*ex[2]^9*ex[3]^4*ex[4]^2*ex[6]^5 + 
    12*ex[2]^7*ex[3]^5*ex[4]^2*ex[6]^5 + 12*ex[2]^8*ex[3]^5*ex[4]^2*ex[6]^5 + 
    35*ex[2]^6*ex[3]^2*ex[4]^3*ex[6]^5 - 34*ex[2]^6*ex[3]^3*ex[4]^3*ex[6]^5 + 
    6*ex[2]^7*ex[3]^3*ex[4]^3*ex[6]^5 - 25*ex[2]^6*ex[3]^4*ex[4]^3*ex[6]^5 + 
    28*ex[2]^7*ex[3]^4*ex[4]^3*ex[6]^5 - 9*ex[2]^8*ex[3]^4*ex[4]^3*ex[6]^5 - 
    8*ex[2]^6*ex[3]^5*ex[4]^3*ex[6]^5 - 8*ex[2]^7*ex[3]^5*ex[4]^3*ex[6]^5 - 
    12*ex[2]^5*ex[3]^2*ex[4]^4*ex[6]^5 + 16*ex[2]^5*ex[3]^3*ex[4]^4*ex[6]^5 - 
    4*ex[2]^6*ex[3]^3*ex[4]^4*ex[6]^5 + 6*ex[2]^5*ex[3]^4*ex[4]^4*ex[6]^5 - 
    6*ex[2]^6*ex[3]^4*ex[4]^4*ex[6]^5 + 2*ex[2]^7*ex[3]^4*ex[4]^4*ex[6]^5 + 
    2*ex[2]^5*ex[3]^5*ex[4]^4*ex[6]^5 + 2*ex[2]^6*ex[3]^5*ex[4]^4*ex[6]^5 + 
    ex[2]^9*ex[3]^3*ex[6]^6 - ex[2]^9*ex[3]^4*ex[6]^6 + 
    ex[2]^10*ex[3]^4*ex[6]^6 - 2*ex[2]^8*ex[3]^3*ex[4]*ex[6]^6 + 
    3*ex[2]^8*ex[3]^4*ex[4]*ex[6]^6 - 3*ex[2]^9*ex[3]^4*ex[4]*ex[6]^6 + 
    ex[2]^7*ex[3]^3*ex[4]^2*ex[6]^6 - 3*ex[2]^7*ex[3]^4*ex[4]^2*ex[6]^6 + 
    3*ex[2]^8*ex[3]^4*ex[4]^2*ex[6]^6 + ex[2]^6*ex[3]^4*ex[4]^3*ex[6]^6 - 
    ex[2]^7*ex[3]^4*ex[4]^3*ex[6]^6, 
  y[188] -> -14*ex[2]^2 + 3*ex[2]^4 - 9*ex[2]*ex[4] - 12*ex[2]^2*ex[4] + 
    3*ex[4]^2 - 6*ex[2]^2*ex[4]^2, y[189] -> ex[2]*ex[3] + ex[2]^2*ex[3] + 
    2*ex[4] - ex[3]*ex[4] - ex[2]*ex[3]*ex[4], 
  y[190] -> 62 + 124*ex[3] + 36*ex[2]*ex[3] + 62*ex[3]^2 + 36*ex[2]*ex[3]^2 + 
    9*ex[2]^2*ex[3]^2, y[191] -> -20*ex[2]^4*ex[3]^2 + 
    89*ex[2]^3*ex[3]^2*ex[4] + 9*ex[2]^4*ex[3]^2*ex[4] - 
    49*ex[2]^2*ex[3]*ex[4]^2 - 138*ex[2]^2*ex[3]^2*ex[4]^2 - 
    9*ex[2]^3*ex[3]^2*ex[4]^2 + 9*ex[2]^4*ex[3]^2*ex[4]^2 + 
    89*ex[2]*ex[3]*ex[4]^3 - 9*ex[2]^2*ex[3]*ex[4]^3 + 
    89*ex[2]*ex[3]^2*ex[4]^3 - 9*ex[2]^2*ex[3]^2*ex[4]^3 - 
    18*ex[2]^3*ex[3]^2*ex[4]^3 - 20*ex[4]^4 - 40*ex[3]*ex[4]^4 + 
    9*ex[2]*ex[3]*ex[4]^4 - 20*ex[3]^2*ex[4]^4 + 9*ex[2]*ex[3]^2*ex[4]^4 + 
    9*ex[2]^2*ex[3]^2*ex[4]^4 + 40*ex[2]^4*ex[3]^2*ex[6] - 
    129*ex[2]^3*ex[3]^2*ex[4]*ex[6] - 9*ex[2]^4*ex[3]^2*ex[4]*ex[6] + 
    49*ex[2]^2*ex[3]*ex[4]^2*ex[6] + 138*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 
    18*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] - 49*ex[2]*ex[3]*ex[4]^3*ex[6] - 
    49*ex[2]*ex[3]^2*ex[4]^3*ex[6] - 9*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] - 
    20*ex[2]^4*ex[3]^2*ex[6]^2 + 40*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 - 
    20*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2, 
  y[192] -> 11*ex[2]^2 + 22*ex[2]^2*ex[3] + 41*ex[2]^3*ex[3] + 
    19*ex[2]^4*ex[3] + 11*ex[2]^2*ex[3]^2 + 41*ex[2]^3*ex[3]^2 + 
    60*ex[2]^4*ex[3]^2 + 41*ex[2]^5*ex[3]^2 + 11*ex[2]^6*ex[3]^2 - 
    22*ex[2]*ex[4] + 3*ex[2]^2*ex[4] - 44*ex[2]*ex[3]*ex[4] - 
    76*ex[2]^2*ex[3]*ex[4] - 35*ex[2]^3*ex[3]*ex[4] - 3*ex[2]^4*ex[3]*ex[4] - 
    22*ex[2]*ex[3]^2*ex[4] - 79*ex[2]^2*ex[3]^2*ex[4] - 
    117*ex[2]^3*ex[3]^2*ex[4] - 85*ex[2]^4*ex[3]^2*ex[4] - 
    25*ex[2]^5*ex[3]^2*ex[4] + 11*ex[4]^2 - 6*ex[2]*ex[4]^2 + 
    3*ex[2]^2*ex[4]^2 + 22*ex[3]*ex[4]^2 + 29*ex[2]*ex[3]*ex[4]^2 + 
    19*ex[2]^2*ex[3]*ex[4]^2 + 12*ex[2]^3*ex[3]*ex[4]^2 + 
    11*ex[3]^2*ex[4]^2 + 35*ex[2]*ex[3]^2*ex[4]^2 + 
    57*ex[2]^2*ex[3]^2*ex[4]^2 + 53*ex[2]^3*ex[3]^2*ex[4]^2 + 
    20*ex[2]^4*ex[3]^2*ex[4]^2 + 3*ex[4]^3 - 6*ex[2]*ex[4]^3 + 
    6*ex[3]*ex[4]^3 - 9*ex[2]*ex[3]*ex[4]^3 - 15*ex[2]^2*ex[3]*ex[4]^3 + 
    3*ex[3]^2*ex[4]^3 - 3*ex[2]*ex[3]^2*ex[4]^3 - 
    15*ex[2]^2*ex[3]^2*ex[4]^3 - 9*ex[2]^3*ex[3]^2*ex[4]^3 + 3*ex[4]^4 + 
    6*ex[3]*ex[4]^4 + 6*ex[2]*ex[3]*ex[4]^4 + 3*ex[3]^2*ex[4]^4 + 
    6*ex[2]*ex[3]^2*ex[4]^4 + 3*ex[2]^2*ex[3]^2*ex[4]^4 - 22*ex[2]^2*ex[6] - 
    25*ex[2]^2*ex[3]*ex[6] - 44*ex[2]^3*ex[3]*ex[6] - 
    19*ex[2]^4*ex[3]*ex[6] - 3*ex[2]^2*ex[3]^2*ex[6] - 
    3*ex[2]^3*ex[3]^2*ex[6] + 3*ex[2]^4*ex[3]^2*ex[6] + 
    3*ex[2]^5*ex[3]^2*ex[6] + 25*ex[2]*ex[4]*ex[6] - 3*ex[2]^2*ex[4]*ex[6] + 
    31*ex[2]*ex[3]*ex[4]*ex[6] + 38*ex[2]^2*ex[3]*ex[4]*ex[6] + 
    7*ex[2]^3*ex[3]*ex[4]*ex[6] + 6*ex[2]*ex[3]^2*ex[4]*ex[6] - 
    18*ex[2]^3*ex[3]^2*ex[4]*ex[6] - 12*ex[2]^4*ex[3]^2*ex[4]*ex[6] - 
    3*ex[4]^2*ex[6] + 9*ex[2]*ex[4]^2*ex[6] - 6*ex[3]*ex[4]^2*ex[6] + 
    18*ex[2]*ex[3]*ex[4]^2*ex[6] + 24*ex[2]^2*ex[3]*ex[4]^2*ex[6] - 
    3*ex[3]^2*ex[4]^2*ex[6] + 9*ex[2]*ex[3]^2*ex[4]^2*ex[6] + 
    27*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 15*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] - 
    6*ex[4]^3*ex[6] - 12*ex[3]*ex[4]^3*ex[6] - 12*ex[2]*ex[3]*ex[4]^3*ex[6] - 
    6*ex[3]^2*ex[4]^3*ex[6] - 12*ex[2]*ex[3]^2*ex[4]^3*ex[6] - 
    6*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] + 11*ex[2]^2*ex[6]^2 + 
    3*ex[2]^2*ex[3]*ex[6]^2 + 3*ex[2]^3*ex[3]*ex[6]^2 + 
    3*ex[2]^2*ex[3]^2*ex[6]^2 + 6*ex[2]^3*ex[3]^2*ex[6]^2 + 
    3*ex[2]^4*ex[3]^2*ex[6]^2 - 3*ex[2]*ex[4]*ex[6]^2 - 
    9*ex[2]*ex[3]*ex[4]*ex[6]^2 - 9*ex[2]^2*ex[3]*ex[4]*ex[6]^2 - 
    6*ex[2]*ex[3]^2*ex[4]*ex[6]^2 - 12*ex[2]^2*ex[3]^2*ex[4]*ex[6]^2 - 
    6*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 + 3*ex[4]^2*ex[6]^2 + 
    6*ex[3]*ex[4]^2*ex[6]^2 + 6*ex[2]*ex[3]*ex[4]^2*ex[6]^2 + 
    3*ex[3]^2*ex[4]^2*ex[6]^2 + 6*ex[2]*ex[3]^2*ex[4]^2*ex[6]^2 + 
    3*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2, 
  y[193] -> -16*ex[2]^2 - 9*ex[2]^4 + 36*ex[2]*ex[4] + 30*ex[2]^2*ex[4] - 
    12*ex[4]^2 + 18*ex[2]^2*ex[4]^2, 
  y[194] -> 10*ex[2]^2*ex[3]^2 + 20*ex[2]^3*ex[3]^2 + 19*ex[2]^4*ex[3]^2 + 
    18*ex[2]^5*ex[3]^2 + 9*ex[2]^6*ex[3]^2 - 20*ex[2]*ex[3]*ex[4] - 
    34*ex[2]^2*ex[3]*ex[4] + 4*ex[2]^3*ex[3]*ex[4] + 18*ex[2]^4*ex[3]*ex[4] - 
    20*ex[2]*ex[3]^2*ex[4] - 40*ex[2]^2*ex[3]^2*ex[4] - 
    38*ex[2]^3*ex[3]^2*ex[4] - 36*ex[2]^4*ex[3]^2*ex[4] - 
    18*ex[2]^5*ex[3]^2*ex[4] + 10*ex[4]^2 + 14*ex[2]*ex[4]^2 + 
    13*ex[2]^2*ex[4]^2 + 20*ex[3]*ex[4]^2 + 34*ex[2]*ex[3]*ex[4]^2 - 
    4*ex[2]^2*ex[3]*ex[4]^2 - 18*ex[2]^3*ex[3]*ex[4]^2 + 10*ex[3]^2*ex[4]^2 + 
    20*ex[2]*ex[3]^2*ex[4]^2 + 19*ex[2]^2*ex[3]^2*ex[4]^2 + 
    18*ex[2]^3*ex[3]^2*ex[4]^2 + 9*ex[2]^4*ex[3]^2*ex[4]^2, 
  y[195] -> 2*ex[2]*ex[3] + ex[4] - ex[3]*ex[4] + ex[2]*ex[3]*ex[4] - 
    2*ex[2]*ex[3]*ex[6], y[196] -> 5 + 4*ex[2] - 4*ex[2]^2 + 10*ex[3] + 
    50*ex[2]*ex[3] + 76*ex[2]^2*ex[3] + 36*ex[2]^3*ex[3] + 5*ex[3]^2 + 
    46*ex[2]*ex[3]^2 + 86*ex[2]^2*ex[3]^2 + 54*ex[2]^3*ex[3]^2 + 
    9*ex[2]^4*ex[3]^2, y[197] -> -3*ex[2]^4*ex[3]^2 + 
    17*ex[2]^3*ex[3]^2*ex[4] + 5*ex[2]^4*ex[3]^2*ex[4] - 
    11*ex[2]^2*ex[3]*ex[4]^2 - 28*ex[2]^2*ex[3]^2*ex[4]^2 - 
    5*ex[2]^3*ex[3]^2*ex[4]^2 + 5*ex[2]^4*ex[3]^2*ex[4]^2 + 
    17*ex[2]*ex[3]*ex[4]^3 - 5*ex[2]^2*ex[3]*ex[4]^3 + 
    17*ex[2]*ex[3]^2*ex[4]^3 - 5*ex[2]^2*ex[3]^2*ex[4]^3 - 
    10*ex[2]^3*ex[3]^2*ex[4]^3 - 3*ex[4]^4 - 6*ex[3]*ex[4]^4 + 
    5*ex[2]*ex[3]*ex[4]^4 - 3*ex[3]^2*ex[4]^4 + 5*ex[2]*ex[3]^2*ex[4]^4 + 
    5*ex[2]^2*ex[3]^2*ex[4]^4 + 6*ex[2]^4*ex[3]^2*ex[6] - 
    23*ex[2]^3*ex[3]^2*ex[4]*ex[6] - 5*ex[2]^4*ex[3]^2*ex[4]*ex[6] + 
    11*ex[2]^2*ex[3]*ex[4]^2*ex[6] + 28*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 
    10*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] - 11*ex[2]*ex[3]*ex[4]^3*ex[6] - 
    11*ex[2]*ex[3]^2*ex[4]^3*ex[6] - 5*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] - 
    3*ex[2]^4*ex[3]^2*ex[6]^2 + 6*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 - 
    3*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2, 
  y[198] -> 11*ex[2]^2 + 22*ex[2]^2*ex[3] + 47*ex[2]^3*ex[3] + 
    25*ex[2]^4*ex[3] + 11*ex[2]^2*ex[3]^2 + 47*ex[2]^3*ex[3]^2 + 
    72*ex[2]^4*ex[3]^2 + 47*ex[2]^5*ex[3]^2 + 11*ex[2]^6*ex[3]^2 - 
    22*ex[2]*ex[4] - 3*ex[2]^2*ex[4] - 44*ex[2]*ex[3]*ex[4] - 
    100*ex[2]^2*ex[3]*ex[4] - 53*ex[2]^3*ex[3]*ex[4] + 
    3*ex[2]^4*ex[3]*ex[4] - 22*ex[2]*ex[3]^2*ex[4] - 
    97*ex[2]^2*ex[3]^2*ex[4] - 147*ex[2]^3*ex[3]^2*ex[4] - 
    91*ex[2]^4*ex[3]^2*ex[4] - 19*ex[2]^5*ex[3]^2*ex[4] + 11*ex[4]^2 + 
    6*ex[2]*ex[4]^2 - 3*ex[2]^2*ex[4]^2 + 22*ex[3]*ex[4]^2 + 
    59*ex[2]*ex[3]*ex[4]^2 + 25*ex[2]^2*ex[3]*ex[4]^2 - 
    12*ex[2]^3*ex[3]*ex[4]^2 + 11*ex[3]^2*ex[4]^2 + 
    53*ex[2]*ex[3]^2*ex[4]^2 + 75*ex[2]^2*ex[3]^2*ex[4]^2 + 
    35*ex[2]^3*ex[3]^2*ex[4]^2 + 2*ex[2]^4*ex[3]^2*ex[4]^2 - 3*ex[4]^3 + 
    6*ex[2]*ex[4]^3 - 6*ex[3]*ex[4]^3 + 9*ex[2]*ex[3]*ex[4]^3 + 
    15*ex[2]^2*ex[3]*ex[4]^3 - 3*ex[3]^2*ex[4]^3 + 3*ex[2]*ex[3]^2*ex[4]^3 + 
    15*ex[2]^2*ex[3]^2*ex[4]^3 + 9*ex[2]^3*ex[3]^2*ex[4]^3 - 3*ex[4]^4 - 
    6*ex[3]*ex[4]^4 - 6*ex[2]*ex[3]*ex[4]^4 - 3*ex[3]^2*ex[4]^4 - 
    6*ex[2]*ex[3]^2*ex[4]^4 - 3*ex[2]^2*ex[3]^2*ex[4]^4 - 22*ex[2]^2*ex[6] - 
    19*ex[2]^2*ex[3]*ex[6] - 44*ex[2]^3*ex[3]*ex[6] - 
    25*ex[2]^4*ex[3]*ex[6] + 3*ex[2]^2*ex[3]^2*ex[6] + 
    3*ex[2]^3*ex[3]^2*ex[6] - 3*ex[2]^4*ex[3]^2*ex[6] - 
    3*ex[2]^5*ex[3]^2*ex[6] + 19*ex[2]*ex[4]*ex[6] + 3*ex[2]^2*ex[4]*ex[6] + 
    13*ex[2]*ex[3]*ex[4]*ex[6] + 50*ex[2]^2*ex[3]*ex[4]*ex[6] + 
    37*ex[2]^3*ex[3]*ex[4]*ex[6] - 6*ex[2]*ex[3]^2*ex[4]*ex[6] + 
    18*ex[2]^3*ex[3]^2*ex[4]*ex[6] + 12*ex[2]^4*ex[3]^2*ex[4]*ex[6] + 
    3*ex[4]^2*ex[6] - 9*ex[2]*ex[4]^2*ex[6] + 6*ex[3]*ex[4]^2*ex[6] - 
    18*ex[2]*ex[3]*ex[4]^2*ex[6] - 24*ex[2]^2*ex[3]*ex[4]^2*ex[6] + 
    3*ex[3]^2*ex[4]^2*ex[6] - 9*ex[2]*ex[3]^2*ex[4]^2*ex[6] - 
    27*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] - 15*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] + 
    6*ex[4]^3*ex[6] + 12*ex[3]*ex[4]^3*ex[6] + 12*ex[2]*ex[3]*ex[4]^3*ex[6] + 
    6*ex[3]^2*ex[4]^3*ex[6] + 12*ex[2]*ex[3]^2*ex[4]^3*ex[6] + 
    6*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] + 11*ex[2]^2*ex[6]^2 - 
    3*ex[2]^2*ex[3]*ex[6]^2 - 3*ex[2]^3*ex[3]*ex[6]^2 - 
    3*ex[2]^2*ex[3]^2*ex[6]^2 - 6*ex[2]^3*ex[3]^2*ex[6]^2 - 
    3*ex[2]^4*ex[3]^2*ex[6]^2 + 3*ex[2]*ex[4]*ex[6]^2 + 
    9*ex[2]*ex[3]*ex[4]*ex[6]^2 + 9*ex[2]^2*ex[3]*ex[4]*ex[6]^2 + 
    6*ex[2]*ex[3]^2*ex[4]*ex[6]^2 + 12*ex[2]^2*ex[3]^2*ex[4]*ex[6]^2 + 
    6*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 - 3*ex[4]^2*ex[6]^2 - 
    6*ex[3]*ex[4]^2*ex[6]^2 - 6*ex[2]*ex[3]*ex[4]^2*ex[6]^2 - 
    3*ex[3]^2*ex[4]^2*ex[6]^2 - 6*ex[2]*ex[3]^2*ex[4]^2*ex[6]^2 - 
    3*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2, 
  y[199] -> 4*ex[2]^3 - 55*ex[2]^3*ex[3] - 23*ex[2]^4*ex[3] + 
    50*ex[2]^3*ex[3]^2 + 38*ex[2]^4*ex[3]^2 - 3*ex[2]^3*ex[3]^3 - 
    3*ex[2]^4*ex[3]^3 - 5*ex[2]^2*ex[4] + 135*ex[2]^2*ex[3]*ex[4] + 
    61*ex[2]^3*ex[3]*ex[4] - 139*ex[2]^2*ex[3]^2*ex[4] - 
    106*ex[2]^3*ex[3]^2*ex[4] + 9*ex[2]^2*ex[3]^3*ex[4] + 
    9*ex[2]^3*ex[3]^3*ex[4] - 2*ex[2]*ex[4]^2 - 105*ex[2]*ex[3]*ex[4]^2 - 
    53*ex[2]^2*ex[3]*ex[4]^2 + 128*ex[2]*ex[3]^2*ex[4]^2 + 
    98*ex[2]^2*ex[3]^2*ex[4]^2 - 9*ex[2]*ex[3]^3*ex[4]^2 - 
    9*ex[2]^2*ex[3]^3*ex[4]^2 + 3*ex[4]^3 + 25*ex[3]*ex[4]^3 + 
    15*ex[2]*ex[3]*ex[4]^3 - 39*ex[3]^2*ex[4]^3 - 30*ex[2]*ex[3]^2*ex[4]^3 + 
    3*ex[3]^3*ex[4]^3 + 3*ex[2]*ex[3]^3*ex[4]^3 - 4*ex[2]^3*ex[6] + 
    49*ex[2]^3*ex[3]*ex[6] + 13*ex[2]^4*ex[3]*ex[6] - 
    44*ex[2]^3*ex[3]^2*ex[6] - 28*ex[2]^4*ex[3]^2*ex[6] + 
    3*ex[2]^3*ex[3]^3*ex[6] + 3*ex[2]^4*ex[3]^3*ex[6] + 
    3*ex[2]^2*ex[4]*ex[6] - 74*ex[2]^2*ex[3]*ex[4]*ex[6] - 
    22*ex[2]^3*ex[3]*ex[4]*ex[6] + 81*ex[2]^2*ex[3]^2*ex[4]*ex[6] + 
    52*ex[2]^3*ex[3]^2*ex[4]*ex[6] - 6*ex[2]^2*ex[3]^3*ex[4]*ex[6] - 
    6*ex[2]^3*ex[3]^3*ex[4]*ex[6] + ex[2]*ex[4]^2*ex[6] + 
    25*ex[2]*ex[3]*ex[4]^2*ex[6] + 9*ex[2]^2*ex[3]*ex[4]^2*ex[6] - 
    37*ex[2]*ex[3]^2*ex[4]^2*ex[6] - 24*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 
    3*ex[2]*ex[3]^3*ex[4]^2*ex[6] + 3*ex[2]^2*ex[3]^3*ex[4]^2*ex[6] - 
    8*ex[2]^3*ex[3]*ex[6]^2 + 7*ex[2]^3*ex[3]^2*ex[6]^2 + 
    3*ex[2]^4*ex[3]^2*ex[6]^2 + 5*ex[2]^2*ex[3]*ex[4]*ex[6]^2 - 
    7*ex[2]^2*ex[3]^2*ex[4]*ex[6]^2 - 3*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2, 
  y[200] -> 4*ex[2]^4*ex[4] - 13*ex[2]^4*ex[3]*ex[4] - 
    9*ex[2]^5*ex[3]*ex[4] - 35*ex[2]^4*ex[3]^2*ex[4] - 
    78*ex[2]^5*ex[3]^2*ex[4] - 23*ex[2]^6*ex[3]^2*ex[4] - 
    15*ex[2]^4*ex[3]^3*ex[4] + 43*ex[2]^5*ex[3]^3*ex[4] + 
    38*ex[2]^6*ex[3]^3*ex[4] + 3*ex[2]^4*ex[3]^4*ex[4] - 
    3*ex[2]^6*ex[3]^4*ex[4] - 11*ex[2]^3*ex[4]^2 + 55*ex[2]^3*ex[3]*ex[4]^2 + 
    43*ex[2]^4*ex[3]*ex[4]^2 + 131*ex[2]^3*ex[3]^2*ex[4]^2 + 
    219*ex[2]^4*ex[3]^2*ex[4]^2 + 61*ex[2]^5*ex[3]^2*ex[4]^2 + 
    53*ex[2]^3*ex[3]^3*ex[4]^2 - 115*ex[2]^4*ex[3]^3*ex[4]^2 - 
    106*ex[2]^5*ex[3]^3*ex[4]^2 - 12*ex[2]^3*ex[3]^4*ex[4]^2 - 
    3*ex[2]^4*ex[3]^4*ex[4]^2 + 9*ex[2]^5*ex[3]^4*ex[4]^2 + 
    9*ex[2]^2*ex[4]^3 - 87*ex[2]^2*ex[3]*ex[4]^3 - 68*ex[2]^3*ex[3]*ex[4]^3 - 
    183*ex[2]^2*ex[3]^2*ex[4]^3 - 219*ex[2]^3*ex[3]^2*ex[4]^3 - 
    53*ex[2]^4*ex[3]^2*ex[4]^3 - 69*ex[2]^2*ex[3]^3*ex[4]^3 + 
    98*ex[2]^3*ex[3]^3*ex[4]^3 + 98*ex[2]^4*ex[3]^3*ex[4]^3 + 
    18*ex[2]^2*ex[3]^4*ex[4]^3 + 9*ex[2]^3*ex[3]^4*ex[4]^3 - 
    9*ex[2]^4*ex[3]^4*ex[4]^3 - ex[2]*ex[4]^4 + 61*ex[2]*ex[3]*ex[4]^4 + 
    43*ex[2]^2*ex[3]*ex[4]^4 + 113*ex[2]*ex[3]^2*ex[4]^4 + 
    93*ex[2]^2*ex[3]^2*ex[4]^4 + 15*ex[2]^3*ex[3]^2*ex[4]^4 + 
    39*ex[2]*ex[3]^3*ex[4]^4 - 23*ex[2]^2*ex[3]^3*ex[4]^4 - 
    30*ex[2]^3*ex[3]^3*ex[4]^4 - 12*ex[2]*ex[3]^4*ex[4]^4 - 
    9*ex[2]^2*ex[3]^4*ex[4]^4 + 3*ex[2]^3*ex[3]^4*ex[4]^4 - ex[4]^5 - 
    16*ex[3]*ex[4]^5 - 9*ex[2]*ex[3]*ex[4]^5 - 26*ex[3]^2*ex[4]^5 - 
    15*ex[2]*ex[3]^2*ex[4]^5 - 8*ex[3]^3*ex[4]^5 - 3*ex[2]*ex[3]^3*ex[4]^5 + 
    3*ex[3]^4*ex[4]^5 + 3*ex[2]*ex[3]^4*ex[4]^5 - 4*ex[2]^5*ex[3]*ex[6] + 
    55*ex[2]^5*ex[3]^2*ex[6] + 23*ex[2]^6*ex[3]^2*ex[6] - 
    50*ex[2]^5*ex[3]^3*ex[6] - 38*ex[2]^6*ex[3]^3*ex[6] + 
    3*ex[2]^5*ex[3]^4*ex[6] + 3*ex[2]^6*ex[3]^4*ex[6] - 
    4*ex[2]^4*ex[4]*ex[6] - 4*ex[2]^4*ex[3]*ex[4]*ex[6] - 
    ex[2]^5*ex[3]*ex[4]*ex[6] - 91*ex[2]^4*ex[3]^2*ex[4]*ex[6] + 
    20*ex[2]^5*ex[3]^2*ex[4]*ex[6] + 13*ex[2]^6*ex[3]^2*ex[4]*ex[6] + 
    182*ex[2]^4*ex[3]^3*ex[4]*ex[6] + 85*ex[2]^5*ex[3]^3*ex[4]*ex[6] - 
    28*ex[2]^6*ex[3]^3*ex[4]*ex[6] - 15*ex[2]^4*ex[3]^4*ex[4]*ex[6] - 
    12*ex[2]^5*ex[3]^4*ex[4]*ex[6] + 3*ex[2]^6*ex[3]^4*ex[4]*ex[6] + 
    9*ex[2]^3*ex[4]^2*ex[6] + 13*ex[2]^3*ex[3]*ex[4]^2*ex[6] - 
    6*ex[2]^4*ex[3]*ex[4]^2*ex[6] - 26*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] - 
    109*ex[2]^4*ex[3]^2*ex[4]^2*ex[6] - 22*ex[2]^5*ex[3]^2*ex[4]^2*ex[6] - 
    243*ex[2]^3*ex[3]^3*ex[4]^2*ex[6] - 78*ex[2]^4*ex[3]^3*ex[4]^2*ex[6] + 
    52*ex[2]^5*ex[3]^3*ex[4]^2*ex[6] + 27*ex[2]^3*ex[3]^4*ex[4]^2*ex[6] + 
    21*ex[2]^4*ex[3]^4*ex[4]^2*ex[6] - 6*ex[2]^5*ex[3]^4*ex[4]^2*ex[6] - 
    6*ex[2]^2*ex[4]^3*ex[6] + 2*ex[2]^2*ex[3]*ex[4]^3*ex[6] + 
    10*ex[2]^3*ex[3]*ex[4]^3*ex[6] + 105*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] + 
    90*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] + 9*ex[2]^4*ex[3]^2*ex[4]^3*ex[6] + 
    140*ex[2]^2*ex[3]^3*ex[4]^3*ex[6] + 46*ex[2]^3*ex[3]^3*ex[4]^3*ex[6] - 
    24*ex[2]^4*ex[3]^3*ex[4]^3*ex[6] - 21*ex[2]^2*ex[3]^4*ex[4]^3*ex[6] - 
    18*ex[2]^3*ex[3]^4*ex[4]^3*ex[6] + 3*ex[2]^4*ex[3]^4*ex[4]^3*ex[6] + 
    ex[2]*ex[4]^4*ex[6] - 7*ex[2]*ex[3]*ex[4]^4*ex[6] - 
    3*ex[2]^2*ex[3]*ex[4]^4*ex[6] - 43*ex[2]*ex[3]^2*ex[4]^4*ex[6] - 
    24*ex[2]^2*ex[3]^2*ex[4]^4*ex[6] - 29*ex[2]*ex[3]^3*ex[4]^4*ex[6] - 
    15*ex[2]^2*ex[3]^3*ex[4]^4*ex[6] + 6*ex[2]*ex[3]^4*ex[4]^4*ex[6] + 
    6*ex[2]^2*ex[3]^4*ex[4]^4*ex[6] + 4*ex[2]^5*ex[3]*ex[6]^2 - 
    49*ex[2]^5*ex[3]^2*ex[6]^2 - 13*ex[2]^6*ex[3]^2*ex[6]^2 + 
    44*ex[2]^5*ex[3]^3*ex[6]^2 + 28*ex[2]^6*ex[3]^3*ex[6]^2 - 
    3*ex[2]^5*ex[3]^4*ex[6]^2 - 3*ex[2]^6*ex[3]^4*ex[6]^2 + 
    5*ex[2]^4*ex[3]*ex[4]*ex[6]^2 + 72*ex[2]^4*ex[3]^2*ex[4]*ex[6]^2 + 
    8*ex[2]^5*ex[3]^2*ex[4]*ex[6]^2 - 116*ex[2]^4*ex[3]^3*ex[4]*ex[6]^2 - 
    64*ex[2]^5*ex[3]^3*ex[4]*ex[6]^2 + 3*ex[2]^6*ex[3]^3*ex[4]*ex[6]^2 + 
    9*ex[2]^4*ex[3]^4*ex[4]*ex[6]^2 + 9*ex[2]^5*ex[3]^4*ex[4]*ex[6]^2 - 
    11*ex[2]^3*ex[3]*ex[4]^2*ex[6]^2 - 10*ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^2 + 
    8*ex[2]^4*ex[3]^2*ex[4]^2*ex[6]^2 + 100*ex[2]^3*ex[3]^3*ex[4]^2*ex[6]^2 + 
    51*ex[2]^4*ex[3]^3*ex[4]^2*ex[6]^2 - 3*ex[2]^5*ex[3]^3*ex[4]^2*ex[6]^2 - 
    9*ex[2]^3*ex[3]^4*ex[4]^2*ex[6]^2 - 9*ex[2]^4*ex[3]^4*ex[4]^2*ex[6]^2 + 
    2*ex[2]^2*ex[3]*ex[4]^3*ex[6]^2 - 13*ex[2]^2*ex[3]^2*ex[4]^3*ex[6]^2 - 
    6*ex[2]^3*ex[3]^2*ex[4]^3*ex[6]^2 - 28*ex[2]^2*ex[3]^3*ex[4]^3*ex[6]^2 - 
    15*ex[2]^3*ex[3]^3*ex[4]^3*ex[6]^2 + 3*ex[2]^2*ex[3]^4*ex[4]^3*ex[6]^2 + 
    3*ex[2]^3*ex[3]^4*ex[4]^3*ex[6]^2 + 8*ex[2]^5*ex[3]^2*ex[6]^3 - 
    7*ex[2]^5*ex[3]^3*ex[6]^3 - 3*ex[2]^6*ex[3]^3*ex[6]^3 - 
    9*ex[2]^4*ex[3]^2*ex[4]*ex[6]^3 + 14*ex[2]^4*ex[3]^3*ex[4]*ex[6]^3 + 
    6*ex[2]^5*ex[3]^3*ex[4]*ex[6]^3 + ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^3 - 
    7*ex[2]^3*ex[3]^3*ex[4]^2*ex[6]^3 - 3*ex[2]^4*ex[3]^3*ex[4]^2*ex[6]^3, 
  y[201] -> -37*ex[2]^7*ex[3]^3 - 2*ex[2]^8*ex[3]^3 + ex[2]^9*ex[3]^3 - 
    41*ex[2]^7*ex[3]^4 - 143*ex[2]^8*ex[3]^4 - 81*ex[2]^9*ex[3]^4 + 
    ex[2]^10*ex[3]^4 + 29*ex[2]^7*ex[3]^5 - 129*ex[2]^9*ex[3]^5 - 
    140*ex[2]^10*ex[3]^5 - 40*ex[2]^11*ex[3]^5 + 33*ex[2]^7*ex[3]^6 + 
    141*ex[2]^8*ex[3]^6 + 233*ex[2]^9*ex[3]^6 + 183*ex[2]^10*ex[3]^6 + 
    66*ex[2]^11*ex[3]^6 + 8*ex[2]^12*ex[3]^6 + 16*ex[2]^6*ex[3]^2*ex[4] + 
    226*ex[2]^6*ex[3]^3*ex[4] + 67*ex[2]^7*ex[3]^3*ex[4] + 
    24*ex[2]^8*ex[3]^3*ex[4] + ex[2]^9*ex[3]^3*ex[4] + 
    190*ex[2]^6*ex[3]^4*ex[4] + 793*ex[2]^7*ex[3]^4*ex[4] + 
    487*ex[2]^8*ex[3]^4*ex[4] + 33*ex[2]^9*ex[3]^4*ex[4] + 
    17*ex[2]^10*ex[3]^4*ex[4] - 234*ex[2]^6*ex[3]^5*ex[4] - 
    183*ex[2]^7*ex[3]^5*ex[4] + 542*ex[2]^8*ex[3]^5*ex[4] + 
    671*ex[2]^9*ex[3]^5*ex[4] + 168*ex[2]^10*ex[3]^5*ex[4] - 
    12*ex[2]^11*ex[3]^5*ex[4] - 214*ex[2]^6*ex[3]^6*ex[4] - 
    909*ex[2]^7*ex[3]^6*ex[4] - 1489*ex[2]^8*ex[3]^6*ex[4] - 
    1153*ex[2]^9*ex[3]^6*ex[4] - 405*ex[2]^10*ex[3]^6*ex[4] - 
    46*ex[2]^11*ex[3]^6*ex[4] - 5*ex[2]^5*ex[3]*ex[4]^2 - 
    105*ex[2]^5*ex[3]^2*ex[4]^2 - 9*ex[2]^6*ex[3]^2*ex[4]^2 - 
    8*ex[2]^7*ex[3]^2*ex[4]^2 - 591*ex[2]^5*ex[3]^3*ex[4]^2 - 
    376*ex[2]^6*ex[3]^3*ex[4]^2 - 147*ex[2]^7*ex[3]^3*ex[4]^2 + 
    6*ex[2]^8*ex[3]^3*ex[4]^2 - 5*ex[2]^9*ex[3]^3*ex[4]^2 - 
    291*ex[2]^5*ex[3]^4*ex[4]^2 - 1815*ex[2]^6*ex[3]^4*ex[4]^2 - 
    1279*ex[2]^7*ex[3]^4*ex[4]^2 - 189*ex[2]^8*ex[3]^4*ex[4]^2 - 
    47*ex[2]^9*ex[3]^4*ex[4]^2 + 15*ex[2]^10*ex[3]^4*ex[4]^2 + 
    796*ex[2]^5*ex[3]^5*ex[4]^2 + 1070*ex[2]^6*ex[3]^5*ex[4]^2 - 
    657*ex[2]^7*ex[3]^5*ex[4]^2 - 1250*ex[2]^8*ex[3]^5*ex[4]^2 - 
    271*ex[2]^9*ex[3]^5*ex[4]^2 + 48*ex[2]^10*ex[3]^5*ex[4]^2 + 
    596*ex[2]^5*ex[3]^6*ex[4]^2 + 2518*ex[2]^6*ex[3]^6*ex[4]^2 + 
    4091*ex[2]^7*ex[3]^6*ex[4]^2 + 3125*ex[2]^8*ex[3]^6*ex[4]^2 + 
    1069*ex[2]^9*ex[3]^6*ex[4]^2 + 113*ex[2]^10*ex[3]^6*ex[4]^2 + 
    12*ex[2]^4*ex[3]*ex[4]^3 - 5*ex[2]^5*ex[3]*ex[4]^3 + 
    279*ex[2]^4*ex[3]^2*ex[4]^3 + 21*ex[2]^5*ex[3]^2*ex[4]^3 - 
    8*ex[2]^6*ex[3]^2*ex[4]^3 - 8*ex[2]^7*ex[3]^2*ex[4]^3 + 
    876*ex[2]^4*ex[3]^3*ex[4]^3 + 1029*ex[2]^5*ex[3]^3*ex[4]^3 + 
    430*ex[2]^6*ex[3]^3*ex[4]^3 - 55*ex[2]^7*ex[3]^3*ex[4]^3 - 
    6*ex[2]^8*ex[3]^3*ex[4]^3 - 5*ex[2]^9*ex[3]^3*ex[4]^3 + 
    38*ex[2]^4*ex[3]^4*ex[4]^3 + 2229*ex[2]^5*ex[3]^4*ex[4]^3 + 
    2113*ex[2]^6*ex[3]^4*ex[4]^3 + 687*ex[2]^7*ex[3]^4*ex[4]^3 + 
    146*ex[2]^8*ex[3]^4*ex[4]^3 - 39*ex[2]^9*ex[3]^4*ex[4]^3 - 
    1496*ex[2]^4*ex[3]^5*ex[4]^3 - 2664*ex[2]^5*ex[3]^5*ex[4]^3 - 
    456*ex[2]^6*ex[3]^5*ex[4]^3 + 951*ex[2]^7*ex[3]^5*ex[4]^3 + 
    164*ex[2]^8*ex[3]^5*ex[4]^3 - 75*ex[2]^9*ex[3]^5*ex[4]^3 - 
    925*ex[2]^4*ex[3]^6*ex[4]^3 - 3890*ex[2]^5*ex[3]^6*ex[4]^3 - 
    6275*ex[2]^6*ex[3]^6*ex[4]^3 - 4735*ex[2]^7*ex[3]^6*ex[4]^3 - 
    1580*ex[2]^8*ex[3]^6*ex[4]^3 - 155*ex[2]^9*ex[3]^6*ex[4]^3 - 
    35*ex[2]^3*ex[3]*ex[4]^4 + 8*ex[2]^4*ex[3]*ex[4]^4 + 
    ex[2]^5*ex[3]*ex[4]^4 - 427*ex[2]^3*ex[3]^2*ex[4]^4 - 
    147*ex[2]^4*ex[3]^2*ex[4]^4 - 9*ex[2]^5*ex[3]^2*ex[4]^4 + 
    13*ex[2]^6*ex[3]^2*ex[4]^4 - 790*ex[2]^3*ex[3]^3*ex[4]^4 - 
    1616*ex[2]^4*ex[3]^3*ex[4]^4 - 894*ex[2]^5*ex[3]^3*ex[4]^4 - 
    40*ex[2]^6*ex[3]^3*ex[4]^4 - 6*ex[2]^7*ex[3]^3*ex[4]^4 + 
    10*ex[2]^8*ex[3]^3*ex[4]^4 + 426*ex[2]^3*ex[3]^4*ex[4]^4 - 
    1470*ex[2]^4*ex[3]^4*ex[4]^4 - 2294*ex[2]^5*ex[3]^4*ex[4]^4 - 
    1310*ex[2]^6*ex[3]^4*ex[4]^4 - 348*ex[2]^7*ex[3]^4*ex[4]^4 + 
    24*ex[2]^8*ex[3]^4*ex[4]^4 + 1689*ex[2]^3*ex[3]^5*ex[4]^4 + 
    3616*ex[2]^4*ex[3]^5*ex[4]^4 + 2069*ex[2]^5*ex[3]^5*ex[4]^4 + 
    176*ex[2]^6*ex[3]^5*ex[4]^4 + 94*ex[2]^7*ex[3]^5*ex[4]^4 + 
    60*ex[2]^8*ex[3]^5*ex[4]^4 + 865*ex[2]^3*ex[3]^6*ex[4]^4 + 
    3625*ex[2]^4*ex[3]^6*ex[4]^4 + 5815*ex[2]^5*ex[3]^6*ex[4]^4 + 
    4345*ex[2]^6*ex[3]^6*ex[4]^4 + 1420*ex[2]^7*ex[3]^6*ex[4]^4 + 
    130*ex[2]^8*ex[3]^6*ex[4]^4 + ex[2]^2*ex[4]^5 + 
    70*ex[2]^2*ex[3]*ex[4]^5 + 9*ex[2]^3*ex[3]*ex[4]^5 - 
    2*ex[2]^4*ex[3]*ex[4]^5 + ex[2]^5*ex[3]*ex[4]^5 + 
    390*ex[2]^2*ex[3]^2*ex[4]^5 + 347*ex[2]^3*ex[3]^2*ex[4]^5 + 
    125*ex[2]^4*ex[3]^2*ex[4]^5 + 9*ex[2]^5*ex[3]^2*ex[4]^5 + 
    2*ex[2]^6*ex[3]^2*ex[4]^5 + 400*ex[2]^2*ex[3]^3*ex[4]^5 + 
    1418*ex[2]^3*ex[3]^3*ex[4]^5 + 1100*ex[2]^4*ex[3]^3*ex[4]^5 + 
    306*ex[2]^5*ex[3]^3*ex[4]^5 + 82*ex[2]^6*ex[3]^3*ex[4]^5 - 
    2*ex[2]^7*ex[3]^3*ex[4]^5 - 583*ex[2]^2*ex[3]^4*ex[4]^5 + 
    302*ex[2]^3*ex[3]^4*ex[4]^5 + 1402*ex[2]^4*ex[3]^4*ex[4]^5 + 
    1190*ex[2]^5*ex[3]^4*ex[4]^5 + 385*ex[2]^6*ex[3]^4*ex[4]^5 + 
    12*ex[2]^7*ex[3]^4*ex[4]^5 - 1150*ex[2]^2*ex[3]^5*ex[4]^5 - 
    2819*ex[2]^3*ex[3]^5*ex[4]^5 - 2322*ex[2]^4*ex[3]^5*ex[4]^5 - 
    859*ex[2]^5*ex[3]^5*ex[4]^5 - 236*ex[2]^6*ex[3]^5*ex[4]^5 - 
    30*ex[2]^7*ex[3]^5*ex[4]^5 - 488*ex[2]^2*ex[3]^6*ex[4]^5 - 
    2041*ex[2]^3*ex[3]^6*ex[4]^5 - 3263*ex[2]^4*ex[3]^6*ex[4]^5 - 
    2423*ex[2]^5*ex[3]^6*ex[4]^5 - 781*ex[2]^6*ex[3]^6*ex[4]^5 - 
    68*ex[2]^7*ex[3]^6*ex[4]^5 - 2*ex[2]*ex[4]^6 - 58*ex[2]*ex[3]*ex[4]^6 - 
    22*ex[2]^2*ex[3]*ex[4]^6 + ex[2]^3*ex[3]*ex[4]^6 - 
    2*ex[2]^4*ex[3]*ex[4]^6 - 186*ex[2]*ex[3]^2*ex[4]^6 - 
    292*ex[2]^2*ex[3]^2*ex[4]^6 - 151*ex[2]^3*ex[3]^2*ex[4]^6 - 
    25*ex[2]^4*ex[3]^2*ex[4]^6 - 4*ex[2]^5*ex[3]^2*ex[4]^6 - 
    76*ex[2]*ex[3]^3*ex[4]^6 - 612*ex[2]^2*ex[3]^3*ex[4]^6 - 
    654*ex[2]^3*ex[3]^3*ex[4]^6 - 308*ex[2]^4*ex[3]^3*ex[4]^6 - 
    97*ex[2]^5*ex[3]^3*ex[4]^6 - 6*ex[2]^6*ex[3]^3*ex[4]^6 + 
    338*ex[2]*ex[3]^4*ex[4]^6 + 208*ex[2]^2*ex[3]^4*ex[4]^6 - 
    334*ex[2]^3*ex[3]^4*ex[4]^6 - 458*ex[2]^4*ex[3]^4*ex[4]^6 - 
    177*ex[2]^5*ex[3]^4*ex[4]^6 - 15*ex[2]^6*ex[3]^4*ex[4]^6 + 
    438*ex[2]*ex[3]^5*ex[4]^6 + 1194*ex[2]^2*ex[3]^5*ex[4]^6 + 
    1197*ex[2]^3*ex[3]^5*ex[4]^6 + 590*ex[2]^4*ex[3]^5*ex[4]^6 + 
    161*ex[2]^5*ex[3]^5*ex[4]^6 + 12*ex[2]^6*ex[3]^5*ex[4]^6 + 
    154*ex[2]*ex[3]^6*ex[4]^6 + 644*ex[2]^2*ex[3]^6*ex[4]^6 + 
    1029*ex[2]^3*ex[3]^6*ex[4]^6 + 763*ex[2]^4*ex[3]^6*ex[4]^6 + 
    245*ex[2]^5*ex[3]^6*ex[4]^6 + 21*ex[2]^6*ex[3]^6*ex[4]^6 + ex[4]^7 + 
    16*ex[3]*ex[4]^7 + 10*ex[2]*ex[3]*ex[4]^7 + ex[2]^3*ex[3]*ex[4]^7 + 
    33*ex[3]^2*ex[4]^7 + 80*ex[2]*ex[3]^2*ex[4]^7 + 
    51*ex[2]^2*ex[3]^2*ex[4]^7 + 11*ex[2]^3*ex[3]^2*ex[4]^7 + 
    2*ex[2]^4*ex[3]^2*ex[4]^7 - 8*ex[3]^3*ex[4]^7 + 
    92*ex[2]*ex[3]^3*ex[4]^7 + 140*ex[2]^2*ex[3]^3*ex[4]^7 + 
    90*ex[2]^3*ex[3]^3*ex[4]^7 + 32*ex[2]^4*ex[3]^3*ex[4]^7 + 
    3*ex[2]^5*ex[3]^3*ex[4]^7 - 77*ex[3]^4*ex[4]^7 - 
    104*ex[2]*ex[3]^4*ex[4]^7 - 14*ex[2]^2*ex[3]^4*ex[4]^7 + 
    46*ex[2]^3*ex[3]^4*ex[4]^7 + 24*ex[2]^4*ex[3]^4*ex[4]^7 + 
    3*ex[2]^5*ex[3]^4*ex[4]^7 - 72*ex[3]^5*ex[4]^7 - 
    214*ex[2]*ex[3]^5*ex[4]^7 - 244*ex[2]^2*ex[3]^5*ex[4]^7 - 
    139*ex[2]^3*ex[3]^5*ex[4]^7 - 40*ex[2]^4*ex[3]^5*ex[4]^7 - 
    3*ex[2]^5*ex[3]^5*ex[4]^7 - 21*ex[3]^6*ex[4]^7 - 
    88*ex[2]*ex[3]^6*ex[4]^7 - 141*ex[2]^2*ex[3]^6*ex[4]^7 - 
    105*ex[2]^3*ex[3]^6*ex[4]^7 - 34*ex[2]^4*ex[3]^6*ex[4]^7 - 
    3*ex[2]^5*ex[3]^6*ex[4]^7 + 145*ex[2]^7*ex[3]^3*ex[6] + 
    8*ex[2]^8*ex[3]^3*ex[6] - 3*ex[2]^9*ex[3]^3*ex[6] + 
    87*ex[2]^7*ex[3]^4*ex[6] + 415*ex[2]^8*ex[3]^4*ex[6] + 
    241*ex[2]^9*ex[3]^4*ex[6] - 3*ex[2]^10*ex[3]^4*ex[6] - 
    121*ex[2]^7*ex[3]^5*ex[6] - 136*ex[2]^8*ex[3]^5*ex[6] + 
    177*ex[2]^9*ex[3]^5*ex[6] + 270*ex[2]^10*ex[3]^5*ex[6] + 
    78*ex[2]^11*ex[3]^5*ex[6] - 63*ex[2]^7*ex[3]^6*ex[6] - 
    263*ex[2]^8*ex[3]^6*ex[6] - 419*ex[2]^9*ex[3]^6*ex[6] - 
    309*ex[2]^10*ex[3]^6*ex[6] - 98*ex[2]^11*ex[3]^6*ex[6] - 
    8*ex[2]^12*ex[3]^6*ex[6] - 54*ex[2]^6*ex[3]^2*ex[4]*ex[6] - 
    726*ex[2]^6*ex[3]^3*ex[4]*ex[6] - 176*ex[2]^7*ex[3]^3*ex[4]*ex[6] - 
    54*ex[2]^8*ex[3]^3*ex[4]*ex[6] - 2*ex[2]^9*ex[3]^3*ex[4]*ex[6] - 
    292*ex[2]^6*ex[3]^4*ex[4]*ex[6] - 1962*ex[2]^7*ex[3]^4*ex[4]*ex[6] - 
    1210*ex[2]^8*ex[3]^4*ex[4]*ex[6] - 36*ex[2]^9*ex[3]^4*ex[4]*ex[6] - 
    24*ex[2]^10*ex[3]^4*ex[4]*ex[6] + 734*ex[2]^6*ex[3]^5*ex[4]*ex[6] + 
    974*ex[2]^7*ex[3]^5*ex[4]*ex[6] - 674*ex[2]^8*ex[3]^5*ex[4]*ex[6] - 
    1282*ex[2]^9*ex[3]^5*ex[4]*ex[6] - 364*ex[2]^10*ex[3]^5*ex[4]*ex[6] + 
    4*ex[2]^11*ex[3]^5*ex[4]*ex[6] + 354*ex[2]^6*ex[3]^6*ex[4]*ex[6] + 
    1472*ex[2]^7*ex[3]^6*ex[4]*ex[6] + 2330*ex[2]^8*ex[3]^6*ex[4]*ex[6] + 
    1698*ex[2]^9*ex[3]^6*ex[4]*ex[6] + 524*ex[2]^10*ex[3]^6*ex[4]*ex[6] + 
    38*ex[2]^11*ex[3]^6*ex[4]*ex[6] + 15*ex[2]^5*ex[3]*ex[4]^2*ex[6] + 
    291*ex[2]^5*ex[3]^2*ex[4]^2*ex[6] + 17*ex[2]^6*ex[3]^2*ex[4]^2*ex[6] + 
    16*ex[2]^7*ex[3]^2*ex[4]^2*ex[6] + 1487*ex[2]^5*ex[3]^3*ex[4]^2*ex[6] + 
    824*ex[2]^6*ex[3]^3*ex[4]^2*ex[6] + 305*ex[2]^7*ex[3]^3*ex[4]^2*ex[6] - 
    14*ex[2]^8*ex[3]^3*ex[4]^2*ex[6] + 5*ex[2]^9*ex[3]^3*ex[4]^2*ex[6] + 
    171*ex[2]^5*ex[3]^4*ex[4]^2*ex[6] + 3713*ex[2]^6*ex[3]^4*ex[4]^2*ex[6] + 
    2641*ex[2]^7*ex[3]^4*ex[4]^2*ex[6] + 315*ex[2]^8*ex[3]^4*ex[4]^2*ex[6] + 
    111*ex[2]^9*ex[3]^4*ex[4]^2*ex[6] - 5*ex[2]^10*ex[3]^4*ex[4]^2*ex[6] - 
    1870*ex[2]^5*ex[3]^5*ex[4]^2*ex[6] - 2854*ex[2]^6*ex[3]^5*ex[4]^2*ex[6] + 
    753*ex[2]^7*ex[3]^5*ex[4]^2*ex[6] + 2468*ex[2]^8*ex[3]^5*ex[4]^2*ex[6] + 
    731*ex[2]^9*ex[3]^5*ex[4]^2*ex[6] - 830*ex[2]^5*ex[3]^6*ex[4]^2*ex[6] - 
    3440*ex[2]^6*ex[3]^6*ex[4]^2*ex[6] - 5415*ex[2]^7*ex[3]^6*ex[4]^2*ex[6] - 
    3905*ex[2]^8*ex[3]^6*ex[4]^2*ex[6] - 1175*ex[2]^9*ex[3]^6*ex[4]^2*ex[6] - 
    75*ex[2]^10*ex[3]^6*ex[4]^2*ex[6] - 26*ex[2]^4*ex[3]*ex[4]^3*ex[6] + 
    10*ex[2]^5*ex[3]*ex[4]^3*ex[6] - 632*ex[2]^4*ex[3]^2*ex[4]^3*ex[6] - 
    68*ex[2]^5*ex[3]^2*ex[4]^3*ex[6] + 4*ex[2]^6*ex[3]^2*ex[4]^3*ex[6] + 
    8*ex[2]^7*ex[3]^2*ex[4]^3*ex[6] - 1612*ex[2]^4*ex[3]^3*ex[4]^3*ex[6] - 
    1856*ex[2]^5*ex[3]^3*ex[4]^3*ex[6] - 848*ex[2]^6*ex[3]^3*ex[4]^3*ex[6] + 
    8*ex[2]^7*ex[3]^3*ex[4]^3*ex[6] - 14*ex[2]^8*ex[3]^3*ex[4]^3*ex[6] + 
    520*ex[2]^4*ex[3]^4*ex[4]^3*ex[6] - 3472*ex[2]^5*ex[3]^4*ex[4]^3*ex[6] - 
    3280*ex[2]^6*ex[3]^4*ex[4]^3*ex[6] - 932*ex[2]^7*ex[3]^4*ex[4]^3*ex[6] - 
    280*ex[2]^8*ex[3]^4*ex[4]^3*ex[6] + 4*ex[2]^9*ex[3]^4*ex[4]^3*ex[6] + 
    2566*ex[2]^4*ex[3]^5*ex[4]^3*ex[6] + 4430*ex[2]^5*ex[3]^5*ex[4]^3*ex[6] + 
    264*ex[2]^6*ex[3]^5*ex[4]^3*ex[6] - 2368*ex[2]^7*ex[3]^5*ex[4]^3*ex[6] - 
    798*ex[2]^8*ex[3]^5*ex[4]^3*ex[6] - 30*ex[2]^9*ex[3]^5*ex[4]^3*ex[6] + 
    1040*ex[2]^4*ex[3]^6*ex[4]^3*ex[6] + 4300*ex[2]^5*ex[3]^6*ex[4]^3*ex[6] + 
    6740*ex[2]^6*ex[3]^6*ex[4]^3*ex[6] + 4820*ex[2]^7*ex[3]^6*ex[4]^3*ex[6] + 
    1420*ex[2]^8*ex[3]^6*ex[4]^3*ex[6] + 80*ex[2]^9*ex[3]^6*ex[4]^3*ex[6] + 
    69*ex[2]^3*ex[3]*ex[4]^4*ex[6] - 6*ex[2]^4*ex[3]*ex[4]^4*ex[6] - 
    ex[2]^5*ex[3]*ex[4]^4*ex[6] + 705*ex[2]^3*ex[3]^2*ex[4]^4*ex[6] + 
    261*ex[2]^4*ex[3]^2*ex[4]^4*ex[6] + 31*ex[2]^5*ex[3]^2*ex[4]^4*ex[6] - 
    5*ex[2]^6*ex[3]^2*ex[4]^4*ex[6] + 926*ex[2]^3*ex[3]^3*ex[4]^4*ex[6] + 
    2088*ex[2]^4*ex[3]^3*ex[4]^4*ex[6] + 1178*ex[2]^5*ex[3]^3*ex[4]^4*ex[6] + 
    70*ex[2]^6*ex[3]^3*ex[4]^4*ex[6] + 20*ex[2]^7*ex[3]^3*ex[4]^4*ex[6] - 
    978*ex[2]^3*ex[3]^4*ex[4]^4*ex[6] + 1502*ex[2]^4*ex[3]^4*ex[4]^4*ex[6] + 
    2426*ex[2]^5*ex[3]^4*ex[4]^4*ex[6] + 1268*ex[2]^6*ex[3]^4*ex[4]^4*ex[6] + 
    398*ex[2]^7*ex[3]^4*ex[4]^4*ex[6] + 16*ex[2]^8*ex[3]^4*ex[4]^4*ex[6] - 
    2003*ex[2]^3*ex[3]^5*ex[4]^4*ex[6] - 3866*ex[2]^4*ex[3]^5*ex[4]^4*ex[6] - 
    1225*ex[2]^5*ex[3]^5*ex[4]^4*ex[6] + 1066*ex[2]^6*ex[3]^5*ex[4]^4*ex[6] + 
    478*ex[2]^7*ex[3]^5*ex[4]^4*ex[6] + 50*ex[2]^8*ex[3]^5*ex[4]^4*ex[6] - 
    735*ex[2]^3*ex[3]^6*ex[4]^4*ex[6] - 3035*ex[2]^4*ex[3]^6*ex[4]^4*ex[6] - 
    4745*ex[2]^5*ex[3]^6*ex[4]^4*ex[6] - 3375*ex[2]^6*ex[3]^6*ex[4]^4*ex[6] - 
    980*ex[2]^7*ex[3]^6*ex[4]^4*ex[6] - 50*ex[2]^8*ex[3]^6*ex[4]^4*ex[6] - 
    2*ex[2]^2*ex[4]^5*ex[6] - 92*ex[2]^2*ex[3]*ex[4]^5*ex[6] - 
    20*ex[2]^3*ex[3]*ex[4]^5*ex[6] + 2*ex[2]^4*ex[3]*ex[4]^5*ex[6] - 
    382*ex[2]^2*ex[3]^2*ex[4]^5*ex[6] - 324*ex[2]^3*ex[3]^2*ex[4]^5*ex[6] - 
    102*ex[2]^4*ex[3]^2*ex[4]^5*ex[6] - 8*ex[2]^5*ex[3]^2*ex[4]^5*ex[6] - 
    208*ex[2]^2*ex[3]^3*ex[4]^5*ex[6] - 1080*ex[2]^3*ex[3]^3*ex[4]^5*ex[6] - 
    748*ex[2]^4*ex[3]^3*ex[4]^5*ex[6] - 98*ex[2]^5*ex[3]^3*ex[4]^5*ex[6] - 
    18*ex[2]^6*ex[3]^3*ex[4]^5*ex[6] + 650*ex[2]^2*ex[3]^4*ex[4]^5*ex[6] - 
    120*ex[2]^3*ex[3]^4*ex[4]^5*ex[6] - 972*ex[2]^4*ex[3]^4*ex[4]^5*ex[6] - 
    802*ex[2]^5*ex[3]^4*ex[4]^5*ex[6] - 280*ex[2]^6*ex[3]^4*ex[4]^5*ex[6] - 
    24*ex[2]^7*ex[3]^4*ex[4]^5*ex[6] + 844*ex[2]^2*ex[3]^5*ex[4]^5*ex[6] + 
    1804*ex[2]^3*ex[3]^5*ex[4]^5*ex[6] + 954*ex[2]^4*ex[3]^5*ex[4]^5*ex[6] - 
    110*ex[2]^5*ex[3]^5*ex[4]^5*ex[6] - 134*ex[2]^6*ex[3]^5*ex[4]^5*ex[6] - 
    30*ex[2]^7*ex[3]^5*ex[4]^5*ex[6] + 278*ex[2]^2*ex[3]^6*ex[4]^5*ex[6] + 
    1148*ex[2]^3*ex[3]^6*ex[4]^5*ex[6] + 1794*ex[2]^4*ex[3]^6*ex[4]^5*ex[6] + 
    1274*ex[2]^5*ex[3]^6*ex[4]^5*ex[6] + 368*ex[2]^6*ex[3]^6*ex[4]^5*ex[6] + 
    18*ex[2]^7*ex[3]^6*ex[4]^5*ex[6] + 2*ex[2]*ex[4]^6*ex[6] + 
    34*ex[2]*ex[3]*ex[4]^6*ex[6] + 16*ex[2]^2*ex[3]*ex[4]^6*ex[6] - 
    ex[2]^3*ex[3]*ex[4]^6*ex[6] + 72*ex[2]*ex[3]^2*ex[4]^6*ex[6] + 
    114*ex[2]^2*ex[3]^2*ex[4]^6*ex[6] + 51*ex[2]^3*ex[3]^2*ex[4]^6*ex[6] + 
    5*ex[2]^4*ex[3]^2*ex[4]^6*ex[6] - 12*ex[2]*ex[3]^3*ex[4]^6*ex[6] + 
    192*ex[2]^2*ex[3]^3*ex[4]^6*ex[6] + 170*ex[2]^3*ex[3]^3*ex[4]^6*ex[6] + 
    36*ex[2]^4*ex[3]^3*ex[4]^6*ex[6] + 7*ex[2]^5*ex[3]^3*ex[4]^6*ex[6] - 
    158*ex[2]*ex[3]^4*ex[4]^6*ex[6] - 76*ex[2]^2*ex[3]^4*ex[4]^6*ex[6] + 
    154*ex[2]^3*ex[3]^4*ex[4]^6*ex[6] + 190*ex[2]^4*ex[3]^4*ex[4]^6*ex[6] + 
    75*ex[2]^5*ex[3]^4*ex[4]^6*ex[6] + 9*ex[2]^6*ex[3]^4*ex[4]^6*ex[6] - 
    150*ex[2]*ex[3]^5*ex[4]^6*ex[6] - 352*ex[2]^2*ex[3]^5*ex[4]^6*ex[6] - 
    249*ex[2]^3*ex[3]^5*ex[4]^6*ex[6] - 44*ex[2]^4*ex[3]^5*ex[4]^6*ex[6] + 
    9*ex[2]^5*ex[3]^5*ex[4]^6*ex[6] + 6*ex[2]^6*ex[3]^5*ex[4]^6*ex[6] - 
    44*ex[2]*ex[3]^6*ex[4]^6*ex[6] - 182*ex[2]^2*ex[3]^6*ex[4]^6*ex[6] - 
    285*ex[2]^3*ex[3]^6*ex[4]^6*ex[6] - 203*ex[2]^4*ex[3]^6*ex[4]^6*ex[6] - 
    59*ex[2]^5*ex[3]^6*ex[4]^6*ex[6] - 3*ex[2]^6*ex[3]^6*ex[4]^6*ex[6] - 
    215*ex[2]^7*ex[3]^3*ex[6]^2 - 12*ex[2]^8*ex[3]^3*ex[6]^2 + 
    3*ex[2]^9*ex[3]^3*ex[6]^2 - 23*ex[2]^7*ex[3]^4*ex[6]^2 - 
    409*ex[2]^8*ex[3]^4*ex[6]^2 - 247*ex[2]^9*ex[3]^4*ex[6]^2 + 
    3*ex[2]^10*ex[3]^4*ex[6]^2 + 154*ex[2]^7*ex[3]^5*ex[6]^2 + 
    256*ex[2]^8*ex[3]^5*ex[6]^2 - 3*ex[2]^9*ex[3]^5*ex[6]^2 - 
    146*ex[2]^10*ex[3]^5*ex[6]^2 - 41*ex[2]^11*ex[3]^5*ex[6]^2 + 
    32*ex[2]^7*ex[3]^6*ex[6]^2 + 128*ex[2]^8*ex[3]^6*ex[6]^2 + 
    189*ex[2]^9*ex[3]^6*ex[6]^2 + 119*ex[2]^10*ex[3]^6*ex[6]^2 + 
    23*ex[2]^11*ex[3]^6*ex[6]^2 - 3*ex[2]^12*ex[3]^6*ex[6]^2 + 
    66*ex[2]^6*ex[3]^2*ex[4]*ex[6]^2 + 856*ex[2]^6*ex[3]^3*ex[4]*ex[6]^2 + 
    161*ex[2]^7*ex[3]^3*ex[4]*ex[6]^2 + 36*ex[2]^8*ex[3]^3*ex[4]*ex[6]^2 + 
    ex[2]^9*ex[3]^3*ex[4]*ex[6]^2 - 47*ex[2]^6*ex[3]^4*ex[4]*ex[6]^2 + 
    1623*ex[2]^7*ex[3]^4*ex[4]*ex[6]^2 + 1034*ex[2]^8*ex[3]^4*ex[4]*ex[6]^2 + 
    3*ex[2]^9*ex[3]^4*ex[4]*ex[6]^2 + 7*ex[2]^10*ex[3]^4*ex[4]*ex[6]^2 - 
    738*ex[2]^6*ex[3]^5*ex[4]*ex[6]^2 - 1252*ex[2]^7*ex[3]^5*ex[4]*ex[6]^2 - 
    48*ex[2]^8*ex[3]^5*ex[4]*ex[6]^2 + 651*ex[2]^9*ex[3]^5*ex[4]*ex[6]^2 + 
    188*ex[2]^10*ex[3]^5*ex[4]*ex[6]^2 + 3*ex[2]^11*ex[3]^5*ex[4]*ex[6]^2 - 
    153*ex[2]^6*ex[3]^6*ex[4]*ex[6]^2 - 612*ex[2]^7*ex[3]^6*ex[4]*ex[6]^2 - 
    903*ex[2]^8*ex[3]^6*ex[4]*ex[6]^2 - 567*ex[2]^9*ex[3]^6*ex[4]*ex[6]^2 - 
    108*ex[2]^10*ex[3]^6*ex[4]*ex[6]^2 + 15*ex[2]^11*ex[3]^6*ex[4]*ex[6]^2 - 
    15*ex[2]^5*ex[3]*ex[4]^2*ex[6]^2 - 273*ex[2]^5*ex[3]^2*ex[4]^2*ex[6]^2 - 
    7*ex[2]^6*ex[3]^2*ex[4]^2*ex[6]^2 - 8*ex[2]^7*ex[3]^2*ex[4]^2*ex[6]^2 - 
    1293*ex[2]^5*ex[3]^3*ex[4]^2*ex[6]^2 - 568*ex[2]^6*ex[3]^3*ex[4]^2*
     ex[6]^2 - 178*ex[2]^7*ex[3]^3*ex[4]^2*ex[6]^2 + 
    8*ex[2]^8*ex[3]^3*ex[4]^2*ex[6]^2 + 417*ex[2]^5*ex[3]^4*ex[4]^2*ex[6]^2 - 
    2447*ex[2]^6*ex[3]^4*ex[4]^2*ex[6]^2 - 1746*ex[2]^7*ex[3]^4*ex[4]^2*
     ex[6]^2 - 74*ex[2]^8*ex[3]^4*ex[4]^2*ex[6]^2 - 
    24*ex[2]^9*ex[3]^4*ex[4]^2*ex[6]^2 + 1416*ex[2]^5*ex[3]^5*ex[4]^2*
     ex[6]^2 + 2450*ex[2]^6*ex[3]^5*ex[4]^2*ex[6]^2 + 
    198*ex[2]^7*ex[3]^5*ex[4]^2*ex[6]^2 - 1188*ex[2]^8*ex[3]^5*ex[4]^2*
     ex[6]^2 - 370*ex[2]^9*ex[3]^5*ex[4]^2*ex[6]^2 - 
    18*ex[2]^10*ex[3]^5*ex[4]^2*ex[6]^2 + 292*ex[2]^5*ex[3]^6*ex[4]^2*
     ex[6]^2 + 1168*ex[2]^6*ex[3]^6*ex[4]^2*ex[6]^2 + 
    1722*ex[2]^7*ex[3]^6*ex[4]^2*ex[6]^2 + 1078*ex[2]^8*ex[3]^6*ex[4]^2*
     ex[6]^2 + 202*ex[2]^9*ex[3]^6*ex[4]^2*ex[6]^2 - 
    30*ex[2]^10*ex[3]^6*ex[4]^2*ex[6]^2 + 16*ex[2]^4*ex[3]*ex[4]^3*ex[6]^2 - 
    5*ex[2]^5*ex[3]*ex[4]^3*ex[6]^2 + 452*ex[2]^4*ex[3]^2*ex[4]^3*ex[6]^2 + 
    63*ex[2]^5*ex[3]^2*ex[4]^3*ex[6]^2 + 4*ex[2]^6*ex[3]^2*ex[4]^3*ex[6]^2 + 
    900*ex[2]^4*ex[3]^3*ex[4]^3*ex[6]^2 + 919*ex[2]^5*ex[3]^3*ex[4]^3*
     ex[6]^2 + 388*ex[2]^6*ex[3]^3*ex[4]^3*ex[6]^2 - 
    2*ex[2]^7*ex[3]^3*ex[4]^3*ex[6]^2 - 746*ex[2]^4*ex[3]^4*ex[4]^3*ex[6]^2 + 
    1669*ex[2]^5*ex[3]^4*ex[4]^3*ex[6]^2 + 1482*ex[2]^6*ex[3]^4*ex[4]^3*
     ex[6]^2 + 174*ex[2]^7*ex[3]^4*ex[4]^3*ex[6]^2 + 
    35*ex[2]^8*ex[3]^4*ex[4]^3*ex[6]^2 - 1360*ex[2]^4*ex[3]^5*ex[4]^3*
     ex[6]^2 - 2398*ex[2]^5*ex[3]^5*ex[4]^3*ex[6]^2 - 
    276*ex[2]^6*ex[3]^5*ex[4]^3*ex[6]^2 + 1118*ex[2]^7*ex[3]^5*ex[4]^3*
     ex[6]^2 + 392*ex[2]^8*ex[3]^5*ex[4]^3*ex[6]^2 + 
    36*ex[2]^9*ex[3]^5*ex[4]^3*ex[6]^2 - 278*ex[2]^4*ex[3]^6*ex[4]^3*
     ex[6]^2 - 1112*ex[2]^5*ex[3]^6*ex[4]^3*ex[6]^2 - 
    1638*ex[2]^6*ex[3]^6*ex[4]^3*ex[6]^2 - 1022*ex[2]^7*ex[3]^6*ex[4]^3*
     ex[6]^2 - 188*ex[2]^8*ex[3]^6*ex[4]^3*ex[6]^2 + 
    30*ex[2]^9*ex[3]^6*ex[4]^3*ex[6]^2 - 38*ex[2]^3*ex[3]*ex[4]^4*ex[6]^2 - 
    2*ex[2]^4*ex[3]*ex[4]^4*ex[6]^2 - 316*ex[2]^3*ex[3]^2*ex[4]^4*ex[6]^2 - 
    108*ex[2]^4*ex[3]^2*ex[4]^4*ex[6]^2 - 2*ex[2]^5*ex[3]^2*ex[4]^4*ex[6]^2 - 
    256*ex[2]^3*ex[3]^3*ex[4]^4*ex[6]^2 - 684*ex[2]^4*ex[3]^3*ex[4]^4*
     ex[6]^2 - 377*ex[2]^5*ex[3]^3*ex[4]^4*ex[6]^2 - 
    20*ex[2]^6*ex[3]^3*ex[4]^4*ex[6]^2 + 544*ex[2]^3*ex[3]^4*ex[4]^4*
     ex[6]^2 - 444*ex[2]^4*ex[3]^4*ex[4]^4*ex[6]^2 - 
    627*ex[2]^5*ex[3]^4*ex[4]^4*ex[6]^2 - 153*ex[2]^6*ex[3]^4*ex[4]^4*
     ex[6]^2 - 26*ex[2]^7*ex[3]^4*ex[4]^4*ex[6]^2 + 
    654*ex[2]^3*ex[3]^5*ex[4]^4*ex[6]^2 + 1174*ex[2]^4*ex[3]^5*ex[4]^4*
     ex[6]^2 + 165*ex[2]^5*ex[3]^5*ex[4]^4*ex[6]^2 - 
    546*ex[2]^6*ex[3]^5*ex[4]^4*ex[6]^2 - 221*ex[2]^7*ex[3]^5*ex[4]^4*
     ex[6]^2 - 30*ex[2]^8*ex[3]^5*ex[4]^4*ex[6]^2 + 
    132*ex[2]^3*ex[3]^6*ex[4]^4*ex[6]^2 + 528*ex[2]^4*ex[3]^6*ex[4]^4*
     ex[6]^2 + 777*ex[2]^5*ex[3]^6*ex[4]^4*ex[6]^2 + 
    483*ex[2]^6*ex[3]^6*ex[4]^4*ex[6]^2 + 87*ex[2]^7*ex[3]^6*ex[4]^4*
     ex[6]^2 - 15*ex[2]^8*ex[3]^6*ex[4]^4*ex[6]^2 + ex[2]^2*ex[4]^5*ex[6]^2 + 
    22*ex[2]^2*ex[3]*ex[4]^5*ex[6]^2 + 6*ex[2]^3*ex[3]*ex[4]^5*ex[6]^2 + 
    73*ex[2]^2*ex[3]^2*ex[4]^5*ex[6]^2 + 52*ex[2]^3*ex[3]^2*ex[4]^5*ex[6]^2 + 
    7*ex[2]^4*ex[3]^2*ex[4]^5*ex[6]^2 + 8*ex[2]^2*ex[3]^3*ex[4]^5*ex[6]^2 + 
    184*ex[2]^3*ex[3]^3*ex[4]^5*ex[6]^2 + 128*ex[2]^4*ex[3]^3*ex[4]^5*
     ex[6]^2 + 13*ex[2]^5*ex[3]^3*ex[4]^5*ex[6]^2 - 
    145*ex[2]^2*ex[3]^4*ex[4]^5*ex[6]^2 + 8*ex[2]^3*ex[3]^4*ex[4]^5*ex[6]^2 + 
    104*ex[2]^4*ex[3]^4*ex[4]^5*ex[6]^2 + 47*ex[2]^5*ex[3]^4*ex[4]^5*
     ex[6]^2 + 8*ex[2]^6*ex[3]^4*ex[4]^5*ex[6]^2 - 
    126*ex[2]^2*ex[3]^5*ex[4]^5*ex[6]^2 - 230*ex[2]^3*ex[3]^5*ex[4]^5*
     ex[6]^2 - 36*ex[2]^4*ex[3]^5*ex[4]^5*ex[6]^2 + 
    111*ex[2]^5*ex[3]^5*ex[4]^5*ex[6]^2 + 52*ex[2]^6*ex[3]^5*ex[4]^5*
     ex[6]^2 + 9*ex[2]^7*ex[3]^5*ex[4]^5*ex[6]^2 - 
    25*ex[2]^2*ex[3]^6*ex[4]^5*ex[6]^2 - 100*ex[2]^3*ex[3]^6*ex[4]^5*
     ex[6]^2 - 147*ex[2]^4*ex[3]^6*ex[4]^5*ex[6]^2 - 
    91*ex[2]^5*ex[3]^6*ex[4]^5*ex[6]^2 - 16*ex[2]^6*ex[3]^6*ex[4]^5*ex[6]^2 + 
    3*ex[2]^7*ex[3]^6*ex[4]^5*ex[6]^2 + 145*ex[2]^7*ex[3]^3*ex[6]^3 + 
    8*ex[2]^8*ex[3]^3*ex[6]^3 - ex[2]^9*ex[3]^3*ex[6]^3 - 
    53*ex[2]^7*ex[3]^4*ex[6]^3 + 147*ex[2]^8*ex[3]^4*ex[6]^3 + 
    95*ex[2]^9*ex[3]^4*ex[6]^3 - ex[2]^10*ex[3]^4*ex[6]^3 - 
    66*ex[2]^7*ex[3]^5*ex[6]^3 - 124*ex[2]^8*ex[3]^5*ex[6]^3 - 
    39*ex[2]^9*ex[3]^5*ex[6]^3 + 22*ex[2]^10*ex[3]^5*ex[6]^3 + 
    3*ex[2]^11*ex[3]^5*ex[6]^3 - 2*ex[2]^7*ex[3]^6*ex[6]^3 - 
    6*ex[2]^8*ex[3]^6*ex[6]^3 - 3*ex[2]^9*ex[3]^6*ex[6]^3 + 
    7*ex[2]^10*ex[3]^6*ex[6]^3 + 9*ex[2]^11*ex[3]^6*ex[6]^3 + 
    3*ex[2]^12*ex[3]^6*ex[6]^3 - 34*ex[2]^6*ex[3]^2*ex[4]*ex[6]^3 - 
    442*ex[2]^6*ex[3]^3*ex[4]*ex[6]^3 - 62*ex[2]^7*ex[3]^3*ex[4]*ex[6]^3 - 
    6*ex[2]^8*ex[3]^3*ex[4]*ex[6]^3 + 234*ex[2]^6*ex[3]^4*ex[4]*ex[6]^3 - 
    486*ex[2]^7*ex[3]^4*ex[4]*ex[6]^3 - 336*ex[2]^8*ex[3]^4*ex[4]*ex[6]^3 + 
    250*ex[2]^6*ex[3]^5*ex[4]*ex[6]^3 + 468*ex[2]^7*ex[3]^5*ex[4]*ex[6]^3 + 
    142*ex[2]^8*ex[3]^5*ex[4]*ex[6]^3 - 88*ex[2]^9*ex[3]^5*ex[4]*ex[6]^3 - 
    12*ex[2]^10*ex[3]^5*ex[4]*ex[6]^3 + 8*ex[2]^6*ex[3]^6*ex[4]*ex[6]^3 + 
    24*ex[2]^7*ex[3]^6*ex[4]*ex[6]^3 + 12*ex[2]^8*ex[3]^6*ex[4]*ex[6]^3 - 
    28*ex[2]^9*ex[3]^6*ex[4]*ex[6]^3 - 36*ex[2]^10*ex[3]^6*ex[4]*ex[6]^3 - 
    12*ex[2]^11*ex[3]^6*ex[4]*ex[6]^3 + 5*ex[2]^5*ex[3]*ex[4]^2*ex[6]^3 + 
    93*ex[2]^5*ex[3]^2*ex[4]^2*ex[6]^3 - ex[2]^6*ex[3]^2*ex[4]^2*ex[6]^3 + 
    461*ex[2]^5*ex[3]^3*ex[4]^2*ex[6]^3 + 138*ex[2]^6*ex[3]^3*ex[4]^2*
     ex[6]^3 + 20*ex[2]^7*ex[3]^3*ex[4]^2*ex[6]^3 - 
    377*ex[2]^5*ex[3]^4*ex[4]^2*ex[6]^3 + 603*ex[2]^6*ex[3]^4*ex[4]^2*
     ex[6]^3 + 470*ex[2]^7*ex[3]^4*ex[4]^2*ex[6]^3 + 
    18*ex[2]^8*ex[3]^4*ex[4]^2*ex[6]^3 - 354*ex[2]^5*ex[3]^5*ex[4]^2*
     ex[6]^3 - 660*ex[2]^6*ex[3]^5*ex[4]^2*ex[6]^3 - 
    192*ex[2]^7*ex[3]^5*ex[4]^2*ex[6]^3 + 132*ex[2]^8*ex[3]^5*ex[4]^2*
     ex[6]^3 + 18*ex[2]^9*ex[3]^5*ex[4]^2*ex[6]^3 - 
    12*ex[2]^5*ex[3]^6*ex[4]^2*ex[6]^3 - 36*ex[2]^6*ex[3]^6*ex[4]^2*ex[6]^3 - 
    18*ex[2]^7*ex[3]^6*ex[4]^2*ex[6]^3 + 42*ex[2]^8*ex[3]^6*ex[4]^2*ex[6]^3 + 
    54*ex[2]^9*ex[3]^6*ex[4]^2*ex[6]^3 + 18*ex[2]^10*ex[3]^6*ex[4]^2*
     ex[6]^3 - 2*ex[2]^4*ex[3]*ex[4]^3*ex[6]^3 - 104*ex[2]^4*ex[3]^2*ex[4]^3*
     ex[6]^3 - 16*ex[2]^5*ex[3]^2*ex[4]^3*ex[6]^3 - 
    180*ex[2]^4*ex[3]^3*ex[4]^3*ex[6]^3 - 132*ex[2]^5*ex[3]^3*ex[4]^3*
     ex[6]^3 - 30*ex[2]^6*ex[3]^3*ex[4]^3*ex[6]^3 + 
    264*ex[2]^4*ex[3]^4*ex[4]^3*ex[6]^3 - 336*ex[2]^5*ex[3]^4*ex[4]^3*
     ex[6]^3 - 312*ex[2]^6*ex[3]^4*ex[4]^3*ex[6]^3 - 
    32*ex[2]^7*ex[3]^4*ex[4]^3*ex[6]^3 + 222*ex[2]^4*ex[3]^5*ex[4]^3*
     ex[6]^3 + 412*ex[2]^5*ex[3]^5*ex[4]^3*ex[6]^3 + 
    114*ex[2]^6*ex[3]^5*ex[4]^3*ex[6]^3 - 88*ex[2]^7*ex[3]^5*ex[4]^3*
     ex[6]^3 - 12*ex[2]^8*ex[3]^5*ex[4]^3*ex[6]^3 + 
    8*ex[2]^4*ex[3]^6*ex[4]^3*ex[6]^3 + 24*ex[2]^5*ex[3]^6*ex[4]^3*ex[6]^3 + 
    12*ex[2]^6*ex[3]^6*ex[4]^3*ex[6]^3 - 28*ex[2]^7*ex[3]^6*ex[4]^3*ex[6]^3 - 
    36*ex[2]^8*ex[3]^6*ex[4]^3*ex[6]^3 - 12*ex[2]^9*ex[3]^6*ex[4]^3*ex[6]^3 + 
    4*ex[2]^3*ex[3]*ex[4]^4*ex[6]^3 + 38*ex[2]^3*ex[3]^2*ex[4]^4*ex[6]^3 + 
    14*ex[2]^4*ex[3]^2*ex[4]^4*ex[6]^3 + 16*ex[2]^3*ex[3]^3*ex[4]^4*ex[6]^3 + 
    48*ex[2]^4*ex[3]^3*ex[4]^4*ex[6]^3 + 17*ex[2]^5*ex[3]^3*ex[4]^4*ex[6]^3 - 
    68*ex[2]^3*ex[3]^4*ex[4]^4*ex[6]^3 + 72*ex[2]^4*ex[3]^4*ex[4]^4*ex[6]^3 + 
    83*ex[2]^5*ex[3]^4*ex[4]^4*ex[6]^3 + 15*ex[2]^6*ex[3]^4*ex[4]^4*ex[6]^3 - 
    52*ex[2]^3*ex[3]^5*ex[4]^4*ex[6]^3 - 96*ex[2]^4*ex[3]^5*ex[4]^4*ex[6]^3 - 
    25*ex[2]^5*ex[3]^5*ex[4]^4*ex[6]^3 + 22*ex[2]^6*ex[3]^5*ex[4]^4*ex[6]^3 + 
    3*ex[2]^7*ex[3]^5*ex[4]^4*ex[6]^3 - 2*ex[2]^3*ex[3]^6*ex[4]^4*ex[6]^3 - 
    6*ex[2]^4*ex[3]^6*ex[4]^4*ex[6]^3 - 3*ex[2]^5*ex[3]^6*ex[4]^4*ex[6]^3 + 
    7*ex[2]^6*ex[3]^6*ex[4]^4*ex[6]^3 + 9*ex[2]^7*ex[3]^6*ex[4]^4*ex[6]^3 + 
    3*ex[2]^8*ex[3]^6*ex[4]^4*ex[6]^3 - 40*ex[2]^7*ex[3]^3*ex[6]^4 - 
    2*ex[2]^8*ex[3]^3*ex[6]^4 + 32*ex[2]^7*ex[3]^4*ex[6]^4 - 
    12*ex[2]^8*ex[3]^4*ex[6]^4 - 8*ex[2]^9*ex[3]^4*ex[6]^4 + 
    4*ex[2]^7*ex[3]^5*ex[6]^4 + 4*ex[2]^8*ex[3]^5*ex[6]^4 - 
    6*ex[2]^9*ex[3]^5*ex[6]^4 - 6*ex[2]^10*ex[3]^5*ex[6]^4 + 
    6*ex[2]^6*ex[3]^2*ex[4]*ex[6]^4 + 90*ex[2]^6*ex[3]^3*ex[4]*ex[6]^4 + 
    10*ex[2]^7*ex[3]^3*ex[4]*ex[6]^4 - 89*ex[2]^6*ex[3]^4*ex[4]*ex[6]^4 + 
    36*ex[2]^7*ex[3]^4*ex[4]*ex[6]^4 + 25*ex[2]^8*ex[3]^4*ex[4]*ex[6]^4 - 
    12*ex[2]^6*ex[3]^5*ex[4]*ex[6]^4 - 12*ex[2]^7*ex[3]^5*ex[4]*ex[6]^4 + 
    18*ex[2]^8*ex[3]^5*ex[4]*ex[6]^4 + 18*ex[2]^9*ex[3]^5*ex[4]*ex[6]^4 - 
    6*ex[2]^5*ex[3]^2*ex[4]^2*ex[6]^4 - 66*ex[2]^5*ex[3]^3*ex[4]^2*ex[6]^4 - 
    18*ex[2]^6*ex[3]^3*ex[4]^2*ex[6]^4 + 82*ex[2]^5*ex[3]^4*ex[4]^2*ex[6]^4 - 
    36*ex[2]^6*ex[3]^4*ex[4]^2*ex[6]^4 - 26*ex[2]^7*ex[3]^4*ex[4]^2*ex[6]^4 + 
    12*ex[2]^5*ex[3]^5*ex[4]^2*ex[6]^4 + 12*ex[2]^6*ex[3]^5*ex[4]^2*ex[6]^4 - 
    18*ex[2]^7*ex[3]^5*ex[4]^2*ex[6]^4 - 18*ex[2]^8*ex[3]^5*ex[4]^2*ex[6]^4 + 
    5*ex[2]^4*ex[3]^2*ex[4]^3*ex[6]^4 + 16*ex[2]^4*ex[3]^3*ex[4]^3*ex[6]^4 + 
    10*ex[2]^5*ex[3]^3*ex[4]^3*ex[6]^4 - 25*ex[2]^4*ex[3]^4*ex[4]^3*ex[6]^4 + 
    12*ex[2]^5*ex[3]^4*ex[4]^3*ex[6]^4 + 9*ex[2]^6*ex[3]^4*ex[4]^3*ex[6]^4 - 
    4*ex[2]^4*ex[3]^5*ex[4]^3*ex[6]^4 - 4*ex[2]^5*ex[3]^5*ex[4]^3*ex[6]^4 + 
    6*ex[2]^6*ex[3]^5*ex[4]^3*ex[6]^4 + 6*ex[2]^7*ex[3]^5*ex[4]^3*ex[6]^4 + 
    2*ex[2]^7*ex[3]^3*ex[6]^5 - 2*ex[2]^7*ex[3]^4*ex[6]^5 + 
    2*ex[2]^8*ex[3]^4*ex[6]^5 - 4*ex[2]^6*ex[3]^3*ex[4]*ex[6]^5 + 
    4*ex[2]^6*ex[3]^4*ex[4]*ex[6]^5 - 4*ex[2]^7*ex[3]^4*ex[4]*ex[6]^5 + 
    2*ex[2]^5*ex[3]^3*ex[4]^2*ex[6]^5 - 2*ex[2]^5*ex[3]^4*ex[4]^2*ex[6]^5 + 
    2*ex[2]^6*ex[3]^4*ex[4]^2*ex[6]^5, 
  y[202] -> 17*ex[2]^8*ex[3]^2*ex[4] + 4*ex[2]^9*ex[3]^2*ex[4] + 
    ex[2]^10*ex[3]^2*ex[4] - 106*ex[2]^8*ex[3]^3*ex[4] - 
    31*ex[2]^9*ex[3]^3*ex[4] + 52*ex[2]^10*ex[3]^3*ex[4] + 
    11*ex[2]^11*ex[3]^3*ex[4] - 252*ex[2]^8*ex[3]^4*ex[4] - 
    647*ex[2]^9*ex[3]^4*ex[4] - 579*ex[2]^10*ex[3]^4*ex[4] - 
    122*ex[2]^11*ex[3]^4*ex[4] + 37*ex[2]^12*ex[3]^4*ex[4] + 
    5*ex[2]^13*ex[3]^4*ex[4] - 118*ex[2]^8*ex[3]^5*ex[4] - 
    513*ex[2]^9*ex[3]^5*ex[4] - 1006*ex[2]^10*ex[3]^5*ex[4] - 
    1057*ex[2]^11*ex[3]^5*ex[4] - 554*ex[2]^12*ex[3]^5*ex[4] - 
    108*ex[2]^13*ex[3]^5*ex[4] + 11*ex[2]^8*ex[3]^6*ex[4] + 
    99*ex[2]^9*ex[3]^6*ex[4] + 296*ex[2]^10*ex[3]^6*ex[4] + 
    412*ex[2]^11*ex[3]^6*ex[4] + 285*ex[2]^12*ex[3]^6*ex[4] + 
    89*ex[2]^13*ex[3]^6*ex[4] + 8*ex[2]^14*ex[3]^6*ex[4] + 
    10*ex[2]^7*ex[3]*ex[4]^2 - 76*ex[2]^7*ex[3]^2*ex[4]^2 + 
    21*ex[2]^8*ex[3]^2*ex[4]^2 + 12*ex[2]^9*ex[3]^2*ex[4]^2 + 
    ex[2]^10*ex[3]^2*ex[4]^2 + 886*ex[2]^7*ex[3]^3*ex[4]^2 + 
    342*ex[2]^8*ex[3]^3*ex[4]^2 - 237*ex[2]^9*ex[3]^3*ex[4]^2 - 
    20*ex[2]^10*ex[3]^3*ex[4]^2 + 11*ex[2]^11*ex[3]^3*ex[4]^2 + 
    1942*ex[2]^7*ex[3]^4*ex[4]^2 + 4924*ex[2]^8*ex[3]^4*ex[4]^2 + 
    4285*ex[2]^9*ex[3]^4*ex[4]^2 + 898*ex[2]^10*ex[3]^4*ex[4]^2 - 
    227*ex[2]^11*ex[3]^4*ex[4]^2 - 26*ex[2]^12*ex[3]^4*ex[4]^2 + 
    872*ex[2]^7*ex[3]^5*ex[4]^2 + 3818*ex[2]^8*ex[3]^5*ex[4]^2 + 
    7401*ex[2]^9*ex[3]^5*ex[4]^2 + 7572*ex[2]^10*ex[3]^5*ex[4]^2 + 
    3811*ex[2]^11*ex[3]^5*ex[4]^2 + 682*ex[2]^12*ex[3]^5*ex[4]^2 - 
    12*ex[2]^13*ex[3]^5*ex[4]^2 - 98*ex[2]^7*ex[3]^6*ex[4]^2 - 
    785*ex[2]^8*ex[3]^6*ex[4]^2 - 2221*ex[2]^9*ex[3]^6*ex[4]^2 - 
    2979*ex[2]^10*ex[3]^6*ex[4]^2 - 1991*ex[2]^11*ex[3]^6*ex[4]^2 - 
    592*ex[2]^12*ex[3]^6*ex[4]^2 - 46*ex[2]^13*ex[3]^6*ex[4]^2 - 
    5*ex[2]^6*ex[4]^3 - 26*ex[2]^6*ex[3]*ex[4]^3 - 7*ex[2]^7*ex[3]*ex[4]^3 - 
    8*ex[2]^8*ex[3]*ex[4]^3 - 71*ex[2]^6*ex[3]^2*ex[4]^3 - 
    145*ex[2]^7*ex[3]^2*ex[4]^3 + 37*ex[2]^8*ex[3]^2*ex[4]^3 + 
    5*ex[2]^9*ex[3]^2*ex[4]^3 - 5*ex[2]^10*ex[3]^2*ex[4]^3 - 
    3598*ex[2]^6*ex[3]^3*ex[4]^3 - 2463*ex[2]^7*ex[3]^3*ex[4]^3 - 
    312*ex[2]^8*ex[3]^3*ex[4]^3 - 31*ex[2]^9*ex[3]^3*ex[4]^3 + 
    68*ex[2]^10*ex[3]^3*ex[4]^3 + 15*ex[2]^11*ex[3]^3*ex[4]^3 - 
    6689*ex[2]^6*ex[3]^4*ex[4]^3 - 17255*ex[2]^7*ex[3]^4*ex[4]^3 - 
    15663*ex[2]^8*ex[3]^4*ex[4]^3 - 4574*ex[2]^9*ex[3]^4*ex[4]^3 - 
    95*ex[2]^10*ex[3]^4*ex[4]^3 - 7*ex[2]^11*ex[3]^4*ex[4]^3 + 
    15*ex[2]^12*ex[3]^4*ex[4]^3 - 2768*ex[2]^6*ex[3]^5*ex[4]^3 - 
    12210*ex[2]^7*ex[3]^5*ex[4]^3 - 23450*ex[2]^8*ex[3]^5*ex[4]^3 - 
    23455*ex[2]^9*ex[3]^5*ex[4]^3 - 11414*ex[2]^10*ex[3]^5*ex[4]^3 - 
    1919*ex[2]^11*ex[3]^5*ex[4]^3 + 48*ex[2]^12*ex[3]^5*ex[4]^3 + 
    373*ex[2]^6*ex[3]^6*ex[4]^3 + 2720*ex[2]^7*ex[3]^6*ex[4]^3 + 
    7312*ex[2]^8*ex[3]^6*ex[4]^3 + 9459*ex[2]^9*ex[3]^6*ex[4]^3 + 
    6110*ex[2]^10*ex[3]^6*ex[4]^3 + 1729*ex[2]^11*ex[3]^6*ex[4]^3 + 
    113*ex[2]^12*ex[3]^6*ex[4]^3 + 20*ex[2]^5*ex[4]^4 - 5*ex[2]^6*ex[4]^4 - 
    24*ex[2]^5*ex[3]*ex[4]^4 - 22*ex[2]^6*ex[3]*ex[4]^4 + 
    3*ex[2]^7*ex[3]*ex[4]^4 - 8*ex[2]^8*ex[3]*ex[4]^4 + 
    1086*ex[2]^5*ex[3]^2*ex[4]^4 + 328*ex[2]^6*ex[3]^2*ex[4]^4 - 
    527*ex[2]^7*ex[3]^2*ex[4]^4 - 165*ex[2]^8*ex[3]^2*ex[4]^4 - 
    8*ex[2]^9*ex[3]^2*ex[4]^4 - 5*ex[2]^10*ex[3]^2*ex[4]^4 + 
    8830*ex[2]^5*ex[3]^3*ex[4]^4 + 9208*ex[2]^6*ex[3]^3*ex[4]^4 + 
    4073*ex[2]^7*ex[3]^3*ex[4]^4 + 274*ex[2]^8*ex[3]^3*ex[4]^4 - 
    571*ex[2]^9*ex[3]^3*ex[4]^4 - 122*ex[2]^10*ex[3]^3*ex[4]^4 - 
    5*ex[2]^11*ex[3]^3*ex[4]^4 + 13410*ex[2]^5*ex[3]^4*ex[4]^4 + 
    36091*ex[2]^6*ex[3]^4*ex[4]^4 + 35933*ex[2]^7*ex[3]^4*ex[4]^4 + 
    15130*ex[2]^8*ex[3]^4*ex[4]^4 + 3393*ex[2]^9*ex[3]^4*ex[4]^4 + 
    504*ex[2]^10*ex[3]^4*ex[4]^4 - 39*ex[2]^11*ex[3]^4*ex[4]^4 + 
    4914*ex[2]^5*ex[3]^5*ex[4]^4 + 21854*ex[2]^6*ex[3]^5*ex[4]^4 + 
    41644*ex[2]^7*ex[3]^5*ex[4]^4 + 40794*ex[2]^8*ex[3]^5*ex[4]^4 + 
    19245*ex[2]^9*ex[3]^5*ex[4]^4 + 3080*ex[2]^10*ex[3]^5*ex[4]^4 - 
    75*ex[2]^11*ex[3]^5*ex[4]^4 - 796*ex[2]^5*ex[3]^6*ex[4]^4 - 
    5374*ex[2]^6*ex[3]^6*ex[4]^4 - 13782*ex[2]^7*ex[3]^6*ex[4]^4 - 
    17217*ex[2]^8*ex[3]^6*ex[4]^4 - 10759*ex[2]^9*ex[3]^6*ex[4]^4 - 
    2901*ex[2]^10*ex[3]^6*ex[4]^4 - 155*ex[2]^11*ex[3]^6*ex[4]^4 - 
    8*ex[2]^4*ex[4]^5 + 24*ex[2]^5*ex[4]^5 + ex[2]^6*ex[4]^5 + 
    54*ex[2]^4*ex[3]*ex[4]^5 + 151*ex[2]^5*ex[3]*ex[4]^5 + 
    122*ex[2]^6*ex[3]*ex[4]^5 + 41*ex[2]^7*ex[3]*ex[4]^5 - 
    3147*ex[2]^4*ex[3]^2*ex[4]^5 - 1163*ex[2]^5*ex[3]^2*ex[4]^5 + 
    917*ex[2]^6*ex[3]^2*ex[4]^5 + 455*ex[2]^7*ex[3]^2*ex[4]^5 + 
    104*ex[2]^8*ex[3]^2*ex[4]^5 + 25*ex[2]^9*ex[3]^2*ex[4]^5 - 
    13888*ex[2]^4*ex[3]^3*ex[4]^5 - 19412*ex[2]^5*ex[3]^3*ex[4]^5 - 
    12002*ex[2]^6*ex[3]^3*ex[4]^5 - 2012*ex[2]^7*ex[3]^3*ex[4]^5 + 
    806*ex[2]^8*ex[3]^3*ex[4]^5 + 196*ex[2]^9*ex[3]^3*ex[4]^5 + 
    10*ex[2]^10*ex[3]^3*ex[4]^5 - 17034*ex[2]^4*ex[3]^4*ex[4]^5 - 
    48588*ex[2]^5*ex[3]^4*ex[4]^5 - 53835*ex[2]^6*ex[3]^4*ex[4]^5 - 
    29320*ex[2]^7*ex[3]^4*ex[4]^5 - 9588*ex[2]^8*ex[3]^4*ex[4]^5 - 
    1565*ex[2]^9*ex[3]^4*ex[4]^5 + 24*ex[2]^10*ex[3]^4*ex[4]^5 - 
    5310*ex[2]^4*ex[3]^5*ex[4]^5 - 23851*ex[2]^5*ex[3]^5*ex[4]^5 - 
    45144*ex[2]^6*ex[3]^5*ex[4]^5 - 43301*ex[2]^7*ex[3]^5*ex[4]^5 - 
    19754*ex[2]^8*ex[3]^5*ex[4]^5 - 2996*ex[2]^9*ex[3]^5*ex[4]^5 + 
    60*ex[2]^10*ex[3]^5*ex[4]^5 + 1045*ex[2]^4*ex[3]^6*ex[4]^5 + 
    6615*ex[2]^5*ex[3]^6*ex[4]^5 + 16245*ex[2]^6*ex[3]^6*ex[4]^5 + 
    19625*ex[2]^7*ex[3]^6*ex[4]^5 + 11880*ex[2]^8*ex[3]^6*ex[4]^5 + 
    3060*ex[2]^9*ex[3]^6*ex[4]^5 + 130*ex[2]^10*ex[3]^6*ex[4]^5 - 
    38*ex[2]^3*ex[4]^6 - 43*ex[2]^4*ex[4]^6 - 4*ex[2]^5*ex[4]^6 + 
    ex[2]^6*ex[4]^6 + 212*ex[2]^3*ex[3]*ex[4]^6 - 190*ex[2]^4*ex[3]*ex[4]^6 - 
    299*ex[2]^5*ex[3]*ex[4]^6 - 76*ex[2]^6*ex[3]*ex[4]^6 + 
    ex[2]^7*ex[3]*ex[4]^6 + 4802*ex[2]^3*ex[3]^2*ex[4]^6 + 
    3161*ex[2]^4*ex[3]^2*ex[4]^6 + 199*ex[2]^5*ex[3]^2*ex[4]^6 - 
    363*ex[2]^6*ex[3]^2*ex[4]^6 - 217*ex[2]^7*ex[3]^2*ex[4]^6 - 
    46*ex[2]^8*ex[3]^2*ex[4]^6 + 14096*ex[2]^3*ex[3]^3*ex[4]^6 + 
    24428*ex[2]^4*ex[3]^3*ex[4]^6 + 18534*ex[2]^5*ex[3]^3*ex[4]^6 + 
    5508*ex[2]^6*ex[3]^3*ex[4]^6 + 370*ex[2]^7*ex[3]^3*ex[4]^6 + 
    14*ex[2]^8*ex[3]^3*ex[4]^6 - 2*ex[2]^9*ex[3]^3*ex[4]^6 + 
    13958*ex[2]^3*ex[3]^4*ex[4]^6 + 42471*ex[2]^4*ex[3]^4*ex[4]^6 + 
    51886*ex[2]^5*ex[3]^4*ex[4]^6 + 33159*ex[2]^6*ex[3]^4*ex[4]^6 + 
    12454*ex[2]^7*ex[3]^4*ex[4]^6 + 2100*ex[2]^8*ex[3]^4*ex[4]^6 + 
    12*ex[2]^9*ex[3]^4*ex[4]^6 + 3548*ex[2]^3*ex[3]^5*ex[4]^6 + 
    16162*ex[2]^4*ex[3]^5*ex[4]^6 + 30437*ex[2]^5*ex[3]^5*ex[4]^6 + 
    28536*ex[2]^6*ex[3]^5*ex[4]^6 + 12485*ex[2]^7*ex[3]^5*ex[4]^6 + 
    1742*ex[2]^8*ex[3]^5*ex[4]^6 - 30*ex[2]^9*ex[3]^5*ex[4]^6 - 
    866*ex[2]^3*ex[3]^6*ex[4]^6 - 5189*ex[2]^4*ex[3]^6*ex[4]^6 - 
    12241*ex[2]^5*ex[3]^6*ex[4]^6 - 14317*ex[2]^6*ex[3]^6*ex[4]^6 - 
    8405*ex[2]^7*ex[3]^6*ex[4]^6 - 2074*ex[2]^8*ex[3]^6*ex[4]^6 - 
    68*ex[2]^9*ex[3]^6*ex[4]^6 + 37*ex[2]^2*ex[4]^7 + 36*ex[2]^3*ex[4]^7 + 
    6*ex[2]^4*ex[4]^7 - 3*ex[2]^5*ex[4]^7 - 540*ex[2]^2*ex[3]*ex[4]^7 - 
    24*ex[2]^3*ex[3]*ex[4]^7 + 258*ex[2]^4*ex[3]*ex[4]^7 + 
    63*ex[2]^5*ex[3]*ex[4]^7 - 2*ex[2]^6*ex[3]*ex[4]^7 - 
    4199*ex[2]^2*ex[3]^2*ex[4]^7 - 4190*ex[2]^3*ex[3]^2*ex[4]^7 - 
    1722*ex[2]^4*ex[3]^2*ex[4]^7 - 117*ex[2]^5*ex[3]^2*ex[4]^7 + 
    182*ex[2]^6*ex[3]^2*ex[4]^7 + 40*ex[2]^7*ex[3]^2*ex[4]^7 - 
    8928*ex[2]^2*ex[3]^3*ex[4]^7 - 18272*ex[2]^3*ex[3]^3*ex[4]^7 - 
    16172*ex[2]^4*ex[3]^3*ex[4]^7 - 6706*ex[2]^5*ex[3]^3*ex[4]^7 - 
    1556*ex[2]^6*ex[3]^3*ex[4]^7 - 245*ex[2]^7*ex[3]^3*ex[4]^7 - 
    6*ex[2]^8*ex[3]^3*ex[4]^7 - 7161*ex[2]^2*ex[3]^4*ex[4]^7 - 
    23256*ex[2]^3*ex[3]^4*ex[4]^7 - 30798*ex[2]^4*ex[3]^4*ex[4]^7 - 
    21677*ex[2]^5*ex[3]^4*ex[4]^7 - 8600*ex[2]^6*ex[3]^4*ex[4]^7 - 
    1437*ex[2]^7*ex[3]^4*ex[4]^7 - 15*ex[2]^8*ex[3]^4*ex[4]^7 - 
    1412*ex[2]^2*ex[3]^5*ex[4]^7 - 6584*ex[2]^3*ex[3]^5*ex[4]^7 - 
    12390*ex[2]^4*ex[3]^5*ex[4]^7 - 11333*ex[2]^5*ex[3]^5*ex[4]^7 - 
    4690*ex[2]^6*ex[3]^5*ex[4]^7 - 563*ex[2]^7*ex[3]^5*ex[4]^7 + 
    12*ex[2]^8*ex[3]^5*ex[4]^7 + 443*ex[2]^2*ex[3]^6*ex[4]^7 + 
    2530*ex[2]^3*ex[3]^6*ex[4]^7 + 5746*ex[2]^4*ex[3]^6*ex[4]^7 + 
    6509*ex[2]^5*ex[3]^6*ex[4]^7 + 3706*ex[2]^6*ex[3]^6*ex[4]^7 + 
    877*ex[2]^7*ex[3]^6*ex[4]^7 + 21*ex[2]^8*ex[3]^6*ex[4]^7 + 
    2*ex[2]*ex[4]^8 - 14*ex[2]^2*ex[4]^8 - 4*ex[2]^3*ex[4]^8 + 
    3*ex[2]^4*ex[4]^8 + 434*ex[2]*ex[3]*ex[4]^8 + 166*ex[2]^2*ex[3]*ex[4]^8 - 
    74*ex[2]^3*ex[3]*ex[4]^8 - 22*ex[2]^4*ex[3]*ex[4]^8 + 
    ex[2]^5*ex[3]*ex[4]^8 + 1972*ex[2]*ex[3]^2*ex[4]^8 + 
    2600*ex[2]^2*ex[3]^2*ex[4]^8 + 1500*ex[2]^3*ex[3]^2*ex[4]^8 + 
    291*ex[2]^4*ex[3]^2*ex[4]^8 - 59*ex[2]^5*ex[3]^2*ex[4]^8 - 
    17*ex[2]^6*ex[3]^2*ex[4]^8 + 3204*ex[2]*ex[3]^3*ex[4]^8 + 
    7500*ex[2]^2*ex[3]^3*ex[4]^8 + 7500*ex[2]^3*ex[3]^3*ex[4]^8 + 
    3804*ex[2]^4*ex[3]^3*ex[4]^8 + 1148*ex[2]^5*ex[3]^3*ex[4]^8 + 
    184*ex[2]^6*ex[3]^3*ex[4]^8 + 3*ex[2]^7*ex[3]^3*ex[4]^8 + 
    2090*ex[2]*ex[3]^4*ex[4]^8 + 7234*ex[2]^2*ex[3]^4*ex[4]^8 + 
    10228*ex[2]^3*ex[3]^4*ex[4]^8 + 7641*ex[2]^4*ex[3]^4*ex[4]^8 + 
    3088*ex[2]^5*ex[3]^4*ex[4]^8 + 498*ex[2]^6*ex[3]^4*ex[4]^8 + 
    3*ex[2]^7*ex[3]^4*ex[4]^8 + 298*ex[2]*ex[3]^5*ex[4]^8 + 
    1454*ex[2]^2*ex[3]^5*ex[4]^8 + 2766*ex[2]^3*ex[3]^5*ex[4]^8 + 
    2474*ex[2]^4*ex[3]^5*ex[4]^8 + 955*ex[2]^5*ex[3]^5*ex[4]^8 + 
    88*ex[2]^6*ex[3]^5*ex[4]^8 - 3*ex[2]^7*ex[3]^5*ex[4]^8 - 
    128*ex[2]*ex[3]^6*ex[4]^8 - 700*ex[2]^2*ex[3]^6*ex[4]^8 - 
    1532*ex[2]^3*ex[3]^6*ex[4]^8 - 1679*ex[2]^4*ex[3]^6*ex[4]^8 - 
    925*ex[2]^5*ex[3]^6*ex[4]^8 - 209*ex[2]^6*ex[3]^6*ex[4]^8 - 
    3*ex[2]^7*ex[3]^6*ex[4]^8 - 8*ex[4]^9 + 2*ex[2]*ex[4]^9 + 
    ex[2]^2*ex[4]^9 - ex[2]^3*ex[4]^9 - 120*ex[3]*ex[4]^9 - 
    74*ex[2]*ex[3]*ex[4]^9 - 2*ex[2]^2*ex[3]*ex[4]^9 + 
    2*ex[2]^3*ex[3]*ex[4]^9 - 384*ex[3]^2*ex[4]^9 - 
    616*ex[2]*ex[3]^2*ex[4]^9 - 417*ex[2]^2*ex[3]^2*ex[4]^9 - 
    107*ex[2]^3*ex[3]^2*ex[4]^9 + 3*ex[2]^4*ex[3]^2*ex[4]^9 + 
    3*ex[2]^5*ex[3]^2*ex[4]^9 - 496*ex[3]^3*ex[4]^9 - 
    1300*ex[2]*ex[3]^3*ex[4]^9 - 1436*ex[2]^2*ex[3]^3*ex[4]^9 - 
    828*ex[2]^3*ex[3]^3*ex[4]^9 - 276*ex[2]^4*ex[3]^3*ex[4]^9 - 
    42*ex[2]^5*ex[3]^3*ex[4]^9 - 264*ex[3]^4*ex[4]^9 - 
    974*ex[2]*ex[3]^4*ex[4]^9 - 1457*ex[2]^2*ex[3]^4*ex[4]^9 - 
    1135*ex[2]^3*ex[3]^4*ex[4]^9 - 462*ex[2]^4*ex[3]^4*ex[4]^9 - 
    72*ex[2]^5*ex[3]^4*ex[4]^9 - 24*ex[3]^5*ex[4]^9 - 
    130*ex[2]*ex[3]^5*ex[4]^9 - 258*ex[2]^2*ex[3]^5*ex[4]^9 - 
    230*ex[2]^3*ex[3]^5*ex[4]^9 - 84*ex[2]^4*ex[3]^5*ex[4]^9 - 
    6*ex[2]^5*ex[3]^5*ex[4]^9 + 16*ex[3]^6*ex[4]^9 + 
    84*ex[2]*ex[3]^6*ex[4]^9 + 177*ex[2]^2*ex[3]^6*ex[4]^9 + 
    187*ex[2]^3*ex[3]^6*ex[4]^9 + 99*ex[2]^4*ex[3]^6*ex[4]^9 + 
    21*ex[2]^5*ex[3]^6*ex[4]^9 + 37*ex[2]^9*ex[3]^3*ex[6] + 
    2*ex[2]^10*ex[3]^3*ex[6] - ex[2]^11*ex[3]^3*ex[6] + 
    41*ex[2]^9*ex[3]^4*ex[6] + 143*ex[2]^10*ex[3]^4*ex[6] + 
    81*ex[2]^11*ex[3]^4*ex[6] - ex[2]^12*ex[3]^4*ex[6] - 
    29*ex[2]^9*ex[3]^5*ex[6] + 129*ex[2]^11*ex[3]^5*ex[6] + 
    140*ex[2]^12*ex[3]^5*ex[6] + 40*ex[2]^13*ex[3]^5*ex[6] - 
    33*ex[2]^9*ex[3]^6*ex[6] - 141*ex[2]^10*ex[3]^6*ex[6] - 
    233*ex[2]^11*ex[3]^6*ex[6] - 183*ex[2]^12*ex[3]^6*ex[6] - 
    66*ex[2]^13*ex[3]^6*ex[6] - 8*ex[2]^14*ex[3]^6*ex[6] - 
    111*ex[2]^8*ex[3]^2*ex[4]*ex[6] - 16*ex[2]^9*ex[3]^2*ex[4]*ex[6] - 
    3*ex[2]^10*ex[3]^2*ex[4]*ex[6] + 228*ex[2]^8*ex[3]^3*ex[4]*ex[6] + 
    36*ex[2]^9*ex[3]^3*ex[4]*ex[6] - 234*ex[2]^10*ex[3]^3*ex[4]*ex[6] - 
    34*ex[2]^11*ex[3]^3*ex[4]*ex[6] + 656*ex[2]^8*ex[3]^4*ex[4]*ex[6] + 
    1278*ex[2]^9*ex[3]^4*ex[4]*ex[6] + 1343*ex[2]^10*ex[3]^4*ex[4]*ex[6] + 
    342*ex[2]^11*ex[3]^4*ex[4]*ex[6] - 119*ex[2]^12*ex[3]^4*ex[4]*ex[6] - 
    10*ex[2]^13*ex[3]^4*ex[4]*ex[6] + 520*ex[2]^8*ex[3]^5*ex[4]*ex[6] + 
    1308*ex[2]^9*ex[3]^5*ex[4]*ex[6] + 1578*ex[2]^10*ex[3]^5*ex[4]*ex[6] + 
    1582*ex[2]^11*ex[3]^5*ex[4]*ex[6] + 1030*ex[2]^12*ex[3]^5*ex[4]*ex[6] + 
    238*ex[2]^13*ex[3]^5*ex[4]*ex[6] + 203*ex[2]^8*ex[3]^6*ex[4]*ex[6] + 
    754*ex[2]^9*ex[3]^6*ex[4]*ex[6] + 964*ex[2]^10*ex[3]^6*ex[4]*ex[6] + 
    390*ex[2]^11*ex[3]^6*ex[4]*ex[6] - 119*ex[2]^12*ex[3]^6*ex[4]*ex[6] - 
    104*ex[2]^13*ex[3]^6*ex[4]*ex[6] - 8*ex[2]^14*ex[3]^6*ex[4]*ex[6] - 
    25*ex[2]^7*ex[3]*ex[4]^2*ex[6] + 539*ex[2]^7*ex[3]^2*ex[4]^2*ex[6] - 
    11*ex[2]^8*ex[3]^2*ex[4]^2*ex[6] - 10*ex[2]^9*ex[3]^2*ex[4]^2*ex[6] - 
    2*ex[2]^10*ex[3]^2*ex[4]^2*ex[6] - 2707*ex[2]^7*ex[3]^3*ex[4]^2*ex[6] - 
    592*ex[2]^8*ex[3]^3*ex[4]^2*ex[6] + 1133*ex[2]^9*ex[3]^3*ex[4]^2*ex[6] + 
    102*ex[2]^10*ex[3]^3*ex[4]^2*ex[6] - 7*ex[2]^11*ex[3]^3*ex[4]^2*ex[6] - 
    5415*ex[2]^7*ex[3]^4*ex[4]^2*ex[6] - 12081*ex[2]^8*ex[3]^4*ex[4]^2*
     ex[6] - 10669*ex[2]^9*ex[3]^4*ex[4]^2*ex[6] - 
    2271*ex[2]^10*ex[3]^4*ex[4]^2*ex[6] + 577*ex[2]^11*ex[3]^4*ex[4]^2*
     ex[6] + 27*ex[2]^12*ex[3]^4*ex[4]^2*ex[6] - 2636*ex[2]^7*ex[3]^5*ex[4]^2*
     ex[6] - 8490*ex[2]^8*ex[3]^5*ex[4]^2*ex[6] - 
    13323*ex[2]^9*ex[3]^5*ex[4]^2*ex[6] - 13286*ex[2]^10*ex[3]^5*ex[4]^2*
     ex[6] - 7219*ex[2]^11*ex[3]^5*ex[4]^2*ex[6] - 
    1398*ex[2]^12*ex[3]^5*ex[4]^2*ex[6] + 4*ex[2]^13*ex[3]^5*ex[4]^2*ex[6] - 
    492*ex[2]^7*ex[3]^6*ex[4]^2*ex[6] - 1406*ex[2]^8*ex[3]^6*ex[4]^2*ex[6] - 
    599*ex[2]^9*ex[3]^6*ex[4]^2*ex[6] + 1757*ex[2]^10*ex[3]^6*ex[4]^2*ex[6] + 
    2185*ex[2]^11*ex[3]^6*ex[4]^2*ex[6] + 781*ex[2]^12*ex[3]^6*ex[4]^2*
     ex[6] + 38*ex[2]^13*ex[3]^6*ex[4]^2*ex[6] + 15*ex[2]^6*ex[4]^3*ex[6] + 
    2*ex[2]^6*ex[3]*ex[4]^3*ex[6] + 16*ex[2]^7*ex[3]*ex[4]^3*ex[6] + 
    16*ex[2]^8*ex[3]*ex[4]^3*ex[6] - 372*ex[2]^6*ex[3]^2*ex[4]^3*ex[6] + 
    240*ex[2]^7*ex[3]^2*ex[4]^3*ex[6] - 162*ex[2]^8*ex[3]^2*ex[4]^3*ex[6] - 
    4*ex[2]^9*ex[3]^2*ex[4]^3*ex[6] + 5*ex[2]^10*ex[3]^2*ex[4]^3*ex[6] + 
    10246*ex[2]^6*ex[3]^3*ex[4]^3*ex[6] + 5048*ex[2]^7*ex[3]^3*ex[4]^3*
     ex[6] - 352*ex[2]^8*ex[3]^3*ex[4]^3*ex[6] + 174*ex[2]^9*ex[3]^3*ex[4]^3*
     ex[6] - 64*ex[2]^10*ex[3]^3*ex[4]^3*ex[6] + 16563*ex[2]^6*ex[3]^4*
     ex[4]^3*ex[6] + 38710*ex[2]^7*ex[3]^4*ex[4]^3*ex[6] + 
    33631*ex[2]^8*ex[3]^4*ex[4]^3*ex[6] + 8536*ex[2]^9*ex[3]^4*ex[4]^3*
     ex[6] - 265*ex[2]^10*ex[3]^4*ex[4]^3*ex[6] + 
    104*ex[2]^11*ex[3]^4*ex[4]^3*ex[6] - 5*ex[2]^12*ex[3]^4*ex[4]^3*ex[6] + 
    6500*ex[2]^6*ex[3]^5*ex[4]^3*ex[6] + 23340*ex[2]^7*ex[3]^5*ex[4]^3*
     ex[6] + 39426*ex[2]^8*ex[3]^5*ex[4]^3*ex[6] + 
    38778*ex[2]^9*ex[3]^5*ex[4]^3*ex[6] + 19738*ex[2]^10*ex[3]^5*ex[4]^3*
     ex[6] + 3546*ex[2]^11*ex[3]^5*ex[4]^3*ex[6] + 
    542*ex[2]^6*ex[3]^6*ex[4]^3*ex[6] + 494*ex[2]^7*ex[3]^6*ex[4]^3*ex[6] - 
    3683*ex[2]^8*ex[3]^6*ex[4]^3*ex[6] - 8668*ex[2]^9*ex[3]^6*ex[4]^3*ex[6] - 
    7096*ex[2]^10*ex[3]^6*ex[4]^3*ex[6] - 2138*ex[2]^11*ex[3]^6*ex[4]^3*
     ex[6] - 75*ex[2]^12*ex[3]^6*ex[4]^3*ex[6] - 50*ex[2]^5*ex[4]^4*ex[6] + 
    10*ex[2]^6*ex[4]^4*ex[6] + 283*ex[2]^5*ex[3]*ex[4]^4*ex[6] + 
    54*ex[2]^6*ex[3]*ex[4]^4*ex[6] - 19*ex[2]^7*ex[3]*ex[4]^4*ex[6] + 
    8*ex[2]^8*ex[3]*ex[4]^4*ex[6] - 2267*ex[2]^5*ex[3]^2*ex[4]^4*ex[6] - 
    629*ex[2]^6*ex[3]^2*ex[4]^4*ex[6] + 1069*ex[2]^7*ex[3]^2*ex[4]^4*ex[6] + 
    177*ex[2]^8*ex[3]^2*ex[4]^4*ex[6] - 12*ex[2]^9*ex[3]^2*ex[4]^4*ex[6] - 
    20996*ex[2]^5*ex[3]^3*ex[4]^4*ex[6] - 17346*ex[2]^6*ex[3]^3*ex[4]^4*
     ex[6] - 6816*ex[2]^7*ex[3]^3*ex[4]^4*ex[6] - 
    1366*ex[2]^8*ex[3]^3*ex[4]^4*ex[6] + 406*ex[2]^9*ex[3]^3*ex[4]^4*ex[6] + 
    32*ex[2]^10*ex[3]^3*ex[4]^4*ex[6] - 27406*ex[2]^5*ex[3]^4*ex[4]^4*ex[6] - 
    66992*ex[2]^6*ex[3]^4*ex[4]^4*ex[6] - 60570*ex[2]^7*ex[3]^4*ex[4]^4*
     ex[6] - 20328*ex[2]^8*ex[3]^4*ex[4]^4*ex[6] - 
    3222*ex[2]^9*ex[3]^4*ex[4]^4*ex[6] - 684*ex[2]^10*ex[3]^4*ex[4]^4*ex[6] + 
    4*ex[2]^11*ex[3]^4*ex[4]^4*ex[6] - 9135*ex[2]^5*ex[3]^5*ex[4]^4*ex[6] - 
    35168*ex[2]^6*ex[3]^5*ex[4]^4*ex[6] - 61601*ex[2]^7*ex[3]^5*ex[4]^4*
     ex[6] - 59730*ex[2]^8*ex[3]^5*ex[4]^4*ex[6] - 
    29104*ex[2]^9*ex[3]^5*ex[4]^4*ex[6] - 4972*ex[2]^10*ex[3]^5*ex[4]^4*
     ex[6] - 30*ex[2]^11*ex[3]^5*ex[4]^4*ex[6] - 125*ex[2]^5*ex[3]^6*ex[4]^4*
     ex[6] + 2095*ex[2]^6*ex[3]^6*ex[4]^4*ex[6] + 
    9945*ex[2]^7*ex[3]^6*ex[4]^4*ex[6] + 16095*ex[2]^8*ex[3]^6*ex[4]^4*
     ex[6] + 11440*ex[2]^9*ex[3]^6*ex[4]^4*ex[6] + 
    3150*ex[2]^10*ex[3]^6*ex[4]^4*ex[6] + 80*ex[2]^11*ex[3]^6*ex[4]^4*ex[6] - 
    7*ex[2]^4*ex[4]^5*ex[6] - 38*ex[2]^5*ex[4]^5*ex[6] - 
    ex[2]^6*ex[4]^5*ex[6] - 340*ex[2]^4*ex[3]*ex[4]^5*ex[6] - 
    222*ex[2]^5*ex[3]*ex[4]^5*ex[6] - 132*ex[2]^6*ex[3]*ex[4]^5*ex[6] - 
    34*ex[2]^7*ex[3]*ex[4]^5*ex[6] + 6333*ex[2]^4*ex[3]^2*ex[4]^5*ex[6] + 
    2006*ex[2]^5*ex[3]^2*ex[4]^5*ex[6] - 1368*ex[2]^6*ex[3]^2*ex[4]^5*ex[6] - 
    290*ex[2]^7*ex[3]^2*ex[4]^5*ex[6] + ex[2]^8*ex[3]^2*ex[4]^5*ex[6] + 
    25664*ex[2]^4*ex[3]^3*ex[4]^5*ex[6] + 29580*ex[2]^5*ex[3]^3*ex[4]^5*
     ex[6] + 16668*ex[2]^6*ex[3]^3*ex[4]^5*ex[6] + 
    3124*ex[2]^7*ex[3]^3*ex[4]^5*ex[6] - 670*ex[2]^8*ex[3]^3*ex[4]^5*ex[6] - 
    80*ex[2]^9*ex[3]^3*ex[4]^5*ex[6] + 27019*ex[2]^4*ex[3]^4*ex[4]^5*ex[6] + 
    69678*ex[2]^5*ex[3]^4*ex[4]^5*ex[6] + 67671*ex[2]^6*ex[3]^4*ex[4]^5*
     ex[6] + 29252*ex[2]^7*ex[3]^4*ex[4]^5*ex[6] + 
    7954*ex[2]^8*ex[3]^4*ex[4]^5*ex[6] + 1400*ex[2]^9*ex[3]^4*ex[4]^5*ex[6] + 
    16*ex[2]^10*ex[3]^4*ex[4]^5*ex[6] + 7684*ex[2]^4*ex[3]^5*ex[4]^5*ex[6] + 
    31298*ex[2]^5*ex[3]^5*ex[4]^5*ex[6] + 56184*ex[2]^6*ex[3]^5*ex[4]^5*
     ex[6] + 53726*ex[2]^7*ex[3]^5*ex[4]^5*ex[6] + 
    25210*ex[2]^8*ex[3]^5*ex[4]^5*ex[6] + 4104*ex[2]^9*ex[3]^5*ex[4]^5*
     ex[6] + 50*ex[2]^10*ex[3]^5*ex[4]^5*ex[6] - 337*ex[2]^4*ex[3]^6*ex[4]^5*
     ex[6] - 3694*ex[2]^5*ex[3]^6*ex[4]^5*ex[6] - 
    11662*ex[2]^6*ex[3]^6*ex[4]^5*ex[6] - 16242*ex[2]^7*ex[3]^6*ex[4]^5*
     ex[6] - 10639*ex[2]^8*ex[3]^6*ex[4]^5*ex[6] - 
    2752*ex[2]^9*ex[3]^6*ex[4]^5*ex[6] - 50*ex[2]^10*ex[3]^6*ex[4]^5*ex[6] + 
    94*ex[2]^3*ex[4]^6*ex[6] + 48*ex[2]^4*ex[4]^6*ex[6] + 
    4*ex[2]^5*ex[4]^6*ex[6] - 314*ex[2]^3*ex[3]*ex[4]^6*ex[6] + 
    140*ex[2]^4*ex[3]*ex[4]^6*ex[6] + 273*ex[2]^5*ex[3]*ex[4]^6*ex[6] + 
    46*ex[2]^6*ex[3]*ex[4]^6*ex[6] - 7326*ex[2]^3*ex[3]^2*ex[4]^6*ex[6] - 
    3888*ex[2]^4*ex[3]^2*ex[4]^6*ex[6] - 149*ex[2]^5*ex[3]^2*ex[4]^6*ex[6] + 
    27*ex[2]^6*ex[3]^2*ex[4]^6*ex[6] + 26*ex[2]^7*ex[3]^2*ex[4]^6*ex[6] - 
    18676*ex[2]^3*ex[3]^3*ex[4]^6*ex[6] - 27080*ex[2]^4*ex[3]^3*ex[4]^6*
     ex[6] - 17714*ex[2]^5*ex[3]^3*ex[4]^6*ex[6] - 
    3776*ex[2]^6*ex[3]^3*ex[4]^6*ex[6] + 335*ex[2]^7*ex[3]^3*ex[4]^6*ex[6] + 
    58*ex[2]^8*ex[3]^3*ex[4]^6*ex[6] - 15950*ex[2]^3*ex[3]^4*ex[4]^6*ex[6] - 
    43816*ex[2]^4*ex[3]^4*ex[4]^6*ex[6] - 46370*ex[2]^5*ex[3]^4*ex[4]^6*
     ex[6] - 24290*ex[2]^6*ex[3]^4*ex[4]^6*ex[6] - 
    8079*ex[2]^7*ex[3]^4*ex[4]^6*ex[6] - 1347*ex[2]^8*ex[3]^4*ex[4]^6*ex[6] - 
    24*ex[2]^9*ex[3]^4*ex[4]^6*ex[6] - 3810*ex[2]^3*ex[3]^5*ex[4]^6*ex[6] - 
    16404*ex[2]^4*ex[3]^5*ex[4]^6*ex[6] - 30111*ex[2]^5*ex[3]^5*ex[4]^6*
     ex[6] - 28430*ex[2]^6*ex[3]^5*ex[4]^6*ex[6] - 
    12851*ex[2]^7*ex[3]^5*ex[4]^6*ex[6] - 1968*ex[2]^8*ex[3]^5*ex[4]^6*
     ex[6] - 30*ex[2]^9*ex[3]^5*ex[4]^6*ex[6] + 382*ex[2]^3*ex[3]^6*ex[4]^6*
     ex[6] + 2776*ex[2]^4*ex[3]^6*ex[4]^6*ex[6] + 
    7411*ex[2]^5*ex[3]^6*ex[4]^6*ex[6] + 9415*ex[2]^6*ex[3]^6*ex[4]^6*ex[6] + 
    5809*ex[2]^7*ex[3]^6*ex[4]^6*ex[6] + 1429*ex[2]^8*ex[3]^6*ex[4]^6*ex[6] + 
    18*ex[2]^9*ex[3]^6*ex[4]^6*ex[6] - 42*ex[2]^2*ex[4]^7*ex[6] - 
    24*ex[2]^3*ex[4]^7*ex[6] - 5*ex[2]^4*ex[4]^7*ex[6] + 
    656*ex[2]^2*ex[3]*ex[4]^7*ex[6] + 118*ex[2]^3*ex[3]*ex[4]^7*ex[6] - 
    156*ex[2]^4*ex[3]*ex[4]^7*ex[6] - 22*ex[2]^5*ex[3]*ex[4]^7*ex[6] + 
    4124*ex[2]^2*ex[3]^2*ex[4]^7*ex[6] + 3278*ex[2]^3*ex[3]^2*ex[4]^7*ex[6] + 
    1079*ex[2]^4*ex[3]^2*ex[4]^7*ex[6] + 176*ex[2]^5*ex[3]^2*ex[4]^7*ex[6] - 
    26*ex[2]^6*ex[3]^2*ex[4]^7*ex[6] + 7464*ex[2]^2*ex[3]^3*ex[4]^7*ex[6] + 
    12844*ex[2]^3*ex[3]^3*ex[4]^7*ex[6] + 9288*ex[2]^4*ex[3]^3*ex[4]^7*
     ex[6] + 2396*ex[2]^5*ex[3]^3*ex[4]^7*ex[6] + 78*ex[2]^6*ex[3]^3*ex[4]^7*
     ex[6] - 4*ex[2]^7*ex[3]^3*ex[4]^7*ex[6] + 5222*ex[2]^2*ex[3]^4*ex[4]^7*
     ex[6] + 15412*ex[2]^3*ex[3]^4*ex[4]^7*ex[6] + 
    17817*ex[2]^4*ex[3]^4*ex[4]^7*ex[6] + 10696*ex[2]^5*ex[3]^4*ex[4]^7*
     ex[6] + 3880*ex[2]^6*ex[3]^4*ex[4]^7*ex[6] + 618*ex[2]^7*ex[3]^4*ex[4]^7*
     ex[6] + 9*ex[2]^8*ex[3]^4*ex[4]^7*ex[6] + 1016*ex[2]^2*ex[3]^5*ex[4]^7*
     ex[6] + 4670*ex[2]^3*ex[3]^5*ex[4]^7*ex[6] + 
    8804*ex[2]^4*ex[3]^5*ex[4]^7*ex[6] + 8234*ex[2]^5*ex[3]^5*ex[4]^7*ex[6] + 
    3582*ex[2]^6*ex[3]^5*ex[4]^7*ex[6] + 504*ex[2]^7*ex[3]^5*ex[4]^7*ex[6] + 
    6*ex[2]^8*ex[3]^5*ex[4]^7*ex[6] - 168*ex[2]^2*ex[3]^6*ex[4]^7*ex[6] - 
    1034*ex[2]^3*ex[3]^6*ex[4]^7*ex[6] - 2491*ex[2]^4*ex[3]^6*ex[4]^7*ex[6] - 
    2952*ex[2]^5*ex[3]^6*ex[4]^7*ex[6] - 1730*ex[2]^6*ex[3]^6*ex[4]^7*ex[6] - 
    406*ex[2]^7*ex[3]^6*ex[4]^7*ex[6] - 3*ex[2]^8*ex[3]^6*ex[4]^7*ex[6] - 
    10*ex[2]*ex[4]^8*ex[6] + 4*ex[2]^2*ex[4]^8*ex[6] + 
    2*ex[2]^3*ex[4]^8*ex[6] - 262*ex[2]*ex[3]*ex[4]^8*ex[6] - 
    106*ex[2]^2*ex[3]*ex[4]^8*ex[6] + 18*ex[2]^3*ex[3]*ex[4]^8*ex[6] + 
    2*ex[2]^4*ex[3]*ex[4]^8*ex[6] - 920*ex[2]*ex[3]^2*ex[4]^8*ex[6] - 
    980*ex[2]^2*ex[3]^2*ex[4]^8*ex[6] - 456*ex[2]^3*ex[3]^2*ex[4]^8*ex[6] - 
    84*ex[2]^4*ex[3]^2*ex[4]^8*ex[6] + 6*ex[2]^5*ex[3]^2*ex[4]^8*ex[6] - 
    1260*ex[2]*ex[3]^3*ex[4]^8*ex[6] - 2492*ex[2]^2*ex[3]^3*ex[4]^8*ex[6] - 
    1972*ex[2]^3*ex[3]^3*ex[4]^8*ex[6] - 620*ex[2]^4*ex[3]^3*ex[4]^8*ex[6] - 
    78*ex[2]^5*ex[3]^3*ex[4]^8*ex[6] - 6*ex[2]^6*ex[3]^3*ex[4]^8*ex[6] - 
    730*ex[2]*ex[3]^4*ex[4]^8*ex[6] - 2332*ex[2]^2*ex[3]^4*ex[4]^8*ex[6] - 
    2934*ex[2]^3*ex[3]^4*ex[4]^8*ex[6] - 1936*ex[2]^4*ex[3]^4*ex[4]^8*ex[6] - 
    726*ex[2]^5*ex[3]^4*ex[4]^8*ex[6] - 108*ex[2]^6*ex[3]^4*ex[4]^8*ex[6] - 
    110*ex[2]*ex[3]^5*ex[4]^8*ex[6] - 554*ex[2]^2*ex[3]^5*ex[4]^8*ex[6] - 
    1086*ex[2]^3*ex[3]^5*ex[4]^8*ex[6] - 1014*ex[2]^4*ex[3]^5*ex[4]^8*ex[6] - 
    426*ex[2]^5*ex[3]^5*ex[4]^8*ex[6] - 54*ex[2]^6*ex[3]^5*ex[4]^8*ex[6] + 
    28*ex[2]*ex[3]^6*ex[4]^8*ex[6] + 156*ex[2]^2*ex[3]^6*ex[4]^8*ex[6] + 
    348*ex[2]^3*ex[3]^6*ex[4]^8*ex[6] + 388*ex[2]^4*ex[3]^6*ex[4]^8*ex[6] + 
    216*ex[2]^5*ex[3]^6*ex[4]^8*ex[6] + 48*ex[2]^6*ex[3]^6*ex[4]^8*ex[6] - 
    145*ex[2]^9*ex[3]^3*ex[6]^2 - 8*ex[2]^10*ex[3]^3*ex[6]^2 + 
    3*ex[2]^11*ex[3]^3*ex[6]^2 - 87*ex[2]^9*ex[3]^4*ex[6]^2 - 
    415*ex[2]^10*ex[3]^4*ex[6]^2 - 241*ex[2]^11*ex[3]^4*ex[6]^2 + 
    3*ex[2]^12*ex[3]^4*ex[6]^2 + 121*ex[2]^9*ex[3]^5*ex[6]^2 + 
    136*ex[2]^10*ex[3]^5*ex[6]^2 - 177*ex[2]^11*ex[3]^5*ex[6]^2 - 
    270*ex[2]^12*ex[3]^5*ex[6]^2 - 78*ex[2]^13*ex[3]^5*ex[6]^2 + 
    63*ex[2]^9*ex[3]^6*ex[6]^2 + 263*ex[2]^10*ex[3]^6*ex[6]^2 + 
    419*ex[2]^11*ex[3]^6*ex[6]^2 + 309*ex[2]^12*ex[3]^6*ex[6]^2 + 
    98*ex[2]^13*ex[3]^6*ex[6]^2 + 8*ex[2]^14*ex[3]^6*ex[6]^2 + 
    259*ex[2]^8*ex[3]^2*ex[4]*ex[6]^2 + 24*ex[2]^9*ex[3]^2*ex[4]*ex[6]^2 + 
    3*ex[2]^10*ex[3]^2*ex[4]*ex[6]^2 - 60*ex[2]^8*ex[3]^3*ex[4]*ex[6]^2 + 
    17*ex[2]^9*ex[3]^3*ex[4]*ex[6]^2 + 362*ex[2]^10*ex[3]^3*ex[4]*ex[6]^2 + 
    35*ex[2]^11*ex[3]^3*ex[4]*ex[6]^2 - 762*ex[2]^8*ex[3]^4*ex[4]*ex[6]^2 - 
    427*ex[2]^9*ex[3]^4*ex[4]*ex[6]^2 - 900*ex[2]^10*ex[3]^4*ex[4]*ex[6]^2 - 
    400*ex[2]^11*ex[3]^4*ex[4]*ex[6]^2 + 112*ex[2]^12*ex[3]^4*ex[4]*ex[6]^2 + 
    5*ex[2]^13*ex[3]^4*ex[4]*ex[6]^2 - 978*ex[2]^8*ex[3]^5*ex[4]*ex[6]^2 - 
    1726*ex[2]^9*ex[3]^5*ex[4]*ex[6]^2 - 560*ex[2]^10*ex[3]^5*ex[4]*ex[6]^2 - 
    71*ex[2]^11*ex[3]^5*ex[4]*ex[6]^2 - 396*ex[2]^12*ex[3]^5*ex[4]*ex[6]^2 - 
    137*ex[2]^13*ex[3]^5*ex[4]*ex[6]^2 - 367*ex[2]^8*ex[3]^6*ex[4]*ex[6]^2 - 
    1460*ex[2]^9*ex[3]^6*ex[4]*ex[6]^2 - 2146*ex[2]^10*ex[3]^6*ex[4]*
     ex[6]^2 - 1351*ex[2]^11*ex[3]^6*ex[4]*ex[6]^2 - 
    272*ex[2]^12*ex[3]^6*ex[4]*ex[6]^2 + 23*ex[2]^13*ex[3]^6*ex[4]*ex[6]^2 - 
    3*ex[2]^14*ex[3]^6*ex[4]*ex[6]^2 + 15*ex[2]^7*ex[3]*ex[4]^2*ex[6]^2 - 
    1157*ex[2]^7*ex[3]^2*ex[4]^2*ex[6]^2 - 48*ex[2]^8*ex[3]^2*ex[4]^2*
     ex[6]^2 - 16*ex[2]^9*ex[3]^2*ex[4]^2*ex[6]^2 + 
    ex[2]^10*ex[3]^2*ex[4]^2*ex[6]^2 + 3357*ex[2]^7*ex[3]^3*ex[4]^2*ex[6]^2 + 
    330*ex[2]^8*ex[3]^3*ex[4]^2*ex[6]^2 - 1660*ex[2]^9*ex[3]^3*ex[4]^2*
     ex[6]^2 - 112*ex[2]^10*ex[3]^3*ex[4]^2*ex[6]^2 - 
    4*ex[2]^11*ex[3]^3*ex[4]^2*ex[6]^2 + 5911*ex[2]^7*ex[3]^4*ex[4]^2*
     ex[6]^2 + 10136*ex[2]^8*ex[3]^4*ex[4]^2*ex[6]^2 + 
    9168*ex[2]^9*ex[3]^4*ex[4]^2*ex[6]^2 + 2059*ex[2]^10*ex[3]^4*ex[4]^2*
     ex[6]^2 - 528*ex[2]^11*ex[3]^4*ex[4]^2*ex[6]^2 - 
    16*ex[2]^12*ex[3]^4*ex[4]^2*ex[6]^2 + 3202*ex[2]^7*ex[3]^5*ex[4]^2*
     ex[6]^2 + 7190*ex[2]^8*ex[3]^5*ex[4]^2*ex[6]^2 + 
    6537*ex[2]^9*ex[3]^5*ex[4]^2*ex[6]^2 + 5326*ex[2]^10*ex[3]^5*ex[4]^2*
     ex[6]^2 + 3494*ex[2]^11*ex[3]^5*ex[4]^2*ex[6]^2 + 
    720*ex[2]^12*ex[3]^5*ex[4]^2*ex[6]^2 + 3*ex[2]^13*ex[3]^5*ex[4]^2*
     ex[6]^2 + 884*ex[2]^7*ex[3]^6*ex[4]^2*ex[6]^2 + 
    3308*ex[2]^8*ex[3]^6*ex[4]^2*ex[6]^2 + 4311*ex[2]^9*ex[3]^6*ex[4]^2*
     ex[6]^2 + 1940*ex[2]^10*ex[3]^6*ex[4]^2*ex[6]^2 - 
    226*ex[2]^11*ex[3]^6*ex[4]^2*ex[6]^2 - 264*ex[2]^12*ex[3]^6*ex[4]^2*
     ex[6]^2 + 15*ex[2]^13*ex[3]^6*ex[4]^2*ex[6]^2 - 
    15*ex[2]^6*ex[4]^3*ex[6]^2 + 110*ex[2]^6*ex[3]*ex[4]^3*ex[6]^2 - 
    11*ex[2]^7*ex[3]*ex[4]^3*ex[6]^2 - 8*ex[2]^8*ex[3]*ex[4]^3*ex[6]^2 + 
    1156*ex[2]^6*ex[3]^2*ex[4]^3*ex[6]^2 - 65*ex[2]^7*ex[3]^2*ex[4]^3*
     ex[6]^2 + 216*ex[2]^8*ex[3]^2*ex[4]^3*ex[6]^2 - 
    ex[2]^9*ex[3]^2*ex[4]^3*ex[6]^2 - 11418*ex[2]^6*ex[3]^3*ex[4]^3*ex[6]^2 - 
    3433*ex[2]^7*ex[3]^3*ex[4]^3*ex[6]^2 + 1776*ex[2]^8*ex[3]^3*ex[4]^3*
     ex[6]^2 - 18*ex[2]^9*ex[3]^3*ex[4]^3*ex[6]^2 + 
    56*ex[2]^10*ex[3]^3*ex[4]^3*ex[6]^2 - 15077*ex[2]^6*ex[3]^4*ex[4]^3*
     ex[6]^2 - 30035*ex[2]^7*ex[3]^4*ex[4]^3*ex[6]^2 - 
    24732*ex[2]^8*ex[3]^4*ex[4]^3*ex[6]^2 - 5023*ex[2]^9*ex[3]^4*ex[4]^3*
     ex[6]^2 + 836*ex[2]^10*ex[3]^4*ex[4]^3*ex[6]^2 + 
    13*ex[2]^11*ex[3]^4*ex[4]^3*ex[6]^2 - 5572*ex[2]^6*ex[3]^5*ex[4]^3*
     ex[6]^2 - 14766*ex[2]^7*ex[3]^5*ex[4]^3*ex[6]^2 - 
    18026*ex[2]^8*ex[3]^5*ex[4]^3*ex[6]^2 - 16178*ex[2]^9*ex[3]^5*ex[4]^3*
     ex[6]^2 - 8920*ex[2]^10*ex[3]^5*ex[4]^3*ex[6]^2 - 
    1592*ex[2]^11*ex[3]^5*ex[4]^3*ex[6]^2 - 18*ex[2]^12*ex[3]^5*ex[4]^3*
     ex[6]^2 - 1120*ex[2]^6*ex[3]^6*ex[4]^3*ex[6]^2 - 
    3838*ex[2]^7*ex[3]^6*ex[4]^3*ex[6]^2 - 4002*ex[2]^8*ex[3]^6*ex[4]^3*
     ex[6]^2 - 208*ex[2]^9*ex[3]^6*ex[4]^3*ex[6]^2 + 
    1808*ex[2]^10*ex[3]^6*ex[4]^3*ex[6]^2 + 702*ex[2]^11*ex[3]^6*ex[4]^3*
     ex[6]^2 - 30*ex[2]^12*ex[3]^6*ex[4]^3*ex[6]^2 + 
    40*ex[2]^5*ex[4]^4*ex[6]^2 - 5*ex[2]^6*ex[4]^4*ex[6]^2 - 
    519*ex[2]^5*ex[3]*ex[4]^4*ex[6]^2 - 62*ex[2]^6*ex[3]*ex[4]^4*ex[6]^2 + 
    16*ex[2]^7*ex[3]*ex[4]^4*ex[6]^2 + 1631*ex[2]^5*ex[3]^2*ex[4]^4*ex[6]^2 + 
    355*ex[2]^6*ex[3]^2*ex[4]^4*ex[6]^2 - 800*ex[2]^7*ex[3]^2*ex[4]^4*
     ex[6]^2 - 69*ex[2]^8*ex[3]^2*ex[4]^4*ex[6]^2 + 
    18294*ex[2]^5*ex[3]^3*ex[4]^4*ex[6]^2 + 10286*ex[2]^6*ex[3]^3*ex[4]^4*
     ex[6]^2 + 2253*ex[2]^7*ex[3]^3*ex[4]^4*ex[6]^2 + 
    690*ex[2]^8*ex[3]^3*ex[4]^4*ex[6]^2 - 136*ex[2]^9*ex[3]^3*ex[4]^4*
     ex[6]^2 + 19482*ex[2]^5*ex[3]^4*ex[4]^4*ex[6]^2 + 
    41847*ex[2]^6*ex[3]^4*ex[4]^4*ex[6]^2 + 33655*ex[2]^7*ex[3]^4*ex[4]^4*
     ex[6]^2 + 7356*ex[2]^8*ex[3]^4*ex[4]^4*ex[6]^2 - 
    292*ex[2]^9*ex[3]^4*ex[4]^4*ex[6]^2 + 30*ex[2]^10*ex[3]^4*ex[4]^4*
     ex[6]^2 + 5593*ex[2]^5*ex[3]^5*ex[4]^4*ex[6]^2 + 
    16928*ex[2]^6*ex[3]^5*ex[4]^4*ex[6]^2 + 24131*ex[2]^7*ex[3]^5*ex[4]^4*
     ex[6]^2 + 22298*ex[2]^8*ex[3]^5*ex[4]^4*ex[6]^2 + 
    11346*ex[2]^9*ex[3]^5*ex[4]^4*ex[6]^2 + 1880*ex[2]^10*ex[3]^5*ex[4]^4*
     ex[6]^2 + 36*ex[2]^11*ex[3]^5*ex[4]^4*ex[6]^2 + 
    775*ex[2]^5*ex[3]^6*ex[4]^4*ex[6]^2 + 2267*ex[2]^6*ex[3]^6*ex[4]^4*
     ex[6]^2 + 1153*ex[2]^7*ex[3]^6*ex[4]^4*ex[6]^2 - 
    2363*ex[2]^8*ex[3]^6*ex[4]^4*ex[6]^2 - 2962*ex[2]^9*ex[3]^6*ex[4]^4*
     ex[6]^2 - 908*ex[2]^10*ex[3]^6*ex[4]^4*ex[6]^2 + 
    30*ex[2]^11*ex[3]^6*ex[4]^4*ex[6]^2 + 33*ex[2]^4*ex[4]^5*ex[6]^2 + 
    14*ex[2]^5*ex[4]^5*ex[6]^2 + 422*ex[2]^4*ex[3]*ex[4]^5*ex[6]^2 + 
    110*ex[2]^5*ex[3]*ex[4]^5*ex[6]^2 + 30*ex[2]^6*ex[3]*ex[4]^5*ex[6]^2 - 
    4333*ex[2]^4*ex[3]^2*ex[4]^5*ex[6]^2 - 1000*ex[2]^5*ex[3]^2*ex[4]^5*
     ex[6]^2 + 874*ex[2]^6*ex[3]^2*ex[4]^5*ex[6]^2 + 
    96*ex[2]^7*ex[3]^2*ex[4]^5*ex[6]^2 - 15968*ex[2]^4*ex[3]^3*ex[4]^5*
     ex[6]^2 - 13552*ex[2]^5*ex[3]^3*ex[4]^5*ex[6]^2 - 
    6164*ex[2]^6*ex[3]^3*ex[4]^5*ex[6]^2 - 1245*ex[2]^7*ex[3]^3*ex[4]^5*
     ex[6]^2 + 136*ex[2]^8*ex[3]^3*ex[4]^5*ex[6]^2 - 
    13837*ex[2]^4*ex[3]^4*ex[4]^5*ex[6]^2 - 31578*ex[2]^5*ex[3]^4*ex[4]^5*
     ex[6]^2 - 25716*ex[2]^6*ex[3]^4*ex[4]^5*ex[6]^2 - 
    6605*ex[2]^7*ex[3]^4*ex[4]^5*ex[6]^2 - 540*ex[2]^8*ex[3]^4*ex[4]^5*
     ex[6]^2 - 78*ex[2]^9*ex[3]^4*ex[4]^5*ex[6]^2 - 
    3238*ex[2]^4*ex[3]^5*ex[4]^5*ex[6]^2 - 11054*ex[2]^5*ex[3]^5*ex[4]^5*
     ex[6]^2 - 17490*ex[2]^6*ex[3]^5*ex[4]^5*ex[6]^2 - 
    16351*ex[2]^7*ex[3]^5*ex[4]^5*ex[6]^2 - 7880*ex[2]^8*ex[3]^5*ex[4]^5*
     ex[6]^2 - 1233*ex[2]^9*ex[3]^5*ex[4]^5*ex[6]^2 - 
    30*ex[2]^10*ex[3]^5*ex[4]^5*ex[6]^2 - 263*ex[2]^4*ex[3]^6*ex[4]^5*
     ex[6]^2 - 476*ex[2]^5*ex[3]^6*ex[4]^5*ex[6]^2 + 
    834*ex[2]^6*ex[3]^6*ex[4]^5*ex[6]^2 + 2713*ex[2]^7*ex[3]^6*ex[4]^5*
     ex[6]^2 + 2320*ex[2]^8*ex[3]^6*ex[4]^5*ex[6]^2 + 
    639*ex[2]^9*ex[3]^6*ex[4]^5*ex[6]^2 - 15*ex[2]^10*ex[3]^6*ex[4]^5*
     ex[6]^2 - 62*ex[2]^3*ex[4]^6*ex[6]^2 - 10*ex[2]^4*ex[4]^6*ex[6]^2 + 
    152*ex[2]^3*ex[3]*ex[4]^6*ex[6]^2 - 10*ex[2]^4*ex[3]*ex[4]^6*ex[6]^2 - 
    59*ex[2]^5*ex[3]*ex[4]^6*ex[6]^2 + 3342*ex[2]^3*ex[3]^2*ex[4]^6*ex[6]^2 + 
    1250*ex[2]^4*ex[3]^2*ex[4]^6*ex[6]^2 - 199*ex[2]^5*ex[3]^2*ex[4]^6*
     ex[6]^2 - 8*ex[2]^6*ex[3]^2*ex[4]^6*ex[6]^2 + 
    7316*ex[2]^3*ex[3]^3*ex[4]^6*ex[6]^2 + 8296*ex[2]^4*ex[3]^3*ex[4]^6*
     ex[6]^2 + 4606*ex[2]^5*ex[3]^3*ex[4]^6*ex[6]^2 + 
    866*ex[2]^6*ex[3]^3*ex[4]^6*ex[6]^2 - 64*ex[2]^7*ex[3]^3*ex[4]^6*
     ex[6]^2 + 5162*ex[2]^3*ex[3]^4*ex[4]^6*ex[6]^2 + 
    12542*ex[2]^4*ex[3]^4*ex[4]^6*ex[6]^2 + 10642*ex[2]^5*ex[3]^4*ex[4]^6*
     ex[6]^2 + 3318*ex[2]^6*ex[3]^4*ex[4]^6*ex[6]^2 + 
    580*ex[2]^7*ex[3]^4*ex[4]^6*ex[6]^2 + 64*ex[2]^8*ex[3]^4*ex[4]^6*
     ex[6]^2 + 996*ex[2]^3*ex[3]^5*ex[4]^6*ex[6]^2 + 
    3842*ex[2]^4*ex[3]^5*ex[4]^6*ex[6]^2 + 6605*ex[2]^5*ex[3]^5*ex[4]^6*
     ex[6]^2 + 6206*ex[2]^6*ex[3]^5*ex[4]^6*ex[6]^2 + 
    2854*ex[2]^7*ex[3]^5*ex[4]^6*ex[6]^2 + 416*ex[2]^8*ex[3]^5*ex[4]^6*
     ex[6]^2 + 9*ex[2]^9*ex[3]^5*ex[4]^6*ex[6]^2 + 
    22*ex[2]^3*ex[3]^6*ex[4]^6*ex[6]^2 - 118*ex[2]^4*ex[3]^6*ex[4]^6*
     ex[6]^2 - 731*ex[2]^5*ex[3]^6*ex[4]^6*ex[6]^2 - 
    1262*ex[2]^6*ex[3]^6*ex[4]^6*ex[6]^2 - 910*ex[2]^7*ex[3]^6*ex[4]^6*
     ex[6]^2 - 236*ex[2]^8*ex[3]^6*ex[4]^6*ex[6]^2 + 
    3*ex[2]^9*ex[3]^6*ex[4]^6*ex[6]^2 + 4*ex[2]^2*ex[4]^7*ex[6]^2 + 
    2*ex[2]^3*ex[4]^7*ex[6]^2 - 180*ex[2]^2*ex[3]*ex[4]^7*ex[6]^2 - 
    42*ex[2]^3*ex[3]*ex[4]^7*ex[6]^2 + 20*ex[2]^4*ex[3]*ex[4]^7*ex[6]^2 - 
    898*ex[2]^2*ex[3]^2*ex[4]^7*ex[6]^2 - 514*ex[2]^3*ex[3]^2*ex[4]^7*
     ex[6]^2 - 78*ex[2]^4*ex[3]^2*ex[4]^7*ex[6]^2 - 
    18*ex[2]^5*ex[3]^2*ex[4]^7*ex[6]^2 - 1376*ex[2]^2*ex[3]^3*ex[4]^7*
     ex[6]^2 - 1936*ex[2]^3*ex[3]^3*ex[4]^7*ex[6]^2 - 
    1176*ex[2]^4*ex[3]^3*ex[4]^7*ex[6]^2 - 216*ex[2]^5*ex[3]^3*ex[4]^7*
     ex[6]^2 + 12*ex[2]^6*ex[3]^3*ex[4]^7*ex[6]^2 - 
    792*ex[2]^2*ex[3]^4*ex[4]^7*ex[6]^2 - 2070*ex[2]^3*ex[3]^4*ex[4]^7*
     ex[6]^2 - 1876*ex[2]^4*ex[3]^4*ex[4]^7*ex[6]^2 - 
    708*ex[2]^5*ex[3]^4*ex[4]^7*ex[6]^2 - 168*ex[2]^6*ex[3]^4*ex[4]^7*
     ex[6]^2 - 18*ex[2]^7*ex[3]^4*ex[4]^7*ex[6]^2 - 
    124*ex[2]^2*ex[3]^5*ex[4]^7*ex[6]^2 - 550*ex[2]^3*ex[3]^5*ex[4]^7*
     ex[6]^2 - 1020*ex[2]^4*ex[3]^5*ex[4]^7*ex[6]^2 - 
    960*ex[2]^5*ex[3]^5*ex[4]^7*ex[6]^2 - 420*ex[2]^6*ex[3]^5*ex[4]^7*
     ex[6]^2 - 54*ex[2]^7*ex[3]^5*ex[4]^7*ex[6]^2 + 
    6*ex[2]^2*ex[3]^6*ex[4]^7*ex[6]^2 + 54*ex[2]^3*ex[3]^6*ex[4]^7*ex[6]^2 + 
    162*ex[2]^4*ex[3]^6*ex[4]^7*ex[6]^2 + 222*ex[2]^5*ex[3]^6*ex[4]^7*
     ex[6]^2 + 144*ex[2]^6*ex[3]^6*ex[4]^7*ex[6]^2 + 
    36*ex[2]^7*ex[3]^6*ex[4]^7*ex[6]^2 + 215*ex[2]^9*ex[3]^3*ex[6]^3 + 
    12*ex[2]^10*ex[3]^3*ex[6]^3 - 3*ex[2]^11*ex[3]^3*ex[6]^3 + 
    23*ex[2]^9*ex[3]^4*ex[6]^3 + 409*ex[2]^10*ex[3]^4*ex[6]^3 + 
    247*ex[2]^11*ex[3]^4*ex[6]^3 - 3*ex[2]^12*ex[3]^4*ex[6]^3 - 
    154*ex[2]^9*ex[3]^5*ex[6]^3 - 256*ex[2]^10*ex[3]^5*ex[6]^3 + 
    3*ex[2]^11*ex[3]^5*ex[6]^3 + 146*ex[2]^12*ex[3]^5*ex[6]^3 + 
    41*ex[2]^13*ex[3]^5*ex[6]^3 - 32*ex[2]^9*ex[3]^6*ex[6]^3 - 
    128*ex[2]^10*ex[3]^6*ex[6]^3 - 189*ex[2]^11*ex[3]^6*ex[6]^3 - 
    119*ex[2]^12*ex[3]^6*ex[6]^3 - 23*ex[2]^13*ex[3]^6*ex[6]^3 + 
    3*ex[2]^14*ex[3]^6*ex[6]^3 - 281*ex[2]^8*ex[3]^2*ex[4]*ex[6]^3 - 
    16*ex[2]^9*ex[3]^2*ex[4]*ex[6]^3 - ex[2]^10*ex[3]^2*ex[4]*ex[6]^3 - 
    172*ex[2]^8*ex[3]^3*ex[4]*ex[6]^3 - 12*ex[2]^9*ex[3]^3*ex[4]*ex[6]^3 - 
    230*ex[2]^10*ex[3]^3*ex[4]*ex[6]^3 - 12*ex[2]^11*ex[3]^3*ex[4]*ex[6]^3 + 
    635*ex[2]^8*ex[3]^4*ex[4]*ex[6]^3 - 500*ex[2]^9*ex[3]^4*ex[4]*ex[6]^3 - 
    17*ex[2]^10*ex[3]^4*ex[4]*ex[6]^3 + 212*ex[2]^11*ex[3]^4*ex[4]*ex[6]^3 - 
    30*ex[2]^12*ex[3]^4*ex[4]*ex[6]^3 + 844*ex[2]^8*ex[3]^5*ex[4]*ex[6]^3 + 
    1432*ex[2]^9*ex[3]^5*ex[4]*ex[6]^3 + 154*ex[2]^10*ex[3]^5*ex[4]*ex[6]^3 - 
    512*ex[2]^11*ex[3]^5*ex[4]*ex[6]^3 - 66*ex[2]^12*ex[3]^5*ex[4]*ex[6]^3 + 
    12*ex[2]^13*ex[3]^5*ex[4]*ex[6]^3 + 168*ex[2]^8*ex[3]^6*ex[4]*ex[6]^3 + 
    662*ex[2]^9*ex[3]^6*ex[4]*ex[6]^3 + 951*ex[2]^10*ex[3]^6*ex[4]*ex[6]^3 + 
    564*ex[2]^11*ex[3]^6*ex[4]*ex[6]^3 + 86*ex[2]^12*ex[3]^6*ex[4]*ex[6]^3 - 
    18*ex[2]^13*ex[3]^6*ex[4]*ex[6]^3 + 3*ex[2]^14*ex[3]^6*ex[4]*ex[6]^3 + 
    5*ex[2]^7*ex[3]*ex[4]^2*ex[6]^3 + 1057*ex[2]^7*ex[3]^2*ex[4]^2*ex[6]^3 + 
    45*ex[2]^8*ex[3]^2*ex[4]^2*ex[6]^3 + 14*ex[2]^9*ex[3]^2*ex[4]^2*ex[6]^3 - 
    2181*ex[2]^7*ex[3]^3*ex[4]^2*ex[6]^3 - 200*ex[2]^8*ex[3]^3*ex[4]^2*
     ex[6]^3 + 928*ex[2]^9*ex[3]^3*ex[4]^2*ex[6]^3 + 
    30*ex[2]^10*ex[3]^3*ex[4]^2*ex[6]^3 - 3243*ex[2]^7*ex[3]^4*ex[4]^2*
     ex[6]^3 - 3115*ex[2]^8*ex[3]^4*ex[4]^2*ex[6]^3 - 
    3052*ex[2]^9*ex[3]^4*ex[4]^2*ex[6]^3 - 890*ex[2]^10*ex[3]^4*ex[4]^2*
     ex[6]^3 + 118*ex[2]^11*ex[3]^4*ex[4]^2*ex[6]^3 - 
    1890*ex[2]^7*ex[3]^5*ex[4]^2*ex[6]^3 - 3324*ex[2]^8*ex[3]^5*ex[4]^2*
     ex[6]^3 - 842*ex[2]^9*ex[3]^5*ex[4]^2*ex[6]^3 + 
    422*ex[2]^10*ex[3]^5*ex[4]^2*ex[6]^3 - 224*ex[2]^11*ex[3]^5*ex[4]^2*
     ex[6]^3 - 54*ex[2]^12*ex[3]^5*ex[4]^2*ex[6]^3 - 
    360*ex[2]^7*ex[3]^6*ex[4]^2*ex[6]^3 - 1392*ex[2]^8*ex[3]^6*ex[4]^2*
     ex[6]^3 - 1926*ex[2]^9*ex[3]^6*ex[4]^2*ex[6]^3 - 
    1038*ex[2]^10*ex[3]^6*ex[4]^2*ex[6]^3 - 78*ex[2]^11*ex[3]^6*ex[4]^2*
     ex[6]^3 + 54*ex[2]^12*ex[3]^6*ex[4]^2*ex[6]^3 - 
    12*ex[2]^13*ex[3]^6*ex[4]^2*ex[6]^3 + 5*ex[2]^6*ex[4]^3*ex[6]^3 - 
    122*ex[2]^6*ex[3]*ex[4]^3*ex[6]^3 + 2*ex[2]^7*ex[3]*ex[4]^3*ex[6]^3 - 
    996*ex[2]^6*ex[3]^2*ex[4]^3*ex[6]^3 - 30*ex[2]^7*ex[3]^2*ex[4]^3*
     ex[6]^3 - 91*ex[2]^8*ex[3]^2*ex[4]^3*ex[6]^3 + 
    6242*ex[2]^6*ex[3]^3*ex[4]^3*ex[6]^3 + 1152*ex[2]^7*ex[3]^3*ex[4]^3*
     ex[6]^3 - 1182*ex[2]^8*ex[3]^3*ex[4]^3*ex[6]^3 - 
    6*ex[2]^9*ex[3]^3*ex[4]^3*ex[6]^3 + 6135*ex[2]^6*ex[3]^4*ex[4]^3*
     ex[6]^3 + 9246*ex[2]^7*ex[3]^4*ex[4]^3*ex[6]^3 + 
    7519*ex[2]^8*ex[3]^4*ex[4]^3*ex[6]^3 + 1560*ex[2]^9*ex[3]^4*ex[4]^3*
     ex[6]^3 - 168*ex[2]^10*ex[3]^4*ex[4]^3*ex[6]^3 + 
    2200*ex[2]^6*ex[3]^5*ex[4]^3*ex[6]^3 + 4082*ex[2]^7*ex[3]^5*ex[4]^3*
     ex[6]^3 + 1740*ex[2]^8*ex[3]^5*ex[4]^3*ex[6]^3 + 
    498*ex[2]^9*ex[3]^5*ex[4]^3*ex[6]^3 + 736*ex[2]^10*ex[3]^5*ex[4]^3*
     ex[6]^3 + 96*ex[2]^11*ex[3]^5*ex[4]^3*ex[6]^3 + 
    400*ex[2]^6*ex[3]^6*ex[4]^3*ex[6]^3 + 1508*ex[2]^7*ex[3]^6*ex[4]^3*
     ex[6]^3 + 1974*ex[2]^8*ex[3]^6*ex[4]^3*ex[6]^3 + 
    892*ex[2]^9*ex[3]^6*ex[4]^3*ex[6]^3 - 88*ex[2]^10*ex[3]^6*ex[4]^3*
     ex[6]^3 - 96*ex[2]^11*ex[3]^6*ex[4]^3*ex[6]^3 + 
    18*ex[2]^12*ex[3]^6*ex[4]^3*ex[6]^3 - 10*ex[2]^5*ex[4]^4*ex[6]^3 + 
    310*ex[2]^5*ex[3]*ex[4]^4*ex[6]^3 + 30*ex[2]^6*ex[3]*ex[4]^4*ex[6]^3 - 
    492*ex[2]^5*ex[3]^2*ex[4]^4*ex[6]^3 - 136*ex[2]^6*ex[3]^2*ex[4]^4*
     ex[6]^3 + 178*ex[2]^7*ex[3]^2*ex[4]^4*ex[6]^3 - 
    7128*ex[2]^5*ex[3]^3*ex[4]^4*ex[6]^3 - 2312*ex[2]^6*ex[3]^3*ex[4]^4*
     ex[6]^3 + 281*ex[2]^7*ex[3]^3*ex[4]^4*ex[6]^3 - 
    82*ex[2]^8*ex[3]^3*ex[4]^4*ex[6]^3 - 5642*ex[2]^5*ex[3]^4*ex[4]^4*
     ex[6]^3 - 10176*ex[2]^6*ex[3]^4*ex[4]^4*ex[6]^3 - 
    7753*ex[2]^7*ex[3]^4*ex[4]^4*ex[6]^3 - 1383*ex[2]^8*ex[3]^4*ex[4]^4*
     ex[6]^3 + 108*ex[2]^9*ex[3]^4*ex[4]^4*ex[6]^3 - 
    1390*ex[2]^5*ex[3]^5*ex[4]^4*ex[6]^3 - 2782*ex[2]^6*ex[3]^5*ex[4]^4*
     ex[6]^3 - 1753*ex[2]^7*ex[3]^5*ex[4]^4*ex[6]^3 - 
    1096*ex[2]^8*ex[3]^5*ex[4]^4*ex[6]^3 - 819*ex[2]^9*ex[3]^5*ex[4]^4*
     ex[6]^3 - 84*ex[2]^10*ex[3]^5*ex[4]^4*ex[6]^3 - 
    240*ex[2]^5*ex[3]^6*ex[4]^4*ex[6]^3 - 872*ex[2]^6*ex[3]^6*ex[4]^4*
     ex[6]^3 - 1041*ex[2]^7*ex[3]^6*ex[4]^4*ex[6]^3 - 
    303*ex[2]^8*ex[3]^6*ex[4]^4*ex[6]^3 + 217*ex[2]^9*ex[3]^6*ex[4]^4*
     ex[6]^3 + 99*ex[2]^10*ex[3]^6*ex[4]^4*ex[6]^3 - 
    12*ex[2]^11*ex[3]^6*ex[4]^4*ex[6]^3 - 18*ex[2]^4*ex[4]^5*ex[6]^3 - 
    148*ex[2]^4*ex[3]*ex[4]^5*ex[6]^3 - 14*ex[2]^5*ex[3]*ex[4]^5*ex[6]^3 + 
    1144*ex[2]^4*ex[3]^2*ex[4]^5*ex[6]^3 + 250*ex[2]^5*ex[3]^2*ex[4]^5*
     ex[6]^3 - 139*ex[2]^6*ex[3]^2*ex[4]^5*ex[6]^3 + 
    3824*ex[2]^4*ex[3]^3*ex[4]^5*ex[6]^3 + 1952*ex[2]^5*ex[3]^3*ex[4]^5*
     ex[6]^3 + 430*ex[2]^6*ex[3]^3*ex[4]^5*ex[6]^3 + 
    110*ex[2]^7*ex[3]^3*ex[4]^5*ex[6]^3 + 2538*ex[2]^4*ex[3]^4*ex[4]^5*
     ex[6]^3 + 5120*ex[2]^5*ex[3]^4*ex[4]^5*ex[6]^3 + 
    3760*ex[2]^6*ex[3]^4*ex[4]^5*ex[6]^3 + 604*ex[2]^7*ex[3]^4*ex[4]^5*
     ex[6]^3 - 34*ex[2]^8*ex[3]^4*ex[4]^5*ex[6]^3 + 
    444*ex[2]^4*ex[3]^5*ex[4]^5*ex[6]^3 + 990*ex[2]^5*ex[3]^5*ex[4]^5*
     ex[6]^3 + 866*ex[2]^6*ex[3]^5*ex[4]^5*ex[6]^3 + 
    694*ex[2]^7*ex[3]^5*ex[4]^5*ex[6]^3 + 410*ex[2]^8*ex[3]^5*ex[4]^5*
     ex[6]^3 + 36*ex[2]^9*ex[3]^5*ex[4]^5*ex[6]^3 + 
    72*ex[2]^4*ex[3]^6*ex[4]^5*ex[6]^3 + 246*ex[2]^5*ex[3]^6*ex[4]^5*
     ex[6]^3 + 243*ex[2]^6*ex[3]^6*ex[4]^5*ex[6]^3 - 
    24*ex[2]^7*ex[3]^6*ex[4]^5*ex[6]^3 - 150*ex[2]^8*ex[3]^6*ex[4]^5*
     ex[6]^3 - 54*ex[2]^9*ex[3]^6*ex[4]^5*ex[6]^3 + 
    3*ex[2]^10*ex[3]^6*ex[4]^5*ex[6]^3 + 6*ex[2]^3*ex[4]^6*ex[6]^3 - 
    26*ex[2]^3*ex[3]*ex[4]^6*ex[6]^3 - 10*ex[2]^4*ex[3]*ex[4]^6*ex[6]^3 - 
    432*ex[2]^3*ex[3]^2*ex[4]^6*ex[6]^3 - 120*ex[2]^4*ex[3]^2*ex[4]^6*
     ex[6]^3 + 36*ex[2]^5*ex[3]^2*ex[4]^6*ex[6]^3 - 
    800*ex[2]^3*ex[3]^3*ex[4]^6*ex[6]^3 - 592*ex[2]^4*ex[3]^3*ex[4]^6*
     ex[6]^3 - 224*ex[2]^5*ex[3]^3*ex[4]^6*ex[6]^3 - 
    40*ex[2]^6*ex[3]^3*ex[4]^6*ex[6]^3 - 446*ex[2]^3*ex[3]^4*ex[4]^6*
     ex[6]^3 - 984*ex[2]^4*ex[3]^4*ex[4]^6*ex[6]^3 - 
    704*ex[2]^5*ex[3]^4*ex[4]^6*ex[6]^3 - 100*ex[2]^6*ex[3]^4*ex[4]^6*
     ex[6]^3 + 6*ex[2]^7*ex[3]^4*ex[4]^6*ex[6]^3 - 
    54*ex[2]^3*ex[3]^5*ex[4]^6*ex[6]^3 - 142*ex[2]^4*ex[3]^5*ex[4]^6*
     ex[6]^3 - 168*ex[2]^5*ex[3]^5*ex[4]^6*ex[6]^3 - 
    152*ex[2]^6*ex[3]^5*ex[4]^6*ex[6]^3 - 78*ex[2]^7*ex[3]^5*ex[4]^6*
     ex[6]^3 - 6*ex[2]^8*ex[3]^5*ex[4]^6*ex[6]^3 - 
    8*ex[2]^3*ex[3]^6*ex[4]^6*ex[6]^3 - 24*ex[2]^4*ex[3]^6*ex[4]^6*ex[6]^3 - 
    12*ex[2]^5*ex[3]^6*ex[4]^6*ex[6]^3 + 28*ex[2]^6*ex[3]^6*ex[4]^6*ex[6]^3 + 
    36*ex[2]^7*ex[3]^6*ex[4]^6*ex[6]^3 + 12*ex[2]^8*ex[3]^6*ex[4]^6*ex[6]^3 - 
    145*ex[2]^9*ex[3]^3*ex[6]^4 - 8*ex[2]^10*ex[3]^3*ex[6]^4 + 
    ex[2]^11*ex[3]^3*ex[6]^4 + 53*ex[2]^9*ex[3]^4*ex[6]^4 - 
    147*ex[2]^10*ex[3]^4*ex[6]^4 - 95*ex[2]^11*ex[3]^4*ex[6]^4 + 
    ex[2]^12*ex[3]^4*ex[6]^4 + 66*ex[2]^9*ex[3]^5*ex[6]^4 + 
    124*ex[2]^10*ex[3]^5*ex[6]^4 + 39*ex[2]^11*ex[3]^5*ex[6]^4 - 
    22*ex[2]^12*ex[3]^5*ex[6]^4 - 3*ex[2]^13*ex[3]^5*ex[6]^4 + 
    2*ex[2]^9*ex[3]^6*ex[6]^4 + 6*ex[2]^10*ex[3]^6*ex[6]^4 + 
    3*ex[2]^11*ex[3]^6*ex[6]^4 - 7*ex[2]^12*ex[3]^6*ex[6]^4 - 
    9*ex[2]^13*ex[3]^6*ex[6]^4 - 3*ex[2]^14*ex[3]^6*ex[6]^4 + 
    144*ex[2]^8*ex[3]^2*ex[4]*ex[6]^4 + 4*ex[2]^9*ex[3]^2*ex[4]*ex[6]^4 + 
    146*ex[2]^8*ex[3]^3*ex[4]*ex[6]^4 - 16*ex[2]^9*ex[3]^3*ex[4]*ex[6]^4 + 
    50*ex[2]^10*ex[3]^3*ex[4]*ex[6]^4 - 379*ex[2]^8*ex[3]^4*ex[4]*ex[6]^4 + 
    340*ex[2]^9*ex[3]^4*ex[4]*ex[6]^4 + 177*ex[2]^10*ex[3]^4*ex[4]*ex[6]^4 - 
    32*ex[2]^11*ex[3]^4*ex[4]*ex[6]^4 - 284*ex[2]^8*ex[3]^5*ex[4]*ex[6]^4 - 
    512*ex[2]^9*ex[3]^5*ex[4]*ex[6]^4 - 122*ex[2]^10*ex[3]^5*ex[4]*ex[6]^4 + 
    112*ex[2]^11*ex[3]^5*ex[4]*ex[6]^4 + 6*ex[2]^12*ex[3]^5*ex[4]*ex[6]^4 - 
    10*ex[2]^8*ex[3]^6*ex[4]*ex[6]^4 - 30*ex[2]^9*ex[3]^6*ex[4]*ex[6]^4 - 
    15*ex[2]^10*ex[3]^6*ex[4]*ex[6]^4 + 35*ex[2]^11*ex[3]^6*ex[4]*ex[6]^4 + 
    45*ex[2]^12*ex[3]^6*ex[4]*ex[6]^4 + 15*ex[2]^13*ex[3]^6*ex[4]*ex[6]^4 - 
    5*ex[2]^7*ex[3]*ex[4]^2*ex[6]^4 - 419*ex[2]^7*ex[3]^2*ex[4]^2*ex[6]^4 - 
    7*ex[2]^8*ex[3]^2*ex[4]^2*ex[6]^4 + 737*ex[2]^7*ex[3]^3*ex[4]^2*ex[6]^4 + 
    148*ex[2]^8*ex[3]^3*ex[4]^2*ex[6]^4 - 164*ex[2]^9*ex[3]^3*ex[4]^2*
     ex[6]^4 + 931*ex[2]^7*ex[3]^4*ex[4]^2*ex[6]^4 + 
    41*ex[2]^8*ex[3]^4*ex[4]^2*ex[6]^4 + 162*ex[2]^9*ex[3]^4*ex[4]^2*
     ex[6]^4 + 104*ex[2]^10*ex[3]^4*ex[4]^2*ex[6]^4 + 
    476*ex[2]^7*ex[3]^5*ex[4]^2*ex[6]^4 + 812*ex[2]^8*ex[3]^5*ex[4]^2*
     ex[6]^4 + 102*ex[2]^9*ex[3]^5*ex[4]^2*ex[6]^4 - 
    234*ex[2]^10*ex[3]^5*ex[4]^2*ex[6]^4 + 20*ex[2]^7*ex[3]^6*ex[4]^2*
     ex[6]^4 + 60*ex[2]^8*ex[3]^6*ex[4]^2*ex[6]^4 + 
    30*ex[2]^9*ex[3]^6*ex[4]^2*ex[6]^4 - 70*ex[2]^10*ex[3]^6*ex[4]^2*
     ex[6]^4 - 90*ex[2]^11*ex[3]^6*ex[4]^2*ex[6]^4 - 
    30*ex[2]^12*ex[3]^6*ex[4]^2*ex[6]^4 + 36*ex[2]^6*ex[3]*ex[4]^3*ex[6]^4 + 
    317*ex[2]^6*ex[3]^2*ex[4]^3*ex[6]^4 - 1612*ex[2]^6*ex[3]^3*ex[4]^3*
     ex[6]^4 - 284*ex[2]^7*ex[3]^3*ex[4]^3*ex[6]^4 + 
    190*ex[2]^8*ex[3]^3*ex[4]^3*ex[6]^4 - 1049*ex[2]^6*ex[3]^4*ex[4]^3*
     ex[6]^4 - 686*ex[2]^7*ex[3]^4*ex[4]^3*ex[6]^4 - 
    598*ex[2]^8*ex[3]^4*ex[4]^3*ex[6]^4 - 129*ex[2]^9*ex[3]^4*ex[4]^3*
     ex[6]^4 - 384*ex[2]^6*ex[3]^5*ex[4]^3*ex[6]^4 - 
    604*ex[2]^7*ex[3]^5*ex[4]^3*ex[6]^4 + 36*ex[2]^8*ex[3]^5*ex[4]^3*
     ex[6]^4 + 250*ex[2]^9*ex[3]^5*ex[4]^3*ex[6]^4 - 
    6*ex[2]^10*ex[3]^5*ex[4]^3*ex[6]^4 - 20*ex[2]^6*ex[3]^6*ex[4]^3*ex[6]^4 - 
    60*ex[2]^7*ex[3]^6*ex[4]^3*ex[6]^4 - 30*ex[2]^8*ex[3]^6*ex[4]^3*ex[6]^4 + 
    70*ex[2]^9*ex[3]^6*ex[4]^3*ex[6]^4 + 90*ex[2]^10*ex[3]^6*ex[4]^3*
     ex[6]^4 + 30*ex[2]^11*ex[3]^6*ex[4]^3*ex[6]^4 - 
    50*ex[2]^5*ex[3]*ex[4]^4*ex[6]^4 + 36*ex[2]^5*ex[3]^2*ex[4]^4*ex[6]^4 + 
    32*ex[2]^6*ex[3]^2*ex[4]^4*ex[6]^4 + 1154*ex[2]^5*ex[3]^3*ex[4]^4*
     ex[6]^4 + 222*ex[2]^6*ex[3]^3*ex[4]^4*ex[6]^4 - 
    97*ex[2]^7*ex[3]^3*ex[4]^4*ex[6]^4 + 556*ex[2]^5*ex[3]^4*ex[4]^4*
     ex[6]^4 + 624*ex[2]^6*ex[3]^4*ex[4]^4*ex[6]^4 + 
    477*ex[2]^7*ex[3]^4*ex[4]^4*ex[6]^4 + 69*ex[2]^8*ex[3]^4*ex[4]^4*
     ex[6]^4 + 146*ex[2]^5*ex[3]^5*ex[4]^4*ex[6]^4 + 
    200*ex[2]^6*ex[3]^5*ex[4]^4*ex[6]^4 - 85*ex[2]^7*ex[3]^5*ex[4]^4*
     ex[6]^4 - 136*ex[2]^8*ex[3]^5*ex[4]^4*ex[6]^4 + 
    3*ex[2]^9*ex[3]^5*ex[4]^4*ex[6]^4 + 10*ex[2]^5*ex[3]^6*ex[4]^4*ex[6]^4 + 
    30*ex[2]^6*ex[3]^6*ex[4]^4*ex[6]^4 + 15*ex[2]^7*ex[3]^6*ex[4]^4*ex[6]^4 - 
    35*ex[2]^8*ex[3]^6*ex[4]^4*ex[6]^4 - 45*ex[2]^9*ex[3]^6*ex[4]^4*ex[6]^4 - 
    15*ex[2]^10*ex[3]^6*ex[4]^4*ex[6]^4 + 12*ex[2]^4*ex[3]*ex[4]^5*ex[6]^4 - 
    78*ex[2]^4*ex[3]^2*ex[4]^5*ex[6]^4 - 24*ex[2]^5*ex[3]^2*ex[4]^5*ex[6]^4 - 
    280*ex[2]^4*ex[3]^3*ex[4]^5*ex[6]^4 - 62*ex[2]^5*ex[3]^3*ex[4]^5*
     ex[6]^4 + 20*ex[2]^6*ex[3]^3*ex[4]^5*ex[6]^4 - 
    112*ex[2]^4*ex[3]^4*ex[4]^5*ex[6]^4 - 172*ex[2]^5*ex[3]^4*ex[4]^5*
     ex[6]^4 - 123*ex[2]^6*ex[3]^4*ex[4]^5*ex[6]^4 - 
    13*ex[2]^7*ex[3]^4*ex[4]^5*ex[6]^4 - 20*ex[2]^4*ex[3]^5*ex[4]^5*ex[6]^4 - 
    20*ex[2]^5*ex[3]^5*ex[4]^5*ex[6]^4 + 30*ex[2]^6*ex[3]^5*ex[4]^5*ex[6]^4 + 
    30*ex[2]^7*ex[3]^5*ex[4]^5*ex[6]^4 - 2*ex[2]^4*ex[3]^6*ex[4]^5*ex[6]^4 - 
    6*ex[2]^5*ex[3]^6*ex[4]^5*ex[6]^4 - 3*ex[2]^6*ex[3]^6*ex[4]^5*ex[6]^4 + 
    7*ex[2]^7*ex[3]^6*ex[4]^5*ex[6]^4 + 9*ex[2]^8*ex[3]^6*ex[4]^5*ex[6]^4 + 
    3*ex[2]^9*ex[3]^6*ex[4]^5*ex[6]^4 + 40*ex[2]^9*ex[3]^3*ex[6]^5 + 
    2*ex[2]^10*ex[3]^3*ex[6]^5 - 32*ex[2]^9*ex[3]^4*ex[6]^5 + 
    12*ex[2]^10*ex[3]^4*ex[6]^5 + 8*ex[2]^11*ex[3]^4*ex[6]^5 - 
    4*ex[2]^9*ex[3]^5*ex[6]^5 - 4*ex[2]^10*ex[3]^5*ex[6]^5 + 
    6*ex[2]^11*ex[3]^5*ex[6]^5 + 6*ex[2]^12*ex[3]^5*ex[6]^5 - 
    28*ex[2]^8*ex[3]^2*ex[4]*ex[6]^5 - 40*ex[2]^8*ex[3]^3*ex[4]*ex[6]^5 + 
    6*ex[2]^9*ex[3]^3*ex[4]*ex[6]^5 + 108*ex[2]^8*ex[3]^4*ex[4]*ex[6]^5 - 
    50*ex[2]^9*ex[3]^4*ex[4]*ex[6]^5 - 24*ex[2]^10*ex[3]^4*ex[4]*ex[6]^5 + 
    16*ex[2]^8*ex[3]^5*ex[4]*ex[6]^5 + 16*ex[2]^9*ex[3]^5*ex[4]*ex[6]^5 - 
    24*ex[2]^10*ex[3]^5*ex[4]*ex[6]^5 - 24*ex[2]^11*ex[3]^5*ex[4]*ex[6]^5 + 
    56*ex[2]^7*ex[3]^2*ex[4]^2*ex[6]^5 - 90*ex[2]^7*ex[3]^3*ex[4]^2*ex[6]^5 - 
    28*ex[2]^8*ex[3]^3*ex[4]^2*ex[6]^5 - 132*ex[2]^7*ex[3]^4*ex[4]^2*
     ex[6]^5 + 76*ex[2]^8*ex[3]^4*ex[4]^2*ex[6]^5 + 
    26*ex[2]^9*ex[3]^4*ex[4]^2*ex[6]^5 - 24*ex[2]^7*ex[3]^5*ex[4]^2*ex[6]^5 - 
    24*ex[2]^8*ex[3]^5*ex[4]^2*ex[6]^5 + 36*ex[2]^9*ex[3]^5*ex[4]^2*ex[6]^5 + 
    36*ex[2]^10*ex[3]^5*ex[4]^2*ex[6]^5 - 34*ex[2]^6*ex[3]^2*ex[4]^3*
     ex[6]^5 + 140*ex[2]^6*ex[3]^3*ex[4]^3*ex[6]^5 + 
    30*ex[2]^7*ex[3]^3*ex[4]^3*ex[6]^5 + 68*ex[2]^6*ex[3]^4*ex[4]^3*ex[6]^5 - 
    50*ex[2]^7*ex[3]^4*ex[4]^3*ex[6]^5 - 12*ex[2]^8*ex[3]^4*ex[4]^3*ex[6]^5 + 
    16*ex[2]^6*ex[3]^5*ex[4]^3*ex[6]^5 + 16*ex[2]^7*ex[3]^5*ex[4]^3*ex[6]^5 - 
    24*ex[2]^8*ex[3]^5*ex[4]^3*ex[6]^5 - 24*ex[2]^9*ex[3]^5*ex[4]^3*ex[6]^5 + 
    6*ex[2]^5*ex[3]^2*ex[4]^4*ex[6]^5 - 50*ex[2]^5*ex[3]^3*ex[4]^4*ex[6]^5 - 
    10*ex[2]^6*ex[3]^3*ex[4]^4*ex[6]^5 - 12*ex[2]^5*ex[3]^4*ex[4]^4*ex[6]^5 + 
    12*ex[2]^6*ex[3]^4*ex[4]^4*ex[6]^5 + 2*ex[2]^7*ex[3]^4*ex[4]^4*ex[6]^5 - 
    4*ex[2]^5*ex[3]^5*ex[4]^4*ex[6]^5 - 4*ex[2]^6*ex[3]^5*ex[4]^4*ex[6]^5 + 
    6*ex[2]^7*ex[3]^5*ex[4]^4*ex[6]^5 + 6*ex[2]^8*ex[3]^5*ex[4]^4*ex[6]^5 - 
    2*ex[2]^9*ex[3]^3*ex[6]^6 + 2*ex[2]^9*ex[3]^4*ex[6]^6 - 
    2*ex[2]^10*ex[3]^4*ex[6]^6 + 4*ex[2]^8*ex[3]^3*ex[4]*ex[6]^6 - 
    6*ex[2]^8*ex[3]^4*ex[4]*ex[6]^6 + 6*ex[2]^9*ex[3]^4*ex[4]*ex[6]^6 - 
    2*ex[2]^7*ex[3]^3*ex[4]^2*ex[6]^6 + 6*ex[2]^7*ex[3]^4*ex[4]^2*ex[6]^6 - 
    6*ex[2]^8*ex[3]^4*ex[4]^2*ex[6]^6 - 2*ex[2]^6*ex[3]^4*ex[4]^3*ex[6]^6 + 
    2*ex[2]^7*ex[3]^4*ex[4]^3*ex[6]^6, 
  y[203] -> -4*ex[2]^2 - ex[2]*ex[3] - 2*ex[2]^2*ex[3] + 4*ex[2]*ex[4] + 
    ex[3]*ex[4] + ex[2]*ex[3]*ex[4] - 2*ex[2]*ex[6], 
  y[204] -> 4*ex[2]^3*ex[3] + ex[2]^2*ex[3]^2 + 2*ex[2]^3*ex[3]^2 + 
    ex[2]^4*ex[3]^2 - 8*ex[2]^2*ex[3]*ex[4] - 2*ex[2]*ex[3]^2*ex[4] - 
    4*ex[2]^2*ex[3]^2*ex[4] - 2*ex[2]^3*ex[3]^2*ex[4] + 
    4*ex[2]*ex[3]*ex[4]^2 + ex[3]^2*ex[4]^2 + 2*ex[2]*ex[3]^2*ex[4]^2 + 
    ex[2]^2*ex[3]^2*ex[4]^2 + 2*ex[2]^2*ex[3]*ex[6] - 2*ex[2]^3*ex[3]*ex[6] - 
    2*ex[2]*ex[3]*ex[4]*ex[6] + 2*ex[2]^2*ex[3]*ex[4]*ex[6] + 
    ex[2]^2*ex[6]^2, y[205] -> -51*ex[2]^2*ex[3]^2 - 137*ex[2]^3*ex[3]^2 - 
    131*ex[2]^4*ex[3]^2 - 45*ex[2]^5*ex[3]^2 - 30*ex[2]^2*ex[3]^3 - 
    74*ex[2]^3*ex[3]^3 - 52*ex[2]^4*ex[3]^3 - 2*ex[2]^5*ex[3]^3 + 
    6*ex[2]^6*ex[3]^3 + 21*ex[2]^2*ex[3]^4 + 63*ex[2]^3*ex[3]^4 + 
    63*ex[2]^4*ex[3]^4 + 21*ex[2]^5*ex[3]^4 + 102*ex[2]*ex[3]*ex[4] + 
    182*ex[2]^2*ex[3]*ex[4] + 86*ex[2]^3*ex[3]*ex[4] + 
    162*ex[2]*ex[3]^2*ex[4] + 382*ex[2]^2*ex[3]^2*ex[4] + 
    300*ex[2]^3*ex[3]^2*ex[4] + 80*ex[2]^4*ex[3]^2*ex[4] + 
    18*ex[2]*ex[3]^3*ex[4] + 74*ex[2]^2*ex[3]^3*ex[4] + 
    88*ex[2]^3*ex[3]^3*ex[4] + 26*ex[2]^4*ex[3]^3*ex[4] - 
    6*ex[2]^5*ex[3]^3*ex[4] - 42*ex[2]*ex[3]^4*ex[4] - 
    126*ex[2]^2*ex[3]^4*ex[4] - 126*ex[2]^3*ex[3]^4*ex[4] - 
    42*ex[2]^4*ex[3]^4*ex[4] - 51*ex[4]^2 - 45*ex[2]*ex[4]^2 - 
    132*ex[3]*ex[4]^2 - 216*ex[2]*ex[3]*ex[4]^2 - 90*ex[2]^2*ex[3]*ex[4]^2 - 
    90*ex[3]^2*ex[4]^2 - 234*ex[2]*ex[3]^2*ex[4]^2 - 
    189*ex[2]^2*ex[3]^2*ex[4]^2 - 45*ex[2]^3*ex[3]^2*ex[4]^2 + 
    12*ex[3]^3*ex[4]^2 - 36*ex[2]^2*ex[3]^3*ex[4]^2 - 
    24*ex[2]^3*ex[3]^3*ex[4]^2 + 21*ex[3]^4*ex[4]^2 + 
    63*ex[2]*ex[3]^4*ex[4]^2 + 63*ex[2]^2*ex[3]^4*ex[4]^2 + 
    21*ex[2]^3*ex[3]^4*ex[4]^2, y[206] -> 8*ex[2] + 5*ex[2]^2*ex[3] - 
    5*ex[4] - 10*ex[2]*ex[3]*ex[4] + 5*ex[3]*ex[4]^2 + 5*ex[2]*ex[3]*ex[6] - 
    5*ex[3]*ex[4]*ex[6], y[207] -> 6*ex[2]^3*ex[3]^3 + 6*ex[2]^4*ex[3]^3 - 
    15*ex[2]^2*ex[3]^2*ex[4] - 17*ex[2]^3*ex[3]^2*ex[4] - 
    18*ex[2]^2*ex[3]^3*ex[4] - 12*ex[2]^3*ex[3]^3*ex[4] + 
    6*ex[2]^4*ex[3]^3*ex[4] + 12*ex[2]*ex[3]*ex[4]^2 + 
    11*ex[2]^2*ex[3]*ex[4]^2 + 30*ex[2]*ex[3]^2*ex[4]^2 + 
    11*ex[2]^2*ex[3]^2*ex[4]^2 - 14*ex[2]^3*ex[3]^2*ex[4]^2 + 
    3*ex[2]^4*ex[3]^2*ex[4]^2 + 18*ex[2]*ex[3]^3*ex[4]^2 - 
    18*ex[2]^3*ex[3]^3*ex[4]^2 - 3*ex[4]^3 - 12*ex[3]*ex[4]^3 + 
    6*ex[2]*ex[3]*ex[4]^3 + 5*ex[2]^2*ex[3]*ex[4]^3 - 15*ex[3]^2*ex[4]^3 + 
    18*ex[2]*ex[3]^2*ex[4]^3 + 14*ex[2]^2*ex[3]^2*ex[4]^3 - 
    9*ex[2]^3*ex[3]^2*ex[4]^3 - 6*ex[3]^3*ex[4]^3 + 
    12*ex[2]*ex[3]^3*ex[4]^3 + 18*ex[2]^2*ex[3]^3*ex[4]^3 - 6*ex[3]*ex[4]^4 + 
    6*ex[2]*ex[3]*ex[4]^4 - 12*ex[3]^2*ex[4]^4 + 6*ex[2]^2*ex[3]^2*ex[4]^4 - 
    6*ex[3]^3*ex[4]^4 - 6*ex[2]*ex[3]^3*ex[4]^4 - 6*ex[2]^3*ex[3]^3*ex[6] - 
    6*ex[2]^4*ex[3]^3*ex[6] + 12*ex[2]^2*ex[3]^2*ex[4]*ex[6] + 
    11*ex[2]^3*ex[3]^2*ex[4]*ex[6] - 3*ex[2]^4*ex[3]^2*ex[4]*ex[6] + 
    18*ex[2]^2*ex[3]^3*ex[4]*ex[6] + 18*ex[2]^3*ex[3]^3*ex[4]*ex[6] - 
    6*ex[2]*ex[3]*ex[4]^2*ex[6] - 5*ex[2]^2*ex[3]*ex[4]^2*ex[6] - 
    24*ex[2]*ex[3]^2*ex[4]^2*ex[6] - 11*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 
    9*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] - 18*ex[2]*ex[3]^3*ex[4]^2*ex[6] - 
    18*ex[2]^2*ex[3]^3*ex[4]^2*ex[6] + 6*ex[3]*ex[4]^3*ex[6] - 
    6*ex[2]*ex[3]*ex[4]^3*ex[6] + 12*ex[3]^2*ex[4]^3*ex[6] - 
    6*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] + 6*ex[3]^3*ex[4]^3*ex[6] + 
    6*ex[2]*ex[3]^3*ex[4]^3*ex[6], 
  y[208] -> 8*ex[2]^3*ex[3]^2 + 39*ex[2]^4*ex[3]^2 + 118*ex[2]^4*ex[3]^3 - 
    6*ex[2]^5*ex[3]^3 - 16*ex[2]*ex[3]*ex[4] - 78*ex[2]^2*ex[3]*ex[4] - 
    252*ex[2]^2*ex[3]^2*ex[4] - 140*ex[2]^3*ex[3]^2*ex[4] - 
    472*ex[2]^3*ex[3]^3*ex[4] + 36*ex[2]^4*ex[3]^3*ex[4] + 39*ex[4]^2 + 
    118*ex[3]*ex[4]^2 + 138*ex[2]*ex[3]*ex[4]^2 + 480*ex[2]*ex[3]^2*ex[4]^2 + 
    178*ex[2]^2*ex[3]^2*ex[4]^2 + 708*ex[2]^2*ex[3]^3*ex[4]^2 - 
    84*ex[2]^3*ex[3]^3*ex[4]^2 - 66*ex[3]*ex[4]^3 - 236*ex[3]^2*ex[4]^3 - 
    92*ex[2]*ex[3]^2*ex[4]^3 - 472*ex[2]*ex[3]^3*ex[4]^3 + 
    96*ex[2]^2*ex[3]^3*ex[4]^3 + 15*ex[3]^2*ex[4]^4 + 118*ex[3]^3*ex[4]^4 - 
    54*ex[2]*ex[3]^3*ex[4]^4 + 12*ex[3]^3*ex[4]^5 + 8*ex[2]^2*ex[3]^2*ex[6] + 
    74*ex[2]^3*ex[3]^2*ex[6] + 236*ex[2]^3*ex[3]^3*ex[6] - 
    24*ex[2]^4*ex[3]^3*ex[6] - 66*ex[2]*ex[3]*ex[4]*ex[6] - 
    244*ex[2]*ex[3]^2*ex[4]*ex[6] - 186*ex[2]^2*ex[3]^2*ex[4]*ex[6] - 
    708*ex[2]^2*ex[3]^3*ex[4]*ex[6] + 108*ex[2]^3*ex[3]^3*ex[4]*ex[6] + 
    66*ex[3]*ex[4]^2*ex[6] + 236*ex[3]^2*ex[4]^2*ex[6] + 
    142*ex[2]*ex[3]^2*ex[4]^2*ex[6] + 708*ex[2]*ex[3]^3*ex[4]^2*ex[6] - 
    180*ex[2]^2*ex[3]^3*ex[4]^2*ex[6] - 30*ex[3]^2*ex[4]^3*ex[6] - 
    236*ex[3]^3*ex[4]^3*ex[6] + 132*ex[2]*ex[3]^3*ex[4]^3*ex[6] - 
    36*ex[3]^3*ex[4]^4*ex[6] + 35*ex[2]^2*ex[3]^2*ex[6]^2 + 
    118*ex[2]^2*ex[3]^3*ex[6]^2 - 30*ex[2]^3*ex[3]^3*ex[6]^2 - 
    50*ex[2]*ex[3]^2*ex[4]*ex[6]^2 - 236*ex[2]*ex[3]^3*ex[4]*ex[6]^2 + 
    96*ex[2]^2*ex[3]^3*ex[4]*ex[6]^2 + 15*ex[3]^2*ex[4]^2*ex[6]^2 + 
    118*ex[3]^3*ex[4]^2*ex[6]^2 - 102*ex[2]*ex[3]^3*ex[4]^2*ex[6]^2 + 
    36*ex[3]^3*ex[4]^3*ex[6]^2 - 12*ex[2]^2*ex[3]^3*ex[6]^3 + 
    24*ex[2]*ex[3]^3*ex[4]*ex[6]^3 - 12*ex[3]^3*ex[4]^2*ex[6]^3, 
  y[209] -> 3*ex[2]^3*ex[3]^2 + 3*ex[2]^4*ex[3]^2 - ex[2]^2*ex[3]*ex[4] + 
    2*ex[2]^3*ex[3]*ex[4] + 6*ex[2]^4*ex[3]*ex[4] - 7*ex[2]^2*ex[3]^2*ex[4] + 
    ex[2]^3*ex[3]^2*ex[4] + 8*ex[2]^4*ex[3]^2*ex[4] - 4*ex[2]^2*ex[4]^2 - 
    7*ex[2]^3*ex[4]^2 + 2*ex[2]*ex[3]*ex[4]^2 - 8*ex[2]^2*ex[3]*ex[4]^2 - 
    14*ex[2]^3*ex[3]*ex[4]^2 + 8*ex[2]^4*ex[3]*ex[4]^2 + 
    5*ex[2]*ex[3]^2*ex[4]^2 - 13*ex[2]^2*ex[3]^2*ex[4]^2 - 
    11*ex[2]^3*ex[3]^2*ex[4]^2 + 7*ex[2]^4*ex[3]^2*ex[4]^2 + 
    8*ex[2]*ex[4]^3 + 12*ex[2]^2*ex[4]^3 - 5*ex[2]^3*ex[4]^3 - 
    ex[3]*ex[4]^3 + 10*ex[2]*ex[3]*ex[4]^3 + 7*ex[2]^2*ex[3]*ex[4]^3 - 
    20*ex[2]^3*ex[3]*ex[4]^3 + 2*ex[2]^4*ex[3]*ex[4]^3 - ex[3]^2*ex[4]^3 + 
    11*ex[2]*ex[3]^2*ex[4]^3 - 3*ex[2]^2*ex[3]^2*ex[4]^3 - 
    13*ex[2]^3*ex[3]^2*ex[4]^3 + 2*ex[2]^4*ex[3]^2*ex[4]^3 - 4*ex[4]^4 - 
    3*ex[2]*ex[4]^4 + 10*ex[2]^2*ex[4]^4 - 4*ex[3]*ex[4]^4 + 
    4*ex[2]*ex[3]*ex[4]^4 + 16*ex[2]^2*ex[3]*ex[4]^4 - 
    4*ex[2]^3*ex[3]*ex[4]^4 - 2*ex[3]^2*ex[4]^4 + 7*ex[2]*ex[3]^2*ex[4]^4 + 
    5*ex[2]^2*ex[3]^2*ex[4]^4 - 4*ex[2]^3*ex[3]^2*ex[4]^4 - 2*ex[4]^5 - 
    5*ex[2]*ex[4]^5 - 3*ex[3]*ex[4]^5 - 4*ex[2]*ex[3]*ex[4]^5 + 
    2*ex[2]^2*ex[3]*ex[4]^5 - ex[3]^2*ex[4]^5 + ex[2]*ex[3]^2*ex[4]^5 + 
    2*ex[2]^2*ex[3]^2*ex[4]^5 - 9*ex[2]^3*ex[3]^2*ex[6] - 
    9*ex[2]^4*ex[3]^2*ex[6] + 6*ex[2]^2*ex[3]*ex[4]*ex[6] + 
    3*ex[2]^3*ex[3]*ex[4]*ex[6] - 12*ex[2]^4*ex[3]*ex[4]*ex[6] + 
    20*ex[2]^2*ex[3]^2*ex[4]*ex[6] + 4*ex[2]^3*ex[3]^2*ex[4]*ex[6] - 
    16*ex[2]^4*ex[3]^2*ex[4]*ex[6] - 4*ex[2]*ex[4]^2*ex[6] - 
    2*ex[2]^2*ex[4]^2*ex[6] + 11*ex[2]^3*ex[4]^2*ex[6] - 
    10*ex[2]*ex[3]*ex[4]^2*ex[6] + 7*ex[2]^2*ex[3]*ex[4]^2*ex[6] + 
    36*ex[2]^3*ex[3]*ex[4]^2*ex[6] - 8*ex[2]^4*ex[3]*ex[4]^2*ex[6] - 
    13*ex[2]*ex[3]^2*ex[4]^2*ex[6] + 21*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 
    27*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] - 7*ex[2]^4*ex[3]^2*ex[4]^2*ex[6] + 
    4*ex[4]^3*ex[6] - 2*ex[2]*ex[4]^3*ex[6] - 20*ex[2]^2*ex[4]^3*ex[6] + 
    4*ex[2]^3*ex[4]^3*ex[6] + 4*ex[3]*ex[4]^3*ex[6] - 
    16*ex[2]*ex[3]*ex[4]^3*ex[6] - 28*ex[2]^2*ex[3]*ex[4]^3*ex[6] + 
    19*ex[2]^3*ex[3]*ex[4]^3*ex[6] + 2*ex[3]^2*ex[4]^3*ex[6] - 
    18*ex[2]*ex[3]^2*ex[4]^3*ex[6] - 6*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] + 
    14*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] + 4*ex[4]^4*ex[6] + 
    9*ex[2]*ex[4]^4*ex[6] - 4*ex[2]^2*ex[4]^4*ex[6] + 6*ex[3]*ex[4]^4*ex[6] + 
    4*ex[2]*ex[3]*ex[4]^4*ex[6] - 11*ex[2]^2*ex[3]*ex[4]^4*ex[6] + 
    2*ex[3]^2*ex[4]^4*ex[6] - 5*ex[2]*ex[3]^2*ex[4]^4*ex[6] - 
    7*ex[2]^2*ex[3]^2*ex[4]^4*ex[6] + 9*ex[2]^3*ex[3]^2*ex[6]^2 + 
    9*ex[2]^4*ex[3]^2*ex[6]^2 - 9*ex[2]^2*ex[3]*ex[4]*ex[6]^2 - 
    12*ex[2]^3*ex[3]*ex[4]*ex[6]^2 + 6*ex[2]^4*ex[3]*ex[4]*ex[6]^2 - 
    19*ex[2]^2*ex[3]^2*ex[4]*ex[6]^2 - 11*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 + 
    8*ex[2]^4*ex[3]^2*ex[4]*ex[6]^2 + 5*ex[2]*ex[4]^2*ex[6]^2 + 
    10*ex[2]^2*ex[4]^2*ex[6]^2 - 4*ex[2]^3*ex[4]^2*ex[6]^2 + 
    12*ex[2]*ex[3]*ex[4]^2*ex[6]^2 + 8*ex[2]^2*ex[3]*ex[4]^2*ex[6]^2 - 
    22*ex[2]^3*ex[3]*ex[4]^2*ex[6]^2 + 11*ex[2]*ex[3]^2*ex[4]^2*ex[6]^2 - 
    5*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2 - 16*ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^2 - 
    2*ex[4]^3*ex[6]^2 - 3*ex[2]*ex[4]^3*ex[6]^2 + 8*ex[2]^2*ex[4]^3*ex[6]^2 - 
    3*ex[3]*ex[4]^3*ex[6]^2 + 4*ex[2]*ex[3]*ex[4]^3*ex[6]^2 + 
    16*ex[2]^2*ex[3]*ex[4]^3*ex[6]^2 - ex[3]^2*ex[4]^3*ex[6]^2 + 
    7*ex[2]*ex[3]^2*ex[4]^3*ex[6]^2 + 8*ex[2]^2*ex[3]^2*ex[4]^3*ex[6]^2 - 
    3*ex[2]^3*ex[3]^2*ex[6]^3 - 3*ex[2]^4*ex[3]^2*ex[6]^3 + 
    4*ex[2]^2*ex[3]*ex[4]*ex[6]^3 + 7*ex[2]^3*ex[3]*ex[4]*ex[6]^3 + 
    6*ex[2]^2*ex[3]^2*ex[4]*ex[6]^3 + 6*ex[2]^3*ex[3]^2*ex[4]*ex[6]^3 - 
    ex[2]*ex[4]^2*ex[6]^3 - 4*ex[2]^2*ex[4]^2*ex[6]^3 - 
    4*ex[2]*ex[3]*ex[4]^2*ex[6]^3 - 7*ex[2]^2*ex[3]*ex[4]^2*ex[6]^3 - 
    3*ex[2]*ex[3]^2*ex[4]^2*ex[6]^3 - 3*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^3, 
  y[210] -> ex[2]^2*ex[3] - ex[2]*ex[4] - 3*ex[2]*ex[3]*ex[4] - 
    ex[2]^2*ex[3]*ex[4] + ex[4]^2 + ex[3]*ex[4]^2 + ex[2]*ex[3]*ex[4]*ex[5] + 
    ex[2]^2*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6] - ex[4]*ex[6] - 
    ex[3]*ex[4]*ex[6], y[211] -> 35*ex[2]^5*ex[3]^3 + 18*ex[2]^5*ex[3]^4 - 
    41*ex[2]^3*ex[3]^2*ex[4] - 76*ex[2]^4*ex[3]^2*ex[4] + 
    70*ex[2]^5*ex[3]^2*ex[4] - 41*ex[2]^3*ex[3]^3*ex[4] - 
    199*ex[2]^4*ex[3]^3*ex[4] + 100*ex[2]^5*ex[3]^3*ex[4] - 
    72*ex[2]^4*ex[3]^4*ex[4] + 54*ex[2]^5*ex[3]^4*ex[4] - 
    76*ex[2]^3*ex[3]*ex[4]^2 - 146*ex[2]^4*ex[3]*ex[4]^2 + 
    44*ex[2]^5*ex[3]*ex[4]^2 + 123*ex[2]^2*ex[3]^2*ex[4]^2 + 
    64*ex[2]^3*ex[3]^2*ex[4]^2 - 544*ex[2]^4*ex[3]^2*ex[4]^2 + 
    82*ex[2]^5*ex[3]^2*ex[4]^2 + 123*ex[2]^2*ex[3]^3*ex[4]^2 + 
    299*ex[2]^3*ex[3]^3*ex[4]^2 - 542*ex[2]^4*ex[3]^3*ex[4]^2 + 
    95*ex[2]^5*ex[3]^3*ex[4]^2 + 108*ex[2]^3*ex[3]^4*ex[4]^2 - 
    216*ex[2]^4*ex[3]^4*ex[4]^2 + 54*ex[2]^5*ex[3]^4*ex[4]^2 - 
    44*ex[2]^3*ex[4]^3 - 88*ex[2]^4*ex[4]^3 + 228*ex[2]^2*ex[3]*ex[4]^3 + 
    312*ex[2]^3*ex[3]*ex[4]^3 - 384*ex[2]^4*ex[3]*ex[4]^3 - 
    123*ex[2]*ex[3]^2*ex[4]^3 + 264*ex[2]^2*ex[3]^2*ex[4]^3 + 
    1077*ex[2]^3*ex[3]^2*ex[4]^3 - 558*ex[2]^4*ex[3]^2*ex[4]^3 + 
    12*ex[2]^5*ex[3]^2*ex[4]^3 - 123*ex[2]*ex[3]^3*ex[4]^3 - 
    53*ex[2]^2*ex[3]^3*ex[4]^3 + 973*ex[2]^3*ex[3]^3*ex[4]^3 - 
    487*ex[2]^4*ex[3]^3*ex[4]^3 + 30*ex[2]^5*ex[3]^3*ex[4]^3 - 
    72*ex[2]^2*ex[3]^4*ex[4]^3 + 324*ex[2]^3*ex[3]^4*ex[4]^3 - 
    216*ex[2]^4*ex[3]^4*ex[4]^3 + 18*ex[2]^5*ex[3]^4*ex[4]^3 + 
    132*ex[2]^2*ex[4]^4 + 264*ex[2]^3*ex[4]^4 - 228*ex[2]*ex[3]*ex[4]^4 - 
    60*ex[2]^2*ex[3]*ex[4]^4 + 882*ex[2]^3*ex[3]*ex[4]^4 - 
    18*ex[2]^4*ex[3]*ex[4]^4 + 41*ex[3]^2*ex[4]^4 - 
    416*ex[2]*ex[3]^2*ex[4]^4 - 667*ex[2]^2*ex[3]^2*ex[4]^4 + 
    1170*ex[2]^3*ex[3]^2*ex[4]^4 - 90*ex[2]^4*ex[3]^2*ex[4]^4 + 
    41*ex[3]^3*ex[4]^4 - 170*ex[2]*ex[3]^3*ex[4]^4 - 
    667*ex[2]^2*ex[3]^3*ex[4]^4 + 885*ex[2]^3*ex[3]^3*ex[4]^4 - 
    144*ex[2]^4*ex[3]^3*ex[4]^4 + 18*ex[2]*ex[3]^4*ex[4]^4 - 
    216*ex[2]^2*ex[3]^4*ex[4]^4 + 324*ex[2]^3*ex[3]^4*ex[4]^4 - 
    72*ex[2]^4*ex[3]^4*ex[4]^4 - 132*ex[2]*ex[4]^5 - 264*ex[2]^2*ex[4]^5 + 
    76*ex[3]*ex[4]^5 - 232*ex[2]*ex[3]*ex[4]^5 - 782*ex[2]^2*ex[3]*ex[4]^5 + 
    54*ex[2]^3*ex[3]*ex[4]^5 + 164*ex[3]^2*ex[4]^5 - 
    71*ex[2]*ex[3]^2*ex[4]^5 - 982*ex[2]^2*ex[3]^2*ex[4]^5 + 
    198*ex[2]^3*ex[3]^2*ex[4]^5 + 88*ex[3]^3*ex[4]^5 + 
    83*ex[2]*ex[3]^3*ex[4]^5 - 683*ex[2]^2*ex[3]^3*ex[4]^5 + 
    252*ex[2]^3*ex[3]^3*ex[4]^5 + 54*ex[2]*ex[3]^4*ex[4]^5 - 
    216*ex[2]^2*ex[3]^4*ex[4]^5 + 108*ex[2]^3*ex[3]^4*ex[4]^5 + 44*ex[4]^6 + 
    88*ex[2]*ex[4]^6 + 126*ex[3]*ex[4]^6 + 234*ex[2]*ex[3]*ex[4]^6 - 
    54*ex[2]^2*ex[3]*ex[4]^6 + 135*ex[3]^2*ex[4]^6 + 
    276*ex[2]*ex[3]^2*ex[4]^6 - 174*ex[2]^2*ex[3]^2*ex[4]^6 + 
    53*ex[3]^3*ex[4]^6 + 184*ex[2]*ex[3]^3*ex[4]^6 - 
    192*ex[2]^2*ex[3]^3*ex[4]^6 + 54*ex[2]*ex[3]^4*ex[4]^6 - 
    72*ex[2]^2*ex[3]^4*ex[4]^6 + 6*ex[3]*ex[4]^7 + 18*ex[2]*ex[3]*ex[4]^7 + 
    12*ex[3]^2*ex[4]^7 + 54*ex[2]*ex[3]^2*ex[4]^7 + 6*ex[3]^3*ex[4]^7 + 
    54*ex[2]*ex[3]^3*ex[4]^7 + 18*ex[2]*ex[3]^4*ex[4]^7 - 
    105*ex[2]^5*ex[3]^3*ex[6] - 54*ex[2]^5*ex[3]^4*ex[6] + 
    88*ex[2]^3*ex[3]^2*ex[4]*ex[6] + 263*ex[2]^4*ex[3]^2*ex[4]*ex[6] - 
    140*ex[2]^5*ex[3]^2*ex[4]*ex[6] + 88*ex[2]^3*ex[3]^3*ex[4]*ex[6] + 
    557*ex[2]^4*ex[3]^3*ex[4]*ex[6] - 200*ex[2]^5*ex[3]^3*ex[4]*ex[6] + 
    216*ex[2]^4*ex[3]^4*ex[4]*ex[6] - 108*ex[2]^5*ex[3]^4*ex[4]*ex[6] - 
    76*ex[2]^2*ex[3]*ex[4]^2*ex[6] - 64*ex[2]^3*ex[3]*ex[4]^2*ex[6] + 
    310*ex[2]^4*ex[3]*ex[4]^2*ex[6] - 44*ex[2]^5*ex[3]*ex[4]^2*ex[6] - 
    340*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] - 672*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] + 
    972*ex[2]^4*ex[3]^2*ex[4]^2*ex[6] - 82*ex[2]^5*ex[3]^2*ex[4]^2*ex[6] - 
    264*ex[2]^2*ex[3]^3*ex[4]^2*ex[6] - 935*ex[2]^3*ex[3]^3*ex[4]^2*ex[6] + 
    1004*ex[2]^4*ex[3]^3*ex[4]^2*ex[6] - 95*ex[2]^5*ex[3]^3*ex[4]^2*ex[6] - 
    324*ex[2]^3*ex[3]^4*ex[4]^2*ex[6] + 432*ex[2]^4*ex[3]^4*ex[4]^2*ex[6] - 
    54*ex[2]^5*ex[3]^4*ex[4]^2*ex[6] - 88*ex[2]^2*ex[4]^3*ex[6] - 
    176*ex[2]^3*ex[4]^3*ex[6] + 44*ex[2]^4*ex[4]^3*ex[6] + 
    152*ex[2]*ex[3]*ex[4]^3*ex[6] - 124*ex[2]^2*ex[3]*ex[4]^3*ex[6] - 
    1112*ex[2]^3*ex[3]*ex[4]^3*ex[6] + 226*ex[2]^4*ex[3]*ex[4]^3*ex[6] + 
    416*ex[2]*ex[3]^2*ex[4]^3*ex[6] + 285*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] - 
    2118*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] + 407*ex[2]^4*ex[3]^2*ex[4]^3*ex[6] + 
    264*ex[2]*ex[3]^3*ex[4]^3*ex[6] + 513*ex[2]^2*ex[3]^3*ex[4]^3*ex[6] - 
    1794*ex[2]^3*ex[3]^3*ex[4]^3*ex[6] + 447*ex[2]^4*ex[3]^3*ex[4]^3*ex[6] + 
    216*ex[2]^2*ex[3]^4*ex[4]^3*ex[6] - 648*ex[2]^3*ex[3]^4*ex[4]^3*ex[6] + 
    216*ex[2]^4*ex[3]^4*ex[4]^3*ex[6] + 176*ex[2]*ex[4]^4*ex[6] + 
    352*ex[2]^2*ex[4]^4*ex[6] - 88*ex[2]^3*ex[4]^4*ex[6] - 
    76*ex[3]*ex[4]^4*ex[6] + 440*ex[2]*ex[3]*ex[4]^4*ex[6] + 
    1276*ex[2]^2*ex[3]*ex[4]^4*ex[6] - 374*ex[2]^3*ex[3]*ex[4]^4*ex[6] - 
    164*ex[3]^2*ex[4]^4*ex[6] + 394*ex[2]*ex[3]^2*ex[4]^4*ex[6] + 
    1844*ex[2]^2*ex[3]^2*ex[4]^4*ex[6] - 730*ex[2]^3*ex[3]^2*ex[4]^4*ex[6] - 
    88*ex[3]^3*ex[4]^4*ex[6] + 76*ex[2]*ex[3]^3*ex[4]^4*ex[6] + 
    1358*ex[2]^2*ex[3]^3*ex[4]^4*ex[6] - 771*ex[2]^3*ex[3]^3*ex[4]^4*ex[6] - 
    54*ex[2]*ex[3]^4*ex[4]^4*ex[6] + 432*ex[2]^2*ex[3]^4*ex[4]^4*ex[6] - 
    324*ex[2]^3*ex[3]^4*ex[4]^4*ex[6] - 88*ex[4]^5*ex[6] - 
    176*ex[2]*ex[4]^5*ex[6] + 44*ex[2]^2*ex[4]^5*ex[6] - 
    252*ex[3]*ex[4]^5*ex[6] - 456*ex[2]*ex[3]*ex[4]^5*ex[6] + 
    246*ex[2]^2*ex[3]*ex[4]^5*ex[6] - 270*ex[3]^2*ex[4]^5*ex[6] - 
    522*ex[2]*ex[3]^2*ex[4]^5*ex[6] + 567*ex[2]^2*ex[3]^2*ex[4]^5*ex[6] - 
    106*ex[3]^3*ex[4]^5*ex[6] - 350*ex[2]*ex[3]^3*ex[4]^5*ex[6] + 
    581*ex[2]^2*ex[3]^3*ex[4]^5*ex[6] - 108*ex[2]*ex[3]^4*ex[4]^5*ex[6] + 
    216*ex[2]^2*ex[3]^4*ex[4]^5*ex[6] - 18*ex[3]*ex[4]^6*ex[6] - 
    54*ex[2]*ex[3]*ex[4]^6*ex[6] - 36*ex[3]^2*ex[4]^6*ex[6] - 
    162*ex[2]*ex[3]^2*ex[4]^6*ex[6] - 18*ex[3]^3*ex[4]^6*ex[6] - 
    162*ex[2]*ex[3]^3*ex[4]^6*ex[6] - 54*ex[2]*ex[3]^4*ex[4]^6*ex[6] + 
    105*ex[2]^5*ex[3]^3*ex[6]^2 + 54*ex[2]^5*ex[3]^4*ex[6]^2 - 
    53*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 - 298*ex[2]^4*ex[3]^2*ex[4]*ex[6]^2 + 
    70*ex[2]^5*ex[3]^2*ex[4]*ex[6]^2 - 53*ex[2]^3*ex[3]^3*ex[4]*ex[6]^2 - 
    517*ex[2]^4*ex[3]^3*ex[4]*ex[6]^2 + 100*ex[2]^5*ex[3]^3*ex[4]*ex[6]^2 - 
    216*ex[2]^4*ex[3]^4*ex[4]*ex[6]^2 + 54*ex[2]^5*ex[3]^4*ex[4]*ex[6]^2 + 
    82*ex[2]^2*ex[3]*ex[4]^2*ex[6]^2 + 260*ex[2]^3*ex[3]*ex[4]^2*ex[6]^2 - 
    164*ex[2]^4*ex[3]*ex[4]^2*ex[6]^2 + 241*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2 + 
    884*ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^2 - 428*ex[2]^4*ex[3]^2*ex[4]^2*
     ex[6]^2 + 159*ex[2]^2*ex[3]^3*ex[4]^2*ex[6]^2 + 
    903*ex[2]^3*ex[3]^3*ex[4]^2*ex[6]^2 - 462*ex[2]^4*ex[3]^3*ex[4]^2*
     ex[6]^2 + 324*ex[2]^3*ex[3]^4*ex[4]^2*ex[6]^2 - 
    216*ex[2]^4*ex[3]^4*ex[4]^2*ex[6]^2 - 44*ex[2]*ex[4]^3*ex[6]^2 - 
    88*ex[2]^2*ex[4]^3*ex[6]^2 + 88*ex[2]^3*ex[4]^3*ex[6]^2 - 
    208*ex[2]*ex[3]*ex[4]^3*ex[6]^2 - 488*ex[2]^2*ex[3]*ex[4]^3*ex[6]^2 + 
    440*ex[2]^3*ex[3]*ex[4]^3*ex[6]^2 - 323*ex[2]*ex[3]^2*ex[4]^3*ex[6]^2 - 
    838*ex[2]^2*ex[3]^2*ex[4]^3*ex[6]^2 + 808*ex[2]^3*ex[3]^2*ex[4]^3*
     ex[6]^2 - 159*ex[2]*ex[3]^3*ex[4]^3*ex[6]^2 - 
    657*ex[2]^2*ex[3]^3*ex[4]^3*ex[6]^2 + 786*ex[2]^3*ex[3]^3*ex[4]^3*
     ex[6]^2 - 216*ex[2]^2*ex[3]^4*ex[4]^3*ex[6]^2 + 
    324*ex[2]^3*ex[3]^4*ex[4]^3*ex[6]^2 + 44*ex[4]^4*ex[6]^2 + 
    88*ex[2]*ex[4]^4*ex[6]^2 - 88*ex[2]^2*ex[4]^4*ex[6]^2 + 
    126*ex[3]*ex[4]^4*ex[6]^2 + 210*ex[2]*ex[3]*ex[4]^4*ex[6]^2 - 
    330*ex[2]^2*ex[3]*ex[4]^4*ex[6]^2 + 135*ex[3]^2*ex[4]^4*ex[6]^2 + 
    216*ex[2]*ex[3]^2*ex[4]^4*ex[6]^2 - 612*ex[2]^2*ex[3]^2*ex[4]^4*ex[6]^2 + 
    53*ex[3]^3*ex[4]^4*ex[6]^2 + 148*ex[2]*ex[3]^3*ex[4]^4*ex[6]^2 - 
    586*ex[2]^2*ex[3]^3*ex[4]^4*ex[6]^2 + 54*ex[2]*ex[3]^4*ex[4]^4*ex[6]^2 - 
    216*ex[2]^2*ex[3]^4*ex[4]^4*ex[6]^2 + 18*ex[3]*ex[4]^5*ex[6]^2 + 
    54*ex[2]*ex[3]*ex[4]^5*ex[6]^2 + 36*ex[3]^2*ex[4]^5*ex[6]^2 + 
    162*ex[2]*ex[3]^2*ex[4]^5*ex[6]^2 + 18*ex[3]^3*ex[4]^5*ex[6]^2 + 
    162*ex[2]*ex[3]^3*ex[4]^5*ex[6]^2 + 54*ex[2]*ex[3]^4*ex[4]^5*ex[6]^2 - 
    35*ex[2]^5*ex[3]^3*ex[6]^3 - 18*ex[2]^5*ex[3]^4*ex[6]^3 + 
    6*ex[2]^3*ex[3]^2*ex[4]*ex[6]^3 + 111*ex[2]^4*ex[3]^2*ex[4]*ex[6]^3 + 
    6*ex[2]^3*ex[3]^3*ex[4]*ex[6]^3 + 159*ex[2]^4*ex[3]^3*ex[4]*ex[6]^3 + 
    72*ex[2]^4*ex[3]^4*ex[4]*ex[6]^3 - 6*ex[2]^2*ex[3]*ex[4]^2*ex[6]^3 - 
    120*ex[2]^3*ex[3]*ex[4]^2*ex[6]^3 - 24*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^3 - 
    276*ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^3 - 18*ex[2]^2*ex[3]^3*ex[4]^2*
     ex[6]^3 - 267*ex[2]^3*ex[3]^3*ex[4]^2*ex[6]^3 - 
    108*ex[2]^3*ex[3]^4*ex[4]^2*ex[6]^3 + 44*ex[2]^2*ex[4]^3*ex[6]^3 + 
    12*ex[2]*ex[3]*ex[4]^3*ex[6]^3 + 138*ex[2]^2*ex[3]*ex[4]^3*ex[6]^3 + 
    30*ex[2]*ex[3]^2*ex[4]^3*ex[6]^3 + 219*ex[2]^2*ex[3]^2*ex[4]^3*ex[6]^3 + 
    18*ex[2]*ex[3]^3*ex[4]^3*ex[6]^3 + 197*ex[2]^2*ex[3]^3*ex[4]^3*ex[6]^3 + 
    72*ex[2]^2*ex[3]^4*ex[4]^3*ex[6]^3 - 6*ex[3]*ex[4]^4*ex[6]^3 - 
    18*ex[2]*ex[3]*ex[4]^4*ex[6]^3 - 12*ex[3]^2*ex[4]^4*ex[6]^3 - 
    54*ex[2]*ex[3]^2*ex[4]^4*ex[6]^3 - 6*ex[3]^3*ex[4]^4*ex[6]^3 - 
    54*ex[2]*ex[3]^3*ex[4]^4*ex[6]^3 - 18*ex[2]*ex[3]^4*ex[4]^4*ex[6]^3, 
  y[212] -> 53 + 142*ex[3] + 24*ex[2]*ex[3] + 89*ex[3]^2 + 24*ex[2]*ex[3]^2 + 
    6*ex[2]^2*ex[3]^2, y[213] -> 3 + 5*ex[3], 
  y[214] -> 2*ex[2]*ex[3] - ex[4] - 2*ex[3]*ex[4] + 2*ex[2]*ex[3]*ex[4] - 
    2*ex[3]*ex[4]^2 - 2*ex[2]*ex[3]*ex[6] + 2*ex[3]*ex[4]*ex[6], 
  y[215] -> -3*ex[2]^2*ex[3] + 4*ex[2]*ex[3]*ex[4] - 2*ex[2]^2*ex[3]*ex[4] - 
    ex[4]^2 - ex[3]*ex[4]^2 + 2*ex[2]*ex[3]*ex[4]^2 + 3*ex[2]^2*ex[3]*ex[6] - 
    3*ex[2]*ex[3]*ex[4]*ex[6], y[216] -> ex[2]^2*ex[3] - 
    4*ex[2]*ex[3]*ex[4] - 2*ex[2]^2*ex[3]*ex[4] + 3*ex[4]^2 + 
    3*ex[3]*ex[4]^2 + 2*ex[2]*ex[3]*ex[4]^2 - ex[2]^2*ex[3]*ex[6] + 
    ex[2]*ex[3]*ex[4]*ex[6], y[217] -> 17*ex[2]^2 + 3*ex[2]^4 + 
    30*ex[2]*ex[4] + 70*ex[2]^2*ex[4] - 12*ex[2]^3*ex[4] - 6*ex[2]^4*ex[4] - 
    6*ex[4]^2 + 48*ex[2]*ex[4]^2 + 95*ex[2]^2*ex[4]^2 - 3*ex[2]^4*ex[4]^2 - 
    12*ex[4]^3 + 18*ex[2]*ex[4]^3 + 48*ex[2]^2*ex[4]^3 - 6*ex[4]^4 + 
    12*ex[2]^2*ex[4]^4 - 34*ex[2]^2*ex[6] + 12*ex[2]^3*ex[6] + 
    6*ex[2]^4*ex[6] - 48*ex[2]*ex[4]*ex[6] - 106*ex[2]^2*ex[4]*ex[6] + 
    6*ex[2]^4*ex[4]*ex[6] + 12*ex[4]^2*ex[6] - 36*ex[2]*ex[4]^2*ex[6] - 
    72*ex[2]^2*ex[4]^2*ex[6] + 12*ex[4]^3*ex[6] - 24*ex[2]^2*ex[4]^3*ex[6] + 
    23*ex[2]^2*ex[6]^2 - 3*ex[2]^4*ex[6]^2 + 18*ex[2]*ex[4]*ex[6]^2 + 
    24*ex[2]^2*ex[4]*ex[6]^2 - 6*ex[4]^2*ex[6]^2 + 
    12*ex[2]^2*ex[4]^2*ex[6]^2, y[218] -> ex[2]^3 - 20*ex[2]^3*ex[3] - 
    10*ex[2]^4*ex[3] + 25*ex[2]^3*ex[3]^2 + 20*ex[2]^4*ex[3]^2 - 
    2*ex[2]^3*ex[3]^3 - 2*ex[2]^4*ex[3]^3 + 2*ex[2]^2*ex[4] + 
    50*ex[2]^2*ex[3]*ex[4] + 30*ex[2]^3*ex[3]*ex[4] - 
    74*ex[2]^2*ex[3]^2*ex[4] - 60*ex[2]^3*ex[3]^2*ex[4] + 
    6*ex[2]^2*ex[3]^3*ex[4] + 6*ex[2]^3*ex[3]^3*ex[4] - 7*ex[2]*ex[4]^2 - 
    40*ex[2]*ex[3]*ex[4]^2 - 30*ex[2]^2*ex[3]*ex[4]^2 + 
    73*ex[2]*ex[3]^2*ex[4]^2 + 60*ex[2]^2*ex[3]^2*ex[4]^2 - 
    6*ex[2]*ex[3]^3*ex[4]^2 - 6*ex[2]^2*ex[3]^3*ex[4]^2 + 4*ex[4]^3 + 
    10*ex[3]*ex[4]^3 + 10*ex[2]*ex[3]*ex[4]^3 - 24*ex[3]^2*ex[4]^3 - 
    20*ex[2]*ex[3]^2*ex[4]^3 + 2*ex[3]^3*ex[4]^3 + 2*ex[2]*ex[3]^3*ex[4]^3 - 
    ex[2]^3*ex[6] + 18*ex[2]^3*ex[3]*ex[6] + 6*ex[2]^4*ex[3]*ex[6] - 
    23*ex[2]^3*ex[3]^2*ex[6] - 16*ex[2]^4*ex[3]^2*ex[6] + 
    2*ex[2]^3*ex[3]^3*ex[6] + 2*ex[2]^4*ex[3]^3*ex[6] - ex[2]^2*ex[4]*ex[6] - 
    28*ex[2]^2*ex[3]*ex[4]*ex[6] - 12*ex[2]^3*ex[3]*ex[4]*ex[6] + 
    45*ex[2]^2*ex[3]^2*ex[4]*ex[6] + 32*ex[2]^3*ex[3]^2*ex[4]*ex[6] - 
    4*ex[2]^2*ex[3]^3*ex[4]*ex[6] - 4*ex[2]^3*ex[3]^3*ex[4]*ex[6] + 
    2*ex[2]*ex[4]^2*ex[6] + 10*ex[2]*ex[3]*ex[4]^2*ex[6] + 
    6*ex[2]^2*ex[3]*ex[4]^2*ex[6] - 22*ex[2]*ex[3]^2*ex[4]^2*ex[6] - 
    16*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 2*ex[2]*ex[3]^3*ex[4]^2*ex[6] + 
    2*ex[2]^2*ex[3]^3*ex[4]^2*ex[6] - 3*ex[2]^3*ex[3]*ex[6]^2 + 
    4*ex[2]^3*ex[3]^2*ex[6]^2 + 2*ex[2]^4*ex[3]^2*ex[6]^2 + 
    2*ex[2]^2*ex[3]*ex[4]*ex[6]^2 - 4*ex[2]^2*ex[3]^2*ex[4]*ex[6]^2 - 
    2*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2, 
  y[219] -> 13*ex[2]^2 + 26*ex[2]^2*ex[3] + 49*ex[2]^3*ex[3] + 
    23*ex[2]^4*ex[3] + 13*ex[2]^2*ex[3]^2 + 49*ex[2]^3*ex[3]^2 + 
    72*ex[2]^4*ex[3]^2 + 49*ex[2]^5*ex[3]^2 + 13*ex[2]^6*ex[3]^2 - 
    26*ex[2]*ex[4] + 3*ex[2]^2*ex[4] - 52*ex[2]*ex[3]*ex[4] - 
    92*ex[2]^2*ex[3]*ex[4] - 43*ex[2]^3*ex[3]*ex[4] - 3*ex[2]^4*ex[3]*ex[4] - 
    26*ex[2]*ex[3]^2*ex[4] - 95*ex[2]^2*ex[3]^2*ex[4] - 
    141*ex[2]^3*ex[3]^2*ex[4] - 101*ex[2]^4*ex[3]^2*ex[4] - 
    29*ex[2]^5*ex[3]^2*ex[4] + 13*ex[4]^2 - 6*ex[2]*ex[4]^2 + 
    3*ex[2]^2*ex[4]^2 + 26*ex[3]*ex[4]^2 + 37*ex[2]*ex[3]*ex[4]^2 + 
    23*ex[2]^2*ex[3]*ex[4]^2 + 12*ex[2]^3*ex[3]*ex[4]^2 + 
    13*ex[3]^2*ex[4]^2 + 43*ex[2]*ex[3]^2*ex[4]^2 + 
    69*ex[2]^2*ex[3]^2*ex[4]^2 + 61*ex[2]^3*ex[3]^2*ex[4]^2 + 
    22*ex[2]^4*ex[3]^2*ex[4]^2 + 3*ex[4]^3 - 6*ex[2]*ex[4]^3 + 
    6*ex[3]*ex[4]^3 - 9*ex[2]*ex[3]*ex[4]^3 - 15*ex[2]^2*ex[3]*ex[4]^3 + 
    3*ex[3]^2*ex[4]^3 - 3*ex[2]*ex[3]^2*ex[4]^3 - 
    15*ex[2]^2*ex[3]^2*ex[4]^3 - 9*ex[2]^3*ex[3]^2*ex[4]^3 + 3*ex[4]^4 + 
    6*ex[3]*ex[4]^4 + 6*ex[2]*ex[3]*ex[4]^4 + 3*ex[3]^2*ex[4]^4 + 
    6*ex[2]*ex[3]^2*ex[4]^4 + 3*ex[2]^2*ex[3]^2*ex[4]^4 - 26*ex[2]^2*ex[6] - 
    29*ex[2]^2*ex[3]*ex[6] - 52*ex[2]^3*ex[3]*ex[6] - 
    23*ex[2]^4*ex[3]*ex[6] - 3*ex[2]^2*ex[3]^2*ex[6] - 
    3*ex[2]^3*ex[3]^2*ex[6] + 3*ex[2]^4*ex[3]^2*ex[6] + 
    3*ex[2]^5*ex[3]^2*ex[6] + 29*ex[2]*ex[4]*ex[6] - 3*ex[2]^2*ex[4]*ex[6] + 
    35*ex[2]*ex[3]*ex[4]*ex[6] + 46*ex[2]^2*ex[3]*ex[4]*ex[6] + 
    11*ex[2]^3*ex[3]*ex[4]*ex[6] + 6*ex[2]*ex[3]^2*ex[4]*ex[6] - 
    18*ex[2]^3*ex[3]^2*ex[4]*ex[6] - 12*ex[2]^4*ex[3]^2*ex[4]*ex[6] - 
    3*ex[4]^2*ex[6] + 9*ex[2]*ex[4]^2*ex[6] - 6*ex[3]*ex[4]^2*ex[6] + 
    18*ex[2]*ex[3]*ex[4]^2*ex[6] + 24*ex[2]^2*ex[3]*ex[4]^2*ex[6] - 
    3*ex[3]^2*ex[4]^2*ex[6] + 9*ex[2]*ex[3]^2*ex[4]^2*ex[6] + 
    27*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 15*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] - 
    6*ex[4]^3*ex[6] - 12*ex[3]*ex[4]^3*ex[6] - 12*ex[2]*ex[3]*ex[4]^3*ex[6] - 
    6*ex[3]^2*ex[4]^3*ex[6] - 12*ex[2]*ex[3]^2*ex[4]^3*ex[6] - 
    6*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] + 13*ex[2]^2*ex[6]^2 + 
    3*ex[2]^2*ex[3]*ex[6]^2 + 3*ex[2]^3*ex[3]*ex[6]^2 + 
    3*ex[2]^2*ex[3]^2*ex[6]^2 + 6*ex[2]^3*ex[3]^2*ex[6]^2 + 
    3*ex[2]^4*ex[3]^2*ex[6]^2 - 3*ex[2]*ex[4]*ex[6]^2 - 
    9*ex[2]*ex[3]*ex[4]*ex[6]^2 - 9*ex[2]^2*ex[3]*ex[4]*ex[6]^2 - 
    6*ex[2]*ex[3]^2*ex[4]*ex[6]^2 - 12*ex[2]^2*ex[3]^2*ex[4]*ex[6]^2 - 
    6*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 + 3*ex[4]^2*ex[6]^2 + 
    6*ex[3]*ex[4]^2*ex[6]^2 + 6*ex[2]*ex[3]*ex[4]^2*ex[6]^2 + 
    3*ex[3]^2*ex[4]^2*ex[6]^2 + 6*ex[2]*ex[3]^2*ex[4]^2*ex[6]^2 + 
    3*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2, 
  y[220] -> -20*ex[2]^2*ex[3]^2 - 20*ex[2]^3*ex[3]^2 - 3*ex[2]^4*ex[3]^2 - 
    3*ex[2]^5*ex[3]^2 + 40*ex[2]*ex[3]*ex[4] + 28*ex[2]^2*ex[3]*ex[4] - 
    6*ex[2]^3*ex[3]*ex[4] + 40*ex[2]*ex[3]^2*ex[4] - 
    22*ex[2]^3*ex[3]^2*ex[4] + 24*ex[2]^4*ex[3]^2*ex[4] + 
    6*ex[2]^5*ex[3]^2*ex[4] - 20*ex[4]^2 - 8*ex[2]*ex[4]^2 - 
    40*ex[3]*ex[4]^2 + 52*ex[2]*ex[3]*ex[4]^2 + 62*ex[2]^2*ex[3]*ex[4]^2 - 
    12*ex[2]^3*ex[3]*ex[4]^2 - 20*ex[3]^2*ex[4]^2 + 
    60*ex[2]*ex[3]^2*ex[4]^2 + 27*ex[2]^2*ex[3]^2*ex[4]^2 - 
    65*ex[2]^3*ex[3]^2*ex[4]^2 - 9*ex[2]^4*ex[3]^2*ex[4]^2 + 
    3*ex[2]^5*ex[3]^2*ex[4]^2 - 40*ex[4]^3 - 28*ex[2]*ex[4]^3 - 
    80*ex[3]*ex[4]^3 - 4*ex[2]*ex[3]*ex[4]^3 + 64*ex[2]^2*ex[3]*ex[4]^3 + 
    6*ex[2]^3*ex[3]*ex[4]^3 - 40*ex[3]^2*ex[4]^3 + 24*ex[2]*ex[3]^2*ex[4]^3 + 
    70*ex[2]^2*ex[3]^2*ex[4]^3 - 6*ex[2]^4*ex[3]^2*ex[4]^3 - 26*ex[4]^4 - 
    26*ex[2]*ex[4]^4 - 52*ex[3]*ex[4]^4 - 52*ex[2]*ex[3]*ex[4]^4 - 
    6*ex[2]^2*ex[3]*ex[4]^4 - 26*ex[3]^2*ex[4]^4 - 26*ex[2]*ex[3]^2*ex[4]^4 + 
    3*ex[2]^2*ex[3]^2*ex[4]^4 + 3*ex[2]^3*ex[3]^2*ex[4]^4 + 
    40*ex[2]^2*ex[3]^2*ex[6] + 28*ex[2]^3*ex[3]^2*ex[6] - 
    18*ex[2]^4*ex[3]^2*ex[6] - 6*ex[2]^5*ex[3]^2*ex[6] - 
    80*ex[2]*ex[3]*ex[4]*ex[6] - 56*ex[2]^2*ex[3]*ex[4]*ex[6] + 
    12*ex[2]^3*ex[3]*ex[4]*ex[6] - 80*ex[2]*ex[3]^2*ex[4]*ex[6] - 
    4*ex[2]^2*ex[3]^2*ex[4]*ex[6] + 88*ex[2]^3*ex[3]^2*ex[4]*ex[6] + 
    6*ex[2]^4*ex[3]^2*ex[4]*ex[6] - 6*ex[2]^5*ex[3]^2*ex[4]*ex[6] + 
    40*ex[4]^2*ex[6] + 28*ex[2]*ex[4]^2*ex[6] + 80*ex[3]*ex[4]^2*ex[6] - 
    48*ex[2]*ex[3]*ex[4]^2*ex[6] - 116*ex[2]^2*ex[3]*ex[4]^2*ex[6] - 
    12*ex[2]^3*ex[3]*ex[4]^2*ex[6] + 40*ex[3]^2*ex[4]^2*ex[6] - 
    76*ex[2]*ex[3]^2*ex[4]^2*ex[6] - 122*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 
    6*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] + 12*ex[2]^4*ex[3]^2*ex[4]^2*ex[6] + 
    52*ex[4]^3*ex[6] + 52*ex[2]*ex[4]^3*ex[6] + 104*ex[3]*ex[4]^3*ex[6] + 
    104*ex[2]*ex[3]*ex[4]^3*ex[6] + 12*ex[2]^2*ex[3]*ex[4]^3*ex[6] + 
    52*ex[3]^2*ex[4]^3*ex[6] + 52*ex[2]*ex[3]^2*ex[4]^3*ex[6] - 
    6*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] - 6*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] - 
    26*ex[2]^2*ex[3]^2*ex[6]^2 - 26*ex[2]^3*ex[3]^2*ex[6]^2 + 
    3*ex[2]^4*ex[3]^2*ex[6]^2 + 3*ex[2]^5*ex[3]^2*ex[6]^2 + 
    52*ex[2]*ex[3]*ex[4]*ex[6]^2 + 52*ex[2]^2*ex[3]*ex[4]*ex[6]^2 + 
    6*ex[2]^3*ex[3]*ex[4]*ex[6]^2 + 52*ex[2]*ex[3]^2*ex[4]*ex[6]^2 + 
    52*ex[2]^2*ex[3]^2*ex[4]*ex[6]^2 - 6*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 - 
    6*ex[2]^4*ex[3]^2*ex[4]*ex[6]^2 - 26*ex[4]^2*ex[6]^2 - 
    26*ex[2]*ex[4]^2*ex[6]^2 - 52*ex[3]*ex[4]^2*ex[6]^2 - 
    52*ex[2]*ex[3]*ex[4]^2*ex[6]^2 - 6*ex[2]^2*ex[3]*ex[4]^2*ex[6]^2 - 
    26*ex[3]^2*ex[4]^2*ex[6]^2 - 26*ex[2]*ex[3]^2*ex[4]^2*ex[6]^2 + 
    3*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2 + 3*ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^2, 
  y[221] -> ex[2]^4*ex[4] - 7*ex[2]^4*ex[3]*ex[4] - 5*ex[2]^5*ex[3]*ex[4] - 
    15*ex[2]^4*ex[3]^2*ex[4] - 30*ex[2]^5*ex[3]^2*ex[4] - 
    10*ex[2]^6*ex[3]^2*ex[4] - 5*ex[2]^4*ex[3]^3*ex[4] + 
    23*ex[2]^5*ex[3]^3*ex[4] + 20*ex[2]^6*ex[3]^3*ex[4] + 
    2*ex[2]^4*ex[3]^4*ex[4] - 2*ex[2]^6*ex[3]^4*ex[4] - ex[2]^3*ex[4]^2 + 
    33*ex[2]^3*ex[3]*ex[4]^2 + 26*ex[2]^4*ex[3]*ex[4]^2 + 
    61*ex[2]^3*ex[3]^2*ex[4]^2 + 90*ex[2]^4*ex[3]^2*ex[4]^2 + 
    30*ex[2]^5*ex[3]^2*ex[4]^2 + 19*ex[2]^3*ex[3]^3*ex[4]^2 - 
    66*ex[2]^4*ex[3]^3*ex[4]^2 - 60*ex[2]^5*ex[3]^3*ex[4]^2 - 
    8*ex[2]^3*ex[3]^4*ex[4]^2 - 2*ex[2]^4*ex[3]^4*ex[4]^2 + 
    6*ex[2]^5*ex[3]^4*ex[4]^2 - 3*ex[2]^2*ex[4]^3 - 
    57*ex[2]^2*ex[3]*ex[4]^3 - 43*ex[2]^3*ex[3]*ex[4]^3 - 
    93*ex[2]^2*ex[3]^2*ex[4]^3 - 100*ex[2]^3*ex[3]^2*ex[4]^3 - 
    30*ex[2]^4*ex[3]^2*ex[4]^3 - 27*ex[2]^2*ex[3]^3*ex[4]^3 + 
    61*ex[2]^3*ex[3]^3*ex[4]^3 + 60*ex[2]^4*ex[3]^3*ex[4]^3 + 
    12*ex[2]^2*ex[3]^4*ex[4]^3 + 6*ex[2]^3*ex[3]^4*ex[4]^3 - 
    6*ex[2]^4*ex[3]^4*ex[4]^3 + 5*ex[2]*ex[4]^4 + 43*ex[2]*ex[3]*ex[4]^4 + 
    28*ex[2]^2*ex[3]*ex[4]^4 + 63*ex[2]*ex[3]^2*ex[4]^4 + 
    50*ex[2]^2*ex[3]^2*ex[4]^4 + 10*ex[2]^3*ex[3]^2*ex[4]^4 + 
    17*ex[2]*ex[3]^3*ex[4]^4 - 16*ex[2]^2*ex[3]^3*ex[4]^4 - 
    20*ex[2]^3*ex[3]^3*ex[4]^4 - 8*ex[2]*ex[3]^4*ex[4]^4 - 
    6*ex[2]^2*ex[3]^4*ex[4]^4 + 2*ex[2]^3*ex[3]^4*ex[4]^4 - 2*ex[4]^5 - 
    12*ex[3]*ex[4]^5 - 6*ex[2]*ex[3]*ex[4]^5 - 16*ex[3]^2*ex[4]^5 - 
    10*ex[2]*ex[3]^2*ex[4]^5 - 4*ex[3]^3*ex[4]^5 - 2*ex[2]*ex[3]^3*ex[4]^5 + 
    2*ex[3]^4*ex[4]^5 + 2*ex[2]*ex[3]^4*ex[4]^5 - ex[2]^5*ex[3]*ex[6] + 
    20*ex[2]^5*ex[3]^2*ex[6] + 10*ex[2]^6*ex[3]^2*ex[6] - 
    25*ex[2]^5*ex[3]^3*ex[6] - 20*ex[2]^6*ex[3]^3*ex[6] + 
    2*ex[2]^5*ex[3]^4*ex[6] + 2*ex[2]^6*ex[3]^4*ex[6] - ex[2]^4*ex[4]*ex[6] - 
    2*ex[2]^4*ex[3]*ex[4]*ex[6] + ex[2]^5*ex[3]*ex[4]*ex[6] - 
    27*ex[2]^4*ex[3]^2*ex[4]*ex[6] + 4*ex[2]^5*ex[3]^2*ex[4]*ex[6] + 
    6*ex[2]^6*ex[3]^2*ex[4]*ex[6] + 92*ex[2]^4*ex[3]^3*ex[4]*ex[6] + 
    47*ex[2]^5*ex[3]^3*ex[4]*ex[6] - 16*ex[2]^6*ex[3]^3*ex[4]*ex[6] - 
    10*ex[2]^4*ex[3]^4*ex[4]*ex[6] - 8*ex[2]^5*ex[3]^4*ex[4]*ex[6] + 
    2*ex[2]^6*ex[3]^4*ex[4]*ex[6] + 2*ex[2]^3*ex[4]^2*ex[6] - 
    ex[2]^3*ex[3]*ex[4]^2*ex[6] - 7*ex[2]^4*ex[3]*ex[4]^2*ex[6] - 
    34*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] - 46*ex[2]^4*ex[3]^2*ex[4]^2*ex[6] - 
    12*ex[2]^5*ex[3]^2*ex[4]^2*ex[6] - 125*ex[2]^3*ex[3]^3*ex[4]^2*ex[6] - 
    45*ex[2]^4*ex[3]^3*ex[4]^2*ex[6] + 32*ex[2]^5*ex[3]^3*ex[4]^2*ex[6] + 
    18*ex[2]^3*ex[3]^4*ex[4]^2*ex[6] + 14*ex[2]^4*ex[3]^4*ex[4]^2*ex[6] - 
    4*ex[2]^5*ex[3]^4*ex[4]^2*ex[6] - ex[2]^2*ex[4]^3*ex[6] + 
    12*ex[2]^2*ex[3]*ex[4]^3*ex[6] + 8*ex[2]^3*ex[3]*ex[4]^3*ex[6] + 
    69*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] + 48*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] + 
    6*ex[2]^4*ex[3]^2*ex[4]^3*ex[6] + 74*ex[2]^2*ex[3]^3*ex[4]^3*ex[6] + 
    28*ex[2]^3*ex[3]^3*ex[4]^3*ex[6] - 16*ex[2]^4*ex[3]^3*ex[4]^3*ex[6] - 
    14*ex[2]^2*ex[3]^4*ex[4]^3*ex[6] - 12*ex[2]^3*ex[3]^4*ex[4]^3*ex[6] + 
    2*ex[2]^4*ex[3]^4*ex[4]^3*ex[6] - 8*ex[2]*ex[3]*ex[4]^4*ex[6] - 
    2*ex[2]^2*ex[3]*ex[4]^4*ex[6] - 28*ex[2]*ex[3]^2*ex[4]^4*ex[6] - 
    16*ex[2]^2*ex[3]^2*ex[4]^4*ex[6] - 16*ex[2]*ex[3]^3*ex[4]^4*ex[6] - 
    10*ex[2]^2*ex[3]^3*ex[4]^4*ex[6] + 4*ex[2]*ex[3]^4*ex[4]^4*ex[6] + 
    4*ex[2]^2*ex[3]^4*ex[4]^4*ex[6] + ex[2]^5*ex[3]*ex[6]^2 - 
    18*ex[2]^5*ex[3]^2*ex[6]^2 - 6*ex[2]^6*ex[3]^2*ex[6]^2 + 
    23*ex[2]^5*ex[3]^3*ex[6]^2 + 16*ex[2]^6*ex[3]^3*ex[6]^2 - 
    2*ex[2]^5*ex[3]^4*ex[6]^2 - 2*ex[2]^6*ex[3]^4*ex[6]^2 + 
    3*ex[2]^4*ex[3]*ex[4]*ex[6]^2 + 23*ex[2]^4*ex[3]^2*ex[4]*ex[6]^2 + 
    5*ex[2]^5*ex[3]^2*ex[4]*ex[6]^2 - 62*ex[2]^4*ex[3]^3*ex[4]*ex[6]^2 - 
    38*ex[2]^5*ex[3]^3*ex[4]*ex[6]^2 + 2*ex[2]^6*ex[3]^3*ex[4]*ex[6]^2 + 
    6*ex[2]^4*ex[3]^4*ex[4]*ex[6]^2 + 6*ex[2]^5*ex[3]^4*ex[4]*ex[6]^2 - 
    4*ex[2]^3*ex[3]*ex[4]^2*ex[6]^2 + 5*ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^2 + 
    4*ex[2]^4*ex[3]^2*ex[4]^2*ex[6]^2 + 55*ex[2]^3*ex[3]^3*ex[4]^2*ex[6]^2 + 
    32*ex[2]^4*ex[3]^3*ex[4]^2*ex[6]^2 - 2*ex[2]^5*ex[3]^3*ex[4]^2*ex[6]^2 - 
    6*ex[2]^3*ex[3]^4*ex[4]^2*ex[6]^2 - 6*ex[2]^4*ex[3]^4*ex[4]^2*ex[6]^2 - 
    10*ex[2]^2*ex[3]^2*ex[4]^3*ex[6]^2 - 4*ex[2]^3*ex[3]^2*ex[4]^3*ex[6]^2 - 
    16*ex[2]^2*ex[3]^3*ex[4]^3*ex[6]^2 - 10*ex[2]^3*ex[3]^3*ex[4]^3*ex[6]^2 + 
    2*ex[2]^2*ex[3]^4*ex[4]^3*ex[6]^2 + 2*ex[2]^3*ex[3]^4*ex[4]^3*ex[6]^2 + 
    3*ex[2]^5*ex[3]^2*ex[6]^3 - 4*ex[2]^5*ex[3]^3*ex[6]^3 - 
    2*ex[2]^6*ex[3]^3*ex[6]^3 - 3*ex[2]^4*ex[3]^2*ex[4]*ex[6]^3 + 
    8*ex[2]^4*ex[3]^3*ex[4]*ex[6]^3 + 4*ex[2]^5*ex[3]^3*ex[4]*ex[6]^3 - 
    4*ex[2]^3*ex[3]^3*ex[4]^2*ex[6]^3 - 2*ex[2]^4*ex[3]^3*ex[4]^2*ex[6]^3, 
  y[222] -> -13*ex[2]^7*ex[3]^3 - 2*ex[2]^8*ex[3]^3 + ex[2]^9*ex[3]^3 - 
    9*ex[2]^7*ex[3]^4 - 51*ex[2]^8*ex[3]^4 - 33*ex[2]^9*ex[3]^4 + 
    ex[2]^10*ex[3]^4 + 21*ex[2]^7*ex[3]^5 + 24*ex[2]^8*ex[3]^5 - 
    33*ex[2]^9*ex[3]^5 - 52*ex[2]^10*ex[3]^5 - 16*ex[2]^11*ex[3]^5 + 
    17*ex[2]^7*ex[3]^6 + 73*ex[2]^8*ex[3]^6 + 121*ex[2]^9*ex[3]^6 + 
    95*ex[2]^10*ex[3]^6 + 34*ex[2]^11*ex[3]^6 + 4*ex[2]^12*ex[3]^6 + 
    7*ex[2]^6*ex[3]^2*ex[4] + 80*ex[2]^6*ex[3]^3*ex[4] + 
    39*ex[2]^7*ex[3]^3*ex[4] + 6*ex[2]^8*ex[3]^3*ex[4] + 
    ex[2]^9*ex[3]^3*ex[4] + 26*ex[2]^6*ex[3]^4*ex[4] + 
    283*ex[2]^7*ex[3]^4*ex[4] + 209*ex[2]^8*ex[3]^4*ex[4] + 
    13*ex[2]^9*ex[3]^4*ex[4] + 8*ex[2]^10*ex[3]^4*ex[4] - 
    160*ex[2]^6*ex[3]^5*ex[4] - 239*ex[2]^7*ex[3]^5*ex[4] + 
    96*ex[2]^8*ex[3]^5*ex[4] + 251*ex[2]^9*ex[3]^5*ex[4] + 
    72*ex[2]^10*ex[3]^5*ex[4] - 4*ex[2]^11*ex[3]^5*ex[4] - 
    113*ex[2]^6*ex[3]^6*ex[4] - 483*ex[2]^7*ex[3]^6*ex[4] - 
    795*ex[2]^8*ex[3]^6*ex[4] - 617*ex[2]^9*ex[3]^6*ex[4] - 
    216*ex[2]^10*ex[3]^6*ex[4] - 24*ex[2]^11*ex[3]^6*ex[4] - 
    2*ex[2]^5*ex[3]*ex[4]^2 - 42*ex[2]^5*ex[3]^2*ex[4]^2 - 
    6*ex[2]^6*ex[3]^2*ex[4]^2 - 2*ex[2]^7*ex[3]^2*ex[4]^2 - 
    197*ex[2]^5*ex[3]^3*ex[4]^2 - 186*ex[2]^6*ex[3]^3*ex[4]^2 - 
    51*ex[2]^7*ex[3]^3*ex[4]^2 - 2*ex[2]^9*ex[3]^3*ex[4]^2 + 
    47*ex[2]^5*ex[3]^4*ex[4]^2 - 603*ex[2]^6*ex[3]^4*ex[4]^2 - 
    547*ex[2]^7*ex[3]^4*ex[4]^2 - 79*ex[2]^8*ex[3]^4*ex[4]^2 - 
    26*ex[2]^9*ex[3]^4*ex[4]^2 + 6*ex[2]^10*ex[3]^4*ex[4]^2 + 
    527*ex[2]^5*ex[3]^5*ex[4]^2 + 952*ex[2]^6*ex[3]^5*ex[4]^2 + 
    127*ex[2]^7*ex[3]^5*ex[4]^2 - 436*ex[2]^8*ex[3]^5*ex[4]^2 - 
    122*ex[2]^9*ex[3]^5*ex[4]^2 + 16*ex[2]^10*ex[3]^5*ex[4]^2 + 
    323*ex[2]^5*ex[3]^6*ex[4]^2 + 1375*ex[2]^6*ex[3]^6*ex[4]^2 + 
    2249*ex[2]^7*ex[3]^6*ex[4]^2 + 1727*ex[2]^8*ex[3]^6*ex[4]^2 + 
    592*ex[2]^9*ex[3]^6*ex[4]^2 + 62*ex[2]^10*ex[3]^6*ex[4]^2 + 
    6*ex[2]^4*ex[3]*ex[4]^3 - 2*ex[2]^5*ex[3]*ex[4]^3 + 
    107*ex[2]^4*ex[3]^2*ex[4]^3 + 28*ex[2]^5*ex[3]^2*ex[4]^3 - 
    8*ex[2]^6*ex[3]^2*ex[4]^3 - 2*ex[2]^7*ex[3]^2*ex[4]^3 + 
    250*ex[2]^4*ex[3]^3*ex[4]^3 + 467*ex[2]^5*ex[3]^3*ex[4]^3 + 
    186*ex[2]^6*ex[3]^3*ex[4]^3 - 11*ex[2]^7*ex[3]^3*ex[4]^3 - 
    2*ex[2]^9*ex[3]^3*ex[4]^3 - 312*ex[2]^4*ex[3]^4*ex[4]^3 + 
    577*ex[2]^5*ex[3]^4*ex[4]^3 + 849*ex[2]^6*ex[3]^4*ex[4]^3 + 
    295*ex[2]^7*ex[3]^4*ex[4]^3 + 86*ex[2]^8*ex[3]^4*ex[4]^3 - 
    14*ex[2]^9*ex[3]^4*ex[4]^3 - 976*ex[2]^4*ex[3]^5*ex[4]^3 - 
    2045*ex[2]^5*ex[3]^5*ex[4]^3 - 980*ex[2]^6*ex[3]^5*ex[4]^3 + 
    175*ex[2]^7*ex[3]^5*ex[4]^3 + 60*ex[2]^8*ex[3]^5*ex[4]^3 - 
    26*ex[2]^9*ex[3]^5*ex[4]^3 - 515*ex[2]^4*ex[3]^6*ex[4]^3 - 
    2185*ex[2]^5*ex[3]^6*ex[4]^3 - 3555*ex[2]^6*ex[3]^6*ex[4]^3 - 
    2705*ex[2]^7*ex[3]^6*ex[4]^3 - 910*ex[2]^8*ex[3]^6*ex[4]^3 - 
    90*ex[2]^9*ex[3]^6*ex[4]^3 - 17*ex[2]^3*ex[3]*ex[4]^4 + 
    2*ex[2]^4*ex[3]*ex[4]^4 + ex[2]^5*ex[3]*ex[4]^4 - 
    157*ex[2]^3*ex[3]^2*ex[4]^4 - 107*ex[2]^4*ex[3]^2*ex[4]^4 + 
    3*ex[2]^5*ex[3]^2*ex[4]^4 + ex[2]^6*ex[3]^2*ex[4]^4 - 
    154*ex[2]^3*ex[3]^3*ex[4]^4 - 690*ex[2]^4*ex[3]^3*ex[4]^4 - 
    422*ex[2]^5*ex[3]^3*ex[4]^4 - 44*ex[2]^6*ex[3]^3*ex[4]^4 - 
    12*ex[2]^7*ex[3]^3*ex[4]^4 + 4*ex[2]^8*ex[3]^3*ex[4]^4 + 
    590*ex[2]^3*ex[3]^4*ex[4]^4 - 76*ex[2]^4*ex[3]^4*ex[4]^4 - 
    814*ex[2]^5*ex[3]^4*ex[4]^4 - 566*ex[2]^6*ex[3]^4*ex[4]^4 - 
    194*ex[2]^7*ex[3]^4*ex[4]^4 + 4*ex[2]^8*ex[3]^4*ex[4]^4 + 
    1099*ex[2]^3*ex[3]^5*ex[4]^4 + 2600*ex[2]^4*ex[3]^5*ex[4]^4 + 
    1885*ex[2]^5*ex[3]^5*ex[4]^4 + 460*ex[2]^6*ex[3]^5*ex[4]^4 + 
    100*ex[2]^7*ex[3]^5*ex[4]^4 + 24*ex[2]^8*ex[3]^5*ex[4]^4 + 
    495*ex[2]^3*ex[3]^6*ex[4]^4 + 2095*ex[2]^4*ex[3]^6*ex[4]^4 + 
    3395*ex[2]^5*ex[3]^6*ex[4]^4 + 2565*ex[2]^6*ex[3]^6*ex[4]^4 + 
    850*ex[2]^7*ex[3]^6*ex[4]^4 + 80*ex[2]^8*ex[3]^6*ex[4]^4 + 
    ex[2]^2*ex[4]^5 + 32*ex[2]^2*ex[3]*ex[4]^5 + 11*ex[2]^3*ex[3]*ex[4]^5 - 
    2*ex[2]^4*ex[3]*ex[4]^5 + ex[2]^5*ex[3]*ex[4]^5 + 
    135*ex[2]^2*ex[3]^2*ex[4]^5 + 199*ex[2]^3*ex[3]^2*ex[4]^5 + 
    57*ex[2]^4*ex[3]^2*ex[4]^5 + 13*ex[2]^5*ex[3]^2*ex[4]^5 + 
    2*ex[2]^6*ex[3]^2*ex[4]^5 + 566*ex[2]^3*ex[3]^3*ex[4]^5 + 
    522*ex[2]^4*ex[3]^3*ex[4]^5 + 166*ex[2]^5*ex[3]^3*ex[4]^5 + 
    52*ex[2]^6*ex[3]^3*ex[4]^5 - 569*ex[2]^2*ex[3]^4*ex[4]^5 - 
    378*ex[2]^3*ex[3]^4*ex[4]^5 + 376*ex[2]^4*ex[3]^4*ex[4]^5 + 
    502*ex[2]^5*ex[3]^4*ex[4]^5 + 206*ex[2]^6*ex[3]^4*ex[4]^5 + 
    12*ex[2]^7*ex[3]^4*ex[4]^5 - 752*ex[2]^2*ex[3]^5*ex[4]^5 - 
    1969*ex[2]^3*ex[3]^5*ex[4]^5 - 1792*ex[2]^4*ex[3]^5*ex[4]^5 - 
    743*ex[2]^5*ex[3]^5*ex[4]^5 - 184*ex[2]^6*ex[3]^5*ex[4]^5 - 
    16*ex[2]^7*ex[3]^5*ex[4]^5 - 287*ex[2]^2*ex[3]^6*ex[4]^5 - 
    1213*ex[2]^3*ex[3]^6*ex[4]^5 - 1961*ex[2]^4*ex[3]^6*ex[4]^5 - 
    1475*ex[2]^5*ex[3]^6*ex[4]^5 - 484*ex[2]^6*ex[3]^6*ex[4]^5 - 
    44*ex[2]^7*ex[3]^6*ex[4]^5 - 2*ex[2]*ex[4]^6 - 27*ex[2]*ex[3]*ex[4]^6 - 
    20*ex[2]^2*ex[3]*ex[4]^6 + ex[2]^3*ex[3]*ex[4]^6 - 
    2*ex[2]^4*ex[3]*ex[4]^6 - 59*ex[2]*ex[3]^2*ex[4]^6 - 
    159*ex[2]^2*ex[3]^2*ex[4]^6 - 81*ex[2]^3*ex[3]^2*ex[4]^6 - 
    21*ex[2]^4*ex[3]^2*ex[4]^6 - 4*ex[2]^5*ex[3]^2*ex[4]^6 + 
    58*ex[2]*ex[3]^3*ex[4]^6 - 220*ex[2]^2*ex[3]^3*ex[4]^6 - 
    310*ex[2]^3*ex[3]^3*ex[4]^6 - 162*ex[2]^4*ex[3]^3*ex[4]^6 - 
    58*ex[2]^5*ex[3]^3*ex[4]^6 - 4*ex[2]^6*ex[3]^3*ex[4]^6 + 
    288*ex[2]*ex[3]^4*ex[4]^6 + 350*ex[2]^2*ex[3]^4*ex[4]^6 + 
    6*ex[2]^3*ex[3]^4*ex[4]^6 - 176*ex[2]^4*ex[3]^4*ex[4]^6 - 
    92*ex[2]^5*ex[3]^4*ex[4]^6 - 10*ex[2]^6*ex[3]^4*ex[4]^6 + 
    289*ex[2]*ex[3]^5*ex[4]^6 + 824*ex[2]^2*ex[3]^5*ex[4]^6 + 
    869*ex[2]^3*ex[3]^5*ex[4]^6 + 444*ex[2]^4*ex[3]^5*ex[4]^6 + 
    118*ex[2]^5*ex[3]^5*ex[4]^6 + 8*ex[2]^6*ex[3]^5*ex[4]^6 + 
    93*ex[2]*ex[3]^6*ex[4]^6 + 393*ex[2]^2*ex[3]^6*ex[4]^6 + 
    635*ex[2]^3*ex[3]^6*ex[4]^6 + 477*ex[2]^4*ex[3]^6*ex[4]^6 + 
    156*ex[2]^5*ex[3]^6*ex[4]^6 + 14*ex[2]^6*ex[3]^6*ex[4]^6 + ex[4]^7 + 
    8*ex[3]*ex[4]^7 + 9*ex[2]*ex[3]*ex[4]^7 + ex[2]^3*ex[3]*ex[4]^7 + 
    9*ex[3]^2*ex[4]^7 + 45*ex[2]*ex[3]^2*ex[4]^7 + 
    31*ex[2]^2*ex[3]^2*ex[4]^7 + 9*ex[2]^3*ex[3]^2*ex[4]^7 + 
    2*ex[2]^4*ex[3]^2*ex[4]^7 - 24*ex[3]^3*ex[4]^7 + 
    26*ex[2]*ex[3]^3*ex[4]^7 + 68*ex[2]^2*ex[3]^3*ex[4]^7 + 
    50*ex[2]^3*ex[3]^3*ex[4]^7 + 20*ex[2]^4*ex[3]^3*ex[4]^7 + 
    2*ex[2]^5*ex[3]^3*ex[4]^7 - 61*ex[3]^4*ex[4]^7 - 
    102*ex[2]*ex[3]^4*ex[4]^7 - 46*ex[2]^2*ex[3]^4*ex[4]^7 + 
    10*ex[2]^3*ex[3]^4*ex[4]^7 + 12*ex[2]^4*ex[3]^4*ex[4]^7 + 
    2*ex[2]^5*ex[3]^4*ex[4]^7 - 48*ex[3]^5*ex[4]^7 - 
    147*ex[2]*ex[3]^5*ex[4]^7 - 172*ex[2]^2*ex[3]^5*ex[4]^7 - 
    99*ex[2]^3*ex[3]^5*ex[4]^7 - 28*ex[2]^4*ex[3]^5*ex[4]^7 - 
    2*ex[2]^5*ex[3]^5*ex[4]^7 - 13*ex[3]^6*ex[4]^7 - 
    55*ex[2]*ex[3]^6*ex[4]^7 - 89*ex[2]^2*ex[3]^6*ex[4]^7 - 
    67*ex[2]^3*ex[3]^6*ex[4]^7 - 22*ex[2]^4*ex[3]^6*ex[4]^7 - 
    2*ex[2]^5*ex[3]^6*ex[4]^7 + 51*ex[2]^7*ex[3]^3*ex[6] + 
    8*ex[2]^8*ex[3]^3*ex[6] - 3*ex[2]^9*ex[3]^3*ex[6] + 
    9*ex[2]^7*ex[3]^4*ex[6] + 147*ex[2]^8*ex[3]^4*ex[6] + 
    101*ex[2]^9*ex[3]^4*ex[6] - 3*ex[2]^10*ex[3]^4*ex[6] - 
    75*ex[2]^7*ex[3]^5*ex[6] - 120*ex[2]^8*ex[3]^5*ex[6] + 
    25*ex[2]^9*ex[3]^5*ex[6] + 102*ex[2]^10*ex[3]^5*ex[6] + 
    32*ex[2]^11*ex[3]^5*ex[6] - 33*ex[2]^7*ex[3]^6*ex[6] - 
    139*ex[2]^8*ex[3]^6*ex[6] - 223*ex[2]^9*ex[3]^6*ex[6] - 
    165*ex[2]^10*ex[3]^6*ex[6] - 52*ex[2]^11*ex[3]^6*ex[6] - 
    4*ex[2]^12*ex[3]^6*ex[6] - 24*ex[2]^6*ex[3]^2*ex[4]*ex[6] - 
    256*ex[2]^6*ex[3]^3*ex[4]*ex[6] - 112*ex[2]^7*ex[3]^3*ex[4]*ex[6] - 
    12*ex[2]^8*ex[3]^3*ex[4]*ex[6] - 2*ex[2]^9*ex[3]^3*ex[4]*ex[6] + 
    34*ex[2]^6*ex[3]^4*ex[4]*ex[6] - 696*ex[2]^7*ex[3]^4*ex[4]*ex[6] - 
    538*ex[2]^8*ex[3]^4*ex[4]*ex[6] - 12*ex[2]^9*ex[3]^4*ex[4]*ex[6] - 
    12*ex[2]^10*ex[3]^4*ex[4]*ex[6] + 456*ex[2]^6*ex[3]^5*ex[4]*ex[6] + 
    782*ex[2]^7*ex[3]^5*ex[4]*ex[6] - 12*ex[2]^8*ex[3]^5*ex[4]*ex[6] - 
    498*ex[2]^9*ex[3]^5*ex[4]*ex[6] - 160*ex[2]^10*ex[3]^5*ex[4]*ex[6] + 
    190*ex[2]^6*ex[3]^6*ex[4]*ex[6] + 798*ex[2]^7*ex[3]^6*ex[4]*ex[6] + 
    1274*ex[2]^8*ex[3]^6*ex[4]*ex[6] + 934*ex[2]^9*ex[3]^6*ex[4]*ex[6] + 
    288*ex[2]^10*ex[3]^6*ex[4]*ex[6] + 20*ex[2]^11*ex[3]^6*ex[4]*ex[6] + 
    6*ex[2]^5*ex[3]*ex[4]^2*ex[6] + 118*ex[2]^5*ex[3]^2*ex[4]^2*ex[6] + 
    14*ex[2]^6*ex[3]^2*ex[4]^2*ex[6] + 4*ex[2]^7*ex[3]^2*ex[4]^2*ex[6] + 
    491*ex[2]^5*ex[3]^3*ex[4]^2*ex[6] + 440*ex[2]^6*ex[3]^3*ex[4]^2*ex[6] + 
    109*ex[2]^7*ex[3]^3*ex[4]^2*ex[6] - 2*ex[2]^8*ex[3]^3*ex[4]^2*ex[6] + 
    2*ex[2]^9*ex[3]^3*ex[4]^2*ex[6] - 333*ex[2]^5*ex[3]^4*ex[4]^2*ex[6] + 
    1243*ex[2]^6*ex[3]^4*ex[4]^2*ex[6] + 1203*ex[2]^7*ex[3]^4*ex[4]^2*ex[6] + 
    137*ex[2]^8*ex[3]^4*ex[4]^2*ex[6] + 58*ex[2]^9*ex[3]^4*ex[4]^2*ex[6] - 
    2*ex[2]^10*ex[3]^4*ex[4]^2*ex[6] - 1169*ex[2]^5*ex[3]^5*ex[4]^2*ex[6] - 
    2154*ex[2]^6*ex[3]^5*ex[4]^2*ex[6] - 355*ex[2]^7*ex[3]^5*ex[4]^2*ex[6] + 
    964*ex[2]^8*ex[3]^5*ex[4]^2*ex[6] + 342*ex[2]^9*ex[3]^5*ex[4]^2*ex[6] + 
    8*ex[2]^10*ex[3]^5*ex[4]^2*ex[6] - 457*ex[2]^5*ex[3]^6*ex[4]^2*ex[6] - 
    1915*ex[2]^6*ex[3]^6*ex[4]^2*ex[6] - 3045*ex[2]^7*ex[3]^6*ex[4]^2*ex[6] - 
    2215*ex[2]^8*ex[3]^6*ex[4]^2*ex[6] - 670*ex[2]^9*ex[3]^6*ex[4]^2*ex[6] - 
    42*ex[2]^10*ex[3]^6*ex[4]^2*ex[6] - 14*ex[2]^4*ex[3]*ex[4]^3*ex[6] + 
    4*ex[2]^5*ex[3]*ex[4]^3*ex[6] - 246*ex[2]^4*ex[3]^2*ex[4]^3*ex[6] - 
    74*ex[2]^5*ex[3]^2*ex[4]^3*ex[6] + 10*ex[2]^6*ex[3]^2*ex[4]^3*ex[6] + 
    2*ex[2]^7*ex[3]^2*ex[4]^3*ex[6] - 438*ex[2]^4*ex[3]^3*ex[4]^3*ex[6] - 
    896*ex[2]^5*ex[3]^3*ex[4]^3*ex[6] - 380*ex[2]^6*ex[3]^3*ex[4]^3*ex[6] - 
    8*ex[2]^7*ex[3]^3*ex[4]^3*ex[6] - 8*ex[2]^8*ex[3]^3*ex[4]^3*ex[6] + 
    826*ex[2]^4*ex[3]^4*ex[4]^3*ex[6] - 926*ex[2]^5*ex[3]^4*ex[4]^3*ex[6] - 
    1466*ex[2]^6*ex[3]^4*ex[4]^3*ex[6] - 426*ex[2]^7*ex[3]^4*ex[4]^3*ex[6] - 
    152*ex[2]^8*ex[3]^4*ex[4]^3*ex[6] + 1620*ex[2]^4*ex[3]^5*ex[4]^3*ex[6] + 
    3216*ex[2]^5*ex[3]^5*ex[4]^3*ex[6] + 1080*ex[2]^6*ex[3]^5*ex[4]^3*ex[6] - 
    876*ex[2]^7*ex[3]^5*ex[4]^3*ex[6] - 388*ex[2]^8*ex[3]^5*ex[4]^3*ex[6] - 
    28*ex[2]^9*ex[3]^5*ex[4]^3*ex[6] + 588*ex[2]^4*ex[3]^6*ex[4]^3*ex[6] + 
    2460*ex[2]^5*ex[3]^6*ex[4]^3*ex[6] + 3900*ex[2]^6*ex[3]^6*ex[4]^3*ex[6] + 
    2820*ex[2]^7*ex[3]^6*ex[4]^3*ex[6] + 840*ex[2]^8*ex[3]^6*ex[4]^3*ex[6] + 
    48*ex[2]^9*ex[3]^6*ex[4]^3*ex[6] + 35*ex[2]^3*ex[3]*ex[4]^4*ex[6] - 
    ex[2]^5*ex[3]*ex[4]^4*ex[6] + 265*ex[2]^3*ex[3]^2*ex[4]^4*ex[6] + 
    195*ex[2]^4*ex[3]^2*ex[4]^4*ex[6] + 5*ex[2]^5*ex[3]^2*ex[4]^4*ex[6] + 
    ex[2]^6*ex[3]^2*ex[4]^4*ex[6] + 126*ex[2]^3*ex[3]^3*ex[4]^4*ex[6] + 
    960*ex[2]^4*ex[3]^3*ex[4]^4*ex[6] + 594*ex[2]^5*ex[3]^3*ex[4]^4*ex[6] + 
    54*ex[2]^6*ex[3]^3*ex[4]^4*ex[6] + 16*ex[2]^7*ex[3]^3*ex[4]^4*ex[6] - 
    958*ex[2]^3*ex[3]^4*ex[4]^4*ex[6] + 62*ex[2]^4*ex[3]^4*ex[4]^4*ex[6] + 
    1024*ex[2]^5*ex[3]^4*ex[4]^4*ex[6] + 606*ex[2]^6*ex[3]^4*ex[4]^4*ex[6] + 
    224*ex[2]^7*ex[3]^4*ex[4]^4*ex[6] + 12*ex[2]^8*ex[3]^4*ex[4]^4*ex[6] - 
    1281*ex[2]^3*ex[3]^5*ex[4]^4*ex[6] - 2744*ex[2]^4*ex[3]^5*ex[4]^4*ex[6] - 
    1365*ex[2]^5*ex[3]^5*ex[4]^4*ex[6] + 294*ex[2]^6*ex[3]^5*ex[4]^4*ex[6] + 
    232*ex[2]^7*ex[3]^5*ex[4]^4*ex[6] + 36*ex[2]^8*ex[3]^5*ex[4]^4*ex[6] - 
    427*ex[2]^3*ex[3]^6*ex[4]^4*ex[6] - 1785*ex[2]^4*ex[3]^6*ex[4]^4*ex[6] - 
    2825*ex[2]^5*ex[3]^6*ex[4]^4*ex[6] - 2035*ex[2]^6*ex[3]^6*ex[4]^4*ex[6] - 
    600*ex[2]^7*ex[3]^6*ex[4]^4*ex[6] - 32*ex[2]^8*ex[3]^6*ex[4]^4*ex[6] - 
    2*ex[2]^2*ex[4]^5*ex[6] - 44*ex[2]^2*ex[3]*ex[4]^5*ex[6] - 
    18*ex[2]^3*ex[3]*ex[4]^5*ex[6] + 2*ex[2]^4*ex[3]*ex[4]^5*ex[6] - 
    134*ex[2]^2*ex[3]^2*ex[4]^5*ex[6] - 206*ex[2]^3*ex[3]^2*ex[4]^5*ex[6] - 
    48*ex[2]^4*ex[3]^2*ex[4]^5*ex[6] - 6*ex[2]^5*ex[3]^2*ex[4]^5*ex[6] + 
    72*ex[2]^2*ex[3]^3*ex[4]^5*ex[6] - 480*ex[2]^3*ex[3]^3*ex[4]^5*ex[6] - 
    406*ex[2]^4*ex[3]^3*ex[4]^5*ex[6] - 66*ex[2]^5*ex[3]^3*ex[4]^5*ex[6] - 
    16*ex[2]^6*ex[3]^3*ex[4]^5*ex[6] + 546*ex[2]^2*ex[3]^4*ex[4]^5*ex[6] + 
    280*ex[2]^3*ex[3]^4*ex[4]^5*ex[6] - 378*ex[2]^4*ex[3]^4*ex[4]^5*ex[6] - 
    404*ex[2]^5*ex[3]^4*ex[4]^5*ex[6] - 164*ex[2]^6*ex[3]^4*ex[4]^5*ex[6] - 
    16*ex[2]^7*ex[3]^4*ex[4]^5*ex[6] + 548*ex[2]^2*ex[3]^5*ex[4]^5*ex[6] + 
    1266*ex[2]^3*ex[3]^5*ex[4]^5*ex[6] + 820*ex[2]^4*ex[3]^5*ex[4]^5*ex[6] + 
    62*ex[2]^5*ex[3]^5*ex[4]^5*ex[6] - 60*ex[2]^6*ex[3]^5*ex[4]^5*ex[6] - 
    20*ex[2]^7*ex[3]^5*ex[4]^5*ex[6] + 166*ex[2]^2*ex[3]^6*ex[4]^5*ex[6] + 
    694*ex[2]^3*ex[3]^6*ex[4]^5*ex[6] + 1098*ex[2]^4*ex[3]^6*ex[4]^5*ex[6] + 
    790*ex[2]^5*ex[3]^6*ex[4]^5*ex[6] + 232*ex[2]^6*ex[3]^6*ex[4]^5*ex[6] + 
    12*ex[2]^7*ex[3]^6*ex[4]^5*ex[6] + 2*ex[2]*ex[4]^6*ex[6] + 
    17*ex[2]*ex[3]*ex[4]^6*ex[6] + 14*ex[2]^2*ex[3]*ex[4]^6*ex[6] - 
    ex[2]^3*ex[3]*ex[4]^6*ex[6] + 21*ex[2]*ex[3]^2*ex[4]^6*ex[6] + 
    71*ex[2]^2*ex[3]^2*ex[4]^6*ex[6] + 29*ex[2]^3*ex[3]^2*ex[4]^6*ex[6] + 
    3*ex[2]^4*ex[3]^2*ex[4]^6*ex[6] - 46*ex[2]*ex[3]^3*ex[4]^6*ex[6] + 
    80*ex[2]^2*ex[3]^3*ex[4]^6*ex[6] + 98*ex[2]^3*ex[3]^3*ex[4]^6*ex[6] + 
    24*ex[2]^4*ex[3]^3*ex[4]^6*ex[6] + 6*ex[2]^5*ex[3]^3*ex[4]^6*ex[6] - 
    124*ex[2]*ex[3]^4*ex[4]^6*ex[6] - 110*ex[2]^2*ex[3]^4*ex[4]^6*ex[6] + 
    54*ex[2]^3*ex[3]^4*ex[4]^6*ex[6] + 102*ex[2]^4*ex[3]^4*ex[4]^6*ex[6] + 
    46*ex[2]^5*ex[3]^4*ex[4]^6*ex[6] + 6*ex[2]^6*ex[3]^4*ex[4]^6*ex[6] - 
    99*ex[2]*ex[3]^5*ex[4]^6*ex[6] - 246*ex[2]^2*ex[3]^5*ex[4]^6*ex[6] - 
    193*ex[2]^3*ex[3]^5*ex[4]^6*ex[6] - 48*ex[2]^4*ex[3]^5*ex[4]^6*ex[6] + 
    2*ex[2]^5*ex[3]^5*ex[4]^6*ex[6] + 4*ex[2]^6*ex[3]^5*ex[4]^6*ex[6] - 
    27*ex[2]*ex[3]^6*ex[4]^6*ex[6] - 113*ex[2]^2*ex[3]^6*ex[4]^6*ex[6] - 
    179*ex[2]^3*ex[3]^6*ex[4]^6*ex[6] - 129*ex[2]^4*ex[3]^6*ex[4]^6*ex[6] - 
    38*ex[2]^5*ex[3]^6*ex[4]^6*ex[6] - 2*ex[2]^6*ex[3]^6*ex[4]^6*ex[6] - 
    76*ex[2]^7*ex[3]^3*ex[6]^2 - 12*ex[2]^8*ex[3]^3*ex[6]^2 + 
    3*ex[2]^9*ex[3]^3*ex[6]^2 + 24*ex[2]^7*ex[3]^4*ex[6]^2 - 
    144*ex[2]^8*ex[3]^4*ex[6]^2 - 109*ex[2]^9*ex[3]^4*ex[6]^2 + 
    3*ex[2]^10*ex[3]^4*ex[6]^2 + 87*ex[2]^7*ex[3]^5*ex[6]^2 + 
    162*ex[2]^8*ex[3]^5*ex[6]^2 + 33*ex[2]^9*ex[3]^5*ex[6]^2 - 
    60*ex[2]^10*ex[3]^5*ex[6]^2 - 18*ex[2]^11*ex[3]^5*ex[6]^2 + 
    17*ex[2]^7*ex[3]^6*ex[6]^2 + 69*ex[2]^8*ex[3]^6*ex[6]^2 + 
    103*ex[2]^9*ex[3]^6*ex[6]^2 + 65*ex[2]^10*ex[3]^6*ex[6]^2 + 
    12*ex[2]^11*ex[3]^6*ex[6]^2 - 2*ex[2]^12*ex[3]^6*ex[6]^2 + 
    30*ex[2]^6*ex[3]^2*ex[4]*ex[6]^2 + 302*ex[2]^6*ex[3]^3*ex[4]*ex[6]^2 + 
    116*ex[2]^7*ex[3]^3*ex[4]*ex[6]^2 + 6*ex[2]^8*ex[3]^3*ex[4]*ex[6]^2 + 
    ex[2]^9*ex[3]^3*ex[4]*ex[6]^2 - 183*ex[2]^6*ex[3]^4*ex[4]*ex[6]^2 + 
    574*ex[2]^7*ex[3]^4*ex[4]*ex[6]^2 + 488*ex[2]^8*ex[3]^4*ex[4]*ex[6]^2 - 
    3*ex[2]^9*ex[3]^4*ex[4]*ex[6]^2 + 4*ex[2]^10*ex[3]^4*ex[4]*ex[6]^2 - 
    426*ex[2]^6*ex[3]^5*ex[4]*ex[6]^2 - 803*ex[2]^7*ex[3]^5*ex[4]*ex[6]^2 - 
    184*ex[2]^8*ex[3]^5*ex[4]*ex[6]^2 + 279*ex[2]^9*ex[3]^5*ex[4]*ex[6]^2 + 
    88*ex[2]^10*ex[3]^5*ex[4]*ex[6]^2 + 2*ex[2]^11*ex[3]^5*ex[4]*ex[6]^2 - 
    83*ex[2]^6*ex[3]^6*ex[4]*ex[6]^2 - 337*ex[2]^7*ex[3]^6*ex[4]*ex[6]^2 - 
    503*ex[2]^8*ex[3]^6*ex[4]*ex[6]^2 - 317*ex[2]^9*ex[3]^6*ex[4]*ex[6]^2 - 
    58*ex[2]^10*ex[3]^6*ex[4]*ex[6]^2 + 10*ex[2]^11*ex[3]^6*ex[4]*ex[6]^2 - 
    6*ex[2]^5*ex[3]*ex[4]^2*ex[6]^2 - 114*ex[2]^5*ex[3]^2*ex[4]^2*ex[6]^2 - 
    10*ex[2]^6*ex[3]^2*ex[4]^2*ex[6]^2 - 2*ex[2]^7*ex[3]^2*ex[4]^2*ex[6]^2 - 
    426*ex[2]^5*ex[3]^3*ex[4]^2*ex[6]^2 - 348*ex[2]^6*ex[3]^3*ex[4]^2*
     ex[6]^2 - 68*ex[2]^7*ex[3]^3*ex[4]^2*ex[6]^2 + 
    2*ex[2]^8*ex[3]^3*ex[4]^2*ex[6]^2 + 508*ex[2]^5*ex[3]^4*ex[4]^2*ex[6]^2 - 
    838*ex[2]^6*ex[3]^4*ex[4]^2*ex[6]^2 - 880*ex[2]^7*ex[3]^4*ex[4]^2*
     ex[6]^2 - 38*ex[2]^8*ex[3]^4*ex[4]^2*ex[6]^2 - 
    16*ex[2]^9*ex[3]^4*ex[4]^2*ex[6]^2 + 836*ex[2]^5*ex[3]^5*ex[4]^2*
     ex[6]^2 + 1594*ex[2]^6*ex[3]^5*ex[4]^2*ex[6]^2 + 
    396*ex[2]^7*ex[3]^5*ex[4]^2*ex[6]^2 - 538*ex[2]^8*ex[3]^5*ex[4]^2*
     ex[6]^2 - 188*ex[2]^9*ex[3]^5*ex[4]^2*ex[6]^2 - 
    12*ex[2]^10*ex[3]^5*ex[4]^2*ex[6]^2 + 162*ex[2]^5*ex[3]^6*ex[4]^2*
     ex[6]^2 + 658*ex[2]^6*ex[3]^6*ex[4]^2*ex[6]^2 + 
    982*ex[2]^7*ex[3]^6*ex[4]^2*ex[6]^2 + 618*ex[2]^8*ex[3]^6*ex[4]^2*
     ex[6]^2 + 112*ex[2]^9*ex[3]^6*ex[4]^2*ex[6]^2 - 
    20*ex[2]^10*ex[3]^6*ex[4]^2*ex[6]^2 + 10*ex[2]^4*ex[3]*ex[4]^3*ex[6]^2 - 
    2*ex[2]^5*ex[3]*ex[4]^3*ex[6]^2 + 182*ex[2]^4*ex[3]^2*ex[4]^3*ex[6]^2 + 
    60*ex[2]^5*ex[3]^2*ex[4]^3*ex[6]^2 - 2*ex[2]^6*ex[3]^2*ex[4]^3*ex[6]^2 + 
    228*ex[2]^4*ex[3]^3*ex[4]^3*ex[6]^2 + 506*ex[2]^5*ex[3]^3*ex[4]^3*
     ex[6]^2 + 192*ex[2]^6*ex[3]^3*ex[4]^3*ex[6]^2 - 
    672*ex[2]^4*ex[3]^4*ex[4]^3*ex[6]^2 + 494*ex[2]^5*ex[3]^4*ex[4]^3*
     ex[6]^2 + 790*ex[2]^6*ex[3]^4*ex[4]^3*ex[6]^2 + 
    102*ex[2]^7*ex[3]^4*ex[4]^3*ex[6]^2 + 26*ex[2]^8*ex[3]^4*ex[4]^3*
     ex[6]^2 - 822*ex[2]^4*ex[3]^5*ex[4]^3*ex[6]^2 - 
    1584*ex[2]^5*ex[3]^5*ex[4]^3*ex[6]^2 - 414*ex[2]^6*ex[3]^5*ex[4]^3*
     ex[6]^2 + 540*ex[2]^7*ex[3]^5*ex[4]^3*ex[6]^2 + 
    216*ex[2]^8*ex[3]^5*ex[4]^3*ex[6]^2 + 24*ex[2]^9*ex[3]^5*ex[4]^3*
     ex[6]^2 - 158*ex[2]^4*ex[3]^6*ex[4]^3*ex[6]^2 - 
    642*ex[2]^5*ex[3]^6*ex[4]^3*ex[6]^2 - 958*ex[2]^6*ex[3]^6*ex[4]^3*
     ex[6]^2 - 602*ex[2]^7*ex[3]^6*ex[4]^3*ex[6]^2 - 
    108*ex[2]^8*ex[3]^6*ex[4]^3*ex[6]^2 + 20*ex[2]^9*ex[3]^6*ex[4]^3*
     ex[6]^2 - 21*ex[2]^3*ex[3]*ex[4]^4*ex[6]^2 - 2*ex[2]^4*ex[3]*ex[4]^4*
     ex[6]^2 - 125*ex[2]^3*ex[3]^2*ex[4]^4*ex[6]^2 - 
    91*ex[2]^4*ex[3]^2*ex[4]^4*ex[6]^2 - 358*ex[2]^4*ex[3]^3*ex[4]^4*
     ex[6]^2 - 211*ex[2]^5*ex[3]^3*ex[4]^4*ex[6]^2 - 
    10*ex[2]^6*ex[3]^3*ex[4]^4*ex[6]^2 + 432*ex[2]^3*ex[3]^4*ex[4]^4*
     ex[6]^2 - 50*ex[2]^4*ex[3]^4*ex[4]^4*ex[6]^2 - 
    347*ex[2]^5*ex[3]^4*ex[4]^4*ex[6]^2 - 93*ex[2]^6*ex[3]^4*ex[4]^4*
     ex[6]^2 - 20*ex[2]^7*ex[3]^4*ex[4]^4*ex[6]^2 + 
    405*ex[2]^3*ex[3]^5*ex[4]^4*ex[6]^2 + 788*ex[2]^4*ex[3]^5*ex[4]^4*
     ex[6]^2 + 211*ex[2]^5*ex[3]^5*ex[4]^4*ex[6]^2 - 
    282*ex[2]^6*ex[3]^5*ex[4]^4*ex[6]^2 - 130*ex[2]^7*ex[3]^5*ex[4]^4*
     ex[6]^2 - 20*ex[2]^8*ex[3]^5*ex[4]^4*ex[6]^2 + 
    77*ex[2]^3*ex[3]^6*ex[4]^4*ex[6]^2 + 313*ex[2]^4*ex[3]^6*ex[4]^4*
     ex[6]^2 + 467*ex[2]^5*ex[3]^6*ex[4]^4*ex[6]^2 + 
    293*ex[2]^6*ex[3]^6*ex[4]^4*ex[6]^2 + 52*ex[2]^7*ex[3]^6*ex[4]^4*
     ex[6]^2 - 10*ex[2]^8*ex[3]^6*ex[4]^4*ex[6]^2 + ex[2]^2*ex[4]^5*ex[6]^2 + 
    12*ex[2]^2*ex[3]*ex[4]^5*ex[6]^2 + 5*ex[2]^3*ex[3]*ex[4]^5*ex[6]^2 + 
    27*ex[2]^2*ex[3]^2*ex[4]^5*ex[6]^2 + 41*ex[2]^3*ex[3]^2*ex[4]^5*ex[6]^2 + 
    5*ex[2]^4*ex[3]^2*ex[4]^5*ex[6]^2 - 28*ex[2]^2*ex[3]^3*ex[4]^5*ex[6]^2 + 
    96*ex[2]^3*ex[3]^3*ex[4]^5*ex[6]^2 + 78*ex[2]^4*ex[3]^3*ex[4]^5*ex[6]^2 + 
    7*ex[2]^5*ex[3]^3*ex[4]^5*ex[6]^2 - 109*ex[2]^2*ex[3]^4*ex[4]^5*ex[6]^2 - 
    36*ex[2]^3*ex[3]^4*ex[4]^5*ex[6]^2 + 58*ex[2]^4*ex[3]^4*ex[4]^5*ex[6]^2 + 
    29*ex[2]^5*ex[3]^4*ex[4]^5*ex[6]^2 + 6*ex[2]^6*ex[3]^4*ex[4]^5*ex[6]^2 - 
    80*ex[2]^2*ex[3]^5*ex[4]^5*ex[6]^2 - 157*ex[2]^3*ex[3]^5*ex[4]^5*
     ex[6]^2 - 42*ex[2]^4*ex[3]^5*ex[4]^5*ex[6]^2 + 
    61*ex[2]^5*ex[3]^5*ex[4]^5*ex[6]^2 + 32*ex[2]^6*ex[3]^5*ex[4]^5*ex[6]^2 + 
    6*ex[2]^7*ex[3]^5*ex[4]^5*ex[6]^2 - 15*ex[2]^2*ex[3]^6*ex[4]^5*ex[6]^2 - 
    61*ex[2]^3*ex[3]^6*ex[4]^5*ex[6]^2 - 91*ex[2]^4*ex[3]^6*ex[4]^5*ex[6]^2 - 
    57*ex[2]^5*ex[3]^6*ex[4]^5*ex[6]^2 - 10*ex[2]^6*ex[3]^6*ex[4]^5*ex[6]^2 + 
    2*ex[2]^7*ex[3]^6*ex[4]^5*ex[6]^2 + 52*ex[2]^7*ex[3]^3*ex[6]^3 + 
    8*ex[2]^8*ex[3]^3*ex[6]^3 - ex[2]^9*ex[3]^3*ex[6]^3 - 
    40*ex[2]^7*ex[3]^4*ex[6]^3 + 52*ex[2]^8*ex[3]^4*ex[6]^3 + 
    47*ex[2]^9*ex[3]^4*ex[6]^3 - ex[2]^10*ex[3]^4*ex[6]^3 - 
    35*ex[2]^7*ex[3]^5*ex[6]^3 - 68*ex[2]^8*ex[3]^5*ex[6]^3 - 
    21*ex[2]^9*ex[3]^5*ex[6]^3 + 14*ex[2]^10*ex[3]^5*ex[6]^3 + 
    2*ex[2]^11*ex[3]^5*ex[6]^3 - ex[2]^7*ex[3]^6*ex[6]^3 - 
    3*ex[2]^8*ex[3]^6*ex[6]^3 - ex[2]^9*ex[3]^6*ex[6]^3 + 
    5*ex[2]^10*ex[3]^6*ex[6]^3 + 6*ex[2]^11*ex[3]^6*ex[6]^3 + 
    2*ex[2]^12*ex[3]^6*ex[6]^3 - 16*ex[2]^6*ex[3]^2*ex[4]*ex[6]^3 - 
    158*ex[2]^6*ex[3]^3*ex[4]*ex[6]^3 - 52*ex[2]^7*ex[3]^3*ex[4]*ex[6]^3 + 
    170*ex[2]^6*ex[3]^4*ex[4]*ex[6]^3 - 174*ex[2]^7*ex[3]^4*ex[4]*ex[6]^3 - 
    178*ex[2]^8*ex[3]^4*ex[4]*ex[6]^3 + 2*ex[2]^9*ex[3]^4*ex[4]*ex[6]^3 + 
    136*ex[2]^6*ex[3]^5*ex[4]*ex[6]^3 + 264*ex[2]^7*ex[3]^5*ex[4]*ex[6]^3 + 
    80*ex[2]^8*ex[3]^5*ex[4]*ex[6]^3 - 56*ex[2]^9*ex[3]^5*ex[4]*ex[6]^3 - 
    8*ex[2]^10*ex[3]^5*ex[4]*ex[6]^3 + 4*ex[2]^6*ex[3]^6*ex[4]*ex[6]^3 + 
    12*ex[2]^7*ex[3]^6*ex[4]*ex[6]^3 + 4*ex[2]^8*ex[3]^6*ex[4]*ex[6]^3 - 
    20*ex[2]^9*ex[3]^6*ex[4]*ex[6]^3 - 24*ex[2]^10*ex[3]^6*ex[4]*ex[6]^3 - 
    8*ex[2]^11*ex[3]^6*ex[4]*ex[6]^3 + 2*ex[2]^5*ex[3]*ex[4]^2*ex[6]^3 + 
    42*ex[2]^5*ex[3]^2*ex[4]^2*ex[6]^3 + 2*ex[2]^6*ex[3]^2*ex[4]^2*ex[6]^3 + 
    156*ex[2]^5*ex[3]^3*ex[4]^2*ex[6]^3 + 108*ex[2]^6*ex[3]^3*ex[4]^2*
     ex[6]^3 + 10*ex[2]^7*ex[3]^3*ex[4]^2*ex[6]^3 - 
    268*ex[2]^5*ex[3]^4*ex[4]^2*ex[6]^3 + 220*ex[2]^6*ex[3]^4*ex[4]^2*
     ex[6]^3 + 268*ex[2]^7*ex[3]^4*ex[4]^2*ex[6]^3 + 
    8*ex[2]^8*ex[3]^4*ex[4]^2*ex[6]^3 - 198*ex[2]^5*ex[3]^5*ex[4]^2*ex[6]^3 - 
    384*ex[2]^6*ex[3]^5*ex[4]^2*ex[6]^3 - 114*ex[2]^7*ex[3]^5*ex[4]^2*
     ex[6]^3 + 84*ex[2]^8*ex[3]^5*ex[4]^2*ex[6]^3 + 
    12*ex[2]^9*ex[3]^5*ex[4]^2*ex[6]^3 - 6*ex[2]^5*ex[3]^6*ex[4]^2*ex[6]^3 - 
    18*ex[2]^6*ex[3]^6*ex[4]^2*ex[6]^3 - 6*ex[2]^7*ex[3]^6*ex[4]^2*ex[6]^3 + 
    30*ex[2]^8*ex[3]^6*ex[4]^2*ex[6]^3 + 36*ex[2]^9*ex[3]^6*ex[4]^2*ex[6]^3 + 
    12*ex[2]^10*ex[3]^6*ex[4]^2*ex[6]^3 - 2*ex[2]^4*ex[3]*ex[4]^3*ex[6]^3 - 
    46*ex[2]^4*ex[3]^2*ex[4]^3*ex[6]^3 - 14*ex[2]^5*ex[3]^2*ex[4]^3*ex[6]^3 - 
    46*ex[2]^4*ex[3]^3*ex[4]^3*ex[6]^3 - 96*ex[2]^5*ex[3]^3*ex[4]^3*ex[6]^3 - 
    22*ex[2]^6*ex[3]^3*ex[4]^3*ex[6]^3 + 186*ex[2]^4*ex[3]^4*ex[4]^3*
     ex[6]^3 - 126*ex[2]^5*ex[3]^4*ex[4]^3*ex[6]^3 - 
    190*ex[2]^6*ex[3]^4*ex[4]^3*ex[6]^3 - 18*ex[2]^7*ex[3]^4*ex[4]^3*
     ex[6]^3 + 128*ex[2]^4*ex[3]^5*ex[4]^3*ex[6]^3 + 
    248*ex[2]^5*ex[3]^5*ex[4]^3*ex[6]^3 + 72*ex[2]^6*ex[3]^5*ex[4]^3*
     ex[6]^3 - 56*ex[2]^7*ex[3]^5*ex[4]^3*ex[6]^3 - 
    8*ex[2]^8*ex[3]^5*ex[4]^3*ex[6]^3 + 4*ex[2]^4*ex[3]^6*ex[4]^3*ex[6]^3 + 
    12*ex[2]^5*ex[3]^6*ex[4]^3*ex[6]^3 + 4*ex[2]^6*ex[3]^6*ex[4]^3*ex[6]^3 - 
    20*ex[2]^7*ex[3]^6*ex[4]^3*ex[6]^3 - 24*ex[2]^8*ex[3]^6*ex[4]^3*ex[6]^3 - 
    8*ex[2]^9*ex[3]^6*ex[4]^3*ex[6]^3 + 3*ex[2]^3*ex[3]*ex[4]^4*ex[6]^3 + 
    17*ex[2]^3*ex[3]^2*ex[4]^4*ex[6]^3 + 11*ex[2]^4*ex[3]^2*ex[4]^4*ex[6]^3 - 
    4*ex[2]^3*ex[3]^3*ex[4]^4*ex[6]^3 + 32*ex[2]^4*ex[3]^3*ex[4]^4*ex[6]^3 + 
    13*ex[2]^5*ex[3]^3*ex[4]^4*ex[6]^3 - 48*ex[2]^3*ex[3]^4*ex[4]^4*ex[6]^3 + 
    28*ex[2]^4*ex[3]^4*ex[4]^4*ex[6]^3 + 53*ex[2]^5*ex[3]^4*ex[4]^4*ex[6]^3 + 
    9*ex[2]^6*ex[3]^4*ex[4]^4*ex[6]^3 - 31*ex[2]^3*ex[3]^5*ex[4]^4*ex[6]^3 - 
    60*ex[2]^4*ex[3]^5*ex[4]^4*ex[6]^3 - 17*ex[2]^5*ex[3]^5*ex[4]^4*ex[6]^3 + 
    14*ex[2]^6*ex[3]^5*ex[4]^4*ex[6]^3 + 2*ex[2]^7*ex[3]^5*ex[4]^4*ex[6]^3 - 
    ex[2]^3*ex[3]^6*ex[4]^4*ex[6]^3 - 3*ex[2]^4*ex[3]^6*ex[4]^4*ex[6]^3 - 
    ex[2]^5*ex[3]^6*ex[4]^4*ex[6]^3 + 5*ex[2]^6*ex[3]^6*ex[4]^4*ex[6]^3 + 
    6*ex[2]^7*ex[3]^6*ex[4]^4*ex[6]^3 + 2*ex[2]^8*ex[3]^6*ex[4]^4*ex[6]^3 - 
    15*ex[2]^7*ex[3]^3*ex[6]^4 - 2*ex[2]^8*ex[3]^3*ex[6]^4 + 
    17*ex[2]^7*ex[3]^4*ex[6]^4 - 5*ex[2]^8*ex[3]^4*ex[6]^4 - 
    6*ex[2]^9*ex[3]^4*ex[6]^4 + 2*ex[2]^7*ex[3]^5*ex[6]^4 + 
    2*ex[2]^8*ex[3]^5*ex[6]^4 - 4*ex[2]^9*ex[3]^5*ex[6]^4 - 
    4*ex[2]^10*ex[3]^5*ex[6]^4 + 3*ex[2]^6*ex[3]^2*ex[4]*ex[6]^4 + 
    34*ex[2]^6*ex[3]^3*ex[4]*ex[6]^4 + 9*ex[2]^7*ex[3]^3*ex[4]*ex[6]^4 - 
    49*ex[2]^6*ex[3]^4*ex[4]*ex[6]^4 + 15*ex[2]^7*ex[3]^4*ex[4]*ex[6]^4 + 
    19*ex[2]^8*ex[3]^4*ex[4]*ex[6]^4 - 6*ex[2]^6*ex[3]^5*ex[4]*ex[6]^4 - 
    6*ex[2]^7*ex[3]^5*ex[4]*ex[6]^4 + 12*ex[2]^8*ex[3]^5*ex[4]*ex[6]^4 + 
    12*ex[2]^9*ex[3]^5*ex[4]*ex[6]^4 - 4*ex[2]^5*ex[3]^2*ex[4]^2*ex[6]^4 - 
    25*ex[2]^5*ex[3]^3*ex[4]^2*ex[6]^4 - 14*ex[2]^6*ex[3]^3*ex[4]^2*ex[6]^4 + 
    47*ex[2]^5*ex[3]^4*ex[4]^2*ex[6]^4 - 15*ex[2]^6*ex[3]^4*ex[4]^2*ex[6]^4 - 
    20*ex[2]^7*ex[3]^4*ex[4]^2*ex[6]^4 + 6*ex[2]^5*ex[3]^5*ex[4]^2*ex[6]^4 + 
    6*ex[2]^6*ex[3]^5*ex[4]^2*ex[6]^4 - 12*ex[2]^7*ex[3]^5*ex[4]^2*ex[6]^4 - 
    12*ex[2]^8*ex[3]^5*ex[4]^2*ex[6]^4 + 3*ex[2]^4*ex[3]^2*ex[4]^3*ex[6]^4 + 
    6*ex[2]^4*ex[3]^3*ex[4]^3*ex[6]^4 + 7*ex[2]^5*ex[3]^3*ex[4]^3*ex[6]^4 - 
    15*ex[2]^4*ex[3]^4*ex[4]^3*ex[6]^4 + 5*ex[2]^5*ex[3]^4*ex[4]^3*ex[6]^4 + 
    7*ex[2]^6*ex[3]^4*ex[4]^3*ex[6]^4 - 2*ex[2]^4*ex[3]^5*ex[4]^3*ex[6]^4 - 
    2*ex[2]^5*ex[3]^5*ex[4]^3*ex[6]^4 + 4*ex[2]^6*ex[3]^5*ex[4]^3*ex[6]^4 + 
    4*ex[2]^7*ex[3]^5*ex[4]^3*ex[6]^4 + ex[2]^7*ex[3]^3*ex[6]^5 - 
    ex[2]^7*ex[3]^4*ex[6]^5 + ex[2]^8*ex[3]^4*ex[6]^5 - 
    2*ex[2]^6*ex[3]^3*ex[4]*ex[6]^5 + 2*ex[2]^6*ex[3]^4*ex[4]*ex[6]^5 - 
    2*ex[2]^7*ex[3]^4*ex[4]*ex[6]^5 + ex[2]^5*ex[3]^3*ex[4]^2*ex[6]^5 - 
    ex[2]^5*ex[3]^4*ex[4]^2*ex[6]^5 + ex[2]^6*ex[3]^4*ex[4]^2*ex[6]^5, 
  y[223] -> 3*ex[2]^8*ex[3]^2*ex[4] + ex[2]^9*ex[3]^2*ex[4] + 
    ex[2]^10*ex[3]^2*ex[4] - 54*ex[2]^8*ex[3]^3*ex[4] - 
    33*ex[2]^9*ex[3]^3*ex[4] + 12*ex[2]^10*ex[3]^3*ex[4] + 
    5*ex[2]^11*ex[3]^3*ex[4] - 108*ex[2]^8*ex[3]^4*ex[4] - 
    291*ex[2]^9*ex[3]^4*ex[4] - 279*ex[2]^10*ex[3]^4*ex[4] - 
    76*ex[2]^11*ex[3]^4*ex[4] + 11*ex[2]^12*ex[3]^4*ex[4] + 
    2*ex[2]^13*ex[3]^4*ex[4] - 42*ex[2]^8*ex[3]^5*ex[4] - 
    191*ex[2]^9*ex[3]^5*ex[4] - 398*ex[2]^10*ex[3]^5*ex[4] - 
    443*ex[2]^11*ex[3]^5*ex[4] - 242*ex[2]^12*ex[3]^5*ex[4] - 
    48*ex[2]^13*ex[3]^5*ex[4] + 9*ex[2]^8*ex[3]^6*ex[4] + 
    66*ex[2]^9*ex[3]^6*ex[4] + 180*ex[2]^10*ex[3]^6*ex[4] + 
    238*ex[2]^11*ex[3]^6*ex[4] + 159*ex[2]^12*ex[3]^6*ex[4] + 
    48*ex[2]^13*ex[3]^6*ex[4] + 4*ex[2]^14*ex[3]^6*ex[4] + 
    4*ex[2]^7*ex[3]*ex[4]^2 + 6*ex[2]^7*ex[3]^2*ex[4]^2 + 
    13*ex[2]^8*ex[3]^2*ex[4]^2 + ex[2]^10*ex[3]^2*ex[4]^2 + 
    470*ex[2]^7*ex[3]^3*ex[4]^2 + 336*ex[2]^8*ex[3]^3*ex[4]^2 - 
    13*ex[2]^9*ex[3]^3*ex[4]^2 - 12*ex[2]^10*ex[3]^3*ex[4]^2 + 
    5*ex[2]^11*ex[3]^3*ex[4]^2 + 862*ex[2]^7*ex[3]^4*ex[4]^2 + 
    2318*ex[2]^8*ex[3]^4*ex[4]^2 + 2195*ex[2]^9*ex[3]^4*ex[4]^2 + 
    622*ex[2]^10*ex[3]^4*ex[4]^2 - 53*ex[2]^11*ex[3]^4*ex[4]^2 - 
    10*ex[2]^12*ex[3]^4*ex[4]^2 + 318*ex[2]^7*ex[3]^5*ex[4]^2 + 
    1472*ex[2]^8*ex[3]^5*ex[4]^2 + 3045*ex[2]^9*ex[3]^5*ex[4]^2 + 
    3308*ex[2]^10*ex[3]^5*ex[4]^2 + 1745*ex[2]^11*ex[3]^5*ex[4]^2 + 
    324*ex[2]^12*ex[3]^5*ex[4]^2 - 4*ex[2]^13*ex[3]^5*ex[4]^2 - 
    76*ex[2]^7*ex[3]^6*ex[4]^2 - 523*ex[2]^8*ex[3]^6*ex[4]^2 - 
    1371*ex[2]^9*ex[3]^6*ex[4]^2 - 1759*ex[2]^10*ex[3]^6*ex[4]^2 - 
    1141*ex[2]^11*ex[3]^6*ex[4]^2 - 330*ex[2]^12*ex[3]^6*ex[4]^2 - 
    24*ex[2]^13*ex[3]^6*ex[4]^2 - 2*ex[2]^6*ex[4]^3 - 
    18*ex[2]^6*ex[3]*ex[4]^3 - 4*ex[2]^7*ex[3]*ex[4]^3 - 
    2*ex[2]^8*ex[3]*ex[4]^3 - 200*ex[2]^6*ex[3]^2*ex[4]^3 - 
    114*ex[2]^7*ex[3]^2*ex[4]^3 + 14*ex[2]^8*ex[3]^2*ex[4]^3 - 
    ex[2]^9*ex[3]^2*ex[4]^3 - 2*ex[2]^10*ex[3]^2*ex[4]^3 - 
    1938*ex[2]^6*ex[3]^3*ex[4]^3 - 1865*ex[2]^7*ex[3]^3*ex[4]^3 - 
    542*ex[2]^8*ex[3]^3*ex[4]^3 - 55*ex[2]^9*ex[3]^3*ex[4]^3 + 
    16*ex[2]^10*ex[3]^3*ex[4]^3 + 6*ex[2]^11*ex[3]^3*ex[4]^3 - 
    3060*ex[2]^6*ex[3]^4*ex[4]^3 - 8409*ex[2]^7*ex[3]^4*ex[4]^3 - 
    8287*ex[2]^8*ex[3]^4*ex[4]^3 - 2938*ex[2]^9*ex[3]^4*ex[4]^3 - 
    233*ex[2]^10*ex[3]^4*ex[4]^3 - 14*ex[2]^11*ex[3]^4*ex[4]^3 + 
    6*ex[2]^12*ex[3]^4*ex[4]^3 - 1028*ex[2]^6*ex[3]^5*ex[4]^3 - 
    4843*ex[2]^7*ex[3]^5*ex[4]^3 - 9970*ex[2]^8*ex[3]^5*ex[4]^3 - 
    10615*ex[2]^9*ex[3]^5*ex[4]^3 - 5438*ex[2]^10*ex[3]^5*ex[4]^3 - 
    962*ex[2]^11*ex[3]^5*ex[4]^3 + 16*ex[2]^12*ex[3]^5*ex[4]^3 + 
    278*ex[2]^6*ex[3]^6*ex[4]^3 + 1811*ex[2]^7*ex[3]^6*ex[4]^3 + 
    4575*ex[2]^8*ex[3]^6*ex[4]^3 + 5701*ex[2]^9*ex[3]^6*ex[4]^3 + 
    3593*ex[2]^10*ex[3]^6*ex[4]^3 + 996*ex[2]^11*ex[3]^6*ex[4]^3 + 
    62*ex[2]^12*ex[3]^6*ex[4]^3 + 8*ex[2]^5*ex[4]^4 - 2*ex[2]^6*ex[4]^4 + 
    48*ex[2]^5*ex[3]*ex[4]^4 - 2*ex[2]^6*ex[3]*ex[4]^4 - 
    6*ex[2]^7*ex[3]*ex[4]^4 - 2*ex[2]^8*ex[3]*ex[4]^4 + 
    958*ex[2]^5*ex[3]^2*ex[4]^4 + 473*ex[2]^6*ex[3]^2*ex[4]^4 - 
    116*ex[2]^7*ex[3]^2*ex[4]^4 - 59*ex[2]^8*ex[3]^2*ex[4]^4 - 
    2*ex[2]^9*ex[3]^2*ex[4]^4 - 2*ex[2]^10*ex[3]^2*ex[4]^4 + 
    4802*ex[2]^5*ex[3]^3*ex[4]^4 + 6114*ex[2]^6*ex[3]^3*ex[4]^4 + 
    3111*ex[2]^7*ex[3]^3*ex[4]^4 + 506*ex[2]^8*ex[3]^3*ex[4]^4 - 
    159*ex[2]^9*ex[3]^3*ex[4]^4 - 48*ex[2]^10*ex[3]^3*ex[4]^4 - 
    2*ex[2]^11*ex[3]^3*ex[4]^4 + 6306*ex[2]^5*ex[3]^4*ex[4]^4 + 
    18082*ex[2]^6*ex[3]^4*ex[4]^4 + 19297*ex[2]^7*ex[3]^4*ex[4]^4 + 
    8942*ex[2]^8*ex[3]^4*ex[4]^4 + 2061*ex[2]^9*ex[3]^4*ex[4]^4 + 
    286*ex[2]^10*ex[3]^4*ex[4]^4 - 14*ex[2]^11*ex[3]^4*ex[4]^4 + 
    1846*ex[2]^5*ex[3]^5*ex[4]^4 + 8864*ex[2]^6*ex[3]^5*ex[4]^4 + 
    18195*ex[2]^7*ex[3]^5*ex[4]^4 + 19020*ex[2]^8*ex[3]^5*ex[4]^4 + 
    9473*ex[2]^9*ex[3]^5*ex[4]^4 + 1604*ex[2]^10*ex[3]^5*ex[4]^4 - 
    26*ex[2]^11*ex[3]^5*ex[4]^4 - 576*ex[2]^5*ex[3]^6*ex[4]^4 - 
    3577*ex[2]^6*ex[3]^6*ex[4]^4 - 8729*ex[2]^7*ex[3]^6*ex[4]^4 - 
    10575*ex[2]^8*ex[3]^6*ex[4]^4 - 6481*ex[2]^9*ex[3]^6*ex[4]^4 - 
    1724*ex[2]^10*ex[3]^6*ex[4]^4 - 90*ex[2]^11*ex[3]^6*ex[4]^4 - 
    7*ex[2]^4*ex[4]^5 + 9*ex[2]^5*ex[4]^5 + ex[2]^6*ex[4]^5 - 
    164*ex[2]^4*ex[3]*ex[4]^5 + 25*ex[2]^5*ex[3]*ex[4]^5 + 
    58*ex[2]^6*ex[3]*ex[4]^5 + 11*ex[2]^7*ex[3]*ex[4]^5 - 
    2318*ex[2]^4*ex[3]^2*ex[4]^5 - 1481*ex[2]^5*ex[3]^2*ex[4]^5 - 
    9*ex[2]^6*ex[3]^2*ex[4]^5 + 145*ex[2]^7*ex[3]^2*ex[4]^5 + 
    33*ex[2]^8*ex[3]^2*ex[4]^5 + 10*ex[2]^9*ex[3]^2*ex[4]^5 - 
    7652*ex[2]^4*ex[3]^3*ex[4]^5 - 12234*ex[2]^5*ex[3]^3*ex[4]^5 - 
    8176*ex[2]^6*ex[3]^3*ex[4]^5 - 2050*ex[2]^7*ex[3]^3*ex[4]^5 + 
    110*ex[2]^8*ex[3]^3*ex[4]^5 + 72*ex[2]^9*ex[3]^3*ex[4]^5 + 
    4*ex[2]^10*ex[3]^3*ex[4]^5 - 8231*ex[2]^4*ex[3]^4*ex[4]^5 - 
    24973*ex[2]^5*ex[3]^4*ex[4]^5 - 29277*ex[2]^6*ex[3]^4*ex[4]^5 - 
    16754*ex[2]^7*ex[3]^4*ex[4]^5 - 5420*ex[2]^8*ex[3]^4*ex[4]^5 - 
    872*ex[2]^9*ex[3]^4*ex[4]^5 + 4*ex[2]^10*ex[3]^4*ex[4]^5 - 
    2000*ex[2]^4*ex[3]^5*ex[4]^5 - 9831*ex[2]^5*ex[3]^5*ex[4]^5 - 
    20170*ex[2]^6*ex[3]^5*ex[4]^5 - 20705*ex[2]^7*ex[3]^5*ex[4]^5 - 
    9990*ex[2]^8*ex[3]^5*ex[4]^5 - 1600*ex[2]^9*ex[3]^5*ex[4]^5 + 
    24*ex[2]^10*ex[3]^5*ex[4]^5 + 740*ex[2]^4*ex[3]^6*ex[4]^5 + 
    4405*ex[2]^5*ex[3]^6*ex[4]^5 + 10405*ex[2]^6*ex[3]^6*ex[4]^5 + 
    12265*ex[2]^7*ex[3]^6*ex[4]^5 + 7315*ex[2]^8*ex[3]^6*ex[4]^5 + 
    1870*ex[2]^9*ex[3]^6*ex[4]^5 + 80*ex[2]^10*ex[3]^6*ex[4]^5 + 
    6*ex[2]^3*ex[4]^6 - 15*ex[2]^4*ex[4]^6 - 4*ex[2]^5*ex[4]^6 + 
    ex[2]^6*ex[4]^6 + 426*ex[2]^3*ex[3]*ex[4]^6 + 56*ex[2]^4*ex[3]*ex[4]^6 - 
    97*ex[2]^5*ex[3]*ex[4]^6 - 20*ex[2]^6*ex[3]*ex[4]^6 + 
    ex[2]^7*ex[3]*ex[4]^6 + 3320*ex[2]^3*ex[3]^2*ex[4]^6 + 
    2993*ex[2]^4*ex[3]^2*ex[4]^6 + 887*ex[2]^5*ex[3]^2*ex[4]^6 + 
    17*ex[2]^6*ex[3]^2*ex[4]^6 - 57*ex[2]^7*ex[3]^2*ex[4]^6 - 
    18*ex[2]^8*ex[3]^2*ex[4]^6 + 7916*ex[2]^3*ex[3]^3*ex[4]^6 + 
    15176*ex[2]^4*ex[3]^3*ex[4]^6 + 12190*ex[2]^5*ex[3]^3*ex[4]^6 + 
    4296*ex[2]^6*ex[3]^3*ex[4]^6 + 564*ex[2]^7*ex[3]^3*ex[4]^6 + 
    36*ex[2]^8*ex[3]^3*ex[4]^6 + 6942*ex[2]^3*ex[3]^4*ex[4]^6 + 
    22435*ex[2]^4*ex[3]^4*ex[4]^6 + 28754*ex[2]^5*ex[3]^4*ex[4]^6 + 
    18979*ex[2]^6*ex[3]^4*ex[4]^6 + 7088*ex[2]^7*ex[3]^4*ex[4]^6 + 
    1196*ex[2]^8*ex[3]^4*ex[4]^6 + 12*ex[2]^9*ex[3]^4*ex[4]^6 + 
    1322*ex[2]^3*ex[3]^5*ex[4]^6 + 6720*ex[2]^4*ex[3]^5*ex[4]^6 + 
    13843*ex[2]^5*ex[3]^5*ex[4]^6 + 13948*ex[2]^6*ex[3]^5*ex[4]^6 + 
    6467*ex[2]^7*ex[3]^5*ex[4]^6 + 948*ex[2]^8*ex[3]^5*ex[4]^6 - 
    16*ex[2]^9*ex[3]^5*ex[4]^6 - 604*ex[2]^3*ex[3]^6*ex[4]^6 - 
    3461*ex[2]^4*ex[3]^6*ex[4]^6 - 7925*ex[2]^5*ex[3]^6*ex[4]^6 - 
    9093*ex[2]^6*ex[3]^6*ex[4]^6 - 5279*ex[2]^7*ex[3]^6*ex[4]^6 - 
    1298*ex[2]^8*ex[3]^6*ex[4]^6 - 44*ex[2]^9*ex[3]^6*ex[4]^6 - 
    26*ex[2]^2*ex[4]^7 + 12*ex[2]^3*ex[4]^7 + 6*ex[2]^4*ex[4]^7 - 
    3*ex[2]^5*ex[4]^7 - 588*ex[2]^2*ex[3]*ex[4]^7 - 
    241*ex[2]^3*ex[3]*ex[4]^7 + 38*ex[2]^4*ex[3]*ex[4]^7 + 
    15*ex[2]^5*ex[3]*ex[4]^7 - 2*ex[2]^6*ex[3]*ex[4]^7 - 
    2842*ex[2]^2*ex[3]^2*ex[4]^7 - 3423*ex[2]^3*ex[3]^2*ex[4]^7 - 
    1699*ex[2]^4*ex[3]^2*ex[4]^7 - 339*ex[2]^5*ex[3]^2*ex[4]^7 + 
    27*ex[2]^6*ex[3]^2*ex[4]^7 + 16*ex[2]^7*ex[3]^2*ex[4]^7 - 
    5144*ex[2]^2*ex[3]^3*ex[4]^7 - 11426*ex[2]^3*ex[3]^3*ex[4]^7 - 
    10576*ex[2]^4*ex[3]^3*ex[4]^7 - 4738*ex[2]^5*ex[3]^3*ex[4]^7 - 
    1124*ex[2]^6*ex[3]^3*ex[4]^7 - 154*ex[2]^7*ex[3]^3*ex[4]^7 - 
    4*ex[2]^8*ex[3]^3*ex[4]^7 - 3678*ex[2]^2*ex[3]^4*ex[4]^7 - 
    12682*ex[2]^3*ex[3]^4*ex[4]^7 - 17548*ex[2]^4*ex[3]^4*ex[4]^7 - 
    12697*ex[2]^5*ex[3]^4*ex[4]^7 - 5054*ex[2]^6*ex[3]^4*ex[4]^7 - 
    852*ex[2]^7*ex[3]^4*ex[4]^7 - 10*ex[2]^8*ex[3]^4*ex[4]^7 - 
    508*ex[2]^2*ex[3]^5*ex[4]^7 - 2733*ex[2]^3*ex[3]^5*ex[4]^7 - 
    5710*ex[2]^4*ex[3]^5*ex[4]^7 - 5653*ex[2]^5*ex[3]^5*ex[4]^7 - 
    2490*ex[2]^6*ex[3]^5*ex[4]^7 - 314*ex[2]^7*ex[3]^5*ex[4]^7 + 
    8*ex[2]^8*ex[3]^5*ex[4]^7 + 306*ex[2]^2*ex[3]^6*ex[4]^7 + 
    1693*ex[2]^3*ex[3]^6*ex[4]^7 + 3761*ex[2]^4*ex[3]^6*ex[4]^7 + 
    4199*ex[2]^5*ex[3]^6*ex[4]^7 + 2371*ex[2]^6*ex[3]^6*ex[4]^7 + 
    560*ex[2]^7*ex[3]^6*ex[4]^7 + 14*ex[2]^8*ex[3]^6*ex[4]^7 + 
    34*ex[2]*ex[4]^8 - 5*ex[2]^2*ex[4]^8 - 4*ex[2]^3*ex[4]^8 + 
    3*ex[2]^4*ex[4]^8 + 394*ex[2]*ex[3]*ex[4]^8 + 248*ex[2]^2*ex[3]*ex[4]^8 + 
    25*ex[2]^3*ex[3]*ex[4]^8 - 4*ex[2]^4*ex[3]*ex[4]^8 + 
    ex[2]^5*ex[3]*ex[4]^8 + 1340*ex[2]*ex[3]^2*ex[4]^8 + 
    2011*ex[2]^2*ex[3]^2*ex[4]^8 + 1261*ex[2]^3*ex[3]^2*ex[4]^8 + 
    341*ex[2]^4*ex[3]^2*ex[4]^8 + 7*ex[2]^5*ex[3]^2*ex[4]^8 - 
    8*ex[2]^6*ex[3]^2*ex[4]^8 + 1908*ex[2]*ex[3]^3*ex[4]^8 + 
    4792*ex[2]^2*ex[3]^3*ex[4]^8 + 4978*ex[2]^3*ex[3]^3*ex[4]^8 + 
    2632*ex[2]^4*ex[3]^3*ex[4]^8 + 780*ex[2]^5*ex[3]^3*ex[4]^8 + 
    116*ex[2]^6*ex[3]^3*ex[4]^8 + 2*ex[2]^7*ex[3]^3*ex[4]^8 + 
    1114*ex[2]*ex[3]^4*ex[4]^8 + 4097*ex[2]^2*ex[3]^4*ex[4]^8 + 
    6046*ex[2]^3*ex[3]^4*ex[4]^8 + 4645*ex[2]^4*ex[3]^4*ex[4]^8 + 
    1900*ex[2]^5*ex[3]^4*ex[4]^8 + 312*ex[2]^6*ex[3]^4*ex[4]^8 + 
    2*ex[2]^7*ex[3]^4*ex[4]^8 + 98*ex[2]*ex[3]^5*ex[4]^8 + 
    592*ex[2]^2*ex[3]^5*ex[4]^8 + 1285*ex[2]^3*ex[3]^5*ex[4]^8 + 
    1260*ex[2]^4*ex[3]^5*ex[4]^8 + 523*ex[2]^5*ex[3]^5*ex[4]^8 + 
    52*ex[2]^6*ex[3]^5*ex[4]^8 - 2*ex[2]^7*ex[3]^5*ex[4]^8 - 
    88*ex[2]*ex[3]^6*ex[4]^8 - 471*ex[2]^2*ex[3]^6*ex[4]^8 - 
    1015*ex[2]^3*ex[3]^6*ex[4]^8 - 1101*ex[2]^4*ex[3]^6*ex[4]^8 - 
    603*ex[2]^5*ex[3]^6*ex[4]^8 - 136*ex[2]^6*ex[3]^6*ex[4]^8 - 
    2*ex[2]^7*ex[3]^6*ex[4]^8 - 13*ex[4]^9 + ex[2]*ex[4]^9 + 
    ex[2]^2*ex[4]^9 - ex[2]^3*ex[4]^9 - 102*ex[3]*ex[4]^9 - 
    82*ex[2]*ex[3]*ex[4]^9 - 16*ex[2]^2*ex[3]*ex[4]^9 - 267*ex[3]^2*ex[4]^9 - 
    473*ex[2]*ex[3]^2*ex[4]^9 - 339*ex[2]^2*ex[3]^2*ex[4]^9 - 
    105*ex[2]^3*ex[3]^2*ex[4]^9 - 6*ex[2]^4*ex[3]^2*ex[4]^9 + 
    2*ex[2]^5*ex[3]^2*ex[4]^9 - 308*ex[3]^3*ex[4]^9 - 
    860*ex[2]*ex[3]^3*ex[4]^9 - 984*ex[2]^2*ex[3]^3*ex[4]^9 - 
    584*ex[2]^3*ex[3]^3*ex[4]^9 - 192*ex[2]^4*ex[3]^3*ex[4]^9 - 
    28*ex[2]^5*ex[3]^3*ex[4]^9 - 147*ex[3]^4*ex[4]^9 - 
    577*ex[2]*ex[3]^4*ex[4]^9 - 901*ex[2]^2*ex[3]^4*ex[4]^9 - 
    723*ex[2]^3*ex[3]^4*ex[4]^9 - 300*ex[2]^4*ex[3]^4*ex[4]^9 - 
    48*ex[2]^5*ex[3]^4*ex[4]^9 - 6*ex[3]^5*ex[4]^9 - 
    50*ex[2]*ex[3]^5*ex[4]^9 - 120*ex[2]^2*ex[3]^5*ex[4]^9 - 
    120*ex[2]^3*ex[3]^5*ex[4]^9 - 48*ex[2]^4*ex[3]^5*ex[4]^9 - 
    4*ex[2]^5*ex[3]^5*ex[4]^9 + 11*ex[3]^6*ex[4]^9 + 
    57*ex[2]*ex[3]^6*ex[4]^9 + 119*ex[2]^2*ex[3]^6*ex[4]^9 + 
    125*ex[2]^3*ex[3]^6*ex[4]^9 + 66*ex[2]^4*ex[3]^6*ex[4]^9 + 
    14*ex[2]^5*ex[3]^6*ex[4]^9 + 13*ex[2]^9*ex[3]^3*ex[6] + 
    2*ex[2]^10*ex[3]^3*ex[6] - ex[2]^11*ex[3]^3*ex[6] + 
    9*ex[2]^9*ex[3]^4*ex[6] + 51*ex[2]^10*ex[3]^4*ex[6] + 
    33*ex[2]^11*ex[3]^4*ex[6] - ex[2]^12*ex[3]^4*ex[6] - 
    21*ex[2]^9*ex[3]^5*ex[6] - 24*ex[2]^10*ex[3]^5*ex[6] + 
    33*ex[2]^11*ex[3]^5*ex[6] + 52*ex[2]^12*ex[3]^5*ex[6] + 
    16*ex[2]^13*ex[3]^5*ex[6] - 17*ex[2]^9*ex[3]^6*ex[6] - 
    73*ex[2]^10*ex[3]^6*ex[6] - 121*ex[2]^11*ex[3]^6*ex[6] - 
    95*ex[2]^12*ex[3]^6*ex[6] - 34*ex[2]^13*ex[3]^6*ex[6] - 
    4*ex[2]^14*ex[3]^6*ex[6] - 27*ex[2]^8*ex[3]^2*ex[4]*ex[6] - 
    4*ex[2]^9*ex[3]^2*ex[4]*ex[6] - 3*ex[2]^10*ex[3]^2*ex[4]*ex[6] + 
    152*ex[2]^8*ex[3]^3*ex[4]*ex[6] + 84*ex[2]^9*ex[3]^3*ex[4]*ex[6] - 
    58*ex[2]^10*ex[3]^3*ex[4]*ex[6] - 16*ex[2]^11*ex[3]^3*ex[4]*ex[6] + 
    340*ex[2]^8*ex[3]^4*ex[4]*ex[6] + 662*ex[2]^9*ex[3]^4*ex[4]*ex[6] + 
    683*ex[2]^10*ex[3]^4*ex[4]*ex[6] + 222*ex[2]^11*ex[3]^4*ex[4]*ex[6] - 
    39*ex[2]^12*ex[3]^4*ex[4]*ex[6] - 4*ex[2]^13*ex[3]^4*ex[4]*ex[6] + 
    260*ex[2]^8*ex[3]^5*ex[4]*ex[6] + 652*ex[2]^9*ex[3]^5*ex[4]*ex[6] + 
    746*ex[2]^10*ex[3]^5*ex[4]*ex[6] + 716*ex[2]^11*ex[3]^5*ex[4]*ex[6] + 
    470*ex[2]^12*ex[3]^5*ex[4]*ex[6] + 108*ex[2]^13*ex[3]^5*ex[4]*ex[6] + 
    99*ex[2]^8*ex[3]^6*ex[4]*ex[6] + 366*ex[2]^9*ex[3]^6*ex[4]*ex[6] + 
    456*ex[2]^10*ex[3]^6*ex[4]*ex[6] + 158*ex[2]^11*ex[3]^6*ex[4]*ex[6] - 
    87*ex[2]^12*ex[3]^6*ex[4]*ex[6] - 60*ex[2]^13*ex[3]^6*ex[4]*ex[6] - 
    4*ex[2]^14*ex[3]^6*ex[4]*ex[6] - 10*ex[2]^7*ex[3]*ex[4]^2*ex[6] + 
    66*ex[2]^7*ex[3]^2*ex[4]^2*ex[6] - 18*ex[2]^8*ex[3]^2*ex[4]^2*ex[6] + 
    8*ex[2]^9*ex[3]^2*ex[4]^2*ex[6] - 2*ex[2]^10*ex[3]^2*ex[4]^2*ex[6] - 
    1555*ex[2]^7*ex[3]^3*ex[4]^2*ex[6] - 886*ex[2]^8*ex[3]^3*ex[4]^2*ex[6] + 
    189*ex[2]^9*ex[3]^3*ex[4]^2*ex[6] + 54*ex[2]^10*ex[3]^3*ex[4]^2*ex[6] - 
    4*ex[2]^11*ex[3]^3*ex[4]^2*ex[6] - 2603*ex[2]^7*ex[3]^4*ex[4]^2*ex[6] - 
    6027*ex[2]^8*ex[3]^4*ex[4]^2*ex[6] - 5623*ex[2]^9*ex[3]^4*ex[4]^2*ex[6] - 
    1609*ex[2]^10*ex[3]^4*ex[4]^2*ex[6] + 154*ex[2]^11*ex[3]^4*ex[4]^2*
     ex[6] + 10*ex[2]^12*ex[3]^4*ex[4]^2*ex[6] - 1187*ex[2]^7*ex[3]^5*ex[4]^2*
     ex[6] - 3792*ex[2]^8*ex[3]^5*ex[4]^2*ex[6] - 
    5939*ex[2]^9*ex[3]^5*ex[4]^2*ex[6] - 6086*ex[2]^10*ex[3]^5*ex[4]^2*
     ex[6] - 3428*ex[2]^11*ex[3]^5*ex[4]^2*ex[6] - 
    676*ex[2]^12*ex[3]^5*ex[4]^2*ex[6] - 215*ex[2]^7*ex[3]^6*ex[4]^2*ex[6] - 
    553*ex[2]^8*ex[3]^6*ex[4]^2*ex[6] + 25*ex[2]^9*ex[3]^6*ex[4]^2*ex[6] + 
    1263*ex[2]^10*ex[3]^6*ex[4]^2*ex[6] + 1334*ex[2]^11*ex[3]^6*ex[4]^2*
     ex[6] + 454*ex[2]^12*ex[3]^6*ex[4]^2*ex[6] + 20*ex[2]^13*ex[3]^6*ex[4]^2*
     ex[6] + 6*ex[2]^6*ex[4]^3*ex[6] + 28*ex[2]^6*ex[3]*ex[4]^3*ex[6] + 
    10*ex[2]^7*ex[3]*ex[4]^3*ex[6] + 4*ex[2]^8*ex[3]*ex[4]^3*ex[6] + 
    453*ex[2]^6*ex[3]^2*ex[4]^3*ex[6] + 242*ex[2]^7*ex[3]^2*ex[4]^3*ex[6] - 
    55*ex[2]^8*ex[3]^2*ex[4]^3*ex[6] + 2*ex[2]^9*ex[3]^2*ex[4]^3*ex[6] + 
    2*ex[2]^10*ex[3]^2*ex[4]^3*ex[6] + 5778*ex[2]^6*ex[3]^3*ex[4]^3*ex[6] + 
    4516*ex[2]^7*ex[3]^3*ex[4]^3*ex[6] + 924*ex[2]^8*ex[3]^3*ex[4]^3*ex[6] + 
    146*ex[2]^9*ex[3]^3*ex[4]^3*ex[6] - 10*ex[2]^10*ex[3]^3*ex[4]^3*ex[6] + 
    7996*ex[2]^6*ex[3]^4*ex[4]^3*ex[6] + 19730*ex[2]^7*ex[3]^4*ex[4]^3*
     ex[6] + 18405*ex[2]^8*ex[3]^4*ex[4]^3*ex[6] + 
    5898*ex[2]^9*ex[3]^4*ex[4]^3*ex[6] + 241*ex[2]^10*ex[3]^4*ex[4]^3*ex[6] + 
    60*ex[2]^11*ex[3]^4*ex[4]^3*ex[6] - 2*ex[2]^12*ex[3]^4*ex[4]^3*ex[6] + 
    2814*ex[2]^6*ex[3]^5*ex[4]^3*ex[6] + 10270*ex[2]^7*ex[3]^5*ex[4]^3*
     ex[6] + 17878*ex[2]^8*ex[3]^5*ex[4]^3*ex[6] + 
    18402*ex[2]^9*ex[3]^5*ex[4]^3*ex[6] + 9788*ex[2]^10*ex[3]^5*ex[4]^3*
     ex[6] + 1816*ex[2]^11*ex[3]^5*ex[4]^3*ex[6] + 
    8*ex[2]^12*ex[3]^5*ex[4]^3*ex[6] + 165*ex[2]^6*ex[3]^6*ex[4]^3*ex[6] - 
    280*ex[2]^7*ex[3]^6*ex[4]^3*ex[6] - 2976*ex[2]^8*ex[3]^6*ex[4]^3*ex[6] - 
    5640*ex[2]^9*ex[3]^6*ex[4]^3*ex[6] - 4339*ex[2]^10*ex[3]^6*ex[4]^3*
     ex[6] - 1272*ex[2]^11*ex[3]^6*ex[4]^3*ex[6] - 
    42*ex[2]^12*ex[3]^6*ex[4]^3*ex[6] - 20*ex[2]^5*ex[4]^4*ex[6] + 
    4*ex[2]^6*ex[4]^4*ex[6] - 61*ex[2]^5*ex[3]*ex[4]^4*ex[6] + 
    6*ex[2]^6*ex[3]*ex[4]^4*ex[6] + 5*ex[2]^7*ex[3]*ex[4]^4*ex[6] + 
    2*ex[2]^8*ex[3]*ex[4]^4*ex[6] - 2407*ex[2]^5*ex[3]^2*ex[4]^4*ex[6] - 
    1031*ex[2]^6*ex[3]^2*ex[4]^4*ex[6] + 219*ex[2]^7*ex[3]^2*ex[4]^4*ex[6] + 
    67*ex[2]^8*ex[3]^2*ex[4]^4*ex[6] - 6*ex[2]^9*ex[3]^2*ex[4]^4*ex[6] - 
    11834*ex[2]^5*ex[3]^3*ex[4]^4*ex[6] - 12576*ex[2]^6*ex[3]^3*ex[4]^4*
     ex[6] - 5668*ex[2]^7*ex[3]^3*ex[4]^4*ex[6] - 
    1182*ex[2]^8*ex[3]^3*ex[4]^4*ex[6] + 84*ex[2]^9*ex[3]^3*ex[4]^4*ex[6] + 
    12*ex[2]^10*ex[3]^3*ex[4]^4*ex[6] - 13490*ex[2]^5*ex[3]^4*ex[4]^4*ex[6] - 
    35118*ex[2]^6*ex[3]^4*ex[4]^4*ex[6] - 34136*ex[2]^7*ex[3]^4*ex[4]^4*
     ex[6] - 13282*ex[2]^8*ex[3]^4*ex[4]^4*ex[6] - 
    2304*ex[2]^9*ex[3]^4*ex[4]^4*ex[6] - 380*ex[2]^10*ex[3]^4*ex[4]^4*ex[6] - 
    3897*ex[2]^5*ex[3]^5*ex[4]^4*ex[6] - 15630*ex[2]^6*ex[3]^5*ex[4]^4*
     ex[6] - 28769*ex[2]^7*ex[3]^5*ex[4]^4*ex[6] - 
    29440*ex[2]^8*ex[3]^5*ex[4]^4*ex[6] - 15056*ex[2]^9*ex[3]^5*ex[4]^4*
     ex[6] - 2680*ex[2]^10*ex[3]^5*ex[4]^4*ex[6] - 
    28*ex[2]^11*ex[3]^5*ex[4]^4*ex[6] + 125*ex[2]^5*ex[3]^6*ex[4]^4*ex[6] + 
    1993*ex[2]^6*ex[3]^6*ex[4]^4*ex[6] + 7005*ex[2]^7*ex[3]^6*ex[4]^4*ex[6] + 
    10355*ex[2]^8*ex[3]^6*ex[4]^4*ex[6] + 7090*ex[2]^9*ex[3]^6*ex[4]^4*
     ex[6] + 1920*ex[2]^10*ex[3]^6*ex[4]^4*ex[6] + 
    48*ex[2]^11*ex[3]^6*ex[4]^4*ex[6] + 7*ex[2]^4*ex[4]^5*ex[6] - 
    14*ex[2]^5*ex[4]^5*ex[6] - ex[2]^6*ex[4]^5*ex[6] + 
    312*ex[2]^4*ex[3]*ex[4]^5*ex[6] - 28*ex[2]^5*ex[3]*ex[4]^5*ex[6] - 
    66*ex[2]^6*ex[3]*ex[4]^5*ex[6] - 10*ex[2]^7*ex[3]*ex[4]^5*ex[6] + 
    4903*ex[2]^4*ex[3]^2*ex[4]^5*ex[6] + 2674*ex[2]^5*ex[3]^2*ex[4]^5*ex[6] + 
    50*ex[2]^6*ex[3]^2*ex[4]^5*ex[6] - 88*ex[2]^7*ex[3]^2*ex[4]^5*ex[6] + 
    5*ex[2]^8*ex[3]^2*ex[4]^5*ex[6] + 14616*ex[2]^4*ex[3]^3*ex[4]^5*ex[6] + 
    19856*ex[2]^5*ex[3]^3*ex[4]^5*ex[6] + 11800*ex[2]^6*ex[3]^3*ex[4]^5*
     ex[6] + 2826*ex[2]^7*ex[3]^3*ex[4]^5*ex[6] - 78*ex[2]^8*ex[3]^3*ex[4]^5*
     ex[6] - 28*ex[2]^9*ex[3]^3*ex[4]^5*ex[6] + 13645*ex[2]^4*ex[3]^4*ex[4]^5*
     ex[6] + 37646*ex[2]^5*ex[3]^4*ex[4]^5*ex[6] + 
    39119*ex[2]^6*ex[3]^4*ex[4]^5*ex[6] + 18490*ex[2]^7*ex[3]^4*ex[4]^5*
     ex[6] + 4976*ex[2]^8*ex[3]^4*ex[4]^5*ex[6] + 808*ex[2]^9*ex[3]^4*ex[4]^5*
     ex[6] + 12*ex[2]^10*ex[3]^4*ex[4]^5*ex[6] + 3264*ex[2]^4*ex[3]^5*ex[4]^5*
     ex[6] + 14188*ex[2]^5*ex[3]^5*ex[4]^5*ex[6] + 
    27138*ex[2]^6*ex[3]^5*ex[4]^5*ex[6] + 27528*ex[2]^7*ex[3]^5*ex[4]^5*
     ex[6] + 13598*ex[2]^8*ex[3]^5*ex[4]^5*ex[6] + 
    2320*ex[2]^9*ex[3]^5*ex[4]^5*ex[6] + 36*ex[2]^10*ex[3]^5*ex[4]^5*ex[6] - 
    363*ex[2]^4*ex[3]^6*ex[4]^5*ex[6] - 2834*ex[2]^5*ex[3]^6*ex[4]^5*ex[6] - 
    7944*ex[2]^6*ex[3]^6*ex[4]^5*ex[6] - 10490*ex[2]^7*ex[3]^6*ex[4]^5*
     ex[6] - 6701*ex[2]^8*ex[3]^6*ex[4]^5*ex[6] - 
    1716*ex[2]^9*ex[3]^6*ex[4]^5*ex[6] - 32*ex[2]^10*ex[3]^6*ex[4]^5*ex[6] - 
    4*ex[2]^3*ex[4]^6*ex[6] + 16*ex[2]^4*ex[4]^6*ex[6] + 
    4*ex[2]^5*ex[4]^6*ex[6] - 733*ex[2]^3*ex[3]*ex[4]^6*ex[6] - 
    116*ex[2]^4*ex[3]*ex[4]^6*ex[6] + 87*ex[2]^5*ex[3]*ex[4]^6*ex[6] + 
    14*ex[2]^6*ex[3]*ex[4]^6*ex[6] - 5205*ex[2]^3*ex[3]^2*ex[4]^6*ex[6] - 
    3883*ex[2]^4*ex[3]^2*ex[4]^6*ex[6] - 917*ex[2]^5*ex[3]^2*ex[4]^6*ex[6] - 
    91*ex[2]^6*ex[3]^2*ex[4]^6*ex[6] + 2*ex[2]^7*ex[3]^2*ex[4]^6*ex[6] - 
    10850*ex[2]^3*ex[3]^3*ex[4]^6*ex[6] - 17820*ex[2]^4*ex[3]^3*ex[4]^6*
     ex[6] - 12282*ex[2]^5*ex[3]^3*ex[4]^6*ex[6] - 
    3360*ex[2]^6*ex[3]^3*ex[4]^6*ex[6] - 108*ex[2]^7*ex[3]^3*ex[4]^6*ex[6] + 
    16*ex[2]^8*ex[3]^3*ex[4]^6*ex[6] - 8302*ex[2]^3*ex[3]^4*ex[4]^6*ex[6] - 
    24458*ex[2]^4*ex[3]^4*ex[4]^6*ex[6] - 27526*ex[2]^5*ex[3]^4*ex[4]^6*
     ex[6] - 15278*ex[2]^6*ex[3]^4*ex[4]^6*ex[6] - 
    5020*ex[2]^7*ex[3]^4*ex[4]^6*ex[6] - 814*ex[2]^8*ex[3]^4*ex[4]^6*ex[6] - 
    16*ex[2]^9*ex[3]^4*ex[4]^6*ex[6] - 1617*ex[2]^3*ex[3]^5*ex[4]^6*ex[6] - 
    7624*ex[2]^4*ex[3]^5*ex[4]^6*ex[6] - 15085*ex[2]^5*ex[3]^5*ex[4]^6*
     ex[6] - 15166*ex[2]^6*ex[3]^5*ex[4]^6*ex[6] - 
    7236*ex[2]^7*ex[3]^5*ex[4]^6*ex[6] - 1168*ex[2]^8*ex[3]^5*ex[4]^6*ex[6] - 
    20*ex[2]^9*ex[3]^5*ex[4]^6*ex[6] + 311*ex[2]^3*ex[3]^6*ex[4]^6*ex[6] + 
    1997*ex[2]^4*ex[3]^6*ex[4]^6*ex[6] + 4999*ex[2]^5*ex[3]^6*ex[4]^6*ex[6] + 
    6137*ex[2]^6*ex[3]^6*ex[4]^6*ex[6] + 3722*ex[2]^7*ex[3]^6*ex[4]^6*ex[6] + 
    910*ex[2]^8*ex[3]^6*ex[4]^6*ex[6] + 12*ex[2]^9*ex[3]^6*ex[4]^6*ex[6] + 
    37*ex[2]^2*ex[4]^7*ex[6] - 8*ex[2]^3*ex[4]^7*ex[6] - 
    5*ex[2]^4*ex[4]^7*ex[6] + 694*ex[2]^2*ex[3]*ex[4]^7*ex[6] + 
    250*ex[2]^3*ex[3]*ex[4]^7*ex[6] - 22*ex[2]^4*ex[3]*ex[4]^7*ex[6] - 
    6*ex[2]^5*ex[3]*ex[4]^7*ex[6] + 2857*ex[2]^2*ex[3]^2*ex[4]^7*ex[6] + 
    2804*ex[2]^3*ex[3]^2*ex[4]^7*ex[6] + 1074*ex[2]^4*ex[3]^2*ex[4]^7*ex[6] + 
    188*ex[2]^5*ex[3]^2*ex[4]^7*ex[6] - 3*ex[2]^6*ex[3]^2*ex[4]^7*ex[6] + 
    4460*ex[2]^2*ex[3]^3*ex[4]^7*ex[6] + 8508*ex[2]^3*ex[3]^3*ex[4]^7*ex[6] + 
    6496*ex[2]^4*ex[3]^3*ex[4]^7*ex[6] + 2028*ex[2]^5*ex[3]^3*ex[4]^7*ex[6] + 
    188*ex[2]^6*ex[3]^3*ex[4]^7*ex[6] + 4*ex[2]^7*ex[3]^3*ex[4]^7*ex[6] + 
    2815*ex[2]^2*ex[3]^4*ex[4]^7*ex[6] + 8920*ex[2]^3*ex[3]^4*ex[4]^7*ex[6] + 
    10907*ex[2]^4*ex[3]^4*ex[4]^7*ex[6] + 6832*ex[2]^5*ex[3]^4*ex[4]^7*
     ex[6] + 2472*ex[2]^6*ex[3]^4*ex[4]^7*ex[6] + 392*ex[2]^7*ex[3]^4*ex[4]^7*
     ex[6] + 6*ex[2]^8*ex[3]^4*ex[4]^7*ex[6] + 430*ex[2]^2*ex[3]^5*ex[4]^7*
     ex[6] + 2234*ex[2]^3*ex[3]^5*ex[4]^7*ex[6] + 
    4590*ex[2]^4*ex[3]^5*ex[4]^7*ex[6] + 4586*ex[2]^5*ex[3]^5*ex[4]^7*ex[6] + 
    2112*ex[2]^6*ex[3]^5*ex[4]^7*ex[6] + 316*ex[2]^7*ex[3]^5*ex[4]^7*ex[6] + 
    4*ex[2]^8*ex[3]^5*ex[4]^7*ex[6] - 125*ex[2]^2*ex[3]^6*ex[4]^7*ex[6] - 
    724*ex[2]^3*ex[3]^6*ex[4]^7*ex[6] - 1680*ex[2]^4*ex[3]^6*ex[4]^7*ex[6] - 
    1948*ex[2]^5*ex[3]^6*ex[4]^7*ex[6] - 1129*ex[2]^6*ex[3]^6*ex[4]^7*ex[6] - 
    264*ex[2]^7*ex[3]^6*ex[4]^7*ex[6] - 2*ex[2]^8*ex[3]^6*ex[4]^7*ex[6] - 
    26*ex[2]*ex[4]^8*ex[6] + 2*ex[2]^2*ex[4]^8*ex[6] + 
    2*ex[2]^3*ex[4]^8*ex[6] - 230*ex[2]*ex[3]*ex[4]^8*ex[6] - 
    122*ex[2]^2*ex[3]*ex[4]^8*ex[6] - 8*ex[2]^3*ex[3]*ex[4]^8*ex[6] - 
    640*ex[2]*ex[3]^2*ex[4]^8*ex[6] - 784*ex[2]^2*ex[3]^2*ex[4]^8*ex[6] - 
    376*ex[2]^3*ex[3]^2*ex[4]^8*ex[6] - 76*ex[2]^4*ex[3]^2*ex[4]^8*ex[6] - 
    780*ex[2]*ex[3]^3*ex[4]^8*ex[6] - 1684*ex[2]^2*ex[3]^3*ex[4]^8*ex[6] - 
    1400*ex[2]^3*ex[3]^3*ex[4]^8*ex[6] - 496*ex[2]^4*ex[3]^3*ex[4]^8*ex[6] - 
    72*ex[2]^5*ex[3]^3*ex[4]^8*ex[6] - 4*ex[2]^6*ex[3]^3*ex[4]^8*ex[6] - 
    410*ex[2]*ex[3]^4*ex[4]^8*ex[6] - 1406*ex[2]^2*ex[3]^4*ex[4]^8*ex[6] - 
    1862*ex[2]^3*ex[3]^4*ex[4]^8*ex[6] - 1272*ex[2]^4*ex[3]^4*ex[4]^8*ex[6] - 
    480*ex[2]^5*ex[3]^4*ex[4]^8*ex[6] - 72*ex[2]^6*ex[3]^4*ex[4]^8*ex[6] - 
    46*ex[2]*ex[3]^5*ex[4]^8*ex[6] - 274*ex[2]^2*ex[3]^5*ex[4]^8*ex[6] - 
    592*ex[2]^3*ex[3]^5*ex[4]^8*ex[6] - 592*ex[2]^4*ex[3]^5*ex[4]^8*ex[6] - 
    264*ex[2]^5*ex[3]^5*ex[4]^8*ex[6] - 36*ex[2]^6*ex[3]^5*ex[4]^8*ex[6] + 
    20*ex[2]*ex[3]^6*ex[4]^8*ex[6] + 108*ex[2]^2*ex[3]^6*ex[4]^8*ex[6] + 
    236*ex[2]^3*ex[3]^6*ex[4]^8*ex[6] + 260*ex[2]^4*ex[3]^6*ex[4]^8*ex[6] + 
    144*ex[2]^5*ex[3]^6*ex[4]^8*ex[6] + 32*ex[2]^6*ex[3]^6*ex[4]^8*ex[6] - 
    51*ex[2]^9*ex[3]^3*ex[6]^2 - 8*ex[2]^10*ex[3]^3*ex[6]^2 + 
    3*ex[2]^11*ex[3]^3*ex[6]^2 - 9*ex[2]^9*ex[3]^4*ex[6]^2 - 
    147*ex[2]^10*ex[3]^4*ex[6]^2 - 101*ex[2]^11*ex[3]^4*ex[6]^2 + 
    3*ex[2]^12*ex[3]^4*ex[6]^2 + 75*ex[2]^9*ex[3]^5*ex[6]^2 + 
    120*ex[2]^10*ex[3]^5*ex[6]^2 - 25*ex[2]^11*ex[3]^5*ex[6]^2 - 
    102*ex[2]^12*ex[3]^5*ex[6]^2 - 32*ex[2]^13*ex[3]^5*ex[6]^2 + 
    33*ex[2]^9*ex[3]^6*ex[6]^2 + 139*ex[2]^10*ex[3]^6*ex[6]^2 + 
    223*ex[2]^11*ex[3]^6*ex[6]^2 + 165*ex[2]^12*ex[3]^6*ex[6]^2 + 
    52*ex[2]^13*ex[3]^6*ex[6]^2 + 4*ex[2]^14*ex[3]^6*ex[6]^2 + 
    72*ex[2]^8*ex[3]^2*ex[4]*ex[6]^2 + 6*ex[2]^9*ex[3]^2*ex[4]*ex[6]^2 + 
    3*ex[2]^10*ex[3]^2*ex[4]*ex[6]^2 - 146*ex[2]^8*ex[3]^3*ex[4]*ex[6]^2 - 
    78*ex[2]^9*ex[3]^3*ex[4]*ex[6]^2 + 92*ex[2]^10*ex[3]^3*ex[4]*ex[6]^2 + 
    17*ex[2]^11*ex[3]^3*ex[4]*ex[6]^2 - 496*ex[2]^8*ex[3]^4*ex[4]*ex[6]^2 - 
    420*ex[2]^9*ex[3]^4*ex[4]*ex[6]^2 - 509*ex[2]^10*ex[3]^4*ex[4]*ex[6]^2 - 
    260*ex[2]^11*ex[3]^4*ex[4]*ex[6]^2 + 39*ex[2]^12*ex[3]^4*ex[4]*ex[6]^2 + 
    2*ex[2]^13*ex[3]^4*ex[4]*ex[6]^2 - 540*ex[2]^8*ex[3]^5*ex[4]*ex[6]^2 - 
    1049*ex[2]^9*ex[3]^5*ex[4]*ex[6]^2 - 476*ex[2]^10*ex[3]^5*ex[4]*ex[6]^2 - 
    111*ex[2]^11*ex[3]^5*ex[4]*ex[6]^2 - 210*ex[2]^12*ex[3]^5*ex[4]*ex[6]^2 - 
    66*ex[2]^13*ex[3]^5*ex[4]*ex[6]^2 - 190*ex[2]^8*ex[3]^6*ex[4]*ex[6]^2 - 
    763*ex[2]^9*ex[3]^6*ex[4]*ex[6]^2 - 1127*ex[2]^10*ex[3]^6*ex[4]*ex[6]^2 - 
    705*ex[2]^11*ex[3]^6*ex[4]*ex[6]^2 - 133*ex[2]^12*ex[3]^6*ex[4]*ex[6]^2 + 
    16*ex[2]^13*ex[3]^6*ex[4]*ex[6]^2 - 2*ex[2]^14*ex[3]^6*ex[4]*ex[6]^2 + 
    6*ex[2]^7*ex[3]*ex[4]^2*ex[6]^2 - 226*ex[2]^7*ex[3]^2*ex[4]^2*ex[6]^2 - 
    6*ex[2]^8*ex[3]^2*ex[4]^2*ex[6]^2 - 16*ex[2]^9*ex[3]^2*ex[4]^2*ex[6]^2 + 
    ex[2]^10*ex[3]^2*ex[4]^2*ex[6]^2 + 2077*ex[2]^7*ex[3]^3*ex[4]^2*ex[6]^2 + 
    910*ex[2]^8*ex[3]^3*ex[4]^2*ex[6]^2 - 363*ex[2]^9*ex[3]^3*ex[4]^2*
     ex[6]^2 - 58*ex[2]^10*ex[3]^3*ex[4]^2*ex[6]^2 - 
    ex[2]^11*ex[3]^3*ex[4]^2*ex[6]^2 + 3091*ex[2]^7*ex[3]^4*ex[4]^2*ex[6]^2 + 
    5506*ex[2]^8*ex[3]^4*ex[4]^2*ex[6]^2 + 4977*ex[2]^9*ex[3]^4*ex[4]^2*
     ex[6]^2 + 1479*ex[2]^10*ex[3]^4*ex[4]^2*ex[6]^2 - 
    167*ex[2]^11*ex[3]^4*ex[4]^2*ex[6]^2 - 6*ex[2]^12*ex[3]^4*ex[4]^2*
     ex[6]^2 + 1639*ex[2]^7*ex[3]^5*ex[4]^2*ex[6]^2 + 
    3776*ex[2]^8*ex[3]^5*ex[4]^2*ex[6]^2 + 3404*ex[2]^9*ex[3]^5*ex[4]^2*
     ex[6]^2 + 2700*ex[2]^10*ex[3]^5*ex[4]^2*ex[6]^2 + 
    1799*ex[2]^11*ex[3]^5*ex[4]^2*ex[6]^2 + 368*ex[2]^12*ex[3]^5*ex[4]^2*
     ex[6]^2 + 2*ex[2]^13*ex[3]^5*ex[4]^2*ex[6]^2 + 
    449*ex[2]^7*ex[3]^6*ex[4]^2*ex[6]^2 + 1690*ex[2]^8*ex[3]^6*ex[4]^2*
     ex[6]^2 + 2184*ex[2]^9*ex[3]^6*ex[4]^2*ex[6]^2 + 
    912*ex[2]^10*ex[3]^6*ex[4]^2*ex[6]^2 - 203*ex[2]^11*ex[3]^6*ex[4]^2*
     ex[6]^2 - 162*ex[2]^12*ex[3]^6*ex[4]^2*ex[6]^2 + 
    10*ex[2]^13*ex[3]^6*ex[4]^2*ex[6]^2 - 6*ex[2]^6*ex[4]^3*ex[6]^2 + 
    8*ex[2]^6*ex[3]*ex[4]^3*ex[6]^2 - 8*ex[2]^7*ex[3]*ex[4]^3*ex[6]^2 - 
    2*ex[2]^8*ex[3]*ex[4]^3*ex[6]^2 - 324*ex[2]^6*ex[3]^2*ex[4]^3*ex[6]^2 - 
    154*ex[2]^7*ex[3]^2*ex[4]^3*ex[6]^2 + 71*ex[2]^8*ex[3]^2*ex[4]^3*
     ex[6]^2 - ex[2]^9*ex[3]^2*ex[4]^3*ex[6]^2 - 6652*ex[2]^6*ex[3]^3*ex[4]^3*
     ex[6]^2 - 3908*ex[2]^7*ex[3]^3*ex[4]^3*ex[6]^2 - 
    206*ex[2]^8*ex[3]^3*ex[4]^3*ex[6]^2 - 54*ex[2]^9*ex[3]^3*ex[4]^3*
     ex[6]^2 + 18*ex[2]^10*ex[3]^3*ex[4]^3*ex[6]^2 - 
    7660*ex[2]^6*ex[3]^4*ex[4]^3*ex[6]^2 - 16094*ex[2]^7*ex[3]^4*ex[4]^3*
     ex[6]^2 - 13945*ex[2]^8*ex[3]^4*ex[4]^3*ex[6]^2 - 
    3845*ex[2]^9*ex[3]^4*ex[4]^3*ex[6]^2 + 166*ex[2]^10*ex[3]^4*ex[4]^3*
     ex[6]^2 - 2*ex[2]^11*ex[3]^4*ex[4]^3*ex[6]^2 - 
    2712*ex[2]^6*ex[3]^5*ex[4]^3*ex[6]^2 - 7296*ex[2]^7*ex[3]^5*ex[4]^3*
     ex[6]^2 - 8926*ex[2]^8*ex[3]^5*ex[4]^3*ex[6]^2 - 
    8232*ex[2]^9*ex[3]^5*ex[4]^3*ex[6]^2 - 4742*ex[2]^10*ex[3]^5*ex[4]^3*
     ex[6]^2 - 864*ex[2]^11*ex[3]^5*ex[4]^3*ex[6]^2 - 
    12*ex[2]^12*ex[3]^5*ex[4]^3*ex[6]^2 - 550*ex[2]^6*ex[3]^6*ex[4]^3*
     ex[6]^2 - 1868*ex[2]^7*ex[3]^6*ex[4]^3*ex[6]^2 - 
    1812*ex[2]^8*ex[3]^6*ex[4]^3*ex[6]^2 + 252*ex[2]^9*ex[3]^6*ex[4]^3*
     ex[6]^2 + 1198*ex[2]^10*ex[3]^6*ex[4]^3*ex[6]^2 + 
    432*ex[2]^11*ex[3]^6*ex[4]^3*ex[6]^2 - 20*ex[2]^12*ex[3]^6*ex[4]^3*
     ex[6]^2 + 16*ex[2]^5*ex[4]^4*ex[6]^2 - 2*ex[2]^6*ex[4]^4*ex[6]^2 - 
    23*ex[2]^5*ex[3]*ex[4]^4*ex[6]^2 - 14*ex[2]^6*ex[3]*ex[4]^4*ex[6]^2 + 
    ex[2]^7*ex[3]*ex[4]^4*ex[6]^2 + 2179*ex[2]^5*ex[3]^2*ex[4]^4*ex[6]^2 + 
    723*ex[2]^6*ex[3]^2*ex[4]^4*ex[6]^2 - 185*ex[2]^7*ex[3]^2*ex[4]^4*
     ex[6]^2 - 29*ex[2]^8*ex[3]^2*ex[4]^4*ex[6]^2 + 
    10582*ex[2]^5*ex[3]^3*ex[4]^4*ex[6]^2 + 8552*ex[2]^6*ex[3]^3*ex[4]^4*
     ex[6]^2 + 2730*ex[2]^7*ex[3]^3*ex[4]^4*ex[6]^2 + 
    576*ex[2]^8*ex[3]^3*ex[4]^4*ex[6]^2 - 40*ex[2]^9*ex[3]^3*ex[4]^4*
     ex[6]^2 + 9970*ex[2]^5*ex[3]^4*ex[4]^4*ex[6]^2 + 
    22896*ex[2]^6*ex[3]^4*ex[4]^4*ex[6]^2 + 19778*ex[2]^7*ex[3]^4*ex[4]^4*
     ex[6]^2 + 5708*ex[2]^8*ex[3]^4*ex[4]^4*ex[6]^2 + 
    234*ex[2]^9*ex[3]^4*ex[4]^4*ex[6]^2 + 36*ex[2]^10*ex[3]^4*ex[4]^4*
     ex[6]^2 + 2633*ex[2]^5*ex[3]^5*ex[4]^4*ex[6]^2 + 
    8206*ex[2]^6*ex[3]^5*ex[4]^4*ex[6]^2 + 12061*ex[2]^7*ex[3]^5*ex[4]^4*
     ex[6]^2 + 11708*ex[2]^8*ex[3]^5*ex[4]^4*ex[6]^2 + 
    6276*ex[2]^9*ex[3]^5*ex[4]^4*ex[6]^2 + 1080*ex[2]^10*ex[3]^5*ex[4]^4*
     ex[6]^2 + 24*ex[2]^11*ex[3]^5*ex[4]^4*ex[6]^2 + 
    355*ex[2]^5*ex[3]^6*ex[4]^4*ex[6]^2 + 967*ex[2]^6*ex[3]^6*ex[4]^4*
     ex[6]^2 + 143*ex[2]^7*ex[3]^6*ex[4]^4*ex[6]^2 - 
    1803*ex[2]^8*ex[3]^6*ex[4]^4*ex[6]^2 - 1922*ex[2]^9*ex[3]^6*ex[4]^4*
     ex[6]^2 - 568*ex[2]^10*ex[3]^6*ex[4]^4*ex[6]^2 + 
    20*ex[2]^11*ex[3]^6*ex[4]^4*ex[6]^2 + 5*ex[2]^4*ex[4]^5*ex[6]^2 + 
    5*ex[2]^5*ex[4]^5*ex[6]^2 - 184*ex[2]^4*ex[3]*ex[4]^5*ex[6]^2 + 
    15*ex[2]^5*ex[3]*ex[4]^5*ex[6]^2 + 16*ex[2]^6*ex[3]*ex[4]^5*ex[6]^2 - 
    3484*ex[2]^4*ex[3]^2*ex[4]^5*ex[6]^2 - 1455*ex[2]^5*ex[3]^2*ex[4]^5*
     ex[6]^2 + 97*ex[2]^6*ex[3]^2*ex[4]^5*ex[6]^2 + 
    32*ex[2]^7*ex[3]^2*ex[4]^5*ex[6]^2 - 9324*ex[2]^4*ex[3]^3*ex[4]^5*
     ex[6]^2 - 9916*ex[2]^5*ex[3]^3*ex[4]^5*ex[6]^2 - 
    4682*ex[2]^6*ex[3]^3*ex[4]^5*ex[6]^2 - 1015*ex[2]^7*ex[3]^3*ex[4]^5*
     ex[6]^2 + 30*ex[2]^8*ex[3]^3*ex[4]^5*ex[6]^2 - 
    7231*ex[2]^4*ex[3]^4*ex[4]^5*ex[6]^2 - 17803*ex[2]^5*ex[3]^4*ex[4]^5*
     ex[6]^2 - 15694*ex[2]^6*ex[3]^4*ex[4]^5*ex[6]^2 - 
    5019*ex[2]^7*ex[3]^4*ex[4]^5*ex[6]^2 - 613*ex[2]^8*ex[3]^4*ex[4]^5*
     ex[6]^2 - 64*ex[2]^9*ex[3]^4*ex[4]^5*ex[6]^2 - 
    1492*ex[2]^4*ex[3]^5*ex[4]^5*ex[6]^2 - 5387*ex[2]^5*ex[3]^5*ex[4]^5*
     ex[6]^2 - 9002*ex[2]^6*ex[3]^5*ex[4]^5*ex[6]^2 - 
    8925*ex[2]^7*ex[3]^5*ex[4]^5*ex[6]^2 - 4544*ex[2]^8*ex[3]^5*ex[4]^5*
     ex[6]^2 - 746*ex[2]^9*ex[3]^5*ex[4]^5*ex[6]^2 - 
    20*ex[2]^10*ex[3]^5*ex[4]^5*ex[6]^2 - 98*ex[2]^4*ex[3]^6*ex[4]^5*
     ex[6]^2 - 67*ex[2]^5*ex[3]^6*ex[4]^5*ex[6]^2 + 
    825*ex[2]^6*ex[3]^6*ex[4]^5*ex[6]^2 + 1887*ex[2]^7*ex[3]^6*ex[4]^5*
     ex[6]^2 + 1511*ex[2]^8*ex[3]^6*ex[4]^5*ex[6]^2 + 
    408*ex[2]^9*ex[3]^6*ex[4]^5*ex[6]^2 - 10*ex[2]^10*ex[3]^6*ex[4]^5*
     ex[6]^2 - 2*ex[2]^3*ex[4]^6*ex[6]^2 - 3*ex[2]^4*ex[4]^6*ex[6]^2 + 
    373*ex[2]^3*ex[3]*ex[4]^6*ex[6]^2 + 50*ex[2]^4*ex[3]*ex[4]^6*ex[6]^2 - 
    22*ex[2]^5*ex[3]*ex[4]^6*ex[6]^2 + 2415*ex[2]^3*ex[3]^2*ex[4]^6*ex[6]^2 + 
    1350*ex[2]^4*ex[3]^2*ex[4]^6*ex[6]^2 + 128*ex[2]^5*ex[3]^2*ex[4]^6*
     ex[6]^2 + 12*ex[2]^6*ex[3]^2*ex[4]^6*ex[6]^2 + 
    4358*ex[2]^3*ex[3]^3*ex[4]^6*ex[6]^2 + 5788*ex[2]^4*ex[3]^3*ex[4]^6*
     ex[6]^2 + 3254*ex[2]^5*ex[3]^3*ex[4]^6*ex[6]^2 + 
    714*ex[2]^6*ex[3]^3*ex[4]^6*ex[6]^2 - 7*ex[2]^7*ex[3]^3*ex[4]^6*ex[6]^2 + 
    2776*ex[2]^3*ex[3]^4*ex[4]^6*ex[6]^2 + 7313*ex[2]^4*ex[3]^4*ex[4]^6*
     ex[6]^2 + 6710*ex[2]^5*ex[3]^4*ex[4]^6*ex[6]^2 + 
    2438*ex[2]^6*ex[3]^4*ex[4]^6*ex[6]^2 + 461*ex[2]^7*ex[3]^4*ex[4]^6*
     ex[6]^2 + 46*ex[2]^8*ex[3]^4*ex[4]^6*ex[6]^2 + 
    453*ex[2]^3*ex[3]^5*ex[4]^6*ex[6]^2 + 1914*ex[2]^4*ex[3]^5*ex[4]^6*
     ex[6]^2 + 3536*ex[2]^5*ex[3]^5*ex[4]^6*ex[6]^2 + 
    3534*ex[2]^6*ex[3]^5*ex[4]^6*ex[6]^2 + 1717*ex[2]^7*ex[3]^5*ex[4]^6*
     ex[6]^2 + 264*ex[2]^8*ex[3]^5*ex[4]^6*ex[6]^2 + 
    6*ex[2]^9*ex[3]^5*ex[4]^6*ex[6]^2 - 5*ex[2]^3*ex[3]^6*ex[4]^6*ex[6]^2 - 
    140*ex[2]^4*ex[3]^6*ex[4]^6*ex[6]^2 - 550*ex[2]^5*ex[3]^6*ex[4]^6*
     ex[6]^2 - 858*ex[2]^6*ex[3]^6*ex[4]^6*ex[6]^2 - 
    599*ex[2]^7*ex[3]^6*ex[4]^6*ex[6]^2 - 154*ex[2]^8*ex[3]^6*ex[4]^6*
     ex[6]^2 + 2*ex[2]^9*ex[3]^6*ex[4]^6*ex[6]^2 - 
    13*ex[2]^2*ex[4]^7*ex[6]^2 + ex[2]^3*ex[4]^7*ex[6]^2 - 
    180*ex[2]^2*ex[3]*ex[4]^7*ex[6]^2 - 48*ex[2]^3*ex[3]*ex[4]^7*ex[6]^2 + 
    8*ex[2]^4*ex[3]*ex[4]^7*ex[6]^2 - 632*ex[2]^2*ex[3]^2*ex[4]^7*ex[6]^2 - 
    464*ex[2]^3*ex[3]^2*ex[4]^7*ex[6]^2 - 98*ex[2]^4*ex[3]^2*ex[4]^7*
     ex[6]^2 - 14*ex[2]^5*ex[3]^2*ex[4]^7*ex[6]^2 - 
    844*ex[2]^2*ex[3]^3*ex[4]^7*ex[6]^2 - 1340*ex[2]^3*ex[3]^3*ex[4]^7*
     ex[6]^2 - 828*ex[2]^4*ex[3]^3*ex[4]^7*ex[6]^2 - 
    180*ex[2]^5*ex[3]^3*ex[4]^7*ex[6]^2 - 441*ex[2]^2*ex[3]^4*ex[4]^7*
     ex[6]^2 - 1251*ex[2]^3*ex[3]^4*ex[4]^7*ex[6]^2 - 
    1216*ex[2]^4*ex[3]^4*ex[4]^7*ex[6]^2 - 504*ex[2]^5*ex[3]^4*ex[4]^7*
     ex[6]^2 - 120*ex[2]^6*ex[3]^4*ex[4]^7*ex[6]^2 - 
    12*ex[2]^7*ex[3]^4*ex[4]^7*ex[6]^2 - 56*ex[2]^2*ex[3]^5*ex[4]^7*ex[6]^2 - 
    284*ex[2]^3*ex[3]^5*ex[4]^7*ex[6]^2 - 572*ex[2]^4*ex[3]^5*ex[4]^7*
     ex[6]^2 - 572*ex[2]^5*ex[3]^5*ex[4]^7*ex[6]^2 - 
    264*ex[2]^6*ex[3]^5*ex[4]^7*ex[6]^2 - 36*ex[2]^7*ex[3]^5*ex[4]^7*
     ex[6]^2 + 6*ex[2]^2*ex[3]^6*ex[4]^7*ex[6]^2 + 
    42*ex[2]^3*ex[3]^6*ex[4]^7*ex[6]^2 + 114*ex[2]^4*ex[3]^6*ex[4]^7*
     ex[6]^2 + 150*ex[2]^5*ex[3]^6*ex[4]^7*ex[6]^2 + 
    96*ex[2]^6*ex[3]^6*ex[4]^7*ex[6]^2 + 24*ex[2]^7*ex[3]^6*ex[4]^7*ex[6]^2 + 
    76*ex[2]^9*ex[3]^3*ex[6]^3 + 12*ex[2]^10*ex[3]^3*ex[6]^3 - 
    3*ex[2]^11*ex[3]^3*ex[6]^3 - 24*ex[2]^9*ex[3]^4*ex[6]^3 + 
    144*ex[2]^10*ex[3]^4*ex[6]^3 + 109*ex[2]^11*ex[3]^4*ex[6]^3 - 
    3*ex[2]^12*ex[3]^4*ex[6]^3 - 87*ex[2]^9*ex[3]^5*ex[6]^3 - 
    162*ex[2]^10*ex[3]^5*ex[6]^3 - 33*ex[2]^11*ex[3]^5*ex[6]^3 + 
    60*ex[2]^12*ex[3]^5*ex[6]^3 + 18*ex[2]^13*ex[3]^5*ex[6]^3 - 
    17*ex[2]^9*ex[3]^6*ex[6]^3 - 69*ex[2]^10*ex[3]^6*ex[6]^3 - 
    103*ex[2]^11*ex[3]^6*ex[6]^3 - 65*ex[2]^12*ex[3]^6*ex[6]^3 - 
    12*ex[2]^13*ex[3]^6*ex[6]^3 + 2*ex[2]^14*ex[3]^6*ex[6]^3 - 
    84*ex[2]^8*ex[3]^2*ex[4]*ex[6]^3 - 4*ex[2]^9*ex[3]^2*ex[4]*ex[6]^3 - 
    ex[2]^10*ex[3]^2*ex[4]*ex[6]^3 + 48*ex[2]^8*ex[3]^3*ex[4]*ex[6]^3 + 
    38*ex[2]^9*ex[3]^3*ex[4]*ex[6]^3 - 58*ex[2]^10*ex[3]^3*ex[4]*ex[6]^3 - 
    6*ex[2]^11*ex[3]^3*ex[4]*ex[6]^3 + 445*ex[2]^8*ex[3]^4*ex[4]*ex[6]^3 - 
    26*ex[2]^9*ex[3]^4*ex[4]*ex[6]^3 + 34*ex[2]^10*ex[3]^4*ex[4]*ex[6]^3 + 
    138*ex[2]^11*ex[3]^4*ex[4]*ex[6]^3 - 11*ex[2]^12*ex[3]^4*ex[4]*ex[6]^3 + 
    464*ex[2]^8*ex[3]^5*ex[4]*ex[6]^3 + 862*ex[2]^9*ex[3]^5*ex[4]*ex[6]^3 + 
    214*ex[2]^10*ex[3]^5*ex[4]*ex[6]^3 - 206*ex[2]^11*ex[3]^5*ex[4]*ex[6]^3 - 
    14*ex[2]^12*ex[3]^5*ex[4]*ex[6]^3 + 8*ex[2]^13*ex[3]^5*ex[4]*ex[6]^3 + 
    89*ex[2]^8*ex[3]^6*ex[4]*ex[6]^3 + 356*ex[2]^9*ex[3]^6*ex[4]*ex[6]^3 + 
    516*ex[2]^10*ex[3]^6*ex[4]*ex[6]^3 + 304*ex[2]^11*ex[3]^6*ex[4]*ex[6]^3 + 
    41*ex[2]^12*ex[3]^6*ex[4]*ex[6]^3 - 12*ex[2]^13*ex[3]^6*ex[4]*ex[6]^3 + 
    2*ex[2]^14*ex[3]^6*ex[4]*ex[6]^3 + 2*ex[2]^7*ex[3]*ex[4]^2*ex[6]^3 + 
    246*ex[2]^7*ex[3]^2*ex[4]^2*ex[6]^3 + 14*ex[2]^8*ex[3]^2*ex[4]^2*
     ex[6]^3 + 8*ex[2]^9*ex[3]^2*ex[4]^2*ex[6]^3 - 
    1408*ex[2]^7*ex[3]^3*ex[4]^2*ex[6]^3 - 492*ex[2]^8*ex[3]^3*ex[4]^2*
     ex[6]^3 + 234*ex[2]^9*ex[3]^3*ex[4]^2*ex[6]^3 + 
    16*ex[2]^10*ex[3]^3*ex[4]^2*ex[6]^3 - 1808*ex[2]^7*ex[3]^4*ex[4]^2*
     ex[6]^3 - 1972*ex[2]^8*ex[3]^4*ex[4]^2*ex[6]^3 - 
    1686*ex[2]^9*ex[3]^4*ex[4]^2*ex[6]^3 - 608*ex[2]^10*ex[3]^4*ex[4]^2*
     ex[6]^3 + 42*ex[2]^11*ex[3]^4*ex[4]^2*ex[6]^3 - 
    1010*ex[2]^7*ex[3]^5*ex[4]^2*ex[6]^3 - 1900*ex[2]^8*ex[3]^5*ex[4]^2*
     ex[6]^3 - 618*ex[2]^9*ex[3]^5*ex[4]^2*ex[6]^3 + 
    136*ex[2]^10*ex[3]^5*ex[4]^2*ex[6]^3 - 172*ex[2]^11*ex[3]^5*ex[4]^2*
     ex[6]^3 - 36*ex[2]^12*ex[3]^5*ex[4]^2*ex[6]^3 - 
    190*ex[2]^7*ex[3]^6*ex[4]^2*ex[6]^3 - 746*ex[2]^8*ex[3]^6*ex[4]^2*
     ex[6]^3 - 1038*ex[2]^9*ex[3]^6*ex[4]^2*ex[6]^3 - 
    546*ex[2]^10*ex[3]^6*ex[4]^2*ex[6]^3 - 20*ex[2]^11*ex[3]^6*ex[4]^2*
     ex[6]^3 + 36*ex[2]^12*ex[3]^6*ex[4]^2*ex[6]^3 - 
    8*ex[2]^13*ex[3]^6*ex[4]^2*ex[6]^3 + 2*ex[2]^6*ex[4]^3*ex[6]^3 - 
    28*ex[2]^6*ex[3]*ex[4]^3*ex[6]^3 + 2*ex[2]^7*ex[3]*ex[4]^3*ex[6]^3 + 
    62*ex[2]^6*ex[3]^2*ex[4]^3*ex[6]^3 + 30*ex[2]^7*ex[3]^2*ex[4]^3*ex[6]^3 - 
    30*ex[2]^8*ex[3]^2*ex[4]^3*ex[6]^3 + 3656*ex[2]^6*ex[3]^3*ex[4]^3*
     ex[6]^3 + 1550*ex[2]^7*ex[3]^3*ex[4]^3*ex[6]^3 - 
    188*ex[2]^8*ex[3]^3*ex[4]^3*ex[6]^3 + 10*ex[2]^9*ex[3]^3*ex[4]^3*
     ex[6]^3 + 3238*ex[2]^6*ex[3]^4*ex[4]^3*ex[6]^3 + 
    5222*ex[2]^7*ex[3]^4*ex[4]^3*ex[6]^3 + 4222*ex[2]^8*ex[3]^4*ex[4]^3*
     ex[6]^3 + 1126*ex[2]^9*ex[3]^4*ex[4]^3*ex[6]^3 - 
    52*ex[2]^10*ex[3]^4*ex[4]^3*ex[6]^3 + 1140*ex[2]^6*ex[3]^5*ex[4]^3*
     ex[6]^3 + 2216*ex[2]^7*ex[3]^5*ex[4]^3*ex[6]^3 + 
    984*ex[2]^8*ex[3]^5*ex[4]^3*ex[6]^3 + 312*ex[2]^9*ex[3]^5*ex[4]^3*
     ex[6]^3 + 468*ex[2]^10*ex[3]^5*ex[4]^3*ex[6]^3 + 
    64*ex[2]^11*ex[3]^5*ex[4]^3*ex[6]^3 + 210*ex[2]^6*ex[3]^6*ex[4]^3*
     ex[6]^3 + 804*ex[2]^7*ex[3]^6*ex[4]^3*ex[6]^3 + 
    1052*ex[2]^8*ex[3]^6*ex[4]^3*ex[6]^3 + 444*ex[2]^9*ex[3]^6*ex[4]^3*
     ex[6]^3 - 90*ex[2]^10*ex[3]^6*ex[4]^3*ex[6]^3 - 
    64*ex[2]^11*ex[3]^6*ex[4]^3*ex[6]^3 + 12*ex[2]^12*ex[3]^6*ex[4]^3*
     ex[6]^3 - 4*ex[2]^5*ex[4]^4*ex[6]^3 + 47*ex[2]^5*ex[3]*ex[4]^4*ex[6]^3 + 
    10*ex[2]^6*ex[3]*ex[4]^4*ex[6]^3 - 843*ex[2]^5*ex[3]^2*ex[4]^4*ex[6]^3 - 
    211*ex[2]^6*ex[3]^2*ex[4]^4*ex[6]^3 + 50*ex[2]^7*ex[3]^2*ex[4]^4*
     ex[6]^3 - 4144*ex[2]^5*ex[3]^3*ex[4]^4*ex[6]^3 - 
    2288*ex[2]^6*ex[3]^3*ex[4]^4*ex[6]^3 - 247*ex[2]^7*ex[3]^3*ex[4]^4*
     ex[6]^3 - 78*ex[2]^8*ex[3]^3*ex[4]^4*ex[6]^3 - 
    2956*ex[2]^5*ex[3]^4*ex[4]^4*ex[6]^3 - 5732*ex[2]^6*ex[3]^4*ex[4]^4*
     ex[6]^3 - 4515*ex[2]^7*ex[3]^4*ex[4]^4*ex[6]^3 - 
    1049*ex[2]^8*ex[3]^4*ex[4]^4*ex[6]^3 + 22*ex[2]^9*ex[3]^4*ex[4]^4*
     ex[6]^3 - 695*ex[2]^5*ex[3]^5*ex[4]^4*ex[6]^3 - 
    1438*ex[2]^6*ex[3]^5*ex[4]^4*ex[6]^3 - 889*ex[2]^7*ex[3]^5*ex[4]^4*
     ex[6]^3 - 592*ex[2]^8*ex[3]^5*ex[4]^4*ex[6]^3 - 
    502*ex[2]^9*ex[3]^5*ex[4]^4*ex[6]^3 - 56*ex[2]^10*ex[3]^5*ex[4]^4*
     ex[6]^3 - 125*ex[2]^5*ex[3]^6*ex[4]^4*ex[6]^3 - 
    461*ex[2]^6*ex[3]^6*ex[4]^4*ex[6]^3 - 543*ex[2]^7*ex[3]^6*ex[4]^4*
     ex[6]^3 - 121*ex[2]^8*ex[3]^6*ex[4]^4*ex[6]^3 + 
    160*ex[2]^9*ex[3]^6*ex[4]^4*ex[6]^3 + 66*ex[2]^10*ex[3]^6*ex[4]^4*
     ex[6]^3 - 8*ex[2]^11*ex[3]^6*ex[4]^4*ex[6]^3 - 
    5*ex[2]^4*ex[4]^5*ex[6]^3 + 36*ex[2]^4*ex[3]*ex[4]^5*ex[6]^3 - 
    2*ex[2]^5*ex[3]*ex[4]^5*ex[6]^3 + 931*ex[2]^4*ex[3]^2*ex[4]^5*ex[6]^3 + 
    288*ex[2]^5*ex[3]^2*ex[4]^5*ex[6]^3 - 40*ex[2]^6*ex[3]^2*ex[4]^5*
     ex[6]^3 + 2256*ex[2]^4*ex[3]^3*ex[4]^5*ex[6]^3 + 
    1632*ex[2]^5*ex[3]^3*ex[4]^5*ex[6]^3 + 426*ex[2]^6*ex[3]^3*ex[4]^5*
     ex[6]^3 + 86*ex[2]^7*ex[3]^3*ex[4]^5*ex[6]^3 + 
    1349*ex[2]^4*ex[3]^4*ex[4]^5*ex[6]^3 + 2952*ex[2]^5*ex[3]^4*ex[4]^5*
     ex[6]^3 + 2284*ex[2]^6*ex[3]^4*ex[4]^5*ex[6]^3 + 
    480*ex[2]^7*ex[3]^4*ex[4]^5*ex[6]^3 - ex[2]^8*ex[3]^4*ex[4]^5*ex[6]^3 + 
    212*ex[2]^4*ex[3]^5*ex[4]^5*ex[6]^3 + 490*ex[2]^5*ex[3]^5*ex[4]^5*
     ex[6]^3 + 426*ex[2]^6*ex[3]^5*ex[4]^5*ex[6]^3 + 
    374*ex[2]^7*ex[3]^5*ex[4]^5*ex[6]^3 + 250*ex[2]^8*ex[3]^5*ex[4]^5*
     ex[6]^3 + 24*ex[2]^9*ex[3]^5*ex[4]^5*ex[6]^3 + 
    37*ex[2]^4*ex[3]^6*ex[4]^5*ex[6]^3 + 128*ex[2]^5*ex[3]^6*ex[4]^5*
     ex[6]^3 + 120*ex[2]^6*ex[3]^6*ex[4]^5*ex[6]^3 - 
    36*ex[2]^7*ex[3]^6*ex[4]^5*ex[6]^3 - 103*ex[2]^8*ex[3]^6*ex[4]^5*
     ex[6]^3 - 36*ex[2]^9*ex[3]^6*ex[4]^5*ex[6]^3 + 
    2*ex[2]^10*ex[3]^6*ex[4]^5*ex[6]^3 - 52*ex[2]^3*ex[3]*ex[4]^6*ex[6]^3 - 
    8*ex[2]^4*ex[3]*ex[4]^6*ex[6]^3 - 312*ex[2]^3*ex[3]^2*ex[4]^6*ex[6]^3 - 
    120*ex[2]^4*ex[3]^2*ex[4]^6*ex[6]^3 + 12*ex[2]^5*ex[3]^2*ex[4]^6*
     ex[6]^3 - 484*ex[2]^3*ex[3]^3*ex[4]^6*ex[6]^3 - 
    452*ex[2]^4*ex[3]^3*ex[4]^6*ex[6]^3 - 164*ex[2]^5*ex[3]^3*ex[4]^6*
     ex[6]^3 - 28*ex[2]^6*ex[3]^3*ex[4]^6*ex[6]^3 - 
    244*ex[2]^3*ex[3]^4*ex[4]^6*ex[6]^3 - 588*ex[2]^4*ex[3]^4*ex[4]^6*
     ex[6]^3 - 448*ex[2]^5*ex[3]^4*ex[4]^6*ex[6]^3 - 
    84*ex[2]^6*ex[3]^4*ex[4]^6*ex[6]^3 - 24*ex[2]^3*ex[3]^5*ex[4]^6*ex[6]^3 - 
    68*ex[2]^4*ex[3]^5*ex[4]^6*ex[6]^3 - 84*ex[2]^5*ex[3]^5*ex[4]^6*ex[6]^3 - 
    84*ex[2]^6*ex[3]^5*ex[4]^6*ex[6]^3 - 48*ex[2]^7*ex[3]^5*ex[4]^6*ex[6]^3 - 
    4*ex[2]^8*ex[3]^5*ex[4]^6*ex[6]^3 - 4*ex[2]^3*ex[3]^6*ex[4]^6*ex[6]^3 - 
    12*ex[2]^4*ex[3]^6*ex[4]^6*ex[6]^3 - 4*ex[2]^5*ex[3]^6*ex[4]^6*ex[6]^3 + 
    20*ex[2]^6*ex[3]^6*ex[4]^6*ex[6]^3 + 24*ex[2]^7*ex[3]^6*ex[4]^6*ex[6]^3 + 
    8*ex[2]^8*ex[3]^6*ex[4]^6*ex[6]^3 - 52*ex[2]^9*ex[3]^3*ex[6]^4 - 
    8*ex[2]^10*ex[3]^3*ex[6]^4 + ex[2]^11*ex[3]^3*ex[6]^4 + 
    40*ex[2]^9*ex[3]^4*ex[6]^4 - 52*ex[2]^10*ex[3]^4*ex[6]^4 - 
    47*ex[2]^11*ex[3]^4*ex[6]^4 + ex[2]^12*ex[3]^4*ex[6]^4 + 
    35*ex[2]^9*ex[3]^5*ex[6]^4 + 68*ex[2]^10*ex[3]^5*ex[6]^4 + 
    21*ex[2]^11*ex[3]^5*ex[6]^4 - 14*ex[2]^12*ex[3]^5*ex[6]^4 - 
    2*ex[2]^13*ex[3]^5*ex[6]^4 + ex[2]^9*ex[3]^6*ex[6]^4 + 
    3*ex[2]^10*ex[3]^6*ex[6]^4 + ex[2]^11*ex[3]^6*ex[6]^4 - 
    5*ex[2]^12*ex[3]^6*ex[6]^4 - 6*ex[2]^13*ex[3]^6*ex[6]^4 - 
    2*ex[2]^14*ex[3]^6*ex[6]^4 + 45*ex[2]^8*ex[3]^2*ex[4]*ex[6]^4 + 
    ex[2]^9*ex[3]^2*ex[4]*ex[6]^4 + 6*ex[2]^8*ex[3]^3*ex[4]*ex[6]^4 - 
    13*ex[2]^9*ex[3]^3*ex[4]*ex[6]^4 + 12*ex[2]^10*ex[3]^3*ex[4]*ex[6]^4 - 
    235*ex[2]^8*ex[3]^4*ex[4]*ex[6]^4 + 94*ex[2]^9*ex[3]^4*ex[4]*ex[6]^4 + 
    90*ex[2]^10*ex[3]^4*ex[4]*ex[6]^4 - 24*ex[2]^11*ex[3]^4*ex[4]*ex[6]^4 - 
    150*ex[2]^8*ex[3]^5*ex[4]*ex[6]^4 - 280*ex[2]^9*ex[3]^5*ex[4]*ex[6]^4 - 
    62*ex[2]^10*ex[3]^5*ex[4]*ex[6]^4 + 72*ex[2]^11*ex[3]^5*ex[4]*ex[6]^4 + 
    4*ex[2]^12*ex[3]^5*ex[4]*ex[6]^4 - 5*ex[2]^8*ex[3]^6*ex[4]*ex[6]^4 - 
    15*ex[2]^9*ex[3]^6*ex[4]*ex[6]^4 - 5*ex[2]^10*ex[3]^6*ex[4]*ex[6]^4 + 
    25*ex[2]^11*ex[3]^6*ex[4]*ex[6]^4 + 30*ex[2]^12*ex[3]^6*ex[4]*ex[6]^4 + 
    10*ex[2]^13*ex[3]^6*ex[4]*ex[6]^4 - 2*ex[2]^7*ex[3]*ex[4]^2*ex[6]^4 - 
    108*ex[2]^7*ex[3]^2*ex[4]^2*ex[6]^4 - 3*ex[2]^8*ex[3]^2*ex[4]^2*ex[6]^4 + 
    474*ex[2]^7*ex[3]^3*ex[4]^2*ex[6]^4 + 150*ex[2]^8*ex[3]^3*ex[4]^2*
     ex[6]^4 - 47*ex[2]^9*ex[3]^3*ex[4]^2*ex[6]^4 + 
    524*ex[2]^7*ex[3]^4*ex[4]^2*ex[6]^4 + 133*ex[2]^8*ex[3]^4*ex[4]^2*
     ex[6]^4 + 83*ex[2]^9*ex[3]^4*ex[4]^2*ex[6]^4 + 
    76*ex[2]^10*ex[3]^4*ex[4]^2*ex[6]^4 + 250*ex[2]^7*ex[3]^5*ex[4]^2*
     ex[6]^4 + 442*ex[2]^8*ex[3]^5*ex[4]^2*ex[6]^4 + 
    40*ex[2]^9*ex[3]^5*ex[4]^2*ex[6]^4 - 152*ex[2]^10*ex[3]^5*ex[4]^2*
     ex[6]^4 + 10*ex[2]^7*ex[3]^6*ex[4]^2*ex[6]^4 + 
    30*ex[2]^8*ex[3]^6*ex[4]^2*ex[6]^4 + 10*ex[2]^9*ex[3]^6*ex[4]^2*ex[6]^4 - 
    50*ex[2]^10*ex[3]^6*ex[4]^2*ex[6]^4 - 60*ex[2]^11*ex[3]^6*ex[4]^2*
     ex[6]^4 - 20*ex[2]^12*ex[3]^6*ex[4]^2*ex[6]^4 + 
    10*ex[2]^6*ex[3]*ex[4]^3*ex[6]^4 + 16*ex[2]^6*ex[3]^2*ex[4]^3*ex[6]^4 - 
    4*ex[2]^7*ex[3]^2*ex[4]^3*ex[6]^4 - 922*ex[2]^6*ex[3]^3*ex[4]^3*ex[6]^4 - 
    295*ex[2]^7*ex[3]^3*ex[4]^3*ex[6]^4 + 60*ex[2]^8*ex[3]^3*ex[4]^3*
     ex[6]^4 - 562*ex[2]^6*ex[3]^4*ex[4]^3*ex[6]^4 - 
    441*ex[2]^7*ex[3]^4*ex[4]^3*ex[6]^4 - 319*ex[2]^8*ex[3]^4*ex[4]^3*
     ex[6]^4 - 93*ex[2]^9*ex[3]^4*ex[4]^3*ex[6]^4 - 
    200*ex[2]^6*ex[3]^5*ex[4]^3*ex[6]^4 - 326*ex[2]^7*ex[3]^5*ex[4]^3*
     ex[6]^4 + 42*ex[2]^8*ex[3]^5*ex[4]^3*ex[6]^4 + 
    164*ex[2]^9*ex[3]^5*ex[4]^3*ex[6]^4 - 4*ex[2]^10*ex[3]^5*ex[4]^3*
     ex[6]^4 - 10*ex[2]^6*ex[3]^6*ex[4]^3*ex[6]^4 - 
    30*ex[2]^7*ex[3]^6*ex[4]^3*ex[6]^4 - 10*ex[2]^8*ex[3]^6*ex[4]^3*ex[6]^4 + 
    50*ex[2]^9*ex[3]^6*ex[4]^3*ex[6]^4 + 60*ex[2]^10*ex[3]^6*ex[4]^3*
     ex[6]^4 + 20*ex[2]^11*ex[3]^6*ex[4]^3*ex[6]^4 - 
    11*ex[2]^5*ex[3]*ex[4]^4*ex[6]^4 + 113*ex[2]^5*ex[3]^2*ex[4]^4*ex[6]^4 + 
    26*ex[2]^6*ex[3]^2*ex[4]^4*ex[6]^4 + 658*ex[2]^5*ex[3]^3*ex[4]^4*
     ex[6]^4 + 230*ex[2]^6*ex[3]^3*ex[4]^4*ex[6]^4 - 
    34*ex[2]^7*ex[3]^3*ex[4]^4*ex[6]^4 + 292*ex[2]^5*ex[3]^4*ex[4]^4*
     ex[6]^4 + 367*ex[2]^6*ex[3]^4*ex[4]^4*ex[6]^4 + 
    264*ex[2]^7*ex[3]^4*ex[4]^4*ex[6]^4 + 49*ex[2]^8*ex[3]^4*ex[4]^4*
     ex[6]^4 + 75*ex[2]^5*ex[3]^5*ex[4]^4*ex[6]^4 + 
    106*ex[2]^6*ex[3]^5*ex[4]^4*ex[6]^4 - 61*ex[2]^7*ex[3]^5*ex[4]^4*
     ex[6]^4 - 90*ex[2]^8*ex[3]^5*ex[4]^4*ex[6]^4 + 
    2*ex[2]^9*ex[3]^5*ex[4]^4*ex[6]^4 + 5*ex[2]^5*ex[3]^6*ex[4]^4*ex[6]^4 + 
    15*ex[2]^6*ex[3]^6*ex[4]^4*ex[6]^4 + 5*ex[2]^7*ex[3]^6*ex[4]^4*ex[6]^4 - 
    25*ex[2]^8*ex[3]^6*ex[4]^4*ex[6]^4 - 30*ex[2]^9*ex[3]^6*ex[4]^4*ex[6]^4 - 
    10*ex[2]^10*ex[3]^6*ex[4]^4*ex[6]^4 - 66*ex[2]^4*ex[3]^2*ex[4]^5*
     ex[6]^4 - 18*ex[2]^5*ex[3]^2*ex[4]^5*ex[6]^4 - 
    164*ex[2]^4*ex[3]^3*ex[4]^5*ex[6]^4 - 64*ex[2]^5*ex[3]^3*ex[4]^5*
     ex[6]^4 + 8*ex[2]^6*ex[3]^3*ex[4]^5*ex[6]^4 - 
    59*ex[2]^4*ex[3]^4*ex[4]^5*ex[6]^4 - 101*ex[2]^5*ex[3]^4*ex[4]^5*
     ex[6]^4 - 71*ex[2]^6*ex[3]^4*ex[4]^5*ex[6]^4 - 
    9*ex[2]^7*ex[3]^4*ex[4]^5*ex[6]^4 - 10*ex[2]^4*ex[3]^5*ex[4]^5*ex[6]^4 - 
    10*ex[2]^5*ex[3]^5*ex[4]^5*ex[6]^4 + 20*ex[2]^6*ex[3]^5*ex[4]^5*ex[6]^4 + 
    20*ex[2]^7*ex[3]^5*ex[4]^5*ex[6]^4 - ex[2]^4*ex[3]^6*ex[4]^5*ex[6]^4 - 
    3*ex[2]^5*ex[3]^6*ex[4]^5*ex[6]^4 - ex[2]^6*ex[3]^6*ex[4]^5*ex[6]^4 + 
    5*ex[2]^7*ex[3]^6*ex[4]^5*ex[6]^4 + 6*ex[2]^8*ex[3]^6*ex[4]^5*ex[6]^4 + 
    2*ex[2]^9*ex[3]^6*ex[4]^5*ex[6]^4 + 15*ex[2]^9*ex[3]^3*ex[6]^5 + 
    2*ex[2]^10*ex[3]^3*ex[6]^5 - 17*ex[2]^9*ex[3]^4*ex[6]^5 + 
    5*ex[2]^10*ex[3]^4*ex[6]^5 + 6*ex[2]^11*ex[3]^4*ex[6]^5 - 
    2*ex[2]^9*ex[3]^5*ex[6]^5 - 2*ex[2]^10*ex[3]^5*ex[6]^5 + 
    4*ex[2]^11*ex[3]^5*ex[6]^5 + 4*ex[2]^12*ex[3]^5*ex[6]^5 - 
    9*ex[2]^8*ex[3]^2*ex[4]*ex[6]^5 - 8*ex[2]^8*ex[3]^3*ex[4]*ex[6]^5 + 
    2*ex[2]^9*ex[3]^3*ex[4]*ex[6]^5 + 57*ex[2]^8*ex[3]^4*ex[4]*ex[6]^5 - 
    22*ex[2]^9*ex[3]^4*ex[4]*ex[6]^5 - 19*ex[2]^10*ex[3]^4*ex[4]*ex[6]^5 + 
    8*ex[2]^8*ex[3]^5*ex[4]*ex[6]^5 + 8*ex[2]^9*ex[3]^5*ex[4]*ex[6]^5 - 
    16*ex[2]^10*ex[3]^5*ex[4]*ex[6]^5 - 16*ex[2]^11*ex[3]^5*ex[4]*ex[6]^5 + 
    16*ex[2]^7*ex[3]^2*ex[4]^2*ex[6]^5 - 57*ex[2]^7*ex[3]^3*ex[4]^2*ex[6]^5 - 
    18*ex[2]^8*ex[3]^3*ex[4]^2*ex[6]^5 - 69*ex[2]^7*ex[3]^4*ex[4]^2*ex[6]^5 + 
    35*ex[2]^8*ex[3]^4*ex[4]^2*ex[6]^5 + 22*ex[2]^9*ex[3]^4*ex[4]^2*ex[6]^5 - 
    12*ex[2]^7*ex[3]^5*ex[4]^2*ex[6]^5 - 12*ex[2]^8*ex[3]^5*ex[4]^2*ex[6]^5 + 
    24*ex[2]^9*ex[3]^5*ex[4]^2*ex[6]^5 + 24*ex[2]^10*ex[3]^5*ex[4]^2*
     ex[6]^5 - 7*ex[2]^6*ex[3]^2*ex[4]^3*ex[6]^5 + 
    78*ex[2]^6*ex[3]^3*ex[4]^3*ex[6]^5 + 22*ex[2]^7*ex[3]^3*ex[4]^3*ex[6]^5 + 
    35*ex[2]^6*ex[3]^4*ex[4]^3*ex[6]^5 - 24*ex[2]^7*ex[3]^4*ex[4]^3*ex[6]^5 - 
    11*ex[2]^8*ex[3]^4*ex[4]^3*ex[6]^5 + 8*ex[2]^6*ex[3]^5*ex[4]^3*ex[6]^5 + 
    8*ex[2]^7*ex[3]^5*ex[4]^3*ex[6]^5 - 16*ex[2]^8*ex[3]^5*ex[4]^3*ex[6]^5 - 
    16*ex[2]^9*ex[3]^5*ex[4]^3*ex[6]^5 - 28*ex[2]^5*ex[3]^3*ex[4]^4*ex[6]^5 - 
    8*ex[2]^6*ex[3]^3*ex[4]^4*ex[6]^5 - 6*ex[2]^5*ex[3]^4*ex[4]^4*ex[6]^5 + 
    6*ex[2]^6*ex[3]^4*ex[4]^4*ex[6]^5 + 2*ex[2]^7*ex[3]^4*ex[4]^4*ex[6]^5 - 
    2*ex[2]^5*ex[3]^5*ex[4]^4*ex[6]^5 - 2*ex[2]^6*ex[3]^5*ex[4]^4*ex[6]^5 + 
    4*ex[2]^7*ex[3]^5*ex[4]^4*ex[6]^5 + 4*ex[2]^8*ex[3]^5*ex[4]^4*ex[6]^5 - 
    ex[2]^9*ex[3]^3*ex[6]^6 + ex[2]^9*ex[3]^4*ex[6]^6 - 
    ex[2]^10*ex[3]^4*ex[6]^6 + 2*ex[2]^8*ex[3]^3*ex[4]*ex[6]^6 - 
    3*ex[2]^8*ex[3]^4*ex[4]*ex[6]^6 + 3*ex[2]^9*ex[3]^4*ex[4]*ex[6]^6 - 
    ex[2]^7*ex[3]^3*ex[4]^2*ex[6]^6 + 3*ex[2]^7*ex[3]^4*ex[4]^2*ex[6]^6 - 
    3*ex[2]^8*ex[3]^4*ex[4]^2*ex[6]^6 - ex[2]^6*ex[3]^4*ex[4]^3*ex[6]^6 + 
    ex[2]^7*ex[3]^4*ex[4]^3*ex[6]^6, 
  y[224] -> 2 + 3*ex[3] + 3*ex[3]*ex[4] - 3*ex[3]*ex[6], 
  y[225] -> -53 - 100*ex[2] - 44*ex[2]^2 - 106*ex[3] - 182*ex[2]*ex[3] - 
    52*ex[2]^2*ex[3] + 24*ex[2]^3*ex[3] - 53*ex[3]^2 - 82*ex[2]*ex[3]^2 + 
    ex[2]^2*ex[3]^2 + 36*ex[2]^3*ex[3]^2 + 6*ex[2]^4*ex[3]^2, 
  y[226] -> -7*ex[2]^2*ex[3] - 7*ex[2]^3*ex[3] + 2*ex[2]*ex[4] + 
    11*ex[2]^2*ex[4] + 14*ex[2]*ex[3]*ex[4] + 7*ex[2]^2*ex[3]*ex[4] - 
    7*ex[2]^3*ex[3]*ex[4] - 2*ex[4]^2 + ex[2]*ex[4]^2 + 21*ex[2]^2*ex[4]^2 - 
    7*ex[3]*ex[4]^2 + 7*ex[2]*ex[3]*ex[4]^2 + 14*ex[2]^2*ex[3]*ex[4]^2 - 
    12*ex[4]^3 - 21*ex[2]*ex[4]^3 - 7*ex[3]*ex[4]^3 - 7*ex[2]*ex[3]*ex[4]^3 + 
    14*ex[2]^2*ex[3]*ex[6] + 14*ex[2]^3*ex[3]*ex[6] - 5*ex[2]*ex[4]*ex[6] - 
    23*ex[2]^2*ex[4]*ex[6] - 21*ex[2]*ex[3]*ex[4]*ex[6] - 
    14*ex[2]^2*ex[3]*ex[4]*ex[6] + 7*ex[2]^3*ex[3]*ex[4]*ex[6] + 
    12*ex[4]^2*ex[6] + 18*ex[2]*ex[4]^2*ex[6] - 12*ex[2]^2*ex[4]^2*ex[6] + 
    7*ex[3]*ex[4]^2*ex[6] - 7*ex[2]^2*ex[3]*ex[4]^2*ex[6] - 
    7*ex[2]^2*ex[3]*ex[6]^2 - 7*ex[2]^3*ex[3]*ex[6]^2 + 
    3*ex[2]*ex[4]*ex[6]^2 + 12*ex[2]^2*ex[4]*ex[6]^2 + 
    7*ex[2]*ex[3]*ex[4]*ex[6]^2 + 7*ex[2]^2*ex[3]*ex[4]*ex[6]^2, 
  y[227] -> 91*ex[2]*ex[3] + 12*ex[2]^3*ex[3] + 36*ex[4] + 36*ex[2]*ex[4] - 
    6*ex[3]*ex[4] + 152*ex[2]*ex[3]*ex[4] - 48*ex[2]^2*ex[3]*ex[4] - 
    36*ex[2]*ex[3]^2*ex[4] - 36*ex[2]^2*ex[3]^2*ex[4] + 48*ex[4]^2 + 
    48*ex[2]*ex[4]^2 + 12*ex[3]*ex[4]^2 + 115*ex[2]*ex[3]*ex[4]^2 + 
    18*ex[3]^2*ex[4]^2 - 18*ex[2]*ex[3]^2*ex[4]^2 - 
    36*ex[2]^2*ex[3]^2*ex[4]^2 + 6*ex[3]*ex[4]^3 + 6*ex[2]*ex[3]*ex[4]^3 + 
    18*ex[3]^2*ex[4]^3 + 18*ex[2]*ex[3]^2*ex[4]^3 - 170*ex[2]*ex[3]*ex[6] + 
    36*ex[2]^2*ex[3]*ex[6] + 18*ex[2]*ex[3]^2*ex[6] + 
    18*ex[2]^2*ex[3]^2*ex[6] - 48*ex[4]*ex[6] - 48*ex[2]*ex[4]*ex[6] - 
    12*ex[3]*ex[4]*ex[6] - 218*ex[2]*ex[3]*ex[4]*ex[6] - 
    18*ex[3]^2*ex[4]*ex[6] + 36*ex[2]*ex[3]^2*ex[4]*ex[6] + 
    54*ex[2]^2*ex[3]^2*ex[4]*ex[6] - 12*ex[3]*ex[4]^2*ex[6] - 
    12*ex[2]*ex[3]*ex[4]^2*ex[6] - 36*ex[3]^2*ex[4]^2*ex[6] - 
    36*ex[2]*ex[3]^2*ex[4]^2*ex[6] + 103*ex[2]*ex[3]*ex[6]^2 - 
    18*ex[2]*ex[3]^2*ex[6]^2 - 18*ex[2]^2*ex[3]^2*ex[6]^2 + 
    6*ex[3]*ex[4]*ex[6]^2 + 6*ex[2]*ex[3]*ex[4]*ex[6]^2 + 
    18*ex[3]^2*ex[4]*ex[6]^2 + 18*ex[2]*ex[3]^2*ex[4]*ex[6]^2, 
  y[228] -> 10*ex[2]^2*ex[3]^2 + 20*ex[2]^3*ex[3]^2 + 12*ex[2]^4*ex[3]^2 + 
    4*ex[2]^5*ex[3]^2 + 2*ex[2]^6*ex[3]^2 - 20*ex[2]*ex[3]*ex[4] - 
    34*ex[2]^2*ex[3]*ex[4] - 10*ex[2]^3*ex[3]*ex[4] + 4*ex[2]^4*ex[3]*ex[4] - 
    20*ex[2]*ex[3]^2*ex[4] - 20*ex[2]^2*ex[3]^2*ex[4] + 
    12*ex[2]^3*ex[3]^2*ex[4] + 4*ex[2]^4*ex[3]^2*ex[4] - 
    8*ex[2]^5*ex[3]^2*ex[4] + 10*ex[4]^2 + 14*ex[2]*ex[4]^2 + 
    7*ex[2]^2*ex[4]^2 + 20*ex[3]*ex[4]^2 - 6*ex[2]*ex[3]*ex[4]^2 - 
    58*ex[2]^2*ex[3]*ex[4]^2 - 24*ex[2]^3*ex[3]*ex[4]^2 + 
    8*ex[2]^4*ex[3]*ex[4]^2 + 10*ex[3]^2*ex[4]^2 - 20*ex[2]*ex[3]^2*ex[4]^2 - 
    48*ex[2]^2*ex[3]^2*ex[4]^2 + 4*ex[2]^3*ex[3]^2*ex[4]^2 + 
    22*ex[2]^4*ex[3]^2*ex[4]^2 + 20*ex[4]^3 + 32*ex[2]*ex[4]^3 + 
    18*ex[2]^2*ex[4]^3 + 40*ex[3]*ex[4]^3 + 44*ex[2]*ex[3]*ex[4]^3 - 
    26*ex[2]^2*ex[3]*ex[4]^3 - 30*ex[2]^3*ex[3]*ex[4]^3 + 
    20*ex[3]^2*ex[4]^3 + 12*ex[2]*ex[3]^2*ex[4]^3 - 
    36*ex[2]^2*ex[3]^2*ex[4]^3 - 28*ex[2]^3*ex[3]^2*ex[4]^3 + 12*ex[4]^4 + 
    22*ex[2]*ex[4]^4 + 13*ex[2]^2*ex[4]^4 + 24*ex[3]*ex[4]^4 + 
    46*ex[2]*ex[3]*ex[4]^4 + 22*ex[2]^2*ex[3]*ex[4]^4 + 12*ex[3]^2*ex[4]^4 + 
    24*ex[2]*ex[3]^2*ex[4]^4 + 12*ex[2]^2*ex[3]^2*ex[4]^4 - 
    20*ex[2]^2*ex[3]^2*ex[6] - 36*ex[2]^3*ex[3]^2*ex[6] - 
    12*ex[2]^4*ex[3]^2*ex[6] + 4*ex[2]^5*ex[3]^2*ex[6] + 
    40*ex[2]*ex[3]*ex[4]*ex[6] + 68*ex[2]^2*ex[3]*ex[4]*ex[6] + 
    20*ex[2]^3*ex[3]*ex[4]*ex[6] - 8*ex[2]^4*ex[3]*ex[4]*ex[6] + 
    40*ex[2]*ex[3]^2*ex[4]*ex[6] + 48*ex[2]^2*ex[3]^2*ex[4]*ex[6] - 
    24*ex[2]^3*ex[3]^2*ex[4]*ex[6] - 32*ex[2]^4*ex[3]^2*ex[4]*ex[6] - 
    20*ex[4]^2*ex[6] - 32*ex[2]*ex[4]^2*ex[6] - 18*ex[2]^2*ex[4]^2*ex[6] - 
    40*ex[3]*ex[4]^2*ex[6] - 20*ex[2]*ex[3]*ex[4]^2*ex[6] + 
    72*ex[2]^2*ex[3]*ex[4]^2*ex[6] + 52*ex[2]^3*ex[3]*ex[4]^2*ex[6] - 
    20*ex[3]^2*ex[4]^2*ex[6] + 12*ex[2]*ex[3]^2*ex[4]^2*ex[6] + 
    84*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] + 52*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] - 
    24*ex[4]^3*ex[6] - 44*ex[2]*ex[4]^3*ex[6] - 26*ex[2]^2*ex[4]^3*ex[6] - 
    48*ex[3]*ex[4]^3*ex[6] - 92*ex[2]*ex[3]*ex[4]^3*ex[6] - 
    44*ex[2]^2*ex[3]*ex[4]^3*ex[6] - 24*ex[3]^2*ex[4]^3*ex[6] - 
    48*ex[2]*ex[3]^2*ex[4]^3*ex[6] - 24*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] + 
    12*ex[2]^2*ex[3]^2*ex[6]^2 + 24*ex[2]^3*ex[3]^2*ex[6]^2 + 
    12*ex[2]^4*ex[3]^2*ex[6]^2 - 24*ex[2]*ex[3]*ex[4]*ex[6]^2 - 
    46*ex[2]^2*ex[3]*ex[4]*ex[6]^2 - 22*ex[2]^3*ex[3]*ex[4]*ex[6]^2 - 
    24*ex[2]*ex[3]^2*ex[4]*ex[6]^2 - 48*ex[2]^2*ex[3]^2*ex[4]*ex[6]^2 - 
    24*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 + 12*ex[4]^2*ex[6]^2 + 
    22*ex[2]*ex[4]^2*ex[6]^2 + 13*ex[2]^2*ex[4]^2*ex[6]^2 + 
    24*ex[3]*ex[4]^2*ex[6]^2 + 46*ex[2]*ex[3]*ex[4]^2*ex[6]^2 + 
    22*ex[2]^2*ex[3]*ex[4]^2*ex[6]^2 + 12*ex[3]^2*ex[4]^2*ex[6]^2 + 
    24*ex[2]*ex[3]^2*ex[4]^2*ex[6]^2 + 12*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2, 
  y[229] -> 3 + 4*ex[2] + 3*ex[3] + 3*ex[2]*ex[3], 
  y[230] -> -10*ex[2]^2*ex[3]^2 - 20*ex[2]^3*ex[3]^2 - 7*ex[2]^4*ex[3]^2 + 
    6*ex[2]^5*ex[3]^2 + 3*ex[2]^6*ex[3]^2 + 20*ex[2]*ex[3]*ex[4] + 
    20*ex[2]^2*ex[3]*ex[4] - 6*ex[2]^3*ex[3]*ex[4] - 6*ex[2]^4*ex[3]*ex[4] + 
    20*ex[2]*ex[3]^2*ex[4] + 34*ex[2]^2*ex[3]^2*ex[4] + 
    2*ex[2]^3*ex[3]^2*ex[4] - 18*ex[2]^4*ex[3]^2*ex[4] - 
    6*ex[2]^5*ex[3]^2*ex[4] - 10*ex[4]^2 - 3*ex[2]^2*ex[4]^2 - 
    20*ex[3]*ex[4]^2 - 8*ex[2]*ex[3]*ex[4]^2 + 18*ex[2]^2*ex[3]*ex[4]^2 + 
    6*ex[2]^3*ex[3]*ex[4]^2 - 10*ex[3]^2*ex[4]^2 - 8*ex[2]*ex[3]^2*ex[4]^2 + 
    11*ex[2]^2*ex[3]^2*ex[4]^2 + 6*ex[2]^3*ex[3]^2*ex[4]^2 - 
    3*ex[2]^4*ex[3]^2*ex[4]^2 - 6*ex[4]^3 - 12*ex[3]*ex[4]^3 + 
    12*ex[2]^2*ex[3]*ex[4]^3 - 6*ex[3]^2*ex[4]^3 + 
    18*ex[2]^2*ex[3]^2*ex[4]^3 + 12*ex[2]^3*ex[3]^2*ex[4]^3 - 6*ex[4]^4 - 
    12*ex[3]*ex[4]^4 - 12*ex[2]*ex[3]*ex[4]^4 - 6*ex[3]^2*ex[4]^4 - 
    12*ex[2]*ex[3]^2*ex[4]^4 - 6*ex[2]^2*ex[3]^2*ex[4]^4, 
  y[231] -> -ex[2]^4 + 5*ex[2]*ex[4] + 4*ex[2]^2*ex[4] - 2*ex[4]^2 + 
    2*ex[2]^2*ex[4]^2, y[232] -> 3*ex[2]*ex[3] + ex[4] - 2*ex[3]*ex[4] + 
    ex[2]*ex[3]*ex[4] - 3*ex[2]*ex[3]*ex[6], 
  y[233] -> 3 + 3*ex[3] + ex[2]*ex[3], 
  y[234] -> -16*ex[2]^2*ex[3]^2 - 32*ex[2]^3*ex[3]^2 - 13*ex[2]^4*ex[3]^2 + 
    6*ex[2]^5*ex[3]^2 + 3*ex[2]^6*ex[3]^2 + 32*ex[2]*ex[3]*ex[4] + 
    26*ex[2]^2*ex[3]*ex[4] - 12*ex[2]^3*ex[3]*ex[4] - 6*ex[2]^4*ex[3]*ex[4] + 
    32*ex[2]*ex[3]^2*ex[4] + 52*ex[2]^2*ex[3]^2*ex[4] + 
    2*ex[2]^3*ex[3]^2*ex[4] - 24*ex[2]^4*ex[3]^2*ex[4] - 
    6*ex[2]^5*ex[3]^2*ex[4] - 16*ex[4]^2 + 6*ex[2]*ex[4]^2 + 
    9*ex[2]^2*ex[4]^2 - 32*ex[3]*ex[4]^2 - 2*ex[2]*ex[3]*ex[4]^2 + 
    36*ex[2]^2*ex[3]*ex[4]^2 + 6*ex[2]^3*ex[3]*ex[4]^2 - 16*ex[3]^2*ex[4]^2 - 
    8*ex[2]*ex[3]^2*ex[4]^2 + 29*ex[2]^2*ex[3]^2*ex[4]^2 + 
    18*ex[2]^3*ex[3]^2*ex[4]^2 - 3*ex[2]^4*ex[3]^2*ex[4]^2 - 12*ex[4]^3 - 
    24*ex[3]*ex[4]^3 - 12*ex[2]*ex[3]*ex[4]^3 + 12*ex[2]^2*ex[3]*ex[4]^3 - 
    12*ex[3]^2*ex[4]^3 - 12*ex[2]*ex[3]^2*ex[4]^3 + 
    12*ex[2]^2*ex[3]^2*ex[4]^3 + 12*ex[2]^3*ex[3]^2*ex[4]^3 - 6*ex[4]^4 - 
    12*ex[3]*ex[4]^4 - 12*ex[2]*ex[3]*ex[4]^4 - 6*ex[3]^2*ex[4]^4 - 
    12*ex[2]*ex[3]^2*ex[4]^4 - 6*ex[2]^2*ex[3]^2*ex[4]^4, 
  y[235] -> -22*ex[2]^2*ex[3]^2 - 44*ex[2]^3*ex[3]^2 - 19*ex[2]^4*ex[3]^2 + 
    6*ex[2]^5*ex[3]^2 + 3*ex[2]^6*ex[3]^2 + 44*ex[2]*ex[3]*ex[4] + 
    76*ex[2]^2*ex[3]*ex[4] + 38*ex[2]^3*ex[3]*ex[4] + 6*ex[2]^4*ex[3]*ex[4] + 
    44*ex[2]*ex[3]^2*ex[4] + 88*ex[2]^2*ex[3]^2*ex[4] + 
    38*ex[2]^3*ex[3]^2*ex[4] - 12*ex[2]^4*ex[3]^2*ex[4] - 
    6*ex[2]^5*ex[3]^2*ex[4] - 22*ex[4]^2 - 32*ex[2]*ex[4]^2 - 
    35*ex[2]^2*ex[4]^2 - 44*ex[3]*ex[4]^2 - 76*ex[2]*ex[3]*ex[4]^2 - 
    38*ex[2]^2*ex[3]*ex[4]^2 - 6*ex[2]^3*ex[3]*ex[4]^2 - 22*ex[3]^2*ex[4]^2 - 
    44*ex[2]*ex[3]^2*ex[4]^2 - 19*ex[2]^2*ex[3]^2*ex[4]^2 + 
    6*ex[2]^3*ex[3]^2*ex[4]^2 + 3*ex[2]^4*ex[3]^2*ex[4]^2, 
  y[236] -> 2*ex[2]^5*ex[3]^3 + 2*ex[2]^6*ex[3]^3 + ex[2]^4*ex[3]^4 + 
    3*ex[2]^5*ex[3]^4 + 3*ex[2]^6*ex[3]^4 + ex[2]^7*ex[3]^4 - 
    2*ex[2]^4*ex[3]^2*ex[4] - 3*ex[2]^5*ex[3]^2*ex[4] - 
    3*ex[2]^3*ex[3]^3*ex[4] - 18*ex[2]^4*ex[3]^3*ex[4] - 
    17*ex[2]^5*ex[3]^3*ex[4] - 2*ex[2]^6*ex[3]^3*ex[4] - 
    4*ex[2]^3*ex[3]^4*ex[4] - 11*ex[2]^4*ex[3]^4*ex[4] - 
    9*ex[2]^5*ex[3]^4*ex[4] - ex[2]^6*ex[3]^4*ex[4] + ex[2]^7*ex[3]^4*ex[4] + 
    3*ex[2]^2*ex[3]^2*ex[4]^2 + 19*ex[2]^3*ex[3]^2*ex[4]^2 + 
    21*ex[2]^4*ex[3]^2*ex[4]^2 + ex[2]^5*ex[3]^2*ex[4]^2 + 
    9*ex[2]^2*ex[3]^3*ex[4]^2 + 41*ex[2]^3*ex[3]^3*ex[4]^2 + 
    33*ex[2]^4*ex[3]^3*ex[4]^2 - ex[2]^5*ex[3]^3*ex[4]^2 - 
    2*ex[2]^6*ex[3]^3*ex[4]^2 + 6*ex[2]^2*ex[3]^4*ex[4]^2 + 
    14*ex[2]^3*ex[3]^4*ex[4]^2 + 6*ex[2]^4*ex[3]^4*ex[4]^2 - 
    6*ex[2]^5*ex[3]^4*ex[4]^2 - 4*ex[2]^6*ex[3]^4*ex[4]^2 - 
    ex[2]*ex[3]*ex[4]^3 - 6*ex[2]^2*ex[3]*ex[4]^3 - 7*ex[2]^3*ex[3]*ex[4]^3 - 
    6*ex[2]*ex[3]^2*ex[4]^3 - 35*ex[2]^2*ex[3]^2*ex[4]^3 - 
    33*ex[2]^3*ex[3]^2*ex[4]^3 + 3*ex[2]^4*ex[3]^2*ex[4]^3 + 
    ex[2]^5*ex[3]^2*ex[4]^3 - 9*ex[2]*ex[3]^3*ex[4]^3 - 
    35*ex[2]^2*ex[3]^3*ex[4]^3 - 17*ex[2]^3*ex[3]^3*ex[4]^3 + 
    15*ex[2]^4*ex[3]^3*ex[4]^3 + 6*ex[2]^5*ex[3]^3*ex[4]^3 - 
    4*ex[2]*ex[3]^4*ex[4]^3 - 6*ex[2]^2*ex[3]^4*ex[4]^3 + 
    6*ex[2]^3*ex[3]^4*ex[4]^3 + 14*ex[2]^4*ex[3]^4*ex[4]^3 + 
    6*ex[2]^5*ex[3]^4*ex[4]^3 + ex[3]*ex[4]^4 + 11*ex[2]*ex[3]*ex[4]^4 + 
    13*ex[2]^2*ex[3]*ex[4]^4 - ex[2]^3*ex[3]*ex[4]^4 + 3*ex[3]^2*ex[4]^4 + 
    21*ex[2]*ex[3]^2*ex[4]^4 + 15*ex[2]^2*ex[3]^2*ex[4]^4 - 
    9*ex[2]^3*ex[3]^2*ex[4]^4 - 2*ex[2]^4*ex[3]^2*ex[4]^4 + 
    3*ex[3]^3*ex[4]^4 + 9*ex[2]*ex[3]^3*ex[4]^4 - 7*ex[2]^2*ex[3]^3*ex[4]^4 - 
    19*ex[2]^3*ex[3]^3*ex[4]^4 - 6*ex[2]^4*ex[3]^3*ex[4]^4 + 
    ex[3]^4*ex[4]^4 - ex[2]*ex[3]^4*ex[4]^4 - 9*ex[2]^2*ex[3]^4*ex[4]^4 - 
    11*ex[2]^3*ex[3]^4*ex[4]^4 - 4*ex[2]^4*ex[3]^4*ex[4]^4 - 2*ex[4]^5 - 
    3*ex[2]*ex[4]^5 - 5*ex[3]*ex[4]^5 - 6*ex[2]*ex[3]*ex[4]^5 + 
    ex[2]^2*ex[3]*ex[4]^5 - 3*ex[3]^2*ex[4]^5 + 5*ex[2]^2*ex[3]^2*ex[4]^5 + 
    ex[2]^3*ex[3]^2*ex[4]^5 + ex[3]^3*ex[4]^5 + 6*ex[2]*ex[3]^3*ex[4]^5 + 
    7*ex[2]^2*ex[3]^3*ex[4]^5 + 2*ex[2]^3*ex[3]^3*ex[4]^5 + ex[3]^4*ex[4]^5 + 
    3*ex[2]*ex[3]^4*ex[4]^5 + 3*ex[2]^2*ex[3]^4*ex[4]^5 + 
    ex[2]^3*ex[3]^4*ex[4]^5 - 4*ex[2]^5*ex[3]^3*ex[6] - 
    4*ex[2]^6*ex[3]^3*ex[6] - ex[2]^4*ex[3]^4*ex[6] - 
    3*ex[2]^5*ex[3]^4*ex[6] - 3*ex[2]^6*ex[3]^4*ex[6] - 
    ex[2]^7*ex[3]^4*ex[6] + 4*ex[2]^4*ex[3]^2*ex[4]*ex[6] + 
    6*ex[2]^5*ex[3]^2*ex[4]*ex[6] + 3*ex[2]^3*ex[3]^3*ex[4]*ex[6] + 
    24*ex[2]^4*ex[3]^3*ex[4]*ex[6] + 23*ex[2]^5*ex[3]^3*ex[4]*ex[6] + 
    2*ex[2]^6*ex[3]^3*ex[4]*ex[6] + 4*ex[2]^3*ex[3]^4*ex[4]*ex[6] + 
    12*ex[2]^4*ex[3]^4*ex[4]*ex[6] + 12*ex[2]^5*ex[3]^4*ex[4]*ex[6] + 
    4*ex[2]^6*ex[3]^4*ex[4]*ex[6] - 3*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] - 
    23*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] - 27*ex[2]^4*ex[3]^2*ex[4]^2*ex[6] - 
    ex[2]^5*ex[3]^2*ex[4]^2*ex[6] - 9*ex[2]^2*ex[3]^3*ex[4]^2*ex[6] - 
    48*ex[2]^3*ex[3]^3*ex[4]^2*ex[6] - 45*ex[2]^4*ex[3]^3*ex[4]^2*ex[6] - 
    6*ex[2]^5*ex[3]^3*ex[4]^2*ex[6] - 6*ex[2]^2*ex[3]^4*ex[4]^2*ex[6] - 
    18*ex[2]^3*ex[3]^4*ex[4]^2*ex[6] - 18*ex[2]^4*ex[3]^4*ex[4]^2*ex[6] - 
    6*ex[2]^5*ex[3]^4*ex[4]^2*ex[6] + ex[2]*ex[3]*ex[4]^3*ex[6] + 
    6*ex[2]^2*ex[3]*ex[4]^3*ex[6] + 7*ex[2]^3*ex[3]*ex[4]^3*ex[6] + 
    6*ex[2]*ex[3]^2*ex[4]^3*ex[6] + 34*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] + 
    36*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] + 2*ex[2]^4*ex[3]^2*ex[4]^3*ex[6] + 
    9*ex[2]*ex[3]^3*ex[4]^3*ex[6] + 40*ex[2]^2*ex[3]^3*ex[4]^3*ex[6] + 
    37*ex[2]^3*ex[3]^3*ex[4]^3*ex[6] + 6*ex[2]^4*ex[3]^3*ex[4]^3*ex[6] + 
    4*ex[2]*ex[3]^4*ex[4]^3*ex[6] + 12*ex[2]^2*ex[3]^4*ex[4]^3*ex[6] + 
    12*ex[2]^3*ex[3]^4*ex[4]^3*ex[6] + 4*ex[2]^4*ex[3]^4*ex[4]^3*ex[6] - 
    ex[3]*ex[4]^4*ex[6] - 6*ex[2]*ex[3]*ex[4]^4*ex[6] - 
    7*ex[2]^2*ex[3]*ex[4]^4*ex[6] - 3*ex[3]^2*ex[4]^4*ex[6] - 
    15*ex[2]*ex[3]^2*ex[4]^4*ex[6] - 15*ex[2]^2*ex[3]^2*ex[4]^4*ex[6] - 
    ex[2]^3*ex[3]^2*ex[4]^4*ex[6] - 3*ex[3]^3*ex[4]^4*ex[6] - 
    12*ex[2]*ex[3]^3*ex[4]^4*ex[6] - 11*ex[2]^2*ex[3]^3*ex[4]^4*ex[6] - 
    2*ex[2]^3*ex[3]^3*ex[4]^4*ex[6] - ex[3]^4*ex[4]^4*ex[6] - 
    3*ex[2]*ex[3]^4*ex[4]^4*ex[6] - 3*ex[2]^2*ex[3]^4*ex[4]^4*ex[6] - 
    ex[2]^3*ex[3]^4*ex[4]^4*ex[6] + 2*ex[2]^5*ex[3]^3*ex[6]^2 + 
    2*ex[2]^6*ex[3]^3*ex[6]^2 - 2*ex[2]^4*ex[3]^2*ex[4]*ex[6]^2 - 
    3*ex[2]^5*ex[3]^2*ex[4]*ex[6]^2 - 6*ex[2]^4*ex[3]^3*ex[4]*ex[6]^2 - 
    6*ex[2]^5*ex[3]^3*ex[4]*ex[6]^2 + 4*ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^2 + 
    6*ex[2]^4*ex[3]^2*ex[4]^2*ex[6]^2 + 6*ex[2]^3*ex[3]^3*ex[4]^2*ex[6]^2 + 
    6*ex[2]^4*ex[3]^3*ex[4]^2*ex[6]^2 - 2*ex[2]^2*ex[3]^2*ex[4]^3*ex[6]^2 - 
    3*ex[2]^3*ex[3]^2*ex[4]^3*ex[6]^2 - 2*ex[2]^2*ex[3]^3*ex[4]^3*ex[6]^2 - 
    2*ex[2]^3*ex[3]^3*ex[4]^3*ex[6]^2, 
  y[237] -> -ex[2]^2 + ex[2]^3 - 4*ex[2]*ex[4] + 2*ex[4]^2 - 2*ex[2]*ex[4]^2, 
  y[238] -> -(ex[2]*ex[3]) + ex[2]^2*ex[3] + 3*ex[4] + ex[3]*ex[4] - 
    4*ex[2]*ex[3]*ex[4] + 4*ex[4]^2 + 2*ex[3]*ex[4]^2 + 3*ex[2]*ex[3]*ex[6] - 
    4*ex[4]*ex[6] - 2*ex[3]*ex[4]*ex[6], 
  y[239] -> ex[2]^2*ex[3] + ex[2]^3*ex[3] + 3*ex[2]*ex[4] - 
    2*ex[2]*ex[3]*ex[4] - 2*ex[2]^2*ex[3]*ex[4] + ex[4]^2 + 4*ex[2]*ex[4]^2 + 
    ex[3]*ex[4]^2 + ex[2]*ex[3]*ex[4]^2 + ex[2]*ex[3]*ex[6] + 
    ex[2]^2*ex[3]*ex[6] - ex[4]*ex[6] - 4*ex[2]*ex[4]*ex[6] - 
    ex[3]*ex[4]*ex[6] - ex[2]*ex[3]*ex[4]*ex[6], 
  y[240] -> ex[2]^2*ex[3] + ex[2]^3*ex[3] - 6*ex[2]*ex[4] - 9*ex[2]^2*ex[4] - 
    2*ex[2]*ex[3]*ex[4] - ex[2]^2*ex[3]*ex[4] + ex[2]^3*ex[3]*ex[4] + 
    6*ex[4]^2 + 5*ex[2]*ex[4]^2 - 7*ex[2]^2*ex[4]^2 + ex[3]*ex[4]^2 - 
    ex[2]*ex[3]*ex[4]^2 - 2*ex[2]^2*ex[3]*ex[4]^2 + 4*ex[4]^3 + 
    7*ex[2]*ex[4]^3 + ex[3]*ex[4]^3 + ex[2]*ex[3]*ex[4]^3 - 
    2*ex[2]^2*ex[3]*ex[6] - 2*ex[2]^3*ex[3]*ex[6] + 7*ex[2]*ex[4]*ex[6] + 
    13*ex[2]^2*ex[4]*ex[6] + 3*ex[2]*ex[3]*ex[4]*ex[6] + 
    2*ex[2]^2*ex[3]*ex[4]*ex[6] - ex[2]^3*ex[3]*ex[4]*ex[6] - 
    4*ex[4]^2*ex[6] - 6*ex[2]*ex[4]^2*ex[6] + 4*ex[2]^2*ex[4]^2*ex[6] - 
    ex[3]*ex[4]^2*ex[6] + ex[2]^2*ex[3]*ex[4]^2*ex[6] + 
    ex[2]^2*ex[3]*ex[6]^2 + ex[2]^3*ex[3]*ex[6]^2 - ex[2]*ex[4]*ex[6]^2 - 
    4*ex[2]^2*ex[4]*ex[6]^2 - ex[2]*ex[3]*ex[4]*ex[6]^2 - 
    ex[2]^2*ex[3]*ex[4]*ex[6]^2, y[241] -> -(ex[2]^2*ex[3]) - ex[2]^3*ex[3] + 
    2*ex[2]*ex[4] + 3*ex[2]^2*ex[4] + 2*ex[2]*ex[3]*ex[4] + 
    2*ex[2]^2*ex[3]*ex[4] - 2*ex[4]^2 - 3*ex[2]*ex[4]^2 - ex[3]*ex[4]^2 - 
    ex[2]*ex[3]*ex[4]^2 + ex[2]^2*ex[3]*ex[6] + ex[2]^3*ex[3]*ex[6] - 
    ex[2]*ex[4]*ex[6] - 2*ex[2]^2*ex[4]*ex[6] - ex[2]*ex[3]*ex[4]*ex[6] - 
    ex[2]^2*ex[3]*ex[4]*ex[6], y[242] -> ex[2]*ex[3] + 2*ex[2]*ex[4] - 
    ex[3]*ex[4] + ex[2]*ex[3]*ex[4] - 2*ex[4]^2 - ex[3]*ex[4]^2 - 
    ex[2]*ex[3]*ex[6] + 2*ex[4]*ex[6] + ex[3]*ex[4]*ex[6], 
  y[243] -> -(ex[2]^3*ex[3]) + ex[2]*ex[4] + 2*ex[2]^2*ex[4] + 
    ex[2]*ex[3]*ex[4] + 3*ex[2]^2*ex[3]*ex[4] - ex[4]^2 - 2*ex[2]*ex[4]^2 - 
    ex[3]*ex[4]^2 - 2*ex[2]*ex[3]*ex[4]^2 + ex[2]^3*ex[3]*ex[6] - 
    ex[2]^2*ex[4]*ex[6] - ex[2]^2*ex[3]*ex[4]*ex[6], 
  y[244] -> -(ex[2]^3*ex[3]^2) - ex[2]^4*ex[3]^2 + ex[2]^2*ex[3]*ex[4] - 
    2*ex[2]^4*ex[3]*ex[4] + 3*ex[2]^2*ex[3]^2*ex[4] + 
    2*ex[2]^3*ex[3]^2*ex[4] - ex[2]^4*ex[3]^2*ex[4] + 2*ex[2]^2*ex[4]^2 + 
    3*ex[2]^3*ex[4]^2 - 2*ex[2]*ex[3]*ex[4]^2 + 3*ex[2]^2*ex[3]*ex[4]^2 + 
    8*ex[2]^3*ex[3]*ex[4]^2 - 3*ex[2]*ex[3]^2*ex[4]^2 + 
    3*ex[2]^3*ex[3]^2*ex[4]^2 - 4*ex[2]*ex[4]^3 - 6*ex[2]^2*ex[4]^3 + 
    ex[3]*ex[4]^3 - 6*ex[2]*ex[3]*ex[4]^3 - 10*ex[2]^2*ex[3]*ex[4]^3 + 
    ex[3]^2*ex[4]^3 - 2*ex[2]*ex[3]^2*ex[4]^3 - 3*ex[2]^2*ex[3]^2*ex[4]^3 + 
    2*ex[4]^4 + 3*ex[2]*ex[4]^4 + 3*ex[3]*ex[4]^4 + 4*ex[2]*ex[3]*ex[4]^4 + 
    ex[3]^2*ex[4]^4 + ex[2]*ex[3]^2*ex[4]^4 + 2*ex[2]^3*ex[3]^2*ex[6] + 
    2*ex[2]^4*ex[3]^2*ex[6] - 3*ex[2]^2*ex[3]*ex[4]*ex[6] - 
    3*ex[2]^3*ex[3]*ex[4]*ex[6] + 2*ex[2]^4*ex[3]*ex[4]*ex[6] - 
    5*ex[2]^2*ex[3]^2*ex[4]*ex[6] - 4*ex[2]^3*ex[3]^2*ex[4]*ex[6] + 
    ex[2]^4*ex[3]^2*ex[4]*ex[6] + 2*ex[2]*ex[4]^2*ex[6] + 
    2*ex[2]^2*ex[4]^2*ex[6] - 2*ex[2]^3*ex[4]^2*ex[6] + 
    6*ex[2]*ex[3]*ex[4]^2*ex[6] + 5*ex[2]^2*ex[3]*ex[4]^2*ex[6] - 
    5*ex[2]^3*ex[3]*ex[4]^2*ex[6] + 4*ex[2]*ex[3]^2*ex[4]^2*ex[6] + 
    2*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] - 2*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] - 
    2*ex[4]^3*ex[6] - 2*ex[2]*ex[4]^3*ex[6] + 2*ex[2]^2*ex[4]^3*ex[6] - 
    3*ex[3]*ex[4]^3*ex[6] - 2*ex[2]*ex[3]*ex[4]^3*ex[6] + 
    3*ex[2]^2*ex[3]*ex[4]^3*ex[6] - ex[3]^2*ex[4]^3*ex[6] + 
    ex[2]^2*ex[3]^2*ex[4]^3*ex[6] - ex[2]^3*ex[3]^2*ex[6]^2 - 
    ex[2]^4*ex[3]^2*ex[6]^2 + 2*ex[2]^2*ex[3]*ex[4]*ex[6]^2 + 
    3*ex[2]^3*ex[3]*ex[4]*ex[6]^2 + 2*ex[2]^2*ex[3]^2*ex[4]*ex[6]^2 + 
    2*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 - ex[2]*ex[4]^2*ex[6]^2 - 
    2*ex[2]^2*ex[4]^2*ex[6]^2 - 2*ex[2]*ex[3]*ex[4]^2*ex[6]^2 - 
    3*ex[2]^2*ex[3]*ex[4]^2*ex[6]^2 - ex[2]*ex[3]^2*ex[4]^2*ex[6]^2 - 
    ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2, 
  y[245] -> -(ex[2]^4*ex[3]^2) - ex[2]^5*ex[3]^2 + ex[2]^3*ex[3]*ex[4] + 
    2*ex[2]^4*ex[3]*ex[4] + 3*ex[2]^3*ex[3]^2*ex[4] + 
    2*ex[2]^4*ex[3]^2*ex[4] - ex[2]^5*ex[3]^2*ex[4] + ex[2]^2*ex[4]^2 + 
    2*ex[2]^3*ex[4]^2 + ex[2]^4*ex[4]^2 - 3*ex[2]^2*ex[3]*ex[4]^2 - 
    6*ex[2]^3*ex[3]*ex[4]^2 - 2*ex[2]^4*ex[3]*ex[4]^2 + 
    2*ex[2]^3*ex[3]^2*ex[4]^2 + 2*ex[2]^4*ex[3]^2*ex[4]^2 + 
    6*ex[2]*ex[3]*ex[4]^3 + 12*ex[2]^2*ex[3]*ex[4]^3 + 
    6*ex[2]^3*ex[3]*ex[4]^3 - 4*ex[2]*ex[3]^2*ex[4]^3 - 
    8*ex[2]^2*ex[3]^2*ex[4]^3 - 4*ex[2]^3*ex[3]^2*ex[4]^3 - 4*ex[3]*ex[4]^4 - 
    8*ex[2]*ex[3]*ex[4]^4 - 4*ex[2]^2*ex[3]*ex[4]^4 + 2*ex[3]^2*ex[4]^4 + 
    4*ex[2]*ex[3]^2*ex[4]^4 + 2*ex[2]^2*ex[3]^2*ex[4]^4 + 
    2*ex[2]^4*ex[3]^2*ex[6] + 2*ex[2]^5*ex[3]^2*ex[6] - 
    ex[2]^3*ex[3]*ex[4]*ex[6] - 2*ex[2]^4*ex[3]*ex[4]*ex[6] - 
    2*ex[2]^3*ex[3]^2*ex[4]*ex[6] - 2*ex[2]^4*ex[3]^2*ex[4]*ex[6], 
  y[246] -> 2*ex[2]^2 - 10*ex[2]^2*ex[3] - 2*ex[2]^3*ex[3] + 
    2*ex[2]^2*ex[3]^2 + ex[2]^3*ex[3]^2 - 9*ex[2]*ex[4] - ex[2]^2*ex[4] + 
    25*ex[2]*ex[3]*ex[4] + 6*ex[2]^2*ex[3]*ex[4] - 4*ex[2]*ex[3]^2*ex[4] - 
    2*ex[2]^2*ex[3]^2*ex[4] + 7*ex[4]^2 + ex[2]*ex[4]^2 - 15*ex[3]*ex[4]^2 - 
    4*ex[2]*ex[3]*ex[4]^2 + 2*ex[3]^2*ex[4]^2 + ex[2]*ex[3]^2*ex[4]^2 - 
    ex[2]^2*ex[6] + 5*ex[2]^2*ex[3]*ex[6] - ex[2]^2*ex[3]^2*ex[6] + 
    2*ex[2]*ex[4]*ex[6] - 6*ex[2]*ex[3]*ex[4]*ex[6] + 
    ex[2]*ex[3]^2*ex[4]*ex[6], y[247] -> ex[2]^3*ex[4] + 
    13*ex[2]^3*ex[3]*ex[4] + 5*ex[2]^4*ex[3]*ex[4] - 
    13*ex[2]^3*ex[3]^2*ex[4] - 19*ex[2]^4*ex[3]^2*ex[4] - 
    2*ex[2]^5*ex[3]^2*ex[4] - ex[2]^3*ex[3]^3*ex[4] + 
    2*ex[2]^4*ex[3]^3*ex[4] + ex[2]^5*ex[3]^3*ex[4] - ex[2]^2*ex[4]^2 - 
    59*ex[2]^2*ex[3]*ex[4]^2 - 27*ex[2]^3*ex[3]*ex[4]^2 - 
    ex[2]^4*ex[3]*ex[4]^2 + 41*ex[2]^2*ex[3]^2*ex[4]^2 + 
    55*ex[2]^3*ex[3]^2*ex[4]^2 + 6*ex[2]^4*ex[3]^2*ex[4]^2 + 
    3*ex[2]^2*ex[3]^3*ex[4]^2 - 4*ex[2]^3*ex[3]^3*ex[4]^2 - 
    2*ex[2]^4*ex[3]^3*ex[4]^2 - ex[2]*ex[4]^3 + 79*ex[2]*ex[3]*ex[4]^3 + 
    34*ex[2]^2*ex[3]*ex[4]^3 + ex[2]^3*ex[3]*ex[4]^3 - 
    43*ex[2]*ex[3]^2*ex[4]^3 - 48*ex[2]^2*ex[3]^2*ex[4]^3 - 
    4*ex[2]^3*ex[3]^2*ex[4]^3 - 3*ex[2]*ex[3]^3*ex[4]^3 + 
    2*ex[2]^2*ex[3]^3*ex[4]^3 + ex[2]^3*ex[3]^3*ex[4]^3 + ex[4]^4 - 
    33*ex[3]*ex[4]^4 - 12*ex[2]*ex[3]*ex[4]^4 + 15*ex[3]^2*ex[4]^4 + 
    12*ex[2]*ex[3]^2*ex[4]^4 + ex[3]^3*ex[4]^4 - 2*ex[2]^4*ex[3]*ex[6] + 
    10*ex[2]^4*ex[3]^2*ex[6] + 2*ex[2]^5*ex[3]^2*ex[6] - 
    2*ex[2]^4*ex[3]^3*ex[6] - ex[2]^5*ex[3]^3*ex[6] - 
    8*ex[2]^3*ex[3]*ex[4]*ex[6] - 3*ex[2]^4*ex[3]*ex[4]*ex[6] - 
    16*ex[2]^3*ex[3]^2*ex[4]*ex[6] + 5*ex[2]^4*ex[3]^2*ex[4]*ex[6] + 
    6*ex[2]^3*ex[3]^3*ex[4]*ex[6] + ex[2]^4*ex[3]^3*ex[4]*ex[6] - 
    3*ex[2]^2*ex[4]^2*ex[6] + 38*ex[2]^2*ex[3]*ex[4]^2*ex[6] + 
    10*ex[2]^3*ex[3]*ex[4]^2*ex[6] - ex[2]^2*ex[3]^2*ex[4]^2*ex[6] - 
    14*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] - 6*ex[2]^2*ex[3]^3*ex[4]^2*ex[6] + 
    3*ex[2]*ex[4]^3*ex[6] - 28*ex[2]*ex[3]*ex[4]^3*ex[6] - 
    6*ex[2]^2*ex[3]*ex[4]^3*ex[6] + 7*ex[2]*ex[3]^2*ex[4]^3*ex[6] + 
    6*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] + 2*ex[2]*ex[3]^3*ex[4]^3*ex[6] + 
    ex[2]^4*ex[3]*ex[6]^2 - 5*ex[2]^4*ex[3]^2*ex[6]^2 + 
    ex[2]^4*ex[3]^3*ex[6]^2 + ex[2]^3*ex[3]*ex[4]*ex[6]^2 + 
    7*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 - 2*ex[2]^3*ex[3]^3*ex[4]*ex[6]^2 - 
    3*ex[2]^2*ex[3]*ex[4]^2*ex[6]^2 - 2*ex[2]^2*ex[3]^2*ex[4]^2*ex[6]^2 + 
    ex[2]^2*ex[3]^3*ex[4]^2*ex[6]^2, 
  y[248] -> 6*ex[2]^3*ex[3] + ex[2]^4*ex[3] - 20*ex[2]^3*ex[3]^2 - 
    10*ex[2]^4*ex[3]^2 + 6*ex[2]^3*ex[3]^3 + 5*ex[2]^4*ex[3]^3 + 
    ex[2]^2*ex[4] - 33*ex[2]^2*ex[3]*ex[4] - 8*ex[2]^3*ex[3]*ex[4] + 
    75*ex[2]^2*ex[3]^2*ex[4] + 40*ex[2]^3*ex[3]^2*ex[4] - 
    19*ex[2]^2*ex[3]^3*ex[4] - 16*ex[2]^3*ex[3]^3*ex[4] - 2*ex[2]*ex[4]^2 + 
    48*ex[2]*ex[3]*ex[4]^2 + 13*ex[2]^2*ex[3]*ex[4]^2 - 
    90*ex[2]*ex[3]^2*ex[4]^2 - 50*ex[2]^2*ex[3]^2*ex[4]^2 + 
    20*ex[2]*ex[3]^3*ex[4]^2 + 17*ex[2]^2*ex[3]^3*ex[4]^2 + ex[4]^3 - 
    21*ex[3]*ex[4]^3 - 6*ex[2]*ex[3]*ex[4]^3 + 35*ex[3]^2*ex[4]^3 + 
    20*ex[2]*ex[3]^2*ex[4]^3 - 7*ex[3]^3*ex[4]^3 - 6*ex[2]*ex[3]^3*ex[4]^3 - 
    9*ex[2]^3*ex[3]*ex[6] - ex[2]^4*ex[3]*ex[6] + 30*ex[2]^3*ex[3]^2*ex[6] + 
    12*ex[2]^4*ex[3]^2*ex[6] - 9*ex[2]^3*ex[3]^3*ex[6] - 
    7*ex[2]^4*ex[3]^3*ex[6] - ex[2]^2*ex[4]*ex[6] + 
    33*ex[2]^2*ex[3]*ex[4]*ex[6] + 5*ex[2]^3*ex[3]*ex[4]*ex[6] - 
    75*ex[2]^2*ex[3]^2*ex[4]*ex[6] - 32*ex[2]^3*ex[3]^2*ex[4]*ex[6] + 
    19*ex[2]^2*ex[3]^3*ex[4]*ex[6] + 15*ex[2]^3*ex[3]^3*ex[4]*ex[6] + 
    ex[2]*ex[4]^2*ex[6] - 24*ex[2]*ex[3]*ex[4]^2*ex[6] - 
    4*ex[2]^2*ex[3]*ex[4]^2*ex[6] + 45*ex[2]*ex[3]^2*ex[4]^2*ex[6] + 
    20*ex[2]^2*ex[3]^2*ex[4]^2*ex[6] - 10*ex[2]*ex[3]^3*ex[4]^2*ex[6] - 
    8*ex[2]^2*ex[3]^3*ex[4]^2*ex[6] + 3*ex[2]^3*ex[3]*ex[6]^2 - 
    12*ex[2]^3*ex[3]^2*ex[6]^2 - 3*ex[2]^4*ex[3]^2*ex[6]^2 + 
    3*ex[2]^3*ex[3]^3*ex[6]^2 + 2*ex[2]^4*ex[3]^3*ex[6]^2 - 
    6*ex[2]^2*ex[3]*ex[4]*ex[6]^2 + 15*ex[2]^2*ex[3]^2*ex[4]*ex[6]^2 + 
    4*ex[2]^3*ex[3]^2*ex[4]*ex[6]^2 - 3*ex[2]^2*ex[3]^3*ex[4]*ex[6]^2 - 
    2*ex[2]^3*ex[3]^3*ex[4]*ex[6]^2 + ex[2]^3*ex[3]^2*ex[6]^3, 
  y[249] -> 4*ex[2]^4*ex[3]*ex[4] + ex[2]^5*ex[3]*ex[4] + 
    4*ex[2]^4*ex[3]^2*ex[4] + 5*ex[2]^5*ex[3]^2*ex[4] + 
    ex[2]^6*ex[3]^2*ex[4] - 4*ex[2]^4*ex[3]^3*ex[4] - 
    25*ex[2]^5*ex[3]^3*ex[4] - 10*ex[2]^6*ex[3]^3*ex[4] - 
    4*ex[2]^4*ex[3]^4*ex[4] + 3*ex[2]^5*ex[3]^4*ex[4] + 
    5*ex[2]^6*ex[3]^4*ex[4] + ex[2]^3*ex[4]^2 - 20*ex[2]^3*ex[3]*ex[4]^2 - 
    6*ex[2]^4*ex[3]*ex[4]^2 - 26*ex[2]^3*ex[3]^2*ex[4]^2 - 
    34*ex[2]^4*ex[3]^2*ex[4]^2 - 8*ex[2]^5*ex[3]^2*ex[4]^2 + 
    12*ex[2]^3*ex[3]^3*ex[4]^2 + 94*ex[2]^4*ex[3]^3*ex[4]^2 + 
    40*ex[2]^5*ex[3]^3*ex[4]^2 + 17*ex[2]^3*ex[3]^4*ex[4]^2 - 
    6*ex[2]^4*ex[3]^4*ex[4]^2 - 16*ex[2]^5*ex[3]^4*ex[4]^2 - 
    3*ex[2]^2*ex[4]^3 + 36*ex[2]^2*ex[3]*ex[4]^3 + 13*ex[2]^3*ex[3]*ex[4]^3 + 
    54*ex[2]^2*ex[3]^2*ex[4]^3 + 57*ex[2]^3*ex[3]^2*ex[4]^3 + 
    13*ex[2]^4*ex[3]^2*ex[4]^3 - 12*ex[2]^2*ex[3]^3*ex[4]^3 - 
    117*ex[2]^3*ex[3]^3*ex[4]^3 - 50*ex[2]^4*ex[3]^3*ex[4]^3 - 
    27*ex[2]^2*ex[3]^4*ex[4]^3 - ex[2]^3*ex[3]^4*ex[4]^3 + 
    17*ex[2]^4*ex[3]^4*ex[4]^3 + 3*ex[2]*ex[4]^4 - 28*ex[2]*ex[3]*ex[4]^4 - 
    12*ex[2]^2*ex[3]*ex[4]^4 - 46*ex[2]*ex[3]^2*ex[4]^4 - 
    32*ex[2]^2*ex[3]^2*ex[4]^4 - 6*ex[2]^3*ex[3]^2*ex[4]^4 + 
    4*ex[2]*ex[3]^3*ex[4]^4 + 52*ex[2]^2*ex[3]^3*ex[4]^4 + 
    20*ex[2]^3*ex[3]^3*ex[4]^4 + 19*ex[2]*ex[3]^4*ex[4]^4 + 
    8*ex[2]^2*ex[3]^4*ex[4]^4 - 6*ex[2]^3*ex[3]^4*ex[4]^4 - ex[4]^5 + 
    8*ex[3]*ex[4]^5 + 4*ex[2]*ex[3]*ex[4]^5 + 14*ex[3]^2*ex[4]^5 + 
    4*ex[2]*ex[3]^2*ex[4]^5 - 4*ex[2]*ex[3]^3*ex[4]^5 - 5*ex[3]^4*ex[4]^5 - 
    4*ex[2]*ex[3]^4*ex[4]^5 - 6*ex[2]^5*ex[3]^2*ex[6] - 
    ex[2]^6*ex[3]^2*ex[6] + 20*ex[2]^5*ex[3]^3*ex[6] + 
    10*ex[2]^6*ex[3]^3*ex[6] - 6*ex[2]^5*ex[3]^4*ex[6] - 
    5*ex[2]^6*ex[3]^4*ex[6] - 6*ex[2]^4*ex[3]*ex[4]*ex[6] - 
    ex[2]^5*ex[3]*ex[4]*ex[6] + 18*ex[2]^4*ex[3]^2*ex[4]*ex[6] - 
    3*ex[2]^5*ex[3]^2*ex[4]*ex[6] - ex[2]^6*ex[3]^2*ex[4]*ex[6] - 
    74*ex[2]^4*ex[3]^3*ex[4]*ex[6] - 3*ex[2]^5*ex[3]^3*ex[4]*ex[6] + 
    12*ex[2]^6*ex[3]^3*ex[4]*ex[6] + 30*ex[2]^4*ex[3]^4*ex[4]*ex[6] + 
    15*ex[2]^5*ex[3]^4*ex[4]*ex[6] - 7*ex[2]^6*ex[3]^4*ex[4]*ex[6] - 
    ex[2]^3*ex[4]^2*ex[6] + 16*ex[2]^3*ex[3]*ex[4]^2*ex[6] + 
    3*ex[2]^4*ex[3]*ex[4]^2*ex[6] + 12*ex[2]^3*ex[3]^2*ex[4]^2*ex[6] + 
    34*ex[2]^4*ex[3]^2*ex[4]^2*ex[6] + 5*ex[2]^5*ex[3]^2*ex[4]^2*ex[6] + 
    100*ex[2]^3*ex[3]^3*ex[4]^2*ex[6] - 41*ex[2]^4*ex[3]^3*ex[4]^2*ex[6] - 
    32*ex[2]^5*ex[3]^3*ex[4]^2*ex[6] - 55*ex[2]^3*ex[3]^4*ex[4]^2*ex[6] - 
    24*ex[2]^4*ex[3]^4*ex[4]^2*ex[6] + 15*ex[2]^5*ex[3]^4*ex[4]^2*ex[6] + 
    2*ex[2]^2*ex[4]^3*ex[6] - 14*ex[2]^2*ex[3]*ex[4]^3*ex[6] - 
    4*ex[2]^3*ex[3]*ex[4]^3*ex[6] - 54*ex[2]^2*ex[3]^2*ex[4]^3*ex[6] - 
    40*ex[2]^3*ex[3]^2*ex[4]^3*ex[6] - 4*ex[2]^4*ex[3]^2*ex[4]^3*ex[6] - 
    58*ex[2]^2*ex[3]^3*ex[4]^3*ex[6] + 36*ex[2]^3*ex[3]^3*ex[4]^3*ex[6] + 
    20*ex[2]^4*ex[3]^3*ex[4]^3*ex[6] + 44*ex[2]^2*ex[3]^4*ex[4]^3*ex[6] + 
    24*ex[2]^3*ex[3]^4*ex[4]^3*ex[6] - 8*ex[2]^4*ex[3]^4*ex[4]^3*ex[6] - 
    ex[2]*ex[4]^4*ex[6] + 4*ex[2]*ex[3]*ex[4]^4*ex[6] + 
    2*ex[2]^2*ex[3]*ex[4]^4*ex[6] + 30*ex[2]*ex[3]^2*ex[4]^4*ex[6] + 
    10*ex[2]^2*ex[3]^2*ex[4]^4*ex[6] + 12*ex[2]*ex[3]^3*ex[4]^4*ex[6] - 
    2*ex[2]^2*ex[3]^3*ex[4]^4*ex[6] - 13*ex[2]*ex[3]^4*ex[4]^4*ex[6] - 
    10*ex[2]^2*ex[3]^4*ex[4]^4*ex[6] + 9*ex[2]^5*ex[3]^2*ex[6]^2 + 
    ex[2]^6*ex[3]^2*ex[6]^2 - 30*ex[2]^5*ex[3]^3*ex[6]^2 - 
    12*ex[2]^6*ex[3]^3*ex[6]^2 + 9*ex[2]^5*ex[3]^4*ex[6]^2 + 
    7*ex[2]^6*ex[3]^4*ex[6]^2 + 2*ex[2]^4*ex[3]*ex[4]*ex[6]^2 - 
    21*ex[2]^4*ex[3]^2*ex[4]*ex[6]^2 + 84*ex[2]^4*ex[3]^3*ex[4]*ex[6]^2 + 
    19*ex[2]^5*ex[3]^3*ex[4]*ex[6]^2 - 3*ex[2]^6*ex[3]^3*ex[4]*ex[6]^2 - 
    29*ex[2]^4*ex[3]^4*ex[4]*ex[6]^2 - 19*ex[2]^5*ex[3]^4*ex[4]*ex[6]^2 + 
    2*ex[2]^6*ex[3]^4*ex[4]*ex[6]^2 - ex[2]^3*ex[3]*ex[4]^2*ex[6]^2 - 
    3*ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^2 - 8*ex[2]^4*ex[3]^2*ex[4]^2*ex[6]^2 - 
    75*ex[2]^3*ex[3]^3*ex[4]^2*ex[6]^2 - 8*ex[2]^4*ex[3]^3*ex[4]^2*ex[6]^2 + 
    4*ex[2]^5*ex[3]^3*ex[4]^2*ex[6]^2 + 31*ex[2]^3*ex[3]^4*ex[4]^2*ex[6]^2 + 
    20*ex[2]^4*ex[3]^4*ex[4]^2*ex[6]^2 - 2*ex[2]^5*ex[3]^4*ex[4]^2*ex[6]^2 - 
    ex[2]^2*ex[3]*ex[4]^3*ex[6]^2 + 15*ex[2]^2*ex[3]^2*ex[4]^3*ex[6]^2 + 
    4*ex[2]^3*ex[3]^2*ex[4]^3*ex[6]^2 + 21*ex[2]^2*ex[3]^3*ex[4]^3*ex[6]^2 + 
    4*ex[2]^3*ex[3]^3*ex[4]^3*ex[6]^2 - 11*ex[2]^2*ex[3]^4*ex[4]^3*ex[6]^2 - 
    8*ex[2]^3*ex[3]^4*ex[4]^3*ex[6]^2 - 3*ex[2]^5*ex[3]^2*ex[6]^3 + 
    12*ex[2]^5*ex[3]^3*ex[6]^3 + 3*ex[2]^6*ex[3]^3*ex[6]^3 - 
    3*ex[2]^5*ex[3]^4*ex[6]^3 - 2*ex[2]^6*ex[3]^4*ex[6]^3 + 
    4*ex[2]^4*ex[3]^2*ex[4]*ex[6]^3 - 22*ex[2]^4*ex[3]^3*ex[4]*ex[6]^3 - 
    4*ex[2]^5*ex[3]^3*ex[4]*ex[6]^3 + 6*ex[2]^4*ex[3]^4*ex[4]*ex[6]^3 + 
    4*ex[2]^5*ex[3]^4*ex[4]*ex[6]^3 + ex[2]^3*ex[3]^2*ex[4]^2*ex[6]^3 + 
    10*ex[2]^3*ex[3]^3*ex[4]^2*ex[6]^3 + 2*ex[2]^4*ex[3]^3*ex[4]^2*ex[6]^3 - 
    3*ex[2]^3*ex[3]^4*ex[4]^2*ex[6]^3 - 2*ex[2]^4*ex[3]^4*ex[4]^2*ex[6]^3 - 
    ex[2]^5*ex[3]^3*ex[6]^4 + ex[2]^4*ex[3]^3*ex[4]*ex[6]^4, 
  y[250] -> ex[2]*ex[3] + ex[2]^2*ex[3] - ex[4] - 2*ex[2]*ex[4] - 
    ex[3]*ex[4] - ex[2]*ex[3]*ex[4], 
  y[251] -> 2*ex[2]^2*ex[3] + ex[2]^3*ex[3] - ex[2]*ex[4] - 
    3*ex[2]*ex[3]*ex[4] - ex[2]^2*ex[3]*ex[4] + ex[4]^2 + ex[3]*ex[4]^2 + 
    ex[2]*ex[3]*ex[6] - ex[4]*ex[6] - ex[3]*ex[4]*ex[6], 
  y[252] -> -(ex[2]*ex[3]) - ex[2]*ex[4] + ex[3]*ex[4] - ex[2]*ex[3]*ex[4] + 
    ex[4]^2 + ex[3]*ex[4]^2 + ex[2]*ex[3]*ex[6] - ex[4]*ex[6] - 
    ex[3]*ex[4]*ex[6], y[253] -> -(ex[2]^2*ex[3]) + ex[2]*ex[4] + 
    2*ex[2]*ex[3]*ex[4] - ex[4]^2 - ex[3]*ex[4]^2 + ex[2]^2*ex[3]*ex[6] + 
    ex[4]*ex[6] + ex[3]*ex[4]*ex[6]}, 
 {f[1] -> (146569*y[3]^2*y[6])/(2592*y[1]*y[2]*y[4]*y[5]) - 
    (146569*y[2]*y[7]^2)/(2592*y[1]*y[8]) + (725*y[2]*y[9])/
     (72*y[1]*y[10]*y[11]) - (y[12]^2*y[15])/(2592*y[1]*y[2]*y[10]*y[13]*
      y[14]), f[2] -> (-3*y[3]^2*y[6])/(y[1]*y[2]*y[4]*y[5]) + 
    (3*y[2]*y[7]^2)/(y[1]*y[8]) + y[17]/(3*y[2]*y[13]*y[16]) - 
    (8*y[3]^2*y[18])/(3*y[1]*y[2]*y[4]*y[14]) + (3*y[2]*y[6])/(y[1]*y[19]) + 
    (y[2]*y[20])/(3*y[1]*y[11]), 
  f[7] -> (y[2]*y[9]*y[16]*y[22])/(6*y[1]*y[8]*y[13]^2*y[21]) - 
    (y[2]^2*y[10]*y[23]*y[24])/(3*y[11]^2*y[25]) + 
    y[26]/(6*y[1]*y[2]*y[4]^2*y[23]) + (y[2]*y[27])/(6*y[1]*y[11]*y[25]^2) + 
    (y[29]*y[30])/(6*y[1]*y[2]*y[13]*y[21]*y[23]*y[25]^2*y[28]), 
  f[11] -> -(y[9]*y[31])/(4*y[23]^2) + (y[2]*y[9]*y[16]*y[32])/
     (4*y[1]*y[8]*y[21]^2) - (y[34]*y[35])/(2*y[1]*y[2]*y[21]^2*y[23]*
      y[33]) + y[36]/(4*y[1]*y[2]*y[9]*y[21]*y[23]^2) + 
    (y[3]^2*y[18]*y[38])/(4*y[1]*y[2]*y[4]*y[14]*y[37]^2) + 
    (3*y[1]*y[2]^4*y[9]*y[10]^2*y[31]*y[39])/y[40]^2 + 
    (y[29]*y[41])/(4*y[1]*y[2]*y[13]*y[21]^2*y[23]^2*y[28]) - 
    (3*y[2]^3*y[10]^2*y[42])/(y[9]*y[40]^2) - 
    (y[1]*y[2]^2*y[9]*y[10]*y[31]*y[44])/(2*y[40]*y[43]^2) + 
    (y[2]*y[10]*y[45])/(2*y[9]*y[40]*y[43]^2), 
  f[16] -> (493*y[2]*y[7]^2)/(24*y[1]*y[8]) + (779*y[2]^2*y[23])/
     (72*y[11]^2) + y[46]/(3*y[2]*y[13]*y[16]) - 
    (y[2]*y[47])/(72*y[1]*y[10]*y[11]) + (y[12]^2*y[48])/
     (6*y[1]*y[2]*y[10]*y[13]*y[14]), 
  f[17] -> (y[2]^2*y[10]*y[23]*y[24])/(3*y[11]^2*y[25]) - 
    (y[2]*y[27])/(6*y[1]*y[11]*y[25]^2) - (y[29]*y[30])/
     (6*y[1]*y[2]*y[13]*y[21]*y[23]*y[25]^2*y[28]) + 
    (y[34]*y[49])/(2*y[1]*y[2]*y[9]*y[21]*y[23]*y[33]) - 
    (y[3]^2*y[18]*y[50])/(2*y[1]*y[2]*y[4]*y[14]*y[37]) - 
    (y[31]*y[52])/(2*y[23]*y[51]) - (y[1]*y[2]^2*y[9]^2*y[10]*y[31]*y[53])/
     (y[40]*y[43]) - (y[2]*y[10]*y[54])/(y[37]*y[40]) + 
    y[55]/(2*y[1]*y[2]*y[9]*y[23]*y[51]), 
  f[20] -> -((y[2]*y[7]^2)/(y[1]*y[8])) + 1/(2*y[1]*y[23]) - 
    (y[2]^2*y[23])/(3*y[11]^2) + (y[2]*y[56])/(6*y[1]*y[11]) - 
    (6*y[2]*y[3])/y[57] + (y[2]*y[12]*y[16])/(2*y[1]*y[21]*y[58]), 
  f[22] -> (-773*y[3]^2*y[18])/(36*y[1]*y[2]*y[4]*y[14]) + 
    (773*y[9])/(36*y[2]*y[21]) + (y[2]*y[59])/(18*y[1]*y[8]) - 
    (773*y[2]*y[9]^3*y[29])/(36*y[13]*y[21]*y[60]), 
  f[23] -> (y[29]*y[30])/(3*y[1]*y[2]*y[13]*y[21]*y[23]*y[25]^2*y[28]) + 
    (3*y[31]*y[52])/(4*y[23]*y[51]) - (3*y[55])/(4*y[1]*y[2]*y[9]*y[23]*
      y[51]) + (3*y[2]*y[12]*y[16])/(4*y[1]*y[21]*y[58]) + 
    (y[2]*y[61])/(24*y[1]*y[8]*y[13]^2*y[21]) - (y[2]^2*y[23]*y[62])/
     (24*y[11]^2*y[25]) + (3*y[2]*y[12]*y[63])/(y[10]*y[64]) + 
    y[65]/(12*y[1]*y[2]*y[10]*y[13]^2*y[21]*y[23]) + 
    y[66]/(4*y[1]*y[2]*y[9]*y[21]*y[23]*y[33]) - 
    (y[1]*y[2]^2*y[9]^2*y[31]*y[67]*y[68])/(2*y[40]*y[43]) - 
    (y[2]*y[9]*y[67]*y[69])/(2*y[37]*y[40]) - 
    (y[3]^2*y[70])/(4*y[1]*y[2]*y[4]*y[14]*y[37]) + 
    (y[2]*y[71])/(24*y[1]*y[11]*y[25]^2), 
  f[32] -> (-493*y[3]^2*y[6])/(24*y[1]*y[2]*y[4]*y[5]) - 
    (3*y[2]*y[6])/(y[1]*y[19]) - (y[2]*y[20])/(3*y[1]*y[11]) + 
    y[72]/(72*y[2]*y[4]^2) - (301*y[12]*y[29])/(18*y[2]*y[21]*y[73]) + 
    (y[3]^2*y[74])/(6*y[1]*y[2]*y[4]*y[14]), 
  f[33] -> -((y[12]*y[18])/(y[1]*y[2]*y[14]*y[21])) + 
    (y[2]*y[9]*y[16]*y[22])/(6*y[1]*y[8]*y[13]^2*y[21]) - 
    (y[34]*y[49])/(y[1]*y[2]*y[9]*y[21]*y[23]*y[33]) + 
    (y[31]*y[52])/(y[23]*y[51]) + (y[12]*y[29])/(y[2]*y[21]*y[73]) - 
    (y[2]^2*y[23]*y[75])/(3*y[11]^2*y[25]) + 
    y[76]/(12*y[1]*y[2]*y[4]^2*y[23]) + (y[1]*y[2]^2*y[9]^2*y[31]*y[77])/
     y[40] + (y[2]*y[78])/y[40] + y[79]/(y[1]*y[2]*y[9]*y[23]*y[51]) + 
    (y[2]*y[80])/(6*y[1]*y[11]*y[25]^2) - (y[29]*y[81])/
     (12*y[1]*y[2]*y[13]*y[21]*y[23]*y[25]^2*y[28]), 
  f[36] -> -(y[12]*y[18])/(2*y[1]*y[2]*y[14]*y[21]) - 
    (y[34]*y[49])/(2*y[1]*y[2]*y[9]*y[21]*y[23]*y[33]) + 
    (y[31]*y[52])/(2*y[23]*y[51]) + (8*y[12]*y[29])/(3*y[2]*y[21]*y[73]) + 
    y[79]/(2*y[1]*y[2]*y[9]*y[23]*y[51]) - (y[12]*y[29]*y[82])/
     (2*y[1]*y[2]*y[13]*y[21]*y[28]) + y[83]/(6*y[1]*y[2]*y[4]^2*y[23]), 
  f[44] -> -(y[2]*y[9]*y[16]*y[22])/(6*y[1]*y[8]*y[13]^2*y[21]) - 
    (3*y[31]*y[52])/(4*y[23]*y[51]) + (3*y[55])/(4*y[1]*y[2]*y[9]*y[23]*
      y[51]) + (19*y[12]*y[29])/(12*y[2]*y[21]*y[73]) + 
    (y[2]^2*y[23]*y[75])/(3*y[11]^2*y[25]) + 
    (y[34]*y[84])/(4*y[1]*y[2]*y[9]*y[21]^2*y[23]*y[33]) + 
    y[85]/(36*y[1]*y[2]*y[13]^2*y[21]*y[23]) - 
    (y[1]*y[2]^2*y[9]^2*y[31]*y[86])/(2*y[40]*y[43]) - 
    (y[12]*y[87])/(4*y[1]*y[2]*y[14]*y[21]*y[43]) - 
    (y[2]*y[88])/(2*y[37]*y[40]) - (y[2]*y[89])/(12*y[1]*y[11]*y[25]^2) - 
    (y[29]*y[90])/(36*y[1]*y[2]*y[13]*y[21]^2*y[23]*y[25]^2*y[28]), 
  f[55] -> (1037*y[2]*y[7]^2)/(108*y[1]*y[8]) - 
    (3*y[2]*y[9])/(4*y[1]*y[10]*y[11]) + (301*y[12]*y[29])/
     (18*y[2]*y[21]*y[73]) - (y[12]*y[29]*y[91])/(108*y[1]*y[2]*y[13]*y[21]*
      y[28]) + (y[12]^2*y[92])/(108*y[1]*y[2]*y[10]*y[13]*y[14]), 
  f[59] -> (y[34]*y[49])/(2*y[1]*y[2]*y[9]*y[21]*y[23]*y[33]) - 
    (y[31]*y[52])/(2*y[23]*y[51]) + y[55]/(2*y[1]*y[2]*y[9]*y[23]*y[51]) - 
    (8*y[12]*y[29])/(3*y[2]*y[21]*y[73]) - (y[1]*y[2]^2*y[9]^2*y[31]*y[77])/
     y[40] - (y[2]*y[78])/y[40] - (y[9]*y[12]*y[93])/(6*y[2]*y[4]^2) - 
    (y[12]*y[18]*y[94])/(4*y[1]*y[2]*y[13]*y[14]*y[21]) - 
    (y[2]*y[95])/(6*y[1]*y[8]*y[13]^2*y[21]) + (y[2]^2*y[23]*y[96])/
     (12*y[11]^2*y[25]) - (y[2]*y[97])/(12*y[1]*y[11]*y[25]^2) + 
    (y[29]*y[98])/(12*y[1]*y[2]*y[13]*y[21]*y[23]*y[25]^2*y[28]), 
  f[65] -> (-9*y[2]*y[7]^2)/(4*y[1]*y[8]) + (y[29]*y[30])/
     (6*y[1]*y[2]*y[13]*y[21]*y[23]*y[25]^2*y[28]) - 
    (y[34]*y[49])/(2*y[1]*y[2]*y[9]*y[21]*y[23]*y[33]) + 
    (y[3]^2*y[18]*y[50])/(2*y[1]*y[2]*y[4]*y[14]*y[37]) + 
    (y[31]*y[52])/(2*y[23]*y[51]) + (y[1]*y[2]^2*y[9]^2*y[10]*y[31]*y[53])/
     (y[40]*y[43]) + (y[2]*y[10]*y[54])/(y[37]*y[40]) + 
    y[79]/(2*y[1]*y[2]*y[9]*y[23]*y[51]) - (y[2]^2*y[23]*y[96])/
     (12*y[11]^2*y[25]) + (y[2]*y[97])/(12*y[1]*y[11]*y[25]^2), 
  f[66] -> (y[9]*y[31])/(8*y[23]^2) + (3*y[10]*y[34])/
     (8*y[1]*y[21]*y[33]^2) - (y[2]*y[99])/(12*y[1]*y[8]) - 
    (y[2]*y[9]^3*y[10]*y[16]*y[23]*y[29]^2)/(2*y[21]*y[60]*y[100]^2) + 
    y[101]/(8*y[1]*y[2]*y[21]^2*y[23]*y[33]) + 
    y[102]/(8*y[1]*y[2]*y[9]*y[21]*y[23]^2) - (y[3]^2*y[18]*y[103])/
     (12*y[1]*y[2]*y[4]*y[14]*y[37]^2) - 
    (6*y[1]*y[2]^4*y[9]*y[10]*y[31]*y[104])/y[40]^2 - 
    (y[29]*y[105])/(24*y[1]*y[2]*y[13]*y[21]^2*y[23]^2*y[28]) + 
    (6*y[2]^3*y[10]*y[106])/(y[9]*y[40]^2) + (y[2]^2*y[9]*y[10]*y[31]*y[107])/
     (2*y[40]*y[43]^2*y[100]^2) - (y[2]*y[10]*y[108])/
     (2*y[9]*y[40]*y[43]^2*y[100]^2), 
  f[71] -> -(y[12]*y[18])/(2*y[1]*y[2]*y[14]*y[21]) + 
    (y[2]*y[9]*y[16]*y[22])/(6*y[1]*y[8]*y[13]^2*y[21]) - 
    (y[34]*y[49])/(2*y[1]*y[2]*y[9]*y[21]*y[23]*y[33]) + 
    (y[31]*y[52])/(2*y[23]*y[51]) - (y[2]^2*y[23]*y[75])/(3*y[11]^2*y[25]) + 
    (y[1]*y[2]^2*y[9]^2*y[31]*y[77])/y[40] + (y[2]*y[78])/y[40] + 
    y[79]/(2*y[1]*y[2]*y[9]*y[23]*y[51]) + 
    (y[2]*y[80])/(6*y[1]*y[11]*y[25]^2) + (y[9]*y[12]*y[93])/
     (6*y[2]*y[4]^2) - (y[29]*y[109])/(6*y[1]*y[2]*y[13]*y[21]*y[23]*y[25]^2*
      y[28]), f[81] -> (y[2]*y[9])/(4*y[1]*y[10]*y[11]) - 
    (y[2]*y[12]*y[16])/(8*y[1]*y[21]*y[58]) - 
    (y[1]*y[2]^2*y[9]^3*y[31]*y[68])/(4*y[40]*y[43]) - 
    (y[2]*y[9]^2*y[69])/(4*y[37]*y[40]) - (47*y[12]*y[29])/
     (24*y[2]*y[21]*y[73]) + y[110]/(144*y[2]*y[13]^2*y[21]) - 
    (y[29]*y[111])/(144*y[1]*y[2]*y[13]*y[21]^2*y[28]) + 
    y[112]/(8*y[1]*y[21]^2*y[33]) - (y[2]*y[113])/(72*y[1]*y[8]*y[13]^2*
      y[21]) - (y[12]^2*y[114])/(36*y[1]*y[2]*y[10]*y[13]*y[14]*y[43]), 
  f[104] -> (13*y[3]^2*y[18])/(4*y[1]*y[2]*y[4]*y[14]) + 
    (6*y[2]*y[3])/y[57] - (y[2]*y[12]*y[16])/(2*y[1]*y[21]*y[58]) + 
    (y[1]*y[2]^2*y[9]^2*y[31]*y[77])/y[40] + (y[2]*y[78])/y[40] + 
    y[115]/(12*y[2]*y[4]^2) - (y[2]*y[116])/(12*y[1]*y[8]*y[13]^2*y[21]) + 
    (y[2]^2*y[23]*y[117])/(6*y[11]^2*y[25]) - 
    (y[2]*y[118])/(6*y[1]*y[11]*y[25]^2) - (y[29]*y[119])/
     (6*y[1]*y[2]*y[13]*y[21]*y[23]*y[25]^2*y[28]), 
  f[110] -> (y[29]*y[30])/(6*y[1]*y[2]*y[13]*y[21]*y[23]*y[25]^2*y[28]) - 
    (6*y[2]*y[3])/y[57] + (y[2]*y[12]*y[16])/(2*y[1]*y[21]*y[58]) - 
    (y[1]*y[2]^2*y[9]^2*y[31]*y[77])/y[40] - (y[2]*y[78])/y[40] - 
    (y[2]^2*y[23]*y[117])/(6*y[11]^2*y[25]) + 
    (y[2]*y[118])/(6*y[1]*y[11]*y[25]^2) + y[120]/(6*y[2]*y[4]^2) + 
    (y[2]*y[121])/(6*y[1]*y[8]*y[13]^2*y[21]), 
  f[120] -> (3*y[12]*y[29])/(2*y[2]*y[21]*y[73]) + 
    (y[2]*y[122])/(24*y[1]*y[8]) - (y[34]*y[123])/(4*y[1]*y[2]*y[21]*y[23]*
      y[33]) + (3*y[9]*y[31]*y[125])/(8*y[23]^2*y[124]) + 
    (y[3]^2*y[18]*y[126])/(4*y[1]*y[2]*y[4]*y[14]*y[37]^2) + 
    (y[2]*y[9]^3*y[29]*y[127])/(12*y[13]*y[21]*y[60]*y[100]^2) + 
    (3*y[1]*y[2]^4*y[9]*y[10]*y[31]*y[128])/(2*y[40]^2) + 
    (y[29]*y[129])/(24*y[1]*y[2]*y[13]*y[21]*y[23]^2*y[28]) + 
    y[130]/(24*y[1]*y[2]*y[9]*y[21]*y[23]^2*y[124]) - 
    (3*y[2]^3*y[10]*y[131])/(2*y[9]*y[40]^2) - 
    (y[2]^2*y[9]*y[10]*y[31]*y[132])/(4*y[40]*y[43]^2*y[100]^2) + 
    (y[2]*y[10]*y[133])/(4*y[9]*y[40]*y[43]^2*y[100]^2), 
  f[130] -> -(y[2]*y[12]*y[16])/(4*y[1]*y[21]*y[58]) + 
    (y[1]*y[2]^2*y[9]^3*y[31]*y[68])/(2*y[40]*y[43]) + 
    (y[2]*y[9]^2*y[69])/(2*y[37]*y[40]) - (5*y[12]*y[29])/
     (4*y[2]*y[21]*y[73]) + (y[9]*y[12]*y[134])/(24*y[2]*y[4]^2) - 
    (y[12]*y[29]*y[135])/(24*y[1]*y[2]*y[13]*y[21]*y[28]) + 
    (y[2]*y[136])/(12*y[1]*y[8]*y[13]^2*y[21]) + (y[12]*y[18]*y[137])/
     (2*y[1]*y[2]*y[13]*y[14]*y[21]*y[43]), 
  f[176] -> (y[31]*y[52])/(24*y[23]*y[51]) + (y[2]*y[12]*y[16])/
     (48*y[1]*y[21]*y[58]) + (y[1]*y[2]^2*y[9]^3*y[31]*y[68])/
     (24*y[40]*y[43]) + (y[2]*y[9]^2*y[69])/(24*y[37]*y[40]) - 
    (y[12]*y[29])/(16*y[2]*y[21]*y[73]) + 
    y[79]/(24*y[1]*y[2]*y[9]*y[23]*y[51]) + (y[2]*y[138])/
     (144*y[1]*y[8]*y[13]^2*y[21]) + (y[2]^2*y[23]*y[139])/
     (24*y[11]^2*y[25]) + (y[2]*y[12]*y[140])/(2*y[10]*y[64]) + 
    y[141]/(864*y[1]*y[2]*y[10]*y[13]^2*y[21]*y[23]) + 
    y[142]/(48*y[1]*y[2]*y[9]*y[21]^2*y[23]*y[33]) + 
    (y[12]*y[143])/(144*y[1]*y[2]*y[10]*y[13]*y[14]*y[21]*y[43]) - 
    (y[2]*y[144])/(24*y[1]*y[10]*y[11]*y[25]^2) + 
    (y[29]*y[145])/(864*y[1]*y[2]*y[13]*y[21]^2*y[23]*y[25]^2*y[28]), 
  f[205] -> (y[13]*y[34])/(2*y[1]*y[2]*y[21]^2*y[33]) - 
    (y[3]^2*y[18]*y[38])/(4*y[1]*y[2]*y[4]*y[14]*y[37]^2) + 
    (y[9]*y[146])/(12*y[2]*y[21]) - (y[29]*y[147])/
     (12*y[1]*y[2]*y[13]*y[21]^2*y[28]) - (y[2]*y[148])/
     (12*y[1]*y[8]*y[21]^2) - (3*y[1]*y[2]^4*y[9]*y[10]*y[13]*y[31]*y[149])/
     y[40]^2 + (y[2]*y[9]^3*y[29]*y[150])/(12*y[13]*y[21]*y[60]*y[100]^2) + 
    (3*y[2]^3*y[10]*y[13]*y[151])/(y[9]*y[40]^2) + 
    (y[2]^2*y[9]*y[10]*y[13]*y[31]*y[152])/(2*y[40]*y[43]^2*y[100]^2) - 
    (y[2]*y[10]*y[13]*y[153])/(2*y[9]*y[40]*y[43]^2*y[100]^2), 
  f[214] -> (y[2]*y[9]^3*y[29])/(3*y[13]*y[21]*y[60]) + 
    y[154]/(12*y[2]*y[9]*y[13]*y[21]) + (y[29]*y[155])/
     (12*y[1]*y[2]*y[13]*y[21]^2*y[28]) - (y[34]*y[156])/
     (2*y[1]*y[2]*y[21]^2*y[33]) + (y[2]*y[157])/(12*y[1]*y[8]*y[21]^2) + 
    (3*y[1]*y[2]^4*y[9]*y[10]*y[31]*y[158])/y[40]^2 - 
    (y[18]*y[159])/(4*y[1]*y[2]*y[14]*y[21]^2*y[43]^2) - 
    (3*y[2]^3*y[10]*y[160])/(y[9]*y[40]^2) - 
    (y[1]*y[2]^2*y[9]*y[10]*y[31]*y[161])/(2*y[40]*y[43]^2) + 
    (y[2]*y[10]*y[162])/(2*y[9]*y[40]*y[43]^2), 
  f[231] -> (y[9]*y[10]*y[12]^2*y[18]*y[23])/(4*y[14]*y[37]^2) - 
    (6*y[2]^2*y[9]*y[12]^2*y[23])/(y[10]*y[64]^2) - 
    (3*y[1]*y[2]^4*y[9]*y[10]*y[13]*y[31]*y[149])/(2*y[40]^2) + 
    (3*y[2]^3*y[10]*y[13]*y[151])/(2*y[9]*y[40]^2) + 
    (y[2]^2*y[9]*y[10]*y[13]*y[31]*y[152])/(4*y[40]*y[43]^2*y[100]^2) - 
    (y[2]*y[10]*y[13]*y[153])/(4*y[9]*y[40]*y[43]^2*y[100]^2) - 
    (y[2]*y[163])/(8*y[1]*y[8]*y[21]^2) - (6*y[2]*y[12]*y[164])/
     (y[10]*y[64]) + (y[2]*y[9]^3*y[29]*y[165])/(4*y[13]*y[21]*y[60]*
      y[100]^2) - (y[29]*y[166])/(8*y[1]*y[2]*y[13]*y[21]^2*y[23]^2*y[28]) + 
    (y[9]*y[167])/(8*y[2]*y[13]^2*y[21]*y[23]^2), 
  f[237] -> (-3*y[2])/(2*y[11]) - (y[3]^2*y[18]*y[38])/
     (2*y[1]*y[2]*y[4]*y[14]*y[37]^2) - (y[2]*y[9]^3*y[29])/
     (3*y[13]*y[21]*y[60]) - (3*y[1]*y[2]^4*y[9]*y[10]*y[31]*y[158])/
     y[40]^2 + (3*y[2]^3*y[10]*y[160])/(y[9]*y[40]^2) + 
    (y[1]*y[2]^2*y[9]*y[10]*y[31]*y[161])/(2*y[40]*y[43]^2) - 
    (y[2]*y[10]*y[162])/(2*y[9]*y[40]*y[43]^2) - 
    (y[2]*y[168])/(12*y[1]*y[8]) + (y[34]*y[169])/(2*y[1]*y[2]*y[21]*y[23]*
      y[33]) + y[170]/(12*y[2]*y[9]*y[21]*y[23]^2) - 
    (y[29]*y[171])/(12*y[1]*y[2]*y[13]*y[21]*y[23]^2*y[28]), 
  f[243] -> (y[2]*y[9]*y[16]*y[22])/(12*y[1]*y[8]*y[13]^2*y[21]) + 
    (y[31]*y[52])/(4*y[23]*y[51]) + (3*y[12]*y[29])/(4*y[2]*y[21]*y[73]) - 
    (y[2]^2*y[23]*y[75])/(6*y[11]^2*y[25]) + (y[1]*y[2]^2*y[9]^2*y[31]*y[77])/
     (2*y[40]) + (y[2]*y[78])/(2*y[40]) + 
    y[79]/(4*y[1]*y[2]*y[9]*y[23]*y[51]) + 
    y[172]/(72*y[1]*y[2]*y[13]^2*y[21]) - (y[2]*y[9]^2*y[29]*y[173])/
     (36*y[13]*y[21]*y[60]) + (y[34]*y[174])/(4*y[1]*y[2]*y[9]*y[21]*y[23]*
      y[33]) + (y[12]*y[175])/(36*y[1]*y[2]*y[10]*y[13]*y[14]*y[21]) + 
    (y[2]*y[176])/(12*y[1]*y[10]*y[11]*y[25]^2) + 
    (y[29]*y[177])/(72*y[1]*y[2]*y[13]*y[21]*y[23]*y[25]^2*y[28]), 
  f[269] -> (y[2]^2*y[23])/(4*y[11]^2) + (y[10]*y[34])/(2*y[2]*y[21]*y[33]) - 
    (y[3]^2*y[18]*y[38])/(4*y[1]*y[2]*y[4]*y[14]*y[37]^2) - 
    (3*y[1]*y[2]^4*y[9]*y[10]^2*y[31]*y[39])/y[40]^2 + 
    (3*y[2]^3*y[10]^2*y[42])/(y[9]*y[40]^2) + 
    (y[1]*y[2]^2*y[9]*y[10]*y[31]*y[44])/(2*y[40]*y[43]^2) - 
    (y[2]*y[10]*y[45])/(2*y[9]*y[40]*y[43]^2) + 
    y[178]/(4*y[2]*y[9]*y[13]^2) - (y[2]*y[179])/(4*y[1]*y[11]), 
  f[278] -> (-2*y[2]*y[7]^2)/(3*y[1]*y[8]) + y[180]/(6*y[2]*y[9]*y[21]) + 
    (y[10]*y[181])/(2*y[1]*y[2]*y[21]*y[33]) - 
    (6*y[1]*y[2]^4*y[9]*y[10]^2*y[31]*y[182])/y[40]^2 + 
    (y[3]^2*y[18]*y[183])/(6*y[1]*y[2]*y[4]*y[14]*y[37]^2) + 
    (y[2]*y[9]^3*y[29]*y[184])/(6*y[13]*y[21]*y[60]*y[100]^2) + 
    (6*y[2]^3*y[10]^2*y[185])/(y[9]*y[40]^2) + 
    (y[2]^2*y[9]*y[10]*y[31]*y[186])/(2*y[40]*y[43]^2*y[100]^2) - 
    (y[2]*y[10]*y[187])/(2*y[9]*y[40]*y[43]^2*y[100]^2), 
  f[283] -> (y[10]*y[34])/(y[2]*y[21]*y[33]) - 
    (6*y[1]*y[2]^4*y[9]*y[10]*y[31]*y[104])/y[40]^2 + 
    (6*y[2]^3*y[10]*y[106])/(y[9]*y[40]^2) + (y[2]^2*y[9]*y[10]*y[31]*y[107])/
     (2*y[40]*y[43]^2*y[100]^2) - (y[2]*y[10]*y[108])/
     (2*y[9]*y[40]*y[43]^2*y[100]^2) + y[188]/(6*y[2]*y[9]*y[21]) - 
    (y[9]^2*y[10]*y[29]*y[189])/(2*y[2]*y[13]*y[21]*y[28]) - 
    (y[2]*y[190])/(12*y[1]*y[8]) - (y[3]^2*y[18]*y[191])/
     (6*y[1]*y[2]*y[4]*y[14]*y[37]^2) + (y[2]*y[9]^3*y[29]*y[192])/
     (6*y[13]*y[21]*y[60]*y[100]^2), 
  f[287] -> y[193]/(24*y[2]*y[9]*y[21]) + (y[29]*y[194])/
     (24*y[1]*y[2]*y[13]*y[21]^2*y[28]) + (y[10]*y[195])/
     (2*y[1]*y[2]*y[21]*y[33]) + (y[2]*y[196])/(24*y[1]*y[8]*y[21]^2) + 
    (y[3]^2*y[18]*y[197])/(4*y[1]*y[2]*y[4]*y[14]*y[37]^2) + 
    (y[2]*y[9]^3*y[29]*y[198])/(12*y[13]*y[21]*y[60]*y[100]^2) + 
    (3*y[1]*y[2]^4*y[9]*y[10]*y[31]*y[199])/(2*y[40]^2) - 
    (3*y[2]^3*y[10]*y[200])/(2*y[9]*y[40]^2) - 
    (y[2]^2*y[9]*y[10]*y[31]*y[201])/(4*y[40]*y[43]^2*y[100]^2) + 
    (y[2]*y[10]*y[202])/(4*y[9]*y[40]*y[43]^2*y[100]^2), 
  f[294] -> (y[1]*y[2]*y[31])/(4*y[21]) + y[203]/(4*y[9]*y[21]) + 
    y[204]/(4*y[1]*y[9]*y[21]*y[33]), 
  f[325] -> -(y[29]*y[30])/(3*y[1]*y[2]*y[13]*y[21]*y[23]*y[25]^2*y[28]) + 
    (y[34]*y[49])/(2*y[1]*y[2]*y[9]*y[21]*y[23]*y[33]) - 
    (y[3]^2*y[18]*y[50])/(2*y[1]*y[2]*y[4]*y[14]*y[37]) - 
    (y[31]*y[52])/(2*y[23]*y[51]) + y[55]/(2*y[1]*y[2]*y[9]*y[23]*y[51]) + 
    (12*y[2]*y[3])/y[57] - (y[2]*y[12]*y[16])/(y[1]*y[21]*y[58]) + 
    (y[1]*y[2]^2*y[9]^3*y[31]*y[68])/(y[40]*y[43]) + 
    (y[2]*y[9]^2*y[69])/(y[37]*y[40]) - (y[2]*y[205])/
     (12*y[1]*y[8]*y[13]^2*y[21]) + (y[2]^2*y[23]*y[206])/
     (12*y[11]^2*y[25]) + y[207]/(6*y[1]*y[2]*y[4]^2*y[23]) - 
    (y[2]*y[208])/(12*y[1]*y[11]*y[25]^2), 
  f[367] -> (176*y[9]*y[12]*y[18])/(3*y[1]*y[2]*y[4]*y[14]*y[23]) + 
    (24*y[9])/(y[2]*y[21]*y[23]) + (12*y[9]*y[10]*y[34])/
     (y[1]*y[21]*y[33]^2*y[49]) - (176*y[2]*y[9]^3*y[29])/
     (3*y[1]*y[10]*y[13]*y[21]*y[23]*y[60]) - (4*y[9]*y[209])/
     (y[1]*y[2]*y[21]^2*y[23]*y[33]*y[49]^2) - 
    (4*y[9]*y[211])/(3*y[1]*y[2]*y[10]*y[21]*y[23]*y[49]^2*y[210]), 
  f[414] -> (y[2]^2*y[23])/y[11]^2 + (y[2]*y[212])/(6*y[1]*y[8]) - 
    (y[2]*y[213])/(y[1]*y[11]) - (y[34]*y[214])/(y[1]*y[2]*y[21]*y[23]*
      y[33]) + (y[3]^2*y[18]*y[215]*y[216])/(2*y[1]*y[2]*y[4]*y[14]*
      y[37]^2) + y[217]/(6*y[2]*y[9]*y[21]*y[23]^2) + 
    (6*y[1]*y[2]^4*y[9]*y[10]*y[31]*y[218])/y[40]^2 - 
    (y[2]*y[9]^3*y[29]*y[219])/(3*y[13]*y[21]*y[60]*y[100]^2) + 
    (y[29]*y[220])/(6*y[1]*y[2]*y[13]*y[21]*y[23]^2*y[28]) - 
    (6*y[2]^3*y[10]*y[221])/(y[9]*y[40]^2) - (y[2]^2*y[9]*y[10]*y[31]*y[222])/
     (y[40]*y[43]^2*y[100]^2) + (y[2]*y[10]*y[223])/
     (y[9]*y[40]*y[43]^2*y[100]^2), f[417] -> (-6*y[2])/y[8], 
  f[429] -> (-5*y[3]^2*y[18])/(6*y[1]*y[2]*y[4]*y[14]) - 
    (3*y[2]^2*y[23])/(2*y[11]^2) + (9*y[10]*y[34])/(4*y[1]*y[21]*y[33]^2) - 
    (22*y[2]*y[9]^3*y[29])/(3*y[13]*y[21]*y[60]) + 
    (3*y[2]*y[179])/(2*y[1]*y[11]) + (y[9]*y[31]*y[224])/(2*y[23]^2) - 
    (y[2]*y[225])/(12*y[1]*y[8]*y[21]^2) + 
    y[226]/(4*y[1]*y[2]*y[21]^2*y[23]*y[33]) + 
    y[227]/(12*y[1]*y[2]*y[21]*y[23]^2) - (y[29]*y[228])/
     (2*y[1]*y[2]*y[13]*y[21]^2*y[23]^2*y[28]), 
  f[447] -> (-7*y[3]^2*y[6])/(y[1]*y[2]*y[4]*y[5]) - 
    (7*y[3]^2*y[18])/(2*y[1]*y[2]*y[4]*y[14]) - (7*y[9])/(2*y[2]*y[21]) + 
    (7*y[2]*y[9]^3*y[29])/(2*y[13]*y[21]*y[60]), 
  f[456] -> (y[2]*y[16]*y[229])/(4*y[1]*y[8]*y[21]^2), 
  f[457] -> (y[9]*y[10]*y[12]^2*y[18]*y[23])/(2*y[14]*y[37]^2) - 
    (y[29]*y[147])/(12*y[1]*y[2]*y[13]*y[21]^2*y[28]) - 
    (y[2]*y[148])/(12*y[1]*y[8]*y[21]^2) - 
    (3*y[1]*y[2]^4*y[9]*y[10]*y[13]*y[31]*y[149])/y[40]^2 + 
    (3*y[2]^3*y[10]*y[13]*y[151])/(y[9]*y[40]^2) + 
    (y[2]^2*y[9]*y[10]*y[13]*y[31]*y[152])/(2*y[40]*y[43]^2*y[100]^2) - 
    (y[2]*y[10]*y[13]*y[153])/(2*y[9]*y[40]*y[43]^2*y[100]^2) + 
    (y[2]*y[9]^3*y[29]*y[192])/(6*y[13]*y[21]*y[60]*y[100]^2) + 
    (y[9]*y[230])/(12*y[2]*y[13]^2*y[21]), 
  f[458] -> (6*y[1]*y[2]^4*y[9]*y[10]*y[31]*y[158])/y[40]^2 - 
    (6*y[2]^3*y[10]*y[160])/(y[9]*y[40]^2) - 
    (y[1]*y[2]^2*y[9]*y[10]*y[31]*y[161])/(y[40]*y[43]^2) + 
    (y[2]*y[10]*y[162])/(y[9]*y[40]*y[43]^2) + (y[9]^2*y[10]*y[29]*y[189])/
     (2*y[2]*y[13]*y[21]*y[28]) + (y[3]^2*y[18]*y[215]*y[216])/
     (2*y[1]*y[2]*y[4]*y[14]*y[37]^2) + y[231]/(2*y[2]*y[9]*y[21]) + 
    (y[10]*y[232])/(2*y[1]*y[2]*y[21]*y[33]) + (y[2]*y[16]*y[233])/
     (2*y[1]*y[8]), f[459] -> (y[13]*y[34])/(y[1]*y[2]*y[21]^2*y[33]) - 
    (y[2]*y[148])/(3*y[1]*y[8]*y[21]^2) - 
    (6*y[1]*y[2]^4*y[9]*y[10]*y[13]*y[31]*y[149])/y[40]^2 + 
    (6*y[2]^3*y[10]*y[13]*y[151])/(y[9]*y[40]^2) + 
    (y[2]^2*y[9]*y[10]*y[13]*y[31]*y[152])/(y[40]*y[43]^2*y[100]^2) - 
    (y[2]*y[10]*y[13]*y[153])/(y[9]*y[40]*y[43]^2*y[100]^2) + 
    (y[2]*y[9]^3*y[29]*y[219])/(3*y[13]*y[21]*y[60]*y[100]^2) + 
    (y[9]*y[234])/(6*y[2]*y[13]^2*y[21]) - (y[29]*y[235])/
     (6*y[1]*y[2]*y[13]*y[21]^2*y[28]) + (y[9]*y[18]*y[236])/
     (y[1]*y[13]*y[14]*y[21]^2*y[43]^2), 
  f[464] -> (2*y[10]*y[34])/(y[2]*y[21]*y[33]) - (y[3]^2*y[18]*y[38])/
     (y[1]*y[2]*y[4]*y[14]*y[37]^2) - (12*y[1]*y[2]^4*y[9]*y[10]^2*y[31]*
      y[39])/y[40]^2 + (12*y[2]^3*y[10]^2*y[42])/(y[9]*y[40]^2) + 
    (2*y[1]*y[2]^2*y[9]*y[10]*y[31]*y[44])/(y[40]*y[43]^2) - 
    (2*y[2]*y[10]*y[45])/(y[9]*y[40]*y[43]^2) - (y[9]^2*y[10]*y[29]*y[189])/
     (y[2]*y[13]*y[21]*y[28]) - (y[2]*y[16]*y[233])/(y[1]*y[8]) + 
    y[237]/(y[2]*y[9]), f[465] -> (y[9]*y[31])/(4*y[23]^2) - 
    (3*y[10]*y[34])/(4*y[1]*y[21]*y[33]^2) + y[238]/(4*y[1]*y[2]*y[23]^2) - 
    (y[29]^2*y[239])/(4*y[1]*y[2]*y[21]^2*y[23]^2*y[28]) + 
    y[240]/(4*y[1]*y[2]*y[21]^2*y[23]*y[33]), 
  f[490] -> (-3*y[9])/(8*y[2]*y[21]) - (3*y[10]*y[34])/
     (8*y[1]*y[21]*y[33]^2) - (3*y[241])/(8*y[1]*y[2]*y[21]^2*y[33]), 
  f[498] -> (-4*y[9]*y[10]*y[34])/(y[1]*y[21]*y[33]^2*y[49]) + 
    (4*y[9]*y[242]*y[243])/(y[2]*y[21]*y[49]^2*y[210]) - 
    (4*y[9]*y[244])/(y[1]*y[2]*y[21]^2*y[33]*y[49]^2), 
  f[500] -> (4*y[9]*y[12]*y[18])/(y[1]*y[2]*y[4]*y[14]*y[23]) - 
    (4*y[2]*y[9]^3*y[29])/(y[1]*y[10]*y[13]*y[21]*y[23]*y[60]) + 
    (4*y[9]*y[243])/(y[1]*y[2]*y[10]*y[21]*y[23]*y[210]), 
  f[527] -> (y[1]*y[9]^2*y[31])/(y[2]*y[21]) + (y[12]^2*y[18]*y[43])/
     (y[1]*y[2]^2*y[9]*y[13]*y[14]) + (y[2]*y[9]^2*y[29]*y[100])/
     (y[13]*y[21]^2*y[60]) + y[245]/(y[1]*y[2]^2*y[9]^2*y[21]^2) - 
    (2*y[1]*y[2]^2*y[10]*y[31]*y[246])/y[40] + (2*y[2]*y[10]*y[247])/
     (y[9]^2*y[40]) + (6*y[1]*y[2]^4*y[10]^2*y[31]*y[248])/y[40]^2 - 
    (6*y[2]^3*y[10]^2*y[249])/(y[9]^2*y[40]^2), 
  f[531] -> (-8*y[9]*y[10]*y[34])/(y[1]*y[21]*y[33]^2*y[49]) - 
    (8*y[9]*y[244])/(y[1]*y[2]*y[21]^2*y[33]*y[49]^2) + 
    (8*y[9]*y[29]*y[250])/(y[1]*y[2]*y[21]^2*y[28]*y[251]) + 
    (8*y[9]*y[10]*y[12]*y[21]*y[242]*y[253])/(y[2]*y[210]*y[251]*y[252]^2), 
  f[532] -> y[9]/(2*y[2]*y[21]) - (y[29]*y[250])/(2*y[1]*y[2]*y[21]^2*
      y[28])}, {{f[1], f[2], f[7], f[11], f[16], f[17], f[20], f[22], f[23], 
   f[32], f[33], f[36], f[44], f[55], f[59], f[65], f[66], f[71], f[81], 
   f[104], f[110], f[120], f[130], f[176], f[205], f[214], f[231], f[237], 
   f[243], f[269], f[278], f[283], f[287], f[294], f[325], f[367], f[414], 
   f[417], f[429], f[447], f[456], f[457], f[458], f[459], f[464], f[465], 
   f[490], f[498], f[500], f[527], f[531], f[532]}, 
  {(8074325 + 28994*H[1, 1]^3 - 30126*H[1, 2]^3 - 79014*H[1, 4]^3 + 
     54*H[1, 2]^2*(4500 + 871*H[1, 4]) + 7380*H[1, 4]^2*H[1, 5] + 
     72396*H[1, 4]*H[1, 5]^2 + 38854*H[1, 5]^3 - 
     6*H[1, 1]^2*(8991 + 1806*H[1, 2] - 7917*H[1, 4] - 1933*H[1, 5] - 
       1767*H[1, 6]) - 601398*H[1, 6] + 53946*H[1, 4]*H[1, 6] + 
     3222*H[1, 4]^2*H[1, 6] - 7380*H[1, 4]*H[1, 5]*H[1, 6] + 
     14292*H[1, 5]^2*H[1, 6] - 47952*H[1, 6]^2 - 17982*H[1, 4]*H[1, 6]^2 + 
     18978*H[1, 5]*H[1, 6]^2 + 7068*H[1, 6]^3 - 1152*H[1, 4]*H[2, 1] - 
     25216*H[1, 5]*H[2, 1] - 8220*H[1, 6]*H[2, 1] + 75168*H[2, 2] - 
     47034*H[1, 4]*H[2, 2] - 111132*H[2, 3] + 21672*H[1, 4]*H[2, 4] + 
     7146*H[1, 5]*H[2, 4] - 21438*H[1, 6]*H[2, 4] - 
     3*H[1, 2]*(980056 + 1230*H[1, 4]^2 - 4842*H[1, 5]^2 - 3612*H[1, 6]^2 - 
       2011*H[2, 1] + 8454*H[2, 2] + 7224*H[2, 4]) + 207036*H[2, 5] - 
     318168*H[2, 6] + 203796*H[2, 18] - 29520*H[1, 4]*H[2, 18] - 
     7380*H[1, 5]*H[2, 18] - 2*H[1, 1]*(1611*H[1, 4]^2 - 
       3690*H[1, 4]*H[1, 5] - 8142*H[1, 5]^2 + 26973*H[1, 6] - 
       996*H[1, 6]^2 - 45*H[1, 5]*(-1665 + 82*H[1, 6]) + 5755*H[2, 1] - 
       10719*H[2, 4] + 11070*H[2, 18]) + 7614*H[3, 1] + 403206*H[3, 5] + 
     21672*H[3, 7] + 30576*H[3, 28] + 25656*H[3, 30] - 21906*H[3, 32] + 
     123120*H[3, 36] + 56232*H[3, 40] - 94068*H[3, 45] + 21438*H[3, 48])/
    8074325, H[1, 1] - H[1, 2], (H[1, 1]^2 + 2*H[1, 1]*H[1, 2] - H[1, 2]^2 - 
     2*H[2, 18])/2, (1159*H[1, 1]^3)/666 + (91*H[1, 2]^3)/111 + 
    H[1, 2]^2*(-1039/111 - 2*H[1, 3] - (99*H[1, 4])/37 - H[1, 5] + 
      2*H[1, 6]) + (H[1, 1]^2*(1295 + 321*H[1, 2] - 474*H[1, 4] + 
       2083*H[1, 5] + 63*H[1, 6]))/222 + 
    H[1, 2]*(-4*H[1, 3]^2 - (4*H[1, 4]^2)/37 - (173*H[1, 5]^2)/74 + 
      2*H[1, 4]*(H[1, 5] - H[1, 6]) - 2*H[1, 3]*H[1, 6] + H[1, 5]*H[1, 6] + 
      (115*H[1, 6]^2)/74 + (19*H[2, 1])/148 + (66*H[2, 2])/37 - H[2, 3] + 
      (33*H[2, 4])/37 - 2*H[2, 18] + 4*H[2, 19]) + 
    H[1, 1]*(H[1, 2]^2 - 2*H[1, 3]^2 - 2*H[1, 3]*H[1, 6] + 
      H[1, 2]*(2*H[1, 4] - H[1, 5] + H[1, 6]) + 
      (576*H[1, 4]^2 + 5616*H[1, 4]*H[1, 5] + 2118*H[1, 5]^2 - 3996*H[1, 6] + 
        4284*H[1, 5]*H[1, 6] + 4926*H[1, 6]^2 - 3161*H[2, 1] - 1332*H[2, 3] + 
        2448*H[2, 4] + 7128*H[2, 18] + 2664*H[2, 19])/1332) + 
    (3996*H[1, 3]^3 + 8976*H[1, 4]^3 + 5374*H[1, 5]^3 + 
      1332*H[1, 3]^2*(2*H[1, 5] - 3*H[1, 6]) + 5850*H[1, 5]^2*H[1, 6] - 
      9768*H[1, 6]^2 - 534*H[1, 5]*H[1, 6]^2 + 2250*H[1, 6]^3 - 
      144*H[1, 4]^2*(35*H[1, 5] + 4*H[1, 6]) - 2605*H[1, 5]*H[2, 1] + 
      153*H[1, 6]*H[2, 1] - 702*H[2, 2] + 10470*H[2, 3] + 
      1332*H[1, 5]*H[2, 3] + 5256*H[1, 5]*H[2, 4] - 2448*H[1, 6]*H[2, 4] + 
      9066*H[2, 5] + 1404*H[2, 6] + 3996*H[2, 18] - 10944*H[1, 5]*H[2, 18] + 
      5328*H[1, 6]*H[2, 18] + 18*H[1, 4]*(188*H[1, 5]^2 + 222*H[1, 6] - 
        312*H[1, 5]*H[1, 6] - 74*H[1, 6]^2 - 107*H[2, 1] + 198*H[2, 2] + 
        304*H[2, 4] + 232*H[2, 18]) - 2664*H[1, 5]*H[2, 19] + 
      2664*H[1, 6]*H[2, 19] + 2664*H[1, 3]*(H[1, 5]*H[1, 6] - H[1, 6]^2 - 
        H[2, 1] + H[2, 19]) - 8676*H[3, 1] - 5328*H[3, 2] + 314196*H[3, 5] - 
      6516*H[3, 7] - 6660*H[3, 8] + 5328*H[3, 9] + 5304*H[3, 28] + 
      8664*H[3, 30] + 6156*H[3, 32] - 2664*H[3, 34] - 6696*H[3, 36] + 
      19296*H[3, 40] + 2664*H[3, 43] + 17784*H[3, 45] + 1116*H[3, 48] + 
      5328*H[3, 53])/1332, -H[1, 2] + H[1, 3], 
   (2*H[1, 1]^3 - 36*H[1, 2]^3 + 4*H[1, 3]^3 - 8*H[1, 4]^3 - 
     24*H[1, 3]^2*H[1, 5] + 12*H[1, 4]^2*H[1, 5] - 24*H[1, 3]*H[1, 5]^2 - 
     24*H[1, 4]*H[1, 5]^2 - 26*H[1, 5]^3 - 6*H[1, 1]^2*
      (-3 + 6*H[1, 2] - 4*H[1, 3] - 4*H[1, 4] + 7*H[1, 5]) - 
     6*H[1, 2]^2*(3 + 2*H[1, 3] + 2*H[1, 4] - 4*H[1, 5] - 2*H[1, 6]) - 
     24*H[1, 3]^2*H[1, 6] + 12*H[1, 4]^2*H[1, 6] + 
     24*H[1, 3]*H[1, 5]*H[1, 6] + 24*H[1, 4]*H[1, 5]*H[1, 6] - 
     24*H[1, 5]^2*H[1, 6] + 88*H[1, 6]^2 - 6*H[1, 5]*H[1, 6]^2 - 
     4*H[1, 6]^3 - 22*H[1, 3]*H[2, 1] + 13*H[1, 5]*H[2, 1] + 
     27*H[1, 6]*H[2, 1] - 12*H[1, 4]*H[2, 2] - 88*H[2, 3] - 
     24*H[1, 4]*H[2, 4] - 24*H[1, 5]*H[2, 4] + 12*H[1, 6]*H[2, 4] + 
     24*H[1, 3]*H[2, 6] - 36*H[2, 18] - 24*H[1, 4]*H[2, 18] + 
     48*H[1, 5]*H[2, 18] - 24*H[1, 6]*H[2, 18] - 
     3*H[1, 1]*(4*H[1, 3]^2 + 4*H[1, 4]^2 + 8*H[1, 4]*H[1, 5] - 2*H[1, 5]^2 + 
       8*H[1, 5]*H[1, 6] - 2*H[1, 6]^2 + 8*H[1, 2]*(2*H[1, 4] - H[1, 5] + 
         H[1, 6]) + 4*H[1, 3]*(-3 + 2*H[1, 6]) - 5*H[2, 1] + 4*H[2, 4] - 
       4*H[2, 6] + 16*H[2, 18] - 8*H[2, 19]) + 48*H[1, 3]*H[2, 19] + 
     36*H[1, 6]*H[2, 19] + H[1, 2]*(-24*H[1, 3]^2 + 12*H[1, 4]^2 + 
       24*H[1, 5]^2 - 24*H[1, 4]*(H[1, 5] - 2*H[1, 6]) - 24*H[1, 3]*H[1, 6] - 
       24*H[1, 5]*H[1, 6] + 24*H[1, 6]^2 + 17*H[2, 1] - 24*H[2, 2] - 
       24*H[2, 4] + 48*H[2, 18] + 36*H[2, 19]) - 36*H[3, 2] - 1216*H[3, 5] + 
     36*H[3, 7] - 72*H[3, 8] + 48*H[3, 9] - 48*H[3, 28] - 24*H[3, 30] - 
     12*H[3, 32] + 36*H[3, 33] + 24*H[3, 36] + 24*H[3, 38] - 72*H[3, 40] + 
     36*H[3, 43] - 12*H[3, 48] + 48*H[3, 53] - 24*H[3, 66])/36, 
   (-2*H[1, 2]^2 + 2*H[1, 2]*H[1, 3] - H[1, 6]^2 + H[2, 3])/2, 
   (95*H[1, 1]^4)/4638 - (425*H[1, 2]^4)/3092 + (137*H[1, 3]^3)/773 + 
    (68591*H[1, 3]^4)/111312 + (48*H[1, 3]^2*H[1, 4])/773 + 
    (24*H[1, 3]*H[1, 4]^2)/773 + (52381633139*H[1, 4]^3)/149794877400 + 
    (9*H[1, 4]^4)/773 - (252*H[1, 3]^2*H[1, 5])/773 - 
    (42*H[1, 3]^3*H[1, 5])/773 - (594647951*H[1, 4]^2*H[1, 5])/4993162580 - 
    (108*H[1, 3]*H[1, 5]^2)/773 - (127*H[1, 3]^2*H[1, 5]^2)/6184 - 
    (641072491*H[1, 4]*H[1, 5]^2)/24965812900 + (38943259513*H[1, 5]^3)/
     449384632200 - (767*H[1, 3]*H[1, 5]^3)/27828 - (263*H[1, 5]^4)/12368 + 
    H[1, 2]^3*(-26047766749/149794877400 + H[1, 3] - (6*H[1, 5])/773 - 
      (1043*H[1, 6])/773) + H[1, 1]^3*(586234949/64197804600 + 
      (3*H[1, 2])/773 + (131*H[1, 3])/9276 + (175*H[1, 5])/9276 - 
      (63*H[1, 6])/3092) + (1688179*H[1, 6])/13450200 - 
    (57*H[1, 3]^2*H[1, 6])/773 + (15295*H[1, 3]^3*H[1, 6])/27828 + 
    (236201589*H[1, 4]*H[1, 6])/1349503400 + (48*H[1, 3]*H[1, 4]*H[1, 6])/
     773 + (4826246251*H[1, 4]^2*H[1, 6])/49931625800 + 
    (138*H[1, 3]*H[1, 5]*H[1, 6])/773 - (53*H[1, 3]^2*H[1, 5]*H[1, 6])/3092 - 
    (219244009*H[1, 4]*H[1, 5]*H[1, 6])/4993162580 + 
    (802412267*H[1, 5]^2*H[1, 6])/6241453225 + 
    (401*H[1, 3]*H[1, 5]^2*H[1, 6])/9276 + (143*H[1, 5]^3*H[1, 6])/55656 - 
    (75127021*H[1, 6]^2)/168687925 + (36*H[1, 3]*H[1, 6]^2)/773 - 
    (3001*H[1, 3]^2*H[1, 6]^2)/4638 - (120633063*H[1, 4]*H[1, 6]^2)/
     1349503400 + (14800920797*H[1, 5]*H[1, 6]^2)/149794877400 - 
    (259*H[1, 3]*H[1, 5]*H[1, 6]^2)/9276 - (743*H[1, 5]^2*H[1, 6]^2)/37104 + 
    (380017754*H[1, 6]^3)/18724359675 - (4915*H[1, 3]*H[1, 6]^3)/6957 + 
    (13*H[1, 5]*H[1, 6]^3)/1546 + (7943*H[1, 6]^4)/111312 - 
    (151*H[1, 3]*H[2, 1])/773 + (2581*H[1, 3]^2*H[2, 1])/18552 - 
    (523063802*H[1, 4]*H[2, 1])/6241453225 - (9*H[1, 4]^2*H[2, 1])/1546 - 
    (24417099877*H[1, 5]*H[2, 1])/449384632200 - (35*H[1, 3]*H[1, 5]*H[2, 1])/
     18552 + (1303*H[1, 5]^2*H[2, 1])/111312 + (1488475189*H[1, 6]*H[2, 1])/
     29958975480 - (4069*H[1, 3]*H[1, 6]*H[2, 1])/27828 + 
    (421*H[1, 5]*H[1, 6]*H[2, 1])/55656 + (18667*H[1, 6]^2*H[2, 1])/55656 + 
    (370727*H[2, 1]^2)/2226240 - (85772741*H[2, 2])/430445050 - 
    (12*H[1, 3]*H[2, 2])/773 + (2124494403*H[1, 4]*H[2, 2])/49931625800 + 
    (12*H[1, 6]*H[2, 2])/773 + (1717911871*H[2, 3])/3566544700 + 
    (72*H[1, 3]^2*H[2, 3])/773 + (12*H[1, 4]*H[2, 3])/773 - 
    (39*H[1, 5]*H[2, 3])/773 + (9*H[1, 5]^2*H[2, 3])/773 - 
    (27*H[1, 3]*H[1, 6]*H[2, 3])/773 + (63*H[1, 6]^2*H[2, 3])/1546 + 
    (213*H[2, 1]*H[2, 3])/1546 - (45*H[2, 3]^2)/3092 - 
    (12*H[1, 3]*H[2, 4])/773 + (1961969*H[1, 4]*H[2, 4])/41471450 + 
    (2410290893*H[1, 5]*H[2, 4])/49931625800 - (1611142479*H[1, 6]*H[2, 4])/
     49931625800 + (5706741769*H[2, 5])/24965812900 - 
    (12*H[1, 3]*H[2, 5])/773 + (12*H[1, 4]*H[2, 5])/773 - 
    (12*H[1, 5]*H[2, 5])/773 + (12*H[1, 6]*H[2, 5])/773 + 
    (9*H[2, 1]*H[2, 5])/3092 + (1579660332*H[2, 6])/6241453225 + 
    (120*H[1, 3]*H[2, 6])/773 - (59*H[1, 3]^2*H[2, 6])/3092 - 
    (12*H[1, 4]*H[2, 6])/773 + (18*H[1, 3]*H[1, 5]*H[2, 6])/773 - 
    (7*H[1, 5]^2*H[2, 6])/1546 - (18*H[1, 3]*H[1, 6]*H[2, 6])/773 + 
    (7*H[1, 5]*H[1, 6]*H[2, 6])/773 + (26*H[1, 6]^2*H[2, 6])/773 - 
    (71*H[2, 1]*H[2, 6])/18552 + (7*H[2, 6]^2)/1546 - (49*H[2, 7]^2)/12368 + 
    (269832757*H[2, 18])/674751700 + (48*H[1, 3]*H[2, 18])/773 + 
    (439620911*H[1, 4]*H[2, 18])/1248290645 - (413027809*H[1, 5]*H[2, 18])/
     4993162580 + (30*H[1, 6]*H[2, 18])/773 + 
    H[1, 2]^2*(-824043499/998632516 + (2040*H[1, 3]^2)/773 - 
      (10650981603*H[1, 4])/49931625800 + (159*H[1, 5])/773 - 
      (9*H[1, 5]^2)/773 - (36*H[1, 6])/773 - (669*H[1, 6]^2)/773 + 
      (3*H[1, 3]*(12 + 77*H[1, 6]))/773 - (643*H[2, 1])/3092 + 
      (261*H[2, 3])/773 - (1746*H[2, 19])/773) + (270*H[1, 3]*H[2, 19])/773 - 
    (7315*H[1, 3]^2*H[2, 19])/9276 - (48*H[1, 4]*H[2, 19])/773 + 
    (78*H[1, 5]*H[2, 19])/773 + (54*H[1, 3]*H[1, 5]*H[2, 19])/773 - 
    (41*H[1, 5]^2*H[2, 19])/4638 + (96*H[1, 6]*H[2, 19])/773 - 
    (1715*H[1, 3]*H[1, 6]*H[2, 19])/4638 + (23*H[1, 5]*H[1, 6]*H[2, 19])/
     773 + (3071*H[1, 6]^2*H[2, 19])/9276 - (977*H[2, 1]*H[2, 19])/18552 + 
    (45*H[2, 3]*H[2, 19])/773 + (32*H[2, 6]*H[2, 19])/773 - 
    (211*H[2, 19]^2)/3092 + (H[1, 1]^2*(139469631426 - 142471662984*H[1, 2] + 
       15696487800*H[1, 2]^2 - 22236691050*H[1, 3]^2 - 236185435962*H[1, 4] + 
       202818372762*H[1, 5] + 4626588225*H[1, 5]^2 + 
       96891900*H[1, 3]*(1008 + 57*H[1, 5] - 343*H[1, 6]) - 
       1851629562*H[1, 6] + 532905450*H[1, 5]*H[1, 6] + 
       24101860125*H[1, 6]^2 - 9430811600*H[2, 1] - 10464325200*H[2, 3] + 
       9010946700*H[2, 6] + 33912165000*H[2, 19]))/898769264400 - 
    (7036357413*H[3, 1])/49931625800 - (264*H[3, 2])/773 - 
    (61*H[1, 3]*H[3, 2])/1546 - (19*H[1, 5]*H[3, 2])/773 - 
    (44*H[1, 6]*H[3, 2])/773 + (1255397991269*H[3, 5])/149794877400 + 
    (264239*H[1, 3]*H[3, 5])/13914 + (180*H[1, 4]*H[3, 5])/773 - 
    (854*H[1, 5]*H[3, 5])/2319 - (112549*H[1, 6]*H[3, 5])/6957 - 
    (588278*H[3, 7])/20735725 - (345*H[3, 8])/773 + 
    (747*H[1, 3]*H[3, 8])/773 - (18*H[1, 5]*H[3, 8])/773 + 
    (54*H[1, 6]*H[3, 8])/773 + (384*H[3, 9])/773 - 
    (123483496*H[3, 28])/2674908525 + (H[1, 3]*H[3, 28])/773 - 
    (289*H[1, 5]*H[3, 28])/9276 + (199*H[1, 6]*H[3, 28])/9276 + 
    (9867849911*H[3, 30])/37448719350 + (64*H[1, 3]*H[3, 30])/2319 - 
    (163*H[1, 5]*H[3, 30])/9276 + (11*H[1, 6]*H[3, 30])/3092 + 
    (20334560927*H[3, 32])/49931625800 + (66*H[3, 33])/773 - 
    (1889*H[1, 3]*H[3, 33])/2319 + (82*H[1, 5]*H[3, 33])/2319 - 
    (838*H[1, 6]*H[3, 33])/2319 - (30*H[3, 34])/773 + 
    (269*H[1, 3]*H[3, 34])/4638 - (27*H[1, 5]*H[3, 34])/773 - 
    (2633*H[1, 6]*H[3, 34])/4638 - (234*H[1, 3]*H[3, 35])/773 - 
    (108628731*H[3, 36])/1248290645 + (108*H[3, 37])/773 + 
    (64*H[1, 3]*H[3, 37])/773 - (36*H[1, 5]*H[3, 37])/773 + 
    (132*H[3, 38])/773 - (3*H[1, 3]*H[3, 39])/773 + 
    (55*H[1, 5]*H[3, 39])/773 - (37*H[1, 6]*H[3, 39])/773 + 
    (H[1, 1]*(5232162600*H[1, 2]^3 + 10755000900*H[1, 3]^3 - 
       57388649859*H[1, 4]^2 - 43499698425*H[1, 5] + 19731960810*H[1, 4]*
        H[1, 5] + 33972585348*H[1, 5]^2 + 460236525*H[1, 5]^3 - 
       145337850*H[1, 3]^2*(480 + 61*H[1, 5] - 377*H[1, 6]) - 
       136208917737*H[1, 6] + 3163445910*H[1, 5]*H[1, 6] + 
       8381149350*H[1, 5]^2*H[1, 6] + 103950872274*H[1, 6]^2 + 
       1380709575*H[1, 5]*H[1, 6]^2 - 6927770850*H[1, 6]^3 - 
       15463679870*H[2, 1] + 242229750*H[1, 5]*H[2, 1] - 
       5474392350*H[1, 6]*H[2, 1] - 872027100*H[1, 2]*
        (106*H[1, 4] - 53*H[1, 5] + 53*H[1, 6] + 4*H[2, 1]) + 
       21476499111*H[2, 4] + 54065680200*H[2, 6] + 6394865400*H[1, 5]*
        H[2, 6] - 14533785000*H[1, 6]*H[2, 6] + 116953591770*H[2, 18] + 
       108131360400*H[2, 19] + 7363784400*H[1, 5]*H[2, 19] - 
       44764057800*H[1, 6]*H[2, 19] - 8074325*H[1, 3]*
        (3456*H[1, 4] + 666*H[1, 5]^2 + 13392*H[1, 6] + 348*H[1, 5]*H[1, 6] - 
         3138*H[1, 6]^2 + 713*H[2, 1] - 576*H[2, 6] + 2736*H[2, 19]) + 
       9010946700*H[3, 2] + 568464777300*H[3, 5] + 10464325200*H[3, 8] - 
       484459500*H[3, 28] - 6104189700*H[3, 30] + 10270541400*H[3, 33] + 
       26160813000*H[3, 34] - 16277839200*H[3, 37] + 4069459800*H[3, 39]))/
     449384632200 + (5619783989*H[3, 40])/12482906450 + 
    H[1, 2]*(4420607/6725100 + (1648*H[1, 3]^3)/773 + 
      (265215491*H[1, 4]^2)/9986325160 + (4748068833*H[1, 5]^2)/49931625800 - 
      (3*H[1, 4]*(17*H[1, 5] - 53*H[1, 6]))/773 - (159*H[1, 5]*H[1, 6])/
       1546 + (510611*H[1, 6]^2)/20735725 - (429*H[1, 6]^3)/773 + 
      (6*H[1, 3]^2*(6 + 365*H[1, 6]))/773 + (23485010609*H[2, 1])/
       299589754800 + (3*H[1, 5]*H[2, 1])/773 - (883*H[1, 6]*H[2, 1])/1546 - 
      (5880728221*H[2, 2])/49931625800 + (39*H[2, 3])/773 + 
      (27*H[1, 6]*H[2, 3])/773 - (2308822*H[2, 4])/20735725 + 
      (159*H[2, 18])/773 + (H[1, 3]*(-60*H[1, 6] + 60*H[1, 6]^2 + 
         161*H[2, 1] + 990*H[2, 3] - 4584*H[2, 19]))/1546 + 
      (18*H[2, 19])/773 - (1218*H[1, 6]*H[2, 19])/773 - (7064*H[3, 5])/773 + 
      (999*H[3, 8])/773 - (528*H[3, 33])/773 + (642*H[3, 34])/773 - 
      (198*H[3, 35])/773 - (1278*H[3, 43])/773) + (96*H[3, 43])/773 - 
    (774*H[1, 3]*H[3, 43])/773 - (36*H[1, 6]*H[3, 43])/773 + 
    (15495576603*H[3, 45])/24965812900 + (2386277679*H[3, 48])/49931625800 + 
    (384*H[3, 53])/773 - (132*H[3, 66])/773 - (41*H[4, 9])/98 - 
    (18*H[4, 20])/49, -H[1, 2]^2 + H[1, 3]^2 - H[1, 6]^2 + H[2, 3], 
   -H[1, 2] + H[1, 4], H[1, 1]^2 - H[1, 4]*H[1, 6] + 
    H[1, 1]*(H[1, 4] + H[1, 6]) - 2*H[2, 18], 
   (-H[1, 1]^2 - H[1, 2]^2 + 2*H[1, 2]*H[1, 4] + H[1, 6]^2 - H[2, 3] - 
     H[2, 5])/2, -H[1, 1]^2 + H[1, 4]^2 + H[1, 6]^2 - H[2, 3] - H[2, 5], 
   (70*H[1, 1]^3 + 6*H[1, 2]^3 - 6*H[1, 2]^2*(-8 + 3*H[1, 4]) - 
     6*H[1, 1]^2*(9 + 21*H[1, 4] - 17*H[1, 5] - 9*H[1, 6]) + 
     H[1, 2]*(-602 + 18*H[1, 4]^2 - 18*H[1, 5]^2 - 3*H[2, 1] + 18*H[2, 2]) - 
     2*H[1, 1]*(45*H[1, 4]^2 + 18*H[1, 4]*H[1, 5] - 66*H[1, 5]^2 + 
       27*H[1, 6] - 48*H[1, 6]^2 + 3*H[1, 5]*(25 + 6*H[1, 6]) + 38*H[2, 1] - 
       27*H[2, 4] - 54*H[2, 18]) + 2*(87*H[1, 4]^3 + 55*H[1, 5]^3 - 
       9*H[1, 4]^2*(2*H[1, 5] - 5*H[1, 6]) + 18*H[1, 5]^2*H[1, 6] - 
       3*H[1, 4]*(6*H[1, 5]^2 - 9*H[1, 6] - 6*H[1, 5]*H[1, 6] + 3*H[1, 6]^2 + 
         2*H[2, 1] - 3*H[2, 2] - 24*H[2, 18]) + 
       H[1, 5]*(301 + 33*H[1, 6]^2 - 31*H[2, 1] + 9*H[2, 4] + 18*H[2, 18]) + 
       3*(-8*H[1, 6]^2 + 6*H[1, 6]^3 - 20*H[2, 2] + 14*H[2, 3] - 
         H[1, 6]*(8*H[2, 1] + 9*H[2, 4]) + 2*H[2, 5] + 12*H[2, 6] + 
         34*H[2, 18] - 15*H[3, 1] + 885*H[3, 5] + 28*H[3, 28] + 32*H[3, 30] + 
         9*H[3, 32] - 12*H[3, 36] + 60*H[3, 40] + 6*H[3, 45] + 9*H[3, 48])))/
    602, (-68*H[1, 1]^3 - 60*H[1, 2]^3 - 420*H[1, 4]^3 + 
     18*H[1, 2]^2*(-19 + 6*H[1, 4]) + 72*H[1, 4]^2*H[1, 5] + 
     180*H[1, 4]*H[1, 5]^2 - 118*H[1, 5]^3 - 144*H[1, 4]^2*H[1, 6] - 
     72*H[1, 4]*H[1, 5]*H[1, 6] - 36*H[1, 5]^2*H[1, 6] - 
     78*H[1, 5]*H[1, 6]^2 - 48*H[1, 6]^3 - 3*H[1, 1]^2*
      (111 + 6*H[1, 2] - 96*H[1, 4] + 50*H[1, 5] + 24*H[1, 6]) + 
     18*H[1, 4]*H[2, 1] + 61*H[1, 5]*H[2, 1] + 66*H[1, 6]*H[2, 1] - 
     9*H[2, 2] - 108*H[1, 4]*H[2, 2] + 9*H[2, 3] + 
     H[1, 2]*(-36*H[1, 4]^2 + 666*H[1, 5] + 54*H[1, 5]^2 + 18*H[1, 6]^2 + 
       15*H[2, 1] - 72*H[2, 2] - 36*H[2, 4]) + 36*H[1, 4]*H[2, 4] - 
     18*H[1, 5]*H[2, 4] + 54*H[1, 6]*H[2, 4] - 9*H[2, 5] + 18*H[2, 6] + 
     H[1, 1]*(144*H[1, 4]^2 + 72*H[1, 4]*H[1, 5] - 192*H[1, 5]^2 - 
       156*H[1, 6]^2 + 18*H[1, 5]*(-37 + 4*H[1, 6]) + 107*H[2, 1] - 
       54*H[2, 4] - 216*H[2, 18]) + 666*H[2, 18] - 288*H[1, 4]*H[2, 18] - 
     72*H[1, 5]*H[2, 18] + 162*H[3, 1] - 8142*H[3, 5] + 36*H[3, 7] - 
     228*H[3, 28] - 276*H[3, 30] - 126*H[3, 32] + 324*H[3, 36] - 
     504*H[3, 40] - 216*H[3, 45] - 54*H[3, 48])/666, 
   (-62*H[1, 1]^3 - 1452*H[1, 2]^3 + 148*H[1, 3]^3 - 1136*H[1, 4]^3 + 
     1332*H[1, 3]*H[1, 5] - 888*H[1, 3]^2*H[1, 5] + 588*H[1, 4]^2*H[1, 5] - 
     888*H[1, 3]*H[1, 5]^2 - 528*H[1, 4]*H[1, 5]^2 - 1198*H[1, 5]^3 - 
     12*H[1, 2]^2*(57 + 37*H[1, 3] + 19*H[1, 4] - 74*H[1, 5] - 37*H[1, 6]) - 
     888*H[1, 3]^2*H[1, 6] + 156*H[1, 4]^2*H[1, 6] + 
     888*H[1, 3]*H[1, 5]*H[1, 6] + 744*H[1, 4]*H[1, 5]*H[1, 6] - 
     960*H[1, 5]^2*H[1, 6] + 3256*H[1, 6]^2 - 378*H[1, 5]*H[1, 6]^2 - 
     244*H[1, 6]^3 - 6*H[1, 1]^2*(111 + 228*H[1, 2] - 148*H[1, 3] - 
       244*H[1, 4] + 309*H[1, 5] + 24*H[1, 6]) - 814*H[1, 3]*H[2, 1] + 
     36*H[1, 4]*H[2, 1] + 603*H[1, 5]*H[2, 1] + 1131*H[1, 6]*H[2, 1] - 
     18*H[2, 2] - 660*H[1, 4]*H[2, 2] - 3238*H[2, 3] - 816*H[1, 4]*H[2, 4] - 
     924*H[1, 5]*H[2, 4] + 552*H[1, 6]*H[2, 4] - 18*H[2, 5] + 36*H[2, 6] + 
     888*H[1, 3]*H[2, 6] + 1332*H[2, 18] - 1464*H[1, 4]*H[2, 18] + 
     1632*H[1, 5]*H[2, 18] - 888*H[1, 6]*H[2, 18] - 
     H[1, 1]*(444*H[1, 3]^2 + 156*H[1, 4]^2 + 1332*H[1, 5] + 
       744*H[1, 4]*H[1, 5] + 162*H[1, 5]^2 + 888*H[1, 3]*H[1, 6] + 
       744*H[1, 5]*H[1, 6] + 90*H[1, 6]^2 + 888*H[1, 2]*
        (2*H[1, 4] - H[1, 5] + H[1, 6]) - 769*H[2, 1] + 552*H[2, 4] - 
       444*H[2, 6] + 2208*H[2, 18] - 888*H[2, 19]) + 1776*H[1, 3]*H[2, 19] + 
     1332*H[1, 6]*H[2, 19] + H[1, 2]*(-888*H[1, 3]^2 + 372*H[1, 4]^2 + 
       996*H[1, 5]^2 - 888*H[1, 4]*(H[1, 5] - 2*H[1, 6]) - 
       888*H[1, 3]*H[1, 6] - 888*H[1, 5]*H[1, 6] + 924*H[1, 6]^2 + 
       659*H[2, 1] - 1032*H[2, 2] - 960*H[2, 4] + 1776*H[2, 18] + 
       1332*H[2, 19]) + 324*H[3, 1] - 1332*H[3, 2] - 61276*H[3, 5] + 
     1404*H[3, 7] - 2664*H[3, 8] + 1776*H[3, 9] - 2232*H[3, 28] - 
     1440*H[3, 30] - 696*H[3, 32] + 1332*H[3, 33] + 1536*H[3, 36] + 
     888*H[3, 38] - 3672*H[3, 40] + 1332*H[3, 43] - 432*H[3, 45] - 
     552*H[3, 48] + 1776*H[3, 53] - 888*H[3, 66])/1332, 
   (5494*H[1, 1]^3 - 7284*H[1, 2]^3 + 12876*H[1, 3]^3 + 28932*H[1, 4]^3 - 
     6*H[1, 2]^2*(2021 + 390*H[1, 4]) - 1332*H[1, 3]^2*H[1, 5] - 
     5112*H[1, 4]^2*H[1, 5] - 1998*H[1, 3]*H[1, 5]^2 - 
     6120*H[1, 4]*H[1, 5]^2 + 9932*H[1, 5]^3 + 2664*H[1, 3]^2*H[1, 6] + 
     3996*H[1, 4]*H[1, 6] + 11556*H[1, 4]^2*H[1, 6] + 
     3996*H[1, 3]*H[1, 5]*H[1, 6] + 5112*H[1, 4]*H[1, 5]*H[1, 6] + 
     3888*H[1, 5]^2*H[1, 6] - 9768*H[1, 6]^2 + 666*H[1, 3]*H[1, 6]^2 - 
     1332*H[1, 4]*H[1, 6]^2 + 4872*H[1, 5]*H[1, 6]^2 + 1632*H[1, 6]^3 + 
     6*H[1, 1]^2*(1295 + 102*H[1, 2] + 111*H[1, 3] - 3186*H[1, 4] + 
       1886*H[1, 5] + 1296*H[1, 6]) - 5661*H[1, 3]*H[2, 1] - 
     4164*H[1, 4]*H[2, 1] - 4886*H[1, 5]*H[2, 1] - 3798*H[1, 6]*H[2, 1] - 
     360*H[2, 2] + 2340*H[1, 4]*H[2, 2] + 10128*H[2, 3] - 
     12*H[1, 2]*(9*H[1, 4]^2 + 42*H[1, 5]^2 + 51*H[1, 6]^2 - 272*H[2, 1] - 
       93*H[2, 2] - 102*H[2, 4]) - 1224*H[1, 4]*H[2, 4] + 
     1944*H[1, 5]*H[2, 4] - 5832*H[1, 6]*H[2, 4] + 9408*H[2, 5] + 
     720*H[2, 6] + 1332*H[1, 3]*H[2, 6] + 3996*H[2, 18] + 
     20448*H[1, 4]*H[2, 18] + 5112*H[1, 5]*H[2, 18] - 2664*H[1, 6]*H[2, 19] + 
     H[1, 1]*(-2664*H[1, 3]^2 - 11556*H[1, 4]^2 - 5112*H[1, 4]*H[1, 5] + 
       15630*H[1, 5]^2 + 1332*H[1, 3]*(H[1, 5] - 3*H[1, 6]) - 3996*H[1, 6] - 
       6444*H[1, 5]*H[1, 6] + 15738*H[1, 6]^2 - 7153*H[2, 1] + 5832*H[2, 4] + 
       1332*H[2, 6] + 15336*H[2, 18] + 2664*H[2, 19]) - 12168*H[3, 1] - 
     10656*H[3, 2] + 611160*H[3, 5] - 1224*H[3, 7] - 13320*H[3, 8] + 
     13320*H[3, 9] + 12192*H[3, 28] + 23592*H[3, 30] + 8280*H[3, 32] - 
     11016*H[3, 36] + 43776*H[3, 40] + 18000*H[3, 45] + 5832*H[3, 48] + 
     13320*H[3, 53])/1332, (-2*H[1, 1]^2 - 2*H[1, 1]*H[1, 5] + 
     2*H[1, 4]*H[1, 5] + H[1, 6]^2 - H[2, 3] - H[2, 5] + 2*H[2, 18])/2, 
   (68*H[1, 1]^3 + 60*H[1, 2]^3 + 420*H[1, 4]^3 - 
     18*H[1, 2]^2*(-19 + 6*H[1, 4]) - 72*H[1, 4]^2*H[1, 5] + 333*H[1, 5]^2 - 
     180*H[1, 4]*H[1, 5]^2 + 118*H[1, 5]^3 + 144*H[1, 4]^2*H[1, 6] + 
     72*H[1, 4]*H[1, 5]*H[1, 6] + 36*H[1, 5]^2*H[1, 6] + 333*H[1, 6]^2 + 
     78*H[1, 5]*H[1, 6]^2 + 48*H[1, 6]^3 + 3*H[1, 1]^2*
      (-111 + 6*H[1, 2] - 96*H[1, 4] + 50*H[1, 5] + 24*H[1, 6]) - 
     18*H[1, 4]*H[2, 1] - 61*H[1, 5]*H[2, 1] - 66*H[1, 6]*H[2, 1] - 
     324*H[2, 2] + 108*H[1, 4]*H[2, 2] - 342*H[2, 3] - 36*H[1, 4]*H[2, 4] + 
     18*H[1, 5]*H[2, 4] - 54*H[1, 6]*H[2, 4] + 
     3*H[1, 2]*(12*H[1, 4]^2 - 18*H[1, 5]^2 - 6*H[1, 6]^2 - 5*H[2, 1] + 
       24*H[2, 2] + 12*H[2, 4]) - 324*H[2, 5] - 18*H[2, 6] + 
     288*H[1, 4]*H[2, 18] + 72*H[1, 5]*H[2, 18] + 
     H[1, 1]*(-144*H[1, 4]^2 - 72*H[1, 4]*H[1, 5] + 192*H[1, 5]^2 - 
       72*H[1, 5]*H[1, 6] + 156*H[1, 6]^2 - 107*H[2, 1] + 54*H[2, 4] + 
       216*H[2, 18]) - 162*H[3, 1] + 8142*H[3, 5] - 36*H[3, 7] + 
     228*H[3, 28] + 276*H[3, 30] + 126*H[3, 32] - 324*H[3, 36] + 
     504*H[3, 40] + 216*H[3, 45] + 54*H[3, 48])/333, 
   (-68*H[1, 1]^3 - 60*H[1, 2]^3 - 420*H[1, 4]^3 + 
     18*H[1, 2]^2*(-19 + 6*H[1, 4]) + 72*H[1, 4]^2*H[1, 5] + 
     180*H[1, 4]*H[1, 5]^2 - 118*H[1, 5]^3 - 144*H[1, 4]^2*H[1, 6] - 
     72*H[1, 4]*H[1, 5]*H[1, 6] - 36*H[1, 5]^2*H[1, 6] - 
     78*H[1, 5]*H[1, 6]^2 - 48*H[1, 6]^3 - 3*H[1, 1]^2*
      (111 + 6*H[1, 2] - 96*H[1, 4] + 50*H[1, 5] + 24*H[1, 6]) + 
     18*H[1, 4]*H[2, 1] + 61*H[1, 5]*H[2, 1] + 66*H[1, 6]*H[2, 1] - 
     9*H[2, 2] - 108*H[1, 4]*H[2, 2] + 9*H[2, 3] + 
     H[1, 2]*(-36*H[1, 4]^2 + 54*H[1, 5]^2 + 666*H[1, 6] + 18*H[1, 6]^2 + 
       15*H[2, 1] - 72*H[2, 2] - 36*H[2, 4]) + 36*H[1, 4]*H[2, 4] - 
     18*H[1, 5]*H[2, 4] + 54*H[1, 6]*H[2, 4] - 9*H[2, 5] + 18*H[2, 6] + 
     H[1, 1]*(144*H[1, 4]^2 + 72*H[1, 4]*H[1, 5] - 192*H[1, 5]^2 - 
       666*H[1, 6] + 72*H[1, 5]*H[1, 6] - 156*H[1, 6]^2 + 107*H[2, 1] - 
       54*H[2, 4] - 216*H[2, 18]) + 666*H[2, 18] - 288*H[1, 4]*H[2, 18] - 
     72*H[1, 5]*H[2, 18] + 162*H[3, 1] - 8142*H[3, 5] + 36*H[3, 7] - 
     228*H[3, 28] - 276*H[3, 30] - 126*H[3, 32] + 324*H[3, 36] - 
     504*H[3, 40] - 216*H[3, 45] - 54*H[3, 48])/666, 
   (-68*H[1, 1]^3 - 60*H[1, 2]^3 - 420*H[1, 4]^3 + 
     18*H[1, 2]^2*(-19 + 6*H[1, 4]) + 72*H[1, 4]^2*H[1, 5] + 
     180*H[1, 4]*H[1, 5]^2 - 118*H[1, 5]^3 + 666*H[1, 3]*H[1, 6] - 
     144*H[1, 4]^2*H[1, 6] - 72*H[1, 4]*H[1, 5]*H[1, 6] - 
     36*H[1, 5]^2*H[1, 6] - 333*H[1, 6]^2 - 78*H[1, 5]*H[1, 6]^2 - 
     48*H[1, 6]^3 - 3*H[1, 1]^2*(111 + 6*H[1, 2] - 96*H[1, 4] + 50*H[1, 5] + 
       24*H[1, 6]) + 18*H[1, 4]*H[2, 1] + 61*H[1, 5]*H[2, 1] + 
     66*H[1, 6]*H[2, 1] - 9*H[2, 2] - 108*H[1, 4]*H[2, 2] + 342*H[2, 3] + 
     36*H[1, 4]*H[2, 4] - 18*H[1, 5]*H[2, 4] + 54*H[1, 6]*H[2, 4] - 
     3*H[1, 2]*(12*H[1, 4]^2 - 18*H[1, 5]^2 - 6*H[1, 6]^2 - 5*H[2, 1] + 
       24*H[2, 2] + 12*H[2, 4]) - 9*H[2, 5] + 18*H[2, 6] + 
     H[1, 1]*(144*H[1, 4]^2 + 72*H[1, 4]*H[1, 5] - 192*H[1, 5]^2 - 
       666*H[1, 6] + 72*H[1, 5]*H[1, 6] - 156*H[1, 6]^2 + 107*H[2, 1] - 
       54*H[2, 4] - 216*H[2, 18]) + 666*H[2, 18] - 288*H[1, 4]*H[2, 18] - 
     72*H[1, 5]*H[2, 18] + 162*H[3, 1] - 8142*H[3, 5] + 36*H[3, 7] - 
     228*H[3, 28] - 276*H[3, 30] - 126*H[3, 32] + 324*H[3, 36] - 
     504*H[3, 40] - 216*H[3, 45] - 54*H[3, 48])/666, 
   (-10*H[1, 1]^3)/9 - (13*H[1, 4]^3)/3 - (25*H[1, 5]^3)/18 + 
    (H[1, 1]^2*(21*H[1, 4] - 5*H[1, 5] - 6*H[1, 6]))/6 + 
    H[1, 4]^2*(H[1, 5] - 3*H[1, 6]) - (5*H[1, 5]*H[1, 6]^2)/6 - 
    (2*H[1, 6]^3)/3 + (23*H[1, 5]*H[2, 1])/36 + (5*H[1, 6]*H[2, 1])/6 + 
    H[1, 6]*H[2, 4] + (H[1, 4]*(6*H[1, 5]^2 - 4*H[1, 5]*H[1, 6] - 
       2*H[1, 6]^2 + H[2, 1] + 4*H[2, 4] - 16*H[2, 18]))/4 + 
    H[1, 1]*(3*H[1, 4]^2 - (8*H[1, 5]^2)/3 + H[1, 5]*H[1, 6] - 
      (5*H[1, 6]^2)/3 + H[1, 4]*(H[1, 5] + H[1, 6]) + (23*H[2, 1])/18 - 
      H[2, 4] - 2*H[2, 18]) - 2*H[1, 5]*H[2, 18] + H[3, 1] - 79*H[3, 5] - 
    (8*H[3, 28])/3 - (10*H[3, 30])/3 - H[3, 32] + 2*H[3, 36] - 6*H[3, 40] - 
    H[3, 48], (-68*H[1, 1]^3 - 60*H[1, 2]^3 - 420*H[1, 4]^3 + 
     18*H[1, 2]^2*(-19 + 6*H[1, 4]) + 72*H[1, 4]^2*H[1, 5] + 
     180*H[1, 4]*H[1, 5]^2 - 118*H[1, 5]^3 - 144*H[1, 4]^2*H[1, 6] + 
     666*H[1, 5]*H[1, 6] - 72*H[1, 4]*H[1, 5]*H[1, 6] - 
     36*H[1, 5]^2*H[1, 6] - 78*H[1, 5]*H[1, 6]^2 - 48*H[1, 6]^3 - 
     6*H[1, 1]^2*(111 + 3*H[1, 2] - 48*H[1, 4] + 25*H[1, 5] + 12*H[1, 6]) + 
     18*H[1, 4]*H[2, 1] + 61*H[1, 5]*H[2, 1] + 66*H[1, 6]*H[2, 1] - 
     342*H[2, 2] - 108*H[1, 4]*H[2, 2] + 342*H[2, 3] + 36*H[1, 4]*H[2, 4] - 
     18*H[1, 5]*H[2, 4] + 54*H[1, 6]*H[2, 4] - 
     3*H[1, 2]*(12*H[1, 4]^2 - 18*H[1, 5]^2 - 6*H[1, 6]^2 - 5*H[2, 1] + 
       24*H[2, 2] + 12*H[2, 4]) - 342*H[2, 5] + 684*H[2, 6] + 
     H[1, 1]*(144*H[1, 4]^2 + 72*H[1, 4]*H[1, 5] - 192*H[1, 5]^2 - 
       666*H[1, 6] - 156*H[1, 6]^2 + 18*H[1, 5]*(-37 + 4*H[1, 6]) + 
       107*H[2, 1] - 54*H[2, 4] - 216*H[2, 18]) + 1332*H[2, 18] - 
     288*H[1, 4]*H[2, 18] - 72*H[1, 5]*H[2, 18] + 162*H[3, 1] - 
     8142*H[3, 5] + 36*H[3, 7] - 228*H[3, 28] - 276*H[3, 30] - 126*H[3, 32] + 
     324*H[3, 36] - 504*H[3, 40] - 216*H[3, 45] - 54*H[3, 48])/666, H[2, 1], 
   (1363*H[1, 1]^3)/666 - (9*H[1, 2]^3)/37 + 3*H[1, 3]^3 + 
    (233*H[1, 4]^3)/37 + 2*H[1, 3]^2*H[1, 5] - (152*H[1, 4]^2*H[1, 5])/37 + 
    (138*H[1, 4]*H[1, 5]^2)/37 + (3263*H[1, 5]^3)/666 - 3*H[1, 3]^2*H[1, 6] + 
    3*H[1, 4]*H[1, 6] - (29*H[1, 4]^2*H[1, 6])/37 + 
    2*H[1, 3]*H[1, 5]*H[1, 6] - (144*H[1, 4]*H[1, 5]*H[1, 6])/37 + 
    (411*H[1, 5]^2*H[1, 6])/74 - (22*H[1, 6]^2)/3 - 2*H[1, 3]*H[1, 6]^2 - 
    H[1, 4]*H[1, 6]^2 - (11*H[1, 5]*H[1, 6]^2)/222 + (141*H[1, 6]^3)/74 + 
    H[1, 2]^2*(-2069/222 - 2*H[1, 3] - (43*H[1, 4])/37 - H[1, 5] + 
      3*H[1, 6]) + (H[1, 1]^2*(1295 + 339*H[1, 2] - 762*H[1, 4] + 
       2233*H[1, 5] + 135*H[1, 6]))/222 - 2*H[1, 3]*H[2, 1] - 
    (188*H[1, 4]*H[2, 1])/111 - (3193*H[1, 5]*H[2, 1])/1332 - 
    (155*H[1, 6]*H[2, 1])/444 - (18*H[2, 2])/37 + (43*H[1, 4]*H[2, 2])/37 - 
    H[1, 6]*H[2, 2] + (868*H[2, 3])/111 + H[1, 5]*H[2, 3] + 
    (146*H[1, 4]*H[2, 4])/37 + (149*H[1, 5]*H[2, 4])/37 - 
    (77*H[1, 6]*H[2, 4])/37 + (760*H[2, 5])/111 + (36*H[2, 6])/37 + 
    3*H[2, 18] + (164*H[1, 4]*H[2, 18])/37 - (292*H[1, 5]*H[2, 18])/37 + 
    4*H[1, 6]*H[2, 18] + 2*H[1, 3]*H[2, 19] - 2*H[1, 5]*H[2, 19] + 
    2*H[1, 6]*H[2, 19] + H[1, 1]*(-2*H[1, 3]^2 + (29*H[1, 4]^2)/37 + 
      (144*H[1, 4]*H[1, 5])/37 + (323*H[1, 5]^2)/222 - 3*H[1, 6] - 
      2*H[1, 3]*H[1, 6] + (107*H[1, 5]*H[1, 6])/37 + (977*H[1, 6]^2)/222 + 
      H[1, 2]*(2*H[1, 4] - H[1, 5] + H[1, 6]) - (3581*H[2, 1])/1332 + 
      H[2, 2] - H[2, 3] + (77*H[2, 4])/37 + (234*H[2, 18])/37 + 2*H[2, 19]) + 
    H[1, 2]*(-4*H[1, 3]^2 - (35*H[1, 4]^2)/37 - (117*H[1, 5]^2)/74 + 
      2*H[1, 4]*(H[1, 5] - H[1, 6]) - 2*H[1, 3]*H[1, 6] + H[1, 5]*H[1, 6] + 
      (109*H[1, 6]^2)/74 + (175*H[2, 1])/444 + (41*H[2, 2])/37 - H[2, 3] + 
      (39*H[2, 4])/37 - 2*H[2, 18] + 4*H[2, 19]) - (268*H[3, 1])/37 - 
    4*H[3, 2] + (9468*H[3, 5])/37 - (150*H[3, 7])/37 - 5*H[3, 8] + 
    4*H[3, 9] + (556*H[3, 28])/111 + (860*H[3, 30])/111 + (192*H[3, 32])/37 - 
    2*H[3, 34] - (92*H[3, 36])/37 + (620*H[3, 40])/37 + 2*H[3, 43] + 
    (382*H[3, 45])/37 + (40*H[3, 48])/37 + 4*H[3, 53], 
   (-272*H[1, 1]^3 + 204*H[1, 2]^3 - 1458*H[1, 4]^3 + 954*H[1, 4]^2*H[1, 5] + 
     54*H[1, 4]*H[1, 5]^2 - 694*H[1, 5]^3 - 18*H[1, 2]^2*
      (2 + 13*H[1, 4] + 37*H[1, 5]) - 576*H[1, 4]^2*H[1, 6] - 
     288*H[1, 4]*H[1, 5]*H[1, 6] - 144*H[1, 5]^2*H[1, 6] - 
     312*H[1, 5]*H[1, 6]^2 - 192*H[1, 6]^3 - 24*H[1, 1]^2*
      (3*H[1, 2] - 48*H[1, 4] + 25*H[1, 5] + 12*H[1, 6]) + 
     405*H[1, 4]*H[2, 1] + 133*H[1, 5]*H[2, 1] + 264*H[1, 6]*H[2, 1] - 
     36*H[2, 2] + 234*H[1, 4]*H[2, 2] + 666*H[1, 5]*H[2, 2] + 36*H[2, 3] + 
     144*H[1, 4]*H[2, 4] - 72*H[1, 5]*H[2, 4] + 216*H[1, 6]*H[2, 4] - 
     18*H[1, 2]*(8*H[1, 4]^2 - 12*H[1, 5]^2 - 4*H[1, 6]^2 + 9*H[2, 1] + 
       16*H[2, 2] + 8*H[2, 4]) - 36*H[2, 5] + 72*H[2, 6] + 
     4*H[1, 1]*(144*H[1, 4]^2 + 72*H[1, 4]*H[1, 5] - 192*H[1, 5]^2 + 
       72*H[1, 5]*H[1, 6] - 156*H[1, 6]^2 + 107*H[2, 1] - 54*H[2, 4] - 
       216*H[2, 18]) - 1152*H[1, 4]*H[2, 18] - 288*H[1, 5]*H[2, 18] + 
     648*H[3, 1] - 26352*H[3, 5] + 1476*H[3, 7] - 912*H[3, 28] - 
     1104*H[3, 30] - 504*H[3, 32] + 1296*H[3, 36] - 2016*H[3, 40] - 
     864*H[3, 45] - 216*H[3, 48])/666, -H[1, 2]^3/3 + (8*H[1, 3]^3)/3 + 
    H[1, 2]^2*(2*H[1, 3] - 3*H[1, 6]) + 5*H[1, 3]^2*H[1, 6] - H[1, 6]^3 - 
    (13*H[1, 6]*H[2, 1])/12 + H[1, 2]*(5*H[1, 3]^2 + 2*H[1, 3]*H[1, 6] - 
      2*H[1, 6]^2 - (5*H[2, 1])/12 + H[2, 3] - 5*H[2, 19]) + 
    H[1, 3]*(H[1, 6]^2 + H[2, 1]/3 + H[2, 3] - 4*H[2, 19]) - 
    3*H[1, 6]*H[2, 19] + (35*H[3, 5])/3 + 2*H[3, 8] - H[3, 33] + 2*H[3, 34] - 
    3*H[3, 43], H[1, 2]^3 - (7*H[1, 3]^3)/3 - 4*H[1, 3]^2*H[1, 6] + 
    (2*H[1, 6]^3)/3 + H[1, 2]^2*(-3*H[1, 3] + 2*H[1, 6]) + 
    (11*H[1, 6]*H[2, 1])/12 + H[1, 6]*H[2, 3] + 3*H[1, 6]*H[2, 19] + 
    H[1, 3]*(-2*H[1, 6]^2 + H[2, 1]/6 + 4*H[2, 19]) + 
    H[1, 2]*(-5*H[1, 3]^2 - 2*H[1, 3]*H[1, 6] + 2*H[1, 6]^2 + H[2, 1]/12 - 
      H[2, 3] + 5*H[2, 19]) - (7*H[3, 5])/3 + H[3, 33] - 2*H[3, 34] + 
    3*H[3, 43], H[2, 2] - H[2, 3] + H[2, 4] - H[2, 6], 
   H[1, 1]^3/3 + H[1, 1]^2*H[1, 2] + H[1, 3]^3/3 - H[1, 4]^3/3 + 
    H[1, 2]^2*(H[1, 3] - H[1, 6]) + H[1, 6]^3/3 - (H[1, 1]*H[2, 1])/6 - 
    (H[1, 3]*H[2, 1])/6 + (H[1, 4]*H[2, 1])/6 + (5*H[1, 6]*H[2, 1])/12 + 
    H[1, 2]*(H[1, 3]^2 - H[1, 4]^2 - H[1, 6]^2 + H[2, 1]/4 + H[2, 3] + 
      H[2, 5] - H[2, 19]) + H[1, 6]*H[2, 19] + (19*H[3, 5])/3 - H[3, 8] - 
    H[3, 9] + 2*H[3, 32] + H[3, 33] + 2*H[3, 38] + H[3, 43], 
   (-3851*H[1, 1]^3)/666 + (634*H[1, 2]^3)/111 - (35*H[1, 3]^3)/3 + 
    4*H[1, 3]^2*H[1, 4] + 2*H[1, 3]*H[1, 4]^2 - (1234*H[1, 4]^3)/37 + 
    (368*H[1, 4]^2*H[1, 5])/37 + 2*H[1, 3]*H[1, 5]^2 + 
    (106*H[1, 4]*H[1, 5]^2)/37 - (4577*H[1, 5]^3)/333 + 
    H[1, 2]^2*(2045/111 + 2*H[1, 3] + (108*H[1, 4])/37 - 2*H[1, 6]) - 
    6*H[1, 4]*H[1, 6] + 4*H[1, 3]*H[1, 4]*H[1, 6] - 
    (440*H[1, 4]^2*H[1, 6])/37 - 6*H[1, 3]*H[1, 5]*H[1, 6] - 
    (72*H[1, 4]*H[1, 5]*H[1, 6])/37 - (627*H[1, 5]^2*H[1, 6])/74 + 
    (44*H[1, 6]^2)/3 + 2*H[1, 3]*H[1, 6]^2 - (493*H[1, 5]*H[1, 6]^2)/111 - 
    (281*H[1, 6]^3)/74 - (H[1, 1]^2*(2590 + 108*H[1, 2] + 888*H[1, 3] - 
       5280*H[1, 4] + 4748*H[1, 5] + 1209*H[1, 6]))/222 + 6*H[1, 3]*H[2, 1] + 
    (572*H[1, 4]*H[2, 1])/111 + (4465*H[1, 5]*H[2, 1])/666 + 
    (597*H[1, 6]*H[2, 1])/148 + (28*H[2, 2])/37 - H[1, 3]*H[2, 2] - 
    (108*H[1, 4]*H[2, 2])/37 + H[1, 6]*H[2, 2] - (1712*H[2, 3])/111 + 
    H[1, 4]*H[2, 3] - H[1, 5]*H[2, 3] - H[1, 3]*H[2, 4] - 
    (75*H[1, 4]*H[2, 4])/37 - (203*H[1, 5]*H[2, 4])/37 + 
    (276*H[1, 6]*H[2, 4])/37 - (1544*H[2, 5])/111 - H[1, 3]*H[2, 5] + 
    H[1, 4]*H[2, 5] - H[1, 5]*H[2, 5] + H[1, 6]*H[2, 5] - (56*H[2, 6])/37 - 
    H[1, 3]*H[2, 6] - H[1, 4]*H[2, 6] - 6*H[2, 18] + 4*H[1, 3]*H[2, 18] - 
    (880*H[1, 4]*H[2, 18])/37 + (76*H[1, 5]*H[2, 18])/37 - 
    4*H[1, 6]*H[2, 18] + H[1, 1]*(2*H[1, 3]^2 + 
      H[1, 3]*(-4*H[1, 4] + 2*H[1, 6]) + 
      (13176*H[1, 4]^2 + 2592*H[1, 4]*H[1, 5] - 21786*H[1, 5]^2 + 
        7992*H[1, 6] + 5256*H[1, 5]*H[1, 6] - 23154*H[1, 6]^2 + 
        12547*H[2, 1] - 8604*H[2, 4] - 1332*H[2, 6] - 29088*H[2, 18] - 
        2664*H[2, 19])/1332) + H[1, 2]*(H[1, 3]^2 + (38*H[1, 4]^2)/37 - 
      2*H[1, 4]*H[1, 5] + (54*H[1, 5]^2)/37 + 2*H[1, 3]*H[1, 6] - 
      (19*H[1, 6]^2)/37 - (613*H[2, 1])/222 - (72*H[2, 2])/37 + H[2, 3] - 
      (73*H[2, 4])/37 + H[2, 6] - 2*H[2, 19]) - 2*H[1, 3]*H[2, 19] - 
    4*H[1, 4]*H[2, 19] + 2*H[1, 5]*H[2, 19] + (643*H[3, 1])/37 + 12*H[3, 2] - 
    (88103*H[3, 5])/111 + (184*H[3, 7])/37 + 15*H[3, 8] - 14*H[3, 9] - 
    (1868*H[3, 28])/111 - (3196*H[3, 30])/111 - (459*H[3, 32])/37 + 
    2*H[3, 34] + (472*H[3, 36])/37 - (2058*H[3, 40])/37 - 2*H[3, 43] - 
    (882*H[3, 45])/37 - (239*H[3, 48])/37 - 14*H[3, 53], 
   (156*H[1, 1]^3 - 1116*H[1, 2]^3 - 888*H[1, 3]^3 - 1152*H[1, 4]^3 - 
     2220*H[1, 3]^2*H[1, 5] + 540*H[1, 4]^2*H[1, 5] - 888*H[1, 3]*H[1, 5]^2 - 
     648*H[1, 4]*H[1, 5]^2 - 1218*H[1, 5]^3 + 
     12*H[1, 2]^2*(-1 + 37*H[1, 3] - 25*H[1, 4] + 74*H[1, 5] - 37*H[1, 6]) + 
     252*H[1, 4]^2*H[1, 6] + 888*H[1, 3]*H[1, 5]*H[1, 6] + 
     792*H[1, 4]*H[1, 5]*H[1, 6] - 714*H[1, 5]^2*H[1, 6] + 
     444*H[1, 3]*H[1, 6]^2 - 30*H[1, 5]*H[1, 6]^2 - 434*H[1, 6]^3 - 
     6*H[1, 1]^2*(226*H[1, 2] - 148*H[1, 3] - 212*H[1, 4] + 243*H[1, 5] + 
       53*H[1, 6]) - 370*H[1, 3]*H[2, 1] + 172*H[1, 4]*H[2, 1] + 
     439*H[1, 5]*H[2, 1] + 680*H[1, 6]*H[2, 1] - 12*H[2, 2] - 
     588*H[1, 4]*H[2, 2] + 12*H[2, 3] - 840*H[1, 4]*H[2, 4] - 
     912*H[1, 5]*H[2, 4] + 516*H[1, 6]*H[2, 4] - 12*H[2, 5] + 24*H[2, 6] + 
     888*H[1, 3]*H[2, 6] + 444*H[1, 5]*H[2, 6] - 1272*H[1, 4]*H[2, 18] + 
     1680*H[1, 5]*H[2, 18] - 888*H[1, 6]*H[2, 18] + 
     3*H[1, 2]*(296*H[1, 3]^2 + 132*H[1, 4]^2 + 320*H[1, 5]^2 - 
       296*H[1, 4]*(H[1, 5] - 2*H[1, 6]) - 296*H[1, 5]*H[1, 6] + 
       8*H[1, 6]^2 + 167*H[2, 1] - 328*H[2, 2] + 148*H[2, 3] - 312*H[2, 4] + 
       592*H[2, 18] - 148*H[2, 19]) - 12*H[1, 1]*(37*H[1, 3]^2 + 
       21*H[1, 4]^2 + 66*H[1, 4]*H[1, 5] + 9*H[1, 5]^2 + 74*H[1, 3]*H[1, 6] + 
       66*H[1, 5]*H[1, 6] + 5*H[1, 6]^2 + 74*H[1, 2]*(2*H[1, 4] - H[1, 5] + 
         H[1, 6]) - 53*H[2, 1] + 43*H[2, 4] - 37*H[2, 6] + 172*H[2, 18] - 
       74*H[2, 19]) + 1776*H[1, 3]*H[2, 19] + 888*H[1, 5]*H[2, 19] + 
     444*H[1, 6]*H[2, 19] + 216*H[3, 1] - 888*H[3, 2] - 49780*H[3, 5] + 
     1380*H[3, 7] - 1332*H[3, 8] + 888*H[3, 9] - 1488*H[3, 28] - 
     960*H[3, 30] - 612*H[3, 32] + 444*H[3, 33] + 1320*H[3, 36] + 
     888*H[3, 37] + 888*H[3, 38] - 3336*H[3, 40] + 444*H[3, 43] - 
     1176*H[3, 45] - 516*H[3, 48] + 888*H[3, 53] - 888*H[3, 66])/444, 
   (-124*H[1, 1]^3 + 1536*H[1, 2]^3 + 888*H[1, 3]^3 + 6756*H[1, 4]^3 - 
     6*H[1, 2]^2*(1967 + 372*H[1, 4]) - 5040*H[1, 4]^2*H[1, 5] + 
     4716*H[1, 4]*H[1, 5]^2 + 5152*H[1, 5]^3 - 5328*H[1, 3]^2*H[1, 6] + 
     3996*H[1, 4]*H[1, 6] - 576*H[1, 4]^2*H[1, 6] - 
     5616*H[1, 4]*H[1, 5]*H[1, 6] + 5850*H[1, 5]^2*H[1, 6] - 9768*H[1, 6]^2 - 
     1332*H[1, 3]*H[1, 6]^2 - 1332*H[1, 4]*H[1, 6]^2 + 
     1464*H[1, 5]*H[1, 6]^2 + 2250*H[1, 6]^3 + 
     6*H[1, 1]^2*(1295 + 321*H[1, 2] - 1362*H[1, 4] + 1972*H[1, 5] + 
       63*H[1, 6]) - 444*H[1, 3]*H[2, 1] - 1704*H[1, 4]*H[2, 1] - 
     2050*H[1, 5]*H[2, 1] - 957*H[1, 6]*H[2, 1] - 36*H[2, 2] + 
     2232*H[1, 4]*H[2, 2] + 9804*H[2, 3] + 5472*H[1, 4]*H[2, 4] + 
     5256*H[1, 5]*H[2, 4] - 2448*H[1, 6]*H[2, 4] + 9732*H[2, 5] + 
     72*H[2, 6] + 1332*H[1, 6]*H[2, 6] + 3996*H[2, 18] + 
     9504*H[1, 4]*H[2, 18] - 10944*H[1, 5]*H[2, 18] + 5328*H[1, 6]*H[2, 18] - 
     3*H[1, 2]*(492*H[1, 4]^2 + 594*H[1, 5]^2 - 888*H[1, 4]*
        (H[1, 5] - H[1, 6]) - 444*H[1, 5]*H[1, 6] + 198*H[1, 6]^2 + 
       313*H[2, 1] - 348*H[2, 2] - 396*H[2, 4] + 888*H[2, 18]) + 
     2*H[1, 1]*(288*H[1, 4]^2 + 2808*H[1, 4]*H[1, 5] + 60*H[1, 5]^2 - 
       1998*H[1, 6] + 2142*H[1, 5]*H[1, 6] + 1464*H[1, 6]^2 + 
       666*H[1, 2]*(2*H[1, 4] - H[1, 5] + H[1, 6]) - 1747*H[2, 1] + 
       1224*H[2, 4] + 6228*H[2, 18]) + 2664*H[1, 3]*H[2, 19] + 
     2664*H[1, 6]*H[2, 19] - 3348*H[3, 1] - 3996*H[3, 2] + 300432*H[3, 5] - 
     6516*H[3, 7] - 2664*H[3, 8] + 2664*H[3, 9] + 5304*H[3, 28] + 
     8664*H[3, 30] + 10152*H[3, 32] - 2664*H[3, 33] - 2664*H[3, 34] - 
     4032*H[3, 36] + 2664*H[3, 37] + 19296*H[3, 40] + 12456*H[3, 45] + 
     2448*H[3, 48] + 2664*H[3, 53])/1332, 
   ((1 - 2*H[1, 2] + H[1, 5] - H[1, 6])*H[2, 7] + 2*(H[3, 3] - H[3, 42]))/
    SQRT1, -H[1, 2]^2 - H[1, 6]^2 + H[2, 3] + H[2, 19], SQRT2*H[3, 6], 
   (-16*H[1, 2]^3 + 8*H[1, 3]^3 + 12*H[1, 2]^2*(H[1, 3] - H[1, 6]) + 
     4*H[1, 6]^3 - 4*H[1, 3]*H[2, 1] + 5*H[1, 6]*H[2, 1] + 
     H[1, 2]*(24*H[1, 3]^2 - 12*H[1, 6]^2 + 5*H[2, 1] + 12*H[2, 3] - 
       12*H[2, 19]) + 12*H[1, 6]*H[2, 19] + 76*H[3, 5] - 12*H[3, 8] + 
     12*H[3, 33] + 24*H[3, 35] + 12*H[3, 43])/24, 
   (-4655*H[1, 1]^4)/83484 - (4729*H[1, 2]^4)/6184 - (6713*H[1, 3]^3)/13914 - 
    (2846141*H[1, 3]^4)/2003616 - (392*H[1, 3]^2*H[1, 4])/2319 - 
    (196*H[1, 3]*H[1, 4]^2)/2319 - (366671431973*H[1, 4]^3)/385186827600 - 
    (49*H[1, 4]^4)/1546 + (686*H[1, 3]^2*H[1, 5])/773 + 
    (343*H[1, 3]^3*H[1, 5])/2319 + (4162535657*H[1, 4]^2*H[1, 5])/
     12839560920 + (294*H[1, 3]*H[1, 5]^2)/773 + (6223*H[1, 3]^2*H[1, 5]^2)/
     111312 + (4487507437*H[1, 4]*H[1, 5]^2)/64197804600 - 
    (272602816591*H[1, 5]^3)/1155560482800 + (37583*H[1, 3]*H[1, 5]^3)/
     500904 + (12887*H[1, 5]^4)/222624 - 
    (49*H[1, 1]^3*(586234949 + 249150600*H[1, 2] + 906631350*H[1, 3] + 
       1211148750*H[1, 5] - 1308040650*H[1, 6]))/1155560482800 + 
    H[1, 2]^3*(182334367243/385186827600 + (49*H[1, 5])/2319 + 
      (659*H[1, 6])/2319) - (82720771*H[1, 6])/242103600 + 
    (931*H[1, 3]^2*H[1, 6])/4638 - (429433*H[1, 3]^3*H[1, 6])/500904 - 
    (183712347*H[1, 4]*H[1, 6])/385572400 - (392*H[1, 3]*H[1, 4]*H[1, 6])/
     2319 - (33783723757*H[1, 4]^2*H[1, 6])/128395609200 - 
    (1127*H[1, 3]*H[1, 5]*H[1, 6])/2319 + (2597*H[1, 3]^2*H[1, 5]*H[1, 6])/
     55656 + (1534708063*H[1, 4]*H[1, 5]*H[1, 6])/12839560920 - 
    (5616885869*H[1, 5]^2*H[1, 6])/16049451150 - 
    (19649*H[1, 3]*H[1, 5]^2*H[1, 6])/166968 - (7007*H[1, 5]^3*H[1, 6])/
     1001808 + (525889147*H[1, 6]^2)/433768950 - (98*H[1, 3]*H[1, 6]^2)/773 + 
    (328883*H[1, 3]^2*H[1, 6]^2)/166968 + (281477147*H[1, 4]*H[1, 6]^2)/
     1156717200 - (103606445579*H[1, 5]*H[1, 6]^2)/385186827600 + 
    (12691*H[1, 3]*H[1, 5]*H[1, 6]^2)/166968 + (36407*H[1, 5]^2*H[1, 6]^2)/
     667872 - (1330062139*H[1, 6]^3)/24074176725 + 
    (182519*H[1, 3]*H[1, 6]^3)/250452 - (637*H[1, 5]*H[1, 6]^3)/27828 - 
    (291809*H[1, 6]^4)/2003616 + (7399*H[1, 3]*H[2, 1])/13914 - 
    (42985*H[1, 3]^2*H[2, 1])/333936 + (1830723307*H[1, 4]*H[2, 1])/
     8024725575 + (49*H[1, 4]^2*H[2, 1])/3092 + 
    (170919699139*H[1, 5]*H[2, 1])/1155560482800 + 
    (1715*H[1, 3]*H[1, 5]*H[2, 1])/333936 - (63847*H[1, 5]^2*H[2, 1])/
     2003616 - (10419326323*H[1, 6]*H[2, 1])/77037365520 - 
    (92813*H[1, 3]*H[1, 6]*H[2, 1])/500904 - (20629*H[1, 5]*H[1, 6]*H[2, 1])/
     1001808 + (3641*H[1, 6]^2*H[2, 1])/1001808 - 
    (320665*H[2, 1]^2)/8014464 + (600409187*H[2, 2])/1106858700 + 
    (98*H[1, 3]*H[2, 2])/2319 - (4957153607*H[1, 4]*H[2, 2])/42798536400 - 
    (98*H[1, 6]*H[2, 2])/2319 - (84177681679*H[2, 3])/64197804600 - 
    (969*H[1, 3]^2*H[2, 3])/773 - (98*H[1, 4]*H[2, 3])/2319 + 
    (637*H[1, 5]*H[2, 3])/4638 - (49*H[1, 5]^2*H[2, 3])/1546 - 
    (313*H[1, 3]*H[1, 6]*H[2, 3])/773 + (494*H[1, 6]^2*H[2, 3])/773 - 
    (H[2, 1]*H[2, 3])/18552 - (1301*H[2, 3]^2)/6184 + 
    (98*H[1, 3]*H[2, 4])/2319 - (96136481*H[1, 4]*H[2, 4])/746486100 - 
    (16872036251*H[1, 5]*H[2, 4])/128395609200 + (1253110817*H[1, 6]*H[2, 4])/
     14266178800 - (39947192383*H[2, 5])/64197804600 + 
    (98*H[1, 3]*H[2, 5])/2319 - (98*H[1, 4]*H[2, 5])/2319 + 
    (98*H[1, 5]*H[2, 5])/2319 - (98*H[1, 6]*H[2, 5])/2319 - 
    (49*H[2, 1]*H[2, 5])/6184 - (1842937054*H[2, 6])/2674908525 - 
    (980*H[1, 3]*H[2, 6])/2319 + (2891*H[1, 3]^2*H[2, 6])/55656 + 
    (98*H[1, 4]*H[2, 6])/2319 - (49*H[1, 3]*H[1, 5]*H[2, 6])/773 + 
    (343*H[1, 5]^2*H[2, 6])/27828 + (49*H[1, 3]*H[1, 6]*H[2, 6])/773 - 
    (343*H[1, 5]*H[1, 6]*H[2, 6])/13914 - (637*H[1, 6]^2*H[2, 6])/6957 + 
    (3479*H[2, 1]*H[2, 6])/333936 - (343*H[2, 6]^2)/27828 + 
    (2401*H[2, 7]^2)/222624 - (1888829299*H[2, 18])/1735075800 - 
    (392*H[1, 3]*H[2, 18])/2319 - (3077346377*H[1, 4]*H[2, 18])/3209890230 + 
    (2891194663*H[1, 5]*H[2, 18])/12839560920 - (245*H[1, 6]*H[2, 18])/2319 - 
    (735*H[1, 3]*H[2, 19])/773 + (330607*H[1, 3]^2*H[2, 19])/166968 + 
    (392*H[1, 4]*H[2, 19])/2319 - (637*H[1, 5]*H[2, 19])/2319 - 
    (147*H[1, 3]*H[1, 5]*H[2, 19])/773 + (2009*H[1, 5]^2*H[2, 19])/83484 - 
    (784*H[1, 6]*H[2, 19])/2319 + (28379*H[1, 3]*H[1, 6]*H[2, 19])/83484 - 
    (1127*H[1, 5]*H[1, 6]*H[2, 19])/13914 - (178307*H[1, 6]^2*H[2, 19])/
     166968 - (7783*H[2, 1]*H[2, 19])/333936 + (1301*H[2, 3]*H[2, 19])/1546 - 
    (784*H[2, 6]*H[2, 19])/6957 - (45317*H[2, 19]^2)/55656 + 
    H[1, 2]^2*(5768304493/2567912184 - (1173*H[1, 3]^2)/773 + 
      (24852290407*H[1, 4])/42798536400 - (2597*H[1, 5])/4638 + 
      (49*H[1, 5]^2)/1546 + (98*H[1, 6])/773 - (369*H[1, 6]^2)/773 + 
      (7*H[1, 3]*(-14 + 39*H[1, 6]))/773 + (6895*H[2, 1])/18552 + 
      (449*H[2, 3])/773 + (1661*H[2, 19])/773) - 
    (7*H[1, 1]^2*(139469631426 - 142471662984*H[1, 2] + 
       15696487800*H[1, 2]^2 - 22236691050*H[1, 3]^2 - 236185435962*H[1, 4] + 
       202818372762*H[1, 5] + 4626588225*H[1, 5]^2 + 
       96891900*H[1, 3]*(1008 + 57*H[1, 5] - 343*H[1, 6]) - 
       1851629562*H[1, 6] + 532905450*H[1, 5]*H[1, 6] + 
       24101860125*H[1, 6]^2 - 9430811600*H[2, 1] - 10464325200*H[2, 3] + 
       9010946700*H[2, 6] + 33912165000*H[2, 19]))/2311120965600 + 
    (16418167297*H[3, 1])/42798536400 + (2156*H[3, 2])/2319 + 
    (2989*H[1, 3]*H[3, 2])/27828 + (931*H[1, 5]*H[3, 2])/13914 + 
    (1078*H[1, 6]*H[3, 2])/6957 - (8787785938883*H[3, 5])/385186827600 + 
    (3276013*H[1, 3]*H[3, 5])/250452 - (490*H[1, 4]*H[3, 5])/773 + 
    (20923*H[1, 5]*H[3, 5])/20871 + (74527*H[1, 6]*H[3, 5])/125226 + 
    (14412811*H[3, 7])/186621525 + (5635*H[3, 8])/4638 + 
    (571*H[1, 3]*H[3, 8])/1546 + (49*H[1, 5]*H[3, 8])/773 + 
    (479*H[1, 6]*H[3, 8])/1546 - (3136*H[3, 9])/2319 + 
    (3025345652*H[3, 28])/24074176725 - (49*H[1, 3]*H[3, 28])/13914 + 
    (14161*H[1, 5]*H[3, 28])/166968 - (9751*H[1, 6]*H[3, 28])/166968 - 
    (69074949377*H[3, 30])/96296706900 - (1568*H[1, 3]*H[3, 30])/20871 + 
    (7987*H[1, 5]*H[3, 30])/166968 - (539*H[1, 6]*H[3, 30])/55656 - 
    (142341926489*H[3, 32])/128395609200 - (539*H[3, 33])/2319 + 
    (9077*H[1, 3]*H[3, 33])/41742 - (2009*H[1, 5]*H[3, 33])/20871 - 
    (340*H[1, 6]*H[3, 33])/20871 + (245*H[3, 34])/2319 + 
    (70303*H[1, 3]*H[3, 34])/83484 + (147*H[1, 5]*H[3, 34])/1546 + 
    (45533*H[1, 6]*H[3, 34])/83484 - (909*H[1, 3]*H[3, 35])/773 + 
    H[1, 6]*H[3, 35] + (84489013*H[3, 36])/356654470 - (294*H[3, 37])/773 - 
    (1568*H[1, 3]*H[3, 37])/6957 + (98*H[1, 5]*H[3, 37])/773 - 
    (1078*H[3, 38])/2319 + (49*H[1, 3]*H[3, 39])/4638 - 
    (2695*H[1, 5]*H[3, 39])/13914 + (1813*H[1, 6]*H[3, 39])/13914 - 
    (7*H[1, 1]*(5232162600*H[1, 2]^3 + 10755000900*H[1, 3]^3 - 
       57388649859*H[1, 4]^2 - 43499698425*H[1, 5] + 19731960810*H[1, 4]*
        H[1, 5] + 33972585348*H[1, 5]^2 + 460236525*H[1, 5]^3 - 
       145337850*H[1, 3]^2*(480 + 61*H[1, 5] - 377*H[1, 6]) - 
       136208917737*H[1, 6] + 3163445910*H[1, 5]*H[1, 6] + 
       8381149350*H[1, 5]^2*H[1, 6] + 103950872274*H[1, 6]^2 + 
       1380709575*H[1, 5]*H[1, 6]^2 - 6927770850*H[1, 6]^3 - 
       15463679870*H[2, 1] + 242229750*H[1, 5]*H[2, 1] - 
       5474392350*H[1, 6]*H[2, 1] - 872027100*H[1, 2]*
        (106*H[1, 4] - 53*H[1, 5] + 53*H[1, 6] + 4*H[2, 1]) + 
       21476499111*H[2, 4] + 54065680200*H[2, 6] + 6394865400*H[1, 5]*
        H[2, 6] - 14533785000*H[1, 6]*H[2, 6] + 116953591770*H[2, 18] + 
       108131360400*H[2, 19] + 7363784400*H[1, 5]*H[2, 19] - 
       44764057800*H[1, 6]*H[2, 19] - 8074325*H[1, 3]*
        (3456*H[1, 4] + 666*H[1, 5]^2 + 13392*H[1, 6] + 348*H[1, 5]*H[1, 6] - 
         3138*H[1, 6]^2 + 713*H[2, 1] - 576*H[2, 6] + 2736*H[2, 19]) + 
       9010946700*H[3, 2] + 568464777300*H[3, 5] + 10464325200*H[3, 8] - 
       484459500*H[3, 28] - 6104189700*H[3, 30] + 10270541400*H[3, 33] + 
       26160813000*H[3, 34] - 16277839200*H[3, 37] + 4069459800*H[3, 39]))/
     1155560482800 - (39338487923*H[3, 40])/32098902300 - 
    (H[1, 2]*(1378504404452 + 2459448622800*H[1, 3]^3 + 
       55695253110*H[1, 4]^2 + 199418890986*H[1, 5]^2 - 
       8138919600*H[1, 4]*(17*H[1, 5] - 53*H[1, 6]) - 
       215681369400*H[1, 5]*H[1, 6] + 51641154096*H[1, 6]^2 - 
       136700629200*H[1, 6]^3 + 3488108400*H[1, 3]^2*(28 + 415*H[1, 6]) + 
       164395074263*H[2, 1] + 8138919600*H[1, 5]*H[2, 1] - 
       705594499200*H[1, 6]*H[2, 1] - 246990585282*H[2, 2] + 
       105805954800*H[2, 3] - 1082310206400*H[1, 6]*H[2, 3] - 
       233505021792*H[2, 4] + 431362738800*H[2, 18] + 48833517600*H[2, 19] - 
       1506862828800*H[1, 6]*H[2, 19] - 83050200*H[1, 3]*
        (980*H[1, 6] + 6750*H[1, 6]^2 - 6237*H[2, 1] - 11532*H[2, 3] + 
         40860*H[2, 19]) - 11803094424000*H[3, 5] + 1169512916400*H[3, 8] - 
       1689241068000*H[3, 33] + 714563920800*H[3, 34] - 
       1307542348800*H[3, 35] - 2696806094400*H[3, 43]))/770373655200 - 
    (784*H[3, 43])/2319 - (212*H[1, 3]*H[3, 43])/773 + 
    (98*H[1, 6]*H[3, 43])/773 - (36156345407*H[3, 45])/21399268200 - 
    (5567981251*H[3, 48])/42798536400 - (3136*H[3, 53])/2319 + 
    (1078*H[3, 66])/2319 + H[4, 20], 
   (2*H[1, 1]^3 + 4*H[1, 2]^3 - 4*H[1, 3]^3 - 2*H[1, 4]^3 + 2*H[1, 6]^3 - 
     H[1, 1]*H[2, 1] - 2*H[1, 2]*H[2, 1] + 2*H[1, 3]*H[2, 1] + 
     H[1, 4]*H[2, 1] - H[1, 6]*H[2, 1] + 28*H[3, 5] + 6*H[3, 8] - 6*H[3, 9] + 
     6*H[3, 39] - 6*H[3, 45] - 6*H[3, 53])/6, (4243*H[1, 1]^4)/3264 + 
    H[1, 2]^4/7 + H[1, 3]^4/14 + (39785686139*H[1, 4]^3)/24416758800 + 
    (91249*H[1, 4]^4)/17136 + (839352169*H[1, 4]^2*H[1, 5])/813891960 + 
    (2287*H[1, 4]^3*H[1, 5])/1428 - (9555127291*H[1, 4]*H[1, 5]^2)/
     4069459800 - (1181*H[1, 4]^2*H[1, 5]^2)/272 - 
    (4173635987*H[1, 5]^3)/73250276400 - (9059*H[1, 4]*H[1, 5]^3)/4284 + 
    (34703*H[1, 5]^4)/68544 + H[1, 2]^3*(-5700467749/24416758800 - 
      (4*H[1, 4])/21 - (8*H[1, 5])/21 - H[1, 6]/21) + 
    (1688179*H[1, 6])/2192400 - (20891979*H[1, 4]*H[1, 6])/24441200 + 
    (13158949651*H[1, 4]^2*H[1, 6])/8138919600 + (5135*H[1, 4]^3*H[1, 6])/
     714 + (1873621031*H[1, 4]*H[1, 5]*H[1, 6])/813891960 + 
    (503*H[1, 4]^2*H[1, 5]*H[1, 6])/2856 - (2876425841*H[1, 5]^2*H[1, 6])/
     2034729900 - (1611*H[1, 4]*H[1, 5]^2*H[1, 6])/952 + 
    (20453*H[1, 5]^3*H[1, 6])/8568 + (54498629*H[1, 6]^2)/27496350 + 
    (6963993*H[1, 4]*H[1, 6]^2)/24441200 + (1919*H[1, 4]^2*H[1, 6]^2)/816 + 
    (12572407097*H[1, 5]*H[1, 6]^2)/24416758800 + 
    (41*H[1, 4]*H[1, 5]*H[1, 6]^2)/238 + (4679*H[1, 5]^2*H[1, 6]^2)/2856 + 
    (735812533*H[1, 6]^3)/6104189700 + (29*H[1, 4]*H[1, 6]^3)/8568 + 
    (2917*H[1, 5]*H[1, 6]^3)/2448 + (4265*H[1, 6]^4)/7616 + 
    H[1, 1]^3*(1141649207/1494903600 + (11*H[1, 2])/252 + 
      (90359*H[1, 4])/8568 - (7921*H[1, 5])/5712 + (26449*H[1, 6])/17136) - 
    (H[1, 3]^2*H[2, 1])/28 + (101812724*H[1, 4]*H[2, 1])/508682475 + 
    (26857*H[1, 4]^2*H[2, 1])/34272 - (13419869227*H[1, 5]*H[2, 1])/
     73250276400 + (1553*H[1, 4]*H[1, 5]*H[2, 1])/8568 - 
    (28921*H[1, 5]^2*H[2, 1])/68544 - (1582998041*H[1, 6]*H[2, 1])/
     4883351760 - (1727*H[1, 4]*H[1, 6]*H[2, 1])/5712 - 
    (52457*H[1, 5]*H[1, 6]*H[2, 1])/34272 - (22019*H[1, 6]^2*H[2, 1])/22848 - 
    (1360633*H[2, 1]^2)/1370880 - (79090541*H[2, 2])/70163100 - 
    (648321799*H[1, 4]*H[2, 2])/2712973200 + (29*H[1, 4]^2*H[2, 2])/84 + 
    (3*H[1, 4]*H[1, 5]*H[2, 2])/7 + (2*H[1, 5]^2*H[2, 2])/7 - 
    (3*H[1, 6]*H[2, 2])/14 + (H[1, 6]^2*H[2, 2])/14 + (H[2, 1]*H[2, 2])/21 - 
    (1078111529*H[2, 3])/581351400 - (12523531*H[1, 4]*H[2, 4])/6759900 - 
    (157*H[1, 4]^2*H[2, 4])/56 - (11735926507*H[1, 5]*H[2, 4])/8138919600 - 
    (913*H[1, 4]*H[1, 5]*H[2, 4])/714 + (219*H[1, 5]^2*H[2, 4])/272 - 
    (243610431*H[1, 6]*H[2, 4])/904324400 - (575*H[1, 4]*H[1, 6]*H[2, 4])/
     1428 + (585*H[1, 5]*H[1, 6]*H[2, 4])/952 - (2809*H[1, 6]^2*H[2, 4])/
     5712 - (4721*H[2, 1]*H[2, 4])/11424 + (687*H[2, 4]^2)/1904 - 
    (13090286831*H[2, 5])/4069459800 + (H[2, 1]*H[2, 5])/56 + 
    (230979422*H[2, 6])/169560825 - (1709*H[2, 7]^2)/3808 + 
    H[1, 1]^2*(-615476639/219970800 + (11*H[1, 2]^2)/56 + 
      (33335*H[1, 4]^2)/5712 - (53302755973*H[1, 5])/24416758800 - 
      (325*H[1, 5]^2)/2856 + H[1, 2]*(-1959161/3379950 + (17*H[1, 4])/12 + 
        (17*H[1, 5])/21 + (5*H[1, 6])/84) + (9683213591*H[1, 6])/8138919600 + 
      (1145*H[1, 5]*H[1, 6])/408 + (767*H[1, 6]^2)/2856 + 
      H[1, 4]*(-21680503/40093200 - (313*H[1, 5])/42 + (4771*H[1, 6])/2856) + 
      (21325*H[2, 1])/68544 - H[2, 2]/14 - (1495*H[2, 4])/5712 - 
      (3173*H[2, 18])/408) + H[1, 2]^2*(115807931/162778392 + H[1, 4]^2/3 - 
      (221*H[1, 5]^2)/168 + H[1, 4]*(648321799/2712973200 - H[1, 5]/7 - 
        (5*H[1, 6])/42) + (3*H[1, 6])/14 + (5*H[1, 5]*H[1, 6])/84 - 
      (17*H[1, 6]^2)/168 + (187*H[2, 1])/1008 + (23*H[2, 2])/84 + 
      (5*H[2, 4])/84 - (5*H[2, 18])/42) + (57718057*H[2, 18])/109985400 + 
    (52053311*H[1, 4]*H[2, 18])/203472990 + (313*H[1, 4]^2*H[2, 18])/238 + 
    (3230107631*H[1, 5]*H[2, 18])/813891960 + (2722*H[1, 4]*H[1, 5]*H[2, 18])/
     357 - (1261*H[1, 5]^2*H[2, 18])/952 - (5*H[1, 6]*H[2, 18])/3 + 
    (2129*H[1, 4]*H[1, 6]*H[2, 18])/714 - (653*H[1, 5]*H[1, 6]*H[2, 18])/
     476 + (1891*H[1, 6]^2*H[2, 18])/2856 + (281*H[2, 1]*H[2, 18])/714 - 
    (755*H[2, 4]*H[2, 18])/476 + (2833*H[2, 18]^2)/952 - 
    (407614471*H[3, 1])/2712973200 - (193*H[1, 4]*H[3, 1])/238 + 
    (407*H[1, 5]*H[3, 1])/238 - (271*H[1, 6]*H[3, 1])/238 - 
    (100313473531*H[3, 5])/24416758800 + (10*H[1, 3]*H[3, 5])/7 - 
    (79841*H[1, 4]*H[3, 5])/2142 + (10583*H[1, 5]*H[3, 5])/119 + 
    (352951*H[1, 6]*H[3, 5])/4284 + (4453886*H[3, 7])/1689975 - 
    (9*H[1, 4]*H[3, 7])/14 - (3*H[1, 5]*H[3, 7])/7 - (H[1, 6]*H[3, 7])/7 + 
    (90516952*H[3, 28])/218006775 + (199*H[1, 4]*H[3, 28])/714 + 
    (107*H[1, 5]*H[3, 28])/136 + (5839*H[1, 6]*H[3, 28])/2856 + 
    (6185957711*H[3, 30])/6104189700 + (199*H[1, 4]*H[3, 30])/714 + 
    (83*H[1, 5]*H[3, 30])/84 + (505*H[1, 6]*H[3, 30])/238 - 
    (11833549873*H[3, 32])/8138919600 - (862*H[1, 4]*H[3, 32])/119 + 
    (1809*H[1, 5]*H[3, 32])/476 - (5*H[1, 6]*H[3, 32])/28 - 
    (23290657*H[3, 36])/67824330 - (2416*H[1, 4]*H[3, 36])/357 - 
    (647*H[1, 5]*H[3, 36])/238 - (3*H[1, 6]*H[3, 36])/14 + 
    (581405189*H[3, 40])/2034729900 + (199*H[1, 4]*H[3, 40])/238 + 
    3*H[1, 5]*H[3, 40] + (1299*H[1, 6]*H[3, 40])/238 - 
    (969710933*H[3, 45])/452162200 + H[1, 4]*H[3, 45] + 
    (4*H[1, 5]*H[3, 45])/7 + H[1, 1]*(H[1, 2]^3/14 - (14839*H[1, 4]^3)/1428 - 
      (5225189*H[1, 5])/8798832 + (2954443126*H[1, 5]^2)/1526047425 - 
      (1117*H[1, 5]^3)/2142 + H[1, 4]^2*(-13158949651/8138919600 - 
        (503*H[1, 5])/2856 - (27089*H[1, 6])/2856) + 
      (1688179*H[1, 6])/24441200 - (1534499381*H[1, 5]*H[1, 6])/813891960 + 
      (2137*H[1, 5]^2*H[1, 6])/1904 + (11753861129*H[1, 6]^2)/12208379400 + 
      (193*H[1, 5]*H[1, 6]^2)/952 + (6049*H[1, 6]^3)/17136 + 
      (5*H[1, 2]^2*(2*H[1, 4] - H[1, 5] + H[1, 6]))/84 - 
      (669025201*H[2, 1])/3662513820 + (29*H[1, 5]*H[2, 1])/4896 - 
      (6593*H[1, 6]*H[2, 1])/34272 + (49826631*H[2, 4])/904324400 + 
      (79*H[1, 5]*H[2, 4])/136 + (6631*H[1, 6]*H[2, 4])/2856 + 
      (H[1, 4]*(74742*H[1, 5]^2 + H[1, 5]*(-63703115054/1614865 - 
           1128*H[1, 6]) - 33978*H[1, 6]^2 - 5831*H[2, 1] + 47868*H[2, 4] - 
         298128*H[2, 18]))/17136 + (H[1, 2]*(732*H[1, 4]^2 - 402*H[1, 5]^2 - 
         210*H[1, 6] - 30*H[1, 6]^2 + 12*H[1, 4]*(-35 + 29*H[1, 5] + 
           33*H[1, 6]) + 6*H[1, 5]*(35 + 52*H[1, 6]) + 31*H[2, 1] - 
         60*H[2, 4] - 240*H[2, 18]))/504 - (109684943*H[2, 18])/90432440 + 
      (1927*H[1, 5]*H[2, 18])/476 - (2197*H[1, 6]*H[2, 18])/1428 - 
      (659*H[3, 1])/238 - (66673*H[3, 5])/2142 + H[3, 7]/7 - 
      (883*H[3, 28])/476 - (3047*H[3, 30])/1428 - (1195*H[3, 32])/238 + 
      (310*H[3, 36])/119 - (94*H[3, 40])/17 - (2285*H[3, 48])/1428) + 
    (49826631*H[3, 48])/904324400 - (11*H[1, 4]*H[3, 48])/84 + 
    (603*H[1, 5]*H[3, 48])/476 + (25*H[1, 6]*H[3, 48])/84 + 
    H[1, 2]*(4420607/1096200 - (55*H[1, 4]^3)/126 - (19*H[1, 5]^3)/21 + 
      H[1, 4]^2*(691539851/1627783920 + (3*H[1, 5])/7 - (61*H[1, 6])/42) + 
      H[1, 5]^2*(516797437/904324400 + (47*H[1, 6])/84) + 
      (1101697*H[1, 6]^2)/6759900 - (25*H[1, 6]^3)/252 + 
      (5753792909*H[2, 1])/48833517600 + (19*H[1, 6]*H[2, 1])/168 - 
      (2586403621*H[2, 2])/8138919600 - (1101697*H[2, 4])/3379950 + 
      (5*H[1, 6]*H[2, 4])/42 + (H[1, 4]*(42*H[1, 5]^2 + 420*H[1, 6] - 
         198*H[1, 6]^2 - 12*H[1, 5]*(35 + 29*H[1, 6]) - H[2, 1] + 
         336*H[2, 2] + 276*H[2, 4] - 912*H[2, 18]))/504 + (5*H[2, 18])/6 - 
      (5*H[1, 6]*H[2, 18])/21 - (H[1, 5]*(105*H[1, 6] + 108*H[1, 6]^2 - 
         41*H[2, 1] - 144*H[2, 2] - 156*H[2, 4] + 312*H[2, 18]))/252 - 
      (26*H[3, 5])/9 - (9*H[3, 7])/14 - (5*H[3, 28])/21 - (5*H[3, 30])/21 - 
      (5*H[3, 32])/14 - (13*H[3, 36])/21 - (5*H[3, 40])/7 + (5*H[3, 45])/7 - 
      (5*H[3, 48])/42 + (2*H[3, 62])/7) + (4*H[1, 4]*H[3, 62])/7 + 
    (6*H[1, 5]*H[3, 62])/7 + H[4, 18], 
   (374*H[1, 1]^3 - 1224*H[1, 2]^3 + 4*H[1, 2]^2*(979 + 129*H[1, 4]) - 
     2*H[1, 1]^2*(1295 + 339*H[1, 2] - 2094*H[1, 4] + 2085*H[1, 5] - 
       87*H[1, 6]) + 3*H[1, 2]*(288*H[1, 4]^2 + 86*H[1, 5]^2 - 
       296*H[1, 4]*(H[1, 5] - H[1, 6]) - 148*H[1, 5]*H[1, 6] + 78*H[1, 6]^2 + 
       213*H[2, 1] - 16*H[2, 2] - 156*H[2, 4] + 296*H[2, 18]) - 
     3*H[1, 1]*(-32*H[1, 4]^2 + 576*H[1, 4]*H[1, 5] + 18*H[1, 5]^2 - 
       444*H[1, 6] + 428*H[1, 5]*H[1, 6] + 454*H[1, 6]^2 + 
       148*H[1, 2]*(2*H[1, 4] - H[1, 5] + H[1, 6]) - 439*H[2, 1] + 
       308*H[2, 4] + 1824*H[2, 18]) - 2*(1102*H[1, 4]^3 + 1137*H[1, 5]^3 + 
       1233*H[1, 5]^2*H[1, 6] - 1628*H[1, 6]^2 + 423*H[1, 6]^3 + 
       48*H[1, 4]^2*(-19*H[1, 5] + H[1, 6]) - 392*H[1, 6]*H[2, 1] + 
       3*H[2, 2] + 1625*H[2, 3] - 462*H[1, 6]*H[2, 4] + 1631*H[2, 5] - 
       6*H[2, 6] + H[1, 5]*(285*H[1, 6]^2 - 452*H[2, 1] + 894*H[2, 4] - 
         1752*H[2, 18]) + 666*H[2, 18] + 888*H[1, 6]*H[2, 18] + 
       6*H[1, 4]*(138*H[1, 5]^2 + 111*H[1, 6] - 144*H[1, 5]*H[1, 6] - 
         37*H[1, 6]^2 - 38*H[2, 1] + 43*H[2, 2] + 146*H[2, 4] + 
         386*H[2, 18]) - 276*H[3, 1] + 59472*H[3, 5] - 900*H[3, 7] + 
       1260*H[3, 28] + 1350*H[3, 30] + 2151*H[3, 32] - 552*H[3, 36] - 
       222*H[3, 37] + 222*H[3, 38] + 3720*H[3, 40] + 1404*H[3, 45] + 
       573*H[3, 48] - 222*H[3, 54]))/444, 
   (838*H[1, 1]^3 + 5976*H[1, 2]^3 - 444*H[1, 3]^3 + 4092*H[1, 4]^3 - 
     5040*H[1, 4]^2*H[1, 5] + 4716*H[1, 4]*H[1, 5]^2 + 6854*H[1, 5]^3 - 
     6*H[1, 2]^2*(1967 + 222*H[1, 3] + 372*H[1, 4] - 222*H[1, 6]) + 
     6*H[1, 1]^2*(1295 + 321*H[1, 2] - 1362*H[1, 4] + 2009*H[1, 5] - 
       159*H[1, 6]) + 3996*H[1, 4]*H[1, 6] - 576*H[1, 4]^2*H[1, 6] - 
     5616*H[1, 4]*H[1, 5]*H[1, 6] + 7182*H[1, 5]^2*H[1, 6] - 9768*H[1, 6]^2 - 
     1332*H[1, 4]*H[1, 6]^2 + 1686*H[1, 5]*H[1, 6]^2 + 2250*H[1, 6]^3 + 
     222*H[1, 3]*H[2, 1] - 372*H[1, 4]*H[2, 1] - 2975*H[1, 5]*H[2, 1] - 
     1290*H[1, 6]*H[2, 1] - 36*H[2, 2] + 2232*H[1, 4]*H[2, 2] + 
     9804*H[2, 3] + 5472*H[1, 4]*H[2, 4] + 5256*H[1, 5]*H[2, 4] - 
     2448*H[1, 6]*H[2, 4] + 9732*H[2, 5] + 72*H[2, 6] + 3996*H[2, 18] + 
     9504*H[1, 4]*H[2, 18] - 10944*H[1, 5]*H[2, 18] + 5328*H[1, 6]*H[2, 18] + 
     H[1, 1]*(576*H[1, 4]^2 + 5616*H[1, 4]*H[1, 5] - 102*H[1, 5]^2 - 
       3996*H[1, 6] + 4284*H[1, 5]*H[1, 6] + 2706*H[1, 6]^2 + 
       1332*H[1, 2]*(2*H[1, 4] - H[1, 5] + H[1, 6]) - 3901*H[2, 1] + 
       2448*H[2, 4] + 12456*H[2, 18]) - 18*H[1, 2]*
      (74*H[1, 3]^2 + 82*H[1, 4]^2 + 99*H[1, 5]^2 - 
       148*H[1, 4]*(H[1, 5] - H[1, 6]) - 74*H[1, 5]*H[1, 6] + 33*H[1, 6]^2 + 
       157*H[2, 1] - 58*H[2, 2] - 66*H[2, 4] + 148*H[2, 18] - 74*H[2, 19]) - 
     1332*H[1, 6]*H[2, 19] - 3348*H[3, 1] + 327960*H[3, 5] - 3852*H[3, 7] - 
     2664*H[3, 8] - 2664*H[3, 9] + 7080*H[3, 28] + 6888*H[3, 30] + 
     10152*H[3, 32] - 1332*H[3, 33] - 2664*H[3, 34] - 4032*H[3, 36] + 
     21960*H[3, 40] + 1332*H[3, 43] + 9792*H[3, 45] + 2448*H[3, 48] + 
     2664*H[3, 55])/2664, (1367*H[1, 1]^3)/222 - (767*H[1, 2]^3)/111 + 
    (31*H[1, 3]^3)/3 - 4*H[1, 3]^2*H[1, 4] - 2*H[1, 3]*H[1, 4]^2 + 
    (3104*H[1, 4]^3)/111 - (226*H[1, 4]^2*H[1, 5])/37 - 2*H[1, 3]*H[1, 5]^2 - 
    (232*H[1, 4]*H[1, 5]^2)/37 + (2099*H[1, 5]^3)/222 + 3*H[1, 3]^2*H[1, 6] + 
    3*H[1, 4]*H[1, 6] - 4*H[1, 3]*H[1, 4]*H[1, 6] + 
    (452*H[1, 4]^2*H[1, 6])/37 + 6*H[1, 3]*H[1, 5]*H[1, 6] + 
    (226*H[1, 4]*H[1, 5]*H[1, 6])/37 + (263*H[1, 5]^2*H[1, 6])/74 - 
    (22*H[1, 6]^2)/3 - H[1, 3]*H[1, 6]^2 + H[1, 4]*H[1, 6]^2 + 
    (243*H[1, 5]*H[1, 6]^2)/74 + (215*H[1, 6]^3)/74 + 
    H[1, 2]^2*(-2069/222 - 2*H[1, 3] - (43*H[1, 4])/37 + 2*H[1, 6]) + 
    (H[1, 1]^2*(1295 - 105*H[1, 2] + 888*H[1, 3] - 3870*H[1, 4] + 
       2751*H[1, 5] + 1245*H[1, 6]))/222 - (16*H[1, 3]*H[2, 1])/3 - 
    (857*H[1, 4]*H[2, 1])/222 - (733*H[1, 5]*H[2, 1])/148 - 
    (1487*H[1, 6]*H[2, 1])/444 - (18*H[2, 2])/37 + H[1, 3]*H[2, 2] + 
    (43*H[1, 4]*H[2, 2])/37 - H[1, 6]*H[2, 2] + (868*H[2, 3])/111 - 
    H[1, 4]*H[2, 3] + H[1, 5]*H[2, 3] + H[1, 3]*H[2, 4] - 
    (76*H[1, 4]*H[2, 4])/37 + (113*H[1, 5]*H[2, 4])/74 - 
    (413*H[1, 6]*H[2, 4])/74 + (760*H[2, 5])/111 + H[1, 3]*H[2, 5] - 
    H[1, 4]*H[2, 5] + H[1, 5]*H[2, 5] - H[1, 6]*H[2, 5] + (36*H[2, 6])/37 + 
    H[1, 3]*H[2, 6] + H[1, 4]*H[2, 6] + 3*H[2, 18] - 4*H[1, 3]*H[2, 18] + 
    (608*H[1, 4]*H[2, 18])/37 + (226*H[1, 5]*H[2, 18])/37 - 
    (H[1, 1]*(444*H[1, 3]^2 + 2268*H[1, 4]^2 + 1356*H[1, 4]*H[1, 5] - 
       3579*H[1, 5]^2 - 444*H[1, 3]*(2*H[1, 4] - H[1, 6]) + 666*H[1, 6] + 
       1578*H[1, 5]*H[1, 6] - 3345*H[1, 6]^2 + 222*H[1, 2]*
        (2*H[1, 4] - H[1, 5] + H[1, 6]) + 1528*H[2, 1] - 1017*H[2, 4] - 
       222*H[2, 6] - 2736*H[2, 18] - 444*H[2, 19]))/222 + 
    4*H[1, 4]*H[2, 19] - 2*H[1, 5]*H[2, 19] - 2*H[1, 6]*H[2, 19] + 
    H[1, 2]*(-2*H[1, 3]^2 - 2*H[1, 3]*H[1, 6] + 
      (8*H[1, 4]^2 - 86*H[1, 5]^2 + 296*H[1, 4]*H[1, 6] - 
        148*H[1, 5]*H[1, 6] + 218*H[1, 6]^2 + 527*H[2, 1] + 164*H[2, 2] - 
        148*H[2, 3] + 156*H[2, 4] + 296*H[2, 18] + 296*H[2, 19])/148) - 
    (1091*H[3, 1])/74 - 11*H[3, 2] + (41247*H[3, 5])/74 - (2*H[3, 7])/37 - 
    13*H[3, 8] + 12*H[3, 9] + (469*H[3, 28])/37 + (854*H[3, 30])/37 + 
    (347*H[3, 32])/74 - (351*H[3, 36])/37 - H[3, 38] + (1508*H[3, 40])/37 + 
    3*H[3, 43] + (493*H[3, 45])/37 + (339*H[3, 48])/74 + 12*H[3, 53] + 
    H[3, 56], (50*H[1, 1]^3 - 204*H[1, 2]^3 + 4344*H[1, 4]^3 + 
     36*H[1, 2]^2*(1 + 25*H[1, 4] - 74*H[1, 5]) - 1620*H[1, 4]^2*H[1, 5] + 
     1944*H[1, 4]*H[1, 5]^2 + 2692*H[1, 5]^3 + 
     6*H[1, 1]^2*(678*H[1, 2] - 636*H[1, 4] + 988*H[1, 5] - 63*H[1, 6]) - 
     756*H[1, 4]^2*H[1, 6] - 2376*H[1, 4]*H[1, 5]*H[1, 6] + 
     3474*H[1, 5]^2*H[1, 6] + 312*H[1, 5]*H[1, 6]^2 + 1302*H[1, 6]^3 - 
     960*H[1, 4]*H[2, 1] - 910*H[1, 5]*H[2, 1] - 1263*H[1, 6]*H[2, 1] + 
     36*H[2, 2] + 1764*H[1, 4]*H[2, 2] - 36*H[2, 3] + 2520*H[1, 4]*H[2, 4] + 
     2736*H[1, 5]*H[2, 4] - 1548*H[1, 6]*H[2, 4] + 36*H[2, 5] - 72*H[2, 6] + 
     3816*H[1, 4]*H[2, 18] - 5040*H[1, 5]*H[2, 18] + 2664*H[1, 6]*H[2, 18] - 
     12*H[1, 2]*(99*H[1, 4]^2 + 240*H[1, 5]^2 - 222*H[1, 4]*
        (H[1, 5] - 2*H[1, 6]) - 222*H[1, 5]*H[1, 6] + 117*H[1, 6]^2 + 
       5*H[2, 1] - 246*H[2, 2] - 234*H[2, 4] + 444*H[2, 18]) + 
     H[1, 1]*(756*H[1, 4]^2 + 2376*H[1, 4]*H[1, 5] + 102*H[1, 5]^2 + 
       2376*H[1, 5]*H[1, 6] + 1290*H[1, 6]^2 + 2664*H[1, 2]*
        (2*H[1, 4] - H[1, 5] + H[1, 6]) - 1649*H[2, 1] + 1548*H[2, 4] + 
       6192*H[2, 18]) - 648*H[3, 1] + 176424*H[3, 5] - 4140*H[3, 7] + 
     3576*H[3, 28] + 3768*H[3, 30] + 4500*H[3, 32] - 3960*H[3, 36] + 
     10008*H[3, 40] + 6192*H[3, 45] + 1548*H[3, 48] + 2664*H[3, 62])/2664, 
   (1652*H[1, 1]^3 + 2424*H[1, 2]^3 + 3996*H[1, 3]^3 + 13416*H[1, 4]^3 + 
     2664*H[1, 3]^2*H[1, 5] - 6372*H[1, 4]^2*H[1, 5] + 
     6048*H[1, 4]*H[1, 5]^2 + 8038*H[1, 5]^3 - 
     12*H[1, 2]^2*(1039 + 222*H[1, 3] + 186*H[1, 4] + 222*H[1, 5] - 
       222*H[1, 6]) + 6*H[1, 1]^2*(1295 + 765*H[1, 2] - 918*H[1, 4] + 
       2971*H[1, 5] - 48*H[1, 6]) - 3996*H[1, 3]^2*H[1, 6] + 
     3996*H[1, 4]*H[1, 6] - 1908*H[1, 4]^2*H[1, 6] + 
     2664*H[1, 3]*H[1, 5]*H[1, 6] - 8280*H[1, 4]*H[1, 5]*H[1, 6] + 
     9180*H[1, 5]^2*H[1, 6] - 9768*H[1, 6]^2 - 2664*H[1, 3]*H[1, 6]^2 - 
     1332*H[1, 4]*H[1, 6]^2 - 534*H[1, 5]*H[1, 6]^2 + 3360*H[1, 6]^3 - 
     2664*H[1, 3]*H[2, 1] - 3258*H[1, 4]*H[2, 1] - 4159*H[1, 5]*H[2, 1] - 
     846*H[1, 6]*H[2, 1] - 702*H[2, 2] + 4896*H[1, 4]*H[2, 2] + 
     10470*H[2, 3] + 1332*H[1, 5]*H[2, 3] + 8136*H[1, 4]*H[2, 4] + 
     7920*H[1, 5]*H[2, 4] - 3780*H[1, 6]*H[2, 4] + 9066*H[2, 5] + 
     1404*H[2, 6] + 3996*H[2, 18] + 6840*H[1, 4]*H[2, 18] - 
     16272*H[1, 5]*H[2, 18] + 7992*H[1, 6]*H[2, 18] - 
     3*H[1, 2]*(1776*H[1, 3]^2 + 492*H[1, 4]^2 + 1482*H[1, 5]^2 - 
       888*H[1, 4]*(2*H[1, 5] - 3*H[1, 6]) + 888*H[1, 3]*H[1, 6] - 
       1332*H[1, 5]*H[1, 6] - 246*H[1, 6]^2 + 239*H[2, 1] - 1680*H[2, 2] + 
       444*H[2, 3] - 1284*H[2, 4] + 2664*H[2, 18] - 1776*H[2, 19]) + 
     2664*H[1, 3]*H[2, 19] - 2664*H[1, 5]*H[2, 19] + 2664*H[1, 6]*H[2, 19] + 
     2*H[1, 1]*(-1332*H[1, 3]^2 + 954*H[1, 4]^2 + 4140*H[1, 4]*H[1, 5] + 
       726*H[1, 5]^2 - 1998*H[1, 6] - 1332*H[1, 3]*H[1, 6] + 
       3474*H[1, 5]*H[1, 6] + 2796*H[1, 6]^2 + 1998*H[1, 2]*
        (2*H[1, 4] - H[1, 5] + H[1, 6]) - 1969*H[2, 1] - 666*H[2, 3] + 
       1890*H[2, 4] + 6228*H[2, 18] + 1332*H[2, 19]) - 8676*H[3, 1] - 
     5328*H[3, 2] + 497124*H[3, 5] - 10512*H[3, 7] - 6660*H[3, 8] + 
     5328*H[3, 9] + 7968*H[3, 28] + 11328*H[3, 30] + 12816*H[3, 32] - 
     2664*H[3, 34] - 9360*H[3, 36] + 27288*H[3, 40] + 2664*H[3, 43] + 
     25776*H[3, 45] + 2448*H[3, 48] + 5328*H[3, 53] + 2664*H[3, 66] + 
     5328*H[3, 76])/5328, (4396*H[1, 1]^3 - 744*H[1, 2]^3 + 7104*H[1, 3]^3 + 
     4560*H[1, 4]^3 - 6*H[1, 2]^2*(2135 + 576*H[1, 4]) + 
     1332*H[1, 3]^2*H[1, 5] - 4968*H[1, 4]^2*H[1, 5] + 
     2232*H[1, 4]*H[1, 5]^2 + 2222*H[1, 5]^3 + 2664*H[1, 3]^2*H[1, 6] + 
     3996*H[1, 4]*H[1, 6] - 2052*H[1, 4]^2*H[1, 6] + 
     2664*H[1, 3]*H[1, 5]*H[1, 6] - 5688*H[1, 4]*H[1, 5]*H[1, 6] + 
     3816*H[1, 5]^2*H[1, 6] - 9768*H[1, 6]^2 - 1332*H[1, 4]*H[1, 6]^2 - 
     834*H[1, 5]*H[1, 6]^2 - 240*H[1, 6]^3 + 
     6*H[1, 1]^2*(1295 + 207*H[1, 2] + 1350*H[1, 4] + 1355*H[1, 5] + 
       162*H[1, 6]) - 2886*H[1, 3]*H[2, 1] - 1020*H[1, 4]*H[2, 1] - 
     1175*H[1, 5]*H[2, 1] + 774*H[1, 6]*H[2, 1] - 1044*H[2, 2] + 
     3456*H[1, 4]*H[2, 2] + 10812*H[2, 3] + 4176*H[1, 4]*H[2, 4] + 
     4572*H[1, 5]*H[2, 4] - 1728*H[1, 6]*H[2, 4] + 8724*H[2, 5] + 
     2088*H[2, 6] + 3*H[1, 2]*(384*H[1, 4]^2 - 1242*H[1, 5]^2 + 
       888*H[1, 4]*(H[1, 5] - H[1, 6]) + 444*H[1, 5]*H[1, 6] + 30*H[1, 6]^2 + 
       25*H[2, 1] + 768*H[2, 2] - 60*H[2, 4] - 888*H[2, 18]) + 
     3996*H[2, 18] - 6768*H[1, 4]*H[2, 18] - 8352*H[1, 5]*H[2, 18] + 
     2664*H[1, 6]*H[2, 18] - 4*H[1, 1]*(333*H[1, 3]^2 - 513*H[1, 4]^2 - 
       1422*H[1, 4]*H[1, 5] - 204*H[1, 5]^2 + 999*H[1, 6] + 
       666*H[1, 3]*H[1, 6] - 1089*H[1, 5]*H[1, 6] - 249*H[1, 6]^2 - 
       333*H[1, 2]*(2*H[1, 4] - H[1, 5] + H[1, 6]) + 301*H[2, 1] - 
       432*H[2, 4] + 936*H[2, 18] - 666*H[2, 19]) - 2664*H[1, 3]*H[2, 19] - 
     2664*H[1, 5]*H[2, 19] - 2664*H[1, 6]*H[2, 19] - 7848*H[3, 1] - 
     5328*H[3, 2] + 130896*H[3, 5] - 6480*H[3, 7] - 7992*H[3, 8] + 
     5328*H[3, 9] + 1968*H[3, 28] + 3504*H[3, 30] - 1296*H[3, 32] - 
     2664*H[3, 33] - 7704*H[3, 36] + 8136*H[3, 40] + 17568*H[3, 45] - 
     936*H[3, 48] + 5328*H[3, 53] - 2664*H[3, 66] + 2664*H[3, 81])/2664, 
   (22073*H[1, 1]^4)/11016 + (7*H[1, 2]^4)/36 + (7681*H[1, 3]^4)/972 + 
    (2216*H[1, 4]^3)/111 + (6631*H[1, 4]^4)/459 + (112*H[1, 3]^3*H[1, 5])/9 - 
    (152*H[1, 4]^2*H[1, 5])/37 + (1078*H[1, 4]^3*H[1, 5])/153 + 
    (206*H[1, 3]^2*H[1, 5]^2)/27 - (158*H[1, 4]*H[1, 5]^2)/37 - 
    (2263*H[1, 4]^2*H[1, 5]^2)/204 + (3056*H[1, 5]^3)/333 + 
    (986*H[1, 3]*H[1, 5]^3)/243 - (823*H[1, 4]*H[1, 5]^3)/102 + 
    (4547*H[1, 5]^4)/3672 + H[1, 2]^3*(10/111 - (26*H[1, 4])/9 + 
      (31*H[1, 5])/9) + (737*H[1, 3]^3*H[1, 6])/243 + 
    (378*H[1, 4]^2*H[1, 6])/37 + (916*H[1, 4]^3*H[1, 6])/51 - 
    (178*H[1, 3]^2*H[1, 5]*H[1, 6])/27 + (152*H[1, 4]*H[1, 5]*H[1, 6])/37 + 
    (1721*H[1, 4]^2*H[1, 5]*H[1, 6])/306 + (113*H[1, 5]^2*H[1, 6])/37 - 
    (458*H[1, 3]*H[1, 5]^2*H[1, 6])/81 + (49*H[1, 4]*H[1, 5]^2*H[1, 6])/306 + 
    (13573*H[1, 5]^3*H[1, 6])/4131 - (869*H[1, 3]^2*H[1, 6]^2)/162 + 
    (2813*H[1, 4]^2*H[1, 6]^2)/612 + (568*H[1, 5]*H[1, 6]^2)/111 - 
    (14*H[1, 3]*H[1, 5]*H[1, 6]^2)/81 + (91*H[1, 4]*H[1, 5]*H[1, 6]^2)/34 + 
    (9313*H[1, 5]^2*H[1, 6]^2)/1377 + (415*H[1, 6]^3)/111 - 
    (467*H[1, 3]*H[1, 6]^3)/243 - (155*H[1, 4]*H[1, 6]^3)/918 + 
    (1180*H[1, 5]*H[1, 6]^3)/459 + (75553*H[1, 6]^4)/33048 + 
    H[1, 1]^3*(589/333 + (20*H[1, 2])/27 - (401*H[1, 3])/81 + 
      (27103*H[1, 4])/918 - (18841*H[1, 5])/2754 + (302*H[1, 6])/51) - 
    (74*H[1, 3]^2*H[2, 1])/81 - (262*H[1, 4]*H[2, 1])/111 + 
    (7591*H[1, 4]^2*H[2, 1])/3672 - (1418*H[1, 5]*H[2, 1])/333 - 
    (95*H[1, 3]*H[1, 5]*H[2, 1])/81 - (427*H[1, 4]*H[1, 5]*H[2, 1])/1836 - 
    (33895*H[1, 5]^2*H[2, 1])/33048 - (1169*H[1, 6]*H[2, 1])/222 - 
    (85*H[1, 3]*H[1, 6]*H[2, 1])/486 - (347*H[1, 4]*H[1, 6]*H[2, 1])/204 - 
    (75097*H[1, 5]*H[1, 6]*H[2, 1])/16524 - (28001*H[1, 6]^2*H[2, 1])/8262 - 
    (2512631*H[2, 1]^2)/660960 + (19*H[2, 2])/37 + (6*H[1, 4]*H[2, 2])/37 + 
    (2*H[1, 4]^2*H[2, 2])/9 + H[1, 4]*H[1, 5]*H[2, 2] - 
    (H[1, 5]^2*H[2, 2])/4 - H[1, 4]*H[1, 6]*H[2, 2] + 
    (H[1, 5]*H[1, 6]*H[2, 2])/2 - (H[1, 6]^2*H[2, 2])/4 + 
    (11*H[2, 1]*H[2, 2])/72 + H[2, 2]^2/4 - (19*H[2, 3])/37 - 
    (76*H[1, 4]*H[2, 4])/37 - (35*H[1, 4]^2*H[2, 4])/6 + 
    (38*H[1, 5]*H[2, 4])/37 - (863*H[1, 4]*H[1, 5]*H[2, 4])/153 - 
    (47*H[1, 5]^2*H[2, 4])/102 - (188*H[1, 6]*H[2, 4])/37 - 
    (77*H[1, 4]*H[1, 6]*H[2, 4])/153 + (39*H[1, 5]*H[1, 6]*H[2, 4])/17 - 
    (28*H[1, 6]^2*H[2, 4])/17 - (713*H[2, 1]*H[2, 4])/612 + 
    (H[2, 2]*H[2, 4])/2 + (50*H[2, 4]^2)/51 + (19*H[2, 5])/37 + 
    (H[2, 1]*H[2, 5])/6 - (38*H[2, 6])/37 - (136*H[1, 3]^2*H[2, 6])/27 - 
    (14*H[1, 3]*H[1, 5]*H[2, 6])/3 - (29*H[1, 5]^2*H[2, 6])/54 + 
    (2*H[1, 3]*H[1, 6]*H[2, 6])/3 - (7*H[1, 5]*H[1, 6]*H[2, 6])/27 - 
    (7*H[1, 6]^2*H[2, 6])/54 + (49*H[2, 1]*H[2, 6])/324 - (7*H[2, 6]^2)/54 - 
    (3029*H[2, 7]^2)/918 + (904*H[1, 4]*H[2, 18])/37 + 
    (179*H[1, 4]^2*H[2, 18])/51 + (152*H[1, 5]*H[2, 18])/37 + 
    (3580*H[1, 4]*H[1, 5]*H[2, 18])/153 + (115*H[1, 5]^2*H[2, 18])/51 + 
    (1234*H[1, 4]*H[1, 6]*H[2, 18])/153 - (78*H[1, 5]*H[1, 6]*H[2, 18])/17 + 
    (22*H[1, 6]^2*H[2, 18])/17 + (50*H[2, 1]*H[2, 18])/51 - 
    H[2, 2]*H[2, 18] - (200*H[2, 4]*H[2, 18])/51 + (383*H[2, 18]^2)/51 + 
    (H[1, 2]^2*(4104 + 28860*H[1, 4]^2 + 19758*H[1, 5]^2 - 
       24*H[1, 4]*(54 + 2109*H[1, 5] - 2405*H[1, 6]) - 
       28860*H[1, 5]*H[1, 6] + 14430*H[1, 6]^2 + 851*H[2, 1] - 
       20868*H[2, 2] - 28860*H[2, 4] + 57720*H[2, 18]))/7992 + 
    H[1, 1]^2*((-59*H[1, 2]^2)/12 - H[1, 3]^2 - (904*H[1, 4])/37 + 
      (9305*H[1, 4]^2)/612 + (1024*H[1, 5])/111 - (373*H[1, 4]*H[1, 5])/18 - 
      (9136*H[1, 5]^2)/1377 - (2*H[1, 3]*(141*H[1, 5] - 242*H[1, 6]))/81 + 
      (189*H[1, 6])/37 + (1327*H[1, 4]*H[1, 6])/306 + 
      (33665*H[1, 5]*H[1, 6])/2754 - (7129*H[1, 6]^2)/5508 + 
      (H[1, 2]*(684 + 5587*H[1, 4] - 6179*H[1, 5] + 814*H[1, 6]))/666 + 
      (22091*H[2, 1])/16524 + (3*H[2, 2])/4 - (64*H[2, 4])/51 - 
      (83*H[2, 6])/54 - (1126*H[2, 18])/51 - (263*H[2, 19])/81) - 
    (869*H[1, 3]^2*H[2, 19])/81 - 8*H[1, 3]*H[1, 5]*H[2, 19] - 
    (101*H[1, 5]^2*H[2, 19])/81 + (286*H[1, 3]*H[1, 6]*H[2, 19])/81 + 
    (22*H[1, 5]*H[1, 6]*H[2, 19])/27 + (220*H[1, 6]^2*H[2, 19])/81 + 
    (13*H[2, 1]*H[2, 19])/81 - (14*H[2, 6]*H[2, 19])/27 - 
    (89*H[2, 19]^2)/27 - (46*H[3, 1])/37 - (56*H[1, 4]*H[3, 1])/17 + 
    (244*H[1, 5]*H[3, 1])/51 - (36*H[1, 6]*H[3, 1])/17 + 
    (278*H[1, 3]*H[3, 2])/27 + (100*H[1, 5]*H[3, 2])/27 - 
    (100*H[1, 6]*H[3, 2])/27 + (56450*H[3, 5])/111 - 
    (10786*H[1, 3]*H[3, 5])/243 - (19496*H[1, 4]*H[3, 5])/459 + 
    (275884*H[1, 5]*H[3, 5])/1377 + (1479200*H[1, 6]*H[3, 5])/4131 - 
    (2*H[3, 7])/37 + (1592*H[3, 28])/111 + (104*H[1, 3]*H[3, 28])/27 + 
    (370*H[1, 4]*H[3, 28])/153 + (2603*H[1, 5]*H[3, 28])/1377 + 
    (8035*H[1, 6]*H[3, 28])/1377 + (2044*H[3, 30])/111 - 
    (244*H[1, 3]*H[3, 30])/81 + (370*H[1, 4]*H[3, 30])/153 + 
    (115*H[1, 5]*H[3, 30])/81 + (3602*H[1, 6]*H[3, 30])/459 + 
    (414*H[3, 32])/37 - (961*H[1, 4]*H[3, 32])/51 + 
    (163*H[1, 5]*H[3, 32])/17 - (244*H[1, 3]*H[3, 33])/81 - 
    (28*H[1, 5]*H[3, 33])/81 + (352*H[1, 6]*H[3, 33])/81 + 
    (122*H[1, 3]*H[3, 34])/81 - (182*H[1, 6]*H[3, 34])/81 - 
    (240*H[3, 36])/37 - (2560*H[1, 4]*H[3, 36])/153 - 
    (168*H[1, 5]*H[3, 36])/17 - (244*H[1, 3]*H[3, 37])/27 - 
    (8*H[1, 5]*H[3, 37])/3 - (104*H[1, 3]*H[3, 39])/9 - 
    (136*H[1, 5]*H[3, 39])/27 + (136*H[1, 6]*H[3, 39])/27 + 
    (1360*H[3, 40])/37 + (370*H[1, 4]*H[3, 40])/51 + 6*H[1, 5]*H[3, 40] + 
    (292*H[1, 6]*H[3, 40])/17 + (12*H[3, 45])/37 + (262*H[3, 48])/37 + 
    (H[1, 4]*H[3, 48])/9 + (163*H[1, 5]*H[3, 48])/51 + 
    (4*H[1, 6]*H[3, 48])/3 + (H[1, 1]*(203796*H[1, 2]^3 + 4030632*H[1, 3]^3 - 
       2207790*H[1, 2]^2*(2*H[1, 4] - H[1, 5] + H[1, 6]) + 
       317016*H[1, 3]^2*(17*H[1, 5] + 5*H[1, 6]) + 
       11322*H[1, 2]*(120*H[1, 4]^2 + 48*H[1, 5]^2 - 
         6*H[1, 4]*(59*H[1, 5] - 21*H[1, 6]) - 246*H[1, 5]*H[1, 6] - 
         66*H[1, 6]^2 + 103*H[2, 1] - 132*H[2, 4] - 528*H[2, 18]) + 
       1258*H[1, 3]*(1854*H[1, 5]^2 - 156*H[1, 5]*H[1, 6] - 2742*H[1, 6]^2 + 
         545*H[2, 1] - 2736*H[2, 6] - 4824*H[2, 19]) - 
       3*(5578416*H[1, 4]^3 - 389240*H[1, 5]^3 - 14*H[1, 5]^2*
          (164322 + 3811*H[1, 6]) + 18*H[1, 4]^2*(115668 + 63677*H[1, 5] + 
           263921*H[1, 6]) + 3*H[1, 4]*(-632922*H[1, 5]^2 + 
           12*H[1, 5]*(23256 + 16613*H[1, 6]) + 37*(5370*H[1, 6]^2 + 
             2737*H[2, 1] - 1836*H[2, 2] - 13884*H[2, 4] + 84000*H[2, 18])) + 
         H[1, 5]*(837216*H[1, 6] + 5772*H[1, 6]^2 + 
           37*(1789*H[2, 1] + 2754*H[2, 2] - 6804*H[2, 4] + 16932*H[2, 6] - 
             53136*H[2, 18] + 31960*H[2, 19])) + 
         2*(-1144746*H[1, 6]^2 - 166241*H[1, 6]^3 + 695691*H[2, 1] - 
           517752*H[2, 4] - 2071008*H[2, 18] + 37*H[1, 6]*(3139*H[2, 1] - 
             3*(459*H[2, 2] + 6264*H[2, 4] + 850*H[2, 6] - 2376*H[2, 18] + 
               1700*H[2, 19])) + 74*(11664*H[3, 1] - 7242*H[3, 2] + 
             224486*H[3, 5] + 5164*H[3, 28] + 13203*H[3, 30] + 
             21222*H[3, 32] + 1360*H[3, 33] + 1836*H[3, 34] - 9720*H[3, 36] + 
             5916*H[3, 37] + 8160*H[3, 39] + 23652*H[3, 40] + 
             6696*H[3, 48])))))/611388 - 
    (H[1, 2]*(19388*H[1, 4]^3 + 16650*H[1, 5]^3 - 
       48*H[1, 4]^2*(-162 + 333*H[1, 5] - 185*H[1, 6]) + 4104*H[1, 6]^2 + 
       8140*H[1, 6]^3 + 24*H[1, 5]^2*(-153 + 962*H[1, 6]) + 
       37*H[1, 5]*(18*H[1, 6]^2 - 227*H[2, 1] + 108*H[2, 2] + 492*H[2, 4] - 
         984*H[2, 18]) - 2442*H[1, 6]*(3*H[2, 1] + 4*H[2, 4] - 8*H[2, 18]) + 
       37*H[1, 4]*(654*H[1, 5]^2 - 708*H[1, 5]*H[1, 6] + 126*H[1, 6]^2 - 
         193*H[2, 1] + 12*H[2, 2] + 276*H[2, 4] + 1032*H[2, 18]) - 
       8*(72*H[2, 1] + 54*H[2, 2] + 1026*H[2, 4] - 115366*H[3, 5] + 
         1332*H[3, 7] - 2442*H[3, 28] - 2442*H[3, 30] - 3663*H[3, 32] + 
         444*H[3, 36] - 7326*H[3, 40] - 2664*H[3, 45] - 1221*H[3, 48] - 
         999*H[3, 62])))/3996 + 2*H[1, 4]*H[3, 62] - (41*H[4, 9])/135 - 
    (4*H[4, 12])/15 + (2*H[4, 14])/3 - (2*H[4, 15])/3 + (2*H[4, 16])/3 - 
    (2*H[4, 22])/3, SQRT2*(2*H[1, 2]*H[3, 6] + H[4, 2] + 
     2*(-H[4, 3] + H[4, 4] + H[4, 6])), 
   SQRT2*(-4*H[1, 2]*H[3, 6] + H[4, 5] - 2*(2*H[4, 6] + H[4, 7])), 
   H[4, 1]/SQRT3, -(SQRT2*H[4, 5])/2, (54241*H[1, 1]^4)/9792 + 
    (5*H[1, 2]^4)/6 + H[1, 3]^4/2 + (19882*H[1, 4]^3)/999 + 
    (9993*H[1, 4]^4)/272 + (50*H[1, 4]^2*H[1, 5])/333 + 
    (1085*H[1, 4]^3*H[1, 5])/68 - (9407*H[1, 4]*H[1, 5]^2)/666 - 
    (6999*H[1, 4]^2*H[1, 5]^2)/272 + (76637*H[1, 5]^3)/11988 - 
    (1075*H[1, 4]*H[1, 5]^3)/68 + (11809*H[1, 5]^4)/9792 + 
    H[1, 2]^3*(1096/999 - (19*H[1, 4])/6 + (17*H[1, 5])/6 - H[1, 6]/3) - 
    (9*H[1, 4]*H[1, 6])/2 + (3896*H[1, 4]^2*H[1, 6])/333 + 
    (4691*H[1, 4]^3*H[1, 6])/102 + (3946*H[1, 4]*H[1, 5]*H[1, 6])/333 + 
    (1929*H[1, 4]^2*H[1, 5]*H[1, 6])/136 - (1024*H[1, 5]^2*H[1, 6])/333 - 
    (633*H[1, 4]*H[1, 5]^2*H[1, 6])/136 + (6187*H[1, 5]^3*H[1, 6])/612 + 
    11*H[1, 6]^2 + (3*H[1, 4]*H[1, 6]^2)/2 + (3603*H[1, 4]^2*H[1, 6]^2)/272 + 
    (18331*H[1, 5]*H[1, 6]^2)/3996 + (158*H[1, 4]*H[1, 5]*H[1, 6]^2)/17 + 
    (9257*H[1, 5]^2*H[1, 6]^2)/816 + (1898*H[1, 6]^3)/999 + 
    (217*H[1, 4]*H[1, 6]^3)/408 + (6839*H[1, 5]*H[1, 6]^3)/816 + 
    (4235*H[1, 6]^4)/1088 + H[1, 1]^3*((2*H[1, 2])/3 + 
      (3009272 + 47878074*H[1, 4] - 5152509*H[1, 5] + 4937391*H[1, 6])/
       815184) - (H[1, 3]^2*H[2, 1])/4 + (29*H[1, 4]*H[2, 1])/444 + 
    (5815*H[1, 4]^2*H[2, 1])/1632 - (84529*H[1, 5]*H[2, 1])/23976 - 
    (199*H[1, 4]*H[1, 5]*H[2, 1])/136 - (20243*H[1, 5]^2*H[2, 1])/9792 - 
    (4358*H[1, 6]*H[2, 1])/999 - (2693*H[1, 4]*H[1, 6]*H[2, 1])/816 - 
    (49679*H[1, 5]*H[1, 6]*H[2, 1])/4896 - (7303*H[1, 6]^2*H[2, 1])/1088 - 
    (1543783*H[2, 1]^2)/195840 + (487*H[2, 2])/666 + 
    (86*H[1, 4]*H[2, 2])/111 + (H[1, 4]^2*H[2, 2])/2 + 
    (3*H[1, 4]*H[1, 5]*H[2, 2])/2 + (7*H[1, 5]^2*H[2, 2])/8 - 
    (3*H[1, 6]*H[2, 2])/2 - (H[1, 4]*H[1, 6]*H[2, 2])/2 + 
    (H[1, 5]*H[1, 6]*H[2, 2])/4 + (3*H[1, 6]^2*H[2, 2])/8 - 
    (H[2, 1]*H[2, 2])/16 + H[2, 2]^2/8 - (7813*H[2, 3])/666 - 
    (2972*H[1, 4]*H[2, 4])/333 - (109*H[1, 4]^2*H[2, 4])/8 - 
    (1511*H[1, 5]*H[2, 4])/333 - (455*H[1, 4]*H[1, 5]*H[2, 4])/34 + 
    (31*H[1, 5]^2*H[2, 4])/272 - (641*H[1, 6]*H[2, 4])/222 - 
    (103*H[1, 4]*H[1, 6]*H[2, 4])/68 + (367*H[1, 5]*H[1, 6]*H[2, 4])/136 - 
    (877*H[1, 6]^2*H[2, 4])/272 - (4663*H[2, 1]*H[2, 4])/1632 + 
    (H[2, 2]*H[2, 4])/4 + (401*H[2, 4]^2)/272 - (6839*H[2, 5])/666 + 
    (H[2, 1]*H[2, 5])/8 - (487*H[2, 6])/333 - (2269*H[2, 7]^2)/544 + 
    H[1, 1]^2*(-35/4 - (33*H[1, 2]^2)/8 + (6557*H[1, 4]^2)/272 - 
      (6245*H[1, 5])/3996 - (8615*H[1, 5]^2)/816 + (4895*H[1, 6])/666 + 
      (1251*H[1, 5]*H[1, 6])/68 + (1271*H[1, 6]^2)/816 + 
      H[1, 2]*(-1049/1332 + (39*H[1, 4])/4 - (27*H[1, 5])/4 + 
        (3*H[1, 6])/2) + H[1, 4]*(-12587/666 - 45*H[1, 5] + 
        (971*H[1, 6])/136) + (16687*H[2, 1])/9792 - H[2, 2]/8 - 
      (1247*H[2, 4])/272 - (5811*H[2, 18])/136) - (9*H[2, 18])/2 + 
    (5794*H[1, 4]*H[2, 18])/333 + (571*H[1, 4]^2*H[2, 18])/34 + 
    (5944*H[1, 5]*H[2, 18])/333 + (923*H[1, 4]*H[1, 5]*H[2, 18])/17 + 
    (309*H[1, 5]^2*H[2, 18])/136 - 6*H[1, 6]*H[2, 18] + 
    (673*H[1, 4]*H[1, 6]*H[2, 18])/34 - (367*H[1, 5]*H[1, 6]*H[2, 18])/68 + 
    (367*H[1, 6]^2*H[2, 18])/136 + (1307*H[2, 1]*H[2, 18])/408 - 
    (H[2, 2]*H[2, 18])/2 - (401*H[2, 4]*H[2, 18])/68 + 
    (1961*H[2, 18]^2)/136 + H[1, 2]^2*(18623/1332 + 3*H[1, 4]^2 - 
      (11*H[1, 5]^2)/8 + (3*H[1, 6])/2 - (13*H[1, 5]*H[1, 6])/4 + 
      (9*H[1, 6]^2)/8 + H[1, 4]*(-86/111 - (7*H[1, 5])/2 + (13*H[1, 6])/2) + 
      (65*H[2, 1])/48 - (5*H[2, 2])/4 - (13*H[2, 4])/4 + (13*H[2, 18])/2) - 
    (197*H[3, 1])/74 - (147*H[1, 4]*H[3, 1])/34 + (307*H[1, 5]*H[3, 1])/34 - 
    (171*H[1, 6]*H[3, 1])/34 + (652943*H[3, 5])/1998 + 10*H[1, 3]*H[3, 5] + 
    (3131*H[1, 4]*H[3, 5])/102 + (83440*H[1, 5]*H[3, 5])/153 + 
    (361627*H[1, 6]*H[3, 5])/612 + (4243*H[3, 7])/333 - 2*H[1, 4]*H[3, 7] - 
    2*H[1, 5]*H[3, 7] - H[1, 6]*H[3, 7] + (10514*H[3, 28])/999 + 
    (217*H[1, 4]*H[3, 28])/34 + (441*H[1, 5]*H[3, 28])/136 + 
    (5891*H[1, 6]*H[3, 28])/408 + (15409*H[3, 30])/999 + 
    (217*H[1, 4]*H[3, 30])/34 + (21*H[1, 5]*H[3, 30])/4 + 
    (781*H[1, 6]*H[3, 30])/51 + (412*H[3, 32])/333 - 
    (583*H[1, 4]*H[3, 32])/17 + (1455*H[1, 5]*H[3, 32])/68 + 
    (3*H[1, 6]*H[3, 32])/4 - (382*H[3, 36])/37 - (668*H[1, 4]*H[3, 36])/17 - 
    (781*H[1, 5]*H[3, 36])/34 - (3*H[1, 6]*H[3, 36])/2 + 
    (7642*H[3, 40])/333 + (651*H[1, 4]*H[3, 40])/34 + 16*H[1, 5]*H[3, 40] + 
    (1251*H[1, 6]*H[3, 40])/34 - (494*H[3, 45])/111 + 2*H[1, 5]*H[3, 45] + 
    (H[1, 1]*(815184*H[1, 2]^3 - 106125768*H[1, 4]^3 + 24617904*H[1, 5]^2 + 
       494172*H[1, 5]^3 + 7336656*H[1, 6] - 16874064*H[1, 5]*H[1, 6] + 
       7978014*H[1, 5]^2*H[1, 6] + 17403648*H[1, 6]^2 - 
       1974024*H[1, 5]*H[1, 6]^2 + 6115878*H[1, 6]^3 - 
       5298696*H[1, 2]^2*(2*H[1, 4] - H[1, 5] + H[1, 6]) - 
       36*H[1, 4]^2*(597788 + 642357*H[1, 5] + 2446551*H[1, 6]) - 
       7923904*H[2, 1] + 1358973*H[1, 5]*H[2, 1] - 3624039*H[1, 6]*H[2, 1] - 
       407592*H[1, 5]*H[2, 2] + 407592*H[1, 6]*H[2, 2] + 4707504*H[2, 4] + 
       7228764*H[1, 5]*H[2, 4] + 22141836*H[1, 6]*H[2, 4] + 
       135864*H[1, 2]*(24*H[1, 4]^2 - 24*H[1, 5]^2 - 
         6*H[1, 4]*(6 + 3*H[1, 5] - 5*H[1, 6]) - 18*H[1, 6] - 18*H[1, 6]^2 - 
         6*H[1, 5]*(-3 + 5*H[1, 6]) + 29*H[2, 1] - 36*H[2, 4] - 
         144*H[2, 18]) + 13938912*H[2, 18] + 30425544*H[1, 5]*H[2, 18] - 
       4723272*H[1, 6]*H[2, 18] + 18*H[1, 4]*(2291706*H[1, 5]^2 - 
         8*H[1, 5]*(134164 + 138195*H[1, 6]) - 
         111*(5130*H[1, 6]^2 + 3655*H[2, 1] - 408*H[2, 2] - 12876*H[2, 4] + 
           71712*H[2, 18])) - 30353616*H[3, 1] - 374446512*H[3, 5] + 
       1630368*H[3, 7] - 20403576*H[3, 28] - 25102872*H[3, 30] - 
       48671280*H[3, 32] + 25702272*H[3, 36] - 60803136*H[3, 40] - 
       17334648*H[3, 48]))/1630368 + (487*H[3, 48])/111 + 
    (7*H[1, 4]*H[3, 48])/4 + (485*H[1, 5]*H[3, 48])/68 + 
    (11*H[1, 6]*H[3, 48])/4 + H[1, 2]*(-5*H[1, 4]^3 - (27*H[1, 5]^3)/4 + 
      H[1, 5]^2*(901/444 - 4*H[1, 6]) + H[1, 4]^2*(86/333 + 2*H[1, 5] - 
        2*H[1, 6]) - (949*H[1, 6]^2)/1332 - (5*H[1, 6]^3)/2 + 
      (4135*H[2, 1])/7992 + (29*H[1, 6]*H[2, 1])/12 + (61*H[2, 2])/333 + 
      (949*H[2, 4])/666 + 3*H[1, 6]*H[2, 4] + 3*H[2, 18] - 
      6*H[1, 6]*H[2, 18] - (H[1, 4]*(102*H[1, 5]^2 - 
         36*H[1, 5]*(-2 + H[1, 6]) - 72*H[1, 6] + 30*H[1, 6]^2 - 37*H[2, 1] + 
         12*H[2, 2] + 84*H[2, 4] + 264*H[2, 18]))/24 - 
      (H[1, 5]*(36*H[1, 6] + 42*H[1, 6]^2 - 67*H[2, 1] - 
         12*(H[2, 2] - 5*H[2, 4] + 10*H[2, 18])))/24 - 262*H[3, 5] - 
      6*H[3, 28] - 6*H[3, 30] - 9*H[3, 32] - 2*H[3, 36] - 18*H[3, 40] - 
      2*H[3, 45] - 3*H[3, 48] - 3*H[3, 62]) + H[1, 4]*H[3, 62] + 
    2*H[1, 5]*H[3, 62] + H[4, 17]}}}


==> anc/bbqqH/FiniteRemainder_bbqqH_2L_nf1_+++-.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{y[1] -> ex[3], y[2] -> ex[4], y[3] -> -(ex[2]*ex[3]) - ex[2]^2*ex[3] + 
    ex[4] + ex[3]*ex[4] + ex[2]*ex[3]*ex[4], y[4] -> -ex[2] + ex[4]*ex[5], 
  y[5] -> -ex[2] + ex[4] - ex[6], y[6] -> -ex[4] - ex[3]*ex[4] - 
    2*ex[2]*ex[3]*ex[4] + ex[2]*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6], 
  y[7] -> ex[2], y[8] -> ex[2] - ex[4], 
  y[9] -> -ex[4] - 2*ex[2]*ex[3]*ex[4] + ex[3]*ex[4]^2 + 
    ex[2]*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6] - ex[3]*ex[4]*ex[6], 
  y[10] -> ex[2]*ex[3] + ex[2]^2*ex[3] - ex[4] - ex[3]*ex[4] - 
    ex[2]*ex[3]*ex[4], y[11] -> ex[2]*ex[3] - ex[4] - ex[3]*ex[4] - 
    ex[2]*ex[3]*ex[4] + ex[2]*ex[3]*ex[4]*ex[5], 
  y[12] -> -5107*ex[2]^2*ex[3] + 4543*ex[2]*ex[4] + 10214*ex[2]*ex[3]*ex[4] - 
    5107*ex[4]^2 - 5107*ex[3]*ex[4]^2 + 5107*ex[2]^2*ex[3]*ex[6] - 
    5107*ex[2]*ex[3]*ex[4]*ex[6], y[13] -> 1 + ex[2], 
  y[14] -> -(ex[2]*ex[3]) + ex[4] + ex[3]*ex[4] + ex[2]*ex[3]*ex[6], 
  y[15] -> -1 - ex[2]*ex[3] + ex[3]*ex[4] - ex[3]*ex[6], 
  y[16] -> 1 + ex[3] + ex[2]*ex[3], y[17] -> ex[2] - ex[4]*ex[5], 
  y[18] -> 1 + ex[4] - ex[6], y[19] -> ex[2] - ex[4] + ex[6], 
  y[20] -> ex[2]^2*ex[3] - ex[4] - 2*ex[2]*ex[3]*ex[4] + ex[3]*ex[4]^2 + 
    ex[2]*ex[3]*ex[6] - ex[3]*ex[4]*ex[6], 
  y[21] -> 1 + ex[2]*ex[3] - ex[3]*ex[4] + ex[3]*ex[6], 
  y[22] -> ex[2] + ex[2]*ex[3] - ex[4] + ex[2]*ex[4] - ex[3]*ex[4] - 
    ex[2]*ex[3]*ex[4] + ex[2]*ex[3]*ex[4]*ex[5] - ex[2]*ex[6], 
  y[23] -> 69*ex[2] + 70*ex[2]*ex[3] - 63*ex[4] - 70*ex[3]*ex[4] + 
    6*ex[2]*ex[3]*ex[4] - 6*ex[3]*ex[4]^2 - 6*ex[2]*ex[3]*ex[6] + 
    6*ex[3]*ex[4]*ex[6], y[24] -> -(ex[2]^2*ex[3]) + ex[2]*ex[4] + 
    3*ex[2]*ex[3]*ex[4] + ex[2]^2*ex[3]*ex[4] - 2*ex[4]^2 - 2*ex[3]*ex[4]^2 - 
    ex[2]*ex[3]*ex[4]^2 + ex[2]^2*ex[3]*ex[6] - ex[2]*ex[3]*ex[4]*ex[6], 
  y[25] -> 3 + 2*ex[3], y[26] -> 3 + 4*ex[3] + 2*ex[3]^2, 
  y[27] -> -(ex[2]*ex[4]) - 2*ex[2]*ex[3]*ex[4] - 2*ex[2]^2*ex[3]*ex[4] + 
    ex[4]^2 + ex[3]*ex[4]^2 + ex[2]*ex[3]*ex[4]^2 + ex[2]*ex[3]*ex[4]*ex[5] + 
    ex[2]^2*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6] + ex[2]^2*ex[3]*ex[6] - 
    ex[4]*ex[6] - ex[3]*ex[4]*ex[6] - ex[2]*ex[3]*ex[4]*ex[6], 
  y[28] -> ex[2]^2*ex[3]^2 + 2*ex[2]^3*ex[3]^2 + ex[2]^4*ex[3]^2 + 
    ex[2]*ex[4] - 2*ex[2]*ex[3]*ex[4] - 2*ex[2]^2*ex[3]*ex[4] - 
    2*ex[2]*ex[3]^2*ex[4] - 4*ex[2]^2*ex[3]^2*ex[4] - 
    2*ex[2]^3*ex[3]^2*ex[4] + ex[4]^2 + 2*ex[3]*ex[4]^2 + 
    2*ex[2]*ex[3]*ex[4]^2 + ex[3]^2*ex[4]^2 + 2*ex[2]*ex[3]^2*ex[4]^2 + 
    ex[2]^2*ex[3]^2*ex[4]^2, y[29] -> -27*ex[2]^2*ex[3]^2 - 
    54*ex[2]^3*ex[3]^2 - 27*ex[2]^4*ex[3]^2 + 34*ex[2]^2*ex[3]^3 + 
    68*ex[2]^3*ex[3]^3 + 34*ex[2]^4*ex[3]^3 + 32*ex[2]^2*ex[3]^4 + 
    64*ex[2]^3*ex[3]^4 + 32*ex[2]^4*ex[3]^4 + 51*ex[2]*ex[3]*ex[4] + 
    51*ex[2]^2*ex[3]*ex[4] - 17*ex[2]*ex[3]^2*ex[4] + 
    34*ex[2]^2*ex[3]^2*ex[4] + 51*ex[2]^3*ex[3]^2*ex[4] - 
    132*ex[2]*ex[3]^3*ex[4] - 200*ex[2]^2*ex[3]^3*ex[4] - 
    68*ex[2]^3*ex[3]^3*ex[4] - 64*ex[2]*ex[3]^4*ex[4] - 
    128*ex[2]^2*ex[3]^4*ex[4] - 64*ex[2]^3*ex[3]^4*ex[4] - 27*ex[4]^2 - 
    20*ex[3]*ex[4]^2 - 54*ex[2]*ex[3]*ex[4]^2 + 73*ex[3]^2*ex[4]^2 + 
    14*ex[2]*ex[3]^2*ex[4]^2 - 27*ex[2]^2*ex[3]^2*ex[4]^2 + 
    98*ex[3]^3*ex[4]^2 + 132*ex[2]*ex[3]^3*ex[4]^2 + 
    34*ex[2]^2*ex[3]^3*ex[4]^2 + 32*ex[3]^4*ex[4]^2 + 
    64*ex[2]*ex[3]^4*ex[4]^2 + 32*ex[2]^2*ex[3]^4*ex[4]^2, 
  y[30] -> 4*ex[2] + 5*ex[2]^2*ex[3] - 5*ex[4] - 10*ex[2]*ex[3]*ex[4] + 
    5*ex[3]*ex[4]^2 + 5*ex[2]*ex[3]*ex[6] - 5*ex[3]*ex[4]*ex[6], 
  y[31] -> -4*ex[2]^3*ex[3]^2 + 9*ex[2]^4*ex[3]^2 + 6*ex[2]^4*ex[3]^3 - 
    18*ex[2]^2*ex[3]*ex[4] - 4*ex[2]^2*ex[3]^2*ex[4] - 
    40*ex[2]^3*ex[3]^2*ex[4] - 24*ex[2]^3*ex[3]^3*ex[4] + 9*ex[4]^2 + 
    6*ex[3]*ex[4]^2 + 36*ex[2]*ex[3]*ex[4]^2 + 20*ex[2]*ex[3]^2*ex[4]^2 + 
    62*ex[2]^2*ex[3]^2*ex[4]^2 + 36*ex[2]^2*ex[3]^3*ex[4]^2 - 
    18*ex[3]*ex[4]^3 - 12*ex[3]^2*ex[4]^3 - 40*ex[2]*ex[3]^2*ex[4]^3 - 
    24*ex[2]*ex[3]^3*ex[4]^3 + 9*ex[3]^2*ex[4]^4 + 6*ex[3]^3*ex[4]^4 - 
    4*ex[2]^2*ex[3]^2*ex[6] + 22*ex[2]^3*ex[3]^2*ex[6] + 
    12*ex[2]^3*ex[3]^3*ex[6] - 18*ex[2]*ex[3]*ex[4]*ex[6] - 
    8*ex[2]*ex[3]^2*ex[4]*ex[6] - 66*ex[2]^2*ex[3]^2*ex[4]*ex[6] - 
    36*ex[2]^2*ex[3]^3*ex[4]*ex[6] + 18*ex[3]*ex[4]^2*ex[6] + 
    12*ex[3]^2*ex[4]^2*ex[6] + 62*ex[2]*ex[3]^2*ex[4]^2*ex[6] + 
    36*ex[2]*ex[3]^3*ex[4]^2*ex[6] - 18*ex[3]^2*ex[4]^3*ex[6] - 
    12*ex[3]^3*ex[4]^3*ex[6] + 13*ex[2]^2*ex[3]^2*ex[6]^2 + 
    6*ex[2]^2*ex[3]^3*ex[6]^2 - 22*ex[2]*ex[3]^2*ex[4]*ex[6]^2 - 
    12*ex[2]*ex[3]^3*ex[4]*ex[6]^2 + 9*ex[3]^2*ex[4]^2*ex[6]^2 + 
    6*ex[3]^3*ex[4]^2*ex[6]^2, y[32] -> 1 + ex[3], 
  y[33] -> -47*ex[2] + 6*ex[2]*ex[3] + 6*ex[2]^2*ex[3] - 6*ex[4] - 
    6*ex[3]*ex[4] - 6*ex[2]*ex[3]*ex[4], 
  y[34] -> 2*ex[2]*ex[3] - ex[4] - ex[3]*ex[4] + ex[2]*ex[3]*ex[4] - 
    2*ex[2]*ex[3]*ex[6], y[35] -> ex[2]*ex[3]^2 + 2*ex[2]^2*ex[3]^2 + 
    ex[2]^3*ex[3]^2 - ex[4] - 2*ex[3]*ex[4] - 2*ex[2]*ex[3]*ex[4] - 
    ex[3]^2*ex[4] - 2*ex[2]*ex[3]^2*ex[4] - ex[2]^2*ex[3]^2*ex[4], 
  y[36] -> 31 + 48*ex[3], y[37] -> 3*ex[2]^2*ex[3]^2 + 6*ex[2]^3*ex[3]^2 + 
    3*ex[2]^4*ex[3]^2 + 2*ex[2]^2*ex[3]^3 + 4*ex[2]^3*ex[3]^3 + 
    2*ex[2]^4*ex[3]^3 - 5*ex[2]*ex[3]*ex[4] - 5*ex[2]^2*ex[3]*ex[4] - 
    9*ex[2]*ex[3]^2*ex[4] - 14*ex[2]^2*ex[3]^2*ex[4] - 
    5*ex[2]^3*ex[3]^2*ex[4] - 4*ex[2]*ex[3]^3*ex[4] - 
    8*ex[2]^2*ex[3]^3*ex[4] - 4*ex[2]^3*ex[3]^3*ex[4] + 3*ex[4]^2 + 
    8*ex[3]*ex[4]^2 + 6*ex[2]*ex[3]*ex[4]^2 + 7*ex[3]^2*ex[4]^2 + 
    10*ex[2]*ex[3]^2*ex[4]^2 + 3*ex[2]^2*ex[3]^2*ex[4]^2 + 
    2*ex[3]^3*ex[4]^2 + 4*ex[2]*ex[3]^3*ex[4]^2 + 2*ex[2]^2*ex[3]^3*ex[4]^2, 
  y[38] -> -(ex[2]^3*ex[3]^2) + 3*ex[2]^4*ex[3]^2 + 2*ex[2]^4*ex[3]^3 - 
    6*ex[2]^2*ex[3]*ex[4] - 2*ex[2]^2*ex[3]^2*ex[4] - 
    13*ex[2]^3*ex[3]^2*ex[4] - 8*ex[2]^3*ex[3]^3*ex[4] + 3*ex[4]^2 + 
    2*ex[3]*ex[4]^2 + 12*ex[2]*ex[3]*ex[4]^2 + 7*ex[2]*ex[3]^2*ex[4]^2 + 
    20*ex[2]^2*ex[3]^2*ex[4]^2 + 12*ex[2]^2*ex[3]^3*ex[4]^2 - 
    6*ex[3]*ex[4]^3 - 4*ex[3]^2*ex[4]^3 - 13*ex[2]*ex[3]^2*ex[4]^3 - 
    8*ex[2]*ex[3]^3*ex[4]^3 + 3*ex[3]^2*ex[4]^4 + 2*ex[3]^3*ex[4]^4 - 
    ex[2]^2*ex[3]^2*ex[6] + 7*ex[2]^3*ex[3]^2*ex[6] + 
    4*ex[2]^3*ex[3]^3*ex[6] - 6*ex[2]*ex[3]*ex[4]*ex[6] - 
    3*ex[2]*ex[3]^2*ex[4]*ex[6] - 21*ex[2]^2*ex[3]^2*ex[4]*ex[6] - 
    12*ex[2]^2*ex[3]^3*ex[4]*ex[6] + 6*ex[3]*ex[4]^2*ex[6] + 
    4*ex[3]^2*ex[4]^2*ex[6] + 20*ex[2]*ex[3]^2*ex[4]^2*ex[6] + 
    12*ex[2]*ex[3]^3*ex[4]^2*ex[6] - 6*ex[3]^2*ex[4]^3*ex[6] - 
    4*ex[3]^3*ex[4]^3*ex[6] + 4*ex[2]^2*ex[3]^2*ex[6]^2 + 
    2*ex[2]^2*ex[3]^3*ex[6]^2 - 7*ex[2]*ex[3]^2*ex[4]*ex[6]^2 - 
    4*ex[2]*ex[3]^3*ex[4]*ex[6]^2 + 3*ex[3]^2*ex[4]^2*ex[6]^2 + 
    2*ex[3]^3*ex[4]^2*ex[6]^2, y[39] -> ex[2]*ex[3] - ex[4] - ex[3]*ex[4], 
  y[40] -> ex[6], y[41] -> ex[2]^2*ex[3] - ex[2]*ex[4] - 
    3*ex[2]*ex[3]*ex[4] - ex[2]^2*ex[3]*ex[4] + ex[4]^2 + ex[3]*ex[4]^2 + 
    ex[2]*ex[3]*ex[4]*ex[5] + ex[2]^2*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6] - 
    ex[4]*ex[6] - ex[3]*ex[4]*ex[6]}, 
 {f[1] -> (5107*y[2]*y[5])/(216*y[1]*y[3]*y[4]) - 
    (5107*y[2])/(216*y[1]*y[6]) + (47*y[2]*y[7])/(18*y[1]*y[8]*y[9]) - 
    (y[2]*y[12])/(216*y[1]*y[8]*y[10]*y[11]), 
  f[2] -> (y[8]*y[13])/(3*y[3]) + (y[2]*y[14])/(3*y[1]*y[3]*y[11]) + 
    (y[2]*y[15])/(3*y[1]*y[9]), f[6] -> -(y[2]*y[7]*y[13])/(3*y[3]^2) - 
    (y[2]^2*y[7]*y[13]*y[16])/(3*y[6]*y[10]^2) - 
    (y[1]*y[2]*y[7]*y[8]*y[18]*y[19])/(3*y[9]*y[20]^2) - 
    (y[2]*y[8]*y[18]*y[19])/(3*y[17]*y[20]^2) - (y[2]^2*y[8]*y[18]*y[21])/
     (3*y[9]^2*y[20]), f[10] -> (25*y[2])/(6*y[1]*y[6]) - 
    (y[8]*y[13])/(3*y[3]) + (47*y[2]^2*y[18])/(18*y[9]^2) + 
    (32*y[2])/(9*y[22]) - (y[2]*y[23])/(18*y[1]*y[8]*y[9]) + 
    (y[2]*y[24])/(3*y[1]*y[8]*y[10]*y[11]), 
  f[11] -> (y[1]*y[2]*y[7]*y[8]*y[18]*y[19])/(3*y[9]*y[20]^2) + 
    (y[2]*y[8]*y[18]*y[19])/(3*y[17]*y[20]^2) + (y[2]^2*y[8]*y[18]*y[21])/
     (3*y[9]^2*y[20]), f[12] -> (y[2]*y[5])/(6*y[1]*y[3]*y[4]) - 
    y[2]/(6*y[1]*y[6]) + (y[2]*y[14])/(6*y[1]*y[3]*y[11]), 
  f[13] -> -(y[2]/(y[1]*y[6])) - (y[2]^2*y[18])/(3*y[9]^2) - 
    (2*y[2])/(3*y[22]) + (y[2]*y[25])/(3*y[1]*y[9]), 
  f[14] -> -(y[2]*y[5])/(2*y[1]*y[3]*y[4]) - (y[2]*y[26])/(6*y[1]*y[6]) - 
    (y[2]*y[7]*y[13]*y[19])/(2*y[3]*y[27]), 
  f[15] -> (-2*y[2]*y[8]*y[18]*y[19])/(3*y[17]*y[20]^2) - y[2]/(3*y[22]) - 
    (y[13]*y[28])/(6*y[10]^2) + (y[2]*y[29])/(18*y[1]*y[3]^2*y[6]) - 
    (y[2]^2*y[18]*y[30])/(6*y[9]^2*y[20]) + 
    (y[2]*y[31])/(6*y[1]*y[9]*y[20]^2), 
  f[16] -> (-4*y[2]*y[5])/(3*y[1]*y[3]*y[4]) - (4*y[2]*y[7]*y[13]*y[19])/
     (3*y[3]*y[27]) - (4*y[2]*y[32]^2)/(3*y[1]*y[6]), 
  f[18] -> (-25*y[2]*y[5])/(6*y[1]*y[3]*y[4]) - (y[2]*y[15])/(3*y[1]*y[9]) - 
    (y[2]*y[13]*y[33])/(18*y[3]^2) + (y[2]*y[34])/(3*y[1]*y[3]*y[11]), 
  f[21] -> (y[2]*y[5])/(y[1]*y[3]*y[4]) - (y[2]*y[7]*y[13])/(3*y[3]^2), 
  f[24] -> (y[2]^2*y[7]*y[13]*y[16])/(3*y[6]*y[10]^2) + 
    (y[1]*y[2]*y[7]*y[8]*y[18]*y[19])/(3*y[9]*y[20]^2) + 
    (y[2]*y[8]*y[18]*y[19])/(3*y[17]*y[20]^2) + (y[2]^2*y[8]*y[18]*y[21])/
     (3*y[9]^2*y[20]) - (y[8]*y[13]*y[35])/(6*y[3]^2), 
  f[47] -> (-62*y[2]*y[5])/(27*y[1]*y[3]*y[4]) - 
    (62*y[2]*y[14])/(27*y[1]*y[3]*y[11]) - (32*y[2])/(9*y[22]) + 
    (2*y[2]*y[36])/(27*y[1]*y[6]), f[53] -> -(y[2]*y[7]*y[13])/(3*y[3]^2) - 
    (y[2]*y[8]*y[18]*y[19])/(3*y[17]*y[20]^2) - (y[2]^2*y[8]*y[18]*y[21])/
     (3*y[9]^2*y[20]) - (y[2]*y[37])/(3*y[1]*y[3]^2*y[6]) + 
    (y[2]*y[38])/(3*y[1]*y[9]*y[20]^2), 
  f[61] -> (y[2]*y[5])/(2*y[1]*y[3]*y[4]) - (y[2]*y[7]*y[13])/(6*y[3]^2) - 
    (y[2]^2*y[7]*y[13]*y[16])/(6*y[6]*y[10]^2), 
  f[120] -> (-32*y[2]*y[7]*y[13]*y[19])/(3*y[1]*y[8]*y[10]*y[18]*y[27]) - 
    (32*y[2]*y[7]*y[14])/(3*y[1]*y[10]*y[11]*y[18]*y[39]) + 
    (32*y[2]*y[7]*y[13]*y[40])/(3*y[1]*y[8]*y[18]*y[39]*y[41])}, 
 {{f[1], f[2], f[6], f[10], f[11], f[12], f[13], f[14], f[15], f[16], f[18], 
   f[21], f[24], f[47], f[53], f[61], f[120]}, 
  {1 - (12*H[1, 2])/47, H[1, 1] - H[1, 2], H[1, 1]^2/2 + H[1, 1]*H[1, 2] - 
    H[1, 2]^2/2 - H[2, 1]/12 - H[2, 18], -H[1, 2] + H[1, 3], 
   (3*H[1, 1]^2 - 9*H[1, 2]^2 + 6*H[1, 2]*H[1, 5] - 6*H[1, 3]*H[1, 5] - 
     6*H[1, 4]*H[1, 5] + 6*H[1, 1]*(H[1, 3] - H[1, 4] + H[1, 5] - H[1, 6]) + 
     6*H[1, 4]*H[1, 6] - 9*H[1, 6]^2 + H[2, 1] - 3*H[2, 2] + 12*H[2, 3] - 
     3*H[2, 4] + 3*H[2, 5] + 3*H[2, 6] + 6*H[2, 19])/6, 
   (22*H[1, 1]^3)/9 + (901*H[1, 2]^2)/24 - (16*H[1, 2]^3)/3 - 2*H[1, 3]^3 - 
    (124*H[1, 5])/9 - 6*H[1, 3]^2*H[1, 5] + (29*H[1, 5]^2)/3 - 
    3*H[1, 3]*H[1, 5]^2 - (19*H[1, 5]^3)/9 + 
    (H[1, 1]^2*(-20 + 6*H[1, 2] + 3*H[1, 3] + 12*H[1, 4] + H[1, 5]))/3 + 
    2*H[1, 3]*H[1, 5]*H[1, 6] + 2*H[1, 5]^2*H[1, 6] + (67*H[1, 6]^2)/8 + 
    H[1, 3]*H[1, 6]^2 + (H[1, 5]*H[1, 6]^2)/3 - (14*H[2, 1])/3 - 
    (H[1, 3]*H[2, 1])/6 - (H[1, 4]*H[2, 1])/3 + (7*H[1, 5]*H[2, 1])/9 - 
    (H[1, 6]*H[2, 1])/6 - (20*H[2, 2])/3 - (20*H[2, 3])/3 - (20*H[2, 4])/3 - 
    (20*H[2, 6])/3 + 2*H[1, 3]*H[2, 6] + 2*H[1, 5]*H[2, 6] + 
    H[1, 2]*(-32572/423 + 6*H[1, 5] - 2*H[1, 5]^2 + (41*H[1, 6])/12 - 
      2*H[1, 6]^2 + 3*H[2, 1] + 2*H[2, 2] + 2*H[2, 3] + 2*H[2, 4] + 
      2*H[2, 6]) + (H[1, 1]*(6*H[1, 5]^2 + 18*H[1, 3]*(H[1, 5] - H[1, 6]) - 
       18*H[1, 5]*H[1, 6] + 6*H[1, 6]^2 - H[2, 1] - 36*H[2, 18]))/9 - 
    4*H[1, 4]*H[2, 18] + 4*H[1, 3]*H[2, 19] + 4*H[1, 5]*H[2, 19] - 
    2*H[3, 1] - 6*H[3, 2] + (50*H[3, 5])/3 - 2*H[3, 7] - 2*H[3, 8] - 
    (4*H[3, 28])/3 + (4*H[3, 30])/3 - 4*H[3, 32] + 4*H[3, 37] + 4*H[3, 39], 
   -H[1, 2]^2 + H[1, 2]*H[1, 3] + (6*H[1, 6]^2 - H[2, 1] - 6*H[2, 3])/12, 
   H[1, 1]^3/18 + 3*H[1, 2]^3 - (5*H[1, 3]^3)/3 + H[1, 4]^3 - 
    H[1, 4]^2*H[1, 5] + (19*H[1, 4]*H[1, 5]^2)/2 + (49*H[1, 5]^3)/9 + 
    H[1, 1]^2*(12*H[1, 2] - H[1, 4]/2 + (50*H[1, 5])/3 - 2*H[1, 6]) - 
    H[1, 3]^2*H[1, 6] - 9*H[1, 4]^2*H[1, 6] - 9*H[1, 4]*H[1, 5]*H[1, 6] + 
    11*H[1, 5]^2*H[1, 6] - (H[1, 4]*H[1, 6]^2)/2 - (4*H[1, 5]*H[1, 6]^2)/3 + 
    H[1, 6]^3 + H[1, 2]^2*(H[1, 3] + 2*(2*H[1, 4] - 6*H[1, 5] + H[1, 6])) + 
    (7*H[1, 3]*H[2, 1])/6 - (3*H[1, 4]*H[2, 1])/4 - (47*H[1, 5]*H[2, 1])/18 - 
    (19*H[1, 6]*H[2, 1])/6 + (20*H[2, 2])/3 + 4*H[1, 4]*H[2, 2] + 
    2*H[1, 5]*H[2, 2] - 2*H[1, 6]*H[2, 2] - (20*H[2, 3])/3 + 
    H[1, 3]*H[2, 3] + 2*H[1, 5]*H[2, 3] - 2*H[1, 6]*H[2, 3] + 
    (20*H[2, 4])/3 + 9*H[1, 4]*H[2, 4] + 8*H[1, 5]*H[2, 4] - 
    3*H[1, 6]*H[2, 4] - (20*H[2, 6])/3 + 2*H[1, 5]*H[2, 6] + 
    H[1, 6]*H[2, 6] - 18*H[1, 5]*H[2, 18] + 8*H[1, 6]*H[2, 18] + 
    H[1, 1]*(9*H[1, 4]^2 - (25*H[1, 5]^2)/6 + 9*H[1, 5]*H[1, 6] + 
      (5*H[1, 6]^2)/6 + 8*H[1, 2]*(2*H[1, 4] - H[1, 5] + H[1, 6]) + 
      H[1, 4]*(9*H[1, 5] + H[1, 6]) - (113*H[2, 1])/36 + 2*H[2, 2] - 
      2*H[2, 3] + 3*H[2, 4] - 2*H[2, 6] + 10*H[2, 18]) + 
    H[1, 2]*(-4*H[1, 4]^2 - 8*H[1, 5]^2 + 8*H[1, 4]*(H[1, 5] - 2*H[1, 6]) + 
      2*H[1, 3]*H[1, 6] + 8*H[1, 5]*H[1, 6] - 2*H[1, 6]^2 - (11*H[2, 1])/6 + 
      6*H[2, 2] - H[2, 3] + 6*H[2, 4] + 2*H[2, 6] - 16*H[2, 18] - 
      4*H[2, 19]) - 2*H[1, 3]*H[2, 19] - 2*H[1, 6]*H[2, 19] - 5*H[3, 1] - 
    H[3, 2] + (986*H[3, 5])/3 - 2*H[3, 7] - 2*H[3, 8] + (28*H[3, 28])/3 + 
    (26*H[3, 30])/3 + 9*H[3, 32] - 8*H[3, 33] - 2*H[3, 34] - 4*H[3, 35] - 
    2*H[3, 36] + 6*H[3, 37] - 8*H[3, 39] + 20*H[3, 40] - 6*H[3, 43] + 
    14*H[3, 45] + H[3, 48] + 2*H[3, 53] + 2*H[3, 55] + 8*H[3, 62], 
   -H[1, 2]^2 + H[1, 3]^2 - H[1, 6]^2 + H[2, 1]/6 + H[2, 3], 
   -H[1, 1]^3/72 - (5*H[1, 2]^3)/6 + H[1, 1]^2*(-3*H[1, 2] + H[1, 4]/8 - 
      (25*H[1, 5])/6 + H[1, 6]/2) - H[1, 2]^2*(H[1, 4] - 3*H[1, 5] + 
      H[1, 6]) - (H[1, 1]*(324*H[1, 4]^2 - 150*H[1, 5]^2 + 
       324*H[1, 5]*H[1, 6] + 30*H[1, 6]^2 + 288*H[1, 2]*
        (2*H[1, 4] - H[1, 5] + H[1, 6]) + 36*H[1, 4]*(9*H[1, 5] + H[1, 6]) - 
       113*H[2, 1] + 72*H[2, 2] - 72*H[2, 3] + 108*H[2, 4] - 72*H[2, 6] + 
       360*H[2, 18]))/144 + H[1, 2]*(H[1, 3]^2 + H[1, 4]^2 + 2*H[1, 5]^2 - 
      2*H[1, 4]*(H[1, 5] - 2*H[1, 6]) - 2*H[1, 5]*H[1, 6] + H[2, 1]/3 + 
      (-3*H[2, 2] + H[2, 3] - 3*H[2, 4] - H[2, 6] + 8*H[2, 18])/2) + 
    (144*H[1, 3]^3 - 36*H[1, 4]^3 + 216*H[1, 3]^2*H[1, 6] + 
      36*H[1, 4]^2*(H[1, 5] + 9*H[1, 6]) - 
      9*H[1, 4]*(38*H[1, 5]^2 - 36*H[1, 5]*H[1, 6] - 2*H[1, 6]^2 - 
        3*H[2, 1] + 16*H[2, 2] + 36*H[2, 4]) + 
      12*H[1, 3]*(3*H[1, 6]^2 - 2*(H[2, 1] + 3*H[2, 19])) - 
      2*(98*H[1, 5]^3 + 198*H[1, 5]^2*H[1, 6] + 48*H[1, 6]^3 + 
        H[1, 5]*(-24*H[1, 6]^2 - 47*H[2, 1] + 36*(H[2, 2] + H[2, 3] + 
            4*H[2, 4] + H[2, 6] - 9*H[2, 18])) + 
        3*H[1, 6]*(-11*H[2, 1] - 6*(2*H[2, 2] + 2*H[2, 3] + 3*H[2, 4] - 
            H[2, 6] - 8*H[2, 18] - 2*H[2, 19])) + 
        6*(20*H[2, 2] - 20*H[2, 3] + 20*H[2, 4] - 20*H[2, 6] - 15*H[3, 1] - 
          3*H[3, 2] + 984*H[3, 5] - 6*H[3, 7] - 12*H[3, 8] + 28*H[3, 28] + 
          26*H[3, 30] + 27*H[3, 32] - 18*H[3, 33] - 12*H[3, 34] - 
          6*H[3, 35] - 6*H[3, 36] + 18*H[3, 37] - 24*H[3, 39] + 60*H[3, 40] - 
          6*H[3, 43] + 42*H[3, 45] + 3*H[3, 48] + 6*H[3, 53] + 6*H[3, 55] + 
          24*H[3, 62])))/144, -H[1, 2] + H[1, 4], 
   (6*H[1, 1]^2 - 18*H[1, 2]^2 + 12*H[1, 2]*H[1, 4] - 6*H[1, 6]^2 + H[2, 1] + 
     6*H[2, 3] + 6*H[2, 5])/12, -H[1, 1]^2 + H[1, 4]^2 + H[1, 6]^2 - 
    H[2, 1]/6 - H[2, 3] - H[2, 5], (9*H[1, 2]^2 + (32 - 3*H[1, 6])*H[1, 6] - 
     2*H[1, 2]*(16 + 3*H[1, 6]))/32, H[1, 2]^2 - H[1, 2]*H[1, 6] + 
    (2*H[1, 3]*H[1, 6] + H[1, 6]^2 - H[2, 3] - 2*H[2, 19])/2, 
   (2*H[1, 1]^2 - 8*H[1, 2]*H[1, 5] + 8*H[1, 4]*H[1, 5] - 2*H[1, 5]^2 - 
     8*H[1, 4]*H[1, 6] + 4*H[1, 5]*H[1, 6] + 2*H[1, 6]^2 + 
     4*H[1, 1]*(2*H[1, 4] - H[1, 5] + H[1, 6]) + H[2, 1] + 4*H[2, 2] - 
     4*H[2, 3] + 4*H[2, 4] - 4*H[2, 5] - 8*H[2, 18])/4, SQRT2*H[3, 6]}}}


==> anc/bbqqH/FiniteRemainder_bbqqH_2L_nf1_++-+.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{y[1] -> ex[3], y[2] -> ex[4], y[3] -> -(ex[2]*ex[3]) + ex[4] + ex[3]*ex[4], 
  y[4] -> -(ex[2]*ex[3]) - ex[2]^2*ex[3] + ex[4] + ex[3]*ex[4] + 
    ex[2]*ex[3]*ex[4], y[5] -> -ex[2] + ex[4]*ex[5], 
  y[6] -> -ex[2] + ex[4] - ex[6], y[7] -> 1 + ex[3], 
  y[8] -> -ex[4] - ex[3]*ex[4] - 2*ex[2]*ex[3]*ex[4] + 
    ex[2]*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6], y[9] -> ex[2], 
  y[10] -> ex[2] - ex[4], y[11] -> -ex[4] - 2*ex[2]*ex[3]*ex[4] + 
    ex[3]*ex[4]^2 + ex[2]*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6] - 
    ex[3]*ex[4]*ex[6], y[12] -> ex[2]*ex[3] - ex[4] - ex[3]*ex[4], 
  y[13] -> ex[2]*ex[3] + ex[2]^2*ex[3] - ex[4] - ex[3]*ex[4] - 
    ex[2]*ex[3]*ex[4], y[14] -> ex[2]*ex[3] - ex[4] - ex[3]*ex[4] - 
    ex[2]*ex[3]*ex[4] + ex[2]*ex[3]*ex[4]*ex[5], 
  y[15] -> -5107*ex[2]^2*ex[3] + 4543*ex[2]*ex[4] + 10214*ex[2]*ex[3]*ex[4] - 
    5107*ex[4]^2 - 5107*ex[3]*ex[4]^2 + 5107*ex[2]^2*ex[3]*ex[6] - 
    5107*ex[2]*ex[3]*ex[4]*ex[6], y[16] -> ex[2]*ex[3] - ex[4] + 
    ex[2]*ex[4] - ex[3]*ex[4], y[17] -> -(ex[2]*ex[3]) + ex[4] + 
    ex[3]*ex[4] + ex[2]*ex[3]*ex[6], 
  y[18] -> -1 - ex[2]*ex[3] + ex[3]*ex[4] - ex[3]*ex[6], 
  y[19] -> 1 + ex[3] + ex[2]*ex[3], y[20] -> 1 + ex[4] - ex[6], 
  y[21] -> 1 + ex[2]*ex[3] - ex[3]*ex[4] + ex[3]*ex[6], 
  y[22] -> ex[2]^2*ex[3] - ex[4] - 2*ex[2]*ex[3]*ex[4] + ex[3]*ex[4]^2 + 
    ex[2]*ex[3]*ex[6] - ex[3]*ex[4]*ex[6], y[23] -> ex[2] - ex[4]*ex[5], 
  y[24] -> ex[2] - ex[4] + ex[6], 
  y[25] -> ex[2]^2*ex[3] - 2*ex[2]*ex[3]*ex[4] + ex[4]^2 + ex[3]*ex[4]^2 + 
    ex[2]*ex[3]*ex[6] - ex[4]*ex[6] - ex[3]*ex[4]*ex[6], 
  y[26] -> 2*ex[2]^2*ex[3] + ex[2]^3*ex[3]^2 - ex[4] - 4*ex[2]*ex[3]*ex[4] + 
    ex[2]^2*ex[3]*ex[4] - 3*ex[2]^2*ex[3]^2*ex[4] + 2*ex[3]*ex[4]^2 - 
    ex[2]*ex[3]*ex[4]^2 + 3*ex[2]*ex[3]^2*ex[4]^2 - ex[3]^2*ex[4]^3 + 
    2*ex[2]*ex[3]*ex[6] - ex[2]^2*ex[3]*ex[6] + 2*ex[2]^2*ex[3]^2*ex[6] - 
    2*ex[3]*ex[4]*ex[6] + 2*ex[2]*ex[3]*ex[4]*ex[6] - 
    4*ex[2]*ex[3]^2*ex[4]*ex[6] + 2*ex[3]^2*ex[4]^2*ex[6] - 
    ex[2]*ex[3]*ex[6]^2 + ex[2]*ex[3]^2*ex[6]^2 - ex[3]^2*ex[4]*ex[6]^2, 
  y[27] -> 69*ex[2] + 22*ex[2]*ex[3] - 63*ex[4] - 22*ex[3]*ex[4] + 
    6*ex[2]*ex[3]*ex[4] - 6*ex[3]*ex[4]^2 - 6*ex[2]*ex[3]*ex[6] + 
    6*ex[3]*ex[4]*ex[6], y[28] -> -(ex[2]^2*ex[3]) + ex[2]*ex[4] + 
    3*ex[2]*ex[3]*ex[4] + ex[2]^2*ex[3]*ex[4] - 2*ex[4]^2 - 2*ex[3]*ex[4]^2 - 
    ex[2]*ex[3]*ex[4]^2 + ex[2]^2*ex[3]*ex[6] - ex[2]*ex[3]*ex[4]*ex[6], 
  y[29] -> 3 + 2*ex[3], y[30] -> 1 + ex[2], 
  y[31] -> -(ex[2]*ex[4]) - 2*ex[2]*ex[3]*ex[4] - 2*ex[2]^2*ex[3]*ex[4] + 
    ex[4]^2 + ex[3]*ex[4]^2 + ex[2]*ex[3]*ex[4]^2 + ex[2]*ex[3]*ex[4]*ex[5] + 
    ex[2]^2*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6] + ex[2]^2*ex[3]*ex[6] - 
    ex[4]*ex[6] - ex[3]*ex[4]*ex[6] - ex[2]*ex[3]*ex[4]*ex[6], 
  y[32] -> -(ex[2]^2*ex[3]) + ex[2]^2*ex[3]^2 + 2*ex[2]^3*ex[3]^2 + 
    ex[2]^4*ex[3]^2 + ex[2]*ex[4] - ex[2]*ex[3]*ex[4] - 
    2*ex[2]^2*ex[3]*ex[4] - 2*ex[2]*ex[3]^2*ex[4] - 4*ex[2]^2*ex[3]^2*ex[4] - 
    2*ex[2]^3*ex[3]^2*ex[4] + ex[4]^2 + 2*ex[3]*ex[4]^2 + 
    2*ex[2]*ex[3]*ex[4]^2 + ex[3]^2*ex[4]^2 + 2*ex[2]*ex[3]^2*ex[4]^2 + 
    ex[2]^2*ex[3]^2*ex[4]^2, y[33] -> 9*ex[2]^2*ex[3]^2 + 
    17*ex[2]^3*ex[3]^2 + 9*ex[2]^4*ex[3]^2 + 18*ex[2]^2*ex[3]^3 + 
    35*ex[2]^3*ex[3]^3 + 17*ex[2]^4*ex[3]^3 + 9*ex[2]^2*ex[3]^4 + 
    18*ex[2]^3*ex[3]^4 + 9*ex[2]^4*ex[3]^4 - 18*ex[2]*ex[3]*ex[4] - 
    17*ex[2]^2*ex[3]*ex[4] - 54*ex[2]*ex[3]^2*ex[4] - 
    70*ex[2]^2*ex[3]^2*ex[4] - 17*ex[2]^3*ex[3]^2*ex[4] - 
    54*ex[2]*ex[3]^3*ex[4] - 89*ex[2]^2*ex[3]^3*ex[4] - 
    35*ex[2]^3*ex[3]^3*ex[4] - 18*ex[2]*ex[3]^4*ex[4] - 
    36*ex[2]^2*ex[3]^4*ex[4] - 18*ex[2]^3*ex[3]^4*ex[4] + 9*ex[4]^2 + 
    36*ex[3]*ex[4]^2 + 18*ex[2]*ex[3]*ex[4]^2 + 54*ex[3]^2*ex[4]^2 + 
    54*ex[2]*ex[3]^2*ex[4]^2 + 9*ex[2]^2*ex[3]^2*ex[4]^2 + 
    36*ex[3]^3*ex[4]^2 + 54*ex[2]*ex[3]^3*ex[4]^2 + 
    18*ex[2]^2*ex[3]^3*ex[4]^2 + 9*ex[3]^4*ex[4]^2 + 
    18*ex[2]*ex[3]^4*ex[4]^2 + 9*ex[2]^2*ex[3]^4*ex[4]^2, 
  y[34] -> 4*ex[2] + 5*ex[2]^2*ex[3] - 5*ex[4] - 10*ex[2]*ex[3]*ex[4] + 
    5*ex[3]*ex[4]^2 + 5*ex[2]*ex[3]*ex[6] - 5*ex[3]*ex[4]*ex[6], 
  y[35] -> -8*ex[2]^3*ex[3]^2 + 9*ex[2]^4*ex[3]^2 + 4*ex[2]^4*ex[3]^3 + 
    4*ex[2]*ex[3]*ex[4] - 18*ex[2]^2*ex[3]*ex[4] + 8*ex[2]^2*ex[3]^2*ex[4] - 
    40*ex[2]^3*ex[3]^2*ex[4] - 16*ex[2]^3*ex[3]^3*ex[4] + 9*ex[4]^2 + 
    4*ex[3]*ex[4]^2 + 36*ex[2]*ex[3]*ex[4]^2 + 8*ex[2]*ex[3]^2*ex[4]^2 + 
    62*ex[2]^2*ex[3]^2*ex[4]^2 + 24*ex[2]^2*ex[3]^3*ex[4]^2 - 
    18*ex[3]*ex[4]^3 - 8*ex[3]^2*ex[4]^3 - 40*ex[2]*ex[3]^2*ex[4]^3 - 
    16*ex[2]*ex[3]^3*ex[4]^3 + 9*ex[3]^2*ex[4]^4 + 4*ex[3]^3*ex[4]^4 - 
    8*ex[2]^2*ex[3]^2*ex[6] + 22*ex[2]^3*ex[3]^2*ex[6] + 
    8*ex[2]^3*ex[3]^3*ex[6] - 18*ex[2]*ex[3]*ex[4]*ex[6] - 
    66*ex[2]^2*ex[3]^2*ex[4]*ex[6] - 24*ex[2]^2*ex[3]^3*ex[4]*ex[6] + 
    18*ex[3]*ex[4]^2*ex[6] + 8*ex[3]^2*ex[4]^2*ex[6] + 
    62*ex[2]*ex[3]^2*ex[4]^2*ex[6] + 24*ex[2]*ex[3]^3*ex[4]^2*ex[6] - 
    18*ex[3]^2*ex[4]^3*ex[6] - 8*ex[3]^3*ex[4]^3*ex[6] + 
    13*ex[2]^2*ex[3]^2*ex[6]^2 + 4*ex[2]^2*ex[3]^3*ex[6]^2 - 
    22*ex[2]*ex[3]^2*ex[4]*ex[6]^2 - 8*ex[2]*ex[3]^3*ex[4]*ex[6]^2 + 
    9*ex[3]^2*ex[4]^2*ex[6]^2 + 4*ex[3]^3*ex[4]^2*ex[6]^2, 
  y[36] -> -(ex[2]^3*ex[3]^2) - ex[2]^4*ex[3]^2 + 2*ex[2]^2*ex[3]*ex[4] + 
    48*ex[2]^3*ex[3]*ex[4] + 8*ex[2]^2*ex[3]^2*ex[4] + 
    8*ex[2]^3*ex[3]^2*ex[4] - ex[2]*ex[4]^2 - 47*ex[2]^2*ex[4]^2 - 
    14*ex[2]*ex[3]*ex[4]^2 - 48*ex[2]^2*ex[3]*ex[4]^2 + 
    6*ex[2]^3*ex[3]*ex[4]^2 - 13*ex[2]*ex[3]^2*ex[4]^2 - 
    13*ex[2]^2*ex[3]^2*ex[4]^2 + 6*ex[4]^3 - 6*ex[2]*ex[4]^3 + 
    12*ex[3]*ex[4]^3 - 6*ex[2]^2*ex[3]*ex[4]^3 + 6*ex[3]^2*ex[4]^3 + 
    6*ex[2]*ex[3]^2*ex[4]^3, y[37] -> ex[2]*ex[3] - ex[4] - 
    ex[3]*ex[4]*ex[5], y[38] -> 2*ex[2]*ex[3] - ex[4] - ex[3]*ex[4] + 
    ex[2]*ex[3]*ex[4] - 2*ex[2]*ex[3]*ex[6], 
  y[39] -> ex[2]*ex[3] + ex[2]^2*ex[3] - ex[4] + ex[2]*ex[4] - ex[3]*ex[4] - 
    ex[2]*ex[3]*ex[4], y[40] -> 17*ex[2]*ex[3] + 17*ex[2]^2*ex[3] - 
    17*ex[4] + 31*ex[2]*ex[4] - 17*ex[3]*ex[4] - 17*ex[2]*ex[3]*ex[4], 
  y[41] -> 31*ex[2]^2*ex[3]^2 + 62*ex[2]^3*ex[3]^2 + 31*ex[2]^4*ex[3]^2 - 
    62*ex[2]*ex[3]*ex[4] - 62*ex[2]^2*ex[3]*ex[4] - 62*ex[2]*ex[3]^2*ex[4] - 
    124*ex[2]^2*ex[3]^2*ex[4] - 62*ex[2]^3*ex[3]^2*ex[4] + 31*ex[4]^2 - 
    3*ex[2]^2*ex[4]^2 + 62*ex[3]*ex[4]^2 + 62*ex[2]*ex[3]*ex[4]^2 + 
    31*ex[3]^2*ex[4]^2 + 62*ex[2]*ex[3]^2*ex[4]^2 + 
    31*ex[2]^2*ex[3]^2*ex[4]^2, y[42] -> 15*ex[2]^2*ex[3]^2 + 
    30*ex[2]^3*ex[3]^2 + 15*ex[2]^4*ex[3]^2 - 30*ex[2]*ex[3]*ex[4] - 
    30*ex[2]^2*ex[3]*ex[4] - 30*ex[2]*ex[3]^2*ex[4] - 
    60*ex[2]^2*ex[3]^2*ex[4] - 30*ex[2]^3*ex[3]^2*ex[4] + 15*ex[4]^2 + 
    49*ex[2]^2*ex[4]^2 + 30*ex[3]*ex[4]^2 + 30*ex[2]*ex[3]*ex[4]^2 + 
    15*ex[3]^2*ex[4]^2 + 30*ex[2]*ex[3]^2*ex[4]^2 + 
    15*ex[2]^2*ex[3]^2*ex[4]^2, y[43] -> 58*ex[2]^2*ex[3]^2 + 
    119*ex[2]^3*ex[3]^2 + 58*ex[2]^4*ex[3]^2 + 116*ex[2]^2*ex[3]^3 + 
    235*ex[2]^3*ex[3]^3 + 119*ex[2]^4*ex[3]^3 + 58*ex[2]^2*ex[3]^4 + 
    116*ex[2]^3*ex[3]^4 + 58*ex[2]^4*ex[3]^4 - 116*ex[2]*ex[3]*ex[4] - 
    119*ex[2]^2*ex[3]*ex[4] - 348*ex[2]*ex[3]^2*ex[4] - 
    470*ex[2]^2*ex[3]^2*ex[4] - 119*ex[2]^3*ex[3]^2*ex[4] - 
    348*ex[2]*ex[3]^3*ex[4] - 583*ex[2]^2*ex[3]^3*ex[4] - 
    235*ex[2]^3*ex[3]^3*ex[4] - 116*ex[2]*ex[3]^4*ex[4] - 
    232*ex[2]^2*ex[3]^4*ex[4] - 116*ex[2]^3*ex[3]^4*ex[4] + 58*ex[4]^2 + 
    232*ex[3]*ex[4]^2 + 116*ex[2]*ex[3]*ex[4]^2 + 348*ex[3]^2*ex[4]^2 + 
    348*ex[2]*ex[3]^2*ex[4]^2 + 58*ex[2]^2*ex[3]^2*ex[4]^2 + 
    232*ex[3]^3*ex[4]^2 + 348*ex[2]*ex[3]^3*ex[4]^2 + 
    116*ex[2]^2*ex[3]^3*ex[4]^2 + 58*ex[3]^4*ex[4]^2 + 
    116*ex[2]*ex[3]^4*ex[4]^2 + 58*ex[2]^2*ex[3]^4*ex[4]^2, 
  y[44] -> 3*ex[2]^2*ex[3]^2 + 5*ex[2]^3*ex[3]^2 + 3*ex[2]^4*ex[3]^2 + 
    6*ex[2]^2*ex[3]^3 + 11*ex[2]^3*ex[3]^3 + 5*ex[2]^4*ex[3]^3 + 
    3*ex[2]^2*ex[3]^4 + 6*ex[2]^3*ex[3]^4 + 3*ex[2]^4*ex[3]^4 - 
    6*ex[2]*ex[3]*ex[4] - 5*ex[2]^2*ex[3]*ex[4] - 18*ex[2]*ex[3]^2*ex[4] - 
    22*ex[2]^2*ex[3]^2*ex[4] - 5*ex[2]^3*ex[3]^2*ex[4] - 
    18*ex[2]*ex[3]^3*ex[4] - 29*ex[2]^2*ex[3]^3*ex[4] - 
    11*ex[2]^3*ex[3]^3*ex[4] - 6*ex[2]*ex[3]^4*ex[4] - 
    12*ex[2]^2*ex[3]^4*ex[4] - 6*ex[2]^3*ex[3]^4*ex[4] + 3*ex[4]^2 + 
    12*ex[3]*ex[4]^2 + 6*ex[2]*ex[3]*ex[4]^2 + 18*ex[3]^2*ex[4]^2 + 
    18*ex[2]*ex[3]^2*ex[4]^2 + 3*ex[2]^2*ex[3]^2*ex[4]^2 + 
    12*ex[3]^3*ex[4]^2 + 18*ex[2]*ex[3]^3*ex[4]^2 + 
    6*ex[2]^2*ex[3]^3*ex[4]^2 + 3*ex[3]^4*ex[4]^2 + 6*ex[2]*ex[3]^4*ex[4]^2 + 
    3*ex[2]^2*ex[3]^4*ex[4]^2, y[45] -> -2*ex[2]^3*ex[3]^2 + 
    3*ex[2]^4*ex[3]^2 + 2*ex[2]^4*ex[3]^3 + ex[2]*ex[3]*ex[4] - 
    6*ex[2]^2*ex[3]*ex[4] - 13*ex[2]^3*ex[3]^2*ex[4] - 
    8*ex[2]^3*ex[3]^3*ex[4] + 3*ex[4]^2 + 2*ex[3]*ex[4]^2 + 
    12*ex[2]*ex[3]*ex[4]^2 + 6*ex[2]*ex[3]^2*ex[4]^2 + 
    20*ex[2]^2*ex[3]^2*ex[4]^2 + 12*ex[2]^2*ex[3]^3*ex[4]^2 - 
    6*ex[3]*ex[4]^3 - 4*ex[3]^2*ex[4]^3 - 13*ex[2]*ex[3]^2*ex[4]^3 - 
    8*ex[2]*ex[3]^3*ex[4]^3 + 3*ex[3]^2*ex[4]^4 + 2*ex[3]^3*ex[4]^4 - 
    2*ex[2]^2*ex[3]^2*ex[6] + 7*ex[2]^3*ex[3]^2*ex[6] + 
    4*ex[2]^3*ex[3]^3*ex[6] - 6*ex[2]*ex[3]*ex[4]*ex[6] - 
    2*ex[2]*ex[3]^2*ex[4]*ex[6] - 21*ex[2]^2*ex[3]^2*ex[4]*ex[6] - 
    12*ex[2]^2*ex[3]^3*ex[4]*ex[6] + 6*ex[3]*ex[4]^2*ex[6] + 
    4*ex[3]^2*ex[4]^2*ex[6] + 20*ex[2]*ex[3]^2*ex[4]^2*ex[6] + 
    12*ex[2]*ex[3]^3*ex[4]^2*ex[6] - 6*ex[3]^2*ex[4]^3*ex[6] - 
    4*ex[3]^3*ex[4]^3*ex[6] + 4*ex[2]^2*ex[3]^2*ex[6]^2 + 
    2*ex[2]^2*ex[3]^3*ex[6]^2 - 7*ex[2]*ex[3]^2*ex[4]*ex[6]^2 - 
    4*ex[2]*ex[3]^3*ex[4]*ex[6]^2 + 3*ex[3]^2*ex[4]^2*ex[6]^2 + 
    2*ex[3]^3*ex[4]^2*ex[6]^2, y[46] -> ex[2]*ex[3] + ex[2]^2*ex[3] - ex[4] - 
    3*ex[2]*ex[4] - ex[3]*ex[4] - ex[2]*ex[3]*ex[4], 
  y[47] -> ex[2]^2*ex[3] - ex[2]*ex[4] - 3*ex[2]*ex[3]*ex[4] - 
    ex[2]^2*ex[3]*ex[4] + ex[4]^2 + ex[3]*ex[4]^2 + ex[2]*ex[3]*ex[4]*ex[5] + 
    ex[2]^2*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6] - ex[4]*ex[6] - 
    ex[3]*ex[4]*ex[6], y[48] -> -(ex[2]^3*ex[3]) + ex[2]*ex[4] + 
    2*ex[2]^2*ex[4] + ex[2]*ex[3]*ex[4] + 3*ex[2]^2*ex[3]*ex[4] - ex[4]^2 - 
    2*ex[2]*ex[4]^2 - ex[3]*ex[4]^2 - 2*ex[2]*ex[3]*ex[4]^2 + 
    ex[2]^3*ex[3]*ex[6] - ex[2]^2*ex[4]*ex[6] - ex[2]^2*ex[3]*ex[4]*ex[6]}, 
 {f[1] -> (-5107*y[3]^2*y[6])/(216*y[1]*y[2]*y[4]*y[5]) + 
    (5107*y[2]*y[7]^2)/(216*y[1]*y[8]) - (47*y[2]*y[9])/
     (18*y[1]*y[10]*y[11]) + (y[12]^2*y[15])/(216*y[1]*y[2]*y[10]*y[13]*
      y[14]), f[2] -> -(y[10]*y[16])/(3*y[2]*y[4]) - 
    (y[3]^2*y[17])/(3*y[1]*y[2]*y[4]*y[14]) - (y[2]*y[18])/(3*y[1]*y[11]), 
  f[6] -> -(y[9]^2*y[12])/(3*y[13]^2) - (y[2]*y[9]^2*y[12]*y[19])/
     (3*y[8]*y[13]^2) + (y[2]^2*y[10]*y[20]*y[21])/(3*y[11]^2*y[22]) + 
    (y[10]*y[24]*y[25])/(3*y[22]^2*y[23]) + (y[2]*y[10]*y[26])/
     (3*y[11]*y[22]^2), f[10] -> (-25*y[2]*y[7]^2)/(6*y[1]*y[8]) + 
    (y[10]*y[16])/(3*y[2]*y[4]) - (47*y[2]^2*y[20])/(18*y[11]^2) + 
    (y[2]*y[27])/(18*y[1]*y[10]*y[11]) - (y[12]^2*y[28])/
     (3*y[1]*y[2]*y[10]*y[13]*y[14]), 
  f[11] -> -(y[2]^2*y[10]*y[20]*y[21])/(3*y[11]^2*y[22]) - 
    (y[10]*y[24]*y[25])/(3*y[22]^2*y[23]) - (y[2]*y[10]*y[26])/
     (3*y[11]*y[22]^2), f[12] -> -(y[3]^2*y[6])/(6*y[1]*y[2]*y[4]*y[5]) + 
    (y[2]*y[7]^2)/(6*y[1]*y[8]) - (y[3]^2*y[17])/(6*y[1]*y[2]*y[4]*y[14]), 
  f[13] -> (y[2]*y[7]^2)/(y[1]*y[8]) + (y[2]^2*y[20])/(3*y[11]^2) - 
    (y[2]*y[29])/(3*y[1]*y[11]), 
  f[14] -> (y[3]^2*y[6])/(2*y[1]*y[2]*y[4]*y[5]) + 
    (y[2]*y[7]^2)/(2*y[1]*y[8]) + y[9]/(2*y[2]*y[30]) - 
    (y[2]*y[9]^3*y[24])/(2*y[13]*y[30]*y[31]), 
  f[15] -> (2*y[10]*y[24]*y[25])/(3*y[22]^2*y[23]) + 
    (y[9]*y[32])/(6*y[13]^2) + (y[2]*y[33])/(6*y[1]*y[4]^2*y[8]) + 
    (y[2]^2*y[20]*y[34])/(6*y[11]^2*y[22]) - 
    (y[2]*y[35])/(6*y[1]*y[11]*y[22]^2), 
  f[18] -> (25*y[3]^2*y[6])/(6*y[1]*y[2]*y[4]*y[5]) + 
    (y[2]*y[18])/(3*y[1]*y[11]) + y[36]/(18*y[2]*y[4]^2) + 
    (32*y[12]*y[24])/(9*y[2]*y[30]*y[37]) - (y[3]^2*y[38])/
     (3*y[1]*y[2]*y[4]*y[14]), 
  f[21] -> -((y[3]^2*y[6])/(y[1]*y[2]*y[4]*y[5])) - 
    (2*y[12]*y[24])/(3*y[2]*y[30]*y[37]) - (y[9]*y[12]*y[39])/
     (3*y[2]*y[4]^2), f[26] -> (-2*y[2]*y[7]^2)/(3*y[1]*y[8]) + 
    (2*y[2]*y[9]^2*y[24])/(3*y[1]*y[13]*y[23]*y[30]^2) + 
    (2*y[2]*y[9]^3*y[24])/(3*y[13]*y[30]*y[31]), 
  f[28] -> (-62*y[2]*y[7]^2)/(27*y[1]*y[8]) + (62*y[3]^2*y[17])/
     (27*y[1]*y[2]*y[4]*y[14]) - (32*y[12]*y[24])/(9*y[2]*y[30]*y[37]) + 
    (2*y[12]*y[24]*y[40])/(27*y[1]*y[2]*y[13]*y[23]*y[30]), 
  f[41] -> (-29*y[3]^2*y[17])/(18*y[1]*y[2]*y[4]*y[14]) + 
    (y[12]*y[24])/(3*y[2]*y[30]*y[37]) + (y[9]*y[41])/
     (36*y[2]*y[13]^2*y[30]) + (y[24]*y[42])/(36*y[1]*y[2]*y[13]*y[23]*
      y[30]^2) + (y[2]*y[43])/(36*y[1]*y[4]^2*y[8]), 
  f[53] -> -(y[9]^2*y[12])/(3*y[13]^2) + (y[2]^2*y[10]*y[20]*y[21])/
     (3*y[11]^2*y[22]) + (y[10]*y[24]*y[25])/(3*y[22]^2*y[23]) + 
    (y[2]*y[44])/(3*y[1]*y[4]^2*y[8]) - (y[2]*y[45])/(3*y[1]*y[11]*y[22]^2), 
  f[61] -> -(y[2]*y[9]^2*y[12]*y[19])/(6*y[8]*y[13]^2) - 
    (y[9]*y[12]*y[39])/(6*y[2]*y[4]^2) + (y[12]*y[24]*y[46])/
     (6*y[1]*y[2]*y[13]*y[23]*y[30]), 
  f[120] -> (-32*y[9]*y[12]*y[17])/(3*y[1]*y[2]*y[4]*y[14]*y[20]) + 
    (32*y[2]*y[9]^3*y[24])/(3*y[1]*y[10]*y[13]*y[20]*y[30]*y[31]) - 
    (32*y[9]*y[48])/(3*y[1]*y[2]*y[10]*y[20]*y[30]*y[47])}, 
 {{f[1], f[2], f[6], f[10], f[11], f[12], f[13], f[14], f[15], f[18], f[21], 
   f[26], f[28], f[41], f[53], f[61], f[120]}, 
  {1 - (12*H[1, 2])/47, H[1, 1] - H[1, 2], H[1, 1]^2/2 + H[1, 1]*H[1, 2] - 
    H[1, 2]^2/2 - H[2, 1]/12 - H[2, 18], -H[1, 2] + H[1, 3], 
   (-9*H[1, 1]^2 - 9*H[1, 2]^2 + 12*H[1, 4]^2 + 6*H[1, 2]*H[1, 5] - 
     6*H[1, 3]*H[1, 5] - 6*H[1, 4]*H[1, 5] + 
     6*H[1, 1]*(H[1, 3] - H[1, 4] + H[1, 5] - H[1, 6]) + 6*H[1, 4]*H[1, 6] + 
     3*H[1, 6]^2 - H[2, 1] - 3*H[2, 2] - 3*H[2, 4] - 9*H[2, 5] + 3*H[2, 6] + 
     6*H[2, 19])/6, (22*H[1, 1]^3)/9 + (175*H[1, 2]^2)/6 - (16*H[1, 2]^3)/3 - 
    2*H[1, 3]^3 + (67*H[1, 4]^2)/8 - 6*H[1, 3]^2*H[1, 5] - 
    3*H[1, 3]*H[1, 5]^2 - (19*H[1, 5]^3)/9 + 
    (H[1, 1]^2*(-20 + 6*H[1, 2] + 3*H[1, 3] + 12*H[1, 4] + H[1, 5]))/3 - 
    (124*H[1, 6])/9 + 2*H[1, 3]*H[1, 5]*H[1, 6] + 2*H[1, 5]^2*H[1, 6] + 
    (29*H[1, 6]^2)/3 + H[1, 3]*H[1, 6]^2 + (H[1, 5]*H[1, 6]^2)/3 - 
    (157*H[2, 1])/48 - (H[1, 3]*H[2, 1])/6 - (H[1, 4]*H[2, 1])/3 + 
    (7*H[1, 5]*H[2, 1])/9 - (H[1, 6]*H[2, 1])/6 + (41*H[2, 2])/24 - 
    (20*H[2, 3])/3 - (20*H[2, 4])/3 - (20*H[2, 6])/3 + 2*H[1, 3]*H[2, 6] + 
    2*H[1, 5]*H[2, 6] + H[1, 2]*(-32572/423 + (41*H[1, 5])/12 - 2*H[1, 5]^2 + 
      6*H[1, 6] - 2*H[1, 6]^2 + 3*H[2, 1] + 2*H[2, 2] + 2*H[2, 3] + 
      2*H[2, 4] + 2*H[2, 6]) + 
    (H[1, 1]*(6*H[1, 5]^2 + 18*H[1, 3]*(H[1, 5] - H[1, 6]) - 
       18*H[1, 5]*H[1, 6] + 6*H[1, 6]^2 - H[2, 1] - 36*H[2, 18]))/9 - 
    4*H[1, 4]*H[2, 18] + 4*H[1, 3]*H[2, 19] + 4*H[1, 5]*H[2, 19] - 
    2*H[3, 1] - 6*H[3, 2] + (50*H[3, 5])/3 - 2*H[3, 7] - 2*H[3, 8] - 
    (4*H[3, 28])/3 + (4*H[3, 30])/3 - 4*H[3, 32] + 4*H[3, 37] + 4*H[3, 39], 
   (H[1, 1]^2 - 2*H[1, 2]^2 + 2*H[1, 2]*H[1, 3] - H[1, 4]^2 + H[2, 5])/2, 
   (14*H[1, 1]^3 + 12*H[1, 2]^3 + 108*H[1, 3]^3 - 84*H[1, 4]^3 + 
     36*H[1, 4]^2*H[1, 5] + 198*H[1, 4]*H[1, 5]^2 + 52*H[1, 5]^3 + 
     6*H[1, 1]^2*(36*H[1, 2] + 21*H[1, 4] + 52*H[1, 5] - 6*H[1, 6]) + 
     36*H[1, 2]^2*(3*H[1, 3] + 2*H[1, 4] - 8*H[1, 5] - 2*H[1, 6]) + 
     324*H[1, 3]^2*H[1, 6] - 252*H[1, 4]^2*H[1, 6] - 
     180*H[1, 4]*H[1, 5]*H[1, 6] + 216*H[1, 5]^2*H[1, 6] + 
     72*H[1, 3]*H[1, 6]^2 - 18*H[1, 4]*H[1, 6]^2 - 48*H[1, 5]*H[1, 6]^2 - 
     144*H[1, 6]^3 + 78*H[1, 3]*H[2, 1] + 9*H[1, 4]*H[2, 1] - 
     46*H[1, 5]*H[2, 1] - 156*H[1, 6]*H[2, 1] + 240*H[2, 2] + 
     72*H[1, 4]*H[2, 2] + 72*H[1, 5]*H[2, 2] - 72*H[1, 6]*H[2, 2] - 
     240*H[2, 3] + 108*H[1, 3]*H[2, 3] + 72*H[1, 5]*H[2, 3] - 
     72*H[1, 6]*H[2, 3] + 240*H[2, 4] + 180*H[1, 4]*H[2, 4] + 
     144*H[1, 5]*H[2, 4] - 36*H[1, 6]*H[2, 4] - 240*H[2, 6] + 
     72*H[1, 5]*H[2, 6] + 36*H[1, 6]*H[2, 6] - 144*H[1, 4]*H[2, 18] - 
     360*H[1, 5]*H[2, 18] + 144*H[1, 6]*H[2, 18] + 
     H[1, 1]*(252*H[1, 4]^2 - 114*H[1, 5]^2 + 180*H[1, 5]*H[1, 6] - 
       6*H[1, 6]^2 + 144*H[1, 2]*(2*H[1, 4] - H[1, 5] + H[1, 6]) + 
       36*H[1, 4]*(5*H[1, 5] + H[1, 6]) - 47*H[2, 1] + 72*H[2, 2] - 
       72*H[2, 3] + 36*H[2, 4] - 72*H[2, 6] + 72*H[2, 18]) + 
     6*H[1, 2]*(48*H[1, 3]^2 - 36*H[1, 5]^2 + 24*H[1, 4]*
        (H[1, 5] - 2*H[1, 6]) + 36*H[1, 3]*H[1, 6] + 24*H[1, 5]*H[1, 6] - 
       24*H[1, 6]^2 - 13*H[2, 1] + 24*H[2, 2] + 6*H[2, 3] + 12*H[2, 4] + 
       12*H[2, 6] - 48*H[2, 18] - 72*H[2, 19]) - 360*H[1, 3]*H[2, 19] - 
     360*H[1, 6]*H[2, 19] - 180*H[3, 1] - 36*H[3, 2] + 3768*H[3, 5] + 
     72*H[3, 7] + 72*H[3, 8] + 192*H[3, 28] + 168*H[3, 30] + 108*H[3, 32] - 
     432*H[3, 33] + 72*H[3, 34] - 288*H[3, 35] + 72*H[3, 36] + 216*H[3, 37] - 
     288*H[3, 39] + 288*H[3, 40] - 504*H[3, 43] + 216*H[3, 45] - 
     36*H[3, 48] + 72*H[3, 53] + 72*H[3, 55] + 144*H[3, 62])/108, 
   -H[1, 1]^2 - H[1, 2]^2 + H[1, 3]^2 + H[1, 4]^2 - H[2, 5], 
   -H[1, 2] + H[1, 4], (-3*H[1, 2]^2 + 2*H[1, 2]*H[1, 4] + H[1, 4]^2)/2, 
   (2*H[1, 1]^3 - 12*H[1, 2]^3 - 20*H[1, 4]^3 - 
     12*H[1, 2]^2*(H[1, 4] - 2*H[1, 5]) + 12*H[1, 4]^2*H[1, 5] - 
     24*H[1, 4]*H[1, 5]^2 - 24*H[1, 5]^3 + 12*H[1, 4]^2*H[1, 6] + 
     24*H[1, 4]*H[1, 5]*H[1, 6] - 30*H[1, 5]^2*H[1, 6] - 10*H[1, 6]^3 + 
     6*H[1, 1]^2*(-6*H[1, 2] + 4*H[1, 4] - 8*H[1, 5] + H[1, 6]) + 
     6*H[1, 4]*H[2, 1] + 8*H[1, 5]*H[2, 1] + 9*H[1, 6]*H[2, 1] - 
     12*H[1, 4]*H[2, 2] - 24*H[1, 4]*H[2, 4] - 24*H[1, 5]*H[2, 4] + 
     12*H[1, 6]*H[2, 4] - 24*H[1, 4]*H[2, 18] + 48*H[1, 5]*H[2, 18] - 
     24*H[1, 6]*H[2, 18] + 4*H[1, 2]*(6*H[1, 4]^2 + 3*H[1, 5]^2 - 
       6*H[1, 4]*(H[1, 5] - 2*H[1, 6]) - 6*H[1, 5]*H[1, 6] + 3*H[1, 6]^2 + 
       H[2, 1] - 3*H[2, 2] - 6*H[2, 4] + 12*H[2, 18]) - 
     H[1, 1]*(12*H[1, 4]^2 + 24*H[1, 4]*H[1, 5] - 6*H[1, 5]^2 + 
       24*H[1, 5]*H[1, 6] + 6*H[1, 6]^2 + 24*H[1, 2]*(2*H[1, 4] - H[1, 5] + 
         H[1, 6]) - 11*H[2, 1] + 12*H[2, 4] + 48*H[2, 18]) - 1352*H[3, 5] + 
     24*H[3, 7] - 24*H[3, 28] - 24*H[3, 30] - 36*H[3, 32] + 24*H[3, 36] - 
     72*H[3, 40] - 48*H[3, 45] - 12*H[3, 48] - 24*H[3, 62])/24, 
   (24*H[1, 2]^2 - 6*H[1, 4]^2 + 64*H[1, 5] - 4*H[1, 2]*(16 + 3*H[1, 5]) - 
     H[2, 1] - 6*H[2, 2])/64, H[1, 2]^2 - H[1, 4]^2 + H[1, 5]^2 - H[2, 1]/6 - 
    H[2, 2], H[1, 1]^2 + H[1, 2]^2 - H[1, 2]*H[1, 6] + 
    (-6*H[1, 4]^2 + 6*H[1, 3]*H[1, 6] - 3*H[1, 6]^2 + H[2, 1] + 3*H[2, 3] + 
      6*H[2, 5] - 6*H[2, 19])/6, (3*H[1, 1]^2)/2 + H[1, 2]^2/2 - 
    (3*H[1, 4]^2)/2 - 2*H[1, 2]*H[1, 5] + 2*H[1, 4]*H[1, 5] - 
    2*H[1, 4]*H[1, 6] + H[1, 5]*H[1, 6] - H[1, 6]^2/2 + 
    H[1, 1]*(2*H[1, 4] - H[1, 5] + H[1, 6]) + H[2, 1]/3 + H[2, 2]/2 + 
    H[2, 4] - 2*H[2, 18], SQRT2*H[3, 6]}}}


==> anc/bbqqH/FiniteRemainder_bbqqH_2L_nf2_+++-.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{y[1] -> ex[3], y[2] -> ex[4], y[3] -> -(ex[2]*ex[3]) - ex[2]^2*ex[3] + 
    ex[4] + ex[3]*ex[4] + ex[2]*ex[3]*ex[4], y[4] -> -ex[2] + ex[4]*ex[5], 
  y[5] -> -ex[2] + ex[4] - ex[6], y[6] -> ex[2]*ex[3] - ex[4] - ex[3]*ex[4] - 
    ex[2]*ex[3]*ex[4] + ex[2]*ex[3]*ex[4]*ex[5], 
  y[7] -> -(ex[2]*ex[3]) + ex[4] + ex[3]*ex[4] + ex[2]*ex[3]*ex[6], 
  y[8] -> -ex[4] - ex[3]*ex[4] - 2*ex[2]*ex[3]*ex[4] + 
    ex[2]*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6]}, 
 {f[1] -> (-100*y[2]*y[5])/(81*y[1]*y[3]*y[4]) - 
    (100*y[2]*y[7])/(81*y[1]*y[3]*y[6]) + (100*y[2])/(81*y[1]*y[8])}, 
 {{f[1]}, {(5 - 3*H[1, 2])^2/25}}}


==> anc/bbqqH/FiniteRemainder_bbqqH_2L_nf2_++-+.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{y[1] -> ex[3], y[2] -> ex[4], y[3] -> -(ex[2]*ex[3]) + ex[4] + ex[3]*ex[4], 
  y[4] -> -(ex[2]*ex[3]) - ex[2]^2*ex[3] + ex[4] + ex[3]*ex[4] + 
    ex[2]*ex[3]*ex[4], y[5] -> -ex[2] + ex[4]*ex[5], 
  y[6] -> -ex[2] + ex[4] - ex[6], y[7] -> ex[2]*ex[3] - ex[4] - ex[3]*ex[4] - 
    ex[2]*ex[3]*ex[4] + ex[2]*ex[3]*ex[4]*ex[5], 
  y[8] -> -(ex[2]*ex[3]) + ex[4] + ex[3]*ex[4] + ex[2]*ex[3]*ex[6], 
  y[9] -> 1 + ex[3], y[10] -> -ex[4] - ex[3]*ex[4] - 2*ex[2]*ex[3]*ex[4] + 
    ex[2]*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6]}, 
 {f[1] -> (100*y[3]^2*y[6])/(81*y[1]*y[2]*y[4]*y[5]) + 
    (100*y[3]^2*y[8])/(81*y[1]*y[2]*y[4]*y[7]) - 
    (100*y[2]*y[9]^2)/(81*y[1]*y[10])}, {{f[1]}, {(5 - 3*H[1, 2])^2/25}}}


==> anc/bbqqH/Phase_bbqqH_+++-.m <==
spAB[p[4],p[2],p[1]]*spB[p[2],p[3]]


==> anc/bbqqH/Phase_bbqqH_++-+.m <==
spAB[p[3],p[2],p[4]]*spB[p[1],p[2]]


==> anc/bbqqH/PolesUVIR_bbqqH_1L_nf0_+++-.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{y[1] -> ex[3], y[2] -> ex[4], y[3] -> -(ex[2]*ex[3]) - ex[2]^2*ex[3] + 
    ex[4] + ex[3]*ex[4] + ex[2]*ex[3]*ex[4], y[4] -> -ex[2] + ex[4]*ex[5], 
  y[5] -> -ex[2] + ex[4] - ex[6], y[6] -> ex[2]*ex[3] - ex[4] - ex[3]*ex[4] - 
    ex[2]*ex[3]*ex[4] + ex[2]*ex[3]*ex[4]*ex[5], 
  y[7] -> -(ex[2]*ex[3]) + ex[4] + ex[3]*ex[4] + ex[2]*ex[3]*ex[6], 
  y[8] -> -ex[4] - ex[3]*ex[4] - 2*ex[2]*ex[3]*ex[4] + 
    ex[2]*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6]}, 
 {f[1] -> (2*y[2]*y[5])/(y[1]*y[3]*y[4]) + (2*y[2]*y[7])/(y[1]*y[3]*y[6]) - 
    (2*y[2])/(y[1]*y[8])}, {{f[1]/eps^2, f[1]/eps, f[1], eps*f[1], 
   eps^2*f[1]}, {mono[1], (-13*mono[1] - 6*mono[Fr[1, 5]] - 6*mono[Fr[1, 6]])/
    12, (-9*mono[Fr[1, 5]] + 3*mono[Fr[1, 5]^2] - 9*mono[Fr[1, 6]] + 
     3*mono[Fr[1, 6]^2] - mono[Fr[2, 1]])/12, 
   (9*mono[Fr[1, 5]^2] - 2*mono[Fr[1, 5]^3] + 9*mono[Fr[1, 6]^2] - 
     2*mono[Fr[1, 6]^3] - 3*mono[Fr[2, 1]] + mono[Fr[1, 5]*Fr[2, 1]] + 
     mono[Fr[1, 6]*Fr[2, 1]] - 8*mono[Fr[3, 5]])/24, 
   (-180*mono[Fr[1, 5]^3] + 30*mono[Fr[1, 5]^4] - 180*mono[Fr[1, 6]^3] + 
     30*mono[Fr[1, 6]^4] + 90*mono[Fr[1, 5]*Fr[2, 1]] - 
     30*mono[Fr[1, 5]^2*Fr[2, 1]] + 90*mono[Fr[1, 6]*Fr[2, 1]] - 
     30*mono[Fr[1, 6]^2*Fr[2, 1]] + mono[Fr[2, 1]^2] - 720*mono[Fr[3, 5]] + 
     240*mono[Fr[1, 5]*Fr[3, 5]] + 240*mono[Fr[1, 6]*Fr[3, 5]])/1440}}}


==> anc/bbqqH/PolesUVIR_bbqqH_1L_nf0_++-+.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{y[1] -> ex[3], y[2] -> ex[4], y[3] -> -(ex[2]*ex[3]) + ex[4] + ex[3]*ex[4], 
  y[4] -> -(ex[2]*ex[3]) - ex[2]^2*ex[3] + ex[4] + ex[3]*ex[4] + 
    ex[2]*ex[3]*ex[4], y[5] -> -ex[2] + ex[4]*ex[5], 
  y[6] -> -ex[2] + ex[4] - ex[6], y[7] -> ex[2]*ex[3] - ex[4] - ex[3]*ex[4] - 
    ex[2]*ex[3]*ex[4] + ex[2]*ex[3]*ex[4]*ex[5], 
  y[8] -> -(ex[2]*ex[3]) + ex[4] + ex[3]*ex[4] + ex[2]*ex[3]*ex[6], 
  y[9] -> 1 + ex[3], y[10] -> -ex[4] - ex[3]*ex[4] - 2*ex[2]*ex[3]*ex[4] + 
    ex[2]*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6]}, 
 {f[1] -> (-2*y[3]^2*y[6])/(y[1]*y[2]*y[4]*y[5]) - 
    (2*y[3]^2*y[8])/(y[1]*y[2]*y[4]*y[7]) + (2*y[2]*y[9]^2)/(y[1]*y[10])}, 
 {{f[1]/eps^2, f[1]/eps, f[1], eps*f[1], eps^2*f[1]}, 
  {mono[1], (-13*mono[1] - 6*mono[Fr[1, 5]] - 6*mono[Fr[1, 6]])/12, 
   (-9*mono[Fr[1, 5]] + 3*mono[Fr[1, 5]^2] - 9*mono[Fr[1, 6]] + 
     3*mono[Fr[1, 6]^2] - mono[Fr[2, 1]])/12, 
   (9*mono[Fr[1, 5]^2] - 2*mono[Fr[1, 5]^3] + 9*mono[Fr[1, 6]^2] - 
     2*mono[Fr[1, 6]^3] - 3*mono[Fr[2, 1]] + mono[Fr[1, 5]*Fr[2, 1]] + 
     mono[Fr[1, 6]*Fr[2, 1]] - 8*mono[Fr[3, 5]])/24, 
   (-180*mono[Fr[1, 5]^3] + 30*mono[Fr[1, 5]^4] - 180*mono[Fr[1, 6]^3] + 
     30*mono[Fr[1, 6]^4] + 90*mono[Fr[1, 5]*Fr[2, 1]] - 
     30*mono[Fr[1, 5]^2*Fr[2, 1]] + 90*mono[Fr[1, 6]*Fr[2, 1]] - 
     30*mono[Fr[1, 6]^2*Fr[2, 1]] + mono[Fr[2, 1]^2] - 720*mono[Fr[3, 5]] + 
     240*mono[Fr[1, 5]*Fr[3, 5]] + 240*mono[Fr[1, 6]*Fr[3, 5]])/1440}}}


==> anc/bbqqH/PolesUVIR_bbqqH_1L_nf1_+++-.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{y[1] -> ex[3], y[2] -> ex[4], y[3] -> -(ex[2]*ex[3]) - ex[2]^2*ex[3] + 
    ex[4] + ex[3]*ex[4] + ex[2]*ex[3]*ex[4], y[4] -> -ex[2] + ex[4]*ex[5], 
  y[5] -> -ex[2] + ex[4] - ex[6], y[6] -> ex[2]*ex[3] - ex[4] - ex[3]*ex[4] - 
    ex[2]*ex[3]*ex[4] + ex[2]*ex[3]*ex[4]*ex[5], 
  y[7] -> -(ex[2]*ex[3]) + ex[4] + ex[3]*ex[4] + ex[2]*ex[3]*ex[6], 
  y[8] -> -ex[4] - ex[3]*ex[4] - 2*ex[2]*ex[3]*ex[4] + 
    ex[2]*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6]}, 
 {f[1] -> (2*y[2]*y[5])/(3*y[1]*y[3]*y[4]) + 
    (2*y[2]*y[7])/(3*y[1]*y[3]*y[6]) - (2*y[2])/(3*y[1]*y[8])}, 
 {{f[1]/eps}, {mono[1]}}}


==> anc/bbqqH/PolesUVIR_bbqqH_1L_nf1_++-+.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{y[1] -> ex[3], y[2] -> ex[4], y[3] -> -(ex[2]*ex[3]) + ex[4] + ex[3]*ex[4], 
  y[4] -> -(ex[2]*ex[3]) - ex[2]^2*ex[3] + ex[4] + ex[3]*ex[4] + 
    ex[2]*ex[3]*ex[4], y[5] -> -ex[2] + ex[4]*ex[5], 
  y[6] -> -ex[2] + ex[4] - ex[6], y[7] -> ex[2]*ex[3] - ex[4] - ex[3]*ex[4] - 
    ex[2]*ex[3]*ex[4] + ex[2]*ex[3]*ex[4]*ex[5], 
  y[8] -> -(ex[2]*ex[3]) + ex[4] + ex[3]*ex[4] + ex[2]*ex[3]*ex[6], 
  y[9] -> 1 + ex[3], y[10] -> -ex[4] - ex[3]*ex[4] - 2*ex[2]*ex[3]*ex[4] + 
    ex[2]*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6]}, 
 {f[1] -> (-2*y[3]^2*y[6])/(3*y[1]*y[2]*y[4]*y[5]) - 
    (2*y[3]^2*y[8])/(3*y[1]*y[2]*y[4]*y[7]) + (2*y[2]*y[9]^2)/
     (3*y[1]*y[10])}, {{f[1]/eps}, {mono[1]}}}


==> anc/bbqqH/PolesUVIR_bbqqH_2L_nf0_+++-.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{y[1] -> ex[3], y[2] -> ex[4], y[3] -> -(ex[2]*ex[3]) - ex[2]^2*ex[3] + 
    ex[4] + ex[3]*ex[4] + ex[2]*ex[3]*ex[4], y[4] -> -ex[2] + ex[4]*ex[5], 
  y[5] -> -ex[2] + ex[4] - ex[6], y[6] -> ex[2]*ex[3] - ex[4] - ex[3]*ex[4] - 
    ex[2]*ex[3]*ex[4] + ex[2]*ex[3]*ex[4]*ex[5], 
  y[7] -> -(ex[2]*ex[3]) + ex[4] + ex[3]*ex[4] + ex[2]*ex[3]*ex[6], 
  y[8] -> -ex[4] - ex[3]*ex[4] - 2*ex[2]*ex[3]*ex[4] + 
    ex[2]*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6], y[9] -> ex[2], 
  y[10] -> ex[2] - ex[4], y[11] -> -ex[4] - 2*ex[2]*ex[3]*ex[4] + 
    ex[3]*ex[4]^2 + ex[2]*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6] - 
    ex[3]*ex[4]*ex[6], y[12] -> ex[2]*ex[3] + ex[2]^2*ex[3] - ex[4] - 
    ex[3]*ex[4] - ex[2]*ex[3]*ex[4], 
  y[13] -> -127*ex[2]^2*ex[3] + 103*ex[2]*ex[4] + 254*ex[2]*ex[3]*ex[4] - 
    127*ex[4]^2 - 127*ex[3]*ex[4]^2 + 127*ex[2]^2*ex[3]*ex[6] - 
    127*ex[2]*ex[3]*ex[4]*ex[6], y[14] -> 1 + ex[2], 
  y[15] -> 1 + ex[3] + ex[2]*ex[3], 
  y[16] -> -2*ex[2]*ex[4] + ex[4]^2 + ex[2]*ex[4]*ex[5] + ex[2]*ex[6] - 
    ex[4]*ex[6], y[17] -> ex[2] + ex[2]*ex[3] - ex[4] + ex[2]*ex[4] - 
    ex[3]*ex[4] - ex[2]*ex[3]*ex[4] + ex[2]*ex[3]*ex[4]*ex[5] - ex[2]*ex[6], 
  y[18] -> 1 + ex[4] - ex[6], y[19] -> 3 + 2*ex[3], 
  y[20] -> 21*ex[2] + 58*ex[2]*ex[3] - 33*ex[4] - 58*ex[3]*ex[4] + 
    24*ex[2]*ex[3]*ex[4] - 24*ex[3]*ex[4]^2 - 24*ex[2]*ex[3]*ex[6] + 
    24*ex[3]*ex[4]*ex[6], y[21] -> 2 + ex[3], 
  y[22] -> 12*ex[2]*ex[3] + 12*ex[2]^2*ex[3] - 12*ex[4] - 11*ex[2]*ex[4] - 
    12*ex[3]*ex[4] + 12*ex[2]*ex[3]*ex[4] + 24*ex[2]^2*ex[3]*ex[4] - 
    24*ex[4]^2 - 24*ex[3]*ex[4]^2 - 24*ex[2]*ex[3]*ex[4]^2, 
  y[23] -> ex[2]*ex[3] - ex[4] - ex[3]*ex[4]*ex[5], y[24] -> -ex[2] + ex[4], 
  y[25] -> -1 + ex[5], y[26] -> ex[2]*ex[3] - ex[4] - ex[3]*ex[4], 
  y[27] -> ex[2] - ex[4]*ex[5], y[28] -> ex[2] - ex[4] + ex[6], 
  y[29] -> 2*ex[2]*ex[3] + 2*ex[2]^2*ex[3] - 2*ex[4] - 9*ex[2]*ex[4] - 
    2*ex[3]*ex[4] - 2*ex[2]*ex[3]*ex[4], y[30] -> 3 + 4*ex[3], 
  y[31] -> 34 + 29*ex[3], y[32] -> -(ex[2]*ex[4]) - 2*ex[2]*ex[3]*ex[4] - 
    2*ex[2]^2*ex[3]*ex[4] + ex[4]^2 + ex[3]*ex[4]^2 + ex[2]*ex[3]*ex[4]^2 + 
    ex[2]*ex[3]*ex[4]*ex[5] + ex[2]^2*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6] + 
    ex[2]^2*ex[3]*ex[6] - ex[4]*ex[6] - ex[3]*ex[4]*ex[6] - 
    ex[2]*ex[3]*ex[4]*ex[6], y[33] -> 6*ex[2]*ex[3] + 6*ex[2]^2*ex[3] - 
    6*ex[4] + 11*ex[2]*ex[4] - 6*ex[3]*ex[4] - 6*ex[2]*ex[3]*ex[4], 
  y[34] -> -22 + ex[3], y[35] -> 1 + 2*ex[2], y[36] -> 35 + 46*ex[2], 
  y[37] -> ex[5], y[38] -> ex[2]*ex[3] - ex[3]*ex[4] - ex[6], 
  y[39] -> 2*ex[2] + 2*ex[2]*ex[3] - 2*ex[4] - ex[3]*ex[4] + ex[6], 
  y[40] -> -ex[2] + ex[4] + ex[2]*ex[6], 
  y[41] -> ex[2]^2*ex[3] - ex[2]*ex[4] - 3*ex[2]*ex[3]*ex[4] - 
    ex[2]^2*ex[3]*ex[4] + ex[4]^2 + ex[3]*ex[4]^2 + ex[2]*ex[3]*ex[4]*ex[5] + 
    ex[2]^2*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6] - ex[4]*ex[6] - 
    ex[3]*ex[4]*ex[6], y[42] -> ex[6], 
  y[43] -> 35*ex[2] + 12*ex[2]*ex[3] - 35*ex[4] - 12*ex[3]*ex[4] + 
    12*ex[2]*ex[3]*ex[4] - 12*ex[3]*ex[4]^2 - 35*ex[2]*ex[6] - 
    12*ex[2]*ex[3]*ex[6] + 12*ex[3]*ex[4]*ex[6], 
  y[44] -> 6*ex[2]^2*ex[3]^2 - 6*ex[2]*ex[3]*ex[4] - 12*ex[2]*ex[3]^2*ex[4] + 
    6*ex[2]^2*ex[3]^2*ex[4] + 6*ex[3]*ex[4]^2 - 6*ex[2]*ex[3]*ex[4]^2 + 
    6*ex[3]^2*ex[4]^2 - 12*ex[2]*ex[3]^2*ex[4]^2 + 6*ex[3]*ex[4]^3 + 
    6*ex[3]^2*ex[4]^3 - 6*ex[2]^2*ex[3]^2*ex[6] - 35*ex[2]*ex[4]*ex[6] - 
    35*ex[2]^2*ex[4]*ex[6] + 6*ex[2]*ex[3]*ex[4]*ex[6] + 
    12*ex[2]*ex[3]^2*ex[4]*ex[6] - 6*ex[3]*ex[4]^2*ex[6] - 
    6*ex[3]^2*ex[4]^2*ex[6]}, 
 {f[1] -> (-2*y[2]*y[5])/(y[1]*y[3]*y[4]) - (2*y[2]*y[7])/(y[1]*y[3]*y[6]) + 
    (2*y[2])/(y[1]*y[8]), f[3] -> (127*y[2]*y[5])/(24*y[1]*y[3]*y[4]) - 
    (127*y[2])/(24*y[1]*y[8]) + (y[2]*y[9])/(y[1]*y[10]*y[11]) - 
    (y[2]*y[13])/(24*y[1]*y[6]*y[10]*y[12]), 
  f[6] -> (2*y[2]*y[5])/(y[1]*y[3]*y[4]) + (2*y[2]*y[7])/(y[1]*y[3]*y[6]) - 
    (2*y[2])/(y[1]*y[8]) + (2*y[14])/y[15] - (2*y[2]*y[5])/(y[1]*y[16]), 
  f[23] -> (3*y[2])/(y[1]*y[8]) + (2*y[2])/y[17] + (y[2]^2*y[18])/y[11]^2 - 
    (y[2]*y[19])/(y[1]*y[11]), f[24] -> (-7*y[2])/(4*y[1]*y[8]) + 
    y[2]^2/(y[1]*y[6]*y[10]) - (2*y[14])/y[15] - (17*y[2])/(6*y[17]) - 
    (11*y[2]^2*y[18])/(12*y[11]^2) + (y[2]*y[20])/(12*y[1]*y[10]*y[11]), 
  f[26] -> (y[2]*y[21])/y[8], f[32] -> (-3*y[2]*y[5])/(y[1]*y[3]*y[4]) + 
    (y[2]*y[9]*y[14])/y[3]^2, f[33] -> (7*y[2]*y[5])/(4*y[1]*y[3]*y[4]) + 
    (2*y[2]*y[5])/(y[1]*y[16]) + (y[2]*y[9]*y[18])/(y[3]*y[6]) + 
    (y[14]*y[22])/(12*y[12]^2) + y[5]/(y[9]*y[23]), 
  f[60] -> 1/(4*y[9]) + y[24]/(4*y[2]*y[9]*y[25]) - 
    (y[2]*y[28])/(y[1]*y[14]*y[26]*y[27]), 
  f[92] -> -(y[2]/y[8]) + y[2]/y[17], 
  f[93] -> (9*y[2]*y[7])/(4*y[1]*y[3]*y[6]) + (3*y[2])/y[17] + 
    y[5]/(2*y[9]*y[23]) + (y[28]*y[29])/(4*y[1]*y[9]*y[12]*y[27]) - 
    (3*y[2]*y[30])/(4*y[1]*y[8]), f[96] -> 1/(4*y[9]) + (2*y[2])/y[17] + 
    y[10]/(4*y[2]*y[9]*y[25]) + (y[2]*y[31])/(12*y[8]), 
  f[138] -> (-2*y[2]*y[5])/(y[1]*y[3]*y[4]) - (y[2]*y[7])/(y[1]*y[3]*y[6]) - 
    (y[2]*y[9]*y[14]*y[28])/(y[3]*y[32]), 
  f[140] -> 1/(2*y[26]) - (y[28]*y[33])/(12*y[1]*y[9]*y[14]*y[26]*y[27]), 
  f[150] -> 35/(24*y[9]) + (y[2]*y[34])/(24*y[8]), 
  f[160] -> -35/(24*y[9]) + (35*y[10])/(24*y[2]*y[9]*y[25]), 
  f[168] -> -(y[14]*y[35])/(2*y[9]), 
  f[169] -> -((y[2]*y[18])/y[6]) + (y[14]*y[36])/(24*y[9]), 
  f[182] -> -(y[1]*y[2]*y[37])/(2*y[9]) - (y[10]*y[38])/(2*y[2]*y[9]*y[25]) + 
    y[39]/(2*y[9]), f[202] -> (-32*y[2]*y[7]*y[9])/(y[1]*y[6]*y[12]*y[18]*
      y[26]) - (32*y[2]*y[9]*y[14]*y[28])/(y[1]*y[10]*y[12]*y[18]*y[32]) - 
    (16*y[9]*y[40])/y[41]^2 + (32*y[2]*y[9]*y[14]*y[42])/
     (y[1]*y[10]*y[18]*y[26]*y[41]), 
  f[203] -> (280*y[2]*y[7]*y[9])/(3*y[1]*y[6]*y[12]*y[18]*y[26]) + 
    (280*y[2]*y[9]*y[14]*y[28])/(3*y[1]*y[10]*y[12]*y[18]*y[32]) - 
    (4*y[9]*y[43])/(3*y[41]^2) + (8*y[44])/(3*y[1]*y[10]*y[18]*y[26]*y[41])}, 
 {{f[6]/eps, f[6], f[23]/eps^2 + f[24]/eps, f[24], f[32]/eps^2 + f[33]/eps, 
   f[33], f[93]/eps, f[93], f[1]/eps^4 + f[3]/eps^2, f[3]/eps, f[3], 
   f[23]/eps, f[23], f[32]/eps, f[32], f[140], f[26]/eps^2 + f[150], 
   f[168]/eps + f[169], f[182]/eps, f[182], f[202]/eps + f[203], f[60]/eps, 
   f[60], f[96]/eps, f[96], f[92]/eps^2, f[92]/eps, f[92], f[160]/eps, 
   f[160], f[168], f[202], f[26]/eps, f[26], f[138]/eps^2, f[138]/eps, 
   f[138], f[1]/eps^3, f[1]/eps^2, f[1]/eps, f[1]}, 
  {mono[Fr[1, 1]] - mono[Fr[1, 2]], 
   (-11*mono[Fr[1, 1]] - 6*mono[Fr[1, 1]^2] + 11*mono[Fr[1, 2]] + 
     6*mono[Fr[1, 2]^2] - 6*mono[Fr[1, 1]*Fr[1, 5]] + 
     6*mono[Fr[1, 2]*Fr[1, 5]] - 6*mono[Fr[1, 1]*Fr[1, 6]] + 
     6*mono[Fr[1, 2]*Fr[1, 6]])/12, -mono[Fr[1, 2]] + mono[Fr[1, 3]], 
   (11*mono[Fr[1, 2]] + 6*mono[Fr[1, 2]^2] - 11*mono[Fr[1, 3]] - 
     6*mono[Fr[1, 3]^2] + 6*mono[Fr[1, 2]*Fr[1, 5]] - 
     6*mono[Fr[1, 3]*Fr[1, 5]] + 6*mono[Fr[1, 2]*Fr[1, 6]] - 
     6*mono[Fr[1, 3]*Fr[1, 6]])/12, -mono[Fr[1, 2]] + mono[Fr[1, 4]], 
   (11*mono[Fr[1, 2]] + 6*mono[Fr[1, 2]^2] - 11*mono[Fr[1, 4]] - 
     6*mono[Fr[1, 4]^2] + 6*mono[Fr[1, 2]*Fr[1, 5]] - 
     6*mono[Fr[1, 4]*Fr[1, 5]] + 6*mono[Fr[1, 2]*Fr[1, 6]] - 
     6*mono[Fr[1, 4]*Fr[1, 6]])/12, 2*(mono[Fr[1, 2]] - mono[Fr[1, 5]]), 
   (-11*mono[Fr[1, 2]] - 6*mono[Fr[1, 2]^2] + 11*mono[Fr[1, 5]] - 
     6*mono[Fr[1, 2]*Fr[1, 5]] + 12*mono[Fr[1, 5]^2] - 
     6*mono[Fr[1, 2]*Fr[1, 6]] + 6*mono[Fr[1, 5]*Fr[1, 6]])/6, mono[1], 
   (-11*mono[1] - 12*mono[Fr[1, 2]] - 6*mono[Fr[1, 5]] - 6*mono[Fr[1, 6]])/
    12, (-22*mono[1] + 11*mono[Fr[1, 2]] + 6*mono[Fr[1, 2]^2] - 
     21*mono[Fr[1, 5]] + 6*mono[Fr[1, 2]*Fr[1, 5]] + 3*mono[Fr[1, 5]^2] - 
     21*mono[Fr[1, 6]] + 6*mono[Fr[1, 2]*Fr[1, 6]] + 3*mono[Fr[1, 6]^2] - 
     2*mono[Fr[2, 1]])/12, (mono[Fr[1, 2]^2] - mono[Fr[1, 3]^2] + 
     mono[Fr[1, 2]*Fr[1, 5]] - mono[Fr[1, 3]*Fr[1, 5]] + 
     mono[Fr[1, 2]*Fr[1, 6]] - mono[Fr[1, 3]*Fr[1, 6]])/2, 
   (385*mono[Fr[1, 2]] - 24*mono[Fr[1, 2]^3] - 385*mono[Fr[1, 3]] + 
     24*mono[Fr[1, 3]^3] + 318*mono[Fr[1, 2]*Fr[1, 5]] - 
     36*mono[Fr[1, 2]^2*Fr[1, 5]] - 318*mono[Fr[1, 3]*Fr[1, 5]] + 
     36*mono[Fr[1, 3]^2*Fr[1, 5]] - 36*mono[Fr[1, 2]*Fr[1, 5]^2] + 
     36*mono[Fr[1, 3]*Fr[1, 5]^2] + 318*mono[Fr[1, 2]*Fr[1, 6]] - 
     36*mono[Fr[1, 2]^2*Fr[1, 6]] - 318*mono[Fr[1, 3]*Fr[1, 6]] + 
     36*mono[Fr[1, 3]^2*Fr[1, 6]] - 36*mono[Fr[1, 2]*Fr[1, 6]^2] + 
     36*mono[Fr[1, 3]*Fr[1, 6]^2] + 24*mono[Fr[1, 2]*Fr[2, 1]] - 
     24*mono[Fr[1, 3]*Fr[2, 1]])/144, (mono[Fr[1, 2]^2] - mono[Fr[1, 4]^2] + 
     mono[Fr[1, 2]*Fr[1, 5]] - mono[Fr[1, 4]*Fr[1, 5]] + 
     mono[Fr[1, 2]*Fr[1, 6]] - mono[Fr[1, 4]*Fr[1, 6]])/2, 
   (385*mono[Fr[1, 2]] - 24*mono[Fr[1, 2]^3] - 385*mono[Fr[1, 4]] + 
     24*mono[Fr[1, 4]^3] + 318*mono[Fr[1, 2]*Fr[1, 5]] - 
     36*mono[Fr[1, 2]^2*Fr[1, 5]] - 318*mono[Fr[1, 4]*Fr[1, 5]] + 
     36*mono[Fr[1, 4]^2*Fr[1, 5]] - 36*mono[Fr[1, 2]*Fr[1, 5]^2] + 
     36*mono[Fr[1, 4]*Fr[1, 5]^2] + 318*mono[Fr[1, 2]*Fr[1, 6]] - 
     36*mono[Fr[1, 2]^2*Fr[1, 6]] - 318*mono[Fr[1, 4]*Fr[1, 6]] + 
     36*mono[Fr[1, 4]^2*Fr[1, 6]] - 36*mono[Fr[1, 2]*Fr[1, 6]^2] + 
     36*mono[Fr[1, 4]*Fr[1, 6]^2] + 24*mono[Fr[1, 2]*Fr[2, 1]] - 
     24*mono[Fr[1, 4]*Fr[2, 1]])/144, 
   (-6*mono[Fr[1, 2]^2] + 6*mono[Fr[1, 4]^2] - 6*mono[Fr[1, 5]^2] + 
     mono[Fr[2, 1]] + 6*mono[Fr[2, 2]])/6, 
   (-6*mono[Fr[1, 2]^2] + 6*mono[Fr[1, 3]^2] - 6*mono[Fr[1, 6]^2] + 
     mono[Fr[2, 1]] + 6*mono[Fr[2, 3]])/6, mono[Fr[1, 1]^2] + 
    mono[Fr[1, 2]^2] - mono[Fr[1, 3]^2] - mono[Fr[1, 4]^2] + mono[Fr[2, 5]], 
   mono[Fr[2, 7]/SQRT1], (-35*mono[Fr[2, 7]/SQRT1] - 
     6*mono[(Fr[1, 5]*Fr[2, 7])/SQRT1] - 6*mono[(Fr[1, 6]*Fr[2, 7])/SQRT1] + 
     12*mono[Fr[3, 3]/SQRT1])/12, mono[SQRT2*Fr[3, 6]], 
   (6*mono[Fr[1, 2]^2] - 6*mono[Fr[1, 4]^2] + 6*mono[Fr[1, 5]^2] - 
     mono[Fr[2, 1]] - 6*mono[Fr[2, 2]])/6, 
   (-4*mono[Fr[1, 2]^3] + 4*mono[Fr[1, 4]^3] - 6*mono[Fr[1, 2]^2*Fr[1, 5]] + 
     6*mono[Fr[1, 4]^2*Fr[1, 5]] - 10*mono[Fr[1, 5]^3] - 
     6*mono[Fr[1, 2]^2*Fr[1, 6]] + 6*mono[Fr[1, 4]^2*Fr[1, 6]] - 
     6*mono[Fr[1, 5]^2*Fr[1, 6]] + 2*mono[Fr[1, 2]*Fr[2, 1]] - 
     2*mono[Fr[1, 4]*Fr[2, 1]] + 3*mono[Fr[1, 5]*Fr[2, 1]] + 
     mono[Fr[1, 6]*Fr[2, 1]] + 6*mono[Fr[1, 5]*Fr[2, 2]] + 
     6*mono[Fr[1, 6]*Fr[2, 2]] - 56*mono[Fr[3, 5]] - 12*mono[Fr[3, 7]])/12, 
   (6*mono[Fr[1, 2]^2] - 6*mono[Fr[1, 3]^2] + 6*mono[Fr[1, 6]^2] - 
     mono[Fr[2, 1]] - 6*mono[Fr[2, 3]])/6, 
   (-4*mono[Fr[1, 2]^3] + 4*mono[Fr[1, 3]^3] - 6*mono[Fr[1, 2]^2*Fr[1, 5]] + 
     6*mono[Fr[1, 3]^2*Fr[1, 5]] - 6*mono[Fr[1, 2]^2*Fr[1, 6]] + 
     6*mono[Fr[1, 3]^2*Fr[1, 6]] - 6*mono[Fr[1, 5]*Fr[1, 6]^2] - 
     10*mono[Fr[1, 6]^3] + 2*mono[Fr[1, 2]*Fr[2, 1]] - 
     2*mono[Fr[1, 3]*Fr[2, 1]] + mono[Fr[1, 5]*Fr[2, 1]] + 
     3*mono[Fr[1, 6]*Fr[2, 1]] + 6*mono[Fr[1, 5]*Fr[2, 3]] + 
     6*mono[Fr[1, 6]*Fr[2, 3]] - 56*mono[Fr[3, 5]] - 12*mono[Fr[3, 8]])/12, 
   2*(mono[Fr[1, 2]] - mono[Fr[1, 6]]), 
   (-53*mono[Fr[1, 2]] - 18*mono[Fr[1, 2]^2] + 12*mono[Fr[1, 3]^2] + 
     36*mono[Fr[1, 5]] - 6*mono[Fr[1, 2]*Fr[1, 5]] + 17*mono[Fr[1, 6]] - 
     6*mono[Fr[1, 2]*Fr[1, 6]] + 6*mono[Fr[1, 5]*Fr[1, 6]] + 
     2*mono[Fr[2, 1]] + 12*mono[Fr[2, 3]])/6, 
   (33*mono[Fr[1, 2]] + 53*mono[Fr[1, 2]^2] + 12*mono[Fr[1, 2]^3] - 
     8*mono[Fr[1, 3]^3] - 66*mono[Fr[1, 5]] + 18*mono[Fr[1, 2]^2*Fr[1, 5]] - 
     12*mono[Fr[1, 3]^2*Fr[1, 5]] - 72*mono[Fr[1, 5]^2] + 
     6*mono[Fr[1, 2]*Fr[1, 5]^2] + 33*mono[Fr[1, 6]] + 
     18*mono[Fr[1, 2]^2*Fr[1, 6]] - 12*mono[Fr[1, 3]^2*Fr[1, 6]] - 
     6*mono[Fr[1, 5]^2*Fr[1, 6]] + 19*mono[Fr[1, 6]^2] + 
     6*mono[Fr[1, 2]*Fr[1, 6]^2] + 6*mono[Fr[1, 5]*Fr[1, 6]^2] + 
     4*mono[Fr[1, 6]^3] - 8*mono[Fr[1, 2]*Fr[2, 1]] + 
     4*mono[Fr[1, 3]*Fr[2, 1]] - 2*mono[Fr[1, 5]*Fr[2, 1]] - 
     2*mono[Fr[1, 6]*Fr[2, 1]] - 12*mono[Fr[1, 5]*Fr[2, 3]] - 
     12*mono[Fr[1, 6]*Fr[2, 3]] + 112*mono[Fr[3, 5]] + 24*mono[Fr[3, 8]])/12, 
   (-6*mono[Fr[1, 1]^2] + 6*mono[Fr[1, 3]^2] + 6*mono[Fr[1, 4]^2] - 
     mono[Fr[2, 1]] - 6*mono[Fr[2, 2]] + 6*mono[Fr[2, 3]] - 
     12*mono[Fr[2, 4]])/35, (210*mono[Fr[1, 1]^2] + 24*mono[Fr[1, 1]^3] - 
     24*mono[Fr[1, 3]^3] - 420*mono[Fr[1, 4]^2] - 24*mono[Fr[1, 4]^3] + 
     36*mono[Fr[1, 1]^2*Fr[1, 5]] - 36*mono[Fr[1, 3]^2*Fr[1, 5]] - 
     36*mono[Fr[1, 4]^2*Fr[1, 5]] + 210*mono[Fr[1, 5]^2] + 
     36*mono[Fr[1, 1]^2*Fr[1, 6]] - 36*mono[Fr[1, 3]^2*Fr[1, 6]] - 
     36*mono[Fr[1, 4]^2*Fr[1, 6]] - 210*mono[Fr[1, 6]^2] + 
     35*mono[Fr[2, 1]] - 12*mono[Fr[1, 1]*Fr[2, 1]] + 
     12*mono[Fr[1, 3]*Fr[2, 1]] + 12*mono[Fr[1, 4]*Fr[2, 1]] + 
     6*mono[Fr[1, 5]*Fr[2, 1]] + 6*mono[Fr[1, 6]*Fr[2, 1]] + 
     36*mono[Fr[1, 5]*Fr[2, 2]] + 36*mono[Fr[1, 6]*Fr[2, 2]] - 
     36*mono[Fr[1, 5]*Fr[2, 3]] - 36*mono[Fr[1, 6]*Fr[2, 3]] + 
     420*mono[Fr[2, 4]] + 72*mono[Fr[1, 5]*Fr[2, 4]] + 
     72*mono[Fr[1, 6]*Fr[2, 4]] - 144*mono[Fr[3, 1]] - 336*mono[Fr[3, 5]] - 
     72*mono[Fr[3, 7]] + 72*mono[Fr[3, 8]])/420, 
   (-2*mono[Fr[1, 1]^3] - 2*mono[Fr[1, 2]^3] + 2*mono[Fr[1, 3]^3] + 
     2*mono[Fr[1, 4]^3] - 3*mono[Fr[1, 1]^2*Fr[1, 5]] - 
     3*mono[Fr[1, 2]^2*Fr[1, 5]] + 3*mono[Fr[1, 3]^2*Fr[1, 5]] + 
     3*mono[Fr[1, 4]^2*Fr[1, 5]] - 3*mono[Fr[1, 1]^2*Fr[1, 6]] - 
     3*mono[Fr[1, 2]^2*Fr[1, 6]] + 3*mono[Fr[1, 3]^2*Fr[1, 6]] + 
     3*mono[Fr[1, 4]^2*Fr[1, 6]] + mono[Fr[1, 1]*Fr[2, 1]] + 
     mono[Fr[1, 2]*Fr[2, 1]] - mono[Fr[1, 3]*Fr[2, 1]] - 
     mono[Fr[1, 4]*Fr[2, 1]] - 3*mono[Fr[1, 5]*Fr[2, 5]] - 
     3*mono[Fr[1, 6]*Fr[2, 5]] + 6*mono[Fr[3, 9]])/6, 
   (-mono[SQRT2*Fr[1, 5]*Fr[3, 6]] - mono[SQRT2*Fr[1, 6]*Fr[3, 6]] + 
     2*mono[SQRT2*Fr[4, 1]])/2, (4*mono[Fr[1, 2]^3] - 4*mono[Fr[1, 3]^3] + 
     6*mono[Fr[1, 2]^2*Fr[1, 5]] - 6*mono[Fr[1, 3]^2*Fr[1, 5]] + 
     6*mono[Fr[1, 2]^2*Fr[1, 6]] - 6*mono[Fr[1, 3]^2*Fr[1, 6]] + 
     6*mono[Fr[1, 5]*Fr[1, 6]^2] + 10*mono[Fr[1, 6]^3] - 
     2*mono[Fr[1, 2]*Fr[2, 1]] + 2*mono[Fr[1, 3]*Fr[2, 1]] - 
     mono[Fr[1, 5]*Fr[2, 1]] - 3*mono[Fr[1, 6]*Fr[2, 1]] - 
     6*mono[Fr[1, 5]*Fr[2, 3]] - 6*mono[Fr[1, 6]*Fr[2, 3]] + 
     56*mono[Fr[3, 5]] + 12*mono[Fr[3, 8]])/12, 
   (-60*mono[Fr[1, 2]^4] + 60*mono[Fr[1, 3]^4] + 
     1590*mono[Fr[1, 2]^2*Fr[1, 5]] - 120*mono[Fr[1, 2]^3*Fr[1, 5]] - 
     1590*mono[Fr[1, 3]^2*Fr[1, 5]] + 120*mono[Fr[1, 3]^3*Fr[1, 5]] - 
     180*mono[Fr[1, 2]^2*Fr[1, 5]^2] + 180*mono[Fr[1, 3]^2*Fr[1, 5]^2] + 
     1590*mono[Fr[1, 2]^2*Fr[1, 6]] - 120*mono[Fr[1, 2]^3*Fr[1, 6]] - 
     1590*mono[Fr[1, 3]^2*Fr[1, 6]] + 120*mono[Fr[1, 3]^3*Fr[1, 6]] - 
     180*mono[Fr[1, 2]^2*Fr[1, 6]^2] + 180*mono[Fr[1, 3]^2*Fr[1, 6]^2] + 
     1590*mono[Fr[1, 5]*Fr[1, 6]^2] - 180*mono[Fr[1, 5]^2*Fr[1, 6]^2] + 
     1590*mono[Fr[1, 6]^3] - 120*mono[Fr[1, 5]*Fr[1, 6]^3] - 
     360*mono[Fr[1, 6]^4] + 120*mono[Fr[1, 2]^2*Fr[2, 1]] - 
     120*mono[Fr[1, 3]^2*Fr[2, 1]] - 265*mono[Fr[1, 5]*Fr[2, 1]] + 
     60*mono[Fr[1, 2]*Fr[1, 5]*Fr[2, 1]] - 
     60*mono[Fr[1, 3]*Fr[1, 5]*Fr[2, 1]] + 30*mono[Fr[1, 5]^2*Fr[2, 1]] - 
     265*mono[Fr[1, 6]*Fr[2, 1]] + 60*mono[Fr[1, 2]*Fr[1, 6]*Fr[2, 1]] - 
     60*mono[Fr[1, 3]*Fr[1, 6]*Fr[2, 1]] + 
     60*mono[Fr[1, 5]*Fr[1, 6]*Fr[2, 1]] + 210*mono[Fr[1, 6]^2*Fr[2, 1]] + 
     37*mono[Fr[2, 1]^2] - 1590*mono[Fr[1, 5]*Fr[2, 3]] + 
     180*mono[Fr[1, 5]^2*Fr[2, 3]] - 1590*mono[Fr[1, 6]*Fr[2, 3]] + 
     180*mono[Fr[1, 6]^2*Fr[2, 3]] - 60*mono[Fr[2, 1]*Fr[2, 3]] - 
     3360*mono[Fr[1, 2]*Fr[3, 5]] + 3360*mono[Fr[1, 3]*Fr[3, 5]] - 
     1680*mono[Fr[1, 5]*Fr[3, 5]] - 5040*mono[Fr[1, 6]*Fr[3, 5]] - 
     360*mono[Fr[1, 5]*Fr[3, 8]] - 360*mono[Fr[1, 6]*Fr[3, 8]] + 
     720*mono[Fr[4, 3]])/720, mono[Fr[2, 2]] - mono[Fr[2, 3]] + 
    mono[Fr[2, 4]] - mono[Fr[2, 6]], 
   (-35*mono[Fr[2, 2]] - 6*mono[Fr[1, 5]*Fr[2, 2]] - 
     6*mono[Fr[1, 6]*Fr[2, 2]] + 35*mono[Fr[2, 3]] + 
     6*mono[Fr[1, 5]*Fr[2, 3]] + 6*mono[Fr[1, 6]*Fr[2, 3]] - 
     35*mono[Fr[2, 4]] - 6*mono[Fr[1, 5]*Fr[2, 4]] - 
     6*mono[Fr[1, 6]*Fr[2, 4]] + 35*mono[Fr[2, 6]] + 
     6*mono[Fr[1, 5]*Fr[2, 6]] + 6*mono[Fr[1, 6]*Fr[2, 6]] + 
     12*mono[Fr[3, 1]] - 12*mono[Fr[3, 2]] + 12*mono[Fr[3, 7]] - 
     12*mono[Fr[3, 8]])/12, (-9*mono[Fr[1, 5]*Fr[2, 2]] + 
     3*mono[Fr[1, 5]^2*Fr[2, 2]] - 9*mono[Fr[1, 6]*Fr[2, 2]] + 
     3*mono[Fr[1, 6]^2*Fr[2, 2]] - mono[Fr[2, 1]*Fr[2, 2]] + 
     9*mono[Fr[1, 5]*Fr[2, 3]] - 3*mono[Fr[1, 5]^2*Fr[2, 3]] + 
     9*mono[Fr[1, 6]*Fr[2, 3]] - 3*mono[Fr[1, 6]^2*Fr[2, 3]] + 
     mono[Fr[2, 1]*Fr[2, 3]] - 9*mono[Fr[1, 5]*Fr[2, 4]] + 
     3*mono[Fr[1, 5]^2*Fr[2, 4]] - 9*mono[Fr[1, 6]*Fr[2, 4]] + 
     3*mono[Fr[1, 6]^2*Fr[2, 4]] - mono[Fr[2, 1]*Fr[2, 4]] + 
     9*mono[Fr[1, 5]*Fr[2, 6]] - 3*mono[Fr[1, 5]^2*Fr[2, 6]] + 
     9*mono[Fr[1, 6]*Fr[2, 6]] - 3*mono[Fr[1, 6]^2*Fr[2, 6]] + 
     mono[Fr[2, 1]*Fr[2, 6]] - 35*mono[Fr[3, 1]] - 
     6*mono[Fr[1, 5]*Fr[3, 1]] - 6*mono[Fr[1, 6]*Fr[3, 1]] + 
     35*mono[Fr[3, 2]] + 6*mono[Fr[1, 5]*Fr[3, 2]] + 
     6*mono[Fr[1, 6]*Fr[3, 2]] - 35*mono[Fr[3, 7]] - 
     6*mono[Fr[1, 5]*Fr[3, 7]] - 6*mono[Fr[1, 6]*Fr[3, 7]] + 
     35*mono[Fr[3, 8]] + 6*mono[Fr[1, 5]*Fr[3, 8]] + 
     6*mono[Fr[1, 6]*Fr[3, 8]] + 12*mono[Fr[4, 2]] - 12*mono[Fr[4, 3]] + 
     12*mono[Fr[4, 4]] - 12*mono[Fr[4, 6]])/12, 
   (-37*mono[1] - 12*mono[Fr[1, 5]] - 12*mono[Fr[1, 6]])/12, 
   (6*mono[Fr[1, 1]^2] + 26*mono[Fr[1, 2]] - 12*mono[Fr[1, 2]^2] + 
     24*mono[Fr[1, 5]] + 3*mono[Fr[1, 5]^2] + 24*mono[Fr[1, 6]] + 
     6*mono[Fr[1, 5]*Fr[1, 6]] + 3*mono[Fr[1, 6]^2] + 2*mono[Fr[2, 1]] + 
     12*mono[Fr[2, 3]] + 12*mono[Fr[2, 6]])/12, 
   (2467*mono[1] - 2520*mono[Fr[1, 1]^2] - 288*mono[Fr[1, 1]^3] - 
     4788*mono[Fr[1, 2]] + 3168*mono[Fr[1, 2]^2] + 576*mono[Fr[1, 2]^3] + 
     450*mono[Fr[1, 5]] - 432*mono[Fr[1, 1]^2*Fr[1, 5]] - 
     1872*mono[Fr[1, 2]*Fr[1, 5]] + 864*mono[Fr[1, 2]^2*Fr[1, 5]] + 
     4338*mono[Fr[1, 6]] - 432*mono[Fr[1, 1]^2*Fr[1, 6]] - 
     1872*mono[Fr[1, 2]*Fr[1, 6]] + 864*mono[Fr[1, 2]^2*Fr[1, 6]] - 
     468*mono[Fr[2, 1]] + 144*mono[Fr[1, 1]*Fr[2, 1]] - 
     288*mono[Fr[1, 2]*Fr[2, 1]] - 216*mono[Fr[1, 5]*Fr[2, 1]] - 
     216*mono[Fr[1, 6]*Fr[2, 1]] - 5040*mono[Fr[2, 3]] - 
     864*mono[Fr[1, 5]*Fr[2, 3]] - 864*mono[Fr[1, 6]*Fr[2, 3]] - 
     5040*mono[Fr[2, 6]] - 864*mono[Fr[1, 5]*Fr[2, 6]] - 
     864*mono[Fr[1, 6]*Fr[2, 6]] + 1728*mono[Fr[3, 2]] + 
     10080*mono[Fr[3, 5]] + 1728*mono[Fr[3, 8]])/1728, 
   (20730*mono[1] + 4200*mono[Fr[1, 1]^3] + 360*mono[Fr[1, 1]^4] - 
     27465*mono[Fr[1, 2]] + 11970*mono[Fr[1, 2]^2] - 5280*mono[Fr[1, 2]^3] - 
     720*mono[Fr[1, 2]^4] + 86015*mono[Fr[1, 5]] - 
     3240*mono[Fr[1, 1]^2*Fr[1, 5]] + 720*mono[Fr[1, 1]^3*Fr[1, 5]] - 
     29370*mono[Fr[1, 2]*Fr[1, 5]] + 11160*mono[Fr[1, 2]^2*Fr[1, 5]] - 
     1440*mono[Fr[1, 2]^3*Fr[1, 5]] - 16185*mono[Fr[1, 5]^2] + 
     1080*mono[Fr[1, 1]^2*Fr[1, 5]^2] + 4680*mono[Fr[1, 2]*Fr[1, 5]^2] - 
     2160*mono[Fr[1, 2]^2*Fr[1, 5]^2] + 5880*mono[Fr[1, 5]^3] - 
     540*mono[Fr[1, 5]^4] + 68195*mono[Fr[1, 6]] - 
     3240*mono[Fr[1, 1]^2*Fr[1, 6]] + 720*mono[Fr[1, 1]^3*Fr[1, 6]] - 
     29370*mono[Fr[1, 2]*Fr[1, 6]] + 11160*mono[Fr[1, 2]^2*Fr[1, 6]] - 
     1440*mono[Fr[1, 2]^3*Fr[1, 6]] + 3240*mono[Fr[1, 5]^2*Fr[1, 6]] - 
     35625*mono[Fr[1, 6]^2] + 1080*mono[Fr[1, 1]^2*Fr[1, 6]^2] + 
     4680*mono[Fr[1, 2]*Fr[1, 6]^2] - 2160*mono[Fr[1, 2]^2*Fr[1, 6]^2] + 
     3240*mono[Fr[1, 5]*Fr[1, 6]^2] - 1080*mono[Fr[1, 5]^2*Fr[1, 6]^2] + 
     5880*mono[Fr[1, 6]^3] - 540*mono[Fr[1, 6]^4] - 3320*mono[Fr[2, 1]] - 
     2100*mono[Fr[1, 1]*Fr[2, 1]] - 720*mono[Fr[1, 1]^2*Fr[2, 1]] + 
     1080*mono[Fr[1, 2]*Fr[2, 1]] + 1440*mono[Fr[1, 2]^2*Fr[2, 1]] - 
     3900*mono[Fr[1, 5]*Fr[2, 1]] - 360*mono[Fr[1, 1]*Fr[1, 5]*Fr[2, 1]] + 
     720*mono[Fr[1, 2]*Fr[1, 5]*Fr[2, 1]] + 1260*mono[Fr[1, 5]^2*Fr[2, 1]] - 
     3900*mono[Fr[1, 6]*Fr[2, 1]] - 360*mono[Fr[1, 1]*Fr[1, 6]*Fr[2, 1]] + 
     720*mono[Fr[1, 2]*Fr[1, 6]*Fr[2, 1]] + 1260*mono[Fr[1, 6]^2*Fr[2, 1]] + 
     102*mono[Fr[2, 1]^2] - 6480*mono[Fr[1, 5]*Fr[2, 3]] + 
     2160*mono[Fr[1, 5]^2*Fr[2, 3]] - 6480*mono[Fr[1, 6]*Fr[2, 3]] + 
     2160*mono[Fr[1, 6]^2*Fr[2, 3]] - 720*mono[Fr[2, 1]*Fr[2, 3]] - 
     6480*mono[Fr[1, 5]*Fr[2, 6]] + 2160*mono[Fr[1, 5]^2*Fr[2, 6]] - 
     6480*mono[Fr[1, 6]*Fr[2, 6]] + 2160*mono[Fr[1, 6]^2*Fr[2, 6]] - 
     720*mono[Fr[2, 1]*Fr[2, 6]] - 25200*mono[Fr[3, 2]] - 
     4320*mono[Fr[1, 5]*Fr[3, 2]] - 4320*mono[Fr[1, 6]*Fr[3, 2]] - 
     23040*mono[Fr[3, 5]] + 20160*mono[Fr[1, 1]*Fr[3, 5]] - 
     40320*mono[Fr[1, 2]*Fr[3, 5]] - 10080*mono[Fr[1, 5]*Fr[3, 5]] - 
     10080*mono[Fr[1, 6]*Fr[3, 5]] - 25200*mono[Fr[3, 8]] - 
     4320*mono[Fr[1, 5]*Fr[3, 8]] - 4320*mono[Fr[1, 6]*Fr[3, 8]] + 
     8640*mono[Fr[4, 3]] + 8640*mono[Fr[4, 6]])/8640}}}


==> anc/bbqqH/PolesUVIR_bbqqH_2L_nf0_++-+.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{y[1] -> ex[3], y[2] -> ex[4], y[3] -> -(ex[2]*ex[3]) + ex[4] + ex[3]*ex[4], 
  y[4] -> -(ex[2]*ex[3]) - ex[2]^2*ex[3] + ex[4] + ex[3]*ex[4] + 
    ex[2]*ex[3]*ex[4], y[5] -> -ex[2] + ex[4]*ex[5], 
  y[6] -> -ex[2] + ex[4] - ex[6], y[7] -> ex[2]*ex[3] - ex[4] - ex[3]*ex[4] - 
    ex[2]*ex[3]*ex[4] + ex[2]*ex[3]*ex[4]*ex[5], 
  y[8] -> -(ex[2]*ex[3]) + ex[4] + ex[3]*ex[4] + ex[2]*ex[3]*ex[6], 
  y[9] -> 1 + ex[3], y[10] -> -ex[4] - ex[3]*ex[4] - 2*ex[2]*ex[3]*ex[4] + 
    ex[2]*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6], y[11] -> ex[2], 
  y[12] -> ex[2] - ex[4], y[13] -> -ex[4] - 2*ex[2]*ex[3]*ex[4] + 
    ex[3]*ex[4]^2 + ex[2]*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6] - 
    ex[3]*ex[4]*ex[6], y[14] -> ex[2]*ex[3] - ex[4] - ex[3]*ex[4], 
  y[15] -> ex[2]*ex[3] + ex[2]^2*ex[3] - ex[4] - ex[3]*ex[4] - 
    ex[2]*ex[3]*ex[4], y[16] -> -127*ex[2]^2*ex[3] + 103*ex[2]*ex[4] + 
    254*ex[2]*ex[3]*ex[4] - 127*ex[4]^2 - 127*ex[3]*ex[4]^2 + 
    127*ex[2]^2*ex[3]*ex[6] - 127*ex[2]*ex[3]*ex[4]*ex[6], 
  y[17] -> -1 + ex[2] - ex[3], y[18] -> 1 + ex[3] + ex[2]*ex[3], 
  y[19] -> -2*ex[2]*ex[4] + ex[4]^2 + ex[2]*ex[4]*ex[5] + ex[2]*ex[6] - 
    ex[4]*ex[6], y[20] -> 1 + ex[4] - ex[6], y[21] -> 3 + 2*ex[3], 
  y[22] -> ex[2] + ex[2]*ex[3] - ex[4] + ex[2]*ex[4] - ex[3]*ex[4] - 
    ex[2]*ex[3]*ex[4] + ex[2]*ex[3]*ex[4]*ex[5] - ex[2]*ex[6], 
  y[23] -> 21*ex[2] + 58*ex[2]*ex[3] - 33*ex[4] - 58*ex[3]*ex[4] + 
    24*ex[2]*ex[3]*ex[4] - 24*ex[3]*ex[4]^2 - 24*ex[2]*ex[3]*ex[6] + 
    24*ex[3]*ex[4]*ex[6], y[24] -> ex[2]*ex[3] + ex[2]^2*ex[3] - ex[4] + 
    ex[2]*ex[4] - ex[3]*ex[4] - ex[2]*ex[3]*ex[4], y[25] -> 1 + ex[2], 
  y[26] -> ex[2]*ex[3] - ex[4] - ex[3]*ex[4]*ex[5], 
  y[27] -> ex[2] - ex[4] + ex[6], 
  y[28] -> ex[2]^3*ex[3]^2 + ex[2]^4*ex[3]^2 - 2*ex[2]^2*ex[3]*ex[4] - 
    12*ex[2]^3*ex[3]*ex[4] - 26*ex[2]^2*ex[3]^2*ex[4] - 
    26*ex[2]^3*ex[3]^2*ex[4] + ex[2]*ex[4]^2 + 11*ex[2]^2*ex[4]^2 + 
    50*ex[2]*ex[3]*ex[4]^2 + 12*ex[2]^2*ex[3]*ex[4]^2 - 
    24*ex[2]^3*ex[3]*ex[4]^2 + 49*ex[2]*ex[3]^2*ex[4]^2 + 
    49*ex[2]^2*ex[3]^2*ex[4]^2 - 24*ex[4]^3 + 24*ex[2]*ex[4]^3 - 
    48*ex[3]*ex[4]^3 + 24*ex[2]^2*ex[3]*ex[4]^3 - 24*ex[3]^2*ex[4]^3 - 
    24*ex[2]*ex[3]^2*ex[4]^3, y[29] -> ex[2]*ex[3] + ex[2]^2*ex[3] - ex[4] - 
    2*ex[2]*ex[4] - ex[3]*ex[4] - ex[2]*ex[3]*ex[4], 
  y[30] -> ex[2] - ex[4]*ex[5], y[31] -> -32*ex[2] - 3*ex[4], 
  y[32] -> 5*ex[2]*ex[3] + 5*ex[2]^2*ex[3] - 5*ex[4] - 34*ex[2]*ex[4] - 
    5*ex[3]*ex[4] - 5*ex[2]*ex[3]*ex[4], 
  y[33] -> ex[2] + ex[2]*ex[3] + ex[2]^2*ex[3] - ex[4] - ex[3]*ex[4] - 
    2*ex[2]*ex[3]*ex[4] - ex[2]^2*ex[3]*ex[4] + ex[2]*ex[3]*ex[4]*ex[5] + 
    ex[2]^2*ex[3]*ex[4]*ex[5] - ex[2]*ex[6], 
  y[34] -> ex[2]*ex[3] + ex[2]^2*ex[3] - ex[4] + 3*ex[2]*ex[4] - 
    ex[3]*ex[4] - ex[2]*ex[3]*ex[4], y[35] -> 9 + 7*ex[3], 
  y[36] -> ex[2] - 5*ex[4] - 3*ex[2]*ex[4] - 4*ex[3]*ex[4] - 
    4*ex[2]*ex[3]*ex[4] - ex[4]^2 - ex[2]*ex[6] + ex[4]*ex[6], 
  y[37] -> 23*ex[2] - 35*ex[4], y[38] -> 23*ex[2]*ex[3] + 23*ex[2]^2*ex[3] - 
    23*ex[4] - 22*ex[2]*ex[4] - 23*ex[3]*ex[4] - 23*ex[2]*ex[3]*ex[4], 
  y[39] -> -11 - 17*ex[3], y[40] -> 11 + 17*ex[3], 
  y[41] -> -(ex[2]*ex[4]) - 2*ex[2]*ex[3]*ex[4] - 2*ex[2]^2*ex[3]*ex[4] + 
    ex[4]^2 + ex[3]*ex[4]^2 + ex[2]*ex[3]*ex[4]^2 + ex[2]*ex[3]*ex[4]*ex[5] + 
    ex[2]^2*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6] + ex[2]^2*ex[3]*ex[6] - 
    ex[4]*ex[6] - ex[3]*ex[4]*ex[6] - ex[2]*ex[3]*ex[4]*ex[6], 
  y[42] -> 1 + 2*ex[2], y[43] -> -24*ex[2]*ex[3] - 11*ex[4] - 
    46*ex[2]*ex[4] + 24*ex[3]*ex[4], y[44] -> ex[5], 
  y[45] -> ex[2] + 2*ex[2]^2 + ex[2]*ex[3] + 2*ex[2]^2*ex[3] + 
    ex[2]^3*ex[3] - ex[4] - 2*ex[2]*ex[4] - ex[3]*ex[4] - 
    2*ex[2]*ex[3]*ex[4] - ex[2]^2*ex[3]*ex[4] - ex[2]^2*ex[6], 
  y[46] -> 1 + 2*ex[2] + ex[3] + 2*ex[2]*ex[3] + ex[2]^2*ex[3] + ex[4] + 
    2*ex[2]*ex[4] - ex[3]*ex[4] - ex[2]*ex[3]*ex[4] - ex[2]*ex[6] + 
    ex[3]*ex[6] + ex[2]*ex[3]*ex[6], y[47] -> -ex[2] + ex[4] + ex[2]*ex[6], 
  y[48] -> ex[2]^2*ex[3] - ex[2]*ex[4] - 3*ex[2]*ex[3]*ex[4] - 
    ex[2]^2*ex[3]*ex[4] + ex[4]^2 + ex[3]*ex[4]^2 + ex[2]*ex[3]*ex[4]*ex[5] + 
    ex[2]^2*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6] - ex[4]*ex[6] - 
    ex[3]*ex[4]*ex[6], y[49] -> -(ex[2]^2*ex[3]) - 2*ex[2]^3*ex[3] + 
    2*ex[2]*ex[4] + 4*ex[2]^2*ex[4] + 3*ex[2]*ex[3]*ex[4] + 
    5*ex[2]^2*ex[3]*ex[4] - 2*ex[4]^2 - 4*ex[2]*ex[4]^2 - 2*ex[3]*ex[4]^2 - 
    3*ex[2]*ex[3]*ex[4]^2 + ex[2]^2*ex[3]*ex[6] + 2*ex[2]^3*ex[3]*ex[6] - 
    2*ex[2]^2*ex[4]*ex[6] - ex[2]*ex[3]*ex[4]*ex[6] - 
    2*ex[2]^2*ex[3]*ex[4]*ex[6], y[50] -> 35*ex[2] + 12*ex[2]*ex[3] - 
    35*ex[4] - 12*ex[3]*ex[4] + 12*ex[2]*ex[3]*ex[4] - 12*ex[3]*ex[4]^2 - 
    35*ex[2]*ex[6] - 12*ex[2]*ex[3]*ex[6] + 12*ex[3]*ex[4]*ex[6], 
  y[51] -> -35*ex[2]^2*ex[3] - 70*ex[2]^3*ex[3] - 12*ex[2]^2*ex[3]^2 + 
    70*ex[2]*ex[4] + 140*ex[2]^2*ex[4] + 105*ex[2]*ex[3]*ex[4] + 
    175*ex[2]^2*ex[3]*ex[4] + 24*ex[2]*ex[3]^2*ex[4] - 
    12*ex[2]^2*ex[3]^2*ex[4] - 70*ex[4]^2 - 140*ex[2]*ex[4]^2 - 
    70*ex[3]*ex[4]^2 - 105*ex[2]*ex[3]*ex[4]^2 - 12*ex[3]^2*ex[4]^2 + 
    24*ex[2]*ex[3]^2*ex[4]^2 - 12*ex[3]^2*ex[4]^3 + 35*ex[2]^2*ex[3]*ex[6] + 
    70*ex[2]^3*ex[3]*ex[6] + 12*ex[2]^2*ex[3]^2*ex[6] - 
    70*ex[2]^2*ex[4]*ex[6] - 35*ex[2]*ex[3]*ex[4]*ex[6] - 
    70*ex[2]^2*ex[3]*ex[4]*ex[6] - 24*ex[2]*ex[3]^2*ex[4]*ex[6] + 
    12*ex[3]^2*ex[4]^2*ex[6]}, 
 {f[1] -> (2*y[3]^2*y[6])/(y[1]*y[2]*y[4]*y[5]) + 
    (2*y[3]^2*y[8])/(y[1]*y[2]*y[4]*y[7]) - (2*y[2]*y[9]^2)/(y[1]*y[10]), 
  f[3] -> (-127*y[3]^2*y[6])/(24*y[1]*y[2]*y[4]*y[5]) + 
    (127*y[2]*y[9]^2)/(24*y[1]*y[10]) - (y[2]*y[11])/(y[1]*y[12]*y[13]) + 
    (y[14]^2*y[16])/(24*y[1]*y[2]*y[7]*y[12]*y[15]), 
  f[6] -> (-2*y[3]^2*y[6])/(y[1]*y[2]*y[4]*y[5]) - 
    (2*y[3]^2*y[8])/(y[1]*y[2]*y[4]*y[7]) + (2*y[2]*y[9]^2)/(y[1]*y[10]) - 
    (2*y[17])/y[18] + (2*y[2]*y[6])/(y[1]*y[19]), 
  f[23] -> (-3*y[2]*y[9]^2)/(y[1]*y[10]) - (y[2]^2*y[20])/y[13]^2 + 
    (y[2]*y[21])/(y[1]*y[13]), f[24] -> (7*y[2]*y[9]^2)/(4*y[1]*y[10]) - 
    y[14]^2/(y[1]*y[7]*y[12]) + (2*y[17])/y[18] + 
    (11*y[2]^2*y[20])/(12*y[13]^2) - (y[9]*y[12])/y[22] - 
    (y[2]*y[23])/(12*y[1]*y[12]*y[13]), 
  f[29] -> (3*y[3]^2*y[6])/(y[1]*y[2]*y[4]*y[5]) + 
    (y[11]*y[14]*y[24])/(y[2]*y[4]^2) + (2*y[14]*y[27])/(y[2]*y[25]*y[26]), 
  f[30] -> (-7*y[3]^2*y[6])/(4*y[1]*y[2]*y[4]*y[5]) - 
    (2*y[2]*y[6])/(y[1]*y[19]) - (y[11]*y[14]^2*y[20])/(y[2]*y[4]*y[7]) - 
    (17*y[14]*y[27])/(6*y[2]*y[25]*y[26]) + y[28]/(12*y[2]*y[4]^2), 
  f[32] -> -(y[11]/(y[2]*y[25])) + (y[27]*y[29])/(y[1]*y[2]*y[25]^2*y[30]), 
  f[60] -> (2*y[14]*y[27])/(y[2]*y[25]*y[26]) + y[31]/(12*y[2]*y[25]) + 
    (y[27]*y[32])/(12*y[1]*y[2]*y[25]^2*y[30]) + (y[11]*y[12]*y[18]*y[20])/
     (4*y[2]*y[25]*y[33]), f[93] -> (y[14]*y[27])/(y[2]*y[25]*y[26]) - 
    (y[14]*y[27])/(y[1]*y[2]*y[25]*y[30]), 
  f[94] -> (-9*y[3]^2*y[8])/(4*y[1]*y[2]*y[4]*y[7]) - 
    (y[9]*y[12])/(2*y[22]) + (3*y[14]*y[27])/(y[2]*y[25]*y[26]) - 
    (3*y[14]*y[27]*y[34])/(4*y[1]*y[2]*y[15]*y[25]*y[30]) + 
    (y[2]*y[9]*y[35])/(4*y[1]*y[10]), 
  f[99] -> -((y[2]*y[9]^2)/y[10]) - (y[11]*y[12]*y[18]*y[20])/
     (4*y[2]*y[25]*y[33]) + y[36]/(4*y[2]*y[20]*y[25]), 
  f[140] -> y[37]/(24*y[2]*y[25]) - (y[27]*y[38])/(24*y[1]*y[2]*y[25]^2*
      y[30]), f[150] -> y[39]/(12*y[20]) - (y[2]*y[9]*y[40])/(12*y[10]), 
  f[158] -> (2*y[3]^2*y[6])/(y[1]*y[2]*y[4]*y[5]) + 
    (y[3]^2*y[8])/(y[1]*y[2]*y[4]*y[7]) + y[11]/(y[2]*y[25]) - 
    (y[2]*y[11]^3*y[27])/(y[15]*y[25]*y[41]), f[168] -> y[42]/2, 
  f[169] -> (y[3]^2*y[20])/(y[2]*y[7]) + y[43]/(24*y[2]), 
  f[174] -> (-35*y[12])/(24*y[2]*y[25]) + (35*y[11]*y[12]*y[18]*y[20])/
     (24*y[2]*y[25]*y[33]), f[182] -> -(y[1]*y[12]*y[44])/(2*y[25]) + 
    (y[12]*y[18]*y[20]*y[45])/(2*y[2]*y[25]^2*y[33]) - 
    (y[12]*y[46])/(2*y[2]*y[25]^2), 
  f[202] -> (-32*y[8]*y[11]*y[14])/(y[1]*y[2]*y[4]*y[7]*y[20]) + 
    (32*y[2]*y[11]^3*y[27])/(y[1]*y[12]*y[15]*y[20]*y[25]*y[41]) + 
    (16*y[11]^2*y[14]*y[47])/(y[2]*y[25]*y[48]^2) - 
    (16*y[11]*y[49])/(y[1]*y[2]*y[12]*y[20]*y[25]*y[48]), 
  f[203] -> (280*y[8]*y[11]*y[14])/(3*y[1]*y[2]*y[4]*y[7]*y[20]) - 
    (280*y[2]*y[11]^3*y[27])/(3*y[1]*y[12]*y[15]*y[20]*y[25]*y[41]) + 
    (4*y[11]^2*y[14]*y[50])/(3*y[2]*y[25]*y[48]^2) + 
    (4*y[11]*y[51])/(3*y[1]*y[2]*y[12]*y[20]*y[25]*y[48])}, 
 {{f[6]/eps, f[6], f[23]/eps^2 + f[24]/eps, f[24], f[29]/eps^2 + f[30]/eps, 
   f[30], f[94]/eps, f[94], f[1]/eps^4 + f[3]/eps^2, f[3]/eps, f[3], 
   f[23]/eps, f[23], f[29]/eps, f[29], f[32]/eps^2 + f[140], f[150], 
   f[168]/eps + f[169], f[182]/eps, f[182], f[202]/eps + f[203], f[60]/eps, 
   f[60], f[93]/eps^2, f[93]/eps, f[93], f[174]/eps, f[174], f[99]/eps, 
   f[99], f[168], f[202], f[32]/eps, f[32], f[158]/eps^2, f[158]/eps, f[158], 
   f[1]/eps^3, f[1]/eps^2, f[1]/eps, f[1]}, {mono[Fr[1, 1]] - mono[Fr[1, 2]], 
   (-11*mono[Fr[1, 1]] - 6*mono[Fr[1, 1]^2] + 11*mono[Fr[1, 2]] + 
     6*mono[Fr[1, 2]^2] - 6*mono[Fr[1, 1]*Fr[1, 5]] + 
     6*mono[Fr[1, 2]*Fr[1, 5]] - 6*mono[Fr[1, 1]*Fr[1, 6]] + 
     6*mono[Fr[1, 2]*Fr[1, 6]])/12, -mono[Fr[1, 2]] + mono[Fr[1, 3]], 
   (11*mono[Fr[1, 2]] + 6*mono[Fr[1, 2]^2] - 11*mono[Fr[1, 3]] - 
     6*mono[Fr[1, 3]^2] + 6*mono[Fr[1, 2]*Fr[1, 5]] - 
     6*mono[Fr[1, 3]*Fr[1, 5]] + 6*mono[Fr[1, 2]*Fr[1, 6]] - 
     6*mono[Fr[1, 3]*Fr[1, 6]])/12, -mono[Fr[1, 2]] + mono[Fr[1, 4]], 
   (11*mono[Fr[1, 2]] + 6*mono[Fr[1, 2]^2] - 11*mono[Fr[1, 4]] - 
     6*mono[Fr[1, 4]^2] + 6*mono[Fr[1, 2]*Fr[1, 5]] - 
     6*mono[Fr[1, 4]*Fr[1, 5]] + 6*mono[Fr[1, 2]*Fr[1, 6]] - 
     6*mono[Fr[1, 4]*Fr[1, 6]])/12, 2*(mono[Fr[1, 2]] - mono[Fr[1, 6]]), 
   (-11*mono[Fr[1, 2]] - 6*mono[Fr[1, 2]^2] - 6*mono[Fr[1, 2]*Fr[1, 5]] + 
     11*mono[Fr[1, 6]] - 6*mono[Fr[1, 2]*Fr[1, 6]] + 
     6*mono[Fr[1, 5]*Fr[1, 6]] + 12*mono[Fr[1, 6]^2])/6, mono[1], 
   (-11*mono[1] - 12*mono[Fr[1, 2]] - 6*mono[Fr[1, 5]] - 6*mono[Fr[1, 6]])/
    12, (-22*mono[1] + 11*mono[Fr[1, 2]] + 6*mono[Fr[1, 2]^2] - 
     21*mono[Fr[1, 5]] + 6*mono[Fr[1, 2]*Fr[1, 5]] + 3*mono[Fr[1, 5]^2] - 
     21*mono[Fr[1, 6]] + 6*mono[Fr[1, 2]*Fr[1, 6]] + 3*mono[Fr[1, 6]^2] - 
     2*mono[Fr[2, 1]])/12, (mono[Fr[1, 2]^2] - mono[Fr[1, 3]^2] + 
     mono[Fr[1, 2]*Fr[1, 5]] - mono[Fr[1, 3]*Fr[1, 5]] + 
     mono[Fr[1, 2]*Fr[1, 6]] - mono[Fr[1, 3]*Fr[1, 6]])/2, 
   (385*mono[Fr[1, 2]] - 24*mono[Fr[1, 2]^3] - 385*mono[Fr[1, 3]] + 
     24*mono[Fr[1, 3]^3] + 318*mono[Fr[1, 2]*Fr[1, 5]] - 
     36*mono[Fr[1, 2]^2*Fr[1, 5]] - 318*mono[Fr[1, 3]*Fr[1, 5]] + 
     36*mono[Fr[1, 3]^2*Fr[1, 5]] - 36*mono[Fr[1, 2]*Fr[1, 5]^2] + 
     36*mono[Fr[1, 3]*Fr[1, 5]^2] + 318*mono[Fr[1, 2]*Fr[1, 6]] - 
     36*mono[Fr[1, 2]^2*Fr[1, 6]] - 318*mono[Fr[1, 3]*Fr[1, 6]] + 
     36*mono[Fr[1, 3]^2*Fr[1, 6]] - 36*mono[Fr[1, 2]*Fr[1, 6]^2] + 
     36*mono[Fr[1, 3]*Fr[1, 6]^2] + 24*mono[Fr[1, 2]*Fr[2, 1]] - 
     24*mono[Fr[1, 3]*Fr[2, 1]])/144, (mono[Fr[1, 2]^2] - mono[Fr[1, 4]^2] + 
     mono[Fr[1, 2]*Fr[1, 5]] - mono[Fr[1, 4]*Fr[1, 5]] + 
     mono[Fr[1, 2]*Fr[1, 6]] - mono[Fr[1, 4]*Fr[1, 6]])/2, 
   (385*mono[Fr[1, 2]] - 24*mono[Fr[1, 2]^3] - 385*mono[Fr[1, 4]] + 
     24*mono[Fr[1, 4]^3] + 318*mono[Fr[1, 2]*Fr[1, 5]] - 
     36*mono[Fr[1, 2]^2*Fr[1, 5]] - 318*mono[Fr[1, 4]*Fr[1, 5]] + 
     36*mono[Fr[1, 4]^2*Fr[1, 5]] - 36*mono[Fr[1, 2]*Fr[1, 5]^2] + 
     36*mono[Fr[1, 4]*Fr[1, 5]^2] + 318*mono[Fr[1, 2]*Fr[1, 6]] - 
     36*mono[Fr[1, 2]^2*Fr[1, 6]] - 318*mono[Fr[1, 4]*Fr[1, 6]] + 
     36*mono[Fr[1, 4]^2*Fr[1, 6]] - 36*mono[Fr[1, 2]*Fr[1, 6]^2] + 
     36*mono[Fr[1, 4]*Fr[1, 6]^2] + 24*mono[Fr[1, 2]*Fr[2, 1]] - 
     24*mono[Fr[1, 4]*Fr[2, 1]])/144, 
   (-6*mono[Fr[1, 2]^2] + 6*mono[Fr[1, 4]^2] - 6*mono[Fr[1, 5]^2] + 
     mono[Fr[2, 1]] + 6*mono[Fr[2, 2]])/6, 
   (-6*mono[Fr[1, 2]^2] + 6*mono[Fr[1, 3]^2] - 6*mono[Fr[1, 6]^2] + 
     mono[Fr[2, 1]] + 6*mono[Fr[2, 3]])/6, mono[Fr[1, 1]^2] + 
    mono[Fr[1, 2]^2] - mono[Fr[1, 3]^2] - mono[Fr[1, 4]^2] + mono[Fr[2, 5]], 
   mono[Fr[2, 7]/SQRT1], (-35*mono[Fr[2, 7]/SQRT1] - 
     6*mono[(Fr[1, 5]*Fr[2, 7])/SQRT1] - 6*mono[(Fr[1, 6]*Fr[2, 7])/SQRT1] + 
     12*mono[Fr[3, 3]/SQRT1])/12, mono[SQRT2*Fr[3, 6]], 
   (6*mono[Fr[1, 2]^2] - 6*mono[Fr[1, 4]^2] + 6*mono[Fr[1, 5]^2] - 
     mono[Fr[2, 1]] - 6*mono[Fr[2, 2]])/6, 
   (-4*mono[Fr[1, 2]^3] + 4*mono[Fr[1, 4]^3] - 6*mono[Fr[1, 2]^2*Fr[1, 5]] + 
     6*mono[Fr[1, 4]^2*Fr[1, 5]] - 10*mono[Fr[1, 5]^3] - 
     6*mono[Fr[1, 2]^2*Fr[1, 6]] + 6*mono[Fr[1, 4]^2*Fr[1, 6]] - 
     6*mono[Fr[1, 5]^2*Fr[1, 6]] + 2*mono[Fr[1, 2]*Fr[2, 1]] - 
     2*mono[Fr[1, 4]*Fr[2, 1]] + 3*mono[Fr[1, 5]*Fr[2, 1]] + 
     mono[Fr[1, 6]*Fr[2, 1]] + 6*mono[Fr[1, 5]*Fr[2, 2]] + 
     6*mono[Fr[1, 6]*Fr[2, 2]] - 56*mono[Fr[3, 5]] - 12*mono[Fr[3, 7]])/12, 
   2*(mono[Fr[1, 2]] - mono[Fr[1, 5]]), 
   (-53*mono[Fr[1, 2]] - 18*mono[Fr[1, 2]^2] + 12*mono[Fr[1, 4]^2] + 
     17*mono[Fr[1, 5]] - 6*mono[Fr[1, 2]*Fr[1, 5]] + 36*mono[Fr[1, 6]] - 
     6*mono[Fr[1, 2]*Fr[1, 6]] + 6*mono[Fr[1, 5]*Fr[1, 6]] + 
     2*mono[Fr[2, 1]] + 12*mono[Fr[2, 2]])/6, 
   (33*mono[Fr[1, 2]] + 53*mono[Fr[1, 2]^2] + 12*mono[Fr[1, 2]^3] - 
     8*mono[Fr[1, 4]^3] + 33*mono[Fr[1, 5]] + 18*mono[Fr[1, 2]^2*Fr[1, 5]] - 
     12*mono[Fr[1, 4]^2*Fr[1, 5]] + 19*mono[Fr[1, 5]^2] + 
     6*mono[Fr[1, 2]*Fr[1, 5]^2] + 4*mono[Fr[1, 5]^3] - 66*mono[Fr[1, 6]] + 
     18*mono[Fr[1, 2]^2*Fr[1, 6]] - 12*mono[Fr[1, 4]^2*Fr[1, 6]] + 
     6*mono[Fr[1, 5]^2*Fr[1, 6]] - 72*mono[Fr[1, 6]^2] + 
     6*mono[Fr[1, 2]*Fr[1, 6]^2] - 6*mono[Fr[1, 5]*Fr[1, 6]^2] - 
     8*mono[Fr[1, 2]*Fr[2, 1]] + 4*mono[Fr[1, 4]*Fr[2, 1]] - 
     2*mono[Fr[1, 5]*Fr[2, 1]] - 2*mono[Fr[1, 6]*Fr[2, 1]] - 
     12*mono[Fr[1, 5]*Fr[2, 2]] - 12*mono[Fr[1, 6]*Fr[2, 2]] + 
     112*mono[Fr[3, 5]] + 24*mono[Fr[3, 7]])/12, 
   (-6*mono[Fr[1, 1]^2] + 6*mono[Fr[1, 3]^2] + 6*mono[Fr[1, 4]^2] - 
     mono[Fr[2, 1]] + 6*mono[Fr[2, 2]] - 6*mono[Fr[2, 3]] - 
     12*mono[Fr[2, 6]])/35, (210*mono[Fr[1, 1]^2] + 24*mono[Fr[1, 1]^3] - 
     420*mono[Fr[1, 3]^2] - 24*mono[Fr[1, 3]^3] - 24*mono[Fr[1, 4]^3] + 
     36*mono[Fr[1, 1]^2*Fr[1, 5]] - 36*mono[Fr[1, 3]^2*Fr[1, 5]] - 
     36*mono[Fr[1, 4]^2*Fr[1, 5]] - 210*mono[Fr[1, 5]^2] + 
     36*mono[Fr[1, 1]^2*Fr[1, 6]] - 36*mono[Fr[1, 3]^2*Fr[1, 6]] - 
     36*mono[Fr[1, 4]^2*Fr[1, 6]] + 210*mono[Fr[1, 6]^2] + 
     35*mono[Fr[2, 1]] - 12*mono[Fr[1, 1]*Fr[2, 1]] + 
     12*mono[Fr[1, 3]*Fr[2, 1]] + 12*mono[Fr[1, 4]*Fr[2, 1]] + 
     6*mono[Fr[1, 5]*Fr[2, 1]] + 6*mono[Fr[1, 6]*Fr[2, 1]] - 
     36*mono[Fr[1, 5]*Fr[2, 2]] - 36*mono[Fr[1, 6]*Fr[2, 2]] + 
     36*mono[Fr[1, 5]*Fr[2, 3]] + 36*mono[Fr[1, 6]*Fr[2, 3]] + 
     420*mono[Fr[2, 6]] + 72*mono[Fr[1, 5]*Fr[2, 6]] + 
     72*mono[Fr[1, 6]*Fr[2, 6]] - 144*mono[Fr[3, 2]] - 336*mono[Fr[3, 5]] + 
     72*mono[Fr[3, 7]] - 72*mono[Fr[3, 8]])/420, 
   (6*mono[Fr[1, 2]^2] - 6*mono[Fr[1, 3]^2] + 6*mono[Fr[1, 6]^2] - 
     mono[Fr[2, 1]] - 6*mono[Fr[2, 3]])/6, 
   (-4*mono[Fr[1, 2]^3] + 4*mono[Fr[1, 3]^3] - 6*mono[Fr[1, 2]^2*Fr[1, 5]] + 
     6*mono[Fr[1, 3]^2*Fr[1, 5]] - 6*mono[Fr[1, 2]^2*Fr[1, 6]] + 
     6*mono[Fr[1, 3]^2*Fr[1, 6]] - 6*mono[Fr[1, 5]*Fr[1, 6]^2] - 
     10*mono[Fr[1, 6]^3] + 2*mono[Fr[1, 2]*Fr[2, 1]] - 
     2*mono[Fr[1, 3]*Fr[2, 1]] + mono[Fr[1, 5]*Fr[2, 1]] + 
     3*mono[Fr[1, 6]*Fr[2, 1]] + 6*mono[Fr[1, 5]*Fr[2, 3]] + 
     6*mono[Fr[1, 6]*Fr[2, 3]] - 56*mono[Fr[3, 5]] - 12*mono[Fr[3, 8]])/12, 
   (-2*mono[Fr[1, 1]^3] - 2*mono[Fr[1, 2]^3] + 2*mono[Fr[1, 3]^3] + 
     2*mono[Fr[1, 4]^3] - 3*mono[Fr[1, 1]^2*Fr[1, 5]] - 
     3*mono[Fr[1, 2]^2*Fr[1, 5]] + 3*mono[Fr[1, 3]^2*Fr[1, 5]] + 
     3*mono[Fr[1, 4]^2*Fr[1, 5]] - 3*mono[Fr[1, 1]^2*Fr[1, 6]] - 
     3*mono[Fr[1, 2]^2*Fr[1, 6]] + 3*mono[Fr[1, 3]^2*Fr[1, 6]] + 
     3*mono[Fr[1, 4]^2*Fr[1, 6]] + mono[Fr[1, 1]*Fr[2, 1]] + 
     mono[Fr[1, 2]*Fr[2, 1]] - mono[Fr[1, 3]*Fr[2, 1]] - 
     mono[Fr[1, 4]*Fr[2, 1]] - 3*mono[Fr[1, 5]*Fr[2, 5]] - 
     3*mono[Fr[1, 6]*Fr[2, 5]] + 6*mono[Fr[3, 9]])/6, 
   (-mono[SQRT2*Fr[1, 5]*Fr[3, 6]] - mono[SQRT2*Fr[1, 6]*Fr[3, 6]] + 
     2*mono[SQRT2*Fr[4, 1]])/2, (4*mono[Fr[1, 2]^3] - 4*mono[Fr[1, 4]^3] + 
     6*mono[Fr[1, 2]^2*Fr[1, 5]] - 6*mono[Fr[1, 4]^2*Fr[1, 5]] + 
     10*mono[Fr[1, 5]^3] + 6*mono[Fr[1, 2]^2*Fr[1, 6]] - 
     6*mono[Fr[1, 4]^2*Fr[1, 6]] + 6*mono[Fr[1, 5]^2*Fr[1, 6]] - 
     2*mono[Fr[1, 2]*Fr[2, 1]] + 2*mono[Fr[1, 4]*Fr[2, 1]] - 
     3*mono[Fr[1, 5]*Fr[2, 1]] - mono[Fr[1, 6]*Fr[2, 1]] - 
     6*mono[Fr[1, 5]*Fr[2, 2]] - 6*mono[Fr[1, 6]*Fr[2, 2]] + 
     56*mono[Fr[3, 5]] + 12*mono[Fr[3, 7]])/12, 
   (-60*mono[Fr[1, 2]^4] + 60*mono[Fr[1, 4]^4] + 
     1590*mono[Fr[1, 2]^2*Fr[1, 5]] - 120*mono[Fr[1, 2]^3*Fr[1, 5]] - 
     1590*mono[Fr[1, 4]^2*Fr[1, 5]] + 120*mono[Fr[1, 4]^3*Fr[1, 5]] - 
     180*mono[Fr[1, 2]^2*Fr[1, 5]^2] + 180*mono[Fr[1, 4]^2*Fr[1, 5]^2] + 
     1590*mono[Fr[1, 5]^3] - 360*mono[Fr[1, 5]^4] + 
     1590*mono[Fr[1, 2]^2*Fr[1, 6]] - 120*mono[Fr[1, 2]^3*Fr[1, 6]] - 
     1590*mono[Fr[1, 4]^2*Fr[1, 6]] + 120*mono[Fr[1, 4]^3*Fr[1, 6]] + 
     1590*mono[Fr[1, 5]^2*Fr[1, 6]] - 120*mono[Fr[1, 5]^3*Fr[1, 6]] - 
     180*mono[Fr[1, 2]^2*Fr[1, 6]^2] + 180*mono[Fr[1, 4]^2*Fr[1, 6]^2] - 
     180*mono[Fr[1, 5]^2*Fr[1, 6]^2] + 120*mono[Fr[1, 2]^2*Fr[2, 1]] - 
     120*mono[Fr[1, 4]^2*Fr[2, 1]] - 265*mono[Fr[1, 5]*Fr[2, 1]] + 
     60*mono[Fr[1, 2]*Fr[1, 5]*Fr[2, 1]] - 
     60*mono[Fr[1, 4]*Fr[1, 5]*Fr[2, 1]] + 210*mono[Fr[1, 5]^2*Fr[2, 1]] - 
     265*mono[Fr[1, 6]*Fr[2, 1]] + 60*mono[Fr[1, 2]*Fr[1, 6]*Fr[2, 1]] - 
     60*mono[Fr[1, 4]*Fr[1, 6]*Fr[2, 1]] + 
     60*mono[Fr[1, 5]*Fr[1, 6]*Fr[2, 1]] + 30*mono[Fr[1, 6]^2*Fr[2, 1]] + 
     37*mono[Fr[2, 1]^2] - 1590*mono[Fr[1, 5]*Fr[2, 2]] + 
     180*mono[Fr[1, 5]^2*Fr[2, 2]] - 1590*mono[Fr[1, 6]*Fr[2, 2]] + 
     180*mono[Fr[1, 6]^2*Fr[2, 2]] - 60*mono[Fr[2, 1]*Fr[2, 2]] - 
     3360*mono[Fr[1, 2]*Fr[3, 5]] + 3360*mono[Fr[1, 4]*Fr[3, 5]] - 
     5040*mono[Fr[1, 5]*Fr[3, 5]] - 1680*mono[Fr[1, 6]*Fr[3, 5]] - 
     360*mono[Fr[1, 5]*Fr[3, 7]] - 360*mono[Fr[1, 6]*Fr[3, 7]] + 
     720*mono[Fr[4, 2]])/720, mono[Fr[2, 2]] - mono[Fr[2, 3]] + 
    mono[Fr[2, 4]] - mono[Fr[2, 6]], 
   (-35*mono[Fr[2, 2]] - 6*mono[Fr[1, 5]*Fr[2, 2]] - 
     6*mono[Fr[1, 6]*Fr[2, 2]] + 35*mono[Fr[2, 3]] + 
     6*mono[Fr[1, 5]*Fr[2, 3]] + 6*mono[Fr[1, 6]*Fr[2, 3]] - 
     35*mono[Fr[2, 4]] - 6*mono[Fr[1, 5]*Fr[2, 4]] - 
     6*mono[Fr[1, 6]*Fr[2, 4]] + 35*mono[Fr[2, 6]] + 
     6*mono[Fr[1, 5]*Fr[2, 6]] + 6*mono[Fr[1, 6]*Fr[2, 6]] + 
     12*mono[Fr[3, 1]] - 12*mono[Fr[3, 2]] + 12*mono[Fr[3, 7]] - 
     12*mono[Fr[3, 8]])/12, (-9*mono[Fr[1, 5]*Fr[2, 2]] + 
     3*mono[Fr[1, 5]^2*Fr[2, 2]] - 9*mono[Fr[1, 6]*Fr[2, 2]] + 
     3*mono[Fr[1, 6]^2*Fr[2, 2]] - mono[Fr[2, 1]*Fr[2, 2]] + 
     9*mono[Fr[1, 5]*Fr[2, 3]] - 3*mono[Fr[1, 5]^2*Fr[2, 3]] + 
     9*mono[Fr[1, 6]*Fr[2, 3]] - 3*mono[Fr[1, 6]^2*Fr[2, 3]] + 
     mono[Fr[2, 1]*Fr[2, 3]] - 9*mono[Fr[1, 5]*Fr[2, 4]] + 
     3*mono[Fr[1, 5]^2*Fr[2, 4]] - 9*mono[Fr[1, 6]*Fr[2, 4]] + 
     3*mono[Fr[1, 6]^2*Fr[2, 4]] - mono[Fr[2, 1]*Fr[2, 4]] + 
     9*mono[Fr[1, 5]*Fr[2, 6]] - 3*mono[Fr[1, 5]^2*Fr[2, 6]] + 
     9*mono[Fr[1, 6]*Fr[2, 6]] - 3*mono[Fr[1, 6]^2*Fr[2, 6]] + 
     mono[Fr[2, 1]*Fr[2, 6]] - 35*mono[Fr[3, 1]] - 
     6*mono[Fr[1, 5]*Fr[3, 1]] - 6*mono[Fr[1, 6]*Fr[3, 1]] + 
     35*mono[Fr[3, 2]] + 6*mono[Fr[1, 5]*Fr[3, 2]] + 
     6*mono[Fr[1, 6]*Fr[3, 2]] - 35*mono[Fr[3, 7]] - 
     6*mono[Fr[1, 5]*Fr[3, 7]] - 6*mono[Fr[1, 6]*Fr[3, 7]] + 
     35*mono[Fr[3, 8]] + 6*mono[Fr[1, 5]*Fr[3, 8]] + 
     6*mono[Fr[1, 6]*Fr[3, 8]] + 12*mono[Fr[4, 2]] - 12*mono[Fr[4, 3]] + 
     12*mono[Fr[4, 4]] - 12*mono[Fr[4, 6]])/12, 
   (-37*mono[1] - 12*mono[Fr[1, 5]] - 12*mono[Fr[1, 6]])/12, 
   (6*mono[Fr[1, 1]^2] + 26*mono[Fr[1, 2]] - 12*mono[Fr[1, 2]^2] + 
     24*mono[Fr[1, 5]] + 3*mono[Fr[1, 5]^2] + 24*mono[Fr[1, 6]] + 
     6*mono[Fr[1, 5]*Fr[1, 6]] + 3*mono[Fr[1, 6]^2] + 2*mono[Fr[2, 1]] + 
     12*mono[Fr[2, 3]] + 12*mono[Fr[2, 6]])/12, 
   (2467*mono[1] - 2520*mono[Fr[1, 1]^2] - 288*mono[Fr[1, 1]^3] - 
     4788*mono[Fr[1, 2]] + 3168*mono[Fr[1, 2]^2] + 576*mono[Fr[1, 2]^3] + 
     4338*mono[Fr[1, 5]] - 432*mono[Fr[1, 1]^2*Fr[1, 5]] - 
     1872*mono[Fr[1, 2]*Fr[1, 5]] + 864*mono[Fr[1, 2]^2*Fr[1, 5]] + 
     450*mono[Fr[1, 6]] - 432*mono[Fr[1, 1]^2*Fr[1, 6]] - 
     1872*mono[Fr[1, 2]*Fr[1, 6]] + 864*mono[Fr[1, 2]^2*Fr[1, 6]] - 
     468*mono[Fr[2, 1]] + 144*mono[Fr[1, 1]*Fr[2, 1]] - 
     288*mono[Fr[1, 2]*Fr[2, 1]] - 216*mono[Fr[1, 5]*Fr[2, 1]] - 
     216*mono[Fr[1, 6]*Fr[2, 1]] - 5040*mono[Fr[2, 3]] - 
     864*mono[Fr[1, 5]*Fr[2, 3]] - 864*mono[Fr[1, 6]*Fr[2, 3]] - 
     5040*mono[Fr[2, 6]] - 864*mono[Fr[1, 5]*Fr[2, 6]] - 
     864*mono[Fr[1, 6]*Fr[2, 6]] + 1728*mono[Fr[3, 2]] + 
     10080*mono[Fr[3, 5]] + 1728*mono[Fr[3, 8]])/1728, 
   (20730*mono[1] + 4200*mono[Fr[1, 1]^3] + 360*mono[Fr[1, 1]^4] - 
     27465*mono[Fr[1, 2]] + 11970*mono[Fr[1, 2]^2] - 5280*mono[Fr[1, 2]^3] - 
     720*mono[Fr[1, 2]^4] + 68195*mono[Fr[1, 5]] - 
     3240*mono[Fr[1, 1]^2*Fr[1, 5]] + 720*mono[Fr[1, 1]^3*Fr[1, 5]] - 
     29370*mono[Fr[1, 2]*Fr[1, 5]] + 11160*mono[Fr[1, 2]^2*Fr[1, 5]] - 
     1440*mono[Fr[1, 2]^3*Fr[1, 5]] - 35625*mono[Fr[1, 5]^2] + 
     1080*mono[Fr[1, 1]^2*Fr[1, 5]^2] + 4680*mono[Fr[1, 2]*Fr[1, 5]^2] - 
     2160*mono[Fr[1, 2]^2*Fr[1, 5]^2] + 5880*mono[Fr[1, 5]^3] - 
     540*mono[Fr[1, 5]^4] + 86015*mono[Fr[1, 6]] - 
     3240*mono[Fr[1, 1]^2*Fr[1, 6]] + 720*mono[Fr[1, 1]^3*Fr[1, 6]] - 
     29370*mono[Fr[1, 2]*Fr[1, 6]] + 11160*mono[Fr[1, 2]^2*Fr[1, 6]] - 
     1440*mono[Fr[1, 2]^3*Fr[1, 6]] + 3240*mono[Fr[1, 5]^2*Fr[1, 6]] - 
     16185*mono[Fr[1, 6]^2] + 1080*mono[Fr[1, 1]^2*Fr[1, 6]^2] + 
     4680*mono[Fr[1, 2]*Fr[1, 6]^2] - 2160*mono[Fr[1, 2]^2*Fr[1, 6]^2] + 
     3240*mono[Fr[1, 5]*Fr[1, 6]^2] - 1080*mono[Fr[1, 5]^2*Fr[1, 6]^2] + 
     5880*mono[Fr[1, 6]^3] - 540*mono[Fr[1, 6]^4] - 3320*mono[Fr[2, 1]] - 
     2100*mono[Fr[1, 1]*Fr[2, 1]] - 720*mono[Fr[1, 1]^2*Fr[2, 1]] + 
     1080*mono[Fr[1, 2]*Fr[2, 1]] + 1440*mono[Fr[1, 2]^2*Fr[2, 1]] - 
     3900*mono[Fr[1, 5]*Fr[2, 1]] - 360*mono[Fr[1, 1]*Fr[1, 5]*Fr[2, 1]] + 
     720*mono[Fr[1, 2]*Fr[1, 5]*Fr[2, 1]] + 1260*mono[Fr[1, 5]^2*Fr[2, 1]] - 
     3900*mono[Fr[1, 6]*Fr[2, 1]] - 360*mono[Fr[1, 1]*Fr[1, 6]*Fr[2, 1]] + 
     720*mono[Fr[1, 2]*Fr[1, 6]*Fr[2, 1]] + 1260*mono[Fr[1, 6]^2*Fr[2, 1]] + 
     102*mono[Fr[2, 1]^2] - 6480*mono[Fr[1, 5]*Fr[2, 3]] + 
     2160*mono[Fr[1, 5]^2*Fr[2, 3]] - 6480*mono[Fr[1, 6]*Fr[2, 3]] + 
     2160*mono[Fr[1, 6]^2*Fr[2, 3]] - 720*mono[Fr[2, 1]*Fr[2, 3]] - 
     6480*mono[Fr[1, 5]*Fr[2, 6]] + 2160*mono[Fr[1, 5]^2*Fr[2, 6]] - 
     6480*mono[Fr[1, 6]*Fr[2, 6]] + 2160*mono[Fr[1, 6]^2*Fr[2, 6]] - 
     720*mono[Fr[2, 1]*Fr[2, 6]] - 25200*mono[Fr[3, 2]] - 
     4320*mono[Fr[1, 5]*Fr[3, 2]] - 4320*mono[Fr[1, 6]*Fr[3, 2]] - 
     23040*mono[Fr[3, 5]] + 20160*mono[Fr[1, 1]*Fr[3, 5]] - 
     40320*mono[Fr[1, 2]*Fr[3, 5]] - 10080*mono[Fr[1, 5]*Fr[3, 5]] - 
     10080*mono[Fr[1, 6]*Fr[3, 5]] - 25200*mono[Fr[3, 8]] - 
     4320*mono[Fr[1, 5]*Fr[3, 8]] - 4320*mono[Fr[1, 6]*Fr[3, 8]] + 
     8640*mono[Fr[4, 3]] + 8640*mono[Fr[4, 6]])/8640}}}


==> anc/bbqqH/PolesUVIR_bbqqH_2L_nf1_+++-.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{y[1] -> ex[3], y[2] -> ex[4], y[3] -> -(ex[2]*ex[3]) - ex[2]^2*ex[3] + 
    ex[4] + ex[3]*ex[4] + ex[2]*ex[3]*ex[4], y[4] -> -ex[2] + ex[4]*ex[5], 
  y[5] -> -ex[2] + ex[4] - ex[6], y[6] -> ex[2]*ex[3] - ex[4] - ex[3]*ex[4] - 
    ex[2]*ex[3]*ex[4] + ex[2]*ex[3]*ex[4]*ex[5], 
  y[7] -> -(ex[2]*ex[3]) + ex[4] + ex[3]*ex[4] + ex[2]*ex[3]*ex[6], 
  y[8] -> -ex[4] - ex[3]*ex[4] - 2*ex[2]*ex[3]*ex[4] + 
    ex[2]*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6], y[9] -> ex[2], 
  y[10] -> ex[2] - ex[4], y[11] -> -ex[4] - 2*ex[2]*ex[3]*ex[4] + 
    ex[3]*ex[4]^2 + ex[2]*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6] - 
    ex[3]*ex[4]*ex[6], y[12] -> ex[2]*ex[3] + ex[2]^2*ex[3] - ex[4] - 
    ex[3]*ex[4] - ex[2]*ex[3]*ex[4], 
  y[13] -> -323*ex[2]^2*ex[3] + 299*ex[2]*ex[4] + 646*ex[2]*ex[3]*ex[4] - 
    323*ex[4]^2 - 323*ex[3]*ex[4]^2 + 323*ex[2]^2*ex[3]*ex[6] - 
    323*ex[2]*ex[3]*ex[4]*ex[6], y[14] -> 1 + ex[2], 
  y[15] -> 1 + ex[3] + ex[2]*ex[3], 
  y[16] -> -2*ex[2]*ex[4] + ex[4]^2 + ex[2]*ex[4]*ex[5] + ex[2]*ex[6] - 
    ex[4]*ex[6], y[17] -> ex[2] + ex[2]*ex[3] - ex[4] + ex[2]*ex[4] - 
    ex[3]*ex[4] - ex[2]*ex[3]*ex[4] + ex[2]*ex[3]*ex[4]*ex[5] - ex[2]*ex[6], 
  y[18] -> 1 + ex[4] - ex[6], y[19] -> 3 + 2*ex[3], 
  y[20] -> -7*ex[2] - ex[2]*ex[3] + 6*ex[4] + ex[3]*ex[4] + 
    2*ex[2]*ex[3]*ex[4] - 2*ex[3]*ex[4]^2 - 2*ex[2]*ex[3]*ex[6] + 
    2*ex[3]*ex[4]*ex[6], y[21] -> 2 + ex[3], 
  y[22] -> ex[2]*ex[3] + ex[2]^2*ex[3] - ex[4] + 2*ex[2]*ex[4] - 
    ex[3]*ex[4] + ex[2]*ex[3]*ex[4] + 2*ex[2]^2*ex[3]*ex[4] - 2*ex[4]^2 - 
    2*ex[3]*ex[4]^2 - 2*ex[2]*ex[3]*ex[4]^2, 
  y[23] -> ex[2]*ex[3] - ex[4] - ex[3]*ex[4]*ex[5], 
  y[24] -> ex[2] - ex[4] + ex[6], y[25] -> 9*ex[2]*ex[3] + 9*ex[2]^2*ex[3] - 
    9*ex[4] + 73*ex[2]*ex[4] - 9*ex[3]*ex[4] - 9*ex[2]*ex[3]*ex[4], 
  y[26] -> ex[2] - ex[4]*ex[5], y[27] -> -5 + 4*ex[3], 
  y[28] -> -(ex[2]*ex[4]) - 2*ex[2]*ex[3]*ex[4] - 2*ex[2]^2*ex[3]*ex[4] + 
    ex[4]^2 + ex[3]*ex[4]^2 + ex[2]*ex[3]*ex[4]^2 + ex[2]*ex[3]*ex[4]*ex[5] + 
    ex[2]^2*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6] + ex[2]^2*ex[3]*ex[6] - 
    ex[4]*ex[6] - ex[3]*ex[4]*ex[6] - ex[2]*ex[3]*ex[4]*ex[6], 
  y[29] -> ex[2]*ex[3] - ex[4] - ex[3]*ex[4], y[30] -> -ex[2] + ex[4], 
  y[31] -> -1 + ex[5], y[32] -> 1 + 2*ex[2], y[33] -> ex[5], 
  y[34] -> ex[2]*ex[3] - ex[3]*ex[4] - ex[6], 
  y[35] -> 2*ex[2] + 2*ex[2]*ex[3] - 2*ex[4] - ex[3]*ex[4] + ex[6], 
  y[36] -> -ex[2] + ex[4] + ex[2]*ex[6], 
  y[37] -> ex[2]^2*ex[3] - ex[2]*ex[4] - 3*ex[2]*ex[3]*ex[4] - 
    ex[2]^2*ex[3]*ex[4] + ex[4]^2 + ex[3]*ex[4]^2 + ex[2]*ex[3]*ex[4]*ex[5] + 
    ex[2]^2*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6] - ex[4]*ex[6] - 
    ex[3]*ex[4]*ex[6], y[38] -> ex[6]}, 
 {f[1] -> (-5*y[2]*y[5])/(3*y[1]*y[3]*y[4]) - 
    (5*y[2]*y[7])/(3*y[1]*y[3]*y[6]) + (5*y[2])/(3*y[1]*y[8]), 
  f[3] -> (323*y[2]*y[5])/(36*y[1]*y[3]*y[4]) - (323*y[2])/(36*y[1]*y[8]) + 
    (2*y[2]*y[9])/(3*y[1]*y[10]*y[11]) - (y[2]*y[13])/
     (36*y[1]*y[6]*y[10]*y[12]), f[5] -> (4*y[2]*y[5])/(3*y[1]*y[3]*y[4]) + 
    (4*y[2]*y[7])/(3*y[1]*y[3]*y[6]) - (4*y[2])/(3*y[1]*y[8]) + 
    (4*y[14])/(3*y[15]) - (4*y[2]*y[5])/(3*y[1]*y[16]), 
  f[15] -> (2*y[2])/(y[1]*y[8]) + (4*y[2])/(3*y[17]) + 
    (2*y[2]^2*y[18])/(3*y[11]^2) - (2*y[2]*y[19])/(3*y[1]*y[11]), 
  f[16] -> (14*y[2])/(3*y[1]*y[8]) + (2*y[2]^2)/(3*y[1]*y[6]*y[10]) - 
    (4*y[14])/(3*y[15]) + (2*y[2])/y[17] + (4*y[2]^2*y[18])/(3*y[11]^2) + 
    (2*y[2]*y[20])/(3*y[1]*y[10]*y[11]), f[17] -> (2*y[2]*y[21])/(3*y[8]), 
  f[20] -> (-2*y[2]*y[5])/(y[1]*y[3]*y[4]) + (2*y[2]*y[9]*y[14])/(3*y[3]^2), 
  f[21] -> (-14*y[2]*y[5])/(3*y[1]*y[3]*y[4]) + 
    (4*y[2]*y[5])/(3*y[1]*y[16]) + (2*y[2]*y[9]*y[18])/(3*y[3]*y[6]) + 
    (2*y[14]*y[22])/(3*y[12]^2) - (2*y[24])/(3*y[9]*y[23]), 
  f[25] -> (146*y[2]*y[7])/(27*y[1]*y[3]*y[6]) - (146*y[2])/(27*y[1]*y[8]) + 
    (2*y[24])/(3*y[9]*y[23]) - (2*y[24]*y[25])/(27*y[1]*y[9]*y[12]*y[26]), 
  f[33] -> (5*y[2]*y[5])/(3*y[1]*y[3]*y[4]) + 
    (5*y[2]*y[7])/(3*y[1]*y[3]*y[6]) - (4*y[2])/(3*y[17]) + 
    (y[2]*y[27])/(3*y[1]*y[8]), f[49] -> (-4*y[2]*y[5])/(3*y[1]*y[3]*y[4]) - 
    (2*y[2]*y[7])/(3*y[1]*y[3]*y[6]) - (2*y[2]*y[9]*y[14]*y[24])/
     (3*y[3]*y[28]), f[50] -> (2*y[2]*y[24])/(3*y[1]*y[14]*y[26]*y[29]), 
  f[52] -> -1/(3*y[9]) + (y[2]*y[21])/(3*y[8]), 
  f[54] -> 1/(3*y[9]) + y[30]/(3*y[2]*y[9]*y[31]), 
  f[55] -> -(y[14]*y[32])/(3*y[9]), f[58] -> -(y[1]*y[2]*y[33])/(3*y[9]) - 
    (y[10]*y[34])/(3*y[2]*y[9]*y[31]) + y[35]/(3*y[9]), 
  f[62] -> (-64*y[2]*y[9]*y[14]*y[24])/(3*y[1]*y[10]*y[12]*y[18]*y[28]) - 
    (64*y[2]*y[7]*y[9])/(3*y[1]*y[6]*y[12]*y[18]*y[29]) - 
    (32*y[9]*y[36])/(3*y[37]^2) + (64*y[2]*y[9]*y[14]*y[38])/
     (3*y[1]*y[10]*y[18]*y[29]*y[37])}, 
 {{f[1]/eps^3 + f[3]/eps, f[3], f[5], f[15]/eps + f[16], f[15], 
   f[20]/eps + f[21], f[20], f[25], f[33]/eps, f[33], f[50], 
   f[17]/eps + f[52], f[54], f[55], f[58], f[62], f[49]/eps, f[49], f[17], 
   f[1]/eps^2, f[1]/eps, f[1]}, {mono[1], 2*mono[1] - mono[Fr[1, 2]], 
   mono[Fr[1, 1]] - mono[Fr[1, 2]], -mono[Fr[1, 2]] + mono[Fr[1, 3]], 
   (mono[Fr[1, 2]^2] - mono[Fr[1, 3]^2])/2, -mono[Fr[1, 2]] + mono[Fr[1, 4]], 
   (mono[Fr[1, 2]^2] - mono[Fr[1, 4]^2])/2, -mono[Fr[1, 2]] + mono[Fr[1, 5]], 
   -mono[Fr[1, 2]] + mono[Fr[1, 6]], (-3*mono[Fr[1, 2]] + mono[Fr[1, 2]^2] + 
     3*mono[Fr[1, 6]] - mono[Fr[1, 6]^2])/2, 
   (-6*mono[Fr[1, 2]^2] + 6*mono[Fr[1, 4]^2] - 6*mono[Fr[1, 5]^2] + 
     mono[Fr[2, 1]] + 6*mono[Fr[2, 2]])/6, 
   (-6*mono[Fr[1, 2]^2] + 6*mono[Fr[1, 3]^2] - 6*mono[Fr[1, 6]^2] + 
     mono[Fr[2, 1]] + 6*mono[Fr[2, 3]])/6, 
   (6*mono[Fr[1, 1]^2] - 12*mono[Fr[1, 4]^2] + 6*mono[Fr[1, 5]^2] - 
     6*mono[Fr[1, 6]^2] + mono[Fr[2, 1]] + 12*mono[Fr[2, 4]])/12, 
   mono[Fr[1, 1]^2] + mono[Fr[1, 2]^2] - mono[Fr[1, 3]^2] - 
    mono[Fr[1, 4]^2] + mono[Fr[2, 5]], mono[Fr[2, 7]/SQRT1], 
   mono[SQRT2*Fr[3, 6]], mono[Fr[2, 2]] - mono[Fr[2, 3]] + mono[Fr[2, 4]] - 
    mono[Fr[2, 6]], mono[Fr[3, 1]] - mono[Fr[3, 2]] + mono[Fr[3, 7]] - 
    mono[Fr[3, 8]], (2*mono[Fr[1, 2]^3] - 2*mono[Fr[1, 3]^3] + 
     2*mono[Fr[1, 6]^3] - mono[Fr[1, 2]*Fr[2, 1]] + mono[Fr[1, 3]*Fr[2, 1]] - 
     mono[Fr[1, 6]*Fr[2, 1]] + 28*mono[Fr[3, 5]] + 6*mono[Fr[3, 8]])/6, 
   (-11*mono[1] - 24*mono[Fr[1, 2]] - 18*mono[Fr[1, 5]] - 18*mono[Fr[1, 6]])/
    30, (12*mono[Fr[1, 1]^2] + 52*mono[Fr[1, 2]] - 12*mono[Fr[1, 2]^2] - 
     30*mono[Fr[1, 5]] + 12*mono[Fr[1, 2]*Fr[1, 5]] + 
     12*mono[Fr[1, 2]*Fr[1, 6]] + 3*mono[Fr[2, 1]] + 24*mono[Fr[2, 3]] + 
     24*mono[Fr[2, 6]])/30, (1078*mono[1] - 72*mono[Fr[1, 1]^3] - 
     3009*mono[Fr[1, 2]] - 468*mono[Fr[1, 2]^2] + 72*mono[Fr[1, 2]^3] + 
     684*mono[Fr[1, 2]*Fr[1, 5]] - 108*mono[Fr[1, 2]^2*Fr[1, 5]] + 
     522*mono[Fr[1, 5]^2] - 108*mono[Fr[1, 2]*Fr[1, 5]^2] - 
     36*mono[Fr[1, 5]^3] - 942*mono[Fr[1, 6]] + 684*mono[Fr[1, 2]*Fr[1, 6]] - 
     108*mono[Fr[1, 2]^2*Fr[1, 6]] + 252*mono[Fr[1, 6]^2] - 
     108*mono[Fr[1, 2]*Fr[1, 6]^2] - 36*mono[Fr[1, 6]^3] + 
     75*mono[Fr[2, 1]] + 36*mono[Fr[1, 1]*Fr[2, 1]] + 
     9*mono[Fr[1, 5]*Fr[2, 1]] + 9*mono[Fr[1, 6]*Fr[2, 1]] + 
     432*mono[Fr[3, 2]] + 108*mono[Fr[3, 5]] + 432*mono[Fr[3, 8]])/540}}}


==> anc/bbqqH/PolesUVIR_bbqqH_2L_nf1_++-+.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{y[1] -> ex[3], y[2] -> ex[4], y[3] -> -(ex[2]*ex[3]) + ex[4] + ex[3]*ex[4], 
  y[4] -> -(ex[2]*ex[3]) - ex[2]^2*ex[3] + ex[4] + ex[3]*ex[4] + 
    ex[2]*ex[3]*ex[4], y[5] -> -ex[2] + ex[4]*ex[5], 
  y[6] -> -ex[2] + ex[4] - ex[6], y[7] -> ex[2]*ex[3] - ex[4] - ex[3]*ex[4] - 
    ex[2]*ex[3]*ex[4] + ex[2]*ex[3]*ex[4]*ex[5], 
  y[8] -> -(ex[2]*ex[3]) + ex[4] + ex[3]*ex[4] + ex[2]*ex[3]*ex[6], 
  y[9] -> 1 + ex[3], y[10] -> -ex[4] - ex[3]*ex[4] - 2*ex[2]*ex[3]*ex[4] + 
    ex[2]*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6], y[11] -> ex[2], 
  y[12] -> ex[2] - ex[4], y[13] -> -ex[4] - 2*ex[2]*ex[3]*ex[4] + 
    ex[3]*ex[4]^2 + ex[2]*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6] - 
    ex[3]*ex[4]*ex[6], y[14] -> ex[2]*ex[3] - ex[4] - ex[3]*ex[4], 
  y[15] -> ex[2]*ex[3] + ex[2]^2*ex[3] - ex[4] - ex[3]*ex[4] - 
    ex[2]*ex[3]*ex[4], y[16] -> -323*ex[2]^2*ex[3] + 299*ex[2]*ex[4] + 
    646*ex[2]*ex[3]*ex[4] - 323*ex[4]^2 - 323*ex[3]*ex[4]^2 + 
    323*ex[2]^2*ex[3]*ex[6] - 323*ex[2]*ex[3]*ex[4]*ex[6], 
  y[17] -> -1 + ex[2] - ex[3], y[18] -> 1 + ex[3] + ex[2]*ex[3], 
  y[19] -> -2*ex[2]*ex[4] + ex[4]^2 + ex[2]*ex[4]*ex[5] + ex[2]*ex[6] - 
    ex[4]*ex[6], y[20] -> 1 + ex[4] - ex[6], y[21] -> 3 + 2*ex[3], 
  y[22] -> ex[2] + ex[2]*ex[3] - ex[4] + ex[2]*ex[4] - ex[3]*ex[4] - 
    ex[2]*ex[3]*ex[4] + ex[2]*ex[3]*ex[4]*ex[5] - ex[2]*ex[6], 
  y[23] -> -7*ex[2] - ex[2]*ex[3] + 6*ex[4] + ex[3]*ex[4] + 
    2*ex[2]*ex[3]*ex[4] - 2*ex[3]*ex[4]^2 - 2*ex[2]*ex[3]*ex[6] + 
    2*ex[3]*ex[4]*ex[6], y[24] -> ex[2]*ex[3] + ex[2]^2*ex[3] - ex[4] + 
    ex[2]*ex[4] - ex[3]*ex[4] - ex[2]*ex[3]*ex[4], y[25] -> 1 + ex[2], 
  y[26] -> ex[2]*ex[3] - ex[4] - ex[3]*ex[4]*ex[5], 
  y[27] -> ex[2] - ex[4] + ex[6], 
  y[28] -> -3*ex[2]^3*ex[3]^2 - 3*ex[2]^4*ex[3]^2 + 6*ex[2]^2*ex[3]*ex[4] + 
    ex[2]^3*ex[3]*ex[4] + 8*ex[2]^2*ex[3]^2*ex[4] + 8*ex[2]^3*ex[3]^2*ex[4] - 
    3*ex[2]*ex[4]^2 + 2*ex[2]^2*ex[4]^2 - 10*ex[2]*ex[3]*ex[4]^2 - 
    ex[2]^2*ex[3]*ex[4]^2 + 2*ex[2]^3*ex[3]*ex[4]^2 - 
    7*ex[2]*ex[3]^2*ex[4]^2 - 7*ex[2]^2*ex[3]^2*ex[4]^2 + 2*ex[4]^3 - 
    2*ex[2]*ex[4]^3 + 4*ex[3]*ex[4]^3 - 2*ex[2]^2*ex[3]*ex[4]^3 + 
    2*ex[3]^2*ex[4]^3 + 2*ex[2]*ex[3]^2*ex[4]^3, 
  y[29] -> ex[2]*ex[3] + ex[2]^2*ex[3] - ex[4] - 2*ex[2]*ex[4] - 
    ex[3]*ex[4] - ex[2]*ex[3]*ex[4], y[30] -> ex[2] - ex[4]*ex[5], 
  y[31] -> 9*ex[2]*ex[3] + 9*ex[2]^2*ex[3] - 9*ex[4] - 5*ex[2]*ex[4] - 
    9*ex[3]*ex[4] - 9*ex[2]*ex[3]*ex[4], y[32] -> 73 + 82*ex[3], 
  y[33] -> -ex[2] + ex[4], y[34] -> -(ex[2]*ex[4]) - 2*ex[2]*ex[3]*ex[4] - 
    2*ex[2]^2*ex[3]*ex[4] + ex[4]^2 + ex[3]*ex[4]^2 + ex[2]*ex[3]*ex[4]^2 + 
    ex[2]*ex[3]*ex[4]*ex[5] + ex[2]^2*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6] + 
    ex[2]^2*ex[3]*ex[6] - ex[4]*ex[6] - ex[3]*ex[4]*ex[6] - 
    ex[2]*ex[3]*ex[4]*ex[6], y[35] -> 1 + 2*ex[2], 
  y[36] -> ex[2] + ex[2]*ex[3] + ex[2]^2*ex[3] - ex[4] - ex[3]*ex[4] - 
    2*ex[2]*ex[3]*ex[4] - ex[2]^2*ex[3]*ex[4] + ex[2]*ex[3]*ex[4]*ex[5] + 
    ex[2]^2*ex[3]*ex[4]*ex[5] - ex[2]*ex[6], y[37] -> ex[5], 
  y[38] -> ex[2] + 2*ex[2]^2 + ex[2]*ex[3] + 2*ex[2]^2*ex[3] + 
    ex[2]^3*ex[3] - ex[4] - 2*ex[2]*ex[4] - ex[3]*ex[4] - 
    2*ex[2]*ex[3]*ex[4] - ex[2]^2*ex[3]*ex[4] - ex[2]^2*ex[6], 
  y[39] -> 1 + 2*ex[2] + ex[3] + 2*ex[2]*ex[3] + ex[2]^2*ex[3] + ex[4] + 
    2*ex[2]*ex[4] - ex[3]*ex[4] - ex[2]*ex[3]*ex[4] - ex[2]*ex[6] + 
    ex[3]*ex[6] + ex[2]*ex[3]*ex[6], y[40] -> -ex[2] + ex[4] + ex[2]*ex[6], 
  y[41] -> ex[2]^2*ex[3] - ex[2]*ex[4] - 3*ex[2]*ex[3]*ex[4] - 
    ex[2]^2*ex[3]*ex[4] + ex[4]^2 + ex[3]*ex[4]^2 + ex[2]*ex[3]*ex[4]*ex[5] + 
    ex[2]^2*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6] - ex[4]*ex[6] - 
    ex[3]*ex[4]*ex[6], y[42] -> -(ex[2]^2*ex[3]) - 2*ex[2]^3*ex[3] + 
    2*ex[2]*ex[4] + 4*ex[2]^2*ex[4] + 3*ex[2]*ex[3]*ex[4] + 
    5*ex[2]^2*ex[3]*ex[4] - 2*ex[4]^2 - 4*ex[2]*ex[4]^2 - 2*ex[3]*ex[4]^2 - 
    3*ex[2]*ex[3]*ex[4]^2 + ex[2]^2*ex[3]*ex[6] + 2*ex[2]^3*ex[3]*ex[6] - 
    2*ex[2]^2*ex[4]*ex[6] - ex[2]*ex[3]*ex[4]*ex[6] - 
    2*ex[2]^2*ex[3]*ex[4]*ex[6]}, 
 {f[1] -> (5*y[3]^2*y[6])/(3*y[1]*y[2]*y[4]*y[5]) + 
    (5*y[3]^2*y[8])/(3*y[1]*y[2]*y[4]*y[7]) - (5*y[2]*y[9]^2)/(3*y[1]*y[10]), 
  f[3] -> (-323*y[3]^2*y[6])/(36*y[1]*y[2]*y[4]*y[5]) + 
    (323*y[2]*y[9]^2)/(36*y[1]*y[10]) - (2*y[2]*y[11])/(3*y[1]*y[12]*y[13]) + 
    (y[14]^2*y[16])/(36*y[1]*y[2]*y[7]*y[12]*y[15]), 
  f[5] -> (-4*y[3]^2*y[6])/(3*y[1]*y[2]*y[4]*y[5]) - 
    (4*y[3]^2*y[8])/(3*y[1]*y[2]*y[4]*y[7]) + (4*y[2]*y[9]^2)/
     (3*y[1]*y[10]) - (4*y[17])/(3*y[18]) + (4*y[2]*y[6])/(3*y[1]*y[19]), 
  f[15] -> (-2*y[2]*y[9]^2)/(y[1]*y[10]) - (2*y[2]^2*y[20])/(3*y[13]^2) + 
    (2*y[2]*y[21])/(3*y[1]*y[13]), 
  f[16] -> (-14*y[2]*y[9]^2)/(3*y[1]*y[10]) - 
    (2*y[14]^2)/(3*y[1]*y[7]*y[12]) + (4*y[17])/(3*y[18]) - 
    (4*y[2]^2*y[20])/(3*y[13]^2) - (2*y[9]*y[12])/(3*y[22]) - 
    (2*y[2]*y[23])/(3*y[1]*y[12]*y[13]), 
  f[18] -> (2*y[3]^2*y[6])/(y[1]*y[2]*y[4]*y[5]) + 
    (2*y[11]*y[14]*y[24])/(3*y[2]*y[4]^2) + (4*y[14]*y[27])/
     (3*y[2]*y[25]*y[26]), 
  f[19] -> (14*y[3]^2*y[6])/(3*y[1]*y[2]*y[4]*y[5]) - 
    (4*y[2]*y[6])/(3*y[1]*y[19]) - (2*y[11]*y[14]^2*y[20])/
     (3*y[2]*y[4]*y[7]) + (2*y[14]*y[27])/(y[2]*y[25]*y[26]) - 
    (2*y[28])/(3*y[2]*y[4]^2), f[20] -> (-2*y[11])/(3*y[2]*y[25]) + 
    (2*y[27]*y[29])/(3*y[1]*y[2]*y[25]^2*y[30]), 
  f[24] -> (-5*y[3]^2*y[8])/(3*y[1]*y[2]*y[4]*y[7]) + 
    (5*y[2]*y[9]^2)/(3*y[1]*y[10]) - (4*y[14]*y[27])/(3*y[2]*y[25]*y[26]) + 
    (y[14]*y[27]*y[31])/(3*y[1]*y[2]*y[15]*y[25]*y[30]), 
  f[35] -> (-146*y[3]^2*y[6])/(27*y[1]*y[2]*y[4]*y[5]) - 
    (146*y[3]^2*y[8])/(27*y[1]*y[2]*y[4]*y[7]) + (2*y[9]*y[12])/(3*y[22]) + 
    (2*y[2]*y[9]*y[32])/(27*y[1]*y[10]), 
  f[50] -> (y[27]*y[29])/(3*y[1]*y[2]*y[25]^2*y[30]) + y[33]/(3*y[2]*y[25]), 
  f[52] -> (2*y[2]*y[9]^2)/(3*y[10]) + (2*y[9])/(3*y[20]), 
  f[53] -> (4*y[3]^2*y[6])/(3*y[1]*y[2]*y[4]*y[5]) + 
    (2*y[3]^2*y[8])/(3*y[1]*y[2]*y[4]*y[7]) + (2*y[11])/(3*y[2]*y[25]) - 
    (2*y[2]*y[11]^3*y[27])/(3*y[15]*y[25]*y[34]), f[55] -> y[35]/3, 
  f[57] -> y[12]/(3*y[2]*y[25]) - (y[11]*y[12]*y[18]*y[20])/
     (3*y[2]*y[25]*y[36]), f[58] -> -(y[1]*y[12]*y[37])/(3*y[25]) + 
    (y[12]*y[18]*y[20]*y[38])/(3*y[2]*y[25]^2*y[36]) - 
    (y[12]*y[39])/(3*y[2]*y[25]^2), 
  f[62] -> (-64*y[8]*y[11]*y[14])/(3*y[1]*y[2]*y[4]*y[7]*y[20]) + 
    (64*y[2]*y[11]^3*y[27])/(3*y[1]*y[12]*y[15]*y[20]*y[25]*y[34]) + 
    (32*y[11]^2*y[14]*y[40])/(3*y[2]*y[25]*y[41]^2) - 
    (32*y[11]*y[42])/(3*y[1]*y[2]*y[12]*y[20]*y[25]*y[41])}, 
 {{f[1]/eps^3 + f[3]/eps, f[3], f[5], f[15]/eps + f[16], f[15], 
   f[18]/eps + f[19], f[18], f[24]/eps, f[24], f[35], f[20]/eps + f[50], 
   f[52], f[55], f[57], f[58], f[62], f[20], f[53]/eps, f[53], f[1]/eps^2, 
   f[1]/eps, f[1]}, {mono[1], 2*mono[1] - mono[Fr[1, 2]], 
   mono[Fr[1, 1]] - mono[Fr[1, 2]], -mono[Fr[1, 2]] + mono[Fr[1, 3]], 
   (mono[Fr[1, 2]^2] - mono[Fr[1, 3]^2])/2, -mono[Fr[1, 2]] + mono[Fr[1, 4]], 
   (mono[Fr[1, 2]^2] - mono[Fr[1, 4]^2])/2, -mono[Fr[1, 2]] + mono[Fr[1, 5]], 
   (-3*mono[Fr[1, 2]] + mono[Fr[1, 2]^2] + 3*mono[Fr[1, 5]] - 
     mono[Fr[1, 5]^2])/2, -mono[Fr[1, 2]] + mono[Fr[1, 6]], 
   (-6*mono[Fr[1, 2]^2] + 6*mono[Fr[1, 4]^2] - 6*mono[Fr[1, 5]^2] + 
     mono[Fr[2, 1]] + 6*mono[Fr[2, 2]])/6, 
   (-6*mono[Fr[1, 2]^2] + 6*mono[Fr[1, 3]^2] - 6*mono[Fr[1, 6]^2] + 
     mono[Fr[2, 1]] + 6*mono[Fr[2, 3]])/6, mono[Fr[1, 1]^2] + 
    mono[Fr[1, 2]^2] - mono[Fr[1, 3]^2] - mono[Fr[1, 4]^2] + mono[Fr[2, 5]], 
   (6*mono[Fr[1, 1]^2] - 12*mono[Fr[1, 3]^2] - 6*mono[Fr[1, 5]^2] + 
     6*mono[Fr[1, 6]^2] + mono[Fr[2, 1]] + 12*mono[Fr[2, 6]])/12, 
   mono[Fr[2, 7]/SQRT1], mono[SQRT2*Fr[3, 6]], 
   (2*mono[Fr[1, 2]^3] - 2*mono[Fr[1, 4]^3] + 2*mono[Fr[1, 5]^3] - 
     mono[Fr[1, 2]*Fr[2, 1]] + mono[Fr[1, 4]*Fr[2, 1]] - 
     mono[Fr[1, 5]*Fr[2, 1]] + 28*mono[Fr[3, 5]] + 6*mono[Fr[3, 7]])/6, 
   mono[Fr[2, 2]] - mono[Fr[2, 3]] + mono[Fr[2, 4]] - mono[Fr[2, 6]], 
   mono[Fr[3, 1]] - mono[Fr[3, 2]] + mono[Fr[3, 7]] - mono[Fr[3, 8]], 
   (-11*mono[1] - 24*mono[Fr[1, 2]] - 18*mono[Fr[1, 5]] - 18*mono[Fr[1, 6]])/
    30, (12*mono[Fr[1, 1]^2] + 52*mono[Fr[1, 2]] - 12*mono[Fr[1, 2]^2] + 
     12*mono[Fr[1, 2]*Fr[1, 5]] - 30*mono[Fr[1, 6]] + 
     12*mono[Fr[1, 2]*Fr[1, 6]] + 3*mono[Fr[2, 1]] + 24*mono[Fr[2, 3]] + 
     24*mono[Fr[2, 6]])/30, (1078*mono[1] - 72*mono[Fr[1, 1]^3] - 
     3009*mono[Fr[1, 2]] - 468*mono[Fr[1, 2]^2] + 72*mono[Fr[1, 2]^3] - 
     942*mono[Fr[1, 5]] + 684*mono[Fr[1, 2]*Fr[1, 5]] - 
     108*mono[Fr[1, 2]^2*Fr[1, 5]] + 252*mono[Fr[1, 5]^2] - 
     108*mono[Fr[1, 2]*Fr[1, 5]^2] - 36*mono[Fr[1, 5]^3] + 
     684*mono[Fr[1, 2]*Fr[1, 6]] - 108*mono[Fr[1, 2]^2*Fr[1, 6]] + 
     522*mono[Fr[1, 6]^2] - 108*mono[Fr[1, 2]*Fr[1, 6]^2] - 
     36*mono[Fr[1, 6]^3] + 75*mono[Fr[2, 1]] + 36*mono[Fr[1, 1]*Fr[2, 1]] + 
     9*mono[Fr[1, 5]*Fr[2, 1]] + 9*mono[Fr[1, 6]*Fr[2, 1]] + 
     432*mono[Fr[3, 2]] + 108*mono[Fr[3, 5]] + 432*mono[Fr[3, 8]])/540}}}


==> anc/bbqqH/PolesUVIR_bbqqH_2L_nf2_+++-.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{y[1] -> ex[3], y[2] -> ex[4], y[3] -> -(ex[2]*ex[3]) - ex[2]^2*ex[3] + 
    ex[4] + ex[3]*ex[4] + ex[2]*ex[3]*ex[4], y[4] -> -ex[2] + ex[4]*ex[5], 
  y[5] -> -ex[2] + ex[4] - ex[6], y[6] -> ex[2]*ex[3] - ex[4] - ex[3]*ex[4] - 
    ex[2]*ex[3]*ex[4] + ex[2]*ex[3]*ex[4]*ex[5], 
  y[7] -> -(ex[2]*ex[3]) + ex[4] + ex[3]*ex[4] + ex[2]*ex[3]*ex[6], 
  y[8] -> -ex[4] - ex[3]*ex[4] - 2*ex[2]*ex[3]*ex[4] + 
    ex[2]*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6]}, 
 {f[1] -> (-4*y[2]*y[5])/(9*y[1]*y[3]*y[4]) - 
    (4*y[2]*y[7])/(9*y[1]*y[3]*y[6]) + (4*y[2])/(9*y[1]*y[8])}, 
 {{f[1]/eps^2, f[1]/eps, f[1]}, {mono[1], (2*(5*mono[1] - 3*mono[Fr[1, 2]]))/
    3, (112*mono[1] - 60*mono[Fr[1, 2]] + 18*mono[Fr[1, 2]^2] - 
     3*mono[Fr[2, 1]])/18}}}


==> anc/bbqqH/PolesUVIR_bbqqH_2L_nf2_++-+.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{y[1] -> ex[3], y[2] -> ex[4], y[3] -> -(ex[2]*ex[3]) + ex[4] + ex[3]*ex[4], 
  y[4] -> -(ex[2]*ex[3]) - ex[2]^2*ex[3] + ex[4] + ex[3]*ex[4] + 
    ex[2]*ex[3]*ex[4], y[5] -> -ex[2] + ex[4]*ex[5], 
  y[6] -> -ex[2] + ex[4] - ex[6], y[7] -> ex[2]*ex[3] - ex[4] - ex[3]*ex[4] - 
    ex[2]*ex[3]*ex[4] + ex[2]*ex[3]*ex[4]*ex[5], 
  y[8] -> -(ex[2]*ex[3]) + ex[4] + ex[3]*ex[4] + ex[2]*ex[3]*ex[6], 
  y[9] -> 1 + ex[3], y[10] -> -ex[4] - ex[3]*ex[4] - 2*ex[2]*ex[3]*ex[4] + 
    ex[2]*ex[3]*ex[4]*ex[5] + ex[2]*ex[3]*ex[6]}, 
 {f[1] -> (4*y[3]^2*y[6])/(9*y[1]*y[2]*y[4]*y[5]) + 
    (4*y[3]^2*y[8])/(9*y[1]*y[2]*y[4]*y[7]) - (4*y[2]*y[9]^2)/
     (9*y[1]*y[10])}, {{f[1]/eps^2, f[1]/eps, f[1]}, 
  {mono[1], (2*(5*mono[1] - 3*mono[Fr[1, 2]]))/3, 
   (112*mono[1] - 60*mono[Fr[1, 2]] + 18*mono[Fr[1, 2]^2] - 3*mono[Fr[2, 1]])/
    18}}}


==> anc/bbqqH/Tree_bbqqH_+++-.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(ex[4]*(ex[2]^2*ex[3]*(1 + ex[4]*(-1 + ex[5])) + 
   (1 + ex[3])*ex[4]*(ex[4] - ex[6]) - 
   ex[2]*(ex[4] + 2*ex[3]*ex[4]^2*(-1 + ex[5]) - ex[3]*ex[6]^2 + 
     ex[3]*ex[4]*(1 + ex[5] + 3*ex[6] - 2*ex[5]*ex[6]))))/
 (ex[3]*(-((1 + ex[3])*ex[4]) + ex[2]*ex[3]*(1 + ex[4]*(-1 + ex[5])))*
  (ex[2] - ex[4]*ex[5])*(ex[4]*(-1 + ex[3]*(-1 + ex[2]*(-2 + ex[5]))) + 
   ex[2]*ex[3]*ex[6]))


==> anc/bbqqH/Tree_bbqqH_++-+.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
((1 + ex[3])^3*ex[4]^3*(ex[4] - ex[6]) + ex[2]^3*ex[3]^3*
   (ex[4]^2*(2 - 3*ex[5] + ex[5]^2) + ex[4]*(-3 + 2*ex[5])*ex[6] + ex[6]^2) - 
  ex[2]*(1 + ex[3])^2*ex[4]^2*(ex[4] + 2*ex[3]*ex[4]^2*(-1 + ex[5]) - 
    ex[3]*ex[6]*(2 + ex[6]) - ex[3]*ex[4]*(-3 + ex[5] - 3*ex[6] + 
      2*ex[5]*ex[6])) - ex[2]^2*ex[3]*(1 + ex[3])*ex[4]*
   (ex[4]^2*(-1 + ex[5])*(-1 + ex[3]*(-5 + 2*ex[5])) + 
    ex[3]*ex[6]*(1 + 2*ex[6]) + 
    ex[4]*(-1 + ex[3]*(-2 + ex[5] - 6*ex[6] + 4*ex[5]*ex[6]))))/
 (ex[3]*ex[4]*(-((1 + ex[3])*ex[4]) + ex[2]*ex[3]*(1 + ex[4]*(-1 + ex[5])))*
  (-ex[2] + ex[4]*ex[5])*(ex[4]*(-1 + ex[3]*(-1 + ex[2]*(-2 + ex[5]))) + 
   ex[2]*ex[3]*ex[6]))


==> anc/mi2F.m <==
{mi["1L", 1] -> eps^3*Fr[3, 6] + eps^4*Fr[4, 1], 
 mi["1L", 2] -> 2 + eps*(-2*Fr[1, 2] + 2*Fr[1, 4] - 2*Fr[1, 5]) + 
   eps^2*Fr[2, 2] + eps^3*Fr[3, 7] + eps^4*Fr[4, 2], 
 mi["1L", 3] -> 2 + eps*(-2*Fr[1, 2] + 2*Fr[1, 3] - 2*Fr[1, 6]) + 
   eps^2*Fr[2, 3] + eps^3*Fr[3, 8] + eps^4*Fr[4, 3], 
 mi["1L", 4] -> 1 + eps*(Fr[1, 1] - 2*Fr[1, 4] + Fr[1, 5] - Fr[1, 6]) + 
   eps^2*Fr[2, 4] + eps^3*Fr[3, 1] + eps^4*Fr[4, 4], 
 mi["1L", 5] -> eps*(2*Fr[1, 1] + 2*Fr[1, 2] - 2*Fr[1, 3] - 2*Fr[1, 4]) + 
   eps^2*Fr[2, 5] + eps^3*Fr[3, 9] + eps^4*Fr[4, 5], 
 mi["1L", 6] -> 1 + eps*(Fr[1, 1] - 2*Fr[1, 3] - Fr[1, 5] + Fr[1, 6]) + 
   eps^2*Fr[2, 6] + eps^3*Fr[3, 2] + eps^4*Fr[4, 6], 
 mi["1L", 7] -> eps^2*Fr[2, 7] + eps^3*Fr[3, 3] + eps^4*Fr[4, 7], 
 mi["1L", 8] -> 1 - eps*Fr[1, 1] + eps^2*(Fr[1, 1]^2/2 - Fr[2, 1]/12) + 
   eps^3*(-1/6*Fr[1, 1]^3 + (Fr[1, 1]*Fr[2, 1])/12 - (7*Fr[3, 5])/3) + 
   eps^4*(Fr[1, 1]^4/24 - (Fr[1, 1]^2*Fr[2, 1])/24 - (47*Fr[2, 1]^2)/1440 + 
     (7*Fr[1, 1]*Fr[3, 5])/3), mi["1L", 9] -> 
  1 - eps*Fr[1, 3] + eps^2*(Fr[1, 3]^2/2 - Fr[2, 1]/12) + 
   eps^3*(-1/6*Fr[1, 3]^3 + (Fr[1, 3]*Fr[2, 1])/12 - (7*Fr[3, 5])/3) + 
   eps^4*(Fr[1, 3]^4/24 - (Fr[1, 3]^2*Fr[2, 1])/24 - (47*Fr[2, 1]^2)/1440 + 
     (7*Fr[1, 3]*Fr[3, 5])/3), mi["1L", 10] -> 
  1 - eps*Fr[1, 5] + eps^2*(Fr[1, 5]^2/2 - Fr[2, 1]/12) + 
   eps^3*(-1/6*Fr[1, 5]^3 + (Fr[1, 5]*Fr[2, 1])/12 - (7*Fr[3, 5])/3) + 
   eps^4*(Fr[1, 5]^4/24 - (Fr[1, 5]^2*Fr[2, 1])/24 - (47*Fr[2, 1]^2)/1440 + 
     (7*Fr[1, 5]*Fr[3, 5])/3), mi["1L", 11] -> 
  1 - eps*Fr[1, 2] + eps^2*(Fr[1, 2]^2/2 - Fr[2, 1]/12) + 
   eps^3*(-1/6*Fr[1, 2]^3 + (Fr[1, 2]*Fr[2, 1])/12 - (7*Fr[3, 5])/3) + 
   eps^4*(Fr[1, 2]^4/24 - (Fr[1, 2]^2*Fr[2, 1])/24 - (47*Fr[2, 1]^2)/1440 + 
     (7*Fr[1, 2]*Fr[3, 5])/3), mi["1L", 12] -> 
  1 - eps*Fr[1, 6] + eps^2*(Fr[1, 6]^2/2 - Fr[2, 1]/12) + 
   eps^3*(-1/6*Fr[1, 6]^3 + (Fr[1, 6]*Fr[2, 1])/12 - (7*Fr[3, 5])/3) + 
   eps^4*(Fr[1, 6]^4/24 - (Fr[1, 6]^2*Fr[2, 1])/24 - (47*Fr[2, 1]^2)/1440 + 
     (7*Fr[1, 6]*Fr[3, 5])/3), mi["1L", 13] -> 
  1 - eps*Fr[1, 4] + eps^2*(Fr[1, 4]^2/2 - Fr[2, 1]/12) + 
   eps^3*(-1/6*Fr[1, 4]^3 + (Fr[1, 4]*Fr[2, 1])/12 - (7*Fr[3, 5])/3) + 
   eps^4*(Fr[1, 4]^4/24 - (Fr[1, 4]^2*Fr[2, 1])/24 - (47*Fr[2, 1]^2)/1440 + 
     (7*Fr[1, 4]*Fr[3, 5])/3), mi[mzz, 74] -> 
  eps^2*Fr[2, 7] + eps^3*(-(Fr[1, 6]*Fr[2, 7]) + Fr[3, 3]) + 
   eps^4*((Fr[1, 6]^2*Fr[2, 7])/2 - (Fr[2, 1]*Fr[2, 7])/12 - 
     Fr[1, 6]*Fr[3, 3] + Fr[4, 7]), mi[mzz, 73] -> 
  1 + eps*(-Fr[1, 1] - Fr[1, 6]) + eps^2*(Fr[1, 1]^2/2 + Fr[1, 1]*Fr[1, 6] + 
     Fr[1, 6]^2/2 - Fr[2, 1]/6) + 
   eps^3*(-1/6*Fr[1, 1]^3 - (Fr[1, 1]^2*Fr[1, 6])/2 - 
     (Fr[1, 1]*Fr[1, 6]^2)/2 - Fr[1, 6]^3/6 + (Fr[1, 1]*Fr[2, 1])/6 + 
     (Fr[1, 6]*Fr[2, 1])/6 - (14*Fr[3, 5])/3) + 
   eps^4*(Fr[1, 1]^4/24 + (Fr[1, 1]^3*Fr[1, 6])/6 + 
     (Fr[1, 1]^2*Fr[1, 6]^2)/4 + (Fr[1, 1]*Fr[1, 6]^3)/6 + Fr[1, 6]^4/24 - 
     (Fr[1, 1]^2*Fr[2, 1])/12 - (Fr[1, 1]*Fr[1, 6]*Fr[2, 1])/6 - 
     (Fr[1, 6]^2*Fr[2, 1])/12 - (7*Fr[2, 1]^2)/120 + 
     (14*Fr[1, 1]*Fr[3, 5])/3 + (14*Fr[1, 6]*Fr[3, 5])/3), 
 mi[mzz, 72] -> 1 + eps*(-Fr[1, 5] - Fr[1, 6]) + 
   eps^2*(Fr[1, 5]^2/2 + Fr[1, 5]*Fr[1, 6] + Fr[1, 6]^2/2 - Fr[2, 1]/6) + 
   eps^3*(-1/6*Fr[1, 5]^3 - (Fr[1, 5]^2*Fr[1, 6])/2 - 
     (Fr[1, 5]*Fr[1, 6]^2)/2 - Fr[1, 6]^3/6 + (Fr[1, 5]*Fr[2, 1])/6 + 
     (Fr[1, 6]*Fr[2, 1])/6 - (14*Fr[3, 5])/3) + 
   eps^4*(Fr[1, 5]^4/24 + (Fr[1, 5]^3*Fr[1, 6])/6 + 
     (Fr[1, 5]^2*Fr[1, 6]^2)/4 + (Fr[1, 5]*Fr[1, 6]^3)/6 + Fr[1, 6]^4/24 - 
     (Fr[1, 5]^2*Fr[2, 1])/12 - (Fr[1, 5]*Fr[1, 6]*Fr[2, 1])/6 - 
     (Fr[1, 6]^2*Fr[2, 1])/12 - (7*Fr[2, 1]^2)/120 + 
     (14*Fr[1, 5]*Fr[3, 5])/3 + (14*Fr[1, 6]*Fr[3, 5])/3), 
 mi[mzz, 71] -> 1 + eps*(-Fr[1, 3] - Fr[1, 6]) + 
   eps^2*(Fr[1, 3]^2/2 + Fr[1, 3]*Fr[1, 6] + Fr[1, 6]^2/2 - Fr[2, 1]/6) + 
   eps^3*(-1/6*Fr[1, 3]^3 - (Fr[1, 3]^2*Fr[1, 6])/2 - 
     (Fr[1, 3]*Fr[1, 6]^2)/2 - Fr[1, 6]^3/6 + (Fr[1, 3]*Fr[2, 1])/6 + 
     (Fr[1, 6]*Fr[2, 1])/6 - (14*Fr[3, 5])/3) + 
   eps^4*(Fr[1, 3]^4/24 + (Fr[1, 3]^3*Fr[1, 6])/6 + 
     (Fr[1, 3]^2*Fr[1, 6]^2)/4 + (Fr[1, 3]*Fr[1, 6]^3)/6 + Fr[1, 6]^4/24 - 
     (Fr[1, 3]^2*Fr[2, 1])/12 - (Fr[1, 3]*Fr[1, 6]*Fr[2, 1])/6 - 
     (Fr[1, 6]^2*Fr[2, 1])/12 - (7*Fr[2, 1]^2)/120 + 
     (14*Fr[1, 3]*Fr[3, 5])/3 + (14*Fr[1, 6]*Fr[3, 5])/3), 
 mi[mzz, 70] -> 1 - 2*eps*Fr[1, 6] + eps^2*(2*Fr[1, 6]^2 - Fr[2, 1]/6) + 
   eps^3*((-4*Fr[1, 6]^3)/3 + (Fr[1, 6]*Fr[2, 1])/3 - (14*Fr[3, 5])/3) + 
   eps^4*((2*Fr[1, 6]^4)/3 - (Fr[1, 6]^2*Fr[2, 1])/3 - (7*Fr[2, 1]^2)/120 + 
     (28*Fr[1, 6]*Fr[3, 5])/3), mi[mzz, 69] -> 
  1 + eps*(Fr[1, 1] - 2*Fr[1, 3] - Fr[1, 5]) + 
   eps^2*(-(Fr[1, 1]*Fr[1, 6]) + 2*Fr[1, 3]*Fr[1, 6] + Fr[1, 5]*Fr[1, 6] - 
     Fr[1, 6]^2/2 - Fr[2, 1]/12 + Fr[2, 6]) + 
   eps^3*((Fr[1, 1]*Fr[1, 6]^2)/2 - Fr[1, 3]*Fr[1, 6]^2 - 
     (Fr[1, 5]*Fr[1, 6]^2)/2 + Fr[1, 6]^3/3 - (Fr[1, 1]*Fr[2, 1])/12 + 
     (Fr[1, 3]*Fr[2, 1])/6 + (Fr[1, 5]*Fr[2, 1])/12 - Fr[1, 6]*Fr[2, 6] + 
     Fr[3, 2] - (7*Fr[3, 5])/3) + eps^4*(-1/6*(Fr[1, 1]*Fr[1, 6]^3) + 
     (Fr[1, 3]*Fr[1, 6]^3)/3 + (Fr[1, 5]*Fr[1, 6]^3)/6 - Fr[1, 6]^4/8 + 
     (Fr[1, 1]*Fr[1, 6]*Fr[2, 1])/12 - (Fr[1, 3]*Fr[1, 6]*Fr[2, 1])/6 - 
     (Fr[1, 5]*Fr[1, 6]*Fr[2, 1])/12 + (Fr[1, 6]^2*Fr[2, 1])/24 - 
     (47*Fr[2, 1]^2)/1440 + (Fr[1, 6]^2*Fr[2, 6])/2 - 
     (Fr[2, 1]*Fr[2, 6])/12 - Fr[1, 6]*Fr[3, 2] - (7*Fr[1, 1]*Fr[3, 5])/3 + 
     (14*Fr[1, 3]*Fr[3, 5])/3 + (7*Fr[1, 5]*Fr[3, 5])/3 + Fr[4, 6]), 
 mi[mzz, 68] -> -1/2 + eps*Fr[1, 1] + eps^2*(-Fr[1, 1]^2 + Fr[2, 1]/12) + 
   eps^3*((2*Fr[1, 1]^3)/3 - (Fr[1, 1]*Fr[2, 1])/6 + (16*Fr[3, 5])/3) + 
   eps^4*(-1/3*Fr[1, 1]^4 + (Fr[1, 1]^2*Fr[2, 1])/6 + (19*Fr[2, 1]^2)/240 - 
     (32*Fr[1, 1]*Fr[3, 5])/3), mi[mzz, 67] -> 
  -1/2 + eps*Fr[1, 5] + eps^2*(-Fr[1, 5]^2 + Fr[2, 1]/12) + 
   eps^3*((2*Fr[1, 5]^3)/3 - (Fr[1, 5]*Fr[2, 1])/6 + (16*Fr[3, 5])/3) + 
   eps^4*(-1/3*Fr[1, 5]^4 + (Fr[1, 5]^2*Fr[2, 1])/6 + (19*Fr[2, 1]^2)/240 - 
     (32*Fr[1, 5]*Fr[3, 5])/3), mi[mzz, 66] -> 
  -1/2 + eps*Fr[1, 3] + eps^2*(-Fr[1, 3]^2 + Fr[2, 1]/12) + 
   eps^3*((2*Fr[1, 3]^3)/3 - (Fr[1, 3]*Fr[2, 1])/6 + (16*Fr[3, 5])/3) + 
   eps^4*(-1/3*Fr[1, 3]^4 + (Fr[1, 3]^2*Fr[2, 1])/6 + (19*Fr[2, 1]^2)/240 - 
     (32*Fr[1, 3]*Fr[3, 5])/3), mi[mzz, 65] -> 
  -1/2 + eps*Fr[1, 4] + eps^2*(-Fr[1, 4]^2 + Fr[2, 1]/12) + 
   eps^3*((2*Fr[1, 4]^3)/3 - (Fr[1, 4]*Fr[2, 1])/6 + (16*Fr[3, 5])/3) + 
   eps^4*(-1/3*Fr[1, 4]^4 + (Fr[1, 4]^2*Fr[2, 1])/6 + (19*Fr[2, 1]^2)/240 - 
     (32*Fr[1, 4]*Fr[3, 5])/3), mi[mzz, 64] -> 
  -1/2 + eps*Fr[1, 2] + eps^2*(-Fr[1, 2]^2 + Fr[2, 1]/12) + 
   eps^3*((2*Fr[1, 2]^3)/3 - (Fr[1, 2]*Fr[2, 1])/6 + (16*Fr[3, 5])/3) + 
   eps^4*(-1/3*Fr[1, 2]^4 + (Fr[1, 2]^2*Fr[2, 1])/6 + (19*Fr[2, 1]^2)/240 - 
     (32*Fr[1, 2]*Fr[3, 5])/3), mi[mzz, 63] -> 
  -1/2 + eps*Fr[1, 6] + eps^2*(-Fr[1, 6]^2 + Fr[2, 1]/12) + 
   eps^3*((2*Fr[1, 6]^3)/3 - (Fr[1, 6]*Fr[2, 1])/6 + (16*Fr[3, 5])/3) + 
   eps^4*(-1/3*Fr[1, 6]^4 + (Fr[1, 6]^2*Fr[2, 1])/6 + (19*Fr[2, 1]^2)/240 - 
     (32*Fr[1, 6]*Fr[3, 5])/3), mi[mzz, 62] -> 
  1/2 - eps*Fr[1, 6] + eps^2*(Fr[1, 6]^2 + Fr[2, 1]/12) + 
   eps^3*((-2*Fr[1, 6]^3)/3 - (Fr[1, 6]*Fr[2, 1])/6 - (13*Fr[3, 5])/3) + 
   eps^4*(Fr[1, 6]^4/3 + (Fr[1, 6]^2*Fr[2, 1])/6 - (41*Fr[2, 1]^2)/720 + 
     (26*Fr[1, 6]*Fr[3, 5])/3), mi[mzz, 61] -> 
  -(eps^2*Fr[2, 7]) + eps^3*((Fr[1, 1]*Fr[2, 7])/2 + (Fr[1, 6]*Fr[2, 7])/2 - 
     Fr[3, 3]) + eps^4*Fr[4, 182], mi[mzz, 60] -> 
  1 - 2*eps*Fr[1, 5] + eps^2*(Fr[1, 1]*Fr[1, 5] + Fr[1, 5]^2 - 
     Fr[1, 1]*Fr[1, 6] + Fr[1, 5]*Fr[1, 6] - Fr[2, 1]/6) + eps^3*Fr[3, 28] + 
   eps^4*Fr[4, 18], mi[mzz, 59] -> -(eps^2*Fr[2, 7]) + 
   eps^3*((Fr[1, 5]*Fr[2, 7])/2 + (Fr[1, 6]*Fr[2, 7])/2 - Fr[3, 3]) + 
   eps^4*Fr[4, 183], mi[mzz, 58] -> 1 - 2*eps*Fr[1, 1] + 
   eps^2*(Fr[1, 1]^2 + Fr[1, 1]*Fr[1, 5] + Fr[1, 1]*Fr[1, 6] - 
     Fr[1, 5]*Fr[1, 6] - Fr[2, 1]/6) + eps^3*Fr[3, 30] + eps^4*Fr[4, 19], 
 mi[mzz, 57] -> -(eps^2*Fr[2, 7]) + eps^3*((Fr[1, 1]*Fr[2, 7])/2 + 
     (Fr[1, 5]*Fr[2, 7])/2 - Fr[3, 3]) + eps^4*Fr[4, 184], 
 mi[mzz, 56] -> 1 - 2*eps*Fr[1, 6] + 
   eps^2*(-(Fr[1, 1]*Fr[1, 5]) + Fr[1, 1]*Fr[1, 6] + Fr[1, 5]*Fr[1, 6] + 
     Fr[1, 6]^2 - Fr[2, 1]/6) + eps^3*(-1/3*Fr[1, 1]^3 - 
     (Fr[1, 1]^2*Fr[1, 5])/2 - (Fr[1, 1]*Fr[1, 5]^2)/2 - Fr[1, 5]^3/3 - 
     (Fr[1, 1]^2*Fr[1, 6])/2 - (Fr[1, 5]^2*Fr[1, 6])/2 - 
     (Fr[1, 1]*Fr[1, 6]^2)/2 - (Fr[1, 5]*Fr[1, 6]^2)/2 - Fr[1, 6]^3/3 + 
     (Fr[1, 1]*Fr[2, 1])/3 + (Fr[1, 5]*Fr[2, 1])/3 + (Fr[1, 6]*Fr[2, 1])/3 - 
     20*Fr[3, 5] - Fr[3, 28] - Fr[3, 30]) + 
   eps^4*(-1/12*Fr[1, 1]^4 - (Fr[1, 1]^3*Fr[1, 5])/12 - 
     (Fr[1, 1]^2*Fr[1, 5]^2)/4 - (Fr[1, 1]*Fr[1, 5]^3)/12 - Fr[1, 5]^4/12 + 
     (Fr[1, 1]^3*Fr[1, 6])/12 + (3*Fr[1, 1]^2*Fr[1, 5]*Fr[1, 6])/4 + 
     (3*Fr[1, 1]*Fr[1, 5]^2*Fr[1, 6])/4 + (Fr[1, 5]^3*Fr[1, 6])/12 + 
     (Fr[1, 1]*Fr[1, 5]*Fr[1, 6]^2)/2 + (Fr[1, 1]*Fr[1, 6]^3)/6 + 
     (Fr[1, 5]*Fr[1, 6]^3)/6 + Fr[1, 6]^4/12 - (Fr[1, 1]*Fr[1, 5]*Fr[2, 1])/
      6 - (Fr[1, 1]*Fr[1, 6]*Fr[2, 1])/3 - (Fr[1, 5]*Fr[1, 6]*Fr[2, 1])/3 - 
     (Fr[1, 6]^2*Fr[2, 1])/6 - (11*Fr[2, 1]^2)/40 - (3*Fr[2, 7]^2)/4 + 
     10*Fr[1, 1]*Fr[3, 5] + 10*Fr[1, 5]*Fr[3, 5] + 20*Fr[1, 6]*Fr[3, 5] - 
     (Fr[1, 5]*Fr[3, 28])/2 + (Fr[1, 6]*Fr[3, 28])/2 - 
     (Fr[1, 1]*Fr[3, 30])/2 + (Fr[1, 6]*Fr[3, 30])/2 - Fr[4, 18] - 
     Fr[4, 19]), mi[mzz, 55] -> 1/2 - eps*Fr[1, 1] + eps^2*Fr[2, 18] + 
   eps^3*Fr[3, 32] + eps^4*Fr[4, 21], 
 mi[mzz, 54] -> 1/2 - eps*Fr[1, 3] + eps^2*Fr[2, 19] + eps^3*Fr[3, 33] + 
   eps^4*Fr[4, 22], mi[mzz, 53] -> 1/2 - eps*Fr[1, 6] + 
   eps^2*(Fr[1, 3]^2/2 + Fr[1, 3]*Fr[1, 6] + Fr[1, 6]^2/2 - Fr[2, 1]/6 - 
     Fr[2, 19]) + eps^3*Fr[3, 34] + eps^4*Fr[4, 23], 
 mi[mzz, 52] -> 1/2 - eps*Fr[1, 3] + 
   eps^2*(-1/2*Fr[1, 2]^2 + Fr[1, 2]*Fr[1, 3] + (3*Fr[1, 3]^2)/2 - 
     Fr[1, 2]*Fr[1, 6] + Fr[1, 3]*Fr[1, 6] - Fr[1, 6]^2/2 + Fr[2, 1]/12 + 
     Fr[2, 3]/2 - Fr[2, 19]) + eps^3*Fr[3, 35] + eps^4*Fr[4, 24], 
 mi[mzz, 51] -> 1/2 - eps*Fr[1, 5] + 
   eps^2*((3*Fr[1, 1]^2)/4 + Fr[1, 1]*Fr[1, 4] - Fr[1, 4]^2 - 
     (Fr[1, 1]*Fr[1, 5])/2 + Fr[1, 4]*Fr[1, 5] + (3*Fr[1, 5]^2)/4 + 
     (Fr[1, 1]*Fr[1, 6])/2 - Fr[1, 4]*Fr[1, 6] + (Fr[1, 5]*Fr[1, 6])/2 - 
     Fr[1, 6]^2/4 - Fr[2, 1]/8 + Fr[2, 4]/2 - Fr[2, 18]) + eps^3*Fr[3, 36] + 
   eps^4*Fr[4, 25], mi[mzz, 50] -> eps*(Fr[1, 1] - Fr[1, 3]) + 
   eps^2*(-1/4*Fr[1, 1]^2 - Fr[1, 3]^2/2 - (Fr[1, 1]*Fr[1, 5])/2 - 
     Fr[1, 5]^2/4 - (Fr[1, 1]*Fr[1, 6])/2 + (Fr[1, 5]*Fr[1, 6])/2 + 
     Fr[1, 6]^2/4 + Fr[2, 1]/8 + Fr[2, 6]/2 + Fr[2, 19]) + eps^3*Fr[3, 37] + 
   eps^4*Fr[4, 26], mi[mzz, 49] -> eps*(Fr[1, 1] - Fr[1, 3]) + 
   eps^2*(Fr[1, 1]^2/2 + Fr[1, 2]*Fr[1, 3] + Fr[1, 3]^2 - Fr[1, 4]^2/2 - 
     Fr[1, 2]*Fr[1, 6] + Fr[1, 3]*Fr[1, 6] - Fr[1, 6]^2/2 + Fr[2, 1]/12 + 
     Fr[2, 3]/2 + Fr[2, 5]/2 - Fr[2, 18] - Fr[2, 19]) + eps^3*Fr[3, 38] + 
   eps^4*Fr[4, 27], mi[mzz, 48] -> 1 + eps*(-Fr[1, 3] - Fr[1, 5]) + 
   eps^2*(Fr[1, 1]^2/4 + Fr[1, 3]^2/2 + (Fr[1, 1]*Fr[1, 5])/2 + 
     Fr[1, 5]^2/4 - (Fr[1, 1]*Fr[1, 6])/2 + (Fr[1, 5]*Fr[1, 6])/2 + 
     Fr[1, 6]^2/4 - Fr[2, 1]/8 + Fr[2, 6]/2) + eps^3*Fr[3, 39] + 
   eps^4*Fr[4, 28], mi[mzz, 47] -> 1 + eps*(-Fr[1, 4] - Fr[1, 6]) + 
   eps^2*(Fr[1, 1]^2/4 + Fr[1, 4]^2/2 - (Fr[1, 1]*Fr[1, 5])/2 + 
     Fr[1, 5]^2/4 + (Fr[1, 1]*Fr[1, 6])/2 + (Fr[1, 5]*Fr[1, 6])/2 + 
     Fr[1, 6]^2/4 - Fr[2, 1]/8 + Fr[2, 4]/2) + eps^3*Fr[3, 40] + 
   eps^4*Fr[4, 29], mi[mzz, 46] -> 
  -1/4 + eps*(-1/2*Fr[1, 1] + Fr[1, 4] - Fr[1, 5]/2 + Fr[1, 6]/2) + 
   eps^2*(-1/8*Fr[1, 1]^2 + (Fr[1, 1]*Fr[1, 4])/2 - Fr[1, 4]^2/2 - 
     (Fr[1, 1]*Fr[1, 5])/4 + (Fr[1, 4]*Fr[1, 5])/2 - Fr[1, 5]^2/8 + 
     (Fr[1, 1]*Fr[1, 6])/4 - (Fr[1, 4]*Fr[1, 6])/2 + (Fr[1, 5]*Fr[1, 6])/4 - 
     Fr[1, 6]^2/8 - (5*Fr[2, 1])/48 - (3*Fr[2, 4])/4) + 
   eps^3*((5*Fr[1, 1]^3)/6 + (5*Fr[1, 1]^2*Fr[1, 4])/4 - 
     (5*Fr[1, 1]*Fr[1, 4]^2)/2 + (7*Fr[1, 4]^3)/6 - 
     (13*Fr[1, 1]^2*Fr[1, 5])/4 - (Fr[1, 1]*Fr[1, 4]*Fr[1, 5])/2 + 
     (Fr[1, 4]^2*Fr[1, 5])/2 + (Fr[1, 1]*Fr[1, 5]^2)/2 - 
     (7*Fr[1, 4]*Fr[1, 5]^2)/4 - (17*Fr[1, 5]^3)/12 - 
     (5*Fr[1, 1]*Fr[1, 4]*Fr[1, 6])/2 + (5*Fr[1, 4]^2*Fr[1, 6])/2 - 
     (Fr[1, 1]*Fr[1, 5]*Fr[1, 6])/2 + (Fr[1, 4]*Fr[1, 5]*Fr[1, 6])/2 - 
     (3*Fr[1, 5]^2*Fr[1, 6])/2 - Fr[1, 1]*Fr[1, 6]^2 + 
     (5*Fr[1, 4]*Fr[1, 6]^2)/4 - (Fr[1, 5]*Fr[1, 6]^2)/4 - Fr[1, 6]^3/6 + 
     (Fr[1, 1]*Fr[2, 1])/4 + (13*Fr[1, 4]*Fr[2, 1])/24 + 
     (5*Fr[1, 5]*Fr[2, 1])/8 + (7*Fr[1, 6]*Fr[2, 1])/12 - 
     (3*Fr[1, 4]*Fr[2, 4])/2 - (3*Fr[1, 5]*Fr[2, 4])/2 - 
     3*Fr[1, 1]*Fr[2, 18] + 3*Fr[1, 5]*Fr[2, 18] - (295*Fr[3, 5])/6 - 
     Fr[3, 28] - Fr[3, 30] - (3*Fr[3, 32])/2 - (3*Fr[3, 36])/2 - 
     3*Fr[3, 40]) + eps^4*Fr[4, 30], 
 mi[mzz, 45] -> eps^2*Fr[2, 7] + eps^3*Fr[3, 42] + eps^4*Fr[4, 31], 
 mi[mzz, 44] -> eps*(Fr[1, 3] - Fr[1, 6]) + 
   eps^2*(-(Fr[1, 2]*Fr[1, 3]) - Fr[1, 3]^2 + Fr[1, 2]*Fr[1, 6] - 
     Fr[1, 3]*Fr[1, 6] + Fr[1, 6]^2 + Fr[2, 1]/12 + Fr[2, 19]) + 
   eps^3*Fr[3, 43] + eps^4*Fr[4, 32], 
 mi[mzz, 43] -> 1 + eps*(-Fr[1, 2] - Fr[1, 6]) + 
   eps^2*(Fr[1, 2]^2/2 + Fr[1, 3]^2 + Fr[1, 3]*Fr[1, 6] - Fr[2, 1]/6 + 
     Fr[2, 3]/2 - Fr[2, 19]) + eps^3*(-1/6*Fr[1, 2]^3 - 
     (Fr[1, 2]^2*Fr[1, 3])/2 - 2*Fr[1, 2]*Fr[1, 3]^2 - (3*Fr[1, 3]^3)/2 + 
     Fr[1, 2]^2*Fr[1, 6] - Fr[1, 2]*Fr[1, 3]*Fr[1, 6] - 
     (5*Fr[1, 3]^2*Fr[1, 6])/2 + Fr[1, 2]*Fr[1, 6]^2 - 
     (Fr[1, 3]*Fr[1, 6]^2)/2 + Fr[1, 6]^3/2 + (Fr[1, 2]*Fr[2, 1])/4 - 
     (Fr[1, 3]*Fr[2, 1])/12 + (Fr[1, 6]*Fr[2, 1])/3 - (Fr[1, 2]*Fr[2, 3])/2 - 
     (Fr[1, 3]*Fr[2, 3])/2 + 2*Fr[1, 2]*Fr[2, 19] + 2*Fr[1, 3]*Fr[2, 19] + 
     2*Fr[1, 6]*Fr[2, 19] - (16*Fr[3, 5])/3 + Fr[3, 33] + Fr[3, 43]) + 
   eps^4*Fr[4, 33], mi[mzz, 42] -> 1 + eps*(-Fr[1, 2] - Fr[1, 5]) + 
   eps^2*((3*Fr[1, 1]^2)/4 + Fr[1, 2]^2/2 + Fr[1, 1]*Fr[1, 4] - 
     Fr[1, 4]^2/2 - (Fr[1, 1]*Fr[1, 5])/2 + Fr[1, 4]*Fr[1, 5] + 
     Fr[1, 5]^2/4 + (Fr[1, 1]*Fr[1, 6])/2 - Fr[1, 4]*Fr[1, 6] + 
     (Fr[1, 5]*Fr[1, 6])/2 - Fr[1, 6]^2/4 - Fr[2, 1]/8 + Fr[2, 2]/2 + 
     Fr[2, 4]/2 - Fr[2, 18]) + eps^3*Fr[3, 45] + eps^4*Fr[4, 34], 
 mi[mzz, 41] -> eps^4*(-1/4*(Fr[1, 5]^2*Fr[2, 7]) - (Fr[1, 6]^2*Fr[2, 7])/4 + 
    (Fr[2, 1]*Fr[2, 7])/12 + (Fr[1, 5]*Fr[3, 3])/2 + (Fr[1, 6]*Fr[3, 3])/2 - 
    Fr[4, 7] - Fr[4, 183]), mi[mzz, 40] -> 
  eps^4*(-1/4*(Fr[1, 1]^2*Fr[2, 7]) - (Fr[1, 6]^2*Fr[2, 7])/4 + 
    (Fr[2, 1]*Fr[2, 7])/12 + (Fr[1, 1]*Fr[3, 3])/2 + (Fr[1, 6]*Fr[3, 3])/2 - 
    Fr[4, 7] - Fr[4, 182]), mi[mzz, 39] -> eps^4*Fr[4, 35], 
 mi[mzz, 38] -> -1 + eps*(2*Fr[1, 2] - 2*Fr[1, 3] + 2*Fr[1, 6]) + 
   eps^2*(-1/2*Fr[1, 2]^2 + Fr[1, 2]*Fr[1, 3] - Fr[1, 3]^2/2 - 
     Fr[1, 2]*Fr[1, 6] + Fr[1, 3]*Fr[1, 6] - Fr[1, 6]^2/2 + Fr[2, 1]/12 - 
     (3*Fr[2, 3])/2) + eps^3*((4*Fr[1, 2]^3)/3 + 2*Fr[1, 2]^2*Fr[1, 3] + 
     4*Fr[1, 2]*Fr[1, 3]^2 + (10*Fr[1, 3]^3)/3 - 2*Fr[1, 2]^2*Fr[1, 6] + 
     4*Fr[1, 2]*Fr[1, 3]*Fr[1, 6] + 10*Fr[1, 3]^2*Fr[1, 6] - 
     2*Fr[1, 2]*Fr[1, 6]^2 + 4*Fr[1, 3]*Fr[1, 6]^2 - 2*Fr[1, 6]^3 - 
     (7*Fr[1, 2]*Fr[2, 1])/6 + (Fr[1, 3]*Fr[2, 1])/3 - 
     (13*Fr[1, 6]*Fr[2, 1])/6 - 6*Fr[1, 2]*Fr[2, 19] - 8*Fr[1, 3]*Fr[2, 19] - 
     10*Fr[1, 6]*Fr[2, 19] - (2*Fr[3, 5])/3 - 5*Fr[3, 33] + 4*Fr[3, 34] - 
     3*Fr[3, 35] - 6*Fr[3, 43]) + eps^4*Fr[4, 36], 
 mi[mzz, 37] -> eps^3*(-1/3*Fr[1, 2]^3 + 2*Fr[1, 2]^2*Fr[1, 3] + 
     5*Fr[1, 2]*Fr[1, 3]^2 + (8*Fr[1, 3]^3)/3 - 3*Fr[1, 2]^2*Fr[1, 6] + 
     2*Fr[1, 2]*Fr[1, 3]*Fr[1, 6] + 5*Fr[1, 3]^2*Fr[1, 6] - 
     2*Fr[1, 2]*Fr[1, 6]^2 + Fr[1, 3]*Fr[1, 6]^2 - Fr[1, 6]^3 - 
     (5*Fr[1, 2]*Fr[2, 1])/12 + (Fr[1, 3]*Fr[2, 1])/3 - 
     (13*Fr[1, 6]*Fr[2, 1])/12 + Fr[1, 2]*Fr[2, 3] + Fr[1, 3]*Fr[2, 3] - 
     5*Fr[1, 2]*Fr[2, 19] - 4*Fr[1, 3]*Fr[2, 19] - 3*Fr[1, 6]*Fr[2, 19] + 
     (35*Fr[3, 5])/3 + 2*Fr[3, 8] - Fr[3, 33] + 2*Fr[3, 34] - 3*Fr[3, 43]) + 
   eps^4*Fr[4, 37], mi[mzz, 36] -> 
  eps*(-3*Fr[1, 1] - 3*Fr[1, 2] + 3*Fr[1, 3] + 3*Fr[1, 4]) - 
   3*eps^2*Fr[2, 5] + eps^3*(-1/2*(Fr[1, 1]*Fr[2, 1]) - 
     (Fr[1, 2]*Fr[2, 1])/2 + (Fr[1, 3]*Fr[2, 1])/2 + (Fr[1, 4]*Fr[2, 1])/2 - 
     6*Fr[3, 9]) + eps^4*(-1/2*(Fr[2, 1]*Fr[2, 5]) - 24*Fr[1, 1]*Fr[3, 5] - 
     24*Fr[1, 2]*Fr[3, 5] + 24*Fr[1, 3]*Fr[3, 5] + 24*Fr[1, 4]*Fr[3, 5] - 
     12*Fr[4, 5]), mi[mzz, 35] -> 
  -1/2 + eps*(-Fr[1, 1] + 2*Fr[1, 4] - Fr[1, 5] + Fr[1, 6]) + 
   eps^2*(-Fr[1, 1]^2 - 2*Fr[2, 4] + Fr[2, 18]) + eps^3*Fr[3, 48] + 
   eps^4*Fr[4, 39], mi[mzz, 34] -> 
  eps^3*((-10*Fr[1, 1]^3)/9 - 2*Fr[1, 1]^2*Fr[1, 4] - 
     (Fr[1, 1]^2*Fr[1, 5])/3 - (2*Fr[1, 1]*Fr[1, 5]^2)/3 - (2*Fr[1, 5]^3)/9 + 
     (Fr[1, 1]*Fr[1, 6]^2)/3 - (Fr[1, 5]*Fr[1, 6]^2)/3 + 
     (Fr[1, 1]*Fr[2, 1])/9 + (11*Fr[1, 5]*Fr[2, 1])/36 - 
     (Fr[1, 6]*Fr[2, 1])/12 + 2*Fr[1, 1]*Fr[2, 18] + 2*Fr[1, 4]*Fr[2, 18] + 
     2*Fr[3, 1] - (2*Fr[3, 5])/3 - (2*Fr[3, 28])/3 - Fr[3, 30]/3 + 
     (3*Fr[3, 32])/2 + Fr[3, 48]/2) + eps^4*Fr[4, 40], 
 mi[mzz, 33] -> -1/2 + eps*(-Fr[1, 1] + 2*Fr[1, 4] - Fr[1, 5] + Fr[1, 6]) + 
   eps^2*((3*Fr[1, 1]^2)/4 + Fr[1, 1]*Fr[1, 4] - Fr[1, 4]^2 - 
     (Fr[1, 1]*Fr[1, 5])/2 + Fr[1, 4]*Fr[1, 5] - Fr[1, 5]^2/4 + 
     (Fr[1, 1]*Fr[1, 6])/2 - Fr[1, 4]*Fr[1, 6] + (Fr[1, 5]*Fr[1, 6])/2 - 
     Fr[1, 6]^2/4 - Fr[2, 1]/8 - (3*Fr[2, 4])/2 - Fr[2, 18]) + 
   eps^3*((-2*Fr[1, 1]^3)/3 + (Fr[1, 1]^2*Fr[1, 4])/2 - Fr[1, 1]*Fr[1, 4]^2 - 
     Fr[1, 4]^3/3 - (5*Fr[1, 1]^2*Fr[1, 5])/2 - Fr[1, 1]*Fr[1, 4]*Fr[1, 5] + 
     Fr[1, 4]^2*Fr[1, 5] - (3*Fr[1, 4]*Fr[1, 5]^2)/2 - (13*Fr[1, 5]^3)/6 - 
     Fr[1, 1]^2*Fr[1, 6] - Fr[1, 1]*Fr[1, 4]*Fr[1, 6] + Fr[1, 4]^2*Fr[1, 6] - 
     Fr[1, 1]*Fr[1, 5]*Fr[1, 6] + Fr[1, 4]*Fr[1, 5]*Fr[1, 6] - 
     2*Fr[1, 5]^2*Fr[1, 6] - Fr[1, 1]*Fr[1, 6]^2 + (Fr[1, 4]*Fr[1, 6]^2)/2 - 
     (Fr[1, 5]*Fr[1, 6]^2)/2 - (2*Fr[1, 6]^3)/3 + (2*Fr[1, 1]*Fr[2, 1])/3 + 
     (3*Fr[1, 4]*Fr[2, 1])/4 + (11*Fr[1, 5]*Fr[2, 1])/12 + 
     Fr[1, 6]*Fr[2, 1] - Fr[1, 1]*Fr[2, 4] - Fr[1, 4]*Fr[2, 4] - 
     2*Fr[1, 5]*Fr[2, 4] + Fr[1, 6]*Fr[2, 4] - 2*Fr[1, 1]*Fr[2, 18] + 
     2*Fr[1, 5]*Fr[2, 18] - 3*Fr[3, 1] - (233*Fr[3, 5])/3 - 2*Fr[3, 28] - 
     2*Fr[3, 30] - Fr[3, 32] - Fr[3, 36] - 6*Fr[3, 40] - Fr[3, 48]) + 
   eps^4*Fr[4, 41], mi[mzz, 32] -> 
  eps^3*((-5*Fr[1, 1]^3)/9 + (7*Fr[1, 1]^2*Fr[1, 4])/4 + 
     (3*Fr[1, 1]*Fr[1, 4]^2)/2 - (13*Fr[1, 4]^3)/6 - 
     (5*Fr[1, 1]^2*Fr[1, 5])/12 + (Fr[1, 1]*Fr[1, 4]*Fr[1, 5])/2 + 
     (Fr[1, 4]^2*Fr[1, 5])/2 - (4*Fr[1, 1]*Fr[1, 5]^2)/3 + 
     (3*Fr[1, 4]*Fr[1, 5]^2)/4 - (25*Fr[1, 5]^3)/36 - 
     (Fr[1, 1]^2*Fr[1, 6])/2 + (Fr[1, 1]*Fr[1, 4]*Fr[1, 6])/2 - 
     (3*Fr[1, 4]^2*Fr[1, 6])/2 + (Fr[1, 1]*Fr[1, 5]*Fr[1, 6])/2 - 
     (Fr[1, 4]*Fr[1, 5]*Fr[1, 6])/2 - (5*Fr[1, 1]*Fr[1, 6]^2)/6 - 
     (Fr[1, 4]*Fr[1, 6]^2)/4 - (5*Fr[1, 5]*Fr[1, 6]^2)/12 - Fr[1, 6]^3/3 + 
     (23*Fr[1, 1]*Fr[2, 1])/36 + (Fr[1, 4]*Fr[2, 1])/8 + 
     (23*Fr[1, 5]*Fr[2, 1])/72 + (5*Fr[1, 6]*Fr[2, 1])/12 - 
     (Fr[1, 1]*Fr[2, 4])/2 + (Fr[1, 4]*Fr[2, 4])/2 + (Fr[1, 6]*Fr[2, 4])/2 - 
     Fr[1, 1]*Fr[2, 18] - 2*Fr[1, 4]*Fr[2, 18] - Fr[1, 5]*Fr[2, 18] + 
     Fr[3, 1]/2 - (79*Fr[3, 5])/2 - (4*Fr[3, 28])/3 - (5*Fr[3, 30])/3 - 
     Fr[3, 32]/2 + Fr[3, 36] - 3*Fr[3, 40] - Fr[3, 48]/2) + eps^4*Fr[4, 42], 
 mi[mzz, 31] -> -1/2 + eps*(-Fr[1, 1] + 2*Fr[1, 3] + Fr[1, 5] - Fr[1, 6]) + 
   eps^2*(Fr[1, 3]^2/2 + Fr[1, 3]*Fr[1, 6] - Fr[1, 6]^2/2 - Fr[2, 1]/6 - 
     2*Fr[2, 6] - Fr[2, 19]) + eps^3*((-7*Fr[1, 1]^3)/18 - (4*Fr[1, 3]^3)/3 - 
     (Fr[1, 1]^2*Fr[1, 5])/6 + (Fr[1, 1]*Fr[1, 5]^2)/6 + (7*Fr[1, 5]^3)/18 - 
     2*Fr[1, 3]^2*Fr[1, 6] + (Fr[1, 1]*Fr[1, 6]^2)/6 - Fr[1, 3]*Fr[1, 6]^2 - 
     (Fr[1, 5]*Fr[1, 6]^2)/6 - (2*Fr[1, 6]^3)/3 - (Fr[1, 1]*Fr[2, 1])/36 + 
     (Fr[1, 3]*Fr[2, 1])/3 + (Fr[1, 5]*Fr[2, 1])/36 + (Fr[1, 6]*Fr[2, 1])/3 - 
     Fr[1, 6]*Fr[2, 6] + 2*Fr[1, 3]*Fr[2, 19] + 2*Fr[1, 6]*Fr[2, 19] - 
     Fr[3, 2] - 9*Fr[3, 5] + (2*Fr[3, 28])/3 - (2*Fr[3, 30])/3 + 
     2*Fr[3, 33] - Fr[3, 34] - 2*Fr[3, 37] - 2*Fr[3, 39]) + eps^4*Fr[4, 43], 
 mi[mzz, 30] -> eps^3*((-11*Fr[1, 1]^3)/36 + Fr[1, 3]^3/3 + 
     (Fr[1, 1]^2*Fr[1, 5])/12 - (Fr[1, 1]*Fr[1, 5]^2)/12 + 
     (11*Fr[1, 5]^3)/36 - (Fr[1, 1]^2*Fr[1, 6])/2 + 2*Fr[1, 3]^2*Fr[1, 6] + 
     (Fr[1, 5]^2*Fr[1, 6])/2 - (Fr[1, 1]*Fr[1, 6]^2)/12 + 
     (Fr[1, 3]*Fr[1, 6]^2)/2 + (Fr[1, 5]*Fr[1, 6]^2)/12 - Fr[1, 6]^3/3 + 
     (13*Fr[1, 1]*Fr[2, 1])/72 - (Fr[1, 3]*Fr[2, 1])/6 - 
     (13*Fr[1, 5]*Fr[2, 1])/72 - (Fr[1, 6]*Fr[2, 1])/6 - 
     (Fr[1, 6]*Fr[2, 6])/2 - Fr[1, 3]*Fr[2, 19] - Fr[1, 6]*Fr[2, 19] + 
     (3*Fr[3, 2])/2 + (3*Fr[3, 5])/2 + (2*Fr[3, 28])/3 - (2*Fr[3, 30])/3 + 
     Fr[3, 33] + Fr[3, 34] - Fr[3, 37] - Fr[3, 39]) + eps^4*Fr[4, 44], 
 mi[mzz, 29] -> eps^2*(Fr[1, 2]^2/2 - Fr[1, 3]^2/2 + Fr[1, 6]^2/2 - 
     Fr[2, 1]/12 - Fr[2, 3]/2) + eps^3*(-1/3*Fr[1, 2]^3 + Fr[1, 3]^3/3 - 
     Fr[1, 6]^3/3 + (Fr[1, 2]*Fr[2, 1])/6 - (Fr[1, 3]*Fr[2, 1])/6 + 
     (Fr[1, 6]*Fr[2, 1])/6 - (14*Fr[3, 5])/3 - Fr[3, 8]) + 
   eps^4*(Fr[1, 2]^4/6 - Fr[1, 3]^4/6 + Fr[1, 6]^4/6 - 
     (Fr[1, 2]^2*Fr[2, 1])/12 + (Fr[1, 3]^2*Fr[2, 1])/12 - 
     (Fr[1, 6]^2*Fr[2, 1])/12 - (13*Fr[2, 1]^2)/90 - (Fr[2, 1]*Fr[2, 3])/12 + 
     (28*Fr[1, 2]*Fr[3, 5])/3 - (28*Fr[1, 3]*Fr[3, 5])/3 + 
     (28*Fr[1, 6]*Fr[3, 5])/3 - 2*Fr[4, 3]), 
 mi[mzz, 28] -> eps^2*(Fr[1, 2]^2/2 - Fr[1, 4]^2/2 + Fr[1, 5]^2/2 - 
     Fr[2, 1]/12 - Fr[2, 2]/2) + eps^3*(-1/3*Fr[1, 2]^3 + Fr[1, 4]^3/3 - 
     Fr[1, 5]^3/3 + (Fr[1, 2]*Fr[2, 1])/6 - (Fr[1, 4]*Fr[2, 1])/6 + 
     (Fr[1, 5]*Fr[2, 1])/6 - (14*Fr[3, 5])/3 - Fr[3, 7]) + 
   eps^4*(Fr[1, 2]^4/6 - Fr[1, 4]^4/6 + Fr[1, 5]^4/6 - 
     (Fr[1, 2]^2*Fr[2, 1])/12 + (Fr[1, 4]^2*Fr[2, 1])/12 - 
     (Fr[1, 5]^2*Fr[2, 1])/12 - (13*Fr[2, 1]^2)/90 - (Fr[2, 1]*Fr[2, 2])/12 + 
     (28*Fr[1, 2]*Fr[3, 5])/3 - (28*Fr[1, 4]*Fr[3, 5])/3 + 
     (28*Fr[1, 5]*Fr[3, 5])/3 - 2*Fr[4, 2]), 
 mi[mzz, 27] -> eps*(Fr[1, 3]/2 - Fr[1, 6]/2) + 
   eps^2*(Fr[1, 3]*Fr[1, 6] - Fr[2, 1]/12 - Fr[2, 19]) + 
   eps^3*(-1/18*Fr[1, 1]^3 + Fr[1, 3]^3/2 + (Fr[1, 1]^2*Fr[1, 5])/3 + 
     (Fr[1, 1]*Fr[1, 5]^2)/6 + (2*Fr[1, 5]^3)/9 + (3*Fr[1, 3]^2*Fr[1, 6])/2 + 
     (Fr[1, 1]*Fr[1, 6]^2)/6 + (Fr[1, 3]*Fr[1, 6]^2)/2 - 
     (Fr[1, 5]*Fr[1, 6]^2)/6 + Fr[1, 6]^3/3 - (Fr[1, 1]*Fr[2, 1])/36 - 
     (Fr[1, 3]*Fr[2, 1])/6 - (5*Fr[1, 5]*Fr[2, 1])/36 - 
     (Fr[1, 6]*Fr[2, 1])/4 - Fr[1, 3]*Fr[2, 19] - Fr[1, 6]*Fr[2, 19] + 
     Fr[3, 2] + 11*Fr[3, 5] + (2*Fr[3, 28])/3 + Fr[3, 30]/3 + 2*Fr[3, 34] - 
     Fr[3, 39]) + eps^4*Fr[4, 47], mi[mzz, 26] -> 
  eps*(Fr[1, 4]/2 - Fr[1, 5]/2) + eps^2*((3*Fr[1, 1]^2)/4 + 
     Fr[1, 1]*Fr[1, 4] - (3*Fr[1, 4]^2)/2 - (Fr[1, 1]*Fr[1, 5])/2 + 
     Fr[1, 4]*Fr[1, 5] + Fr[1, 5]^2/4 + (Fr[1, 1]*Fr[1, 6])/2 - 
     Fr[1, 4]*Fr[1, 6] + (Fr[1, 5]*Fr[1, 6])/2 - Fr[1, 6]^2/4 - Fr[2, 1]/24 + 
     Fr[2, 4]/2 - Fr[2, 18]) + eps^3*((-5*Fr[1, 1]^3)/18 + 
     (3*Fr[1, 1]^2*Fr[1, 4])/4 + Fr[1, 1]*Fr[1, 4]^2 - Fr[1, 4]^3 + 
     (5*Fr[1, 1]^2*Fr[1, 5])/12 + (Fr[1, 1]*Fr[1, 4]*Fr[1, 5])/2 - 
     (2*Fr[1, 1]*Fr[1, 5]^2)/3 + (3*Fr[1, 4]*Fr[1, 5]^2)/4 + 
     (13*Fr[1, 5]^3)/36 + (Fr[1, 1]*Fr[1, 4]*Fr[1, 6])/2 - 
     Fr[1, 4]^2*Fr[1, 6] + (Fr[1, 1]*Fr[1, 5]*Fr[1, 6])/2 - 
     (Fr[1, 4]*Fr[1, 5]*Fr[1, 6])/2 - (Fr[1, 1]*Fr[1, 6]^2)/6 - 
     (Fr[1, 4]*Fr[1, 6]^2)/4 - (7*Fr[1, 5]*Fr[1, 6]^2)/12 + 
     (7*Fr[1, 1]*Fr[2, 1])/36 - (Fr[1, 4]*Fr[2, 1])/8 + 
     (Fr[1, 5]*Fr[2, 1])/72 + (Fr[1, 6]*Fr[2, 1])/12 + 
     (Fr[1, 4]*Fr[2, 4])/2 + (Fr[1, 5]*Fr[2, 4])/2 - Fr[1, 4]*Fr[2, 18] - 
     Fr[1, 5]*Fr[2, 18] + Fr[3, 1] - (7*Fr[3, 5])/3 - (2*Fr[3, 28])/3 - 
     Fr[3, 30]/3 + 2*Fr[3, 36] - Fr[3, 40]) + eps^4*Fr[4, 48], 
 mi[mzz, 25] -> eps*(Fr[1, 1]/2 - Fr[1, 4]/2) + 
   eps^2*(Fr[1, 1]^2/2 + Fr[1, 4]^2/2 - Fr[2, 1]/12 - Fr[2, 18]) + 
   eps^3*((7*Fr[1, 1]^3)/18 + Fr[1, 1]^2*Fr[1, 4] + (Fr[1, 1]^2*Fr[1, 5])/6 + 
     (Fr[1, 1]*Fr[1, 5]^2)/3 + (5*Fr[1, 5]^3)/18 + (Fr[1, 1]^2*Fr[1, 6])/2 + 
     (Fr[1, 1]*Fr[1, 6]^2)/3 + (Fr[1, 5]*Fr[1, 6]^2)/6 - 
     (5*Fr[1, 1]*Fr[2, 1])/36 - (7*Fr[1, 5]*Fr[2, 1])/36 - 
     (Fr[1, 6]*Fr[2, 1])/12 - Fr[1, 1]*Fr[2, 18] - Fr[1, 4]*Fr[2, 18] - 
     Fr[3, 1] + (7*Fr[3, 5])/3 + Fr[3, 28]/3 + (2*Fr[3, 30])/3 - 
     2*Fr[3, 32] + Fr[3, 40]) + eps^4*Fr[4, 49], 
 mi[mzz, 24] -> eps^3*((2*Fr[1, 1]^3)/9 - (2*Fr[1, 3]^3)/3 + 
     (Fr[1, 1]^2*Fr[1, 5])/6 + (Fr[1, 1]*Fr[1, 5]^2)/3 - Fr[1, 5]^3/18 - 
     Fr[1, 3]^2*Fr[1, 6] - (Fr[1, 1]*Fr[1, 6]^2)/6 + 
     (Fr[1, 5]*Fr[1, 6]^2)/6 + Fr[1, 6]^3/6 - (5*Fr[1, 1]*Fr[2, 1])/36 + 
     (Fr[1, 3]*Fr[2, 1])/12 - (Fr[1, 5]*Fr[2, 1])/36 + Fr[1, 3]*Fr[2, 19] + 
     Fr[1, 6]*Fr[2, 19] - Fr[3, 2] + (13*Fr[3, 5])/3 + Fr[3, 28]/3 + 
     (2*Fr[3, 30])/3 + Fr[3, 37]) + eps^4*Fr[4, 50], 
 mi[mzz, 23] -> eps*(Fr[1, 2]/2 - Fr[1, 3]/2) + 
   eps^2*(-Fr[1, 2]^2 + Fr[1, 2]*Fr[1, 3] + Fr[1, 3]^2 - Fr[1, 2]*Fr[1, 6] + 
     Fr[1, 3]*Fr[1, 6] - Fr[1, 6]^2/2 + Fr[2, 1]/6 + Fr[2, 3]/2 - 
     Fr[2, 19]) + eps^3*(-1/3*Fr[1, 2]^3 + Fr[1, 2]^2*Fr[1, 3] + 
     (7*Fr[1, 2]*Fr[1, 3]^2)/2 + (13*Fr[1, 3]^3)/6 - 2*Fr[1, 2]^2*Fr[1, 6] + 
     Fr[1, 2]*Fr[1, 3]*Fr[1, 6] + 2*Fr[1, 3]^2*Fr[1, 6] - 
     (3*Fr[1, 2]*Fr[1, 6]^2)/2 - (Fr[1, 3]*Fr[1, 6]^2)/2 - Fr[1, 6]^3/3 - 
     (Fr[1, 2]*Fr[2, 1])/6 + (Fr[1, 3]*Fr[2, 1])/4 - (Fr[1, 6]*Fr[2, 1])/4 + 
     Fr[1, 2]*Fr[2, 3] + Fr[1, 3]*Fr[2, 3] - 3*Fr[1, 2]*Fr[2, 19] - 
     2*Fr[1, 3]*Fr[2, 19] - Fr[1, 6]*Fr[2, 19] + 12*Fr[3, 5] + Fr[3, 8] - 
     Fr[3, 33] + 2*Fr[3, 35] - Fr[3, 43]) + eps^4*Fr[4, 51], 
 mi[mzz, 22] -> -2*eps^3*Fr[3, 6] + eps^4*Fr[4, 52], 
 mi[mzz, 21] -> eps*(Fr[1, 2] - Fr[1, 3]) + 
   eps^2*(-Fr[1, 1]^2 - (3*Fr[1, 2]^2)/2 + (3*Fr[1, 3]^2)/2 - 
     Fr[1, 1]*Fr[1, 4] + Fr[1, 4]^2 + Fr[1, 1]*Fr[1, 5] - Fr[1, 4]*Fr[1, 5] - 
     Fr[1, 1]*Fr[1, 6] + Fr[1, 4]*Fr[1, 6] + Fr[2, 1]/12 - Fr[2, 2]/2 + 
     Fr[2, 3]/2 - Fr[2, 4]/2 - Fr[2, 5]/2 + Fr[2, 6]/2 + Fr[2, 18]) + 
   eps^3*Fr[3, 53] + eps^4*Fr[4, 53], 
 mi[mzz, 20] -> -2*eps^3*Fr[3, 6] + eps^4*Fr[4, 54], 
 mi[mzz, 19] -> eps^2*((3*Fr[1, 1]^2)/4 - Fr[1, 2]^2/2 + Fr[1, 2]*Fr[1, 3] + 
     (3*Fr[1, 3]^2)/2 + (Fr[1, 1]*Fr[1, 5])/2 - Fr[1, 5]^2/4 + 
     (Fr[1, 1]*Fr[1, 6])/2 - Fr[1, 2]*Fr[1, 6] + Fr[1, 3]*Fr[1, 6] - 
     (Fr[1, 5]*Fr[1, 6])/2 - (3*Fr[1, 6]^2)/4 + Fr[2, 1]/24 + Fr[2, 2]/2 + 
     Fr[2, 3]/2 + Fr[2, 5]/2 - Fr[2, 6]/2 - Fr[2, 18] - 2*Fr[2, 19]) + 
   eps^3*Fr[3, 54] + eps^4*Fr[4, 55], 
 mi[mzz, 18] -> -2*eps^3*Fr[3, 6] + eps^4*Fr[4, 56], 
 mi[mzz, 17] -> eps*(-Fr[1, 2] + Fr[1, 4]) + 
   eps^2*(Fr[1, 1]^2/4 + (3*Fr[1, 2]^2)/2 + Fr[1, 3]^2/2 - (3*Fr[1, 4]^2)/2 + 
     (Fr[1, 1]*Fr[1, 5])/2 + Fr[1, 5]^2/4 - (Fr[1, 1]*Fr[1, 6])/2 + 
     Fr[1, 3]*Fr[1, 6] - (Fr[1, 5]*Fr[1, 6])/2 - Fr[1, 6]^2/4 - Fr[2, 1]/8 - 
     Fr[2, 2]/2 + Fr[2, 3]/2 - Fr[2, 4]/2 + Fr[2, 5]/2 - Fr[2, 19]) + 
   eps^3*Fr[3, 55] + eps^4*Fr[4, 57], 
 mi[mzz, 16] -> -(eps^3*Fr[3, 6]) + eps^4*Fr[4, 58], 
 mi[mzz, 15] -> 1 + eps*(Fr[1, 1] - Fr[1, 2] - 2*Fr[1, 3] - Fr[1, 5] + 
     Fr[1, 6]) + eps^2*((7*Fr[1, 1]^2)/4 + Fr[1, 2]^2/2 + 
     2*Fr[1, 2]*Fr[1, 3] + Fr[1, 3]^2 + Fr[1, 1]*Fr[1, 4] - Fr[1, 4]^2 - 
     (Fr[1, 1]*Fr[1, 5])/2 + Fr[1, 4]*Fr[1, 5] - Fr[1, 5]^2/4 + 
     (Fr[1, 1]*Fr[1, 6])/2 - 2*Fr[1, 2]*Fr[1, 6] + 2*Fr[1, 3]*Fr[1, 6] - 
     Fr[1, 4]*Fr[1, 6] + (Fr[1, 5]*Fr[1, 6])/2 - (5*Fr[1, 6]^2)/4 - 
     Fr[2, 1]/24 + Fr[2, 2]/2 + Fr[2, 3]/2 + Fr[2, 4]/2 + Fr[2, 5]/2 + 
     Fr[2, 6] - 2*Fr[2, 18] - 2*Fr[2, 19]) + eps^3*Fr[3, 56] + 
   eps^4*Fr[4, 59], mi[mzz, 14] -> 
  1/2 + eps*(Fr[1, 1] - 2*Fr[1, 4] + Fr[1, 5] - Fr[1, 6]) + 
   eps^2*(Fr[1, 1]^2/4 - Fr[1, 1]*Fr[1, 4] + Fr[1, 4]^2 + 
     (Fr[1, 1]*Fr[1, 5])/2 - Fr[1, 4]*Fr[1, 5] + Fr[1, 5]^2/4 - 
     (Fr[1, 1]*Fr[1, 6])/2 + Fr[1, 4]*Fr[1, 6] - (Fr[1, 5]*Fr[1, 6])/2 + 
     Fr[1, 6]^2/4 + (5*Fr[2, 1])/24 + (3*Fr[2, 4])/2) + 
   eps^3*((4*Fr[1, 1]^3)/3 - Fr[1, 1]*Fr[1, 4]^2 + (7*Fr[1, 4]^3)/3 + 
     Fr[1, 1]^2*Fr[1, 5] - Fr[1, 4]^2*Fr[1, 5] + Fr[1, 1]*Fr[1, 5]^2 + 
     (4*Fr[1, 5]^3)/3 + Fr[1, 1]^2*Fr[1, 6] + Fr[1, 4]^2*Fr[1, 6] + 
     Fr[1, 5]^2*Fr[1, 6] + Fr[1, 1]*Fr[1, 6]^2 + Fr[1, 5]*Fr[1, 6]^2 + 
     (2*Fr[1, 6]^3)/3 - (2*Fr[1, 1]*Fr[2, 1])/3 - (Fr[1, 4]*Fr[2, 1])/2 - 
     (2*Fr[1, 5]*Fr[2, 1])/3 - (7*Fr[1, 6]*Fr[2, 1])/6 + Fr[1, 1]*Fr[2, 4] + 
     Fr[1, 5]*Fr[2, 4] - Fr[1, 6]*Fr[2, 4] - Fr[3, 1] + (196*Fr[3, 5])/3 + 
     2*Fr[3, 28] + 2*Fr[3, 30] - Fr[3, 32] - Fr[3, 36] + 6*Fr[3, 40]) + 
   eps^4*Fr[4, 60], mi[mzz, 13] -> eps^2*Fr[2, 7] + 
   eps^3*((Fr[1, 1]*Fr[2, 7])/2 + (Fr[1, 5]*Fr[2, 7])/2 - Fr[3, 3] + 
     2*Fr[3, 42]) + eps^4*Fr[4, 61], 
 mi[mzz, 12] -> 1/4 + eps*(Fr[1, 1]/2 - Fr[1, 4] + Fr[1, 5]/2 - Fr[1, 6]/2) + 
   eps^2*(Fr[1, 1]^2/4 - Fr[1, 1]*Fr[1, 4] + Fr[1, 4]^2 + 
     (Fr[1, 1]*Fr[1, 5])/2 - Fr[1, 4]*Fr[1, 5] + Fr[1, 5]^2/4 - 
     (Fr[1, 1]*Fr[1, 6])/2 + Fr[1, 4]*Fr[1, 6] - (Fr[1, 5]*Fr[1, 6])/2 + 
     Fr[1, 6]^2/4 + Fr[2, 1]/4 + Fr[2, 4]/2) + 
   eps^3*((-4*Fr[1, 1]^3)/3 - (9*Fr[1, 1]^2*Fr[1, 4])/4 + 
     4*Fr[1, 1]*Fr[1, 4]^2 - (4*Fr[1, 4]^3)/3 + (23*Fr[1, 1]^2*Fr[1, 5])/4 + 
     (Fr[1, 1]*Fr[1, 4]*Fr[1, 5])/2 - Fr[1, 4]^2*Fr[1, 5] - 
     (Fr[1, 1]*Fr[1, 5]^2)/2 + (11*Fr[1, 4]*Fr[1, 5]^2)/4 + 
     (29*Fr[1, 5]^3)/12 + (9*Fr[1, 1]*Fr[1, 4]*Fr[1, 6])/2 - 
     4*Fr[1, 4]^2*Fr[1, 6] + (Fr[1, 1]*Fr[1, 5]*Fr[1, 6])/2 - 
     (Fr[1, 4]*Fr[1, 5]*Fr[1, 6])/2 + (5*Fr[1, 5]^2*Fr[1, 6])/2 + 
     2*Fr[1, 1]*Fr[1, 6]^2 - (9*Fr[1, 4]*Fr[1, 6]^2)/4 + 
     (3*Fr[1, 5]*Fr[1, 6]^2)/4 + Fr[1, 6]^3/3 - (Fr[1, 1]*Fr[2, 1])/2 - 
     (23*Fr[1, 4]*Fr[2, 1])/24 - (9*Fr[1, 5]*Fr[2, 1])/8 - 
     (5*Fr[1, 6]*Fr[2, 1])/4 + (5*Fr[1, 4]*Fr[2, 4])/2 + 
     (5*Fr[1, 5]*Fr[2, 4])/2 + 5*Fr[1, 1]*Fr[2, 18] - 5*Fr[1, 5]*Fr[2, 18] - 
     2*Fr[3, 1] + (553*Fr[3, 5])/6 + 2*Fr[3, 28] + 2*Fr[3, 30] + 
     2*Fr[3, 32] + 2*Fr[3, 36] + 6*Fr[3, 40]) + eps^4*Fr[4, 62], 
 mi[mzz, 11] -> eps*((3*Fr[1, 3])/2 - (3*Fr[1, 6])/2) + 
   eps^2*(-2*Fr[1, 2]*Fr[1, 3] - (5*Fr[1, 3]^2)/4 + 2*Fr[1, 2]*Fr[1, 6] - 
     (7*Fr[1, 3]*Fr[1, 6])/2 + (9*Fr[1, 6]^2)/4 + (5*Fr[2, 1])/24 + 
     (5*Fr[2, 19])/2) + eps^3*(-2*Fr[1, 2]^2*Fr[1, 3] - 
     3*Fr[1, 2]*Fr[1, 3]^2 - (8*Fr[1, 3]^3)/3 + 2*Fr[1, 2]^2*Fr[1, 6] - 
     2*Fr[1, 2]*Fr[1, 3]*Fr[1, 6] - 4*Fr[1, 3]^2*Fr[1, 6] + 
     Fr[1, 2]*Fr[1, 6]^2 - Fr[1, 3]*Fr[1, 6]^2 + (2*Fr[1, 6]^3)/3 + 
     (Fr[1, 2]*Fr[2, 1])/3 - (Fr[1, 3]*Fr[2, 1])/12 + (Fr[1, 6]*Fr[2, 1])/2 + 
     4*Fr[1, 2]*Fr[2, 19] + 4*Fr[1, 3]*Fr[2, 19] + 4*Fr[1, 6]*Fr[2, 19] + 
     8*Fr[3, 5] + 3*Fr[3, 33] - (3*Fr[3, 34])/2 + 4*Fr[3, 43]) + 
   eps^4*Fr[4, 63], mi[mzz, 10] -> 
  1 + eps*(-2*Fr[1, 2] + 2*Fr[1, 3] - 2*Fr[1, 6]) + 
   eps^2*((3*Fr[1, 2]^2)/2 - 3*Fr[1, 2]*Fr[1, 3] - Fr[1, 3]^2/2 + 
     3*Fr[1, 2]*Fr[1, 6] - 3*Fr[1, 3]*Fr[1, 6] + (3*Fr[1, 6]^2)/2 + 
     Fr[2, 1]/6 + Fr[2, 3]/2 + 2*Fr[2, 19]) + 
   eps^3*((-7*Fr[1, 2]^3)/6 - (7*Fr[1, 2]^2*Fr[1, 3])/2 - 
     (17*Fr[1, 2]*Fr[1, 3]^2)/2 - (16*Fr[1, 3]^3)/3 + 5*Fr[1, 2]^2*Fr[1, 6] - 
     4*Fr[1, 2]*Fr[1, 3]*Fr[1, 6] - (17*Fr[1, 3]^2*Fr[1, 6])/2 + 
     (7*Fr[1, 2]*Fr[1, 6]^2)/2 - Fr[1, 3]*Fr[1, 6]^2 + (23*Fr[1, 6]^3)/6 + 
     (4*Fr[1, 2]*Fr[2, 1])/3 - (11*Fr[1, 3]*Fr[2, 1])/12 + 
     (19*Fr[1, 6]*Fr[2, 1])/12 - (3*Fr[1, 2]*Fr[2, 3])/2 - 
     (3*Fr[1, 3]*Fr[2, 3])/2 + 9*Fr[1, 2]*Fr[2, 19] + 8*Fr[1, 3]*Fr[2, 19] + 
     7*Fr[1, 6]*Fr[2, 19] + (25*Fr[3, 5])/6 - 4*Fr[3, 8] + 5*Fr[3, 33] - 
     Fr[3, 34] + 2*Fr[3, 35] + 10*Fr[3, 43]) + 
   eps^4*((59*Fr[1, 2]^4)/36 - (95*Fr[1, 2]^3*Fr[1, 3])/9 - 
     (211*Fr[1, 2]^2*Fr[1, 3]^2)/6 - (277*Fr[1, 2]*Fr[1, 3]^3)/9 - 
     (101*Fr[1, 3]^4)/9 + (161*Fr[1, 2]^3*Fr[1, 6])/9 - 
     (5*Fr[1, 2]^2*Fr[1, 3]*Fr[1, 6])/3 - (97*Fr[1, 2]*Fr[1, 3]^2*Fr[1, 6])/
      3 - (52*Fr[1, 3]^3*Fr[1, 6])/9 + (65*Fr[1, 2]^2*Fr[1, 6]^2)/6 + 
     (11*Fr[1, 2]*Fr[1, 3]*Fr[1, 6]^2)/3 + 17*Fr[1, 3]^2*Fr[1, 6]^2 + 
     7*Fr[1, 2]*Fr[1, 6]^3 + (32*Fr[1, 3]*Fr[1, 6]^3)/3 - (7*Fr[1, 6]^4)/3 + 
     (28*Fr[1, 2]^2*Fr[2, 1])/9 - (22*Fr[1, 2]*Fr[1, 3]*Fr[2, 1])/9 - 
     (7*Fr[1, 3]^2*Fr[2, 1])/12 + (65*Fr[1, 2]*Fr[1, 6]*Fr[2, 1])/9 + 
     (11*Fr[1, 3]*Fr[1, 6]*Fr[2, 1])/9 - (209*Fr[1, 6]^2*Fr[2, 1])/36 - 
     (9977*Fr[2, 1]^2)/4320 - (9*Fr[1, 2]^2*Fr[2, 3])/2 - 
     11*Fr[1, 2]*Fr[1, 3]*Fr[2, 3] - (7*Fr[1, 3]^2*Fr[2, 3])/2 + 
     Fr[1, 2]*Fr[1, 6]*Fr[2, 3] - Fr[1, 3]*Fr[1, 6]*Fr[2, 3] + 
     (Fr[1, 6]^2*Fr[2, 3])/2 - (25*Fr[2, 1]*Fr[2, 3])/12 - Fr[2, 3]^2/4 + 
     29*Fr[1, 2]^2*Fr[2, 19] + (110*Fr[1, 2]*Fr[1, 3]*Fr[2, 19])/3 + 
     (31*Fr[1, 3]^2*Fr[2, 19])/3 + (46*Fr[1, 2]*Fr[1, 6]*Fr[2, 19])/3 - 
     (14*Fr[1, 3]*Fr[1, 6]*Fr[2, 19])/3 - (35*Fr[1, 6]^2*Fr[2, 19])/3 + 
     (Fr[2, 1]*Fr[2, 19])/6 + Fr[2, 3]*Fr[2, 19] + 2*Fr[2, 19]^2 + 
     (824*Fr[1, 2]*Fr[3, 5])/9 - (1832*Fr[1, 3]*Fr[3, 5])/9 + 
     (1061*Fr[1, 6]*Fr[3, 5])/9 - 16*Fr[1, 2]*Fr[3, 8] - 
     8*Fr[1, 3]*Fr[3, 8] + (20*Fr[1, 2]*Fr[3, 33])/3 + 
     (22*Fr[1, 3]*Fr[3, 33])/3 - (10*Fr[1, 6]*Fr[3, 33])/3 - 
     (28*Fr[1, 2]*Fr[3, 34])/3 + (4*Fr[1, 3]*Fr[3, 34])/3 + 
     (32*Fr[1, 6]*Fr[3, 34])/3 + 2*Fr[1, 2]*Fr[3, 35] - 
     2*Fr[1, 3]*Fr[3, 35] + 24*Fr[1, 2]*Fr[3, 43] + 8*Fr[1, 3]*Fr[3, 43] - 
     34*Fr[4, 3] - 4*Fr[4, 22] - (5*Fr[4, 23])/2 + 10*Fr[4, 24] + 
     8*Fr[4, 32] + 11*Fr[4, 33] + 2*Fr[4, 35] + (10*Fr[4, 36])/3 + 
     Fr[4, 51] + 7*Fr[4, 63]), mi[mzz, 9] -> 0, 
 mi[mzz, 8] -> 3/2 + eps*(-2*Fr[1, 2] + (3*Fr[1, 4])/2 - (3*Fr[1, 5])/2 - 
     Fr[1, 6]) + eps^2*(Fr[1, 1]^2/8 + 2*Fr[1, 3]^2 + (Fr[1, 1]*Fr[1, 4])/2 - 
     Fr[1, 4]^2/2 + (Fr[1, 1]*Fr[1, 5])/4 + (Fr[1, 4]*Fr[1, 5])/2 - 
     (3*Fr[1, 5]^2)/8 - (Fr[1, 1]*Fr[1, 6])/4 + 2*Fr[1, 3]*Fr[1, 6] - 
     (Fr[1, 4]*Fr[1, 6])/2 + (3*Fr[1, 5]*Fr[1, 6])/4 - (7*Fr[1, 6]^2)/8 - 
     (7*Fr[2, 1])/48 + Fr[2, 2] + Fr[2, 3] - Fr[2, 4]/4 - Fr[2, 18]/2 - 
     2*Fr[2, 19]) + eps^3*((-5*Fr[1, 1]^3)/4 - Fr[1, 2]^3/2 - 
     (3*Fr[1, 2]^2*Fr[1, 3])/2 - 6*Fr[1, 2]*Fr[1, 3]^2 - (19*Fr[1, 3]^3)/6 + 
     (3*Fr[1, 1]^2*Fr[1, 4])/4 + Fr[1, 1]*Fr[1, 4]^2 + 
     (Fr[1, 1]^2*Fr[1, 5])/2 + (Fr[1, 1]*Fr[1, 4]*Fr[1, 5])/2 - 
     (3*Fr[1, 1]*Fr[1, 5]^2)/4 + (3*Fr[1, 4]*Fr[1, 5]^2)/4 - Fr[1, 5]^3/6 - 
     (Fr[1, 1]^2*Fr[1, 6])/2 + 3*Fr[1, 2]^2*Fr[1, 6] - 
     3*Fr[1, 2]*Fr[1, 3]*Fr[1, 6] - (11*Fr[1, 3]^2*Fr[1, 6])/2 + 
     (Fr[1, 1]*Fr[1, 4]*Fr[1, 6])/2 - Fr[1, 4]^2*Fr[1, 6] + 
     (Fr[1, 1]*Fr[1, 5]*Fr[1, 6])/2 - (Fr[1, 4]*Fr[1, 5]*Fr[1, 6])/2 - 
     (Fr[1, 1]*Fr[1, 6]^2)/4 + 3*Fr[1, 2]*Fr[1, 6]^2 - Fr[1, 3]*Fr[1, 6]^2 - 
     (Fr[1, 4]*Fr[1, 6]^2)/4 - Fr[1, 5]*Fr[1, 6]^2 + (4*Fr[1, 6]^3)/3 + 
     (17*Fr[1, 1]*Fr[2, 1])/24 + (13*Fr[1, 2]*Fr[2, 1])/12 - 
     (11*Fr[1, 3]*Fr[2, 1])/12 - (5*Fr[1, 4]*Fr[2, 1])/8 + 
     (Fr[1, 5]*Fr[2, 1])/4 + (13*Fr[1, 6]*Fr[2, 1])/12 - 
     (3*Fr[1, 2]*Fr[2, 3])/2 - (3*Fr[1, 3]*Fr[2, 3])/2 + 
     (Fr[1, 4]*Fr[2, 4])/2 + (Fr[1, 5]*Fr[2, 4])/2 - (Fr[1, 6]*Fr[2, 6])/2 - 
     Fr[1, 4]*Fr[2, 18] - Fr[1, 5]*Fr[2, 18] + 6*Fr[1, 2]*Fr[2, 19] + 
     5*Fr[1, 3]*Fr[2, 19] + 5*Fr[1, 6]*Fr[2, 19] + Fr[3, 1] + 
     (3*Fr[3, 2])/2 - (35*Fr[3, 5])/2 - Fr[3, 7] - Fr[3, 8] + 2*Fr[3, 9] - 
     Fr[3, 30] + 4*Fr[3, 33] + Fr[3, 34] - Fr[3, 36]/2 - Fr[3, 37] - 
     2*Fr[3, 39] - 3*Fr[3, 40] + 3*Fr[3, 43] + 3*Fr[3, 45] + Fr[3, 53] - 
     Fr[3, 55]) + eps^4*Fr[4, 65], mi[mzz, 7] -> 
  9/4 + eps*((-9*Fr[1, 2])/2 + (3*Fr[1, 3])/2 + (3*Fr[1, 4])/2 - 
     (3*Fr[1, 5])/2 - (3*Fr[1, 6])/2) + 
   eps^2*((9*Fr[1, 1]^2)/4 + 2*Fr[1, 2]^2 + (3*Fr[1, 3]^2)/2 + 
     3*Fr[1, 1]*Fr[1, 4] - 3*Fr[1, 4]^2 - (3*Fr[1, 1]*Fr[1, 5])/2 + 
     3*Fr[1, 4]*Fr[1, 5] - (3*Fr[1, 5]^2)/4 + (3*Fr[1, 1]*Fr[1, 6])/2 + 
     3*Fr[1, 3]*Fr[1, 6] - 3*Fr[1, 4]*Fr[1, 6] + (3*Fr[1, 5]*Fr[1, 6])/2 - 
     (9*Fr[1, 6]^2)/4 - Fr[2, 1]/3 + (3*Fr[2, 2])/2 + (3*Fr[2, 3])/2 + 
     Fr[2, 4] + Fr[2, 5]/2 - Fr[2, 6]/2 - 3*Fr[2, 18] - 3*Fr[2, 19]) + 
   eps^3*((-79*Fr[1, 1]^3)/36 + Fr[1, 2]^3/6 - (7*Fr[1, 2]^2*Fr[1, 3])/2 - 
     14*Fr[1, 2]*Fr[1, 3]^2 - (22*Fr[1, 3]^3)/3 + (5*Fr[1, 1]^2*Fr[1, 4])/2 + 
     (5*Fr[1, 1]*Fr[1, 4]^2)/2 - (5*Fr[1, 4]^3)/6 + 
     (5*Fr[1, 1]^2*Fr[1, 5])/12 + Fr[1, 1]*Fr[1, 4]*Fr[1, 5] + 
     (Fr[1, 4]^2*Fr[1, 5])/2 - (23*Fr[1, 1]*Fr[1, 5]^2)/12 + 
     (3*Fr[1, 4]*Fr[1, 5]^2)/2 - (23*Fr[1, 5]^3)/36 - Fr[1, 1]^2*Fr[1, 6] + 
     7*Fr[1, 2]^2*Fr[1, 6] - 7*Fr[1, 2]*Fr[1, 3]*Fr[1, 6] - 
     14*Fr[1, 3]^2*Fr[1, 6] + Fr[1, 1]*Fr[1, 4]*Fr[1, 6] - 
     (5*Fr[1, 4]^2*Fr[1, 6])/2 + Fr[1, 1]*Fr[1, 5]*Fr[1, 6] - 
     Fr[1, 4]*Fr[1, 5]*Fr[1, 6] - (11*Fr[1, 1]*Fr[1, 6]^2)/12 + 
     7*Fr[1, 2]*Fr[1, 6]^2 - (5*Fr[1, 3]*Fr[1, 6]^2)/2 - 
     (Fr[1, 4]*Fr[1, 6]^2)/2 - (19*Fr[1, 5]*Fr[1, 6]^2)/12 + 
     (7*Fr[1, 6]^3)/3 + (107*Fr[1, 1]*Fr[2, 1])/72 + 
     (7*Fr[1, 2]*Fr[2, 1])/3 - (25*Fr[1, 3]*Fr[2, 1])/12 - 
     (7*Fr[1, 4]*Fr[2, 1])/6 + (49*Fr[1, 5]*Fr[2, 1])/72 + 
     (37*Fr[1, 6]*Fr[2, 1])/12 - (7*Fr[1, 2]*Fr[2, 3])/2 - 
     (7*Fr[1, 3]*Fr[2, 3])/2 - (Fr[1, 1]*Fr[2, 4])/2 + Fr[1, 4]*Fr[2, 4] + 
     (Fr[1, 5]*Fr[2, 4])/2 + (Fr[1, 6]*Fr[2, 4])/2 - (Fr[1, 6]*Fr[2, 6])/2 - 
     Fr[1, 1]*Fr[2, 18] - 3*Fr[1, 4]*Fr[2, 18] - 2*Fr[1, 5]*Fr[2, 18] + 
     14*Fr[1, 2]*Fr[2, 19] + 12*Fr[1, 3]*Fr[2, 19] + 12*Fr[1, 6]*Fr[2, 19] + 
     (3*Fr[3, 1])/2 + (5*Fr[3, 2])/2 - 58*Fr[3, 5] - 4*Fr[3, 7] - 
     4*Fr[3, 8] + 3*Fr[3, 9] - (2*Fr[3, 28])/3 - (7*Fr[3, 30])/3 - 
     Fr[3, 32]/2 + 8*Fr[3, 33] - Fr[3, 34] - Fr[3, 36] - Fr[3, 37] - 
     4*Fr[3, 39] - 6*Fr[3, 40] + 7*Fr[3, 43] + 7*Fr[3, 45] - Fr[3, 48]/2 + 
     Fr[3, 53] - Fr[3, 55]) + eps^4*Fr[4, 66], mi[mzz, 6] -> 0, 
 mi[mzz, 5] -> eps*(Fr[1, 1] - Fr[1, 3]) + 
   eps^2*((7*Fr[1, 1]^2)/4 + 2*Fr[1, 2]*Fr[1, 3] + 2*Fr[1, 3]^2 - 
     Fr[1, 4]^2 + (Fr[1, 1]*Fr[1, 5])/2 + Fr[1, 5]^2/4 - 
     (Fr[1, 1]*Fr[1, 6])/2 - 2*Fr[1, 2]*Fr[1, 6] + 3*Fr[1, 3]*Fr[1, 6] - 
     (Fr[1, 5]*Fr[1, 6])/2 - (5*Fr[1, 6]^2)/4 + Fr[2, 1]/24 + Fr[2, 3] + 
     Fr[2, 5] - Fr[2, 6]/2 - 2*Fr[2, 18] - 3*Fr[2, 19]) + 
   eps^3*((13*Fr[1, 1]^3)/18 + (5*Fr[1, 2]^3)/6 + (5*Fr[1, 2]^2*Fr[1, 3])/2 + 
     7*Fr[1, 2]*Fr[1, 3]^2 + 5*Fr[1, 3]^3 + 2*Fr[1, 1]^2*Fr[1, 4] - 
     Fr[1, 4]^3 + (Fr[1, 1]^2*Fr[1, 5])/6 + (Fr[1, 1]*Fr[1, 5]^2)/3 + 
     (17*Fr[1, 5]^3)/18 + (Fr[1, 1]^2*Fr[1, 6])/2 - 4*Fr[1, 2]^2*Fr[1, 6] + 
     3*Fr[1, 2]*Fr[1, 3]*Fr[1, 6] + 8*Fr[1, 3]^2*Fr[1, 6] + 
     (Fr[1, 1]*Fr[1, 6]^2)/3 - 3*Fr[1, 2]*Fr[1, 6]^2 + Fr[1, 3]*Fr[1, 6]^2 + 
     (Fr[1, 5]*Fr[1, 6]^2)/6 - (5*Fr[1, 6]^3)/3 - (5*Fr[1, 1]*Fr[2, 1])/36 - 
     (7*Fr[1, 2]*Fr[2, 1])/6 + (Fr[1, 3]*Fr[2, 1])/2 + 
     (Fr[1, 4]*Fr[2, 1])/2 - (11*Fr[1, 5]*Fr[2, 1])/18 - 
     (4*Fr[1, 6]*Fr[2, 1])/3 + (3*Fr[1, 2]*Fr[2, 3])/2 + 
     (3*Fr[1, 3]*Fr[2, 3])/2 - 2*Fr[1, 1]*Fr[2, 18] - 2*Fr[1, 4]*Fr[2, 18] - 
     7*Fr[1, 2]*Fr[2, 19] - 7*Fr[1, 3]*Fr[2, 19] - 6*Fr[1, 6]*Fr[2, 19] - 
     2*Fr[3, 1] + Fr[3, 2] + (68*Fr[3, 5])/3 + 2*Fr[3, 7] + 2*Fr[3, 8] - 
     Fr[3, 9] + Fr[3, 28]/3 - Fr[3, 30]/3 - (3*Fr[3, 32])/2 - 2*Fr[3, 33] + 
     2*Fr[3, 34] - 3*Fr[3, 37] + 3*Fr[3, 38] + Fr[3, 40] - 4*Fr[3, 43] - 
     Fr[3, 48]/2 - Fr[3, 54] + Fr[3, 55]) + eps^4*Fr[4, 67], 
 mi[mzz, 4] -> eps*((3*Fr[1, 1])/2 + (3*Fr[1, 2])/2 - (3*Fr[1, 3])/2 - 
     (3*Fr[1, 4])/2) + eps^2*(3*Fr[1, 1]^2 - (3*Fr[1, 2]^2)/2 + 
     3*Fr[1, 2]*Fr[1, 3] + (3*Fr[1, 3]^2)/2 - 3*Fr[1, 2]*Fr[1, 6] + 
     3*Fr[1, 3]*Fr[1, 6] - (3*Fr[1, 6]^2)/2 + Fr[2, 1]/4 + Fr[2, 2]/2 + 
     Fr[2, 3] + Fr[2, 4]/2 + (3*Fr[2, 5])/2 - Fr[2, 6]/2 - 3*Fr[2, 18] - 
     3*Fr[2, 19]) + eps^3*((65*Fr[1, 1]^3)/36 + 2*Fr[1, 2]^3 + 
     4*Fr[1, 2]^2*Fr[1, 3] + (25*Fr[1, 2]*Fr[1, 3]^2)/2 + 8*Fr[1, 3]^3 + 
     3*Fr[1, 1]^2*Fr[1, 4] - (7*Fr[1, 4]^3)/3 + (5*Fr[1, 1]^2*Fr[1, 5])/12 + 
     (7*Fr[1, 1]*Fr[1, 5]^2)/12 + (67*Fr[1, 5]^3)/36 + 
     (Fr[1, 1]^2*Fr[1, 6])/2 - 7*Fr[1, 2]^2*Fr[1, 6] + 
     5*Fr[1, 2]*Fr[1, 3]*Fr[1, 6] + (29*Fr[1, 3]^2*Fr[1, 6])/2 + 
     (Fr[1, 5]^2*Fr[1, 6])/2 + (7*Fr[1, 1]*Fr[1, 6]^2)/12 - 
     (11*Fr[1, 2]*Fr[1, 6]^2)/2 + (3*Fr[1, 3]*Fr[1, 6]^2)/2 + 
     (5*Fr[1, 5]*Fr[1, 6]^2)/12 - (17*Fr[1, 6]^3)/6 - 
     (43*Fr[1, 1]*Fr[2, 1])/72 - (9*Fr[1, 2]*Fr[2, 1])/4 + 
     (7*Fr[1, 3]*Fr[2, 1])/6 + (7*Fr[1, 4]*Fr[2, 1])/6 - 
     (83*Fr[1, 5]*Fr[2, 1])/72 - (13*Fr[1, 6]*Fr[2, 1])/6 + 
     3*Fr[1, 2]*Fr[2, 3] + 3*Fr[1, 3]*Fr[2, 3] - (Fr[1, 6]*Fr[2, 6])/2 - 
     3*Fr[1, 1]*Fr[2, 18] - 3*Fr[1, 4]*Fr[2, 18] - 12*Fr[1, 2]*Fr[2, 19] - 
     12*Fr[1, 3]*Fr[2, 19] - 10*Fr[1, 6]*Fr[2, 19] - 3*Fr[3, 1] + 
     (5*Fr[3, 2])/2 + (97*Fr[3, 5])/2 + 3*Fr[3, 7] + 3*Fr[3, 8] - 
     4*Fr[3, 9] + (4*Fr[3, 28])/3 - Fr[3, 30]/3 + Fr[3, 32]/2 - 3*Fr[3, 33] + 
     3*Fr[3, 34] - 2*Fr[3, 35] - 4*Fr[3, 37] + 7*Fr[3, 38] - Fr[3, 39] + 
     3*Fr[3, 40] - 6*Fr[3, 43] - Fr[3, 48]/2 - Fr[3, 54] + Fr[3, 55]) + 
   eps^4*Fr[4, 68], mi[mzz, 3] -> 
  3/2 + eps*(Fr[1, 1] - 2*Fr[1, 2] - Fr[1, 3] - Fr[1, 5]) + 
   eps^2*((7*Fr[1, 1]^2)/2 + 4*Fr[1, 2]*Fr[1, 3] + (5*Fr[1, 3]^2)/2 + 
     2*Fr[1, 1]*Fr[1, 4] - 2*Fr[1, 4]^2 - Fr[1, 1]*Fr[1, 5] + 
     2*Fr[1, 4]*Fr[1, 5] - Fr[1, 5]^2/2 + Fr[1, 1]*Fr[1, 6] - 
     4*Fr[1, 2]*Fr[1, 6] + 7*Fr[1, 3]*Fr[1, 6] - 2*Fr[1, 4]*Fr[1, 6] + 
     Fr[1, 5]*Fr[1, 6] - 4*Fr[1, 6]^2 - Fr[2, 1]/6 + Fr[2, 2] + 2*Fr[2, 3] + 
     Fr[2, 4] + Fr[2, 5] - 4*Fr[2, 18] - 6*Fr[2, 19]) + 
   eps^3*((-13*Fr[1, 1]^3)/18 + Fr[1, 2]^3/3 + 3*Fr[1, 2]^2*Fr[1, 3] + 
     4*Fr[1, 2]*Fr[1, 3]^2 + (11*Fr[1, 3]^3)/3 + (15*Fr[1, 1]^2*Fr[1, 4])/4 + 
     (3*Fr[1, 1]*Fr[1, 4]^2)/2 - (13*Fr[1, 4]^3)/6 + 
     (Fr[1, 1]^2*Fr[1, 5])/12 + (Fr[1, 1]*Fr[1, 4]*Fr[1, 5])/2 + 
     (Fr[1, 4]^2*Fr[1, 5])/2 - (5*Fr[1, 1]*Fr[1, 5]^2)/6 + 
     (3*Fr[1, 4]*Fr[1, 5]^2)/4 + (29*Fr[1, 5]^3)/36 - 
     (Fr[1, 1]^2*Fr[1, 6])/2 - 3*Fr[1, 2]^2*Fr[1, 6] + 
     2*Fr[1, 2]*Fr[1, 3]*Fr[1, 6] + 7*Fr[1, 3]^2*Fr[1, 6] + 
     (Fr[1, 1]*Fr[1, 4]*Fr[1, 6])/2 - (3*Fr[1, 4]^2*Fr[1, 6])/2 + 
     (Fr[1, 1]*Fr[1, 5]*Fr[1, 6])/2 - (Fr[1, 4]*Fr[1, 5]*Fr[1, 6])/2 - 
     (Fr[1, 1]*Fr[1, 6]^2)/3 - Fr[1, 2]*Fr[1, 6]^2 + Fr[1, 3]*Fr[1, 6]^2 - 
     (Fr[1, 4]*Fr[1, 6]^2)/4 - (11*Fr[1, 5]*Fr[1, 6]^2)/12 - 
     (7*Fr[1, 6]^3)/3 + (8*Fr[1, 1]*Fr[2, 1])/9 - (5*Fr[1, 2]*Fr[2, 1])/12 - 
     (Fr[1, 3]*Fr[2, 1])/6 + (Fr[1, 4]*Fr[2, 1])/8 - 
     (25*Fr[1, 5]*Fr[2, 1])/72 - (Fr[1, 6]*Fr[2, 1])/4 - 
     (Fr[1, 1]*Fr[2, 4])/2 + (Fr[1, 4]*Fr[2, 4])/2 + (Fr[1, 6]*Fr[2, 4])/2 - 
     Fr[1, 6]*Fr[2, 6] - 3*Fr[1, 1]*Fr[2, 18] - 4*Fr[1, 4]*Fr[2, 18] - 
     Fr[1, 5]*Fr[2, 18] - 5*Fr[1, 2]*Fr[2, 19] - 6*Fr[1, 3]*Fr[2, 19] - 
     5*Fr[1, 6]*Fr[2, 19] - (3*Fr[3, 1])/2 + 3*Fr[3, 2] - (233*Fr[3, 5])/6 + 
     Fr[3, 7] + Fr[3, 8] + Fr[3, 9] + (2*Fr[3, 28])/3 - (8*Fr[3, 30])/3 - 
     2*Fr[3, 32] + 3*Fr[3, 34] + Fr[3, 36] - 5*Fr[3, 37] + Fr[3, 38] - 
     5*Fr[3, 39] - 3*Fr[3, 40] - 3*Fr[3, 43] + Fr[3, 45] - Fr[3, 48] + 
     Fr[3, 53] - Fr[3, 54] + 2*Fr[3, 56]) + eps^4*Fr[4, 69], mi[mzz, 2] -> 0, 
 mi[mzz, 1] -> 0, mi[zmz, 75] -> 1 - 2*eps*Fr[1, 2] + 
   eps^2*(2*Fr[1, 2]^2 - Fr[2, 1]/6) + 
   eps^3*((-4*Fr[1, 2]^3)/3 + (Fr[1, 2]*Fr[2, 1])/3 - (14*Fr[3, 5])/3) + 
   eps^4*((2*Fr[1, 2]^4)/3 - (Fr[1, 2]^2*Fr[2, 1])/3 - (7*Fr[2, 1]^2)/120 + 
     (28*Fr[1, 2]*Fr[3, 5])/3), mi[zmz, 74] -> 
  1 + eps*(-Fr[1, 2] - Fr[1, 4]) + eps^2*(Fr[1, 2]^2/2 + Fr[1, 2]*Fr[1, 4] + 
     Fr[1, 4]^2/2 - Fr[2, 1]/6) + 
   eps^3*(-1/6*Fr[1, 2]^3 - (Fr[1, 2]^2*Fr[1, 4])/2 - 
     (Fr[1, 2]*Fr[1, 4]^2)/2 - Fr[1, 4]^3/6 + (Fr[1, 2]*Fr[2, 1])/6 + 
     (Fr[1, 4]*Fr[2, 1])/6 - (14*Fr[3, 5])/3) + 
   eps^4*(Fr[1, 2]^4/24 + (Fr[1, 2]^3*Fr[1, 4])/6 + 
     (Fr[1, 2]^2*Fr[1, 4]^2)/4 + (Fr[1, 2]*Fr[1, 4]^3)/6 + Fr[1, 4]^4/24 - 
     (Fr[1, 2]^2*Fr[2, 1])/12 - (Fr[1, 2]*Fr[1, 4]*Fr[2, 1])/6 - 
     (Fr[1, 4]^2*Fr[2, 1])/12 - (7*Fr[2, 1]^2)/120 + 
     (14*Fr[1, 2]*Fr[3, 5])/3 + (14*Fr[1, 4]*Fr[3, 5])/3), 
 mi[zmz, 73] -> 1 + eps*(-Fr[1, 2] - Fr[1, 3]) + 
   eps^2*(Fr[1, 2]^2/2 + Fr[1, 2]*Fr[1, 3] + Fr[1, 3]^2/2 - Fr[2, 1]/6) + 
   eps^3*(-1/6*Fr[1, 2]^3 - (Fr[1, 2]^2*Fr[1, 3])/2 - 
     (Fr[1, 2]*Fr[1, 3]^2)/2 - Fr[1, 3]^3/6 + (Fr[1, 2]*Fr[2, 1])/6 + 
     (Fr[1, 3]*Fr[2, 1])/6 - (14*Fr[3, 5])/3) + 
   eps^4*(Fr[1, 2]^4/24 + (Fr[1, 2]^3*Fr[1, 3])/6 + 
     (Fr[1, 2]^2*Fr[1, 3]^2)/4 + (Fr[1, 2]*Fr[1, 3]^3)/6 + Fr[1, 3]^4/24 - 
     (Fr[1, 2]^2*Fr[2, 1])/12 - (Fr[1, 2]*Fr[1, 3]*Fr[2, 1])/6 - 
     (Fr[1, 3]^2*Fr[2, 1])/12 - (7*Fr[2, 1]^2)/120 + 
     (14*Fr[1, 2]*Fr[3, 5])/3 + (14*Fr[1, 3]*Fr[3, 5])/3), 
 mi[zmz, 72] -> 1 + eps*(-Fr[1, 1] - Fr[1, 2]) + 
   eps^2*(Fr[1, 1]^2/2 + Fr[1, 1]*Fr[1, 2] + Fr[1, 2]^2/2 - Fr[2, 1]/6) + 
   eps^3*(-1/6*Fr[1, 1]^3 - (Fr[1, 1]^2*Fr[1, 2])/2 - 
     (Fr[1, 1]*Fr[1, 2]^2)/2 - Fr[1, 2]^3/6 + (Fr[1, 1]*Fr[2, 1])/6 + 
     (Fr[1, 2]*Fr[2, 1])/6 - (14*Fr[3, 5])/3) + 
   eps^4*(Fr[1, 1]^4/24 + (Fr[1, 1]^3*Fr[1, 2])/6 + 
     (Fr[1, 1]^2*Fr[1, 2]^2)/4 + (Fr[1, 1]*Fr[1, 2]^3)/6 + Fr[1, 2]^4/24 - 
     (Fr[1, 1]^2*Fr[2, 1])/12 - (Fr[1, 1]*Fr[1, 2]*Fr[2, 1])/6 - 
     (Fr[1, 2]^2*Fr[2, 1])/12 - (7*Fr[2, 1]^2)/120 + 
     (14*Fr[1, 1]*Fr[3, 5])/3 + (14*Fr[1, 2]*Fr[3, 5])/3), 
 mi[zmz, 71] -> eps*(2*Fr[1, 1] + 2*Fr[1, 2] - 2*Fr[1, 3] - 2*Fr[1, 4]) + 
   eps^2*(-2*Fr[1, 1]*Fr[1, 2] - 2*Fr[1, 2]^2 + 2*Fr[1, 2]*Fr[1, 3] + 
     2*Fr[1, 2]*Fr[1, 4] + Fr[2, 5]) + 
   eps^3*(Fr[1, 1]*Fr[1, 2]^2 + Fr[1, 2]^3 - Fr[1, 2]^2*Fr[1, 3] - 
     Fr[1, 2]^2*Fr[1, 4] - (Fr[1, 1]*Fr[2, 1])/6 - (Fr[1, 2]*Fr[2, 1])/6 + 
     (Fr[1, 3]*Fr[2, 1])/6 + (Fr[1, 4]*Fr[2, 1])/6 - Fr[1, 2]*Fr[2, 5] + 
     Fr[3, 9]) + eps^4*(-1/3*(Fr[1, 1]*Fr[1, 2]^3) - Fr[1, 2]^4/3 + 
     (Fr[1, 2]^3*Fr[1, 3])/3 + (Fr[1, 2]^3*Fr[1, 4])/3 + 
     (Fr[1, 1]*Fr[1, 2]*Fr[2, 1])/6 + (Fr[1, 2]^2*Fr[2, 1])/6 - 
     (Fr[1, 2]*Fr[1, 3]*Fr[2, 1])/6 - (Fr[1, 2]*Fr[1, 4]*Fr[2, 1])/6 + 
     (Fr[1, 2]^2*Fr[2, 5])/2 - (Fr[2, 1]*Fr[2, 5])/12 - 
     (14*Fr[1, 1]*Fr[3, 5])/3 - (14*Fr[1, 2]*Fr[3, 5])/3 + 
     (14*Fr[1, 3]*Fr[3, 5])/3 + (14*Fr[1, 4]*Fr[3, 5])/3 - 
     Fr[1, 2]*Fr[3, 9] + Fr[4, 5]), mi[zmz, 65] -> 
  1/2 - eps*Fr[1, 2] + eps^2*(Fr[1, 2]^2 + Fr[2, 1]/12) + 
   eps^3*((-2*Fr[1, 2]^3)/3 - (Fr[1, 2]*Fr[2, 1])/6 - (13*Fr[3, 5])/3) + 
   eps^4*(Fr[1, 2]^4/3 + (Fr[1, 2]^2*Fr[2, 1])/6 - (41*Fr[2, 1]^2)/720 + 
     (26*Fr[1, 2]*Fr[3, 5])/3), mi[zmz, 63] -> 
  1/2 - eps*Fr[1, 1] + eps^2*((3*Fr[1, 1]^2)/4 + Fr[1, 1]*Fr[1, 3] - 
     (3*Fr[1, 3]^2)/2 + (Fr[1, 1]*Fr[1, 5])/2 - Fr[1, 3]*Fr[1, 5] - 
     Fr[1, 5]^2/4 - (Fr[1, 1]*Fr[1, 6])/2 + (Fr[1, 5]*Fr[1, 6])/2 + 
     Fr[1, 6]^2/4 + Fr[2, 1]/24 + Fr[2, 6]/2 + Fr[2, 19]) + 
   eps^3*((-19*Fr[1, 1]^3)/36 - Fr[1, 1]^2*Fr[1, 3] + 
     (Fr[1, 1]*Fr[1, 3]^2)/2 + 2*Fr[1, 3]^3 - (7*Fr[1, 1]^2*Fr[1, 5])/12 + 
     (5*Fr[1, 3]^2*Fr[1, 5])/2 + (Fr[1, 1]*Fr[1, 5]^2)/12 + 
     Fr[1, 3]*Fr[1, 5]^2 + (13*Fr[1, 5]^3)/36 + (Fr[1, 1]^2*Fr[1, 6])/2 + 
     Fr[1, 1]*Fr[1, 3]*Fr[1, 6] - Fr[1, 3]*Fr[1, 5]*Fr[1, 6] - 
     (Fr[1, 5]^2*Fr[1, 6])/2 - (5*Fr[1, 1]*Fr[1, 6]^2)/12 - 
     (Fr[1, 3]*Fr[1, 6]^2)/2 - (Fr[1, 5]*Fr[1, 6]^2)/12 - Fr[1, 6]^3/6 + 
     (5*Fr[1, 1]*Fr[2, 1])/72 - (Fr[1, 3]*Fr[2, 1])/12 - 
     (11*Fr[1, 5]*Fr[2, 1])/72 + (Fr[1, 6]*Fr[2, 1])/12 - 
     (Fr[1, 1]*Fr[2, 6])/2 - Fr[1, 3]*Fr[2, 6] - (Fr[1, 5]*Fr[2, 6])/2 - 
     Fr[1, 1]*Fr[2, 19] - 2*Fr[1, 3]*Fr[2, 19] - Fr[1, 5]*Fr[2, 19] + 
     Fr[3, 2] - (35*Fr[3, 5])/3 + Fr[3, 28]/3 - Fr[3, 30]/3 - Fr[3, 37] - 
     Fr[3, 39]) + eps^4*Fr[4, 74], mi[zmz, 62] -> 
  1/2 - eps*Fr[1, 4] + eps^2*((3*Fr[1, 1]^2)/4 - Fr[1, 2]^2/2 + 
     Fr[1, 1]*Fr[1, 4] + Fr[1, 2]*Fr[1, 4] - (Fr[1, 1]*Fr[1, 5])/2 - 
     Fr[1, 2]*Fr[1, 5] + Fr[1, 4]*Fr[1, 5] - Fr[1, 5]^2/4 + 
     (Fr[1, 1]*Fr[1, 6])/2 - Fr[1, 4]*Fr[1, 6] + (Fr[1, 5]*Fr[1, 6])/2 - 
     Fr[1, 6]^2/4 + Fr[2, 1]/8 + Fr[2, 2]/2 + Fr[2, 4]/2 - Fr[2, 18]) + 
   eps^3*Fr[3, 62] + eps^4*Fr[4, 75], 
 mi[zmz, 60] -> 1/2 - eps*Fr[1, 4] + 
   eps^2*((-3*Fr[1, 1]^2)/4 - Fr[1, 1]*Fr[1, 4] + (3*Fr[1, 4]^2)/2 + 
     (Fr[1, 1]*Fr[1, 5])/2 - Fr[1, 5]^2/4 - (Fr[1, 1]*Fr[1, 6])/2 + 
     Fr[1, 4]*Fr[1, 6] - (Fr[1, 5]*Fr[1, 6])/2 + Fr[1, 6]^2/4 - Fr[2, 1]/24 - 
     Fr[2, 4]/2 + Fr[2, 18]) + eps^3*(Fr[1, 1]^3/12 + 
     (5*Fr[1, 1]^2*Fr[1, 4])/2 + (3*Fr[1, 1]*Fr[1, 4]^2)/2 - 2*Fr[1, 4]^3 - 
     (Fr[1, 1]^2*Fr[1, 5])/2 - (3*Fr[1, 1]*Fr[1, 5]^2)/4 - (2*Fr[1, 5]^3)/3 + 
     (Fr[1, 1]^2*Fr[1, 6])/4 + Fr[1, 1]*Fr[1, 4]*Fr[1, 6] - 
     (3*Fr[1, 4]^2*Fr[1, 6])/2 - (Fr[1, 5]^2*Fr[1, 6])/4 - 
     (Fr[1, 1]*Fr[1, 6]^2)/4 - (Fr[1, 4]*Fr[1, 6]^2)/2 - 
     (Fr[1, 5]*Fr[1, 6]^2)/2 - (5*Fr[1, 6]^3)/12 + (11*Fr[1, 1]*Fr[2, 1])/
      24 + (Fr[1, 4]*Fr[2, 1])/4 + (5*Fr[1, 5]*Fr[2, 1])/12 + 
     (3*Fr[1, 6]*Fr[2, 1])/8 - (Fr[1, 1]*Fr[2, 4])/2 + 
     (Fr[1, 6]*Fr[2, 4])/2 - 2*Fr[1, 1]*Fr[2, 18] - 3*Fr[1, 4]*Fr[2, 18] - 
     Fr[1, 6]*Fr[2, 18] - 46*Fr[3, 5] - Fr[3, 28] - Fr[3, 30] - 
     (3*Fr[3, 32])/2 - 3*Fr[3, 40] - Fr[3, 48]/2) + eps^4*Fr[4, 76], 
 mi[zmz, 58] -> 1/2 - eps*Fr[1, 2] + eps^2*(Fr[1, 2]^2 - Fr[1, 3]^2 + 
     Fr[1, 2]*Fr[1, 6] - Fr[1, 3]*Fr[1, 6] + Fr[1, 6]^2/2 - Fr[2, 1]/4 - 
     Fr[2, 3]/2 + Fr[2, 19]) + eps^3*(-1/6*Fr[1, 2]^3 + Fr[1, 2]^2*Fr[1, 3] + 
     (7*Fr[1, 2]*Fr[1, 3]^2)/2 + (5*Fr[1, 3]^3)/2 - 
     (5*Fr[1, 2]^2*Fr[1, 6])/2 + 2*Fr[1, 2]*Fr[1, 3]*Fr[1, 6] + 
     5*Fr[1, 3]^2*Fr[1, 6] - 2*Fr[1, 2]*Fr[1, 6]^2 + Fr[1, 3]*Fr[1, 6]^2 - 
     (4*Fr[1, 6]^3)/3 - (Fr[1, 2]*Fr[2, 1])/6 + (5*Fr[1, 3]*Fr[2, 1])/12 - 
     (3*Fr[1, 6]*Fr[2, 1])/4 + (Fr[1, 2]*Fr[2, 3])/2 + Fr[1, 3]*Fr[2, 3] - 
     4*Fr[1, 2]*Fr[2, 19] - 4*Fr[1, 3]*Fr[2, 19] - 4*Fr[1, 6]*Fr[2, 19] - 
     6*Fr[3, 5] + (3*Fr[3, 8])/2 - 2*Fr[3, 33] + Fr[3, 34] - Fr[3, 35] - 
     3*Fr[3, 43]) + eps^4*Fr[4, 77], 
 mi[zmz, 57] -> 1/2 - eps*Fr[1, 2] + eps^2*((-3*Fr[1, 1]^2)/4 + Fr[1, 2]^2 - 
     Fr[1, 1]*Fr[1, 4] + Fr[1, 4]^2/2 + (Fr[1, 1]*Fr[1, 5])/2 + 
     Fr[1, 2]*Fr[1, 5] - Fr[1, 4]*Fr[1, 5] + Fr[1, 5]^2/4 - 
     (Fr[1, 1]*Fr[1, 6])/2 + Fr[1, 4]*Fr[1, 6] - (Fr[1, 5]*Fr[1, 6])/2 + 
     Fr[1, 6]^2/4 - (7*Fr[2, 1])/24 - Fr[2, 2]/2 - Fr[2, 4]/2 + Fr[2, 18]) + 
   eps^3*(Fr[1, 1]^3/12 - (3*Fr[1, 1]^2*Fr[1, 2])/2 - (2*Fr[1, 2]^3)/3 + 
     Fr[1, 1]^2*Fr[1, 4] - 2*Fr[1, 1]*Fr[1, 2]*Fr[1, 4] - 
     (Fr[1, 2]^2*Fr[1, 4])/2 - (Fr[1, 1]*Fr[1, 4]^2)/2 + 
     (Fr[1, 2]*Fr[1, 4]^2)/2 - Fr[1, 4]^3 - 2*Fr[1, 1]^2*Fr[1, 5] + 
     Fr[1, 1]*Fr[1, 2]*Fr[1, 5] + (Fr[1, 2]^2*Fr[1, 5])/2 - 
     Fr[1, 1]*Fr[1, 4]*Fr[1, 5] - Fr[1, 2]*Fr[1, 4]*Fr[1, 5] + 
     (Fr[1, 4]^2*Fr[1, 5])/2 + (Fr[1, 1]*Fr[1, 5]^2)/4 + 
     (Fr[1, 2]*Fr[1, 5]^2)/2 - Fr[1, 4]*Fr[1, 5]^2 - Fr[1, 5]^3 + 
     (Fr[1, 1]^2*Fr[1, 6])/4 - Fr[1, 1]*Fr[1, 2]*Fr[1, 6] + 
     2*Fr[1, 2]*Fr[1, 4]*Fr[1, 6] + (Fr[1, 4]^2*Fr[1, 6])/2 - 
     Fr[1, 1]*Fr[1, 5]*Fr[1, 6] - Fr[1, 2]*Fr[1, 5]*Fr[1, 6] + 
     Fr[1, 4]*Fr[1, 5]*Fr[1, 6] - (5*Fr[1, 5]^2*Fr[1, 6])/4 - 
     (Fr[1, 1]*Fr[1, 6]^2)/4 + (Fr[1, 2]*Fr[1, 6]^2)/2 - (5*Fr[1, 6]^3)/12 + 
     (11*Fr[1, 1]*Fr[2, 1])/24 + (Fr[1, 2]*Fr[2, 1])/2 + 
     (Fr[1, 4]*Fr[2, 1])/3 + (7*Fr[1, 5]*Fr[2, 1])/12 + 
     (3*Fr[1, 6]*Fr[2, 1])/8 - Fr[1, 2]*Fr[2, 2] - (Fr[1, 4]*Fr[2, 2])/2 - 
     (Fr[1, 1]*Fr[2, 4])/2 - Fr[1, 2]*Fr[2, 4] - Fr[1, 4]*Fr[2, 4] - 
     Fr[1, 5]*Fr[2, 4] + (Fr[1, 6]*Fr[2, 4])/2 - 2*Fr[1, 1]*Fr[2, 18] + 
     2*Fr[1, 2]*Fr[2, 18] - Fr[1, 4]*Fr[2, 18] + 2*Fr[1, 5]*Fr[2, 18] - 
     Fr[1, 6]*Fr[2, 18] - 68*Fr[3, 5] + (3*Fr[3, 7])/2 - Fr[3, 28] - 
     Fr[3, 30] - (3*Fr[3, 32])/2 + Fr[3, 36] - 3*Fr[3, 40] - 3*Fr[3, 45] - 
     Fr[3, 48]/2 - Fr[3, 62]) + eps^4*Fr[4, 78], 
 mi[zmz, 54] -> eps*(Fr[1, 1] - Fr[1, 4]) + 
   eps^2*(Fr[1, 1]^2/2 - Fr[1, 1]*Fr[1, 3] + Fr[1, 3]^2 + Fr[1, 1]*Fr[1, 4] + 
     Fr[1, 2]*Fr[1, 4] - Fr[1, 4]^2/2 - Fr[1, 1]*Fr[1, 5] - 
     Fr[1, 2]*Fr[1, 5] + Fr[1, 3]*Fr[1, 5] + Fr[1, 4]*Fr[1, 5] + 
     Fr[1, 1]*Fr[1, 6] - Fr[1, 4]*Fr[1, 6] - Fr[1, 6]^2/2 + Fr[2, 1]/12 + 
     Fr[2, 2]/2 + Fr[2, 4]/2 + Fr[2, 5]/2 - Fr[2, 6]/2 - Fr[2, 18] - 
     Fr[2, 19]) + eps^3*Fr[3, 66] + eps^4*Fr[4, 79], 
 mi[zmz, 51] -> eps*(Fr[1, 1] - Fr[1, 4]) + 
   eps^2*(-Fr[1, 1]^2 - Fr[1, 1]*Fr[1, 4] + Fr[1, 4]^2 - Fr[1, 1]*Fr[1, 6] + 
     Fr[1, 4]*Fr[1, 6] + Fr[2, 1]/12 + Fr[2, 18]) + 
   eps^3*(Fr[1, 1]^3/9 + (3*Fr[1, 1]^2*Fr[1, 4])/2 + Fr[1, 1]*Fr[1, 4]^2 - 
     Fr[1, 4]^3 - (Fr[1, 1]^2*Fr[1, 5])/6 - (Fr[1, 1]*Fr[1, 5]^2)/3 - 
     (5*Fr[1, 5]^3)/18 + (Fr[1, 1]^2*Fr[1, 6])/2 + 
     Fr[1, 1]*Fr[1, 4]*Fr[1, 6] - Fr[1, 4]^2*Fr[1, 6] + 
     (Fr[1, 1]*Fr[1, 6]^2)/6 - (Fr[1, 4]*Fr[1, 6]^2)/2 - 
     (Fr[1, 5]*Fr[1, 6]^2)/6 + (2*Fr[1, 1]*Fr[2, 1])/9 + 
     (7*Fr[1, 5]*Fr[2, 1])/36 - Fr[1, 1]*Fr[2, 18] - 2*Fr[1, 4]*Fr[2, 18] - 
     Fr[1, 6]*Fr[2, 18] + Fr[3, 1] - (55*Fr[3, 5])/3 - Fr[3, 28]/3 - 
     (2*Fr[3, 30])/3 - Fr[3, 32] - Fr[3, 40]) + 
   eps^4*((-8737*Fr[1, 1]^4)/9792 - (1251*Fr[1, 1]^3*Fr[1, 4])/136 - 
     (545*Fr[1, 1]^2*Fr[1, 4]^2)/136 + (503*Fr[1, 1]*Fr[1, 4]^3)/51 - 
     (1009*Fr[1, 4]^4)/204 + (989*Fr[1, 1]^3*Fr[1, 5])/816 + 
     (59*Fr[1, 1]^2*Fr[1, 4]*Fr[1, 5])/8 + (131*Fr[1, 1]*Fr[1, 4]^2*Fr[1, 5])/
      68 - (233*Fr[1, 4]^3*Fr[1, 5])/102 + (1931*Fr[1, 1]^2*Fr[1, 5]^2)/
      1632 - (497*Fr[1, 1]*Fr[1, 4]*Fr[1, 5]^2)/136 + 
     (545*Fr[1, 4]^2*Fr[1, 5]^2)/136 - (101*Fr[1, 1]*Fr[1, 5]^3)/2448 + 
     (313*Fr[1, 4]*Fr[1, 5]^3)/136 - (1507*Fr[1, 5]^4)/3264 - 
     (2219*Fr[1, 1]^3*Fr[1, 6])/2448 - (91*Fr[1, 1]^2*Fr[1, 4]*Fr[1, 6])/
      136 + (557*Fr[1, 1]*Fr[1, 4]^2*Fr[1, 6])/68 - 
     (347*Fr[1, 4]^3*Fr[1, 6])/51 - (2315*Fr[1, 1]^2*Fr[1, 5]*Fr[1, 6])/816 + 
     (93*Fr[1, 1]*Fr[1, 4]*Fr[1, 5]*Fr[1, 6])/68 - 
     (131*Fr[1, 4]^2*Fr[1, 5]*Fr[1, 6])/68 - 
     (283*Fr[1, 1]*Fr[1, 5]^2*Fr[1, 6])/816 + 
     (97*Fr[1, 4]*Fr[1, 5]^2*Fr[1, 6])/136 - (4459*Fr[1, 5]^3*Fr[1, 6])/
      2448 - (265*Fr[1, 1]^2*Fr[1, 6]^2)/1632 + 
     (151*Fr[1, 1]*Fr[1, 4]*Fr[1, 6]^2)/136 - (245*Fr[1, 4]^2*Fr[1, 6]^2)/
      136 + (23*Fr[1, 1]*Fr[1, 5]*Fr[1, 6]^2)/816 - 
     (137*Fr[1, 4]*Fr[1, 5]*Fr[1, 6]^2)/136 - (1123*Fr[1, 5]^2*Fr[1, 6]^2)/
      544 - (445*Fr[1, 1]*Fr[1, 6]^3)/816 + (29*Fr[1, 4]*Fr[1, 6]^3)/408 - 
     (1001*Fr[1, 5]*Fr[1, 6]^3)/816 - (2347*Fr[1, 6]^4)/3264 - 
     (4943*Fr[1, 1]^2*Fr[2, 1])/9792 + (17*Fr[1, 1]*Fr[1, 4]*Fr[2, 1])/48 - 
     (401*Fr[1, 4]^2*Fr[2, 1])/816 - (71*Fr[1, 1]*Fr[1, 5]*Fr[2, 1])/4896 + 
     (97*Fr[1, 4]*Fr[1, 5]*Fr[2, 1])/816 + (401*Fr[1, 5]^2*Fr[2, 1])/1088 + 
     (859*Fr[1, 1]*Fr[1, 6]*Fr[2, 1])/4896 + (463*Fr[1, 4]*Fr[1, 6]*Fr[2, 1])/
      816 + (7223*Fr[1, 5]*Fr[1, 6]*Fr[2, 1])/4896 + 
     (1237*Fr[1, 6]^2*Fr[2, 1])/1088 + (189827*Fr[2, 1]^2)/195840 + 
     (137*Fr[1, 1]^2*Fr[2, 4])/272 - (159*Fr[1, 1]*Fr[1, 4]*Fr[2, 4])/68 + 
     (9*Fr[1, 4]^2*Fr[2, 4])/4 - (75*Fr[1, 1]*Fr[1, 5]*Fr[2, 4])/136 + 
     (129*Fr[1, 4]*Fr[1, 5]*Fr[2, 4])/68 + (9*Fr[1, 5]^2*Fr[2, 4])/272 - 
     (305*Fr[1, 1]*Fr[1, 6]*Fr[2, 4])/136 + (3*Fr[1, 4]*Fr[1, 6]*Fr[2, 4])/
      68 - (81*Fr[1, 5]*Fr[1, 6]*Fr[2, 4])/136 + (149*Fr[1, 6]^2*Fr[2, 4])/
      272 + (175*Fr[2, 1]*Fr[2, 4])/544 - (81*Fr[2, 4]^2)/272 + 
     (57*Fr[2, 7]^2)/136 + (943*Fr[1, 1]^2*Fr[2, 18])/136 + 
     (481*Fr[1, 1]*Fr[1, 4]*Fr[2, 18])/34 - (81*Fr[1, 4]^2*Fr[2, 18])/34 - 
     (237*Fr[1, 1]*Fr[1, 5]*Fr[2, 18])/68 - (285*Fr[1, 4]*Fr[1, 5]*Fr[2, 18])/
      34 - (9*Fr[1, 5]^2*Fr[2, 18])/136 + (13*Fr[1, 1]*Fr[1, 6]*Fr[2, 18])/
      68 - (115*Fr[1, 4]*Fr[1, 6]*Fr[2, 18])/34 + 
     (81*Fr[1, 5]*Fr[1, 6]*Fr[2, 18])/68 - (81*Fr[1, 6]^2*Fr[2, 18])/136 - 
     (81*Fr[2, 1]*Fr[2, 18])/272 + (81*Fr[2, 4]*Fr[2, 18])/68 - 
     (81*Fr[2, 18]^2)/34 + (97*Fr[1, 1]*Fr[3, 1])/34 + 
     (33*Fr[1, 4]*Fr[3, 1])/34 - (27*Fr[1, 5]*Fr[3, 1])/17 + 
     (10*Fr[1, 6]*Fr[3, 1])/17 + (1587*Fr[1, 1]*Fr[3, 5])/34 + 
     (201*Fr[1, 4]*Fr[3, 5])/34 - (3880*Fr[1, 5]*Fr[3, 5])/51 - 
     (3205*Fr[1, 6]*Fr[3, 5])/34 + (100*Fr[1, 1]*Fr[3, 28])/51 - 
     (11*Fr[1, 4]*Fr[3, 28])/17 - (29*Fr[1, 5]*Fr[3, 28])/34 - 
     (215*Fr[1, 6]*Fr[3, 28])/102 + (116*Fr[1, 1]*Fr[3, 30])/51 - 
     (11*Fr[1, 4]*Fr[3, 30])/17 - Fr[1, 5]*Fr[3, 30] - 
     (116*Fr[1, 6]*Fr[3, 30])/51 + (155*Fr[1, 1]*Fr[3, 32])/34 + 
     (183*Fr[1, 4]*Fr[3, 32])/34 - (117*Fr[1, 5]*Fr[3, 32])/34 - 
     (Fr[1, 6]*Fr[3, 32])/2 - (39*Fr[1, 1]*Fr[3, 36])/17 + 
     (183*Fr[1, 4]*Fr[3, 36])/34 + (99*Fr[1, 5]*Fr[3, 36])/34 + 
     (100*Fr[1, 1]*Fr[3, 40])/17 - (33*Fr[1, 4]*Fr[3, 40])/17 - 
     3*Fr[1, 5]*Fr[3, 40] - (100*Fr[1, 6]*Fr[3, 40])/17 + 
     (28*Fr[1, 1]*Fr[3, 48])/17 - (39*Fr[1, 5]*Fr[3, 48])/34 - 
     (Fr[1, 6]*Fr[3, 48])/2 - (6*Fr[4, 4])/17 + (10*Fr[4, 18])/17 + 
     (10*Fr[4, 19])/17 + (75*Fr[4, 21])/34 + (63*Fr[4, 25])/17 + 
     (36*Fr[4, 29])/17 - (26*Fr[4, 30])/17 + Fr[4, 39]/2 - (6*Fr[4, 48])/17 - 
     (11*Fr[4, 49])/17 - (39*Fr[4, 62])/34 + Fr[4, 76]), 
 mi[zmz, 50] -> eps*(-Fr[1, 2] + Fr[1, 4]) + 
   eps^2*((3*Fr[1, 1]^2)/4 + Fr[1, 2]^2/2 + Fr[1, 1]*Fr[1, 4] - Fr[1, 4]^2 - 
     (Fr[1, 1]*Fr[1, 5])/2 - Fr[1, 5]^2/4 + (Fr[1, 1]*Fr[1, 6])/2 - 
     Fr[1, 4]*Fr[1, 6] + (Fr[1, 5]*Fr[1, 6])/2 - Fr[1, 6]^2/4 + 
     (5*Fr[2, 1])/24 + Fr[2, 2]/2 + Fr[2, 4]/2 - Fr[2, 18]) + 
   eps^3*((-3*Fr[1, 1]^2*Fr[1, 2])/2 - (3*Fr[1, 1]^2*Fr[1, 4])/2 - 
     2*Fr[1, 1]*Fr[1, 2]*Fr[1, 4] - (Fr[1, 2]^2*Fr[1, 4])/2 - 
     2*Fr[1, 1]*Fr[1, 4]^2 + (Fr[1, 2]*Fr[1, 4]^2)/2 + (7*Fr[1, 4]^3)/6 - 
     (3*Fr[1, 1]^2*Fr[1, 5])/2 + Fr[1, 1]*Fr[1, 2]*Fr[1, 5] + 
     (3*Fr[1, 2]^2*Fr[1, 5])/2 - Fr[1, 1]*Fr[1, 4]*Fr[1, 5] - 
     Fr[1, 2]*Fr[1, 4]*Fr[1, 5] + Fr[1, 1]*Fr[1, 5]^2 + Fr[1, 2]*Fr[1, 5]^2 - 
     Fr[1, 4]*Fr[1, 5]^2 + Fr[1, 5]^3/6 - Fr[1, 1]*Fr[1, 2]*Fr[1, 6] - 
     Fr[1, 1]*Fr[1, 4]*Fr[1, 6] + 2*Fr[1, 2]*Fr[1, 4]*Fr[1, 6] + 
     2*Fr[1, 4]^2*Fr[1, 6] - Fr[1, 1]*Fr[1, 5]*Fr[1, 6] - 
     Fr[1, 2]*Fr[1, 5]*Fr[1, 6] + Fr[1, 4]*Fr[1, 5]*Fr[1, 6] - 
     Fr[1, 5]^2*Fr[1, 6] + (Fr[1, 2]*Fr[1, 6]^2)/2 + 
     (Fr[1, 4]*Fr[1, 6]^2)/2 + (Fr[1, 5]*Fr[1, 6]^2)/2 - 
     (Fr[1, 2]*Fr[2, 1])/4 - (Fr[1, 5]*Fr[2, 1])/6 - Fr[1, 2]*Fr[2, 2] - 
     (Fr[1, 4]*Fr[2, 2])/2 - (Fr[1, 5]*Fr[2, 2])/2 - Fr[1, 2]*Fr[2, 4] - 
     Fr[1, 4]*Fr[2, 4] - Fr[1, 5]*Fr[2, 4] + 2*Fr[1, 2]*Fr[2, 18] + 
     2*Fr[1, 4]*Fr[2, 18] + 2*Fr[1, 5]*Fr[2, 18] - (28*Fr[3, 5])/3 + 
     Fr[3, 7] - Fr[3, 45] - Fr[3, 62]) + eps^4*Fr[4, 81], 
 mi[zmz, 49] -> eps*(-Fr[1, 2] + Fr[1, 3]) + 
   eps^2*(Fr[1, 2]^2/2 + Fr[1, 3]^2/2 - Fr[1, 6]^2/2 + Fr[2, 1]/6 + 
     Fr[2, 3]/2 - Fr[2, 19]) + 
   eps^3*(Fr[1, 2]^3/6 - (Fr[1, 2]*Fr[1, 3]^2)/2 - Fr[1, 3]^3/3 + 
     (Fr[1, 2]^2*Fr[1, 6])/2 - (Fr[1, 3]^2*Fr[1, 6])/2 + 
     (Fr[1, 2]*Fr[1, 6]^2)/2 + Fr[1, 6]^3/6 - (5*Fr[1, 2]*Fr[2, 1])/12 + 
     (Fr[1, 3]*Fr[2, 1])/6 - (5*Fr[1, 6]*Fr[2, 1])/12 - 
     (Fr[1, 2]*Fr[2, 3])/2 - (Fr[1, 6]*Fr[2, 3])/2 - 4*Fr[3, 5] + Fr[3, 8] - 
     Fr[3, 33] - Fr[3, 35] - Fr[3, 43]) + 
   eps^4*((97*Fr[1, 2]^4)/48 - (143*Fr[1, 2]^3*Fr[1, 3])/12 - 
     (247*Fr[1, 2]^2*Fr[1, 3]^2)/8 - (287*Fr[1, 2]*Fr[1, 3]^3)/12 - 
     (169*Fr[1, 3]^4)/24 + (185*Fr[1, 2]^3*Fr[1, 6])/12 - 
     (15*Fr[1, 2]^2*Fr[1, 3]*Fr[1, 6])/4 - (127*Fr[1, 2]*Fr[1, 3]^2*Fr[1, 6])/
      4 - (41*Fr[1, 3]^3*Fr[1, 6])/6 + (73*Fr[1, 2]^2*Fr[1, 6]^2)/8 - 
     (3*Fr[1, 2]*Fr[1, 3]*Fr[1, 6]^2)/4 + (13*Fr[1, 3]^2*Fr[1, 6]^2)/2 + 
     (61*Fr[1, 2]*Fr[1, 6]^3)/12 + (22*Fr[1, 3]*Fr[1, 6]^3)/3 - 
     (25*Fr[1, 6]^4)/24 + (8*Fr[1, 2]^2*Fr[2, 1])/3 - 
     (7*Fr[1, 2]*Fr[1, 3]*Fr[2, 1])/6 - (79*Fr[1, 3]^2*Fr[2, 1])/48 + 
     (27*Fr[1, 2]*Fr[1, 6]*Fr[2, 1])/4 + (37*Fr[1, 3]*Fr[1, 6]*Fr[2, 1])/24 - 
     (57*Fr[1, 6]^2*Fr[2, 1])/16 - (6137*Fr[2, 1]^2)/2880 - 
     (33*Fr[1, 2]^2*Fr[2, 3])/8 - (29*Fr[1, 2]*Fr[1, 3]*Fr[2, 3])/4 - 
     (5*Fr[1, 3]^2*Fr[2, 3])/8 - (Fr[1, 2]*Fr[1, 6]*Fr[2, 3])/4 + 
     (3*Fr[1, 3]*Fr[1, 6]*Fr[2, 3])/4 - (Fr[1, 6]^2*Fr[2, 3])/8 - 
     (13*Fr[2, 1]*Fr[2, 3])/8 + (3*Fr[2, 3]^2)/16 + 
     (105*Fr[1, 2]^2*Fr[2, 19])/4 + (67*Fr[1, 2]*Fr[1, 3]*Fr[2, 19])/2 + 
     9*Fr[1, 3]^2*Fr[2, 19] + (35*Fr[1, 2]*Fr[1, 6]*Fr[2, 19])/2 + 
     5*Fr[1, 3]*Fr[1, 6]*Fr[2, 19] - (7*Fr[1, 6]^2*Fr[2, 19])/2 + 
     (11*Fr[2, 1]*Fr[2, 19])/8 - (3*Fr[2, 3]*Fr[2, 19])/4 + 
     (3*Fr[2, 19]^2)/2 + 102*Fr[1, 2]*Fr[3, 5] - 234*Fr[1, 3]*Fr[3, 5] + 
     (616*Fr[1, 6]*Fr[3, 5])/3 - 15*Fr[1, 2]*Fr[3, 8] - 
     11*Fr[1, 3]*Fr[3, 8] - Fr[1, 6]*Fr[3, 8] + 8*Fr[1, 2]*Fr[3, 33] + 
     9*Fr[1, 3]*Fr[3, 33] + 5*Fr[1, 6]*Fr[3, 33] - 10*Fr[1, 2]*Fr[3, 34] - 
     (7*Fr[1, 3]*Fr[3, 34])/2 + (11*Fr[1, 6]*Fr[3, 34])/2 + 
     (3*Fr[1, 2]*Fr[3, 35])/2 + (7*Fr[1, 3]*Fr[3, 35])/2 + 
     Fr[1, 6]*Fr[3, 35] + 18*Fr[1, 2]*Fr[3, 43] + 11*Fr[1, 3]*Fr[3, 43] + 
     Fr[1, 6]*Fr[3, 43] - 24*Fr[4, 3] - 3*Fr[4, 23] + 9*Fr[4, 24] + 
     (3*Fr[4, 33])/2 + 2*Fr[4, 36] - Fr[4, 51]/2 + 6*Fr[4, 63]), 
 mi[zmz, 48] -> 1 + eps*(-Fr[1, 2] - Fr[1, 6]) + 
   eps^2*(Fr[1, 2]^2/2 - Fr[1, 3]^2/2 + Fr[1, 2]*Fr[1, 6] - 
     Fr[1, 3]*Fr[1, 6] + Fr[1, 6]^2 - Fr[2, 1]/4 + Fr[2, 19]) + 
   eps^3*(-1/3*Fr[1, 2]^3 + (Fr[1, 2]^2*Fr[1, 3])/2 + 2*Fr[1, 2]*Fr[1, 3]^2 + 
     (7*Fr[1, 3]^3)/6 - (3*Fr[1, 2]^2*Fr[1, 6])/2 + 
     Fr[1, 2]*Fr[1, 3]*Fr[1, 6] + (5*Fr[1, 3]^2*Fr[1, 6])/2 - 
     (3*Fr[1, 2]*Fr[1, 6]^2)/2 + (Fr[1, 3]*Fr[1, 6]^2)/2 - Fr[1, 6]^3 + 
     (Fr[1, 2]*Fr[2, 1])/12 + (Fr[1, 3]*Fr[2, 1])/4 + (Fr[1, 2]*Fr[2, 3])/2 + 
     (Fr[1, 3]*Fr[2, 3])/2 - 2*Fr[1, 2]*Fr[2, 19] - 2*Fr[1, 3]*Fr[2, 19] - 
     2*Fr[1, 6]*Fr[2, 19] - (28*Fr[3, 5])/3 + Fr[3, 8] - Fr[3, 33] - 
     Fr[3, 43]) + eps^4*((-65*Fr[1, 2]^4)/72 + (22*Fr[1, 2]^3*Fr[1, 3])/9 + 
     (35*Fr[1, 2]^2*Fr[1, 3]^2)/6 + (29*Fr[1, 2]*Fr[1, 3]^3)/9 + 
     (53*Fr[1, 3]^4)/72 - (28*Fr[1, 2]^3*Fr[1, 6])/9 + 
     (5*Fr[1, 2]^2*Fr[1, 3]*Fr[1, 6])/6 + (14*Fr[1, 2]*Fr[1, 3]^2*Fr[1, 6])/
      3 - (5*Fr[1, 3]^3*Fr[1, 6])/18 - (5*Fr[1, 2]^2*Fr[1, 6]^2)/3 + 
     (Fr[1, 2]*Fr[1, 3]*Fr[1, 6]^2)/6 - (5*Fr[1, 3]^2*Fr[1, 6]^2)/2 - 
     (Fr[1, 2]*Fr[1, 6]^3)/3 - (5*Fr[1, 3]*Fr[1, 6]^3)/3 + Fr[1, 6]^4/3 - 
     (11*Fr[1, 2]^2*Fr[2, 1])/36 + (Fr[1, 2]*Fr[1, 3]*Fr[2, 1])/18 + 
     (11*Fr[1, 3]^2*Fr[2, 1])/48 - (37*Fr[1, 2]*Fr[1, 6]*Fr[2, 1])/36 - 
     (17*Fr[1, 3]*Fr[1, 6]*Fr[2, 1])/72 + (133*Fr[1, 6]^2*Fr[2, 1])/144 + 
     (3083*Fr[2, 1]^2)/8640 + (5*Fr[1, 2]^2*Fr[2, 3])/4 + 
     Fr[1, 2]*Fr[1, 3]*Fr[2, 3] - (Fr[1, 3]^2*Fr[2, 3])/2 + 
     (Fr[1, 2]*Fr[1, 6]*Fr[2, 3])/2 - (Fr[1, 3]*Fr[1, 6]*Fr[2, 3])/2 + 
     (Fr[1, 6]^2*Fr[2, 3])/4 + (3*Fr[2, 1]*Fr[2, 3])/8 - Fr[2, 3]^2/8 - 
     (9*Fr[1, 2]^2*Fr[2, 19])/2 - (13*Fr[1, 2]*Fr[1, 3]*Fr[2, 19])/3 - 
     (5*Fr[1, 3]^2*Fr[2, 19])/12 - (5*Fr[1, 2]*Fr[1, 6]*Fr[2, 19])/3 + 
     (5*Fr[1, 3]*Fr[1, 6]*Fr[2, 19])/6 + (19*Fr[1, 6]^2*Fr[2, 19])/12 - 
     (5*Fr[2, 1]*Fr[2, 19])/12 + (Fr[2, 3]*Fr[2, 19])/2 - Fr[2, 19]^2 - 
     (103*Fr[1, 2]*Fr[3, 5])/9 + (535*Fr[1, 3]*Fr[3, 5])/9 - 
     (376*Fr[1, 6]*Fr[3, 5])/9 + (5*Fr[1, 2]*Fr[3, 8])/2 + 
     2*Fr[1, 3]*Fr[3, 8] - (Fr[1, 2]*Fr[3, 33])/3 - 
     (13*Fr[1, 3]*Fr[3, 33])/6 - (5*Fr[1, 6]*Fr[3, 33])/6 + 
     (5*Fr[1, 2]*Fr[3, 34])/3 + (5*Fr[1, 3]*Fr[3, 34])/6 - 
     (11*Fr[1, 6]*Fr[3, 34])/6 + Fr[1, 2]*Fr[3, 35] - Fr[1, 3]*Fr[3, 35] - 
     2*Fr[1, 2]*Fr[3, 43] - 2*Fr[1, 3]*Fr[3, 43] + (13*Fr[4, 3])/2 - 
     Fr[4, 22]/2 + (3*Fr[4, 23])/4 - 2*Fr[4, 24] - Fr[4, 33] + Fr[4, 35]/2 - 
     (2*Fr[4, 36])/3 - (3*Fr[4, 63])/2), 
 mi[zmz, 47] -> 1 + eps*(-Fr[1, 2] - Fr[1, 5]) + 
   eps^2*((-3*Fr[1, 1]^2)/4 + Fr[1, 2]^2/2 - Fr[1, 1]*Fr[1, 4] + Fr[1, 4]^2 + 
     (Fr[1, 1]*Fr[1, 5])/2 + Fr[1, 2]*Fr[1, 5] - Fr[1, 4]*Fr[1, 5] + 
     (3*Fr[1, 5]^2)/4 - (Fr[1, 1]*Fr[1, 6])/2 + Fr[1, 4]*Fr[1, 6] - 
     (Fr[1, 5]*Fr[1, 6])/2 + Fr[1, 6]^2/4 - (7*Fr[2, 1])/24 - Fr[2, 4]/2 + 
     Fr[2, 18]) + eps^3*(-1/2*Fr[1, 2]^3 - Fr[1, 4]^3/3 - 
     (Fr[1, 2]^2*Fr[1, 5])/2 - (Fr[1, 2]*Fr[1, 5]^2)/2 - Fr[1, 5]^3/2 + 
     (Fr[1, 2]*Fr[2, 1])/3 + (Fr[1, 4]*Fr[2, 1])/6 + (Fr[1, 5]*Fr[2, 1])/3 - 
     (44*Fr[3, 5])/3 + Fr[3, 7] - Fr[3, 45]) + eps^4*Fr[4, 84], 
 mi[zmz, 46] -> eps^4*Fr[4, 85], mi[zmz, 45] -> 
  eps^4*((11*Fr[1, 2]^4)/12 - (31*Fr[1, 2]^3*Fr[1, 3])/6 - 
    (29*Fr[1, 2]^2*Fr[1, 3]^2)/2 - 11*Fr[1, 2]*Fr[1, 3]^3 - 
    (5*Fr[1, 3]^4)/2 + (23*Fr[1, 2]^3*Fr[1, 6])/3 - 
    2*Fr[1, 2]^2*Fr[1, 3]*Fr[1, 6] - (29*Fr[1, 2]*Fr[1, 3]^2*Fr[1, 6])/2 - 
    (5*Fr[1, 3]^3*Fr[1, 6])/6 + (17*Fr[1, 2]^2*Fr[1, 6]^2)/4 - 
    (Fr[1, 2]*Fr[1, 3]*Fr[1, 6]^2)/2 + (15*Fr[1, 3]^2*Fr[1, 6]^2)/4 + 
    (7*Fr[1, 2]*Fr[1, 6]^3)/3 + (8*Fr[1, 3]*Fr[1, 6]^3)/3 - 
    (3*Fr[1, 6]^4)/4 + (5*Fr[1, 2]^2*Fr[2, 1])/4 - 
    (13*Fr[1, 2]*Fr[1, 3]*Fr[2, 1])/12 - (11*Fr[1, 3]^2*Fr[2, 1])/12 + 
    (41*Fr[1, 2]*Fr[1, 6]*Fr[2, 1])/12 - (Fr[1, 3]*Fr[1, 6]*Fr[2, 1])/12 - 
    (5*Fr[1, 6]^2*Fr[2, 1])/3 - (1937*Fr[2, 1]^2)/1440 - 
    (7*Fr[1, 2]^2*Fr[2, 3])/4 - 4*Fr[1, 2]*Fr[1, 3]*Fr[2, 3] - 
    (Fr[1, 3]^2*Fr[2, 3])/4 - Fr[2, 1]*Fr[2, 3] + (25*Fr[1, 2]^2*Fr[2, 19])/
     2 + 15*Fr[1, 2]*Fr[1, 3]*Fr[2, 19] + (5*Fr[1, 3]^2*Fr[2, 19])/2 + 
    8*Fr[1, 2]*Fr[1, 6]*Fr[2, 19] - 2*Fr[1, 6]^2*Fr[2, 19] + 
    Fr[2, 1]*Fr[2, 19] + 54*Fr[1, 2]*Fr[3, 5] - 112*Fr[1, 3]*Fr[3, 5] + 
    (314*Fr[1, 6]*Fr[3, 5])/3 - (15*Fr[1, 2]*Fr[3, 8])/2 - 
    (9*Fr[1, 3]*Fr[3, 8])/2 + 4*Fr[1, 2]*Fr[3, 33] + 2*Fr[1, 3]*Fr[3, 33] + 
    2*Fr[1, 6]*Fr[3, 33] - 5*Fr[1, 2]*Fr[3, 34] - Fr[1, 3]*Fr[3, 34] + 
    2*Fr[1, 6]*Fr[3, 34] + 9*Fr[1, 2]*Fr[3, 43] + 3*Fr[1, 3]*Fr[3, 43] - 
    12*Fr[4, 3] - (3*Fr[4, 23])/2 + 3*Fr[4, 24] + Fr[4, 36] + 3*Fr[4, 63]), 
 mi[zmz, 44] -> -1 + eps*(2*Fr[1, 2] - 2*Fr[1, 4] + 2*Fr[1, 5]) + 
   eps^2*(-1/2*Fr[1, 2]^2 + Fr[1, 2]*Fr[1, 4] - Fr[1, 4]^2/2 - 
     Fr[1, 2]*Fr[1, 5] + Fr[1, 4]*Fr[1, 5] - Fr[1, 5]^2/2 + Fr[2, 1]/12 - 
     (3*Fr[2, 2])/2) + eps^3*(Fr[1, 1]^3/12 - (9*Fr[1, 1]^2*Fr[1, 2])/2 + 
     Fr[1, 2]^3/3 - (Fr[1, 1]^2*Fr[1, 4])/2 - 6*Fr[1, 1]*Fr[1, 2]*Fr[1, 4] - 
     Fr[1, 2]^2*Fr[1, 4] - (5*Fr[1, 1]*Fr[1, 4]^2)/2 + Fr[1, 2]*Fr[1, 4]^2 - 
     (5*Fr[1, 4]^3)/3 - 2*Fr[1, 1]^2*Fr[1, 5] + 3*Fr[1, 1]*Fr[1, 2]*
      Fr[1, 5] + 4*Fr[1, 2]^2*Fr[1, 5] - 2*Fr[1, 2]*Fr[1, 4]*Fr[1, 5] - 
     2*Fr[1, 4]^2*Fr[1, 5] + (Fr[1, 1]*Fr[1, 5]^2)/4 + 
     (5*Fr[1, 2]*Fr[1, 5]^2)/2 - Fr[1, 5]^3/6 + (Fr[1, 1]^2*Fr[1, 6])/4 - 
     3*Fr[1, 1]*Fr[1, 2]*Fr[1, 6] - Fr[1, 1]*Fr[1, 4]*Fr[1, 6] + 
     6*Fr[1, 2]*Fr[1, 4]*Fr[1, 6] + (5*Fr[1, 4]^2*Fr[1, 6])/2 - 
     Fr[1, 1]*Fr[1, 5]*Fr[1, 6] - 3*Fr[1, 2]*Fr[1, 5]*Fr[1, 6] - 
     (5*Fr[1, 5]^2*Fr[1, 6])/4 - (Fr[1, 1]*Fr[1, 6]^2)/4 + 
     (3*Fr[1, 2]*Fr[1, 6]^2)/2 + (Fr[1, 4]*Fr[1, 6]^2)/2 - 
     (5*Fr[1, 6]^3)/12 + (11*Fr[1, 1]*Fr[2, 1])/24 + (Fr[1, 2]*Fr[2, 1])/12 - 
     (Fr[1, 4]*Fr[2, 1])/12 + (Fr[1, 5]*Fr[2, 1])/6 + 
     (3*Fr[1, 6]*Fr[2, 1])/8 - 3*Fr[1, 2]*Fr[2, 2] - 3*Fr[1, 4]*Fr[2, 2] - 
     (Fr[1, 1]*Fr[2, 4])/2 - 3*Fr[1, 2]*Fr[2, 4] - 2*Fr[1, 4]*Fr[2, 4] - 
     Fr[1, 5]*Fr[2, 4] + (Fr[1, 6]*Fr[2, 4])/2 - 2*Fr[1, 1]*Fr[2, 18] + 
     6*Fr[1, 2]*Fr[2, 18] + Fr[1, 4]*Fr[2, 18] + 2*Fr[1, 5]*Fr[2, 18] - 
     Fr[1, 6]*Fr[2, 18] - (236*Fr[3, 5])/3 - Fr[3, 28] - Fr[3, 30] - 
     (3*Fr[3, 32])/2 + 4*Fr[3, 36] - 3*Fr[3, 40] - 6*Fr[3, 45] - 
     Fr[3, 48]/2 - 3*Fr[3, 62]) + eps^4*((-3701*Fr[1, 1]^4)/1088 - 
     (5*Fr[1, 1]^3*Fr[1, 2])/12 + (117*Fr[1, 1]^2*Fr[1, 2]^2)/8 - 
     Fr[1, 2]^4/6 + (1829*Fr[1, 1]^3*Fr[1, 4])/408 - 
     (35*Fr[1, 1]^2*Fr[1, 2]*Fr[1, 4])/4 + (39*Fr[1, 1]*Fr[1, 2]^2*Fr[1, 4])/
      2 + (37*Fr[1, 2]^3*Fr[1, 4])/6 - (182*Fr[1, 1]^2*Fr[1, 4]^2)/17 - 
     (5*Fr[1, 1]*Fr[1, 2]*Fr[1, 4]^2)/2 - (37*Fr[1, 2]^2*Fr[1, 4]^2)/4 - 
     (343*Fr[1, 1]*Fr[1, 4]^3)/17 + (16*Fr[1, 2]*Fr[1, 4]^3)/3 + 
     (808*Fr[1, 4]^4)/51 + (3263*Fr[1, 1]^3*Fr[1, 5])/816 + 
     (29*Fr[1, 1]^2*Fr[1, 2]*Fr[1, 5])/2 - (39*Fr[1, 1]*Fr[1, 2]^2*Fr[1, 5])/
      4 - (32*Fr[1, 2]^3*Fr[1, 5])/3 - (45*Fr[1, 1]^2*Fr[1, 4]*Fr[1, 5])/8 + 
     (27*Fr[1, 1]*Fr[1, 2]*Fr[1, 4]*Fr[1, 5])/2 + 17*Fr[1, 2]^2*Fr[1, 4]*
      Fr[1, 5] - (341*Fr[1, 1]*Fr[1, 4]^2*Fr[1, 5])/17 - 
     5*Fr[1, 2]*Fr[1, 4]^2*Fr[1, 5] + (871*Fr[1, 4]^3*Fr[1, 5])/102 - 
     (8129*Fr[1, 1]^2*Fr[1, 5]^2)/544 - (17*Fr[1, 1]*Fr[1, 2]*Fr[1, 5]^2)/4 - 
     (59*Fr[1, 2]^2*Fr[1, 5]^2)/8 + (1265*Fr[1, 1]*Fr[1, 4]*Fr[1, 5]^2)/136 + 
     (45*Fr[1, 2]*Fr[1, 4]*Fr[1, 5]^2)/4 - (343*Fr[1, 4]^2*Fr[1, 5]^2)/68 + 
     (719*Fr[1, 1]*Fr[1, 5]^3)/272 + (29*Fr[1, 2]*Fr[1, 5]^3)/6 - 
     (2557*Fr[1, 4]*Fr[1, 5]^3)/408 - (11647*Fr[1, 5]^4)/3264 - 
     (1473*Fr[1, 1]^3*Fr[1, 6])/272 - (5*Fr[1, 1]^2*Fr[1, 2]*Fr[1, 6])/4 + 
     (39*Fr[1, 1]*Fr[1, 2]^2*Fr[1, 6])/4 - (253*Fr[1, 1]^2*Fr[1, 4]*Fr[1, 6])/
      136 - (5*Fr[1, 1]*Fr[1, 2]*Fr[1, 4]*Fr[1, 6])/2 - 
     (39*Fr[1, 2]^2*Fr[1, 4]*Fr[1, 6])/2 - (79*Fr[1, 1]*Fr[1, 4]^2*Fr[1, 6])/
      17 + (5*Fr[1, 2]*Fr[1, 4]^2*Fr[1, 6])/2 + (235*Fr[1, 4]^3*Fr[1, 6])/
      17 + (1859*Fr[1, 1]^2*Fr[1, 5]*Fr[1, 6])/272 + 
     8*Fr[1, 1]*Fr[1, 2]*Fr[1, 5]*Fr[1, 6] + 
     (39*Fr[1, 2]^2*Fr[1, 5]*Fr[1, 6])/4 - 
     (1527*Fr[1, 1]*Fr[1, 4]*Fr[1, 5]*Fr[1, 6])/68 - 
     (27*Fr[1, 2]*Fr[1, 4]*Fr[1, 5]*Fr[1, 6])/2 + 
     (341*Fr[1, 4]^2*Fr[1, 5]*Fr[1, 6])/17 + 
     (73*Fr[1, 1]*Fr[1, 5]^2*Fr[1, 6])/272 + 
     (37*Fr[1, 2]*Fr[1, 5]^2*Fr[1, 6])/4 + (455*Fr[1, 4]*Fr[1, 5]^2*Fr[1, 6])/
      136 - (535*Fr[1, 5]^3*Fr[1, 6])/272 + (207*Fr[1, 1]^2*Fr[1, 6]^2)/544 + 
     (5*Fr[1, 1]*Fr[1, 2]*Fr[1, 6]^2)/4 - (39*Fr[1, 2]^2*Fr[1, 6]^2)/8 + 
     (1321*Fr[1, 1]*Fr[1, 4]*Fr[1, 6]^2)/136 + 
     (5*Fr[1, 2]*Fr[1, 4]*Fr[1, 6]^2)/4 - (83*Fr[1, 4]^2*Fr[1, 6]^2)/34 - 
     (1661*Fr[1, 1]*Fr[1, 5]*Fr[1, 6]^2)/272 - 
     (3*Fr[1, 2]*Fr[1, 5]*Fr[1, 6]^2)/2 + (2063*Fr[1, 4]*Fr[1, 5]*Fr[1, 6]^2)/
      136 + (1995*Fr[1, 5]^2*Fr[1, 6]^2)/544 + (941*Fr[1, 1]*Fr[1, 6]^3)/
      272 + (25*Fr[1, 2]*Fr[1, 6]^3)/12 - (361*Fr[1, 4]*Fr[1, 6]^3)/408 + 
     (2759*Fr[1, 5]*Fr[1, 6]^3)/816 + (1311*Fr[1, 6]^4)/1088 + 
     (105*Fr[1, 1]^2*Fr[2, 1])/1088 - (55*Fr[1, 1]*Fr[1, 2]*Fr[2, 1])/24 - 
     (49*Fr[1, 2]^2*Fr[2, 1])/48 - (241*Fr[1, 1]*Fr[1, 4]*Fr[2, 1])/48 - 
     (47*Fr[1, 2]*Fr[1, 4]*Fr[2, 1])/24 - (155*Fr[1, 4]^2*Fr[2, 1])/204 + 
     (3355*Fr[1, 1]*Fr[1, 5]*Fr[2, 1])/1632 - (7*Fr[1, 2]*Fr[1, 5]*Fr[2, 1])/
      3 - (3115*Fr[1, 4]*Fr[1, 5]*Fr[2, 1])/816 + (705*Fr[1, 5]^2*Fr[2, 1])/
      1088 - (941*Fr[1, 1]*Fr[1, 6]*Fr[2, 1])/544 - 
     (15*Fr[1, 2]*Fr[1, 6]*Fr[2, 1])/8 - (637*Fr[1, 4]*Fr[1, 6]*Fr[2, 1])/
      272 - (1625*Fr[1, 5]*Fr[1, 6]*Fr[2, 1])/544 - 
     (2611*Fr[1, 6]^2*Fr[2, 1])/1088 - (913933*Fr[2, 1]^2)/195840 - 
     (9*Fr[1, 1]^2*Fr[2, 2])/4 + (39*Fr[1, 2]^2*Fr[2, 2])/4 - 
     3*Fr[1, 1]*Fr[1, 4]*Fr[2, 2] - (3*Fr[1, 4]^2*Fr[2, 2])/4 + 
     (3*Fr[1, 1]*Fr[1, 5]*Fr[2, 2])/2 + 3*Fr[1, 2]*Fr[1, 5]*Fr[2, 2] - 
     3*Fr[1, 4]*Fr[1, 5]*Fr[2, 2] + (3*Fr[1, 5]^2*Fr[2, 2])/4 - 
     (3*Fr[1, 1]*Fr[1, 6]*Fr[2, 2])/2 + 3*Fr[1, 4]*Fr[1, 6]*Fr[2, 2] - 
     (3*Fr[1, 5]*Fr[1, 6]*Fr[2, 2])/2 + (3*Fr[1, 6]^2*Fr[2, 2])/4 - 
     (7*Fr[2, 1]*Fr[2, 2])/8 - (3*Fr[2, 2]^2)/4 - (1995*Fr[1, 1]^2*Fr[2, 4])/
      272 + (5*Fr[1, 1]*Fr[1, 2]*Fr[2, 4])/2 + (39*Fr[1, 2]^2*Fr[2, 4])/4 + 
     (19*Fr[1, 1]*Fr[1, 4]*Fr[2, 4])/68 + (5*Fr[1, 2]*Fr[1, 4]*Fr[2, 4])/2 + 
     2*Fr[1, 4]^2*Fr[2, 4] + (433*Fr[1, 1]*Fr[1, 5]*Fr[2, 4])/136 + 
     8*Fr[1, 2]*Fr[1, 5]*Fr[2, 4] - (791*Fr[1, 4]*Fr[1, 5]*Fr[2, 4])/68 - 
     (1499*Fr[1, 5]^2*Fr[2, 4])/272 + (147*Fr[1, 1]*Fr[1, 6]*Fr[2, 4])/136 - 
     (5*Fr[1, 2]*Fr[1, 6]*Fr[2, 4])/2 + (305*Fr[1, 4]*Fr[1, 6]*Fr[2, 4])/68 - 
     (109*Fr[1, 5]*Fr[1, 6]*Fr[2, 4])/136 + (177*Fr[1, 6]^2*Fr[2, 4])/272 - 
     (761*Fr[2, 1]*Fr[2, 4])/544 - (3*Fr[2, 2]*Fr[2, 4])/2 - 
     (381*Fr[2, 4]^2)/272 - (531*Fr[2, 7]^2)/272 - (201*Fr[1, 1]^2*Fr[2, 18])/
      136 + 10*Fr[1, 1]*Fr[1, 2]*Fr[2, 18] - (39*Fr[1, 2]^2*Fr[2, 18])/2 + 
     (191*Fr[1, 1]*Fr[1, 4]*Fr[2, 18])/34 + 10*Fr[1, 2]*Fr[1, 4]*Fr[2, 18] + 
     (605*Fr[1, 4]^2*Fr[2, 18])/34 - (601*Fr[1, 1]*Fr[1, 5]*Fr[2, 18])/68 - 
     16*Fr[1, 2]*Fr[1, 5]*Fr[2, 18] + (707*Fr[1, 4]*Fr[1, 5]*Fr[2, 18])/34 + 
     (1499*Fr[1, 5]^2*Fr[2, 18])/136 + (789*Fr[1, 1]*Fr[1, 6]*Fr[2, 18])/68 + 
     5*Fr[1, 2]*Fr[1, 6]*Fr[2, 18] + (163*Fr[1, 4]*Fr[1, 6]*Fr[2, 18])/34 + 
     (109*Fr[1, 5]*Fr[1, 6]*Fr[2, 18])/68 - (177*Fr[1, 6]^2*Fr[2, 18])/136 + 
     (605*Fr[2, 1]*Fr[2, 18])/272 + 3*Fr[2, 2]*Fr[2, 18] + 
     (381*Fr[2, 4]*Fr[2, 18])/68 - (201*Fr[2, 18]^2)/68 - 
     (225*Fr[1, 1]*Fr[3, 1])/34 - (45*Fr[1, 4]*Fr[3, 1])/34 + 
     (9*Fr[1, 5]*Fr[3, 1])/17 - (9*Fr[1, 6]*Fr[3, 1])/17 - 
     (4473*Fr[1, 1]*Fr[3, 5])/34 + (1210*Fr[1, 2]*Fr[3, 5])/3 + 
     (36485*Fr[1, 4]*Fr[3, 5])/102 + (6110*Fr[1, 5]*Fr[3, 5])/51 + 
     (8979*Fr[1, 6]*Fr[3, 5])/34 - (15*Fr[1, 2]*Fr[3, 7])/2 - 
     (3*Fr[1, 4]*Fr[3, 7])/2 - (81*Fr[1, 1]*Fr[3, 28])/17 + 
     5*Fr[1, 2]*Fr[3, 28] + (134*Fr[1, 4]*Fr[3, 28])/17 - 
     (32*Fr[1, 5]*Fr[3, 28])/17 + (96*Fr[1, 6]*Fr[3, 28])/17 - 
     (435*Fr[1, 1]*Fr[3, 30])/68 + 5*Fr[1, 2]*Fr[3, 30] + 
     (134*Fr[1, 4]*Fr[3, 30])/17 - Fr[1, 5]*Fr[3, 30] + 
     (435*Fr[1, 6]*Fr[3, 30])/68 - (108*Fr[1, 1]*Fr[3, 32])/17 + 
     (15*Fr[1, 2]*Fr[3, 32])/2 + (177*Fr[1, 4]*Fr[3, 32])/34 + 
     (39*Fr[1, 5]*Fr[3, 32])/34 + (9*Fr[1, 6]*Fr[3, 32])/2 + 
     (81*Fr[1, 1]*Fr[3, 36])/17 - 5*Fr[1, 2]*Fr[3, 36] - 
     (367*Fr[1, 4]*Fr[3, 36])/34 - (509*Fr[1, 5]*Fr[3, 36])/34 - 
     (243*Fr[1, 1]*Fr[3, 40])/17 + 15*Fr[1, 2]*Fr[3, 40] + 
     (402*Fr[1, 4]*Fr[3, 40])/17 - 3*Fr[1, 5]*Fr[3, 40] + 
     (243*Fr[1, 6]*Fr[3, 40])/17 + 15*Fr[1, 2]*Fr[3, 45] - 
     3*Fr[1, 4]*Fr[3, 45] - (66*Fr[1, 1]*Fr[3, 48])/17 + 
     (5*Fr[1, 2]*Fr[3, 48])/2 + (7*Fr[1, 4]*Fr[3, 48])/2 + 
     (13*Fr[1, 5]*Fr[3, 48])/34 + (3*Fr[1, 6]*Fr[3, 48])/2 + 
     6*Fr[1, 2]*Fr[3, 62] - 6*Fr[1, 4]*Fr[3, 62] + 3*Fr[4, 2] + 
     (36*Fr[4, 4])/17 - (69*Fr[4, 18])/34 - (60*Fr[4, 19])/17 + 
     (9*Fr[4, 21])/34 - (225*Fr[4, 25])/17 - (279*Fr[4, 29])/34 + 
     (54*Fr[4, 30])/17 - 6*Fr[4, 34] - (3*Fr[4, 39])/2 + (36*Fr[4, 48])/17 + 
     (81*Fr[4, 49])/34 + (81*Fr[4, 62])/34 - 3*Fr[4, 75] - 6*Fr[4, 76] - 
     6*Fr[4, 84] - 3*Fr[4, 85]), mi[zmz, 43] -> 
  eps^3*(Fr[1, 1]^3/6 - (3*Fr[1, 1]^2*Fr[1, 2])/4 - (5*Fr[1, 2]^3)/6 + 
     (7*Fr[1, 1]^2*Fr[1, 4])/2 - Fr[1, 1]*Fr[1, 2]*Fr[1, 4] + 
     (Fr[1, 2]^2*Fr[1, 4])/2 + Fr[1, 1]*Fr[1, 4]^2 + 
     (Fr[1, 2]*Fr[1, 4]^2)/2 - (17*Fr[1, 4]^3)/6 - (13*Fr[1, 1]^2*Fr[1, 5])/
      4 + (Fr[1, 1]*Fr[1, 2]*Fr[1, 5])/2 - 2*Fr[1, 1]*Fr[1, 4]*Fr[1, 5] - 
     Fr[1, 2]*Fr[1, 4]*Fr[1, 5] + 2*Fr[1, 4]^2*Fr[1, 5] + 
     (3*Fr[1, 2]*Fr[1, 5]^2)/4 - Fr[1, 4]*Fr[1, 5]^2 - (19*Fr[1, 5]^3)/12 + 
     (Fr[1, 1]^2*Fr[1, 6])/2 - (Fr[1, 1]*Fr[1, 2]*Fr[1, 6])/2 + 
     Fr[1, 1]*Fr[1, 4]*Fr[1, 6] + Fr[1, 2]*Fr[1, 4]*Fr[1, 6] - 
     Fr[1, 4]^2*Fr[1, 6] - (3*Fr[1, 1]*Fr[1, 5]*Fr[1, 6])/2 - 
     (Fr[1, 2]*Fr[1, 5]*Fr[1, 6])/2 + 2*Fr[1, 4]*Fr[1, 5]*Fr[1, 6] - 
     2*Fr[1, 5]^2*Fr[1, 6] - (Fr[1, 1]*Fr[1, 6]^2)/2 + 
     (Fr[1, 2]*Fr[1, 6]^2)/4 - (Fr[1, 4]*Fr[1, 6]^2)/2 - 
     (Fr[1, 5]*Fr[1, 6]^2)/4 - (5*Fr[1, 6]^3)/6 + (11*Fr[1, 1]*Fr[2, 1])/12 + 
     (7*Fr[1, 2]*Fr[2, 1])/24 + (Fr[1, 4]*Fr[2, 1])/2 + 
     (5*Fr[1, 5]*Fr[2, 1])/8 + (3*Fr[1, 6]*Fr[2, 1])/4 - 
     (Fr[1, 2]*Fr[2, 2])/2 - (Fr[1, 4]*Fr[2, 2])/2 - Fr[1, 1]*Fr[2, 4] - 
     (Fr[1, 2]*Fr[2, 4])/2 - Fr[1, 4]*Fr[2, 4] - (3*Fr[1, 5]*Fr[2, 4])/2 + 
     Fr[1, 6]*Fr[2, 4] - 4*Fr[1, 1]*Fr[2, 18] + Fr[1, 2]*Fr[2, 18] - 
     4*Fr[1, 4]*Fr[2, 18] + 3*Fr[1, 5]*Fr[2, 18] - 2*Fr[1, 6]*Fr[2, 18] - 
     (289*Fr[3, 5])/3 + 2*Fr[3, 7] - 2*Fr[3, 28] - 2*Fr[3, 30] - 
     3*Fr[3, 32] + 2*Fr[3, 36] - 6*Fr[3, 40] - 3*Fr[3, 45] - Fr[3, 48]) + 
   eps^4*Fr[4, 88], mi[zmz, 38] -> 
  -1/2 + eps*(-Fr[1, 1] + 2*Fr[1, 3] + Fr[1, 5] - Fr[1, 6]) + 
   eps^2*(-1/4*Fr[1, 1]^2 + Fr[1, 1]*Fr[1, 3] - (3*Fr[1, 3]^2)/2 + 
     (Fr[1, 1]*Fr[1, 5])/2 - Fr[1, 3]*Fr[1, 5] - Fr[1, 5]^2/4 - 
     (Fr[1, 1]*Fr[1, 6])/2 + (Fr[1, 5]*Fr[1, 6])/2 + Fr[1, 6]^2/4 + 
     Fr[2, 1]/24 - (3*Fr[2, 6])/2 + Fr[2, 19]) + 
   eps^3*((-7*Fr[1, 1]^3)/12 - (Fr[1, 1]^2*Fr[1, 3])/2 + 
     (3*Fr[1, 1]*Fr[1, 3]^2)/2 - Fr[1, 3]^3 - (Fr[1, 1]^2*Fr[1, 5])/4 + 
     Fr[1, 1]*Fr[1, 3]*Fr[1, 5] - (3*Fr[1, 3]^2*Fr[1, 5])/2 + 
     (Fr[1, 1]*Fr[1, 5]^2)/4 - (Fr[1, 3]*Fr[1, 5]^2)/2 - (3*Fr[1, 5]^3)/4 + 
     (Fr[1, 1]^2*Fr[1, 6])/2 - Fr[1, 1]*Fr[1, 5]*Fr[1, 6] + 
     (Fr[1, 5]^2*Fr[1, 6])/2 - (Fr[1, 1]*Fr[1, 6]^2)/4 + 
     (Fr[1, 5]*Fr[1, 6]^2)/4 - Fr[1, 6]^3/6 - (Fr[1, 1]*Fr[2, 1])/8 + 
     (Fr[1, 3]*Fr[2, 1])/2 + (11*Fr[1, 5]*Fr[2, 1])/24 - 
     (Fr[1, 6]*Fr[2, 1])/12 - (3*Fr[1, 1]*Fr[2, 6])/2 + 
     (3*Fr[1, 5]*Fr[2, 6])/2 - Fr[1, 1]*Fr[2, 19] + Fr[1, 5]*Fr[2, 19] - 
     3*Fr[3, 2] - 17*Fr[3, 5] + Fr[3, 28] + Fr[3, 30] - 2*Fr[3, 33] + 
     3*Fr[3, 37] - 3*Fr[3, 39]) + eps^4*Fr[4, 89], 
 mi[zmz, 37] -> eps^3*((-17*Fr[1, 1]^3)/36 - (Fr[1, 1]^2*Fr[1, 3])/4 + 
     (Fr[1, 1]*Fr[1, 3]^2)/2 - Fr[1, 3]^3/2 + (Fr[1, 1]^2*Fr[1, 5])/3 - 
     (Fr[1, 1]*Fr[1, 3]*Fr[1, 5])/2 + Fr[1, 3]^2*Fr[1, 5] + 
     (5*Fr[1, 1]*Fr[1, 5]^2)/12 + (3*Fr[1, 3]*Fr[1, 5]^2)/4 + 
     (7*Fr[1, 5]^3)/18 + (Fr[1, 1]*Fr[1, 3]*Fr[1, 6])/2 + 
     (Fr[1, 1]*Fr[1, 5]*Fr[1, 6])/2 - (Fr[1, 3]*Fr[1, 5]*Fr[1, 6])/2 - 
     (Fr[1, 5]^2*Fr[1, 6])/2 - (7*Fr[1, 1]*Fr[1, 6]^2)/12 - 
     (Fr[1, 3]*Fr[1, 6]^2)/4 + (Fr[1, 5]*Fr[1, 6]^2)/3 - Fr[1, 6]^3/3 + 
     (Fr[1, 1]*Fr[2, 1])/72 + (5*Fr[1, 3]*Fr[2, 1])/24 - 
     (11*Fr[1, 5]*Fr[2, 1])/36 + (Fr[1, 6]*Fr[2, 1])/6 - 
     (Fr[1, 1]*Fr[2, 6])/2 - (Fr[1, 3]*Fr[2, 6])/2 - Fr[1, 3]*Fr[2, 19] - 
     Fr[1, 5]*Fr[2, 19] + 2*Fr[3, 2] - (40*Fr[3, 5])/3 + (5*Fr[3, 28])/3 + 
     Fr[3, 30]/3 - Fr[3, 33] - 3*Fr[3, 39]) + eps^4*Fr[4, 90], 
 mi[zmz, 34] -> eps*(Fr[1, 1]/2 - Fr[1, 4]/2) + 
   eps^2*(-1/2*Fr[1, 1]^2 - (Fr[1, 1]*Fr[1, 2])/2 + (Fr[1, 1]*Fr[1, 3])/2 - 
     Fr[1, 3]^2/2 - (Fr[1, 1]*Fr[1, 4])/2 + Fr[1, 4]^2 + 
     (Fr[1, 1]*Fr[1, 5])/2 + (Fr[1, 2]*Fr[1, 5])/2 - (Fr[1, 3]*Fr[1, 5])/2 - 
     (Fr[1, 4]*Fr[1, 5])/2 - (Fr[1, 1]*Fr[1, 6])/2 + (Fr[1, 4]*Fr[1, 6])/2 + 
     Fr[1, 6]^2/4 - Fr[2, 1]/12 - Fr[2, 2]/4 - Fr[2, 4]/4 - Fr[2, 5]/4 + 
     Fr[2, 6]/4 + Fr[2, 19]/2) + eps^3*Fr[3, 76] + eps^4*Fr[4, 91], 
 mi[zmz, 33] -> eps*(Fr[1, 1]/2 - Fr[1, 3]/2) + 
   eps^2*((-7*Fr[1, 1]^2)/8 - (Fr[1, 1]*Fr[1, 2])/2 - (Fr[1, 1]*Fr[1, 3])/2 + 
     Fr[1, 3]^2 + Fr[1, 4]^2/4 - (Fr[1, 1]*Fr[1, 5])/4 + 
     (Fr[1, 3]*Fr[1, 5])/2 + Fr[1, 5]^2/8 + (Fr[1, 1]*Fr[1, 6])/4 + 
     (Fr[1, 2]*Fr[1, 6])/2 - (Fr[1, 3]*Fr[1, 6])/2 - (Fr[1, 5]*Fr[1, 6])/4 + 
     Fr[1, 6]^2/8 - (5*Fr[2, 1])/48 - Fr[2, 3]/4 - Fr[2, 5]/4 - Fr[2, 6]/4 + 
     Fr[2, 18]/2) + eps^3*((17*Fr[1, 1]^3)/9 + (3*Fr[1, 1]^2*Fr[1, 2])/2 + 
     Fr[1, 2]^3/3 + (Fr[1, 1]^2*Fr[1, 3])/4 + (3*Fr[1, 2]^2*Fr[1, 3])/4 - 
     2*Fr[1, 1]*Fr[1, 3]^2 + (5*Fr[1, 2]*Fr[1, 3]^2)/4 - (3*Fr[1, 3]^3)/2 - 
     (Fr[1, 1]^2*Fr[1, 4])/8 + 2*Fr[1, 1]*Fr[1, 2]*Fr[1, 4] + 
     (Fr[1, 2]^2*Fr[1, 4])/4 - 2*Fr[1, 1]*Fr[1, 3]*Fr[1, 4] + 
     2*Fr[1, 3]^2*Fr[1, 4] - Fr[1, 1]*Fr[1, 4]^2 - (Fr[1, 2]*Fr[1, 4]^2)/4 + 
     Fr[1, 3]*Fr[1, 4]^2 + (5*Fr[1, 4]^3)/4 + (17*Fr[1, 1]^2*Fr[1, 5])/12 - 
     Fr[1, 1]*Fr[1, 2]*Fr[1, 5] - (3*Fr[1, 2]^2*Fr[1, 5])/4 + 
     (Fr[1, 1]*Fr[1, 3]*Fr[1, 5])/2 - (9*Fr[1, 3]^2*Fr[1, 5])/2 + 
     (3*Fr[1, 1]*Fr[1, 4]*Fr[1, 5])/4 + (Fr[1, 2]*Fr[1, 4]*Fr[1, 5])/2 + 
     (Fr[1, 1]*Fr[1, 5]^2)/12 - (Fr[1, 2]*Fr[1, 5]^2)/2 - 
     (7*Fr[1, 3]*Fr[1, 5]^2)/4 + (3*Fr[1, 4]*Fr[1, 5]^2)/8 + 
     (4*Fr[1, 5]^3)/9 - (Fr[1, 1]^2*Fr[1, 6])/8 + 
     Fr[1, 1]*Fr[1, 2]*Fr[1, 6] - (5*Fr[1, 2]^2*Fr[1, 6])/4 - 
     (7*Fr[1, 1]*Fr[1, 3]*Fr[1, 6])/2 + (3*Fr[1, 2]*Fr[1, 3]*Fr[1, 6])/2 + 
     (17*Fr[1, 3]^2*Fr[1, 6])/4 - (3*Fr[1, 1]*Fr[1, 4]*Fr[1, 6])/4 - 
     2*Fr[1, 2]*Fr[1, 4]*Fr[1, 6] + 2*Fr[1, 3]*Fr[1, 4]*Fr[1, 6] + 
     (3*Fr[1, 1]*Fr[1, 5]*Fr[1, 6])/4 + Fr[1, 2]*Fr[1, 5]*Fr[1, 6] + 
     (3*Fr[1, 3]*Fr[1, 5]*Fr[1, 6])/2 - (3*Fr[1, 4]*Fr[1, 5]*Fr[1, 6])/4 + 
     (15*Fr[1, 5]^2*Fr[1, 6])/8 + (19*Fr[1, 1]*Fr[1, 6]^2)/12 - 
     (3*Fr[1, 2]*Fr[1, 6]^2)/2 + (9*Fr[1, 3]*Fr[1, 6]^2)/4 - 
     (5*Fr[1, 4]*Fr[1, 6]^2)/8 + (5*Fr[1, 5]*Fr[1, 6]^2)/12 - 
     (13*Fr[1, 6]^3)/24 - (5*Fr[1, 1]*Fr[2, 1])/9 - 
     (5*Fr[1, 2]*Fr[2, 1])/12 + (5*Fr[1, 3]*Fr[2, 1])/24 - 
     (3*Fr[1, 4]*Fr[2, 1])/16 - (23*Fr[1, 5]*Fr[2, 1])/72 - 
     (53*Fr[1, 6]*Fr[2, 1])/48 + (Fr[1, 1]*Fr[2, 2])/2 + 
     (Fr[1, 2]*Fr[2, 2])/2 - (Fr[1, 3]*Fr[2, 2])/2 + (Fr[1, 4]*Fr[2, 2])/4 - 
     (Fr[1, 1]*Fr[2, 3])/2 + (Fr[1, 2]*Fr[2, 3])/2 + 
     (3*Fr[1, 3]*Fr[2, 3])/4 + (Fr[1, 4]*Fr[2, 3])/2 + Fr[1, 1]*Fr[2, 4] + 
     (Fr[1, 2]*Fr[2, 4])/2 - (Fr[1, 3]*Fr[2, 4])/2 + (Fr[1, 4]*Fr[2, 4])/4 + 
     (Fr[1, 5]*Fr[2, 4])/2 - (Fr[1, 6]*Fr[2, 4])/2 - (Fr[1, 3]*Fr[2, 5])/2 + 
     (Fr[1, 4]*Fr[2, 5])/2 - (Fr[1, 5]*Fr[2, 5])/2 + (Fr[1, 6]*Fr[2, 5])/2 + 
     Fr[1, 1]*Fr[2, 6] + (Fr[1, 2]*Fr[2, 6])/2 + 2*Fr[1, 3]*Fr[2, 6] - 
     (Fr[1, 4]*Fr[2, 6])/2 + Fr[1, 5]*Fr[2, 6] - (Fr[1, 6]*Fr[2, 6])/4 + 
     (Fr[1, 1]*Fr[2, 18])/2 - 2*Fr[1, 2]*Fr[2, 18] + 2*Fr[1, 3]*Fr[2, 18] + 
     (3*Fr[1, 4]*Fr[2, 18])/2 - (Fr[1, 5]*Fr[2, 18])/2 + 
     (Fr[1, 6]*Fr[2, 18])/2 + 3*Fr[1, 1]*Fr[2, 19] - 2*Fr[1, 2]*Fr[2, 19] + 
     (Fr[1, 3]*Fr[2, 19])/2 - 2*Fr[1, 4]*Fr[2, 19] + 2*Fr[1, 5]*Fr[2, 19] - 
     (7*Fr[1, 6]*Fr[2, 19])/2 - Fr[3, 1]/4 - (5*Fr[3, 2])/4 + 
     (155*Fr[3, 5])/2 - Fr[3, 7]/4 + Fr[3, 8]/4 + (5*Fr[3, 28])/6 + 
     (5*Fr[3, 30])/3 + 3*Fr[3, 32] - Fr[3, 33] + Fr[3, 34] - 
     (3*Fr[3, 35])/2 - Fr[3, 36] + (3*Fr[3, 37])/2 + Fr[3, 38] + Fr[3, 39] + 
     (7*Fr[3, 40])/2 - 2*Fr[3, 43] + 2*Fr[3, 45] + Fr[3, 48]/2 + 
     Fr[3, 53]/2 + Fr[3, 55]/2 + (3*Fr[3, 62])/2 - Fr[3, 66] + Fr[3, 76]) + 
   eps^4*Fr[4, 92], mi[zmz, 32] -> eps*(-1/2*Fr[1, 2] + Fr[1, 3]/2) + 
   eps^2*(Fr[1, 1]^2/2 + (Fr[1, 1]*Fr[1, 2])/2 + Fr[1, 2]^2/2 - 
     (Fr[1, 1]*Fr[1, 3])/2 - Fr[1, 3]^2/2 + (Fr[1, 1]*Fr[1, 4])/2 - 
     Fr[1, 4]^2/2 - (Fr[1, 1]*Fr[1, 5])/2 - (Fr[1, 2]*Fr[1, 5])/2 + 
     (Fr[1, 3]*Fr[1, 5])/2 + (Fr[1, 4]*Fr[1, 5])/2 + (Fr[1, 1]*Fr[1, 6])/2 + 
     (Fr[1, 2]*Fr[1, 6])/2 - (Fr[1, 3]*Fr[1, 6])/2 - (Fr[1, 4]*Fr[1, 6])/2 - 
     Fr[2, 1]/24 + Fr[2, 2]/4 - Fr[2, 3]/4 + Fr[2, 4]/4 + Fr[2, 5]/4 - 
     Fr[2, 6]/4 - Fr[2, 18]/2) + 
   eps^3*(Fr[1, 1]^3/4 + (Fr[1, 1]^2*Fr[1, 2])/4 - (Fr[1, 1]*Fr[1, 2]^2)/2 + 
     (11*Fr[1, 2]^3)/12 - (3*Fr[1, 1]^2*Fr[1, 3])/4 + 
     (Fr[1, 2]^2*Fr[1, 3])/2 - (Fr[1, 1]*Fr[1, 3]^2)/2 + 
     (5*Fr[1, 2]*Fr[1, 3]^2)/4 - (3*Fr[1, 3]^3)/4 - 
     (5*Fr[1, 1]^2*Fr[1, 4])/2 + Fr[1, 1]*Fr[1, 2]*Fr[1, 4] - 
     2*Fr[1, 1]*Fr[1, 3]*Fr[1, 4] + 2*Fr[1, 3]^2*Fr[1, 4] - 
     (5*Fr[1, 1]*Fr[1, 4]^2)/2 - (Fr[1, 2]*Fr[1, 4]^2)/2 + 
     Fr[1, 3]*Fr[1, 4]^2 + (7*Fr[1, 4]^3)/3 - (Fr[1, 1]^2*Fr[1, 5])/4 - 
     (Fr[1, 1]*Fr[1, 2]*Fr[1, 5])/2 + Fr[1, 2]^2*Fr[1, 5] + 
     (Fr[1, 1]*Fr[1, 3]*Fr[1, 5])/2 - 3*Fr[1, 3]^2*Fr[1, 5] - 
     (Fr[1, 4]^2*Fr[1, 5])/2 + (3*Fr[1, 1]*Fr[1, 5]^2)/4 + 
     (3*Fr[1, 2]*Fr[1, 5]^2)/4 - (3*Fr[1, 3]*Fr[1, 5]^2)/4 - 
     (Fr[1, 4]*Fr[1, 5]^2)/2 + (3*Fr[1, 5]^3)/4 + (Fr[1, 1]^2*Fr[1, 6])/2 + 
     (Fr[1, 1]*Fr[1, 2]*Fr[1, 6])/2 - (7*Fr[1, 2]^2*Fr[1, 6])/4 - 
     (3*Fr[1, 1]*Fr[1, 3]*Fr[1, 6])/2 + Fr[1, 2]*Fr[1, 3]*Fr[1, 6] + 
     (Fr[1, 3]^2*Fr[1, 6])/2 - Fr[1, 1]*Fr[1, 4]*Fr[1, 6] - 
     Fr[1, 2]*Fr[1, 4]*Fr[1, 6] + 2*Fr[1, 3]*Fr[1, 4]*Fr[1, 6] + 
     (3*Fr[1, 4]^2*Fr[1, 6])/2 + (Fr[1, 2]*Fr[1, 5]*Fr[1, 6])/2 - 
     (Fr[1, 3]*Fr[1, 5]*Fr[1, 6])/2 + (Fr[1, 5]^2*Fr[1, 6])/2 + 
     (3*Fr[1, 1]*Fr[1, 6]^2)/4 - (7*Fr[1, 2]*Fr[1, 6]^2)/4 + 
     (3*Fr[1, 3]*Fr[1, 6]^2)/4 - (Fr[1, 4]*Fr[1, 6]^2)/2 + 
     (5*Fr[1, 5]*Fr[1, 6]^2)/4 - (5*Fr[1, 6]^3)/6 - 
     (11*Fr[1, 1]*Fr[2, 1])/24 - (3*Fr[1, 2]*Fr[2, 1])/8 + 
     (Fr[1, 3]*Fr[2, 1])/4 - (Fr[1, 4]*Fr[2, 1])/3 - 
     (7*Fr[1, 5]*Fr[2, 1])/24 - (7*Fr[1, 6]*Fr[2, 1])/24 - 
     (Fr[1, 3]*Fr[2, 2])/2 - (Fr[1, 5]*Fr[2, 2])/2 + (Fr[1, 6]*Fr[2, 2])/2 + 
     (3*Fr[1, 2]*Fr[2, 3])/4 + (Fr[1, 3]*Fr[2, 3])/2 + 
     (Fr[1, 4]*Fr[2, 3])/2 - (Fr[1, 5]*Fr[2, 3])/2 + (Fr[1, 6]*Fr[2, 3])/2 + 
     Fr[1, 1]*Fr[2, 4] - (Fr[1, 3]*Fr[2, 4])/2 - (Fr[1, 4]*Fr[2, 4])/2 - 
     (Fr[1, 6]*Fr[2, 4])/2 + (Fr[1, 2]*Fr[2, 5])/2 - (Fr[1, 3]*Fr[2, 5])/2 + 
     (Fr[1, 4]*Fr[2, 5])/2 - (Fr[1, 5]*Fr[2, 5])/2 + (Fr[1, 6]*Fr[2, 5])/2 + 
     (Fr[1, 1]*Fr[2, 6])/2 - (Fr[1, 2]*Fr[2, 6])/2 + Fr[1, 3]*Fr[2, 6] - 
     (Fr[1, 4]*Fr[2, 6])/2 + (Fr[1, 5]*Fr[2, 6])/2 - (Fr[1, 6]*Fr[2, 6])/2 + 
     2*Fr[1, 1]*Fr[2, 18] - Fr[1, 2]*Fr[2, 18] + 2*Fr[1, 3]*Fr[2, 18] + 
     4*Fr[1, 4]*Fr[2, 18] + Fr[1, 5]*Fr[2, 18] + Fr[1, 1]*Fr[2, 19] - 
     Fr[1, 2]*Fr[2, 19] + 2*Fr[1, 3]*Fr[2, 19] - 2*Fr[1, 4]*Fr[2, 19] + 
     2*Fr[1, 5]*Fr[2, 19] + (3*Fr[3, 1])/2 + (3*Fr[3, 2])/2 + 
     (190*Fr[3, 5])/3 - (3*Fr[3, 7])/2 + (3*Fr[3, 8])/4 - Fr[3, 9]/2 + 
     Fr[3, 28] + Fr[3, 30] + (9*Fr[3, 32])/2 + Fr[3, 33] - Fr[3, 34]/2 - 
     (3*Fr[3, 35])/2 - 2*Fr[3, 36] + 3*Fr[3, 38] + 3*Fr[3, 40] - 
     (3*Fr[3, 43])/2 + 3*Fr[3, 45] + Fr[3, 48] - Fr[3, 56] + Fr[3, 76]) + 
   eps^4*Fr[4, 93], mi[zmz, 31] -> 
  eps*(-Fr[1, 1] - Fr[1, 2] + Fr[1, 3] + Fr[1, 4]) + 
   eps^2*(-2*Fr[1, 1]^2 - Fr[1, 1]*Fr[1, 2] + Fr[1, 1]*Fr[1, 3] - 
     2*Fr[1, 3]^2 - Fr[1, 1]*Fr[1, 4] + Fr[1, 4]^2 + Fr[1, 1]*Fr[1, 5] + 
     Fr[1, 2]*Fr[1, 5] - Fr[1, 3]*Fr[1, 5] - Fr[1, 4]*Fr[1, 5] - 
     Fr[1, 1]*Fr[1, 6] + Fr[1, 2]*Fr[1, 6] - Fr[1, 3]*Fr[1, 6] + 
     Fr[1, 4]*Fr[1, 6] + Fr[1, 6]^2 - Fr[2, 1]/6 - Fr[2, 2]/2 - Fr[2, 3]/2 - 
     Fr[2, 4]/2 - (3*Fr[2, 5])/2 + Fr[2, 6]/2 + 2*Fr[2, 18] + 2*Fr[2, 19]) + 
   eps^3*((17*Fr[1, 1]^3)/8 - (Fr[1, 1]^2*Fr[1, 2])/4 - (17*Fr[1, 2]^3)/12 + 
     (5*Fr[1, 1]^2*Fr[1, 3])/4 + (5*Fr[1, 2]^2*Fr[1, 3])/4 - 
     (5*Fr[1, 1]*Fr[1, 3]^2)/2 + 4*Fr[1, 2]*Fr[1, 3]^2 - (11*Fr[1, 3]^3)/12 + 
     (3*Fr[1, 1]^2*Fr[1, 4])/8 + Fr[1, 1]*Fr[1, 2]*Fr[1, 4] - 
     2*Fr[1, 1]*Fr[1, 3]*Fr[1, 4] + 2*Fr[1, 3]^2*Fr[1, 4] - 
     (5*Fr[1, 1]*Fr[1, 4]^2)/4 + Fr[1, 2]*Fr[1, 4]^2 + Fr[1, 3]*Fr[1, 4]^2 + 
     (25*Fr[1, 4]^3)/12 + Fr[1, 1]^2*Fr[1, 5] - (Fr[1, 1]*Fr[1, 2]*Fr[1, 5])/
      2 - (Fr[1, 2]^2*Fr[1, 5])/2 + (Fr[1, 1]*Fr[1, 3]*Fr[1, 5])/2 - 
     7*Fr[1, 3]^2*Fr[1, 5] + (Fr[1, 1]*Fr[1, 4]*Fr[1, 5])/4 + 
     (Fr[1, 4]^2*Fr[1, 5])/4 + (Fr[1, 1]*Fr[1, 5]^2)/8 - 
     (Fr[1, 2]*Fr[1, 5]^2)/4 - (11*Fr[1, 3]*Fr[1, 5]^2)/4 - 
     (Fr[1, 4]*Fr[1, 5]^2)/8 - (5*Fr[1, 5]^3)/12 - (Fr[1, 1]^2*Fr[1, 6])/2 + 
     (Fr[1, 1]*Fr[1, 2]*Fr[1, 6])/2 - (5*Fr[1, 2]^2*Fr[1, 6])/2 - 
     (9*Fr[1, 1]*Fr[1, 3]*Fr[1, 6])/2 + (5*Fr[1, 2]*Fr[1, 3]*Fr[1, 6])/2 + 
     (27*Fr[1, 3]^2*Fr[1, 6])/4 - (3*Fr[1, 1]*Fr[1, 4]*Fr[1, 6])/4 - 
     Fr[1, 2]*Fr[1, 4]*Fr[1, 6] + 2*Fr[1, 3]*Fr[1, 4]*Fr[1, 6] + 
     (Fr[1, 4]^2*Fr[1, 6])/4 + (Fr[1, 1]*Fr[1, 5]*Fr[1, 6])/4 + 
     (Fr[1, 2]*Fr[1, 5]*Fr[1, 6])/2 + (5*Fr[1, 3]*Fr[1, 5]*Fr[1, 6])/2 - 
     (Fr[1, 4]*Fr[1, 5]*Fr[1, 6])/4 + (7*Fr[1, 5]^2*Fr[1, 6])/4 + 
     (15*Fr[1, 1]*Fr[1, 6]^2)/8 - (9*Fr[1, 2]*Fr[1, 6]^2)/4 + 
     (13*Fr[1, 3]*Fr[1, 6]^2)/4 - (5*Fr[1, 4]*Fr[1, 6]^2)/8 + 
     (Fr[1, 5]*Fr[1, 6]^2)/2 - (5*Fr[1, 6]^3)/4 - (11*Fr[1, 1]*Fr[2, 1])/48 - 
     (Fr[1, 2]*Fr[2, 1])/12 + (Fr[1, 3]*Fr[2, 1])/12 - 
     (7*Fr[1, 4]*Fr[2, 1])/16 + (Fr[1, 5]*Fr[2, 1])/8 - 
     (11*Fr[1, 6]*Fr[2, 1])/8 + (Fr[1, 1]*Fr[2, 2])/2 - 
     (Fr[1, 3]*Fr[2, 2])/2 - (Fr[1, 1]*Fr[2, 3])/2 + 
     (3*Fr[1, 2]*Fr[2, 3])/4 + (5*Fr[1, 3]*Fr[2, 3])/4 + 
     (Fr[1, 4]*Fr[2, 3])/2 + (3*Fr[1, 1]*Fr[2, 4])/4 - 
     (Fr[1, 3]*Fr[2, 4])/2 - (Fr[1, 4]*Fr[2, 4])/4 - (Fr[1, 6]*Fr[2, 4])/4 - 
     Fr[1, 2]*Fr[2, 5] - (Fr[1, 3]*Fr[2, 5])/2 + (Fr[1, 4]*Fr[2, 5])/2 - 
     (Fr[1, 5]*Fr[2, 5])/2 + (Fr[1, 6]*Fr[2, 5])/2 + 
     (3*Fr[1, 1]*Fr[2, 6])/2 + (Fr[1, 2]*Fr[2, 6])/2 + 3*Fr[1, 3]*Fr[2, 6] - 
     (Fr[1, 4]*Fr[2, 6])/2 + (3*Fr[1, 5]*Fr[2, 6])/2 - 
     (Fr[1, 6]*Fr[2, 6])/4 - (Fr[1, 1]*Fr[2, 18])/2 - Fr[1, 2]*Fr[2, 18] + 
     2*Fr[1, 3]*Fr[2, 18] + Fr[1, 4]*Fr[2, 18] + (Fr[1, 5]*Fr[2, 18])/2 + 
     4*Fr[1, 1]*Fr[2, 19] - 4*Fr[1, 2]*Fr[2, 19] + (Fr[1, 3]*Fr[2, 19])/2 - 
     2*Fr[1, 4]*Fr[2, 19] + 3*Fr[1, 5]*Fr[2, 19] - (11*Fr[1, 6]*Fr[2, 19])/
      2 - Fr[3, 1]/4 - (9*Fr[3, 2])/4 + (409*Fr[3, 5])/6 + Fr[3, 7]/2 + 
     Fr[3, 8] + Fr[3, 9] + (3*Fr[3, 30])/2 + (5*Fr[3, 32])/4 - 2*Fr[3, 33] + 
     (3*Fr[3, 34])/2 - Fr[3, 36]/2 + (5*Fr[3, 37])/2 - Fr[3, 38] + 
     2*Fr[3, 39] + 2*Fr[3, 40] - (7*Fr[3, 43])/2 + Fr[3, 45]/2 + 
     Fr[3, 48]/4 + Fr[3, 53]/2 + Fr[3, 55]/2 + 3*Fr[3, 62] - 3*Fr[3, 66] + 
     2*Fr[3, 76]) + eps^4*Fr[4, 94], mi[zmz, 30] -> eps^4*Fr[4, 95], 
 mi[zmz, 29] -> -(eps^3*Fr[3, 6]) + eps^4*Fr[4, 96], 
 mi[zmz, 28] -> -3/2 + eps*(Fr[1, 1] + (3*Fr[1, 2])/2 - (3*Fr[1, 3])/2 + 
     2*Fr[1, 6]) + eps^2*((-3*Fr[1, 1]^2)/4 - Fr[1, 1]*Fr[1, 2] + 
     Fr[1, 1]*Fr[1, 3] - Fr[1, 3]^2/2 - (Fr[1, 1]*Fr[1, 5])/2 - 
     Fr[1, 3]*Fr[1, 5] - Fr[1, 5]^2/4 - (3*Fr[1, 1]*Fr[1, 6])/2 - 
     (Fr[1, 2]*Fr[1, 6])/2 + (Fr[1, 3]*Fr[1, 6])/2 + 
     (3*Fr[1, 5]*Fr[1, 6])/2 - Fr[1, 6]^2 + (3*Fr[2, 1])/8 - (3*Fr[2, 3])/4 + 
     Fr[2, 6]/2 + Fr[2, 18] + Fr[2, 19]/2) + 
   eps^3*((-25*Fr[1, 1]^3)/36 + Fr[1, 1]^2*Fr[1, 2] - (7*Fr[1, 2]^3)/12 + 
     (Fr[1, 1]^2*Fr[1, 3])/4 + (Fr[1, 2]^2*Fr[1, 3])/2 + 
     (7*Fr[1, 1]*Fr[1, 3]^2)/2 + (15*Fr[1, 2]*Fr[1, 3]^2)/4 + 
     (19*Fr[1, 3]^3)/4 + (9*Fr[1, 1]^2*Fr[1, 4])/4 + 
     (Fr[1, 2]^2*Fr[1, 4])/2 + 4*Fr[1, 1]*Fr[1, 3]*Fr[1, 4] - 
     4*Fr[1, 3]^2*Fr[1, 4] + 4*Fr[1, 1]*Fr[1, 4]^2 - 2*Fr[1, 3]*Fr[1, 4]^2 - 
     2*Fr[1, 4]^3 + (8*Fr[1, 1]^2*Fr[1, 5])/3 - (3*Fr[1, 2]^2*Fr[1, 5])/2 - 
     (3*Fr[1, 1]*Fr[1, 3]*Fr[1, 5])/2 + 8*Fr[1, 3]^2*Fr[1, 5] + 
     (Fr[1, 1]*Fr[1, 4]*Fr[1, 5])/2 + Fr[1, 2]*Fr[1, 4]*Fr[1, 5] + 
     (Fr[1, 1]*Fr[1, 5]^2)/12 - (3*Fr[1, 2]*Fr[1, 5]^2)/2 + 
     (13*Fr[1, 3]*Fr[1, 5]^2)/4 + (5*Fr[1, 4]*Fr[1, 5]^2)/4 + 
     (10*Fr[1, 5]^3)/9 - (Fr[1, 1]^2*Fr[1, 6])/4 - (3*Fr[1, 2]^2*Fr[1, 6])/
      4 + (11*Fr[1, 1]*Fr[1, 3]*Fr[1, 6])/2 + Fr[1, 2]*Fr[1, 3]*Fr[1, 6] + 
     (7*Fr[1, 3]^2*Fr[1, 6])/2 + (3*Fr[1, 1]*Fr[1, 4]*Fr[1, 6])/2 - 
     4*Fr[1, 3]*Fr[1, 4]*Fr[1, 6] - 2*Fr[1, 4]^2*Fr[1, 6] + 
     Fr[1, 1]*Fr[1, 5]*Fr[1, 6] - (3*Fr[1, 3]*Fr[1, 5]*Fr[1, 6])/2 - 
     (Fr[1, 4]*Fr[1, 5]*Fr[1, 6])/2 - (3*Fr[1, 5]^2*Fr[1, 6])/4 - 
     (35*Fr[1, 1]*Fr[1, 6]^2)/12 - (Fr[1, 2]*Fr[1, 6]^2)/2 - 
     (7*Fr[1, 3]*Fr[1, 6]^2)/4 + (5*Fr[1, 4]*Fr[1, 6]^2)/4 - 
     (Fr[1, 5]*Fr[1, 6]^2)/3 + (3*Fr[1, 6]^3)/4 - (25*Fr[1, 1]*Fr[2, 1])/72 - 
     (2*Fr[1, 2]*Fr[2, 1])/3 + (11*Fr[1, 3]*Fr[2, 1])/12 + 
     (11*Fr[1, 4]*Fr[2, 1])/24 - (17*Fr[1, 5]*Fr[2, 1])/18 - 
     Fr[1, 6]*Fr[2, 1] + Fr[1, 2]*Fr[2, 2] + Fr[1, 3]*Fr[2, 2] + 
     (Fr[1, 4]*Fr[2, 2])/2 + Fr[1, 5]*Fr[2, 2] - Fr[1, 6]*Fr[2, 2] + 
     Fr[1, 1]*Fr[2, 3] - (Fr[1, 2]*Fr[2, 3])/4 + (Fr[1, 3]*Fr[2, 3])/2 - 
     Fr[1, 4]*Fr[2, 3] - Fr[1, 1]*Fr[2, 4] + Fr[1, 2]*Fr[2, 4] + 
     Fr[1, 3]*Fr[2, 4] + (3*Fr[1, 4]*Fr[2, 4])/2 + Fr[1, 5]*Fr[2, 4] - 
     (Fr[1, 2]*Fr[2, 5])/2 + Fr[1, 3]*Fr[2, 5] - Fr[1, 4]*Fr[2, 5] + 
     Fr[1, 5]*Fr[2, 5] - Fr[1, 6]*Fr[2, 5] - 2*Fr[1, 1]*Fr[2, 6] - 
     (7*Fr[1, 3]*Fr[2, 6])/2 + Fr[1, 4]*Fr[2, 6] - (3*Fr[1, 5]*Fr[2, 6])/2 + 
     Fr[1, 6]*Fr[2, 6] - Fr[1, 1]*Fr[2, 18] - 4*Fr[1, 3]*Fr[2, 18] - 
     5*Fr[1, 4]*Fr[2, 18] - 3*Fr[1, 5]*Fr[2, 18] + Fr[1, 6]*Fr[2, 18] - 
     4*Fr[1, 1]*Fr[2, 19] - 4*Fr[1, 2]*Fr[2, 19] - 10*Fr[1, 3]*Fr[2, 19] + 
     4*Fr[1, 4]*Fr[2, 19] - 5*Fr[1, 5]*Fr[2, 19] - 3*Fr[1, 6]*Fr[2, 19] - 
     (7*Fr[3, 1])/2 + Fr[3, 2] - (197*Fr[3, 5])/6 + (3*Fr[3, 7])/2 + 
     (5*Fr[3, 8])/4 - Fr[3, 9]/2 + (7*Fr[3, 28])/3 - Fr[3, 30]/3 - 
     5*Fr[3, 32] - 5*Fr[3, 33] + (3*Fr[3, 34])/2 + (3*Fr[3, 35])/2 + 
     2*Fr[3, 36] - Fr[3, 37] - 4*Fr[3, 38] - 3*Fr[3, 39] - (3*Fr[3, 43])/2 - 
     3*Fr[3, 45] - Fr[3, 48] - Fr[3, 53] + Fr[3, 56] + Fr[3, 66] - 
     2*Fr[3, 76]) + eps^4*Fr[4, 97], 
 mi[zmz, 27] -> 3/2 + eps*((-3*Fr[1, 1])/2 - (3*Fr[1, 2])/2 + Fr[1, 3]/2 + 
     (3*Fr[1, 4])/2 - 3*Fr[1, 5] + Fr[1, 6]) + 
   eps^2*(Fr[1, 1]^2/2 + (3*Fr[1, 1]*Fr[1, 2])/2 - (Fr[1, 1]*Fr[1, 3])/2 + 
     (3*Fr[1, 3]^2)/2 - (3*Fr[1, 1]*Fr[1, 4])/2 + (3*Fr[1, 1]*Fr[1, 5])/2 + 
     (3*Fr[1, 2]*Fr[1, 5])/2 + (Fr[1, 3]*Fr[1, 5])/2 - 
     (3*Fr[1, 4]*Fr[1, 5])/2 + (5*Fr[1, 5]^2)/2 + (Fr[1, 1]*Fr[1, 6])/2 - 
     (3*Fr[1, 2]*Fr[1, 6])/2 + (3*Fr[1, 3]*Fr[1, 6])/2 + 
     (3*Fr[1, 4]*Fr[1, 6])/2 - 2*Fr[1, 5]*Fr[1, 6] - (3*Fr[1, 6]^2)/2 - 
     Fr[2, 1]/3 + (3*Fr[2, 2])/4 + Fr[2, 3]/4 - Fr[2, 4]/4 + Fr[2, 5]/4 - 
     (3*Fr[2, 6])/4 - 2*Fr[2, 19]) + 
   eps^3*((43*Fr[1, 1]^3)/72 - Fr[1, 1]^2*Fr[1, 2] + Fr[1, 2]^3/3 - 
     (5*Fr[1, 1]^2*Fr[1, 3])/4 - (5*Fr[1, 2]^2*Fr[1, 3])/4 - 
     2*Fr[1, 1]*Fr[1, 3]^2 - (27*Fr[1, 2]*Fr[1, 3]^2)/4 - (13*Fr[1, 3]^3)/2 - 
     (17*Fr[1, 1]^2*Fr[1, 4])/8 - (Fr[1, 2]^2*Fr[1, 4])/2 - 
     4*Fr[1, 1]*Fr[1, 3]*Fr[1, 4] + 4*Fr[1, 3]^2*Fr[1, 4] - 
     (21*Fr[1, 1]*Fr[1, 4]^2)/4 + 2*Fr[1, 3]*Fr[1, 4]^2 + (15*Fr[1, 4]^3)/4 - 
     (31*Fr[1, 1]^2*Fr[1, 5])/12 + (3*Fr[1, 2]^2*Fr[1, 5])/2 + 
     (3*Fr[1, 1]*Fr[1, 3]*Fr[1, 5])/2 - (13*Fr[1, 3]^2*Fr[1, 5])/2 - 
     (3*Fr[1, 1]*Fr[1, 4]*Fr[1, 5])/4 - Fr[1, 2]*Fr[1, 4]*Fr[1, 5] - 
     (3*Fr[1, 4]^2*Fr[1, 5])/4 + (41*Fr[1, 1]*Fr[1, 5]^2)/24 + 
     (Fr[1, 2]*Fr[1, 5]^2)/2 - (9*Fr[1, 3]*Fr[1, 5]^2)/4 - 
     (13*Fr[1, 4]*Fr[1, 5]^2)/8 - (37*Fr[1, 5]^3)/18 + 
     (3*Fr[1, 1]^2*Fr[1, 6])/4 + (9*Fr[1, 2]^2*Fr[1, 6])/4 - 
     (9*Fr[1, 1]*Fr[1, 3]*Fr[1, 6])/2 - (5*Fr[1, 2]*Fr[1, 3]*Fr[1, 6])/2 - 
     (23*Fr[1, 3]^2*Fr[1, 6])/4 - (7*Fr[1, 1]*Fr[1, 4]*Fr[1, 6])/4 + 
     4*Fr[1, 3]*Fr[1, 4]*Fr[1, 6] + (13*Fr[1, 4]^2*Fr[1, 6])/4 - 
     (5*Fr[1, 1]*Fr[1, 5]*Fr[1, 6])/4 + (Fr[1, 3]*Fr[1, 5]*Fr[1, 6])/2 + 
     (3*Fr[1, 4]*Fr[1, 5]*Fr[1, 6])/4 + (47*Fr[1, 1]*Fr[1, 6]^2)/24 + 
     3*Fr[1, 2]*Fr[1, 6]^2 + (3*Fr[1, 3]*Fr[1, 6]^2)/4 - 
     (9*Fr[1, 4]*Fr[1, 6]^2)/8 + (17*Fr[1, 5]*Fr[1, 6]^2)/12 + 
     (3*Fr[1, 6]^3)/2 + (13*Fr[1, 1]*Fr[2, 1])/144 + 
     (25*Fr[1, 2]*Fr[2, 1])/24 - (7*Fr[1, 3]*Fr[2, 1])/8 - 
     (29*Fr[1, 4]*Fr[2, 1])/48 + (47*Fr[1, 5]*Fr[2, 1])/36 + 
     (11*Fr[1, 6]*Fr[2, 1])/24 - (Fr[1, 1]*Fr[2, 2])/2 - Fr[1, 2]*Fr[2, 2] - 
     Fr[1, 3]*Fr[2, 2] - (Fr[1, 4]*Fr[2, 2])/2 - (3*Fr[1, 5]*Fr[2, 2])/2 + 
     (3*Fr[1, 6]*Fr[2, 2])/2 - (Fr[1, 1]*Fr[2, 3])/2 - 
     (Fr[1, 2]*Fr[2, 3])/2 - (5*Fr[1, 3]*Fr[2, 3])/4 + Fr[1, 4]*Fr[2, 3] - 
     (Fr[1, 5]*Fr[2, 3])/2 + (Fr[1, 6]*Fr[2, 3])/2 + 
     (5*Fr[1, 1]*Fr[2, 4])/4 - Fr[1, 2]*Fr[2, 4] - Fr[1, 3]*Fr[2, 4] - 
     (7*Fr[1, 4]*Fr[2, 4])/4 - Fr[1, 5]*Fr[2, 4] - (Fr[1, 6]*Fr[2, 4])/4 + 
     (Fr[1, 2]*Fr[2, 5])/2 - Fr[1, 3]*Fr[2, 5] + Fr[1, 4]*Fr[2, 5] - 
     Fr[1, 5]*Fr[2, 5] + Fr[1, 6]*Fr[2, 5] + Fr[1, 1]*Fr[2, 6] + 
     (5*Fr[1, 3]*Fr[2, 6])/2 - Fr[1, 4]*Fr[2, 6] + (3*Fr[1, 5]*Fr[2, 6])/2 - 
     (5*Fr[1, 6]*Fr[2, 6])/4 + (Fr[1, 1]*Fr[2, 18])/2 + 
     4*Fr[1, 3]*Fr[2, 18] + 5*Fr[1, 4]*Fr[2, 18] + (7*Fr[1, 5]*Fr[2, 18])/2 - 
     Fr[1, 6]*Fr[2, 18] + 3*Fr[1, 1]*Fr[2, 19] + 7*Fr[1, 2]*Fr[2, 19] + 
     (21*Fr[1, 3]*Fr[2, 19])/2 - 4*Fr[1, 4]*Fr[2, 19] + 
     4*Fr[1, 5]*Fr[2, 19] + (11*Fr[1, 6]*Fr[2, 19])/2 + (9*Fr[3, 1])/4 + 
     (3*Fr[3, 2])/4 + 26*Fr[3, 5] - Fr[3, 7]/2 - (9*Fr[3, 8])/4 + 
     Fr[3, 9]/2 + Fr[3, 28]/3 + (7*Fr[3, 30])/6 + (15*Fr[3, 32])/4 + 
     6*Fr[3, 33] - (3*Fr[3, 35])/2 - (7*Fr[3, 36])/2 + Fr[3, 37]/2 + 
     4*Fr[3, 38] + Fr[3, 40] + 3*Fr[3, 43] + (3*Fr[3, 45])/2 + 
     (3*Fr[3, 48])/4 + Fr[3, 53]/2 - Fr[3, 55]/2 - Fr[3, 56] - Fr[3, 66] + 
     Fr[3, 76]) + eps^4*Fr[4, 98], mi[zmz, 26] -> 
  3/2 + eps*((-3*Fr[1, 1])/2 - (3*Fr[1, 2])/2 + (3*Fr[1, 3])/2 + Fr[1, 4]/2 + 
     Fr[1, 5] - 3*Fr[1, 6]) + eps^2*(2*Fr[1, 1]^2 + (3*Fr[1, 1]*Fr[1, 2])/2 - 
     (3*Fr[1, 1]*Fr[1, 3])/2 + (3*Fr[1, 1]*Fr[1, 4])/2 - (3*Fr[1, 4]^2)/2 - 
     (Fr[1, 1]*Fr[1, 5])/2 - (3*Fr[1, 2]*Fr[1, 5])/2 + 
     (3*Fr[1, 3]*Fr[1, 5])/2 + (3*Fr[1, 4]*Fr[1, 5])/2 - Fr[1, 5]^2 + 
     (5*Fr[1, 1]*Fr[1, 6])/2 + (3*Fr[1, 2]*Fr[1, 6])/2 - 
     (3*Fr[1, 3]*Fr[1, 6])/2 - (3*Fr[1, 4]*Fr[1, 6])/2 - Fr[1, 5]*Fr[1, 6] + 
     2*Fr[1, 6]^2 - Fr[2, 1]/4 + Fr[2, 2]/4 + (3*Fr[2, 3])/4 + Fr[2, 4]/4 + 
     Fr[2, 5]/4 - Fr[2, 6]/4 - 2*Fr[2, 18]) + 
   eps^3*(Fr[1, 1]^3/18 - (Fr[1, 1]^2*Fr[1, 2])/4 + (11*Fr[1, 2]^3)/12 - 
     2*Fr[1, 1]*Fr[1, 3]^2 - (3*Fr[1, 2]*Fr[1, 3]^2)/4 - (25*Fr[1, 3]^3)/12 + 
     (Fr[1, 1]^2*Fr[1, 4])/4 + Fr[1, 1]*Fr[1, 2]*Fr[1, 4] - 
     2*Fr[1, 1]*Fr[1, 3]*Fr[1, 4] + 2*Fr[1, 3]^2*Fr[1, 4] - 
     Fr[1, 1]*Fr[1, 4]^2 - (Fr[1, 2]*Fr[1, 4]^2)/2 + Fr[1, 3]*Fr[1, 4]^2 + 
     (5*Fr[1, 4]^3)/6 + (Fr[1, 1]^2*Fr[1, 5])/6 - 
     (Fr[1, 1]*Fr[1, 2]*Fr[1, 5])/2 + (Fr[1, 2]^2*Fr[1, 5])/2 - 
     3*Fr[1, 3]^2*Fr[1, 5] + (Fr[1, 1]*Fr[1, 4]*Fr[1, 5])/2 - 
     (Fr[1, 1]*Fr[1, 5]^2)/6 + (5*Fr[1, 2]*Fr[1, 5]^2)/4 - 
     Fr[1, 3]*Fr[1, 5]^2 + (Fr[1, 4]*Fr[1, 5]^2)/4 + (10*Fr[1, 5]^3)/9 - 
     (Fr[1, 1]^2*Fr[1, 6])/2 + (Fr[1, 1]*Fr[1, 2]*Fr[1, 6])/2 - 
     (Fr[1, 2]^2*Fr[1, 6])/4 - 2*Fr[1, 1]*Fr[1, 3]*Fr[1, 6] - 
     3*Fr[1, 3]^2*Fr[1, 6] - (Fr[1, 1]*Fr[1, 4]*Fr[1, 6])/2 - 
     Fr[1, 2]*Fr[1, 4]*Fr[1, 6] + 2*Fr[1, 3]*Fr[1, 4]*Fr[1, 6] + 
     Fr[1, 1]*Fr[1, 5]*Fr[1, 6] + (Fr[1, 2]*Fr[1, 5]*Fr[1, 6])/2 - 
     (Fr[1, 4]*Fr[1, 5]*Fr[1, 6])/2 + (Fr[1, 5]^2*Fr[1, 6])/2 + 
     (5*Fr[1, 1]*Fr[1, 6]^2)/6 - (5*Fr[1, 2]*Fr[1, 6]^2)/4 + 
     (Fr[1, 3]*Fr[1, 6]^2)/2 - (3*Fr[1, 4]*Fr[1, 6]^2)/4 + 
     (Fr[1, 5]*Fr[1, 6]^2)/6 - (5*Fr[1, 6]^3)/2 + (5*Fr[1, 1]*Fr[2, 1])/18 + 
     (5*Fr[1, 2]*Fr[2, 1])/24 - (3*Fr[1, 3]*Fr[2, 1])/8 - 
     (13*Fr[1, 4]*Fr[2, 1])/24 - (19*Fr[1, 5]*Fr[2, 1])/36 + 
     (35*Fr[1, 6]*Fr[2, 1])/24 - (Fr[1, 3]*Fr[2, 2])/2 - 
     (Fr[1, 5]*Fr[2, 2])/2 + (Fr[1, 6]*Fr[2, 2])/2 - Fr[1, 1]*Fr[2, 3] + 
     (Fr[1, 2]*Fr[2, 3])/4 + (Fr[1, 4]*Fr[2, 3])/2 + (Fr[1, 5]*Fr[2, 3])/2 - 
     (Fr[1, 6]*Fr[2, 3])/2 + (Fr[1, 1]*Fr[2, 4])/2 - (Fr[1, 3]*Fr[2, 4])/2 + 
     (Fr[1, 2]*Fr[2, 5])/2 - (Fr[1, 3]*Fr[2, 5])/2 + (Fr[1, 4]*Fr[2, 5])/2 - 
     (Fr[1, 5]*Fr[2, 5])/2 + (Fr[1, 6]*Fr[2, 5])/2 + Fr[1, 1]*Fr[2, 6] - 
     (Fr[1, 2]*Fr[2, 6])/2 + (3*Fr[1, 3]*Fr[2, 6])/2 - 
     (Fr[1, 4]*Fr[2, 6])/2 + (Fr[1, 5]*Fr[2, 6])/2 - (Fr[1, 6]*Fr[2, 6])/2 - 
     Fr[1, 2]*Fr[2, 18] + 2*Fr[1, 3]*Fr[2, 18] + Fr[1, 4]*Fr[2, 18] + 
     2*Fr[1, 1]*Fr[2, 19] + Fr[1, 2]*Fr[2, 19] + 5*Fr[1, 3]*Fr[2, 19] - 
     2*Fr[1, 4]*Fr[2, 19] + 2*Fr[1, 5]*Fr[2, 19] + 2*Fr[1, 6]*Fr[2, 19] + 
     Fr[3, 1] + (5*Fr[3, 2])/2 + (115*Fr[3, 5])/6 - (5*Fr[3, 7])/2 - 
     Fr[3, 8]/4 + Fr[3, 9]/2 + Fr[3, 28]/3 + (2*Fr[3, 30])/3 + 
     (5*Fr[3, 32])/2 + 2*Fr[3, 33] - (5*Fr[3, 34])/2 - (3*Fr[3, 35])/2 - 
     Fr[3, 36] + 3*Fr[3, 38] - Fr[3, 39] - Fr[3, 43]/2 + 5*Fr[3, 45] + 
     Fr[3, 48]/2 + Fr[3, 53] - Fr[3, 56] + Fr[3, 76]) + eps^4*Fr[4, 99], 
 mi[zmz, 25] -> -(eps^3*Fr[3, 6]) + eps^4*Fr[4, 100], 
 mi[zmz, 24] -> eps^2*Fr[2, 7] + eps^3*Fr[3, 4] + eps^4*Fr[4, 101], 
 mi[zmz, 23] -> eps*(-1/2*Fr[1, 3] + Fr[1, 6]/2) + 
   eps^2*(-1/2*Fr[1, 3]^2 - Fr[1, 6]^2/2 + Fr[2, 1]/12 + Fr[2, 19]) + 
   eps^3*(-1/2*(Fr[1, 2]^2*Fr[1, 3]) - Fr[1, 2]*Fr[1, 3]^2 - Fr[1, 3]^3/2 + 
     (Fr[1, 2]^2*Fr[1, 6])/2 - Fr[1, 2]*Fr[1, 3]*Fr[1, 6] - 
     (5*Fr[1, 3]^2*Fr[1, 6])/2 + Fr[1, 2]*Fr[1, 6]^2 - Fr[1, 3]*Fr[1, 6]^2 + 
     Fr[1, 6]^3 + (Fr[1, 2]*Fr[2, 1])/12 - (Fr[1, 3]*Fr[2, 1])/12 + 
     Fr[1, 2]*Fr[2, 19] + 2*Fr[1, 3]*Fr[2, 19] + 3*Fr[1, 6]*Fr[2, 19] + 
     16*Fr[3, 5] + 3*Fr[3, 33] + Fr[3, 43]) + 
   eps^4*((-41*Fr[1, 2]^4)/24 + (19*Fr[1, 2]^3*Fr[1, 3])/2 + 
     28*Fr[1, 2]^2*Fr[1, 3]^2 + (68*Fr[1, 2]*Fr[1, 3]^3)/3 + 
     (145*Fr[1, 3]^4)/24 - (29*Fr[1, 2]^3*Fr[1, 6])/2 + 
     3*Fr[1, 2]^2*Fr[1, 3]*Fr[1, 6] + 27*Fr[1, 2]*Fr[1, 3]^2*Fr[1, 6] + 
     (17*Fr[1, 3]^3*Fr[1, 6])/6 - 9*Fr[1, 2]^2*Fr[1, 6]^2 - 
     (Fr[1, 2]*Fr[1, 3]*Fr[1, 6]^2)/2 - 9*Fr[1, 3]^2*Fr[1, 6]^2 - 
     (11*Fr[1, 2]*Fr[1, 6]^3)/2 - (13*Fr[1, 3]*Fr[1, 6]^3)/2 + 
     (7*Fr[1, 6]^4)/8 - (9*Fr[1, 2]^2*Fr[2, 1])/4 + 
     (19*Fr[1, 2]*Fr[1, 3]*Fr[2, 1])/12 + (49*Fr[1, 3]^2*Fr[2, 1])/48 - 
     (16*Fr[1, 2]*Fr[1, 6]*Fr[2, 1])/3 - (19*Fr[1, 3]*Fr[1, 6]*Fr[2, 1])/24 + 
     (59*Fr[1, 6]^2*Fr[2, 1])/16 + (1213*Fr[2, 1]^2)/576 + 
     (15*Fr[1, 2]^2*Fr[2, 3])/4 + (15*Fr[1, 2]*Fr[1, 3]*Fr[2, 3])/2 + 
     (3*Fr[1, 3]^2*Fr[2, 3])/2 + (11*Fr[2, 1]*Fr[2, 3])/8 - 
     (47*Fr[1, 2]^2*Fr[2, 19])/2 - 29*Fr[1, 2]*Fr[1, 3]*Fr[2, 19] - 
     (25*Fr[1, 3]^2*Fr[2, 19])/4 - 14*Fr[1, 2]*Fr[1, 6]*Fr[2, 19] + 
     (3*Fr[1, 3]*Fr[1, 6]*Fr[2, 19])/2 + (21*Fr[1, 6]^2*Fr[2, 19])/4 - 
     (Fr[2, 1]*Fr[2, 19])/2 - (205*Fr[1, 2]*Fr[3, 5])/3 + 
     (409*Fr[1, 3]*Fr[3, 5])/3 - (412*Fr[1, 6]*Fr[3, 5])/3 + 
     12*Fr[1, 2]*Fr[3, 8] + (15*Fr[1, 3]*Fr[3, 8])/2 - 7*Fr[1, 2]*Fr[3, 33] - 
     (7*Fr[1, 3]*Fr[3, 33])/2 + (Fr[1, 6]*Fr[3, 33])/2 + 
     8*Fr[1, 2]*Fr[3, 34] - (Fr[1, 3]*Fr[3, 34])/2 - 
     (11*Fr[1, 6]*Fr[3, 34])/2 - 17*Fr[1, 2]*Fr[3, 43] - 
     7*Fr[1, 3]*Fr[3, 43] + (39*Fr[4, 3])/2 + (9*Fr[4, 22])/2 + 
     (9*Fr[4, 23])/4 - 6*Fr[4, 24] - 2*Fr[4, 32] - 3*Fr[4, 33] - 
     (5*Fr[4, 35])/2 - 2*Fr[4, 36] - (9*Fr[4, 63])/2), 
 mi[zmz, 22] -> eps*(-1/2*Fr[1, 4] + Fr[1, 5]/2) + 
   eps^2*((-3*Fr[1, 1]^2)/4 - Fr[1, 1]*Fr[1, 4] + Fr[1, 4]^2 + 
     (Fr[1, 1]*Fr[1, 5])/2 - (3*Fr[1, 5]^2)/4 - (Fr[1, 1]*Fr[1, 6])/2 + 
     Fr[1, 4]*Fr[1, 6] - (Fr[1, 5]*Fr[1, 6])/2 + Fr[1, 6]^2/4 + Fr[2, 1]/24 - 
     Fr[2, 4]/2 + Fr[2, 18]) + 
   eps^3*(Fr[1, 1]^3/6 + (3*Fr[1, 1]^2*Fr[1, 2])/4 + Fr[1, 2]^3/6 + 
     5*Fr[1, 1]^2*Fr[1, 4] + Fr[1, 1]*Fr[1, 2]*Fr[1, 4] + 
     3*Fr[1, 1]*Fr[1, 4]^2 - (Fr[1, 2]*Fr[1, 4]^2)/2 - 3*Fr[1, 4]^3 - 
     (7*Fr[1, 1]^2*Fr[1, 5])/4 - (Fr[1, 1]*Fr[1, 2]*Fr[1, 5])/2 - 
     (Fr[1, 2]^2*Fr[1, 5])/2 - Fr[1, 1]*Fr[1, 4]*Fr[1, 5] + 
     (3*Fr[1, 4]^2*Fr[1, 5])/2 - Fr[1, 1]*Fr[1, 5]^2 + 
     (Fr[1, 2]*Fr[1, 5]^2)/4 - (Fr[1, 4]*Fr[1, 5]^2)/2 - (13*Fr[1, 5]^3)/12 + 
     (Fr[1, 1]^2*Fr[1, 6])/2 + (Fr[1, 1]*Fr[1, 2]*Fr[1, 6])/2 + 
     2*Fr[1, 1]*Fr[1, 4]*Fr[1, 6] - Fr[1, 2]*Fr[1, 4]*Fr[1, 6] - 
     3*Fr[1, 4]^2*Fr[1, 6] - (Fr[1, 1]*Fr[1, 5]*Fr[1, 6])/2 + 
     (Fr[1, 2]*Fr[1, 5]*Fr[1, 6])/2 + Fr[1, 4]*Fr[1, 5]*Fr[1, 6] - 
     Fr[1, 5]^2*Fr[1, 6] - (Fr[1, 1]*Fr[1, 6]^2)/2 - 
     (Fr[1, 2]*Fr[1, 6]^2)/4 - Fr[1, 4]*Fr[1, 6]^2 - 
     (3*Fr[1, 5]*Fr[1, 6]^2)/4 - (5*Fr[1, 6]^3)/6 + 
     (11*Fr[1, 1]*Fr[2, 1])/12 - (Fr[1, 2]*Fr[2, 1])/8 + 
     (Fr[1, 4]*Fr[2, 1])/2 + (11*Fr[1, 5]*Fr[2, 1])/24 + 
     (3*Fr[1, 6]*Fr[2, 1])/4 + (Fr[1, 2]*Fr[2, 2])/2 + 
     (Fr[1, 4]*Fr[2, 2])/2 - Fr[1, 1]*Fr[2, 4] + (Fr[1, 2]*Fr[2, 4])/2 - 
     (Fr[1, 5]*Fr[2, 4])/2 + Fr[1, 6]*Fr[2, 4] - 4*Fr[1, 1]*Fr[2, 18] - 
     Fr[1, 2]*Fr[2, 18] - 6*Fr[1, 4]*Fr[2, 18] + Fr[1, 5]*Fr[2, 18] - 
     2*Fr[1, 6]*Fr[2, 18] - (212*Fr[3, 5])/3 - 2*Fr[3, 28] - 2*Fr[3, 30] - 
     3*Fr[3, 32] - 6*Fr[3, 40] + Fr[3, 45] - Fr[3, 48]) + eps^4*Fr[4, 103], 
 mi[zmz, 21] -> eps^2*(-1/2*Fr[1, 1]^2 - (Fr[1, 1]*Fr[1, 2])/2 + 
     (Fr[1, 1]*Fr[1, 3])/2 - Fr[1, 3]^2 - (Fr[1, 1]*Fr[1, 4])/2 + 
     Fr[1, 4]^2/2 + (Fr[1, 1]*Fr[1, 5])/2 + (Fr[1, 2]*Fr[1, 5])/2 - 
     (Fr[1, 3]*Fr[1, 5])/2 - (Fr[1, 4]*Fr[1, 5])/2 - (Fr[1, 1]*Fr[1, 6])/2 + 
     (Fr[1, 2]*Fr[1, 6])/2 - (Fr[1, 3]*Fr[1, 6])/2 + (Fr[1, 4]*Fr[1, 6])/2 + 
     Fr[1, 6]^2/2 - Fr[2, 1]/8 - Fr[2, 2]/4 - Fr[2, 3]/4 - Fr[2, 4]/4 - 
     Fr[2, 5]/4 + Fr[2, 6]/4 + Fr[2, 18]/2 + Fr[2, 19]) + 
   eps^3*(Fr[1, 1]^3/6 + (Fr[1, 1]^2*Fr[1, 2])/2 + (Fr[1, 1]*Fr[1, 2]^2)/2 + 
     Fr[1, 2]^3/4 + (Fr[1, 2]^2*Fr[1, 3])/2 + (7*Fr[1, 2]*Fr[1, 3]^2)/4 + 
     (5*Fr[1, 3]^3)/4 - (Fr[1, 2]^2*Fr[1, 4])/2 - (Fr[1, 2]*Fr[1, 4]^2)/2 - 
     Fr[1, 4]^3/2 - (5*Fr[1, 2]^2*Fr[1, 6])/4 + Fr[1, 2]*Fr[1, 3]*Fr[1, 6] + 
     (5*Fr[1, 3]^2*Fr[1, 6])/2 - Fr[1, 2]*Fr[1, 6]^2 + 
     (Fr[1, 3]*Fr[1, 6]^2)/2 - (2*Fr[1, 6]^3)/3 - (Fr[1, 1]*Fr[2, 1])/6 - 
     (Fr[1, 2]*Fr[2, 1])/6 + (5*Fr[1, 3]*Fr[2, 1])/24 + 
     (Fr[1, 4]*Fr[2, 1])/4 - (3*Fr[1, 6]*Fr[2, 1])/8 + 
     (Fr[1, 2]*Fr[2, 3])/4 + (Fr[1, 3]*Fr[2, 3])/2 - 2*Fr[1, 2]*Fr[2, 19] - 
     2*Fr[1, 3]*Fr[2, 19] - 2*Fr[1, 6]*Fr[2, 19] - 3*Fr[3, 5] + 
     (3*Fr[3, 8])/4 - Fr[3, 32]/2 - Fr[3, 33] + Fr[3, 34]/2 - Fr[3, 35]/2 - 
     (3*Fr[3, 43])/2 - Fr[3, 66] - Fr[3, 76]) + eps^4*Fr[4, 104], 
 mi[zmz, 20] -> eps^2*((-7*Fr[1, 1]^2)/8 - (Fr[1, 1]*Fr[1, 2])/2 - 
     Fr[1, 3]^2/4 - (Fr[1, 1]*Fr[1, 4])/2 + Fr[1, 4]^2/2 + 
     (Fr[1, 1]*Fr[1, 5])/4 + (Fr[1, 2]*Fr[1, 5])/2 - (Fr[1, 4]*Fr[1, 5])/2 + 
     Fr[1, 5]^2/8 - (Fr[1, 1]*Fr[1, 6])/4 + (Fr[1, 2]*Fr[1, 6])/2 - 
     (Fr[1, 3]*Fr[1, 6])/2 + (Fr[1, 4]*Fr[1, 6])/2 - (Fr[1, 5]*Fr[1, 6])/4 + 
     (3*Fr[1, 6]^2)/8 - (7*Fr[2, 1])/48 - Fr[2, 2]/4 - Fr[2, 3]/4 - 
     Fr[2, 4]/4 - Fr[2, 5]/4 + Fr[2, 18] + Fr[2, 19]/2) + 
   eps^3*((-17*Fr[1, 1]^3)/12 - (7*Fr[1, 1]^2*Fr[1, 2])/4 + 
     (Fr[1, 1]*Fr[1, 2]^2)/2 - Fr[1, 2]^3/3 + (Fr[1, 1]^2*Fr[1, 3])/4 - 
     (5*Fr[1, 2]^2*Fr[1, 3])/4 + (7*Fr[1, 1]*Fr[1, 3]^2)/4 - 
     (7*Fr[1, 2]*Fr[1, 3]^2)/4 + (5*Fr[1, 1]^2*Fr[1, 4])/8 - 
     3*Fr[1, 1]*Fr[1, 2]*Fr[1, 4] - (Fr[1, 2]^2*Fr[1, 4])/2 + 
     2*Fr[1, 1]*Fr[1, 3]*Fr[1, 4] - 2*Fr[1, 3]^2*Fr[1, 4] + 
     (3*Fr[1, 1]*Fr[1, 4]^2)/4 + (Fr[1, 2]*Fr[1, 4]^2)/2 - 
     Fr[1, 3]*Fr[1, 4]^2 - (7*Fr[1, 4]^3)/4 - (17*Fr[1, 1]^2*Fr[1, 5])/8 + 
     (3*Fr[1, 1]*Fr[1, 2]*Fr[1, 5])/2 + Fr[1, 2]^2*Fr[1, 5] - 
     (Fr[1, 1]*Fr[1, 3]*Fr[1, 5])/2 + (13*Fr[1, 3]^2*Fr[1, 5])/4 - 
     (5*Fr[1, 1]*Fr[1, 4]*Fr[1, 5])/4 - Fr[1, 2]*Fr[1, 4]*Fr[1, 5] + 
     (Fr[1, 4]^2*Fr[1, 5])/4 + (3*Fr[1, 2]*Fr[1, 5]^2)/4 + 
     (5*Fr[1, 3]*Fr[1, 5]^2)/4 - (7*Fr[1, 4]*Fr[1, 5]^2)/8 - 
     (9*Fr[1, 5]^3)/8 - (3*Fr[1, 1]*Fr[1, 2]*Fr[1, 6])/2 + 
     (5*Fr[1, 2]^2*Fr[1, 6])/4 + 3*Fr[1, 1]*Fr[1, 3]*Fr[1, 6] - 
     (3*Fr[1, 2]*Fr[1, 3]*Fr[1, 6])/2 - (17*Fr[1, 3]^2*Fr[1, 6])/4 + 
     (3*Fr[1, 1]*Fr[1, 4]*Fr[1, 6])/4 + 3*Fr[1, 2]*Fr[1, 4]*Fr[1, 6] - 
     2*Fr[1, 3]*Fr[1, 4]*Fr[1, 6] + (Fr[1, 4]^2*Fr[1, 6])/4 - 
     (5*Fr[1, 1]*Fr[1, 5]*Fr[1, 6])/4 - (3*Fr[1, 2]*Fr[1, 5]*Fr[1, 6])/2 - 
     Fr[1, 3]*Fr[1, 5]*Fr[1, 6] + (5*Fr[1, 4]*Fr[1, 5]*Fr[1, 6])/4 - 
     (9*Fr[1, 5]^2*Fr[1, 6])/4 - (3*Fr[1, 1]*Fr[1, 6]^2)/2 + 
     (7*Fr[1, 2]*Fr[1, 6]^2)/4 - 2*Fr[1, 3]*Fr[1, 6]^2 + 
     (5*Fr[1, 4]*Fr[1, 6]^2)/8 - (3*Fr[1, 5]*Fr[1, 6]^2)/8 + 
     (5*Fr[1, 6]^3)/12 + (7*Fr[1, 1]*Fr[2, 1])/12 + 
     (7*Fr[1, 2]*Fr[2, 1])/12 + (Fr[1, 3]*Fr[2, 1])/12 + 
     (17*Fr[1, 4]*Fr[2, 1])/48 + (11*Fr[1, 5]*Fr[2, 1])/16 + 
     (5*Fr[1, 6]*Fr[2, 1])/4 - (Fr[1, 1]*Fr[2, 2])/2 - Fr[1, 2]*Fr[2, 2] + 
     (Fr[1, 3]*Fr[2, 2])/2 - (Fr[1, 4]*Fr[2, 2])/2 + (Fr[1, 1]*Fr[2, 3])/2 - 
     (Fr[1, 2]*Fr[2, 3])/2 - (3*Fr[1, 3]*Fr[2, 3])/4 - 
     (Fr[1, 4]*Fr[2, 3])/2 - (5*Fr[1, 1]*Fr[2, 4])/4 - Fr[1, 2]*Fr[2, 4] + 
     (Fr[1, 3]*Fr[2, 4])/2 - (3*Fr[1, 4]*Fr[2, 4])/4 - Fr[1, 5]*Fr[2, 4] + 
     (3*Fr[1, 6]*Fr[2, 4])/4 + (Fr[1, 3]*Fr[2, 5])/2 - 
     (Fr[1, 4]*Fr[2, 5])/2 + (Fr[1, 5]*Fr[2, 5])/2 - (Fr[1, 6]*Fr[2, 5])/2 - 
     (3*Fr[1, 1]*Fr[2, 6])/4 - (Fr[1, 2]*Fr[2, 6])/2 - 
     (3*Fr[1, 3]*Fr[2, 6])/2 + (Fr[1, 4]*Fr[2, 6])/2 - 
     (3*Fr[1, 5]*Fr[2, 6])/4 + (Fr[1, 6]*Fr[2, 6])/4 - 
     (3*Fr[1, 1]*Fr[2, 18])/2 + 3*Fr[1, 2]*Fr[2, 18] - 2*Fr[1, 3]*Fr[2, 18] - 
     2*Fr[1, 4]*Fr[2, 18] + (3*Fr[1, 5]*Fr[2, 18])/2 - Fr[1, 6]*Fr[2, 18] - 
     (5*Fr[1, 1]*Fr[2, 19])/2 + 2*Fr[1, 2]*Fr[2, 19] + 
     (Fr[1, 3]*Fr[2, 19])/2 + 2*Fr[1, 4]*Fr[2, 19] - 
     (3*Fr[1, 5]*Fr[2, 19])/2 + (7*Fr[1, 6]*Fr[2, 19])/2 + Fr[3, 1]/4 + 
     (3*Fr[3, 2])/4 - (317*Fr[3, 5])/3 + Fr[3, 7] - Fr[3, 8]/4 - 
     (3*Fr[3, 28])/2 - 2*Fr[3, 30] - (15*Fr[3, 32])/4 + Fr[3, 33] - 
     Fr[3, 34] + (3*Fr[3, 35])/2 + (3*Fr[3, 36])/2 - Fr[3, 37] - 
     2*Fr[3, 38] - Fr[3, 39]/2 - 5*Fr[3, 40] + 2*Fr[3, 43] - 
     (7*Fr[3, 45])/2 - (3*Fr[3, 48])/4 - Fr[3, 53]/2 - Fr[3, 55]/2 - 
     2*Fr[3, 62] + Fr[3, 66] - Fr[3, 76]) + eps^4*Fr[4, 105], 
 mi[zmz, 19] -> -2*eps^3*Fr[3, 6] + eps^4*Fr[4, 106], 
 mi[zmz, 18] -> eps^2*((3*Fr[1, 1]^2)/2 - Fr[1, 2]^2/2 - Fr[1, 1]*Fr[1, 3] + 
     (3*Fr[1, 3]^2)/2 + 2*Fr[1, 1]*Fr[1, 4] + Fr[1, 2]*Fr[1, 4] - 
     (3*Fr[1, 4]^2)/2 - Fr[1, 1]*Fr[1, 5] - Fr[1, 2]*Fr[1, 5] + 
     Fr[1, 3]*Fr[1, 5] + Fr[1, 4]*Fr[1, 5] + 2*Fr[1, 1]*Fr[1, 6] - 
     2*Fr[1, 4]*Fr[1, 6] - Fr[1, 6]^2 + Fr[2, 1]/12 + Fr[2, 2]/2 + 
     Fr[2, 3]/2 + Fr[2, 4]/2 + Fr[2, 5]/2 - Fr[2, 6]/2 - 2*Fr[2, 18] - 
     Fr[2, 19]) + eps^3*Fr[3, 81] + eps^4*Fr[4, 107], 
 mi[zmz, 15] -> -(eps^3*Fr[3, 6]) + eps^4*(-1/2*(Fr[1, 1]*Fr[3, 6]) + 
     (Fr[1, 5]*Fr[3, 6])/2 + (Fr[1, 6]*Fr[3, 6])/2 - Fr[4, 1]/2 + 
     Fr[4, 52]/4 + Fr[4, 56]/4 - Fr[4, 100]/2), 
 mi[zmz, 14] -> eps*(2*Fr[1, 1] + 2*Fr[1, 2] - 2*Fr[1, 3] - 2*Fr[1, 4]) + 
   eps^2*(-Fr[1, 1]^2 - 2*Fr[1, 3]^2 - 2*Fr[1, 1]*Fr[1, 4] + Fr[1, 4]^2 - 
     2*Fr[1, 1]*Fr[1, 6] + 2*Fr[1, 4]*Fr[1, 6] + Fr[1, 6]^2 - Fr[2, 1]/6 - 
     Fr[2, 2]/2 - Fr[2, 3]/2 - Fr[2, 4]/2 + Fr[2, 5] + Fr[2, 6]/2 + 
     2*Fr[2, 18] + 2*Fr[2, 19]) + eps^3*((17*Fr[1, 1]^3)/9 + 
     2*Fr[1, 1]^2*Fr[1, 2] - (4*Fr[1, 2]^3)/3 - (Fr[1, 1]^2*Fr[1, 3])/2 - 
     3*Fr[1, 1]*Fr[1, 3]^2 - Fr[1, 2]*Fr[1, 3]^2 - (23*Fr[1, 3]^3)/6 + 
     4*Fr[1, 1]*Fr[1, 2]*Fr[1, 4] + (Fr[1, 2]^2*Fr[1, 4])/2 - 
     4*Fr[1, 1]*Fr[1, 3]*Fr[1, 4] + 4*Fr[1, 3]^2*Fr[1, 4] - 
     2*Fr[1, 1]*Fr[1, 4]^2 - (Fr[1, 2]*Fr[1, 4]^2)/2 + 
     2*Fr[1, 3]*Fr[1, 4]^2 + (7*Fr[1, 4]^3)/2 + (7*Fr[1, 1]^2*Fr[1, 5])/6 - 
     2*Fr[1, 1]*Fr[1, 2]*Fr[1, 5] - (3*Fr[1, 2]^2*Fr[1, 5])/2 + 
     Fr[1, 1]*Fr[1, 3]*Fr[1, 5] - 7*Fr[1, 3]^2*Fr[1, 5] + 
     Fr[1, 1]*Fr[1, 4]*Fr[1, 5] + Fr[1, 2]*Fr[1, 4]*Fr[1, 5] + 
     (Fr[1, 1]*Fr[1, 5]^2)/3 - (Fr[1, 2]*Fr[1, 5]^2)/2 - 
     (5*Fr[1, 3]*Fr[1, 5]^2)/2 + (5*Fr[1, 5]^3)/18 + Fr[1, 1]^2*Fr[1, 6] + 
     2*Fr[1, 1]*Fr[1, 2]*Fr[1, 6] - Fr[1, 2]^2*Fr[1, 6] - 
     5*Fr[1, 1]*Fr[1, 3]*Fr[1, 6] - (3*Fr[1, 3]^2*Fr[1, 6])/2 - 
     4*Fr[1, 2]*Fr[1, 4]*Fr[1, 6] + 4*Fr[1, 3]*Fr[1, 4]*Fr[1, 6] + 
     Fr[1, 1]*Fr[1, 5]*Fr[1, 6] + 2*Fr[1, 2]*Fr[1, 5]*Fr[1, 6] + 
     Fr[1, 3]*Fr[1, 5]*Fr[1, 6] - Fr[1, 4]*Fr[1, 5]*Fr[1, 6] + 
     (5*Fr[1, 5]^2*Fr[1, 6])/2 + (17*Fr[1, 1]*Fr[1, 6]^2)/6 - 
     (3*Fr[1, 2]*Fr[1, 6]^2)/2 + (3*Fr[1, 3]*Fr[1, 6]^2)/2 - 
     2*Fr[1, 4]*Fr[1, 6]^2 + (7*Fr[1, 5]*Fr[1, 6]^2)/6 - 
     (11*Fr[1, 1]*Fr[2, 1])/36 + (5*Fr[1, 2]*Fr[2, 1])/4 - 
     (5*Fr[1, 3]*Fr[2, 1])/6 - (7*Fr[1, 4]*Fr[2, 1])/6 + 
     (Fr[1, 5]*Fr[2, 1])/18 + (Fr[1, 6]*Fr[2, 1])/12 + 
     (Fr[1, 1]*Fr[2, 2])/2 + Fr[1, 2]*Fr[2, 2] - Fr[1, 3]*Fr[2, 2] + 
     (Fr[1, 4]*Fr[2, 2])/2 + (Fr[1, 6]*Fr[2, 2])/2 - (Fr[1, 1]*Fr[2, 3])/2 + 
     Fr[1, 2]*Fr[2, 3] + Fr[1, 4]*Fr[2, 3] - (Fr[1, 5]*Fr[2, 3])/2 + 
     Fr[1, 6]*Fr[2, 3] + 2*Fr[1, 1]*Fr[2, 4] + Fr[1, 2]*Fr[2, 4] - 
     Fr[1, 3]*Fr[2, 4] + Fr[1, 5]*Fr[2, 4] - Fr[1, 6]*Fr[2, 4] + 
     (Fr[1, 1]*Fr[2, 5])/2 - Fr[1, 3]*Fr[2, 5] + Fr[1, 4]*Fr[2, 5] - 
     (3*Fr[1, 5]*Fr[2, 5])/2 + (Fr[1, 6]*Fr[2, 5])/2 + 
     (3*Fr[1, 1]*Fr[2, 6])/2 + 3*Fr[1, 3]*Fr[2, 6] - Fr[1, 4]*Fr[2, 6] + 
     (3*Fr[1, 5]*Fr[2, 6])/2 - (Fr[1, 6]*Fr[2, 6])/2 + Fr[1, 1]*Fr[2, 18] - 
     4*Fr[1, 2]*Fr[2, 18] + 4*Fr[1, 3]*Fr[2, 18] + 2*Fr[1, 4]*Fr[2, 18] - 
     Fr[1, 6]*Fr[2, 18] + 4*Fr[1, 1]*Fr[2, 19] + 2*Fr[1, 2]*Fr[2, 19] + 
     8*Fr[1, 3]*Fr[2, 19] - 4*Fr[1, 4]*Fr[2, 19] + 4*Fr[1, 5]*Fr[2, 19] + 
     2*Fr[1, 6]*Fr[2, 19] + 2*Fr[3, 1] - Fr[3, 2]/2 + (239*Fr[3, 5])/2 - 
     (5*Fr[3, 7])/2 - 2*Fr[3, 8] + (7*Fr[3, 9])/2 + (4*Fr[3, 28])/3 + 
     (8*Fr[3, 30])/3 + (9*Fr[3, 32])/2 + 3*Fr[3, 33] - Fr[3, 34] - 
     3*Fr[3, 36] + 3*Fr[3, 37] + 3*Fr[3, 38] + Fr[3, 39] + 5*Fr[3, 40] + 
     Fr[3, 43] + 5*Fr[3, 45] + (3*Fr[3, 48])/2 + Fr[3, 53] - Fr[3, 56] + 
     3*Fr[3, 62] - 2*Fr[3, 66] + 2*Fr[3, 76]) + eps^4*Fr[4, 109], 
 mi[zmz, 13] -> eps*((-3*Fr[1, 2])/2 + (3*Fr[1, 3])/2) + 
   eps^2*(Fr[1, 2]^2 - Fr[1, 2]*Fr[1, 3] + (5*Fr[1, 3]^2)/2 - 
     (Fr[1, 2]*Fr[1, 6])/2 + (Fr[1, 3]*Fr[1, 6])/2 - (5*Fr[1, 6]^2)/4 + 
     (5*Fr[2, 1])/12 + (5*Fr[2, 3])/4 - (5*Fr[2, 19])/2) + 
   eps^3*((-5*Fr[1, 2]^3)/12 - (Fr[1, 2]^2*Fr[1, 3])/2 - 
     (5*Fr[1, 2]*Fr[1, 3]^2)/4 - (7*Fr[1, 3]^3)/4 + 
     (3*Fr[1, 2]^2*Fr[1, 6])/4 - Fr[1, 2]*Fr[1, 3]*Fr[1, 6] - 
     (5*Fr[1, 3]^2*Fr[1, 6])/2 + Fr[1, 2]*Fr[1, 6]^2 - 
     (3*Fr[1, 3]*Fr[1, 6]^2)/2 + (2*Fr[1, 6]^3)/3 - 
     (7*Fr[1, 2]*Fr[2, 1])/12 + (7*Fr[1, 3]*Fr[2, 1])/24 + 
     (Fr[1, 6]*Fr[2, 1])/8 - (3*Fr[1, 2]*Fr[2, 3])/4 + 
     (Fr[1, 3]*Fr[2, 3])/2 + 2*Fr[1, 2]*Fr[2, 19] + 2*Fr[1, 3]*Fr[2, 19] + 
     2*Fr[1, 6]*Fr[2, 19] + Fr[3, 5] + (7*Fr[3, 8])/4 - Fr[3, 33] - 
     (3*Fr[3, 34])/2 + Fr[3, 35]/2 + Fr[3, 43]/2) + 
   eps^4*(Fr[1, 2]^4/36 - (10*Fr[1, 2]^3*Fr[1, 3])/9 - 
     (11*Fr[1, 2]^2*Fr[1, 3]^2)/6 - (5*Fr[1, 2]*Fr[1, 3]^3)/9 + 
     (3*Fr[1, 3]^4)/4 + (7*Fr[1, 2]^3*Fr[1, 6])/9 - 
     (Fr[1, 2]^2*Fr[1, 3]*Fr[1, 6])/3 + (4*Fr[1, 2]*Fr[1, 3]^2*Fr[1, 6])/3 + 
     (8*Fr[1, 3]^3*Fr[1, 6])/3 - (4*Fr[1, 2]^2*Fr[1, 6]^2)/3 + 
     (Fr[1, 2]*Fr[1, 3]*Fr[1, 6]^2)/3 + (25*Fr[1, 3]^2*Fr[1, 6]^2)/6 - 
     Fr[1, 2]*Fr[1, 6]^3 + (10*Fr[1, 3]*Fr[1, 6]^3)/9 - (17*Fr[1, 6]^4)/18 + 
     (8*Fr[1, 2]^2*Fr[2, 1])/9 - (2*Fr[1, 2]*Fr[1, 3]*Fr[2, 1])/9 - 
     (7*Fr[1, 3]^2*Fr[2, 1])/24 + (4*Fr[1, 2]*Fr[1, 6]*Fr[2, 1])/9 - 
     (Fr[1, 3]*Fr[1, 6]*Fr[2, 1])/36 - (43*Fr[1, 6]^2*Fr[2, 1])/72 + 
     (1817*Fr[2, 1]^2)/4320 + Fr[1, 2]*Fr[1, 6]*Fr[2, 3] + 
     Fr[1, 3]*Fr[1, 6]*Fr[2, 3] + (Fr[2, 1]*Fr[2, 3])/6 + 
     2*Fr[1, 2]^2*Fr[2, 19] + (4*Fr[1, 2]*Fr[1, 3]*Fr[2, 19])/3 - 
     (Fr[1, 3]^2*Fr[2, 19])/2 - (4*Fr[1, 2]*Fr[1, 6]*Fr[2, 19])/3 - 
     3*Fr[1, 3]*Fr[1, 6]*Fr[2, 19] - (5*Fr[1, 6]^2*Fr[2, 19])/2 + 
     (Fr[2, 1]*Fr[2, 19])/3 - (278*Fr[1, 2]*Fr[3, 5])/9 + 
     (118*Fr[1, 3]*Fr[3, 5])/3 - 16*Fr[1, 6]*Fr[3, 5] - Fr[1, 2]*Fr[3, 8] + 
     Fr[1, 3]*Fr[3, 8] + 2*Fr[1, 6]*Fr[3, 8] + (4*Fr[1, 2]*Fr[3, 33])/3 + 
     (Fr[1, 3]*Fr[3, 33])/3 - (Fr[1, 6]*Fr[3, 33])/3 - 
     (2*Fr[1, 2]*Fr[3, 34])/3 + (Fr[1, 3]*Fr[3, 34])/3 + 
     (5*Fr[1, 6]*Fr[3, 34])/3 + 2*Fr[1, 2]*Fr[3, 43] - 2*Fr[1, 6]*Fr[3, 43] + 
     4*Fr[4, 3] - Fr[4, 22] - Fr[4, 35]/3 - Fr[4, 36]/3 + Fr[4, 77]/2), 
 mi[zmz, 12] -> 1 + eps*(-2*Fr[1, 2] + 2*Fr[1, 3] - 2*Fr[1, 6]) + 
   eps^2*(Fr[1, 2]^2/2 - Fr[1, 2]*Fr[1, 3] + (5*Fr[1, 3]^2)/2 + 
     Fr[1, 2]*Fr[1, 6] - Fr[1, 3]*Fr[1, 6] + Fr[1, 6]^2/2 + Fr[2, 1]/3 + 
     (3*Fr[2, 3])/2 - 2*Fr[2, 19]) + 
   eps^3*((13*Fr[1, 2]^3)/6 + Fr[1, 2]^2*Fr[1, 3] + 
     (3*Fr[1, 2]*Fr[1, 3]^2)/2 + (5*Fr[1, 3]^3)/6 - (Fr[1, 2]^2*Fr[1, 6])/2 + 
     2*Fr[1, 2]*Fr[1, 3]*Fr[1, 6] + 3*Fr[1, 3]^2*Fr[1, 6] - 
     (Fr[1, 2]*Fr[1, 6]^2)/2 + (Fr[1, 3]*Fr[1, 6]^2)/2 - (8*Fr[1, 6]^3)/3 - 
     (11*Fr[1, 2]*Fr[2, 1])/6 + Fr[1, 3]*Fr[2, 1] - (4*Fr[1, 6]*Fr[2, 1])/3 - 
     2*Fr[1, 2]*Fr[2, 3] + (3*Fr[1, 3]*Fr[2, 3])/2 - 2*Fr[1, 6]*Fr[2, 3] - 
     3*Fr[1, 2]*Fr[2, 19] - 4*Fr[1, 3]*Fr[2, 19] - 5*Fr[1, 6]*Fr[2, 19] - 
     (179*Fr[3, 5])/6 + (9*Fr[3, 8])/2 - 6*Fr[3, 33] - Fr[3, 34] - 
     4*Fr[3, 35] - 7*Fr[3, 43]) + eps^4*((46*Fr[1, 2]^4)/9 - 
     (815*Fr[1, 2]^3*Fr[1, 3])/18 - (334*Fr[1, 2]^2*Fr[1, 3]^2)/3 - 
     (758*Fr[1, 2]*Fr[1, 3]^3)/9 - (45*Fr[1, 3]^4)/2 + 
     (1019*Fr[1, 2]^3*Fr[1, 6])/18 - (95*Fr[1, 2]^2*Fr[1, 3]*Fr[1, 6])/6 - 
     (347*Fr[1, 2]*Fr[1, 3]^2*Fr[1, 6])/3 - (68*Fr[1, 3]^3*Fr[1, 6])/3 + 
     (95*Fr[1, 2]^2*Fr[1, 6]^2)/3 - (17*Fr[1, 2]*Fr[1, 3]*Fr[1, 6]^2)/3 + 
     (56*Fr[1, 3]^2*Fr[1, 6]^2)/3 + (39*Fr[1, 2]*Fr[1, 6]^3)/2 + 
     (443*Fr[1, 3]*Fr[1, 6]^3)/18 - (347*Fr[1, 6]^4)/72 + 
     (383*Fr[1, 2]^2*Fr[2, 1])/36 - (155*Fr[1, 2]*Fr[1, 3]*Fr[2, 1])/36 - 
     (83*Fr[1, 3]^2*Fr[2, 1])/12 + (907*Fr[1, 2]*Fr[1, 6]*Fr[2, 1])/36 + 
     (209*Fr[1, 3]*Fr[1, 6]*Fr[2, 1])/36 - (119*Fr[1, 6]^2*Fr[2, 1])/9 - 
     (16553*Fr[2, 1]^2)/2160 - (27*Fr[1, 2]^2*Fr[2, 3])/2 - 
     (49*Fr[1, 2]*Fr[1, 3]*Fr[2, 3])/2 - Fr[1, 3]^2*Fr[2, 3] - 
     (Fr[1, 2]*Fr[1, 6]*Fr[2, 3])/2 + (9*Fr[1, 3]*Fr[1, 6]*Fr[2, 3])/2 - 
     (7*Fr[1, 6]^2*Fr[2, 3])/4 - (73*Fr[2, 1]*Fr[2, 3])/12 + 
     (7*Fr[2, 3]^2)/8 + 97*Fr[1, 2]^2*Fr[2, 19] + 
     (370*Fr[1, 2]*Fr[1, 3]*Fr[2, 19])/3 + 31*Fr[1, 3]^2*Fr[2, 19] + 
     (197*Fr[1, 2]*Fr[1, 6]*Fr[2, 19])/3 + 21*Fr[1, 3]*Fr[1, 6]*Fr[2, 19] - 
     (17*Fr[1, 6]^2*Fr[2, 19])/2 + (23*Fr[2, 1]*Fr[2, 19])/4 - 
     (7*Fr[2, 3]*Fr[2, 19])/2 + 3*Fr[2, 19]^2 + (3163*Fr[1, 2]*Fr[3, 5])/9 - 
     826*Fr[1, 3]*Fr[3, 5] + 776*Fr[1, 6]*Fr[3, 5] - 
     (113*Fr[1, 2]*Fr[3, 8])/2 - (81*Fr[1, 3]*Fr[3, 8])/2 + 
     (100*Fr[1, 2]*Fr[3, 33])/3 + (91*Fr[1, 3]*Fr[3, 33])/3 + 
     (65*Fr[1, 6]*Fr[3, 33])/3 - (113*Fr[1, 2]*Fr[3, 34])/3 - 
     (41*Fr[1, 3]*Fr[3, 34])/3 + (50*Fr[1, 6]*Fr[3, 34])/3 + 
     9*Fr[1, 2]*Fr[3, 35] + 15*Fr[1, 3]*Fr[3, 35] + 69*Fr[1, 2]*Fr[3, 43] + 
     41*Fr[1, 3]*Fr[3, 43] - 2*Fr[1, 6]*Fr[3, 43] - 83*Fr[4, 3] + 
     2*Fr[4, 22] - (21*Fr[4, 23])/2 + 34*Fr[4, 24] - 2*Fr[4, 32] - 
     2*Fr[4, 33] + (2*Fr[4, 35])/3 + (17*Fr[4, 36])/3 - 4*Fr[4, 51] + 
     21*Fr[4, 63] + Fr[4, 77]), mi[zmz, 11] -> 
  eps*((-3*Fr[1, 2])/2 + (3*Fr[1, 4])/2) + 
   eps^2*((15*Fr[1, 1]^2)/8 + Fr[1, 2]^2 + (5*Fr[1, 1]*Fr[1, 4])/2 - 
     Fr[1, 2]*Fr[1, 4] - (5*Fr[1, 4]^2)/4 - (5*Fr[1, 1]*Fr[1, 5])/4 - 
     (Fr[1, 2]*Fr[1, 5])/2 + (Fr[1, 4]*Fr[1, 5])/2 - (5*Fr[1, 5]^2)/8 + 
     (5*Fr[1, 1]*Fr[1, 6])/4 - (5*Fr[1, 4]*Fr[1, 6])/2 + 
     (5*Fr[1, 5]*Fr[1, 6])/4 - (5*Fr[1, 6]^2)/8 + (25*Fr[2, 1])/48 + 
     (5*Fr[2, 2])/4 + (5*Fr[2, 4])/4 - (5*Fr[2, 18])/2) + 
   eps^3*(-1/8*Fr[1, 1]^3 - (3*Fr[1, 1]^2*Fr[1, 2])/4 - Fr[1, 2]^3/3 - 
     (9*Fr[1, 1]^2*Fr[1, 4])/2 - Fr[1, 1]*Fr[1, 2]*Fr[1, 4] - 
     (Fr[1, 2]^2*Fr[1, 4])/4 - (13*Fr[1, 1]*Fr[1, 4]^2)/4 + 
     (5*Fr[1, 2]*Fr[1, 4]^2)/4 + (7*Fr[1, 4]^3)/2 + 
     (Fr[1, 1]*Fr[1, 2]*Fr[1, 5])/2 + (Fr[1, 2]^2*Fr[1, 5])/4 - 
     (Fr[1, 1]*Fr[1, 4]*Fr[1, 5])/2 - (Fr[1, 2]*Fr[1, 4]*Fr[1, 5])/2 + 
     (Fr[1, 4]^2*Fr[1, 5])/4 + (13*Fr[1, 1]*Fr[1, 5]^2)/8 + 
     (Fr[1, 2]*Fr[1, 5]^2)/4 - (3*Fr[1, 4]*Fr[1, 5]^2)/2 + (7*Fr[1, 5]^3)/6 - 
     (3*Fr[1, 1]^2*Fr[1, 6])/8 - (Fr[1, 1]*Fr[1, 2]*Fr[1, 6])/2 - 
     2*Fr[1, 1]*Fr[1, 4]*Fr[1, 6] + Fr[1, 2]*Fr[1, 4]*Fr[1, 6] + 
     (13*Fr[1, 4]^2*Fr[1, 6])/4 - (Fr[1, 1]*Fr[1, 5]*Fr[1, 6])/2 - 
     (Fr[1, 2]*Fr[1, 5]*Fr[1, 6])/2 + (Fr[1, 4]*Fr[1, 5]*Fr[1, 6])/2 - 
     (Fr[1, 5]^2*Fr[1, 6])/8 + (3*Fr[1, 1]*Fr[1, 6]^2)/8 + 
     (Fr[1, 2]*Fr[1, 6]^2)/4 + Fr[1, 4]*Fr[1, 6]^2 + Fr[1, 5]*Fr[1, 6]^2 + 
     (5*Fr[1, 6]^3)/8 - (11*Fr[1, 1]*Fr[2, 1])/16 - (3*Fr[1, 2]*Fr[2, 1])/4 - 
     (Fr[1, 4]*Fr[2, 1])/12 - (17*Fr[1, 5]*Fr[2, 1])/24 - 
     (9*Fr[1, 6]*Fr[2, 1])/16 - (Fr[1, 2]*Fr[2, 2])/2 + 
     (3*Fr[1, 4]*Fr[2, 2])/4 + (3*Fr[1, 1]*Fr[2, 4])/4 - 
     (Fr[1, 2]*Fr[2, 4])/2 - (Fr[1, 4]*Fr[2, 4])/2 - (Fr[1, 5]*Fr[2, 4])/2 - 
     (3*Fr[1, 6]*Fr[2, 4])/4 + 3*Fr[1, 1]*Fr[2, 18] + Fr[1, 2]*Fr[2, 18] + 
     (11*Fr[1, 4]*Fr[2, 18])/2 + Fr[1, 5]*Fr[2, 18] + 
     (3*Fr[1, 6]*Fr[2, 18])/2 + (218*Fr[3, 5])/3 + (7*Fr[3, 7])/4 + 
     (3*Fr[3, 28])/2 + (3*Fr[3, 30])/2 + (9*Fr[3, 32])/4 - (3*Fr[3, 36])/2 + 
     (9*Fr[3, 40])/2 + Fr[3, 45]/2 + (3*Fr[3, 48])/4 + Fr[3, 62]/2) + 
   eps^4*((2783*Fr[1, 1]^4)/2448 + (Fr[1, 1]^3*Fr[1, 2])/12 - 
     (27*Fr[1, 1]^2*Fr[1, 2]^2)/8 + (5*Fr[1, 2]^4)/12 - 
     (1837*Fr[1, 1]^3*Fr[1, 4])/612 + (13*Fr[1, 1]^2*Fr[1, 2]*Fr[1, 4])/4 - 
     (9*Fr[1, 1]*Fr[1, 2]^2*Fr[1, 4])/2 - (13*Fr[1, 2]^3*Fr[1, 4])/6 + 
     (649*Fr[1, 1]^2*Fr[1, 4]^2)/136 + (5*Fr[1, 1]*Fr[1, 2]*Fr[1, 4]^2)/2 + 
     (9*Fr[1, 2]^2*Fr[1, 4]^2)/4 + (514*Fr[1, 1]*Fr[1, 4]^3)/51 - 
     2*Fr[1, 2]*Fr[1, 4]^3 - (1495*Fr[1, 4]^4)/204 - 
     (691*Fr[1, 1]^3*Fr[1, 5])/612 - (7*Fr[1, 1]^2*Fr[1, 2]*Fr[1, 5])/2 + 
     (9*Fr[1, 1]*Fr[1, 2]^2*Fr[1, 5])/4 + 2*Fr[1, 2]^3*Fr[1, 5] + 
     6*Fr[1, 1]^2*Fr[1, 4]*Fr[1, 5] - (9*Fr[1, 1]*Fr[1, 2]*Fr[1, 4]*Fr[1, 5])/
      2 - 5*Fr[1, 2]^2*Fr[1, 4]*Fr[1, 5] + (593*Fr[1, 1]*Fr[1, 4]^2*Fr[1, 5])/
      68 + 2*Fr[1, 2]*Fr[1, 4]^2*Fr[1, 5] - (96*Fr[1, 4]^3*Fr[1, 5])/17 + 
     (533*Fr[1, 1]^2*Fr[1, 5]^2)/136 + (5*Fr[1, 1]*Fr[1, 2]*Fr[1, 5]^2)/4 + 
     (13*Fr[1, 2]^2*Fr[1, 5]^2)/8 - (351*Fr[1, 1]*Fr[1, 4]*Fr[1, 5]^2)/68 - 
     (15*Fr[1, 2]*Fr[1, 4]*Fr[1, 5]^2)/4 + (541*Fr[1, 4]^2*Fr[1, 5]^2)/136 - 
     (95*Fr[1, 1]*Fr[1, 5]^3)/68 - (5*Fr[1, 2]*Fr[1, 5]^3)/6 + 
     (361*Fr[1, 4]*Fr[1, 5]^3)/153 - (209*Fr[1, 5]^4)/2448 + 
     (389*Fr[1, 1]^3*Fr[1, 6])/204 + (Fr[1, 1]^2*Fr[1, 2]*Fr[1, 6])/4 - 
     (9*Fr[1, 1]*Fr[1, 2]^2*Fr[1, 6])/4 + (77*Fr[1, 1]^2*Fr[1, 4]*Fr[1, 6])/
      68 + (3*Fr[1, 1]*Fr[1, 2]*Fr[1, 4]*Fr[1, 6])/2 + 
     (9*Fr[1, 2]^2*Fr[1, 4]*Fr[1, 6])/2 + (267*Fr[1, 1]*Fr[1, 4]^2*Fr[1, 6])/
      68 - (5*Fr[1, 2]*Fr[1, 4]^2*Fr[1, 6])/2 - (370*Fr[1, 4]^3*Fr[1, 6])/
      51 - (563*Fr[1, 1]^2*Fr[1, 5]*Fr[1, 6])/204 - 
     2*Fr[1, 1]*Fr[1, 2]*Fr[1, 5]*Fr[1, 6] - (9*Fr[1, 2]^2*Fr[1, 5]*Fr[1, 6])/
      4 + (475*Fr[1, 1]*Fr[1, 4]*Fr[1, 5]*Fr[1, 6])/51 + 
     (9*Fr[1, 2]*Fr[1, 4]*Fr[1, 5]*Fr[1, 6])/2 - 
     (593*Fr[1, 4]^2*Fr[1, 5]*Fr[1, 6])/68 - 
     (61*Fr[1, 1]*Fr[1, 5]^2*Fr[1, 6])/68 - (9*Fr[1, 2]*Fr[1, 5]^2*Fr[1, 6])/
      4 - (71*Fr[1, 4]*Fr[1, 5]^2*Fr[1, 6])/204 - (139*Fr[1, 5]^3*Fr[1, 6])/
      204 - (35*Fr[1, 1]^2*Fr[1, 6]^2)/408 - (Fr[1, 1]*Fr[1, 2]*Fr[1, 6]^2)/
      4 + (9*Fr[1, 2]^2*Fr[1, 6]^2)/8 - (671*Fr[1, 1]*Fr[1, 4]*Fr[1, 6]^2)/
      204 - (3*Fr[1, 2]*Fr[1, 4]*Fr[1, 6]^2)/4 + (21*Fr[1, 4]^2*Fr[1, 6]^2)/
      136 + (361*Fr[1, 1]*Fr[1, 5]*Fr[1, 6]^2)/204 + 
     (Fr[1, 2]*Fr[1, 5]*Fr[1, 6]^2)/2 - (108*Fr[1, 4]*Fr[1, 5]*Fr[1, 6]^2)/
      17 - (869*Fr[1, 5]^2*Fr[1, 6]^2)/408 - (839*Fr[1, 1]*Fr[1, 6]^3)/612 - 
     (5*Fr[1, 2]*Fr[1, 6]^3)/12 + (65*Fr[1, 4]*Fr[1, 6]^3)/612 - 
     (1271*Fr[1, 5]*Fr[1, 6]^3)/612 - (157*Fr[1, 6]^4)/272 - 
     (307*Fr[1, 1]^2*Fr[2, 1])/816 + (11*Fr[1, 1]*Fr[1, 2]*Fr[2, 1])/24 + 
     (13*Fr[1, 2]^2*Fr[2, 1])/16 + (125*Fr[1, 1]*Fr[1, 4]*Fr[2, 1])/72 + 
     (13*Fr[1, 2]*Fr[1, 4]*Fr[2, 1])/24 + (129*Fr[1, 4]^2*Fr[2, 1])/272 + 
     (151*Fr[1, 1]*Fr[1, 5]*Fr[2, 1])/1224 + (5*Fr[1, 2]*Fr[1, 5]*Fr[2, 1])/
      6 + (1061*Fr[1, 4]*Fr[1, 5]*Fr[2, 1])/612 + (961*Fr[1, 5]^2*Fr[2, 1])/
      2448 + (223*Fr[1, 1]*Fr[1, 6]*Fr[2, 1])/408 + 
     (3*Fr[1, 2]*Fr[1, 6]*Fr[2, 1])/8 + (589*Fr[1, 4]*Fr[1, 6]*Fr[2, 1])/
      408 + (241*Fr[1, 5]*Fr[1, 6]*Fr[2, 1])/136 + (961*Fr[1, 6]^2*Fr[2, 1])/
      816 + (7399*Fr[2, 1]^2)/3264 + (3*Fr[1, 1]^2*Fr[2, 2])/4 - 
     (9*Fr[1, 2]^2*Fr[2, 2])/4 + Fr[1, 1]*Fr[1, 4]*Fr[2, 2] + 
     Fr[1, 2]*Fr[1, 4]*Fr[2, 2] + (Fr[1, 4]^2*Fr[2, 2])/4 - 
     (Fr[1, 1]*Fr[1, 5]*Fr[2, 2])/2 - Fr[1, 2]*Fr[1, 5]*Fr[2, 2] + 
     Fr[1, 4]*Fr[1, 5]*Fr[2, 2] - (Fr[1, 5]^2*Fr[2, 2])/4 + 
     (Fr[1, 1]*Fr[1, 6]*Fr[2, 2])/2 - Fr[1, 4]*Fr[1, 6]*Fr[2, 2] + 
     (Fr[1, 5]*Fr[1, 6]*Fr[2, 2])/2 - (Fr[1, 6]^2*Fr[2, 2])/4 + 
     (11*Fr[2, 1]*Fr[2, 2])/24 + Fr[2, 2]^2/4 + (563*Fr[1, 1]^2*Fr[2, 4])/
      204 - (Fr[1, 1]*Fr[1, 2]*Fr[2, 4])/2 - (9*Fr[1, 2]^2*Fr[2, 4])/4 - 
     (25*Fr[1, 1]*Fr[1, 4]*Fr[2, 4])/34 + (Fr[1, 2]*Fr[1, 4]*Fr[2, 4])/2 - 
     (Fr[1, 4]^2*Fr[2, 4])/4 - (67*Fr[1, 1]*Fr[1, 5]*Fr[2, 4])/34 - 
     2*Fr[1, 2]*Fr[1, 5]*Fr[2, 4] + (69*Fr[1, 4]*Fr[1, 5]*Fr[2, 4])/17 + 
     (91*Fr[1, 5]^2*Fr[2, 4])/68 - (83*Fr[1, 1]*Fr[1, 6]*Fr[2, 4])/102 + 
     (Fr[1, 2]*Fr[1, 6]*Fr[2, 4])/2 - (47*Fr[1, 4]*Fr[1, 6]*Fr[2, 4])/34 + 
     (31*Fr[1, 5]*Fr[1, 6]*Fr[2, 4])/34 - (25*Fr[1, 6]^2*Fr[2, 4])/204 + 
     (163*Fr[2, 1]*Fr[2, 4])/408 + (Fr[2, 2]*Fr[2, 4])/2 + 
     (31*Fr[2, 4]^2)/68 + (59*Fr[2, 7]^2)/68 + (169*Fr[1, 1]^2*Fr[2, 18])/
      102 - 2*Fr[1, 1]*Fr[1, 2]*Fr[2, 18] + (9*Fr[1, 2]^2*Fr[2, 18])/2 - 
     (16*Fr[1, 1]*Fr[1, 4]*Fr[2, 18])/17 - 4*Fr[1, 2]*Fr[1, 4]*Fr[2, 18] - 
     (301*Fr[1, 4]^2*Fr[2, 18])/34 - (5*Fr[1, 1]*Fr[1, 5]*Fr[2, 18])/17 + 
     4*Fr[1, 2]*Fr[1, 5]*Fr[2, 18] - (210*Fr[1, 4]*Fr[1, 5]*Fr[2, 18])/17 - 
     (91*Fr[1, 5]^2*Fr[2, 18])/34 - (229*Fr[1, 1]*Fr[1, 6]*Fr[2, 18])/51 - 
     Fr[1, 2]*Fr[1, 6]*Fr[2, 18] - (57*Fr[1, 4]*Fr[1, 6]*Fr[2, 18])/17 - 
     (31*Fr[1, 5]*Fr[1, 6]*Fr[2, 18])/17 + (25*Fr[1, 6]^2*Fr[2, 18])/102 - 
     (37*Fr[2, 1]*Fr[2, 18])/68 - Fr[2, 2]*Fr[2, 18] - 
     (31*Fr[2, 4]*Fr[2, 18])/17 + (11*Fr[2, 18]^2)/17 + 
     (50*Fr[1, 1]*Fr[3, 1])/17 + (10*Fr[1, 4]*Fr[3, 1])/17 - 
     (4*Fr[1, 5]*Fr[3, 1])/17 + (4*Fr[1, 6]*Fr[3, 1])/17 + 
     (994*Fr[1, 1]*Fr[3, 5])/17 - 124*Fr[1, 2]*Fr[3, 5] - 
     (17444*Fr[1, 4]*Fr[3, 5])/153 - (23662*Fr[1, 5]*Fr[3, 5])/153 - 
     (5986*Fr[1, 6]*Fr[3, 5])/51 + (3*Fr[1, 2]*Fr[3, 7])/2 + 
     (3*Fr[1, 4]*Fr[3, 7])/2 + 2*Fr[1, 5]*Fr[3, 7] + 
     (36*Fr[1, 1]*Fr[3, 28])/17 - Fr[1, 2]*Fr[3, 28] - 
     (173*Fr[1, 4]*Fr[3, 28])/51 - (16*Fr[1, 5]*Fr[3, 28])/17 - 
     (128*Fr[1, 6]*Fr[3, 28])/51 + (145*Fr[1, 1]*Fr[3, 30])/51 - 
     Fr[1, 2]*Fr[3, 30] - (173*Fr[1, 4]*Fr[3, 30])/51 - 
     (4*Fr[1, 5]*Fr[3, 30])/3 - (145*Fr[1, 6]*Fr[3, 30])/51 + 
     (48*Fr[1, 1]*Fr[3, 32])/17 - (3*Fr[1, 2]*Fr[3, 32])/2 - 
     (73*Fr[1, 4]*Fr[3, 32])/34 - (54*Fr[1, 5]*Fr[3, 32])/17 - 
     2*Fr[1, 6]*Fr[3, 32] - (36*Fr[1, 1]*Fr[3, 36])/17 + Fr[1, 2]*Fr[3, 36] + 
     (91*Fr[1, 4]*Fr[3, 36])/17 + (132*Fr[1, 5]*Fr[3, 36])/17 + 
     (108*Fr[1, 1]*Fr[3, 40])/17 - 3*Fr[1, 2]*Fr[3, 40] - 
     (173*Fr[1, 4]*Fr[3, 40])/17 - 4*Fr[1, 5]*Fr[3, 40] - 
     (108*Fr[1, 6]*Fr[3, 40])/17 - 3*Fr[1, 2]*Fr[3, 45] + 
     Fr[1, 4]*Fr[3, 45] - 2*Fr[1, 5]*Fr[3, 45] + (88*Fr[1, 1]*Fr[3, 48])/51 - 
     (Fr[1, 2]*Fr[3, 48])/2 - (3*Fr[1, 4]*Fr[3, 48])/2 - 
     (18*Fr[1, 5]*Fr[3, 48])/17 - (2*Fr[1, 6]*Fr[3, 48])/3 - 
     2*Fr[1, 2]*Fr[3, 62] + 2*Fr[1, 4]*Fr[3, 62] + 3*Fr[4, 2] - 
     (16*Fr[4, 4])/17 + (46*Fr[4, 18])/51 + (80*Fr[4, 19])/51 - 
     (2*Fr[4, 21])/17 + (100*Fr[4, 25])/17 + (62*Fr[4, 29])/17 - 
     (24*Fr[4, 30])/17 + 2*Fr[4, 34] + (2*Fr[4, 39])/3 - (16*Fr[4, 48])/17 - 
     (18*Fr[4, 49])/17 - (18*Fr[4, 62])/17 + Fr[4, 75] + (4*Fr[4, 76])/3 + 
     Fr[4, 78]/2 + 2*Fr[4, 84] + Fr[4, 85]), 
 mi[zmz, 10] -> 1 + eps*(-2*Fr[1, 2] + 2*Fr[1, 4] - 2*Fr[1, 5]) + 
   eps^2*((3*Fr[1, 1]^2)/2 + Fr[1, 2]^2/2 + 2*Fr[1, 1]*Fr[1, 4] - 
     Fr[1, 2]*Fr[1, 4] - Fr[1, 4]^2/2 - Fr[1, 1]*Fr[1, 5] + 
     Fr[1, 2]*Fr[1, 5] - Fr[1, 4]*Fr[1, 5] + Fr[1, 5]^2 + Fr[1, 1]*Fr[1, 6] - 
     2*Fr[1, 4]*Fr[1, 6] + Fr[1, 5]*Fr[1, 6] - Fr[1, 6]^2/2 + 
     (5*Fr[2, 1])/12 + (3*Fr[2, 2])/2 + Fr[2, 4] - 2*Fr[2, 18]) + 
   eps^3*(Fr[1, 1]^3/12 - (33*Fr[1, 1]^2*Fr[1, 2])/4 + Fr[1, 2]^3 - 
     5*Fr[1, 1]^2*Fr[1, 4] - 11*Fr[1, 1]*Fr[1, 2]*Fr[1, 4] - 
     (5*Fr[1, 2]^2*Fr[1, 4])/2 - (17*Fr[1, 1]*Fr[1, 4]^2)/2 + 
     4*Fr[1, 2]*Fr[1, 4]^2 + (10*Fr[1, 4]^3)/3 - (29*Fr[1, 1]^2*Fr[1, 5])/4 + 
     (11*Fr[1, 1]*Fr[1, 2]*Fr[1, 5])/2 + (13*Fr[1, 2]^2*Fr[1, 5])/2 - 
     4*Fr[1, 1]*Fr[1, 4]*Fr[1, 5] - 5*Fr[1, 2]*Fr[1, 4]*Fr[1, 5] - 
     Fr[1, 4]^2*Fr[1, 5] + (15*Fr[1, 1]*Fr[1, 5]^2)/4 + 
     (15*Fr[1, 2]*Fr[1, 5]^2)/4 - (11*Fr[1, 4]*Fr[1, 5]^2)/2 - 
     (25*Fr[1, 5]^3)/12 + (Fr[1, 1]^2*Fr[1, 6])/4 - 
     (11*Fr[1, 1]*Fr[1, 2]*Fr[1, 6])/2 - 4*Fr[1, 1]*Fr[1, 4]*Fr[1, 6] + 
     11*Fr[1, 2]*Fr[1, 4]*Fr[1, 6] + (17*Fr[1, 4]^2*Fr[1, 6])/2 - 
     (9*Fr[1, 1]*Fr[1, 5]*Fr[1, 6])/2 - (11*Fr[1, 2]*Fr[1, 5]*Fr[1, 6])/2 + 
     4*Fr[1, 4]*Fr[1, 5]*Fr[1, 6] - (19*Fr[1, 5]^2*Fr[1, 6])/4 - 
     (Fr[1, 1]*Fr[1, 6]^2)/4 + (11*Fr[1, 2]*Fr[1, 6]^2)/4 + 
     2*Fr[1, 4]*Fr[1, 6]^2 + (7*Fr[1, 5]*Fr[1, 6]^2)/4 - (5*Fr[1, 6]^3)/12 + 
     (11*Fr[1, 1]*Fr[2, 1])/24 - (13*Fr[1, 2]*Fr[2, 1])/24 + 
     (Fr[1, 4]*Fr[2, 1])/4 + (25*Fr[1, 5]*Fr[2, 1])/24 + 
     (3*Fr[1, 6]*Fr[2, 1])/8 - (11*Fr[1, 2]*Fr[2, 2])/2 - 
     2*Fr[1, 4]*Fr[2, 2] - 2*Fr[1, 5]*Fr[2, 2] - (Fr[1, 1]*Fr[2, 4])/2 - 
     (11*Fr[1, 2]*Fr[2, 4])/2 - 5*Fr[1, 4]*Fr[2, 4] - 
     (9*Fr[1, 5]*Fr[2, 4])/2 + (Fr[1, 6]*Fr[2, 4])/2 - 2*Fr[1, 1]*Fr[2, 18] + 
     11*Fr[1, 2]*Fr[2, 18] + 7*Fr[1, 4]*Fr[2, 18] + 9*Fr[1, 5]*Fr[2, 18] - 
     Fr[1, 6]*Fr[2, 18] - (679*Fr[3, 5])/6 + (9*Fr[3, 7])/2 - Fr[3, 28] - 
     Fr[3, 30] - (3*Fr[3, 32])/2 - Fr[3, 36] - 3*Fr[3, 40] - 7*Fr[3, 45] - 
     Fr[3, 48]/2 - 4*Fr[3, 62]) + eps^4*((-11045*Fr[1, 1]^4)/4896 + 
     (Fr[1, 1]^3*Fr[1, 2])/12 - (9*Fr[1, 1]^2*Fr[1, 2]^2)/8 - 
     (3*Fr[1, 2]^4)/4 - (478*Fr[1, 1]^3*Fr[1, 4])/153 - 
     (41*Fr[1, 1]^2*Fr[1, 2]*Fr[1, 4])/4 - (3*Fr[1, 1]*Fr[1, 2]^2*Fr[1, 4])/
      2 - (3*Fr[1, 2]^3*Fr[1, 4])/2 - (1115*Fr[1, 1]^2*Fr[1, 4]^2)/136 - 
     (31*Fr[1, 1]*Fr[1, 2]*Fr[1, 4]^2)/2 - (21*Fr[1, 2]^2*Fr[1, 4]^2)/4 - 
     (308*Fr[1, 1]*Fr[1, 4]^3)/51 + (7*Fr[1, 2]*Fr[1, 4]^3)/3 + 
     (467*Fr[1, 4]^4)/204 + (4057*Fr[1, 1]^3*Fr[1, 5])/1224 - 
     11*Fr[1, 1]^2*Fr[1, 2]*Fr[1, 5] + (3*Fr[1, 1]*Fr[1, 2]^2*Fr[1, 5])/4 + 
     3*Fr[1, 2]^3*Fr[1, 5] - (9*Fr[1, 1]^2*Fr[1, 4]*Fr[1, 5])/4 - 
     (11*Fr[1, 1]*Fr[1, 2]*Fr[1, 4]*Fr[1, 5])/2 + 4*Fr[1, 2]^2*Fr[1, 4]*
      Fr[1, 5] - (1359*Fr[1, 1]*Fr[1, 4]^2*Fr[1, 5])/68 - 
     6*Fr[1, 2]*Fr[1, 4]^2*Fr[1, 5] + (127*Fr[1, 4]^3*Fr[1, 5])/51 - 
     (5225*Fr[1, 1]^2*Fr[1, 5]^2)/272 + (25*Fr[1, 1]*Fr[1, 2]*Fr[1, 5]^2)/4 + 
     (79*Fr[1, 2]^2*Fr[1, 5]^2)/8 - (39*Fr[1, 1]*Fr[1, 4]*Fr[1, 5]^2)/17 - 
     (13*Fr[1, 2]*Fr[1, 4]*Fr[1, 5]^2)/4 - (279*Fr[1, 4]^2*Fr[1, 5]^2)/136 + 
     (707*Fr[1, 1]*Fr[1, 5]^3)/136 + 5*Fr[1, 2]*Fr[1, 5]^3 - 
     (5771*Fr[1, 4]*Fr[1, 5]^3)/612 - (29269*Fr[1, 5]^4)/4896 - 
     (1307*Fr[1, 1]^3*Fr[1, 6])/408 + (Fr[1, 1]^2*Fr[1, 2]*Fr[1, 6])/4 - 
     (3*Fr[1, 1]*Fr[1, 2]^2*Fr[1, 6])/4 + (19*Fr[1, 1]^2*Fr[1, 4]*Fr[1, 6])/
      34 - (15*Fr[1, 1]*Fr[1, 2]*Fr[1, 4]*Fr[1, 6])/2 + 
     (3*Fr[1, 2]^2*Fr[1, 4]*Fr[1, 6])/2 + (215*Fr[1, 1]*Fr[1, 4]^2*Fr[1, 6])/
      68 + (31*Fr[1, 2]*Fr[1, 4]^2*Fr[1, 6])/2 + (236*Fr[1, 4]^3*Fr[1, 6])/
      51 + (869*Fr[1, 1]^2*Fr[1, 5]*Fr[1, 6])/408 - 
     7*Fr[1, 1]*Fr[1, 2]*Fr[1, 5]*Fr[1, 6] - (3*Fr[1, 2]^2*Fr[1, 5]*Fr[1, 6])/
      4 - (1699*Fr[1, 1]*Fr[1, 4]*Fr[1, 5]*Fr[1, 6])/102 + 
     (11*Fr[1, 2]*Fr[1, 4]*Fr[1, 5]*Fr[1, 6])/2 + 
     (1359*Fr[1, 4]^2*Fr[1, 5]*Fr[1, 6])/68 - 
     (959*Fr[1, 1]*Fr[1, 5]^2*Fr[1, 6])/136 - 
     (29*Fr[1, 2]*Fr[1, 5]^2*Fr[1, 6])/4 + (334*Fr[1, 4]*Fr[1, 5]^2*Fr[1, 6])/
      51 - (4145*Fr[1, 5]^3*Fr[1, 6])/408 + (341*Fr[1, 1]^2*Fr[1, 6]^2)/816 - 
     (Fr[1, 1]*Fr[1, 2]*Fr[1, 6]^2)/4 + (3*Fr[1, 2]^2*Fr[1, 6]^2)/8 + 
     (665*Fr[1, 1]*Fr[1, 4]*Fr[1, 6]^2)/102 + 
     (15*Fr[1, 2]*Fr[1, 4]*Fr[1, 6]^2)/4 - (359*Fr[1, 4]^2*Fr[1, 6]^2)/136 - 
     (1891*Fr[1, 1]*Fr[1, 5]*Fr[1, 6]^2)/408 + 3*Fr[1, 2]*Fr[1, 5]*
      Fr[1, 6]^2 + (675*Fr[1, 4]*Fr[1, 5]*Fr[1, 6]^2)/68 + 
     (1481*Fr[1, 5]^2*Fr[1, 6]^2)/816 + (1757*Fr[1, 1]*Fr[1, 6]^3)/1224 - 
     (5*Fr[1, 2]*Fr[1, 6]^3)/12 - (142*Fr[1, 4]*Fr[1, 6]^3)/153 - 
     (871*Fr[1, 5]*Fr[1, 6]^3)/1224 + (55*Fr[1, 6]^4)/544 - 
     (2957*Fr[1, 1]^2*Fr[2, 1])/1632 + (11*Fr[1, 1]*Fr[1, 2]*Fr[2, 1])/24 + 
     (Fr[1, 2]^2*Fr[2, 1])/48 - (38*Fr[1, 1]*Fr[1, 4]*Fr[2, 1])/9 + 
     (19*Fr[1, 2]*Fr[1, 4]*Fr[2, 1])/24 + (1175*Fr[1, 4]^2*Fr[2, 1])/816 + 
     (9845*Fr[1, 1]*Fr[1, 5]*Fr[2, 1])/2448 + (25*Fr[1, 2]*Fr[1, 5]*Fr[2, 1])/
      12 - (2183*Fr[1, 4]*Fr[1, 5]*Fr[2, 1])/1224 + 
     (14033*Fr[1, 5]^2*Fr[2, 1])/4896 - (437*Fr[1, 1]*Fr[1, 6]*Fr[2, 1])/
      272 + (3*Fr[1, 2]*Fr[1, 6]*Fr[2, 1])/8 + 
     (47*Fr[1, 4]*Fr[1, 6]*Fr[2, 1])/34 + (25*Fr[1, 5]*Fr[1, 6]*Fr[2, 1])/
      816 + (127*Fr[1, 6]^2*Fr[2, 1])/1632 - (190477*Fr[2, 1]^2)/97920 - 
     (3*Fr[1, 2]^2*Fr[2, 2])/4 - 8*Fr[1, 2]*Fr[1, 4]*Fr[2, 2] - 
     (15*Fr[1, 4]^2*Fr[2, 2])/4 - 6*Fr[1, 2]*Fr[1, 5]*Fr[2, 2] - 
     4*Fr[1, 4]*Fr[1, 5]*Fr[2, 2] - 2*Fr[1, 5]^2*Fr[2, 2] - 
     (4*Fr[2, 1]*Fr[2, 2])/3 - (1481*Fr[1, 1]^2*Fr[2, 4])/408 - 
     (Fr[1, 1]*Fr[1, 2]*Fr[2, 4])/2 - (3*Fr[1, 2]^2*Fr[2, 4])/4 - 
     (32*Fr[1, 1]*Fr[1, 4]*Fr[2, 4])/17 - (17*Fr[1, 2]*Fr[1, 4]*Fr[2, 4])/2 + 
     (3*Fr[1, 4]^2*Fr[2, 4])/4 - (35*Fr[1, 1]*Fr[1, 5]*Fr[2, 4])/68 - 
     7*Fr[1, 2]*Fr[1, 5]*Fr[2, 4] - (477*Fr[1, 4]*Fr[1, 5]*Fr[2, 4])/34 - 
     (1315*Fr[1, 5]^2*Fr[2, 4])/136 - (223*Fr[1, 1]*Fr[1, 6]*Fr[2, 4])/204 + 
     (Fr[1, 2]*Fr[1, 6]*Fr[2, 4])/2 + (50*Fr[1, 4]*Fr[1, 6]*Fr[2, 4])/17 + 
     (71*Fr[1, 5]*Fr[1, 6]*Fr[2, 4])/68 + (331*Fr[1, 6]^2*Fr[2, 4])/408 - 
     (417*Fr[2, 1]*Fr[2, 4])/272 - (133*Fr[2, 4]^2)/136 - 
     (59*Fr[2, 7]^2)/136 + (749*Fr[1, 1]^2*Fr[2, 18])/204 - 
     2*Fr[1, 1]*Fr[1, 2]*Fr[2, 18] + (3*Fr[1, 2]^2*Fr[2, 18])/2 + 
     (161*Fr[1, 1]*Fr[1, 4]*Fr[2, 18])/17 + 14*Fr[1, 2]*Fr[1, 4]*Fr[2, 18] + 
     (261*Fr[1, 4]^2*Fr[2, 18])/34 - (505*Fr[1, 1]*Fr[1, 5]*Fr[2, 18])/34 + 
     14*Fr[1, 2]*Fr[1, 5]*Fr[2, 18] + (207*Fr[1, 4]*Fr[1, 5]*Fr[2, 18])/17 + 
     (1315*Fr[1, 5]^2*Fr[2, 18])/68 + (535*Fr[1, 1]*Fr[1, 6]*Fr[2, 18])/102 - 
     Fr[1, 2]*Fr[1, 6]*Fr[2, 18] - (48*Fr[1, 4]*Fr[1, 6]*Fr[2, 18])/17 - 
     (71*Fr[1, 5]*Fr[1, 6]*Fr[2, 18])/34 - (331*Fr[1, 6]^2*Fr[2, 18])/204 + 
     (1199*Fr[2, 1]*Fr[2, 18])/408 + (133*Fr[2, 4]*Fr[2, 18])/34 - 
     (113*Fr[2, 18]^2)/34 - (25*Fr[1, 1]*Fr[3, 1])/17 - 
     (5*Fr[1, 4]*Fr[3, 1])/17 + (2*Fr[1, 5]*Fr[3, 1])/17 - 
     (2*Fr[1, 6]*Fr[3, 1])/17 - (497*Fr[1, 1]*Fr[3, 5])/17 - 
     131*Fr[1, 2]*Fr[3, 5] + (17953*Fr[1, 4]*Fr[3, 5])/153 - 
     (41770*Fr[1, 5]*Fr[3, 5])/153 + (2993*Fr[1, 6]*Fr[3, 5])/51 + 
     (3*Fr[1, 2]*Fr[3, 7])/2 + (15*Fr[1, 4]*Fr[3, 7])/2 + 
     8*Fr[1, 5]*Fr[3, 7] - (18*Fr[1, 1]*Fr[3, 28])/17 - Fr[1, 2]*Fr[3, 28] + 
     (163*Fr[1, 4]*Fr[3, 28])/51 - (94*Fr[1, 5]*Fr[3, 28])/17 + 
     (64*Fr[1, 6]*Fr[3, 28])/51 - (145*Fr[1, 1]*Fr[3, 30])/102 - 
     Fr[1, 2]*Fr[3, 30] + (163*Fr[1, 4]*Fr[3, 30])/51 - 
     (16*Fr[1, 5]*Fr[3, 30])/3 + (145*Fr[1, 6]*Fr[3, 30])/102 - 
     (24*Fr[1, 1]*Fr[3, 32])/17 - (3*Fr[1, 2]*Fr[3, 32])/2 + 
     (113*Fr[1, 4]*Fr[3, 32])/34 - (126*Fr[1, 5]*Fr[3, 32])/17 + 
     Fr[1, 6]*Fr[3, 32] + (18*Fr[1, 1]*Fr[3, 36])/17 + Fr[1, 2]*Fr[3, 36] + 
     (48*Fr[1, 4]*Fr[3, 36])/17 - (83*Fr[1, 5]*Fr[3, 36])/17 - 
     (54*Fr[1, 1]*Fr[3, 40])/17 - 3*Fr[1, 2]*Fr[3, 40] + 
     (163*Fr[1, 4]*Fr[3, 40])/17 - 16*Fr[1, 5]*Fr[3, 40] + 
     (54*Fr[1, 6]*Fr[3, 40])/17 - 3*Fr[1, 2]*Fr[3, 45] - 
     15*Fr[1, 4]*Fr[3, 45] - 10*Fr[1, 5]*Fr[3, 45] - 
     (44*Fr[1, 1]*Fr[3, 48])/51 - (Fr[1, 2]*Fr[3, 48])/2 + 
     (3*Fr[1, 4]*Fr[3, 48])/2 - (42*Fr[1, 5]*Fr[3, 48])/17 + 
     (Fr[1, 6]*Fr[3, 48])/3 - 8*Fr[1, 2]*Fr[3, 62] - 8*Fr[1, 4]*Fr[3, 62] - 
     8*Fr[1, 5]*Fr[3, 62] - 3*Fr[4, 2] + (8*Fr[4, 4])/17 - 
     (23*Fr[4, 18])/51 - (40*Fr[4, 19])/51 + Fr[4, 21]/17 - 
     (50*Fr[4, 25])/17 - (31*Fr[4, 29])/17 + (12*Fr[4, 30])/17 - 
     6*Fr[4, 34] - Fr[4, 39]/3 + (8*Fr[4, 48])/17 + (9*Fr[4, 49])/17 + 
     (9*Fr[4, 62])/17 - 7*Fr[4, 75] - (2*Fr[4, 76])/3 + Fr[4, 78] + 
     8*Fr[4, 81] + 5*Fr[4, 84] - 5*Fr[4, 85] + Fr[4, 103]), mi[zmz, 9] -> 0, 
 mi[zmz, 8] -> eps*((3*Fr[1, 1])/2 - (3*Fr[1, 4])/2) + 
   eps^2*((-7*Fr[1, 1]^2)/2 - (3*Fr[1, 1]*Fr[1, 2])/2 + 
     (3*Fr[1, 1]*Fr[1, 3])/2 - (3*Fr[1, 3]^2)/2 - (7*Fr[1, 1]*Fr[1, 4])/2 + 
     3*Fr[1, 4]^2 + (3*Fr[1, 1]*Fr[1, 5])/2 + (3*Fr[1, 2]*Fr[1, 5])/2 - 
     (3*Fr[1, 3]*Fr[1, 5])/2 - (3*Fr[1, 4]*Fr[1, 5])/2 - 
     (7*Fr[1, 1]*Fr[1, 6])/2 + (7*Fr[1, 4]*Fr[1, 6])/2 + (3*Fr[1, 6]^2)/4 + 
     Fr[2, 1]/12 - (3*Fr[2, 2])/4 - (3*Fr[2, 4])/4 - (3*Fr[2, 5])/4 + 
     (3*Fr[2, 6])/4 + 4*Fr[2, 18] + (3*Fr[2, 19])/2) + 
   eps^3*((79*Fr[1, 1]^3)/36 + (Fr[1, 1]^2*Fr[1, 2])/4 - (3*Fr[1, 2]^3)/2 + 
     (Fr[1, 1]^2*Fr[1, 3])/4 + (Fr[1, 1]*Fr[1, 3]^2)/2 + 
     Fr[1, 2]*Fr[1, 3]^2 + Fr[1, 3]^3/6 + (25*Fr[1, 1]^2*Fr[1, 4])/4 - 
     Fr[1, 1]*Fr[1, 2]*Fr[1, 4] - (Fr[1, 2]^2*Fr[1, 4])/2 + 
     (5*Fr[1, 1]*Fr[1, 4]^2)/2 - (Fr[1, 2]*Fr[1, 4]^2)/2 - 
     (13*Fr[1, 4]^3)/3 - (11*Fr[1, 1]^2*Fr[1, 5])/3 + 
     (Fr[1, 1]*Fr[1, 2]*Fr[1, 5])/2 + Fr[1, 2]^2*Fr[1, 5] + 
     (Fr[1, 1]*Fr[1, 3]*Fr[1, 5])/2 - 2*Fr[1, 3]^2*Fr[1, 5] - 
     (5*Fr[1, 1]*Fr[1, 4]*Fr[1, 5])/2 - Fr[1, 2]*Fr[1, 4]*Fr[1, 5] + 
     (3*Fr[1, 4]^2*Fr[1, 5])/2 - (Fr[1, 1]*Fr[1, 5]^2)/12 + 
     (3*Fr[1, 2]*Fr[1, 5]^2)/4 - (3*Fr[1, 3]*Fr[1, 5]^2)/4 - 
     (7*Fr[1, 4]*Fr[1, 5]^2)/4 - (19*Fr[1, 5]^3)/9 + 
     (5*Fr[1, 1]^2*Fr[1, 6])/2 - (Fr[1, 1]*Fr[1, 2]*Fr[1, 6])/2 - 
     Fr[1, 2]^2*Fr[1, 6] - (Fr[1, 1]*Fr[1, 3]*Fr[1, 6])/2 + 
     Fr[1, 3]^2*Fr[1, 6] + (7*Fr[1, 1]*Fr[1, 4]*Fr[1, 6])/2 + 
     Fr[1, 2]*Fr[1, 4]*Fr[1, 6] - (5*Fr[1, 4]^2*Fr[1, 6])/2 - 
     (5*Fr[1, 1]*Fr[1, 5]*Fr[1, 6])/2 - (Fr[1, 2]*Fr[1, 5]*Fr[1, 6])/2 + 
     (Fr[1, 3]*Fr[1, 5]*Fr[1, 6])/2 + (5*Fr[1, 4]*Fr[1, 5]*Fr[1, 6])/2 - 
     (3*Fr[1, 5]^2*Fr[1, 6])/2 + (5*Fr[1, 1]*Fr[1, 6]^2)/12 - 
     (3*Fr[1, 2]*Fr[1, 6]^2)/4 + (Fr[1, 3]*Fr[1, 6]^2)/4 - 
     (7*Fr[1, 4]*Fr[1, 6]^2)/4 + (Fr[1, 5]*Fr[1, 6]^2)/3 + Fr[1, 6]^3/6 + 
     (43*Fr[1, 1]*Fr[2, 1])/72 + (7*Fr[1, 2]*Fr[2, 1])/24 - 
     (Fr[1, 3]*Fr[2, 1])/24 + (7*Fr[1, 4]*Fr[2, 1])/8 + 
     (37*Fr[1, 5]*Fr[2, 1])/36 + (2*Fr[1, 6]*Fr[2, 1])/3 - 
     (Fr[1, 2]*Fr[2, 2])/2 - (Fr[1, 4]*Fr[2, 2])/2 + Fr[1, 1]*Fr[2, 3] + 
     Fr[1, 2]*Fr[2, 3] - Fr[1, 5]*Fr[2, 3] + Fr[1, 6]*Fr[2, 3] - 
     (Fr[1, 1]*Fr[2, 4])/2 - (Fr[1, 2]*Fr[2, 4])/2 - 
     (3*Fr[1, 4]*Fr[2, 4])/2 - (3*Fr[1, 5]*Fr[2, 4])/2 + 
     (Fr[1, 6]*Fr[2, 4])/2 + (Fr[1, 1]*Fr[2, 6])/2 + (Fr[1, 3]*Fr[2, 6])/2 - 
     6*Fr[1, 1]*Fr[2, 18] + Fr[1, 2]*Fr[2, 18] - 8*Fr[1, 4]*Fr[2, 18] + 
     4*Fr[1, 5]*Fr[2, 18] - 5*Fr[1, 6]*Fr[2, 18] + Fr[1, 3]*Fr[2, 19] + 
     Fr[1, 5]*Fr[2, 19] + (5*Fr[3, 1])/2 - 2*Fr[3, 2] - (539*Fr[3, 5])/6 + 
     2*Fr[3, 7] - Fr[3, 9] - (10*Fr[3, 28])/3 - (8*Fr[3, 30])/3 - 
     (11*Fr[3, 32])/2 + Fr[3, 33] + 2*Fr[3, 35] + Fr[3, 36] + 4*Fr[3, 39] - 
     6*Fr[3, 40] + 2*Fr[3, 43] - 4*Fr[3, 45] - Fr[3, 48]/2 - Fr[3, 53] - 
     3*Fr[3, 66] - Fr[3, 76] + Fr[3, 81]) + eps^4*Fr[4, 114], 
 mi[zmz, 7] -> 3/4 + eps*((3*Fr[1, 1])/2 - 2*Fr[1, 4] + Fr[1, 5]/2 - 
     (3*Fr[1, 6])/2) + eps^2*((-15*Fr[1, 1]^2)/4 - (3*Fr[1, 1]*Fr[1, 2])/2 + 
     (3*Fr[1, 1]*Fr[1, 3])/2 - 3*Fr[1, 3]^2 - (9*Fr[1, 1]*Fr[1, 4])/2 + 
     3*Fr[1, 4]^2 + 2*Fr[1, 1]*Fr[1, 5] + (3*Fr[1, 2]*Fr[1, 5])/2 - 
     (3*Fr[1, 3]*Fr[1, 5])/2 - (3*Fr[1, 4]*Fr[1, 5])/2 - Fr[1, 5]^2/4 - 
     4*Fr[1, 1]*Fr[1, 6] + (3*Fr[1, 2]*Fr[1, 6])/2 - 
     (3*Fr[1, 3]*Fr[1, 6])/2 + (9*Fr[1, 4]*Fr[1, 6])/2 - 
     (Fr[1, 5]*Fr[1, 6])/2 + (11*Fr[1, 6]^2)/4 - Fr[2, 1]/6 - 
     (3*Fr[2, 2])/4 - (3*Fr[2, 3])/4 - Fr[2, 4]/4 - (3*Fr[2, 5])/4 + 
     (3*Fr[2, 6])/4 + 5*Fr[2, 18] + 3*Fr[2, 19]) + 
   eps^3*((44*Fr[1, 1]^3)/9 - Fr[1, 1]^2*Fr[1, 2] - (29*Fr[1, 2]^3)/12 - 
     Fr[1, 1]^2*Fr[1, 3] - (3*Fr[1, 1]*Fr[1, 3]^2)/2 + 
     (3*Fr[1, 2]*Fr[1, 3]^2)/4 - (23*Fr[1, 3]^3)/12 + 
     (25*Fr[1, 1]^2*Fr[1, 4])/4 - 2*Fr[1, 1]*Fr[1, 2]*Fr[1, 4] - 
     (3*Fr[1, 2]^2*Fr[1, 4])/2 - 4*Fr[1, 1]*Fr[1, 3]*Fr[1, 4] + 
     4*Fr[1, 3]^2*Fr[1, 4] - (5*Fr[1, 1]*Fr[1, 4]^2)/2 + 
     2*Fr[1, 3]*Fr[1, 4]^2 - (5*Fr[1, 4]^3)/3 - (103*Fr[1, 1]^2*Fr[1, 5])/
      12 + Fr[1, 1]*Fr[1, 2]*Fr[1, 5] + (7*Fr[1, 2]^2*Fr[1, 5])/2 + 
     2*Fr[1, 1]*Fr[1, 3]*Fr[1, 5] - (17*Fr[1, 3]^2*Fr[1, 5])/2 - 
     (11*Fr[1, 1]*Fr[1, 4]*Fr[1, 5])/2 - 3*Fr[1, 2]*Fr[1, 4]*Fr[1, 5] + 
     3*Fr[1, 4]^2*Fr[1, 5] + (17*Fr[1, 1]*Fr[1, 5]^2)/6 + 
     3*Fr[1, 2]*Fr[1, 5]^2 - 3*Fr[1, 3]*Fr[1, 5]^2 - 
     (21*Fr[1, 4]*Fr[1, 5]^2)/4 - (77*Fr[1, 5]^3)/36 + 
     (11*Fr[1, 1]^2*Fr[1, 6])/2 - Fr[1, 1]*Fr[1, 2]*Fr[1, 6] - 
     (11*Fr[1, 2]^2*Fr[1, 6])/4 - 5*Fr[1, 1]*Fr[1, 3]*Fr[1, 6] + 
     Fr[1, 3]^2*Fr[1, 6] + (7*Fr[1, 1]*Fr[1, 4]*Fr[1, 6])/2 + 
     2*Fr[1, 2]*Fr[1, 4]*Fr[1, 6] + 4*Fr[1, 3]*Fr[1, 4]*Fr[1, 6] + 
     (Fr[1, 4]^2*Fr[1, 6])/2 - (11*Fr[1, 1]*Fr[1, 5]*Fr[1, 6])/2 - 
     Fr[1, 2]*Fr[1, 5]*Fr[1, 6] + Fr[1, 3]*Fr[1, 5]*Fr[1, 6] + 
     (11*Fr[1, 4]*Fr[1, 5]*Fr[1, 6])/2 - (5*Fr[1, 5]^2*Fr[1, 6])/2 + 
     (10*Fr[1, 1]*Fr[1, 6]^2)/3 - (5*Fr[1, 2]*Fr[1, 6]^2)/2 + 
     2*Fr[1, 3]*Fr[1, 6]^2 - (15*Fr[1, 4]*Fr[1, 6]^2)/4 + 
     (35*Fr[1, 5]*Fr[1, 6]^2)/12 - (2*Fr[1, 6]^3)/3 + 
     (4*Fr[1, 1]*Fr[2, 1])/9 + (5*Fr[1, 2]*Fr[2, 1])/4 - 
     (19*Fr[1, 3]*Fr[2, 1])/24 + (13*Fr[1, 4]*Fr[2, 1])/24 + 
     (79*Fr[1, 5]*Fr[2, 1])/72 + (41*Fr[1, 6]*Fr[2, 1])/24 - 
     2*Fr[1, 2]*Fr[2, 2] - Fr[1, 3]*Fr[2, 2] - Fr[1, 4]*Fr[2, 2] - 
     Fr[1, 5]*Fr[2, 2] + Fr[1, 6]*Fr[2, 2] + Fr[1, 1]*Fr[2, 3] + 
     (11*Fr[1, 2]*Fr[2, 3])/4 + Fr[1, 4]*Fr[2, 3] - 2*Fr[1, 5]*Fr[2, 3] + 
     2*Fr[1, 6]*Fr[2, 3] + (3*Fr[1, 1]*Fr[2, 4])/2 - 2*Fr[1, 2]*Fr[2, 4] - 
     Fr[1, 3]*Fr[2, 4] - (9*Fr[1, 4]*Fr[2, 4])/2 - 4*Fr[1, 5]*Fr[2, 4] - 
     (Fr[1, 6]*Fr[2, 4])/2 - Fr[1, 3]*Fr[2, 5] + Fr[1, 4]*Fr[2, 5] - 
     Fr[1, 5]*Fr[2, 5] + Fr[1, 6]*Fr[2, 5] + 2*Fr[1, 1]*Fr[2, 6] + 
     3*Fr[1, 3]*Fr[2, 6] - Fr[1, 4]*Fr[2, 6] + Fr[1, 5]*Fr[2, 6] - 
     Fr[1, 6]*Fr[2, 6] - 8*Fr[1, 1]*Fr[2, 18] + 2*Fr[1, 2]*Fr[2, 18] + 
     4*Fr[1, 3]*Fr[2, 18] - 6*Fr[1, 4]*Fr[2, 18] + 11*Fr[1, 5]*Fr[2, 18] - 
     9*Fr[1, 6]*Fr[2, 18] + 3*Fr[1, 1]*Fr[2, 19] + 2*Fr[1, 2]*Fr[2, 19] + 
     7*Fr[1, 3]*Fr[2, 19] - 4*Fr[1, 4]*Fr[2, 19] + 5*Fr[1, 5]*Fr[2, 19] + 
     Fr[1, 6]*Fr[2, 19] + (15*Fr[3, 1])/2 - 2*Fr[3, 2] - (359*Fr[3, 5])/6 + 
     2*Fr[3, 7] - (9*Fr[3, 8])/4 - Fr[3, 9] - (11*Fr[3, 28])/3 - 
     (4*Fr[3, 30])/3 - (11*Fr[3, 32])/2 + 5*Fr[3, 33] - (3*Fr[3, 34])/2 + 
     (7*Fr[3, 35])/2 - Fr[3, 36] + 3*Fr[3, 38] + 7*Fr[3, 39] - 4*Fr[3, 40] + 
     (9*Fr[3, 43])/2 - 4*Fr[3, 45] + (3*Fr[3, 48])/2 - Fr[3, 53] - 
     Fr[3, 56] - 5*Fr[3, 66] - Fr[3, 76] + Fr[3, 81]) + eps^4*Fr[4, 115], 
 mi[zmz, 6] -> 0, mi[zmz, 5] -> eps*((3*Fr[1, 1])/2 - (3*Fr[1, 3])/2) + 
   eps^2*((-13*Fr[1, 1]^2)/8 - (3*Fr[1, 1]*Fr[1, 2])/2 + 
     (Fr[1, 1]*Fr[1, 3])/2 - 3*Fr[1, 3]^2 + (3*Fr[1, 4]^2)/4 - 
     (3*Fr[1, 1]*Fr[1, 5])/4 - (Fr[1, 3]*Fr[1, 5])/2 - (5*Fr[1, 5]^2)/8 - 
     (5*Fr[1, 1]*Fr[1, 6])/4 + (3*Fr[1, 2]*Fr[1, 6])/2 - 
     (3*Fr[1, 3]*Fr[1, 6])/2 + (5*Fr[1, 5]*Fr[1, 6])/4 + (11*Fr[1, 6]^2)/8 + 
     (3*Fr[2, 1])/16 - (3*Fr[2, 3])/4 - (3*Fr[2, 5])/4 + (5*Fr[2, 6])/4 + 
     (3*Fr[2, 18])/2 + 4*Fr[2, 19]) + 
   eps^3*(Fr[1, 1]^3/36 + (5*Fr[1, 1]^2*Fr[1, 2])/2 - (5*Fr[1, 2]^3)/6 - 
     (Fr[1, 1]^2*Fr[1, 3])/4 + (3*Fr[1, 2]^2*Fr[1, 3])/4 + 
     2*Fr[1, 1]*Fr[1, 3]^2 + (19*Fr[1, 2]*Fr[1, 3]^2)/4 + (14*Fr[1, 3]^3)/3 + 
     (Fr[1, 1]^2*Fr[1, 4])/8 + 2*Fr[1, 1]*Fr[1, 2]*Fr[1, 4] + 
     (3*Fr[1, 2]^2*Fr[1, 4])/4 + 2*Fr[1, 1]*Fr[1, 3]*Fr[1, 4] - 
     2*Fr[1, 3]^2*Fr[1, 4] + 3*Fr[1, 1]*Fr[1, 4]^2 - 
     (3*Fr[1, 2]*Fr[1, 4]^2)/4 - Fr[1, 3]*Fr[1, 4]^2 - (7*Fr[1, 4]^3)/12 + 
     (17*Fr[1, 1]^2*Fr[1, 5])/6 - Fr[1, 1]*Fr[1, 2]*Fr[1, 5] - 
     (9*Fr[1, 2]^2*Fr[1, 5])/4 - (Fr[1, 1]*Fr[1, 3]*Fr[1, 5])/2 + 
     (9*Fr[1, 3]^2*Fr[1, 5])/2 + (5*Fr[1, 1]*Fr[1, 4]*Fr[1, 5])/4 + 
     (3*Fr[1, 2]*Fr[1, 4]*Fr[1, 5])/2 - (5*Fr[1, 1]*Fr[1, 5]^2)/6 - 
     (3*Fr[1, 2]*Fr[1, 5]^2)/2 + (7*Fr[1, 3]*Fr[1, 5]^2)/4 + 
     (13*Fr[1, 4]*Fr[1, 5]^2)/8 + (41*Fr[1, 5]^3)/36 + 
     (Fr[1, 1]^2*Fr[1, 6])/8 + Fr[1, 1]*Fr[1, 2]*Fr[1, 6] - 
     (7*Fr[1, 2]^2*Fr[1, 6])/4 + (7*Fr[1, 1]*Fr[1, 3]*Fr[1, 6])/2 + 
     (3*Fr[1, 2]*Fr[1, 3]*Fr[1, 6])/2 + (5*Fr[1, 3]^2*Fr[1, 6])/4 + 
     (3*Fr[1, 1]*Fr[1, 4]*Fr[1, 6])/4 - 2*Fr[1, 2]*Fr[1, 4]*Fr[1, 6] - 
     2*Fr[1, 3]*Fr[1, 4]*Fr[1, 6] - 2*Fr[1, 4]^2*Fr[1, 6] + 
     (5*Fr[1, 1]*Fr[1, 5]*Fr[1, 6])/4 + Fr[1, 2]*Fr[1, 5]*Fr[1, 6] - 
     (3*Fr[1, 3]*Fr[1, 5]*Fr[1, 6])/2 - (5*Fr[1, 4]*Fr[1, 5]*Fr[1, 6])/4 + 
     (9*Fr[1, 5]^2*Fr[1, 6])/8 - (4*Fr[1, 1]*Fr[1, 6]^2)/3 - 
     (5*Fr[1, 2]*Fr[1, 6]^2)/2 - (5*Fr[1, 3]*Fr[1, 6]^2)/4 + 
     (5*Fr[1, 4]*Fr[1, 6]^2)/8 - (Fr[1, 5]*Fr[1, 6]^2)/6 + 
     (5*Fr[1, 6]^3)/24 - (71*Fr[1, 1]*Fr[2, 1])/72 - 
     (7*Fr[1, 2]*Fr[2, 1])/12 + (7*Fr[1, 3]*Fr[2, 1])/8 + 
     (3*Fr[1, 4]*Fr[2, 1])/16 - (23*Fr[1, 5]*Fr[2, 1])/36 - 
     (47*Fr[1, 6]*Fr[2, 1])/48 + (Fr[1, 1]*Fr[2, 2])/2 + 
     (3*Fr[1, 2]*Fr[2, 2])/2 + (Fr[1, 3]*Fr[2, 2])/2 + 
     (3*Fr[1, 4]*Fr[2, 2])/4 + Fr[1, 5]*Fr[2, 2] - Fr[1, 6]*Fr[2, 2] + 
     (Fr[1, 1]*Fr[2, 3])/2 + Fr[1, 2]*Fr[2, 3] + (3*Fr[1, 3]*Fr[2, 3])/4 - 
     (Fr[1, 4]*Fr[2, 3])/2 + (3*Fr[1, 2]*Fr[2, 4])/2 + 
     (Fr[1, 3]*Fr[2, 4])/2 + (7*Fr[1, 4]*Fr[2, 4])/4 + 
     (3*Fr[1, 5]*Fr[2, 4])/2 - (Fr[1, 6]*Fr[2, 4])/2 + 
     (Fr[1, 3]*Fr[2, 5])/2 - (Fr[1, 4]*Fr[2, 5])/2 + (Fr[1, 5]*Fr[2, 5])/2 - 
     (Fr[1, 6]*Fr[2, 5])/2 - Fr[1, 1]*Fr[2, 6] - (Fr[1, 2]*Fr[2, 6])/2 - 
     2*Fr[1, 3]*Fr[2, 6] + (Fr[1, 4]*Fr[2, 6])/2 - Fr[1, 5]*Fr[2, 6] + 
     (3*Fr[1, 6]*Fr[2, 6])/4 + (3*Fr[1, 1]*Fr[2, 18])/2 - 
     2*Fr[1, 2]*Fr[2, 18] - 2*Fr[1, 3]*Fr[2, 18] - (3*Fr[1, 4]*Fr[2, 18])/2 - 
     (7*Fr[1, 5]*Fr[2, 18])/2 + (3*Fr[1, 6]*Fr[2, 18])/2 - 
     3*Fr[1, 1]*Fr[2, 19] - 5*Fr[1, 2]*Fr[2, 19] - (11*Fr[1, 3]*Fr[2, 19])/
      2 + 2*Fr[1, 4]*Fr[2, 19] - 2*Fr[1, 5]*Fr[2, 19] - 
     (Fr[1, 6]*Fr[2, 19])/2 - (7*Fr[3, 1])/4 - Fr[3, 2]/4 + 50*Fr[3, 5] + 
     Fr[3, 7]/4 + (7*Fr[3, 8])/4 - Fr[3, 9] + (7*Fr[3, 28])/6 + 
     (4*Fr[3, 30])/3 - (3*Fr[3, 32])/2 - 2*Fr[3, 33] + (3*Fr[3, 35])/2 + 
     Fr[3, 36] + (5*Fr[3, 37])/2 - 4*Fr[3, 38] + (7*Fr[3, 40])/2 - 
     2*Fr[3, 43] - Fr[3, 53]/2 + Fr[3, 54] + Fr[3, 55]/2 + Fr[3, 62]/2 + 
     Fr[3, 66] - Fr[3, 76]) + eps^4*Fr[4, 116], 
 mi[zmz, 4] -> 3/4 + eps*((3*Fr[1, 1])/2 - 2*Fr[1, 3] - (3*Fr[1, 5])/2 + 
     Fr[1, 6]/2) + eps^2*((-9*Fr[1, 1]^2)/4 - (3*Fr[1, 1]*Fr[1, 2])/2 + 
     (Fr[1, 1]*Fr[1, 3])/2 - (9*Fr[1, 3]^2)/2 - (3*Fr[1, 1]*Fr[1, 4])/2 + 
     (3*Fr[1, 4]^2)/2 + (3*Fr[1, 2]*Fr[1, 5])/2 - (Fr[1, 3]*Fr[1, 5])/2 - 
     (3*Fr[1, 4]*Fr[1, 5])/2 + (3*Fr[1, 5]^2)/4 - 2*Fr[1, 1]*Fr[1, 6] + 
     (3*Fr[1, 2]*Fr[1, 6])/2 - (3*Fr[1, 3]*Fr[1, 6])/2 + 
     (3*Fr[1, 4]*Fr[1, 6])/2 + (Fr[1, 5]*Fr[1, 6])/2 + (7*Fr[1, 6]^2)/4 - 
     Fr[2, 1]/12 - (3*Fr[2, 2])/4 - (3*Fr[2, 3])/4 - (3*Fr[2, 4])/4 - 
     (3*Fr[2, 5])/4 + (9*Fr[2, 6])/4 + 3*Fr[2, 18] + 5*Fr[2, 19]) + 
   eps^3*((-7*Fr[1, 1]^3)/24 + (17*Fr[1, 1]^2*Fr[1, 2])/4 - 
     (4*Fr[1, 2]^3)/3 + (Fr[1, 2]^2*Fr[1, 3])/4 + 3*Fr[1, 1]*Fr[1, 3]^2 + 
     (19*Fr[1, 2]*Fr[1, 3]^2)/4 + Fr[1, 3]^3 - (11*Fr[1, 1]^2*Fr[1, 4])/8 + 
     5*Fr[1, 1]*Fr[1, 2]*Fr[1, 4] + (3*Fr[1, 2]^2*Fr[1, 4])/2 + 
     2*Fr[1, 1]*Fr[1, 3]*Fr[1, 4] - 2*Fr[1, 3]^2*Fr[1, 4] + 
     (15*Fr[1, 1]*Fr[1, 4]^2)/4 - (3*Fr[1, 2]*Fr[1, 4]^2)/2 - 
     Fr[1, 3]*Fr[1, 4]^2 + (11*Fr[1, 4]^3)/12 + 6*Fr[1, 1]^2*Fr[1, 5] - 
     (5*Fr[1, 1]*Fr[1, 2]*Fr[1, 5])/2 - (9*Fr[1, 2]^2*Fr[1, 5])/2 + 
     2*Fr[1, 3]^2*Fr[1, 5] + (11*Fr[1, 1]*Fr[1, 4]*Fr[1, 5])/4 + 
     3*Fr[1, 2]*Fr[1, 4]*Fr[1, 5] - (3*Fr[1, 4]^2*Fr[1, 5])/4 - 
     (9*Fr[1, 1]*Fr[1, 5]^2)/8 - (13*Fr[1, 2]*Fr[1, 5]^2)/4 + 
     Fr[1, 3]*Fr[1, 5]^2 + (25*Fr[1, 4]*Fr[1, 5]^2)/8 + (5*Fr[1, 5]^3)/12 - 
     (Fr[1, 1]^2*Fr[1, 6])/4 + (5*Fr[1, 1]*Fr[1, 2]*Fr[1, 6])/2 - 
     (5*Fr[1, 2]^2*Fr[1, 6])/4 + 4*Fr[1, 1]*Fr[1, 3]*Fr[1, 6] + 
     (Fr[1, 2]*Fr[1, 3]*Fr[1, 6])/2 - (21*Fr[1, 3]^2*Fr[1, 6])/4 + 
     (3*Fr[1, 1]*Fr[1, 4]*Fr[1, 6])/4 - 5*Fr[1, 2]*Fr[1, 4]*Fr[1, 6] - 
     2*Fr[1, 3]*Fr[1, 4]*Fr[1, 6] - (11*Fr[1, 4]^2*Fr[1, 6])/4 + 
     (9*Fr[1, 1]*Fr[1, 5]*Fr[1, 6])/4 + (5*Fr[1, 2]*Fr[1, 5]*Fr[1, 6])/2 - 
     2*Fr[1, 3]*Fr[1, 5]*Fr[1, 6] - (11*Fr[1, 4]*Fr[1, 5]*Fr[1, 6])/4 + 
     (7*Fr[1, 5]^2*Fr[1, 6])/2 - (11*Fr[1, 1]*Fr[1, 6]^2)/8 - 
     (11*Fr[1, 2]*Fr[1, 6]^2)/4 - 3*Fr[1, 3]*Fr[1, 6]^2 + 
     (5*Fr[1, 4]*Fr[1, 6]^2)/8 + (Fr[1, 5]*Fr[1, 6]^2)/2 + (5*Fr[1, 6]^3)/3 - 
     (31*Fr[1, 1]*Fr[2, 1])/16 - (Fr[1, 2]*Fr[2, 1])/12 + 
     (3*Fr[1, 3]*Fr[2, 1])/2 - (5*Fr[1, 4]*Fr[2, 1])/16 + 
     (Fr[1, 5]*Fr[2, 1])/8 - (29*Fr[1, 6]*Fr[2, 1])/24 + 
     (Fr[1, 1]*Fr[2, 2])/2 + 3*Fr[1, 2]*Fr[2, 2] + (Fr[1, 3]*Fr[2, 2])/2 + 
     (3*Fr[1, 4]*Fr[2, 2])/2 + Fr[1, 5]*Fr[2, 2] - Fr[1, 6]*Fr[2, 2] + 
     (Fr[1, 1]*Fr[2, 3])/2 + Fr[1, 2]*Fr[2, 3] + (3*Fr[1, 3]*Fr[2, 3])/4 - 
     (Fr[1, 4]*Fr[2, 3])/2 + (3*Fr[1, 1]*Fr[2, 4])/4 + 3*Fr[1, 2]*Fr[2, 4] + 
     (Fr[1, 3]*Fr[2, 4])/2 + (13*Fr[1, 4]*Fr[2, 4])/4 + 3*Fr[1, 5]*Fr[2, 4] - 
     (5*Fr[1, 6]*Fr[2, 4])/4 + (Fr[1, 3]*Fr[2, 5])/2 - 
     (Fr[1, 4]*Fr[2, 5])/2 + (Fr[1, 5]*Fr[2, 5])/2 - (Fr[1, 6]*Fr[2, 5])/2 - 
     (3*Fr[1, 1]*Fr[2, 6])/2 - (3*Fr[1, 2]*Fr[2, 6])/2 - 
     (3*Fr[1, 3]*Fr[2, 6])/2 + (Fr[1, 4]*Fr[2, 6])/2 + 
     (3*Fr[1, 6]*Fr[2, 6])/4 + (9*Fr[1, 1]*Fr[2, 18])/2 - 
     5*Fr[1, 2]*Fr[2, 18] - 2*Fr[1, 3]*Fr[2, 18] - (13*Fr[1, 5]*Fr[2, 18])/
      2 + 3*Fr[1, 6]*Fr[2, 18] - 4*Fr[1, 1]*Fr[2, 19] - 
     4*Fr[1, 2]*Fr[2, 19] + (Fr[1, 3]*Fr[2, 19])/2 + 2*Fr[1, 4]*Fr[2, 19] + 
     (11*Fr[1, 6]*Fr[2, 19])/2 - (7*Fr[3, 1])/4 - (5*Fr[3, 2])/4 + 
     115*Fr[3, 5] - 2*Fr[3, 7] + (7*Fr[3, 8])/4 - Fr[3, 9] + 3*Fr[3, 28] + 
     (11*Fr[3, 30])/2 + (3*Fr[3, 32])/4 - 3*Fr[3, 33] - 2*Fr[3, 34] + 
     (3*Fr[3, 35])/2 - Fr[3, 36]/2 + (17*Fr[3, 37])/2 - 3*Fr[3, 38] - 
     Fr[3, 39] + 8*Fr[3, 40] - 2*Fr[3, 43] + (5*Fr[3, 45])/2 + 
     (3*Fr[3, 48])/4 - Fr[3, 53]/2 + Fr[3, 54] + Fr[3, 55]/2 - Fr[3, 56] + 
     2*Fr[3, 62] + Fr[3, 66] - Fr[3, 76]) + eps^4*Fr[4, 117], 
 mi[zmz, 3] -> eps*(3*Fr[1, 1] + 3*Fr[1, 2] - 3*Fr[1, 3] - 3*Fr[1, 4]) + 
   eps^2*(-6*Fr[1, 1]^2 - 3*Fr[1, 1]*Fr[1, 2] - Fr[1, 2]^2 + 
     2*Fr[1, 1]*Fr[1, 3] + Fr[1, 2]*Fr[1, 3] - 8*Fr[1, 3]^2 - 
     6*Fr[1, 1]*Fr[1, 4] + Fr[1, 2]*Fr[1, 4] + 4*Fr[1, 4]^2 + 
     2*Fr[1, 1]*Fr[1, 5] + 2*Fr[1, 2]*Fr[1, 5] - 2*Fr[1, 3]*Fr[1, 5] - 
     2*Fr[1, 4]*Fr[1, 5] - 6*Fr[1, 1]*Fr[1, 6] + 2*Fr[1, 2]*Fr[1, 6] - 
     2*Fr[1, 3]*Fr[1, 6] + 6*Fr[1, 4]*Fr[1, 6] + 4*Fr[1, 6]^2 - 
     (2*Fr[2, 1])/3 - 2*Fr[2, 2] - 2*Fr[2, 3] - 2*Fr[2, 4] - Fr[2, 5]/2 + 
     2*Fr[2, 6] + 8*Fr[2, 18] + 8*Fr[2, 19]) + 
   eps^3*((53*Fr[1, 1]^3)/8 + (7*Fr[1, 1]^2*Fr[1, 2])/2 - (21*Fr[1, 2]^3)/4 + 
     Fr[1, 1]^2*Fr[1, 3] + (5*Fr[1, 2]^2*Fr[1, 3])/4 - 
     (9*Fr[1, 1]*Fr[1, 3]^2)/2 + 5*Fr[1, 2]*Fr[1, 3]^2 - (65*Fr[1, 3]^3)/12 + 
     (39*Fr[1, 1]^2*Fr[1, 4])/8 + 6*Fr[1, 1]*Fr[1, 2]*Fr[1, 4] + 
     (Fr[1, 2]^2*Fr[1, 4])/2 - 6*Fr[1, 1]*Fr[1, 3]*Fr[1, 4] + 
     6*Fr[1, 3]^2*Fr[1, 4] - (5*Fr[1, 1]*Fr[1, 4]^2)/4 - 
     (3*Fr[1, 2]*Fr[1, 4]^2)/2 + 3*Fr[1, 3]*Fr[1, 4]^2 + (13*Fr[1, 4]^3)/4 - 
     3*Fr[1, 1]*Fr[1, 2]*Fr[1, 5] - (3*Fr[1, 2]^2*Fr[1, 5])/2 + 
     2*Fr[1, 1]*Fr[1, 3]*Fr[1, 5] - (33*Fr[1, 3]^2*Fr[1, 5])/2 - 
     (3*Fr[1, 1]*Fr[1, 4]*Fr[1, 5])/4 + Fr[1, 2]*Fr[1, 4]*Fr[1, 5] + 
     (5*Fr[1, 4]^2*Fr[1, 5])/4 + (5*Fr[1, 1]*Fr[1, 5]^2)/8 - 
     6*Fr[1, 3]*Fr[1, 5]^2 - (5*Fr[1, 4]*Fr[1, 5]^2)/8 - (17*Fr[1, 5]^3)/12 + 
     3*Fr[1, 1]^2*Fr[1, 6] + 3*Fr[1, 1]*Fr[1, 2]*Fr[1, 6] - 
     (9*Fr[1, 2]^2*Fr[1, 6])/2 - 9*Fr[1, 1]*Fr[1, 3]*Fr[1, 6] + 
     (5*Fr[1, 2]*Fr[1, 3]*Fr[1, 6])/2 + (3*Fr[1, 3]^2*Fr[1, 6])/4 + 
     (9*Fr[1, 1]*Fr[1, 4]*Fr[1, 6])/4 - 6*Fr[1, 2]*Fr[1, 4]*Fr[1, 6] + 
     6*Fr[1, 3]*Fr[1, 4]*Fr[1, 6] - (7*Fr[1, 4]^2*Fr[1, 6])/4 - 
     (3*Fr[1, 1]*Fr[1, 5]*Fr[1, 6])/4 + 3*Fr[1, 2]*Fr[1, 5]*Fr[1, 6] + 
     3*Fr[1, 3]*Fr[1, 5]*Fr[1, 6] + (3*Fr[1, 4]*Fr[1, 5]*Fr[1, 6])/4 + 
     (15*Fr[1, 5]^2*Fr[1, 6])/4 + (39*Fr[1, 1]*Fr[1, 6]^2)/8 - 
     (11*Fr[1, 2]*Fr[1, 6]^2)/2 + (9*Fr[1, 3]*Fr[1, 6]^2)/2 - 
     (33*Fr[1, 4]*Fr[1, 6]^2)/8 + 3*Fr[1, 5]*Fr[1, 6]^2 - Fr[1, 6]^3/4 - 
     (35*Fr[1, 1]*Fr[2, 1])/48 + (19*Fr[1, 2]*Fr[2, 1])/8 - 
     (19*Fr[1, 3]*Fr[2, 1])/24 - (65*Fr[1, 4]*Fr[2, 1])/48 + 
     (19*Fr[1, 5]*Fr[2, 1])/24 - (17*Fr[1, 6]*Fr[2, 1])/24 + 
     (3*Fr[1, 1]*Fr[2, 2])/2 + (3*Fr[1, 2]*Fr[2, 2])/2 - 
     (3*Fr[1, 3]*Fr[2, 2])/2 - (Fr[1, 4]*Fr[2, 2])/2 + 
     (Fr[1, 1]*Fr[2, 3])/2 + (15*Fr[1, 2]*Fr[2, 3])/4 + 
     (Fr[1, 3]*Fr[2, 3])/4 + (3*Fr[1, 4]*Fr[2, 3])/2 - 2*Fr[1, 5]*Fr[2, 3] + 
     2*Fr[1, 6]*Fr[2, 3] + (11*Fr[1, 1]*Fr[2, 4])/4 + 
     (3*Fr[1, 2]*Fr[2, 4])/2 - (3*Fr[1, 3]*Fr[2, 4])/2 - 
     (5*Fr[1, 4]*Fr[2, 4])/4 + (Fr[1, 5]*Fr[2, 4])/2 - 
     (5*Fr[1, 6]*Fr[2, 4])/4 + Fr[1, 1]*Fr[2, 5] - Fr[1, 2]*Fr[2, 5] - 
     (3*Fr[1, 3]*Fr[2, 5])/2 + (3*Fr[1, 4]*Fr[2, 5])/2 - 
     (5*Fr[1, 5]*Fr[2, 5])/2 + (Fr[1, 6]*Fr[2, 5])/2 + 
     (7*Fr[1, 1]*Fr[2, 6])/2 - (Fr[1, 2]*Fr[2, 6])/2 + 
     (13*Fr[1, 3]*Fr[2, 6])/2 - (3*Fr[1, 4]*Fr[2, 6])/2 + 
     3*Fr[1, 5]*Fr[2, 6] - (Fr[1, 6]*Fr[2, 6])/4 - (7*Fr[1, 1]*Fr[2, 18])/2 - 
     6*Fr[1, 2]*Fr[2, 18] + 6*Fr[1, 3]*Fr[2, 18] - 3*Fr[1, 4]*Fr[2, 18] + 
     (7*Fr[1, 5]*Fr[2, 18])/2 - 5*Fr[1, 6]*Fr[2, 18] + 7*Fr[1, 1]*Fr[2, 19] - 
     3*Fr[1, 2]*Fr[2, 19] + (27*Fr[1, 3]*Fr[2, 19])/2 - 
     6*Fr[1, 4]*Fr[2, 19] + 9*Fr[1, 5]*Fr[2, 19] + (3*Fr[1, 6]*Fr[2, 19])/2 + 
     (11*Fr[3, 1])/4 - (21*Fr[3, 2])/4 + (953*Fr[3, 5])/6 - (5*Fr[3, 7])/2 - 
     2*Fr[3, 8] + 6*Fr[3, 9] - Fr[3, 28] + (9*Fr[3, 30])/2 - Fr[3, 32]/4 + 
     4*Fr[3, 33] - Fr[3, 34]/2 + 3*Fr[3, 35] - (5*Fr[3, 36])/2 + 
     (17*Fr[3, 37])/2 + 8*Fr[3, 39] + 5*Fr[3, 40] - Fr[3, 43]/2 + 
     (7*Fr[3, 45])/2 + (7*Fr[3, 48])/4 + Fr[3, 53]/2 + Fr[3, 54] + 
     Fr[3, 55]/2 - 2*Fr[3, 56] + 6*Fr[3, 62] - 8*Fr[3, 66] + 2*Fr[3, 76] + 
     Fr[3, 81]) + eps^4*Fr[4, 118], mi[zmz, 2] -> 0, mi[zmz, 1] -> 0, 
 mi[zzz, 86] -> 1 + eps*(-Fr[1, 1] - Fr[1, 4]) + 
   eps^2*(Fr[1, 1]^2/2 + Fr[1, 1]*Fr[1, 4] + Fr[1, 4]^2/2 - Fr[2, 1]/6) + 
   eps^3*(-1/6*Fr[1, 1]^3 - (Fr[1, 1]^2*Fr[1, 4])/2 - 
     (Fr[1, 1]*Fr[1, 4]^2)/2 - Fr[1, 4]^3/6 + (Fr[1, 1]*Fr[2, 1])/6 + 
     (Fr[1, 4]*Fr[2, 1])/6 - (14*Fr[3, 5])/3) + 
   eps^4*(Fr[1, 1]^4/24 + (Fr[1, 1]^3*Fr[1, 4])/6 + 
     (Fr[1, 1]^2*Fr[1, 4]^2)/4 + (Fr[1, 1]*Fr[1, 4]^3)/6 + Fr[1, 4]^4/24 - 
     (Fr[1, 1]^2*Fr[2, 1])/12 - (Fr[1, 1]*Fr[1, 4]*Fr[2, 1])/6 - 
     (Fr[1, 4]^2*Fr[2, 1])/12 - (7*Fr[2, 1]^2)/120 + 
     (14*Fr[1, 1]*Fr[3, 5])/3 + (14*Fr[1, 4]*Fr[3, 5])/3), 
 mi[zzz, 84] -> 1 + eps*(-Fr[1, 1] - Fr[1, 5]) + 
   eps^2*(Fr[1, 1]^2/2 + Fr[1, 1]*Fr[1, 5] + Fr[1, 5]^2/2 - Fr[2, 1]/6) + 
   eps^3*(-1/6*Fr[1, 1]^3 - (Fr[1, 1]^2*Fr[1, 5])/2 - 
     (Fr[1, 1]*Fr[1, 5]^2)/2 - Fr[1, 5]^3/6 + (Fr[1, 1]*Fr[2, 1])/6 + 
     (Fr[1, 5]*Fr[2, 1])/6 - (14*Fr[3, 5])/3) + 
   eps^4*(Fr[1, 1]^4/24 + (Fr[1, 1]^3*Fr[1, 5])/6 + 
     (Fr[1, 1]^2*Fr[1, 5]^2)/4 + (Fr[1, 1]*Fr[1, 5]^3)/6 + Fr[1, 5]^4/24 - 
     (Fr[1, 1]^2*Fr[2, 1])/12 - (Fr[1, 1]*Fr[1, 5]*Fr[2, 1])/6 - 
     (Fr[1, 5]^2*Fr[2, 1])/12 - (7*Fr[2, 1]^2)/120 + 
     (14*Fr[1, 1]*Fr[3, 5])/3 + (14*Fr[1, 5]*Fr[3, 5])/3), 
 mi[zzz, 82] -> 1 + eps*(-Fr[1, 4] - Fr[1, 5]) + 
   eps^2*(Fr[1, 4]^2/2 + Fr[1, 4]*Fr[1, 5] + Fr[1, 5]^2/2 - Fr[2, 1]/6) + 
   eps^3*(-1/6*Fr[1, 4]^3 - (Fr[1, 4]^2*Fr[1, 5])/2 - 
     (Fr[1, 4]*Fr[1, 5]^2)/2 - Fr[1, 5]^3/6 + (Fr[1, 4]*Fr[2, 1])/6 + 
     (Fr[1, 5]*Fr[2, 1])/6 - (14*Fr[3, 5])/3) + 
   eps^4*(Fr[1, 4]^4/24 + (Fr[1, 4]^3*Fr[1, 5])/6 + 
     (Fr[1, 4]^2*Fr[1, 5]^2)/4 + (Fr[1, 4]*Fr[1, 5]^3)/6 + Fr[1, 5]^4/24 - 
     (Fr[1, 4]^2*Fr[2, 1])/12 - (Fr[1, 4]*Fr[1, 5]*Fr[2, 1])/6 - 
     (Fr[1, 5]^2*Fr[2, 1])/12 - (7*Fr[2, 1]^2)/120 + 
     (14*Fr[1, 4]*Fr[3, 5])/3 + (14*Fr[1, 5]*Fr[3, 5])/3), 
 mi[zzz, 81] -> 1 - 2*eps*Fr[1, 4] + eps^2*(2*Fr[1, 4]^2 - Fr[2, 1]/6) + 
   eps^3*((-4*Fr[1, 4]^3)/3 + (Fr[1, 4]*Fr[2, 1])/3 - (14*Fr[3, 5])/3) + 
   eps^4*((2*Fr[1, 4]^4)/3 - (Fr[1, 4]^2*Fr[2, 1])/3 - (7*Fr[2, 1]^2)/120 + 
     (28*Fr[1, 4]*Fr[3, 5])/3), mi[zzz, 80] -> 
  2 + eps*(-2*Fr[1, 1] - 2*Fr[1, 2] + 2*Fr[1, 4] - 2*Fr[1, 5]) + 
   eps^2*(Fr[1, 1]^2 + 2*Fr[1, 1]*Fr[1, 2] - 2*Fr[1, 1]*Fr[1, 4] + 
     2*Fr[1, 1]*Fr[1, 5] - Fr[2, 1]/6 + Fr[2, 2]) + 
   eps^3*(-1/3*Fr[1, 1]^3 - Fr[1, 1]^2*Fr[1, 2] + Fr[1, 1]^2*Fr[1, 4] - 
     Fr[1, 1]^2*Fr[1, 5] + (Fr[1, 1]*Fr[2, 1])/6 + (Fr[1, 2]*Fr[2, 1])/6 - 
     (Fr[1, 4]*Fr[2, 1])/6 + (Fr[1, 5]*Fr[2, 1])/6 - Fr[1, 1]*Fr[2, 2] - 
     (14*Fr[3, 5])/3 + Fr[3, 7]) + 
   eps^4*(Fr[1, 1]^4/12 + (Fr[1, 1]^3*Fr[1, 2])/3 - (Fr[1, 1]^3*Fr[1, 4])/3 + 
     (Fr[1, 1]^3*Fr[1, 5])/3 - (Fr[1, 1]^2*Fr[2, 1])/12 - 
     (Fr[1, 1]*Fr[1, 2]*Fr[2, 1])/6 + (Fr[1, 1]*Fr[1, 4]*Fr[2, 1])/6 - 
     (Fr[1, 1]*Fr[1, 5]*Fr[2, 1])/6 - (47*Fr[2, 1]^2)/720 + 
     (Fr[1, 1]^2*Fr[2, 2])/2 - (Fr[2, 1]*Fr[2, 2])/12 + 
     (14*Fr[1, 1]*Fr[3, 5])/3 + (14*Fr[1, 2]*Fr[3, 5])/3 - 
     (14*Fr[1, 4]*Fr[3, 5])/3 + (14*Fr[1, 5]*Fr[3, 5])/3 - 
     Fr[1, 1]*Fr[3, 7] + Fr[4, 2]), mi[zzz, 79] -> 
  2 + eps*(-2*Fr[1, 2] - 2*Fr[1, 5]) + 
   eps^2*(2*Fr[1, 2]*Fr[1, 4] - Fr[1, 4]^2 + 2*Fr[1, 4]*Fr[1, 5] - 
     Fr[2, 1]/6 + Fr[2, 2]) + eps^3*(-(Fr[1, 2]*Fr[1, 4]^2) + 
     (2*Fr[1, 4]^3)/3 - Fr[1, 4]^2*Fr[1, 5] + (Fr[1, 2]*Fr[2, 1])/6 + 
     (Fr[1, 5]*Fr[2, 1])/6 - Fr[1, 4]*Fr[2, 2] - (14*Fr[3, 5])/3 + 
     Fr[3, 7]) + eps^4*((Fr[1, 2]*Fr[1, 4]^3)/3 - Fr[1, 4]^4/4 + 
     (Fr[1, 4]^3*Fr[1, 5])/3 - (Fr[1, 2]*Fr[1, 4]*Fr[2, 1])/6 + 
     (Fr[1, 4]^2*Fr[2, 1])/12 - (Fr[1, 4]*Fr[1, 5]*Fr[2, 1])/6 - 
     (47*Fr[2, 1]^2)/720 + (Fr[1, 4]^2*Fr[2, 2])/2 - (Fr[2, 1]*Fr[2, 2])/12 + 
     (14*Fr[1, 2]*Fr[3, 5])/3 + (14*Fr[1, 5]*Fr[3, 5])/3 - 
     Fr[1, 4]*Fr[3, 7] + Fr[4, 2]), mi[zzz, 67] -> 
  1/2 - eps*Fr[1, 4] + eps^2*(Fr[1, 1]^2/2 + Fr[1, 1]*Fr[1, 4] + 
     Fr[1, 4]^2/2 - Fr[2, 1]/6 - Fr[2, 18]) + 
   eps^3*(-1/3*Fr[1, 1]^3 - (5*Fr[1, 1]^2*Fr[1, 4])/2 - 
     (5*Fr[1, 1]*Fr[1, 4]^2)/2 + (7*Fr[1, 4]^3)/6 - Fr[1, 1]^2*Fr[1, 5] + 
     (Fr[1, 1]*Fr[1, 5]^2)/2 - Fr[1, 4]*Fr[1, 5]^2 - Fr[1, 5]^3/3 - 
     (Fr[1, 1]^2*Fr[1, 6])/2 - 2*Fr[1, 1]*Fr[1, 4]*Fr[1, 6] + 
     2*Fr[1, 4]^2*Fr[1, 6] - (Fr[1, 5]^2*Fr[1, 6])/2 - 
     (Fr[1, 1]*Fr[1, 6]^2)/2 + Fr[1, 4]*Fr[1, 6]^2 + Fr[1, 6]^3/6 + 
     (Fr[1, 1]*Fr[2, 1])/12 + (Fr[1, 4]*Fr[2, 1])/4 + (Fr[1, 5]*Fr[2, 1])/4 + 
     (Fr[1, 1]*Fr[2, 4])/2 - Fr[1, 4]*Fr[2, 4] - (Fr[1, 5]*Fr[2, 4])/2 - 
     (Fr[1, 6]*Fr[2, 4])/2 + Fr[1, 1]*Fr[2, 18] + 3*Fr[1, 4]*Fr[2, 18] + 
     Fr[1, 5]*Fr[2, 18] + Fr[1, 6]*Fr[2, 18] + (3*Fr[3, 1])/2 - 
     (43*Fr[3, 5])/6 + Fr[3, 32]/2 - Fr[3, 36] + Fr[3, 48]/2) + 
   eps^4*((5011*Fr[1, 1]^4)/3264 + (5273*Fr[1, 1]^3*Fr[1, 4])/408 + 
     (397*Fr[1, 1]^2*Fr[1, 4]^2)/68 - (613*Fr[1, 1]*Fr[1, 4]^3)/51 + 
     (1313*Fr[1, 4]^4)/204 - (369*Fr[1, 1]^3*Fr[1, 5])/272 - 
     (81*Fr[1, 1]^2*Fr[1, 4]*Fr[1, 5])/8 - (123*Fr[1, 1]*Fr[1, 4]^2*Fr[1, 5])/
      34 + (133*Fr[1, 4]^3*Fr[1, 5])/34 - (941*Fr[1, 1]^2*Fr[1, 5]^2)/544 + 
     (677*Fr[1, 1]*Fr[1, 4]*Fr[1, 5]^2)/136 - (295*Fr[1, 4]^2*Fr[1, 5]^2)/
      68 + (625*Fr[1, 1]*Fr[1, 5]^3)/816 - (949*Fr[1, 4]*Fr[1, 5]^3)/408 + 
     (1081*Fr[1, 5]^4)/1088 + (1039*Fr[1, 1]^3*Fr[1, 6])/816 + 
     (395*Fr[1, 1]^2*Fr[1, 4]*Fr[1, 6])/136 - 
     (141*Fr[1, 1]*Fr[1, 4]^2*Fr[1, 6])/17 + (209*Fr[1, 4]^3*Fr[1, 6])/34 + 
     (1423*Fr[1, 1]^2*Fr[1, 5]*Fr[1, 6])/272 - 
     (147*Fr[1, 1]*Fr[1, 4]*Fr[1, 5]*Fr[1, 6])/68 + 
     (123*Fr[1, 4]^2*Fr[1, 5]*Fr[1, 6])/34 + 
     (95*Fr[1, 1]*Fr[1, 5]^2*Fr[1, 6])/272 + 
     (179*Fr[1, 4]*Fr[1, 5]^2*Fr[1, 6])/136 + (2383*Fr[1, 5]^3*Fr[1, 6])/
      816 + (159*Fr[1, 1]^2*Fr[1, 6]^2)/544 + 
     (41*Fr[1, 1]*Fr[1, 4]*Fr[1, 6]^2)/136 - (13*Fr[1, 4]^2*Fr[1, 6]^2)/34 + 
     (163*Fr[1, 1]*Fr[1, 5]*Fr[1, 6]^2)/272 + 
     (267*Fr[1, 4]*Fr[1, 5]*Fr[1, 6]^2)/136 + (2035*Fr[1, 5]^2*Fr[1, 6]^2)/
      544 + (665*Fr[1, 1]*Fr[1, 6]^3)/816 - (99*Fr[1, 4]*Fr[1, 6]^3)/136 + 
     (1693*Fr[1, 5]*Fr[1, 6]^3)/816 + (769*Fr[1, 6]^4)/1088 + 
     (567*Fr[1, 1]^2*Fr[2, 1])/1088 - (53*Fr[1, 1]*Fr[1, 4]*Fr[2, 1])/48 + 
     (16*Fr[1, 4]^2*Fr[2, 1])/51 - (787*Fr[1, 1]*Fr[1, 5]*Fr[2, 1])/1632 - 
     (739*Fr[1, 4]*Fr[1, 5]*Fr[2, 1])/816 - (2111*Fr[1, 5]^2*Fr[2, 1])/3264 - 
     (529*Fr[1, 1]*Fr[1, 6]*Fr[2, 1])/1632 - (983*Fr[1, 4]*Fr[1, 6]*Fr[2, 1])/
      816 - (4429*Fr[1, 5]*Fr[1, 6]*Fr[2, 1])/1632 - 
     (4871*Fr[1, 6]^2*Fr[2, 1])/3264 - (65411*Fr[2, 1]^2)/39168 - 
     (233*Fr[1, 1]^2*Fr[2, 4])/272 + (225*Fr[1, 1]*Fr[1, 4]*Fr[2, 4])/68 - 
     (3*Fr[1, 4]^2*Fr[2, 4])/2 + (203*Fr[1, 1]*Fr[1, 5]*Fr[2, 4])/136 - 
     (137*Fr[1, 4]*Fr[1, 5]*Fr[2, 4])/68 + (11*Fr[1, 5]^2*Fr[2, 4])/272 + 
     (345*Fr[1, 1]*Fr[1, 6]*Fr[2, 4])/136 + (83*Fr[1, 4]*Fr[1, 6]*Fr[2, 4])/
      68 + (105*Fr[1, 5]*Fr[1, 6]*Fr[2, 4])/136 - (37*Fr[1, 6]^2*Fr[2, 4])/
      272 - (247*Fr[2, 1]*Fr[2, 4])/544 + (105*Fr[2, 4]^2)/272 - 
     (123*Fr[2, 7]^2)/136 - (1303*Fr[1, 1]^2*Fr[2, 18])/136 - 
     (621*Fr[1, 1]*Fr[1, 4]*Fr[2, 18])/34 + (105*Fr[1, 4]^2*Fr[2, 18])/34 + 
     (413*Fr[1, 1]*Fr[1, 5]*Fr[2, 18])/68 + (411*Fr[1, 4]*Fr[1, 5]*Fr[2, 18])/
      34 + (57*Fr[1, 5]^2*Fr[2, 18])/136 - (37*Fr[1, 1]*Fr[1, 6]*Fr[2, 18])/
      68 + (105*Fr[1, 4]*Fr[1, 6]*Fr[2, 18])/34 - 
     (173*Fr[1, 5]*Fr[1, 6]*Fr[2, 18])/68 + (105*Fr[1, 6]^2*Fr[2, 18])/136 + 
     (105*Fr[2, 1]*Fr[2, 18])/272 - (105*Fr[2, 4]*Fr[2, 18])/68 + 
     (105*Fr[2, 18]^2)/34 - (72*Fr[1, 1]*Fr[3, 1])/17 - 
     (45*Fr[1, 4]*Fr[3, 1])/17 + (87*Fr[1, 5]*Fr[3, 1])/34 - 
     (87*Fr[1, 6]*Fr[3, 1])/34 - (784*Fr[1, 1]*Fr[3, 5])/17 + 
     (2927*Fr[1, 4]*Fr[3, 5])/51 + (13237*Fr[1, 5]*Fr[3, 5])/102 + 
     (14213*Fr[1, 6]*Fr[3, 5])/102 - (43*Fr[1, 1]*Fr[3, 28])/17 + 
     (30*Fr[1, 4]*Fr[3, 28])/17 + (101*Fr[1, 5]*Fr[3, 28])/68 + 
     (207*Fr[1, 6]*Fr[3, 28])/68 - (207*Fr[1, 1]*Fr[3, 30])/68 + 
     (30*Fr[1, 4]*Fr[3, 30])/17 + 2*Fr[1, 5]*Fr[3, 30] + 
     (207*Fr[1, 6]*Fr[3, 30])/68 - (114*Fr[1, 1]*Fr[3, 32])/17 - 
     (207*Fr[1, 4]*Fr[3, 32])/34 + (197*Fr[1, 5]*Fr[3, 32])/34 + 
     Fr[1, 6]*Fr[3, 32] + (60*Fr[1, 1]*Fr[3, 36])/17 - 
     (207*Fr[1, 4]*Fr[3, 36])/34 - (151*Fr[1, 5]*Fr[3, 36])/34 + 
     Fr[1, 6]*Fr[3, 36] - (129*Fr[1, 1]*Fr[3, 40])/17 + 
     (90*Fr[1, 4]*Fr[3, 40])/17 + 6*Fr[1, 5]*Fr[3, 40] + 
     (129*Fr[1, 6]*Fr[3, 40])/17 - (77*Fr[1, 1]*Fr[3, 48])/34 + 
     (77*Fr[1, 5]*Fr[3, 48])/34 + (21*Fr[4, 4])/17 - (53*Fr[4, 18])/34 - 
     (53*Fr[4, 19])/34 - (135*Fr[4, 21])/34 - (135*Fr[4, 25])/34 - 
     (75*Fr[4, 29])/17 + (40*Fr[4, 30])/17 - Fr[4, 39]/2 - Fr[4, 41]/2 - 
     (9*Fr[4, 48])/34 + (9*Fr[4, 49])/34 + (30*Fr[4, 62])/17 - Fr[4, 76]), 
 mi[zzz, 59] -> eps*(-Fr[1, 4] + Fr[1, 5]) + 
   eps^2*((3*Fr[1, 1]^2)/4 + Fr[1, 1]*Fr[1, 4] - (Fr[1, 1]*Fr[1, 5])/2 - 
     Fr[1, 5]^2/4 + (Fr[1, 1]*Fr[1, 6])/2 - (Fr[1, 5]*Fr[1, 6])/2 - 
     Fr[1, 6]^2/4 - Fr[2, 1]/24 + Fr[2, 4]/2 - Fr[2, 18]) + 
   eps^3*((-5*Fr[1, 1]^3)/18 - (3*Fr[1, 1]^2*Fr[1, 4])/2 - 
     2*Fr[1, 1]*Fr[1, 4]^2 + Fr[1, 4]^3 - (13*Fr[1, 1]^2*Fr[1, 5])/12 + 
     (Fr[1, 1]*Fr[1, 5]^2)/3 - Fr[1, 4]*Fr[1, 5]^2 - (23*Fr[1, 5]^3)/36 - 
     (3*Fr[1, 1]^2*Fr[1, 6])/4 - 2*Fr[1, 1]*Fr[1, 4]*Fr[1, 6] + 
     2*Fr[1, 4]^2*Fr[1, 6] - (3*Fr[1, 5]^2*Fr[1, 6])/4 - 
     (2*Fr[1, 1]*Fr[1, 6]^2)/3 + Fr[1, 4]*Fr[1, 6]^2 - 
     (Fr[1, 5]*Fr[1, 6]^2)/12 + Fr[1, 6]^3/4 + (7*Fr[1, 1]*Fr[2, 1])/36 + 
     (Fr[1, 4]*Fr[2, 1])/4 + (25*Fr[1, 5]*Fr[2, 1])/72 + 
     (Fr[1, 6]*Fr[2, 1])/8 - Fr[1, 4]*Fr[2, 4] - (Fr[1, 5]*Fr[2, 4])/2 - 
     (Fr[1, 6]*Fr[2, 4])/2 + 2*Fr[1, 4]*Fr[2, 18] + Fr[1, 5]*Fr[2, 18] + 
     Fr[1, 6]*Fr[2, 18] + Fr[3, 1] - (55*Fr[3, 5])/3 - (2*Fr[3, 28])/3 - 
     Fr[3, 30]/3 - Fr[3, 36] - Fr[3, 40]) + 
   eps^4*((61*Fr[1, 1]^4)/136 + (241*Fr[1, 1]^3*Fr[1, 4])/51 + 
     (283*Fr[1, 1]^2*Fr[1, 4]^2)/136 - (161*Fr[1, 1]*Fr[1, 4]^3)/51 + 
     (76*Fr[1, 4]^4)/51 - (517*Fr[1, 1]^3*Fr[1, 5])/1224 - 
     (7*Fr[1, 1]^2*Fr[1, 4]*Fr[1, 5])/4 - (81*Fr[1, 1]*Fr[1, 4]^2*Fr[1, 5])/
      68 + (149*Fr[1, 4]^3*Fr[1, 5])/102 - (427*Fr[1, 1]^2*Fr[1, 5]^2)/408 + 
     (45*Fr[1, 1]*Fr[1, 4]*Fr[1, 5]^2)/34 - (11*Fr[1, 4]^2*Fr[1, 5]^2)/136 + 
     (23*Fr[1, 1]*Fr[1, 5]^3)/136 - (5*Fr[1, 4]*Fr[1, 5]^3)/204 + 
     (481*Fr[1, 5]^4)/1224 + (7*Fr[1, 1]^3*Fr[1, 6])/1224 + 
     (4*Fr[1, 1]^2*Fr[1, 4]*Fr[1, 6])/17 - (75*Fr[1, 1]*Fr[1, 4]^2*Fr[1, 6])/
      68 + (26*Fr[1, 4]^3*Fr[1, 6])/51 + (1147*Fr[1, 1]^2*Fr[1, 5]*Fr[1, 6])/
      408 - (27*Fr[1, 1]*Fr[1, 4]*Fr[1, 5]*Fr[1, 6])/34 + 
     (81*Fr[1, 4]^2*Fr[1, 5]*Fr[1, 6])/68 + (35*Fr[1, 1]*Fr[1, 5]^2*Fr[1, 6])/
      408 + (69*Fr[1, 4]*Fr[1, 5]^2*Fr[1, 6])/34 + (1991*Fr[1, 5]^3*Fr[1, 6])/
      1224 + (23*Fr[1, 1]^2*Fr[1, 6]^2)/68 + 
     (24*Fr[1, 1]*Fr[1, 4]*Fr[1, 6]^2)/17 - (229*Fr[1, 4]^2*Fr[1, 6]^2)/136 + 
     (13*Fr[1, 1]*Fr[1, 5]*Fr[1, 6]^2)/102 + 
     (65*Fr[1, 4]*Fr[1, 5]*Fr[1, 6]^2)/68 + (803*Fr[1, 5]^2*Fr[1, 6]^2)/408 + 
     (29*Fr[1, 1]*Fr[1, 6]^3)/34 - (67*Fr[1, 4]*Fr[1, 6]^3)/102 + 
     (95*Fr[1, 5]*Fr[1, 6]^3)/102 + (131*Fr[1, 6]^4)/408 + 
     (97*Fr[1, 1]^2*Fr[2, 1])/272 - (Fr[1, 1]*Fr[1, 4]*Fr[2, 1])/2 - 
     (145*Fr[1, 4]^2*Fr[2, 1])/816 - (25*Fr[1, 1]*Fr[1, 5]*Fr[2, 1])/153 - 
     (107*Fr[1, 4]*Fr[1, 5]*Fr[2, 1])/136 - (349*Fr[1, 5]^2*Fr[2, 1])/1224 - 
     (403*Fr[1, 1]*Fr[1, 6]*Fr[2, 1])/1224 - (181*Fr[1, 4]*Fr[1, 6]*Fr[2, 1])/
      204 - (1499*Fr[1, 5]*Fr[1, 6]*Fr[2, 1])/1224 - 
     (349*Fr[1, 6]^2*Fr[2, 1])/408 - (34307*Fr[2, 1]^2)/48960 - 
     (41*Fr[1, 1]^2*Fr[2, 4])/68 + (33*Fr[1, 1]*Fr[1, 4]*Fr[2, 4])/34 + 
     (3*Fr[1, 4]^2*Fr[2, 4])/4 + (15*Fr[1, 1]*Fr[1, 5]*Fr[2, 4])/34 - 
     (2*Fr[1, 4]*Fr[1, 5]*Fr[2, 4])/17 - (3*Fr[1, 5]^2*Fr[2, 4])/17 + 
     (22*Fr[1, 1]*Fr[1, 6]*Fr[2, 4])/17 + (43*Fr[1, 4]*Fr[1, 6]*Fr[2, 4])/
      34 + (23*Fr[1, 5]*Fr[1, 6]*Fr[2, 4])/34 - (3*Fr[1, 6]^2*Fr[2, 4])/34 - 
     (9*Fr[2, 1]*Fr[2, 4])/68 + (3*Fr[2, 4]^2)/34 - (33*Fr[2, 7]^2)/68 - 
     (62*Fr[1, 1]^2*Fr[2, 18])/17 - (87*Fr[1, 1]*Fr[1, 4]*Fr[2, 18])/17 + 
     (12*Fr[1, 4]^2*Fr[2, 18])/17 + (27*Fr[1, 1]*Fr[1, 5]*Fr[2, 18])/17 + 
     (46*Fr[1, 4]*Fr[1, 5]*Fr[2, 18])/17 + (6*Fr[1, 5]^2*Fr[2, 18])/17 + 
     (28*Fr[1, 1]*Fr[1, 6]*Fr[2, 18])/17 + (29*Fr[1, 4]*Fr[1, 6]*Fr[2, 18])/
      17 - (23*Fr[1, 5]*Fr[1, 6]*Fr[2, 18])/17 + (3*Fr[1, 6]^2*Fr[2, 18])/
      17 + (3*Fr[2, 1]*Fr[2, 18])/34 - (6*Fr[2, 4]*Fr[2, 18])/17 + 
     (12*Fr[2, 18]^2)/17 - (81*Fr[1, 1]*Fr[3, 1])/34 - 
     (57*Fr[1, 4]*Fr[3, 1])/34 + (8*Fr[1, 5]*Fr[3, 1])/17 - 
     (8*Fr[1, 6]*Fr[3, 1])/17 - (3377*Fr[1, 1]*Fr[3, 5])/102 + 
     (6457*Fr[1, 4]*Fr[3, 5])/102 + (825*Fr[1, 5]*Fr[3, 5])/17 + 
     (2853*Fr[1, 6]*Fr[3, 5])/34 - (21*Fr[1, 1]*Fr[3, 28])/17 + 
     (19*Fr[1, 4]*Fr[3, 28])/17 + (95*Fr[1, 5]*Fr[3, 28])/204 + 
     (361*Fr[1, 6]*Fr[3, 28])/204 - (109*Fr[1, 1]*Fr[3, 30])/68 + 
     (19*Fr[1, 4]*Fr[3, 30])/17 + (2*Fr[1, 5]*Fr[3, 30])/3 + 
     (395*Fr[1, 6]*Fr[3, 30])/204 - (45*Fr[1, 1]*Fr[3, 32])/17 - 
     (12*Fr[1, 4]*Fr[3, 32])/17 + (63*Fr[1, 5]*Fr[3, 32])/34 + 
     (3*Fr[1, 6]*Fr[3, 32])/2 + (21*Fr[1, 1]*Fr[3, 36])/17 - 
     (12*Fr[1, 4]*Fr[3, 36])/17 - (26*Fr[1, 5]*Fr[3, 36])/17 + 
     Fr[1, 6]*Fr[3, 36] - (63*Fr[1, 1]*Fr[3, 40])/17 + 
     (57*Fr[1, 4]*Fr[3, 40])/17 + 2*Fr[1, 5]*Fr[3, 40] + 
     (80*Fr[1, 6]*Fr[3, 40])/17 - (19*Fr[1, 1]*Fr[3, 48])/17 + 
     (21*Fr[1, 5]*Fr[3, 48])/34 + (Fr[1, 6]*Fr[3, 48])/2 + (15*Fr[4, 4])/17 - 
     (33*Fr[4, 18])/34 - (33*Fr[4, 19])/34 - (9*Fr[4, 21])/34 - 
     (30*Fr[4, 25])/17 - (39*Fr[4, 29])/17 + (14*Fr[4, 30])/17 - 
     Fr[4, 39]/2 + (13*Fr[4, 48])/34 + (21*Fr[4, 49])/34 + 
     (21*Fr[4, 62])/34 - Fr[4, 76]), 
 mi[zzz, 56] -> eps*(Fr[1, 2] - Fr[1, 4]) + 
   eps^2*(Fr[1, 1]^2 - Fr[1, 2]^2/2 + Fr[1, 3]^2/2 + Fr[1, 1]*Fr[1, 4] - 
     Fr[1, 2]*Fr[1, 6] + Fr[1, 3]*Fr[1, 6] - Fr[1, 6]^2/2 + Fr[2, 1]/12 + 
     Fr[2, 3]/2 + Fr[2, 5]/2 - Fr[2, 18] - Fr[2, 19]) + 
   eps^3*((-125*Fr[1, 1]^3)/72 - (Fr[1, 1]^2*Fr[1, 2])/4 - Fr[1, 2]^3/6 + 
     (Fr[1, 1]^2*Fr[1, 3])/4 - (5*Fr[1, 2]^2*Fr[1, 3])/4 + 
     (3*Fr[1, 1]*Fr[1, 3]^2)/2 - (15*Fr[1, 2]*Fr[1, 3]^2)/4 - 
     (2*Fr[1, 3]^3)/3 - Fr[1, 1]^2*Fr[1, 4] - Fr[1, 1]*Fr[1, 2]*Fr[1, 4] + 
     2*Fr[1, 1]*Fr[1, 3]*Fr[1, 4] - 2*Fr[1, 3]^2*Fr[1, 4] - 
     Fr[1, 3]*Fr[1, 4]^2 - (5*Fr[1, 4]^3)/6 - (23*Fr[1, 1]^2*Fr[1, 5])/24 + 
     (Fr[1, 1]*Fr[1, 2]*Fr[1, 5])/2 - (Fr[1, 1]*Fr[1, 3]*Fr[1, 5])/2 + 
     (7*Fr[1, 3]^2*Fr[1, 5])/2 - (7*Fr[1, 1]*Fr[1, 5]^2)/24 - 
     (Fr[1, 2]*Fr[1, 5]^2)/4 + (5*Fr[1, 3]*Fr[1, 5]^2)/4 - 
     (Fr[1, 4]*Fr[1, 5]^2)/2 - (73*Fr[1, 5]^3)/72 - Fr[1, 1]^2*Fr[1, 6] - 
     (Fr[1, 1]*Fr[1, 2]*Fr[1, 6])/2 + (11*Fr[1, 2]^2*Fr[1, 6])/4 + 
     (5*Fr[1, 1]*Fr[1, 3]*Fr[1, 6])/2 - (5*Fr[1, 2]*Fr[1, 3]*Fr[1, 6])/2 - 
     (23*Fr[1, 3]^2*Fr[1, 6])/4 - Fr[1, 1]*Fr[1, 4]*Fr[1, 6] + 
     Fr[1, 2]*Fr[1, 4]*Fr[1, 6] - 2*Fr[1, 3]*Fr[1, 4]*Fr[1, 6] + 
     Fr[1, 4]^2*Fr[1, 6] - (Fr[1, 2]*Fr[1, 5]*Fr[1, 6])/2 - 
     (Fr[1, 3]*Fr[1, 5]*Fr[1, 6])/2 - (3*Fr[1, 5]^2*Fr[1, 6])/2 - 
     (43*Fr[1, 1]*Fr[1, 6]^2)/24 + (11*Fr[1, 2]*Fr[1, 6]^2)/4 - 
     (9*Fr[1, 3]*Fr[1, 6]^2)/4 + (3*Fr[1, 4]*Fr[1, 6]^2)/2 - 
     (23*Fr[1, 5]*Fr[1, 6]^2)/24 + (11*Fr[1, 6]^3)/6 + 
     (85*Fr[1, 1]*Fr[2, 1])/144 + (5*Fr[1, 2]*Fr[2, 1])/12 - 
     (3*Fr[1, 3]*Fr[2, 1])/8 + (5*Fr[1, 4]*Fr[2, 1])/12 + 
     (83*Fr[1, 5]*Fr[2, 1])/144 + (7*Fr[1, 6]*Fr[2, 1])/6 - 
     (Fr[1, 1]*Fr[2, 2])/4 + (Fr[1, 3]*Fr[2, 2])/2 + (Fr[1, 5]*Fr[2, 2])/4 - 
     (Fr[1, 6]*Fr[2, 2])/4 + (Fr[1, 1]*Fr[2, 3])/4 - Fr[1, 2]*Fr[2, 3] - 
     (5*Fr[1, 3]*Fr[2, 3])/4 - (Fr[1, 4]*Fr[2, 3])/2 + 
     (Fr[1, 5]*Fr[2, 3])/4 - (Fr[1, 6]*Fr[2, 3])/4 - (Fr[1, 1]*Fr[2, 4])/2 + 
     (Fr[1, 3]*Fr[2, 4])/2 - (Fr[1, 4]*Fr[2, 4])/2 - (Fr[1, 5]*Fr[2, 4])/2 - 
     (Fr[1, 1]*Fr[2, 5])/4 + (Fr[1, 3]*Fr[2, 5])/2 - (Fr[1, 4]*Fr[2, 5])/2 + 
     (3*Fr[1, 5]*Fr[2, 5])/4 - (3*Fr[1, 6]*Fr[2, 5])/4 - 
     (3*Fr[1, 1]*Fr[2, 6])/4 - (3*Fr[1, 3]*Fr[2, 6])/2 + 
     (Fr[1, 4]*Fr[2, 6])/2 - (3*Fr[1, 5]*Fr[2, 6])/4 + 
     (Fr[1, 6]*Fr[2, 6])/2 + Fr[1, 2]*Fr[2, 18] - 2*Fr[1, 3]*Fr[2, 18] + 
     Fr[1, 6]*Fr[2, 18] - 2*Fr[1, 1]*Fr[2, 19] + 4*Fr[1, 2]*Fr[2, 19] + 
     (3*Fr[1, 3]*Fr[2, 19])/2 + 2*Fr[1, 4]*Fr[2, 19] - 2*Fr[1, 5]*Fr[2, 19] + 
     (9*Fr[1, 6]*Fr[2, 19])/2 + Fr[3, 1] - Fr[3, 2]/2 - (415*Fr[3, 5])/6 + 
     Fr[3, 7]/4 - Fr[3, 8] + Fr[3, 9]/4 - (7*Fr[3, 28])/6 - (4*Fr[3, 30])/3 - 
     (9*Fr[3, 32])/4 + Fr[3, 33] - Fr[3, 34] + (3*Fr[3, 35])/2 + 
     Fr[3, 36]/2 - Fr[3, 37]/2 - (3*Fr[3, 38])/2 - (7*Fr[3, 40])/2 + 
     (7*Fr[3, 43])/2 - 2*Fr[3, 45] - Fr[3, 48]/4 - Fr[3, 53]/2 - 
     Fr[3, 55]/2 + Fr[3, 56]/2 - Fr[3, 62] + Fr[3, 66] - Fr[3, 76]) + 
   eps^4*Fr[4, 127], mi[zzz, 52] -> 
  eps^4*((-29*Fr[1, 1]^4)/3264 + (1879*Fr[1, 1]^3*Fr[1, 4])/408 + 
    (Fr[1, 1]^2*Fr[1, 4]^2)/68 - (120*Fr[1, 1]*Fr[1, 4]^3)/17 + 
    (845*Fr[1, 4]^4)/204 - (53*Fr[1, 1]^3*Fr[1, 5])/272 - 
    (21*Fr[1, 1]^2*Fr[1, 4]*Fr[1, 5])/8 - (40*Fr[1, 1]*Fr[1, 4]^2*Fr[1, 5])/
     17 + (97*Fr[1, 4]^3*Fr[1, 5])/51 - (1463*Fr[1, 1]^2*Fr[1, 5]^2)/544 + 
    (331*Fr[1, 1]*Fr[1, 4]*Fr[1, 5]^2)/136 - (77*Fr[1, 4]^2*Fr[1, 5]^2)/34 + 
    (13*Fr[1, 1]*Fr[1, 5]^3)/272 - (773*Fr[1, 4]*Fr[1, 5]^3)/408 - 
    (1525*Fr[1, 5]^4)/3264 - (83*Fr[1, 1]^3*Fr[1, 6])/272 - 
    (175*Fr[1, 1]^2*Fr[1, 4]*Fr[1, 6])/136 - 
    (183*Fr[1, 1]*Fr[1, 4]^2*Fr[1, 6])/34 + (84*Fr[1, 4]^3*Fr[1, 6])/17 + 
    (733*Fr[1, 1]^2*Fr[1, 5]*Fr[1, 6])/272 - 
    (135*Fr[1, 1]*Fr[1, 4]*Fr[1, 5]*Fr[1, 6])/68 + 
    (40*Fr[1, 4]^2*Fr[1, 5]*Fr[1, 6])/17 + (47*Fr[1, 1]*Fr[1, 5]^2*Fr[1, 6])/
     272 + (61*Fr[1, 4]*Fr[1, 5]^2*Fr[1, 6])/136 + 
    (139*Fr[1, 5]^3*Fr[1, 6])/272 - (67*Fr[1, 1]^2*Fr[1, 6]^2)/544 - 
    (13*Fr[1, 1]*Fr[1, 4]*Fr[1, 6]^2)/136 + (75*Fr[1, 4]^2*Fr[1, 6]^2)/68 - 
    (123*Fr[1, 1]*Fr[1, 5]*Fr[1, 6]^2)/272 + 
    (223*Fr[1, 4]*Fr[1, 5]*Fr[1, 6]^2)/136 + (733*Fr[1, 5]^2*Fr[1, 6]^2)/
     544 + (533*Fr[1, 1]*Fr[1, 6]^3)/816 + (61*Fr[1, 4]*Fr[1, 6]^3)/408 + 
    (625*Fr[1, 5]*Fr[1, 6]^3)/816 + (573*Fr[1, 6]^4)/1088 + 
    (307*Fr[1, 1]^2*Fr[2, 1])/1088 - (35*Fr[1, 1]*Fr[1, 4]*Fr[2, 1])/48 + 
    (14*Fr[1, 4]^2*Fr[2, 1])/51 + (199*Fr[1, 1]*Fr[1, 5]*Fr[2, 1])/544 - 
    (347*Fr[1, 4]*Fr[1, 5]*Fr[2, 1])/816 + (31*Fr[1, 5]^2*Fr[2, 1])/1088 - 
    (223*Fr[1, 1]*Fr[1, 6]*Fr[2, 1])/544 - (167*Fr[1, 4]*Fr[1, 6]*Fr[2, 1])/
     272 - (519*Fr[1, 5]*Fr[1, 6]*Fr[2, 1])/544 - (961*Fr[1, 6]^2*Fr[2, 1])/
     1088 - (11929*Fr[2, 1]^2)/13056 - (257*Fr[1, 1]^2*Fr[2, 4])/272 + 
    (97*Fr[1, 1]*Fr[1, 4]*Fr[2, 4])/68 - (Fr[1, 4]^2*Fr[2, 4])/2 + 
    (31*Fr[1, 1]*Fr[1, 5]*Fr[2, 4])/136 - (139*Fr[1, 4]*Fr[1, 5]*Fr[2, 4])/
     68 - (205*Fr[1, 5]^2*Fr[2, 4])/272 + (185*Fr[1, 1]*Fr[1, 6]*Fr[2, 4])/
     136 + (11*Fr[1, 4]*Fr[1, 6]*Fr[2, 4])/68 + 
    (77*Fr[1, 5]*Fr[1, 6]*Fr[2, 4])/136 - (77*Fr[1, 6]^2*Fr[2, 4])/272 - 
    (163*Fr[2, 1]*Fr[2, 4])/544 + (9*Fr[2, 4]^2)/272 - (177*Fr[2, 7]^2)/272 - 
    (475*Fr[1, 1]^2*Fr[2, 18])/136 - (163*Fr[1, 1]*Fr[1, 4]*Fr[2, 18])/34 + 
    (145*Fr[1, 4]^2*Fr[2, 18])/34 - (19*Fr[1, 1]*Fr[1, 5]*Fr[2, 18])/68 + 
    (145*Fr[1, 4]*Fr[1, 5]*Fr[2, 18])/34 + (205*Fr[1, 5]^2*Fr[2, 18])/136 + 
    (127*Fr[1, 1]*Fr[1, 6]*Fr[2, 18])/68 + (145*Fr[1, 4]*Fr[1, 6]*Fr[2, 18])/
     34 - (77*Fr[1, 5]*Fr[1, 6]*Fr[2, 18])/68 + (77*Fr[1, 6]^2*Fr[2, 18])/
     136 + (111*Fr[2, 1]*Fr[2, 18])/272 - (9*Fr[2, 4]*Fr[2, 18])/68 + 
    (69*Fr[2, 18]^2)/68 - (75*Fr[1, 1]*Fr[3, 1])/34 - 
    (15*Fr[1, 4]*Fr[3, 1])/34 + (3*Fr[1, 5]*Fr[3, 1])/17 - 
    (3*Fr[1, 6]*Fr[3, 1])/17 - (1491*Fr[1, 1]*Fr[3, 5])/34 + 
    (5747*Fr[1, 4]*Fr[3, 5])/102 + (1742*Fr[1, 5]*Fr[3, 5])/51 + 
    (2993*Fr[1, 6]*Fr[3, 5])/34 - (27*Fr[1, 1]*Fr[3, 28])/17 + 
    (22*Fr[1, 4]*Fr[3, 28])/17 - (5*Fr[1, 5]*Fr[3, 28])/17 + 
    (32*Fr[1, 6]*Fr[3, 28])/17 - (145*Fr[1, 1]*Fr[3, 30])/68 + 
    (22*Fr[1, 4]*Fr[3, 30])/17 + (145*Fr[1, 6]*Fr[3, 30])/68 - 
    (36*Fr[1, 1]*Fr[3, 32])/17 - (9*Fr[1, 4]*Fr[3, 32])/34 + 
    (15*Fr[1, 5]*Fr[3, 32])/17 + (3*Fr[1, 6]*Fr[3, 32])/2 + 
    (27*Fr[1, 1]*Fr[3, 36])/17 - (145*Fr[1, 4]*Fr[3, 36])/34 - 
    (113*Fr[1, 5]*Fr[3, 36])/34 - (81*Fr[1, 1]*Fr[3, 40])/17 + 
    (66*Fr[1, 4]*Fr[3, 40])/17 + (81*Fr[1, 6]*Fr[3, 40])/17 - 
    (22*Fr[1, 1]*Fr[3, 48])/17 + (Fr[1, 4]*Fr[3, 48])/2 + 
    (5*Fr[1, 5]*Fr[3, 48])/17 + (Fr[1, 6]*Fr[3, 48])/2 + (12*Fr[4, 4])/17 - 
    (23*Fr[4, 18])/34 - (20*Fr[4, 19])/17 + (3*Fr[4, 21])/34 - 
    (75*Fr[4, 25])/17 - (93*Fr[4, 29])/34 + (18*Fr[4, 30])/17 - Fr[4, 39]/2 + 
    (12*Fr[4, 48])/17 + (27*Fr[4, 49])/34 + (27*Fr[4, 62])/34 - Fr[4, 76]), 
 mi[zzz, 51] -> eps^4*((-541*Fr[1, 1]^4)/1088 - (3581*Fr[1, 1]^3*Fr[1, 4])/
     408 - (367*Fr[1, 1]^2*Fr[1, 4]^2)/136 + (192*Fr[1, 1]*Fr[1, 4]^3)/17 - 
    (1165*Fr[1, 4]^4)/204 - (157*Fr[1, 1]^3*Fr[1, 5])/816 + 
    (51*Fr[1, 1]^2*Fr[1, 4]*Fr[1, 5])/8 + (205*Fr[1, 1]*Fr[1, 4]^2*Fr[1, 5])/
     68 - (307*Fr[1, 4]^3*Fr[1, 5])/102 + (1263*Fr[1, 1]^2*Fr[1, 5]^2)/544 - 
    (601*Fr[1, 1]*Fr[1, 4]*Fr[1, 5]^2)/136 + (503*Fr[1, 4]^2*Fr[1, 5]^2)/
     136 - (671*Fr[1, 1]*Fr[1, 5]^3)/816 + (907*Fr[1, 4]*Fr[1, 5]^3)/408 - 
    (269*Fr[1, 5]^4)/1088 - (197*Fr[1, 1]^3*Fr[1, 6])/272 - 
    (111*Fr[1, 1]^2*Fr[1, 4]*Fr[1, 6])/136 + 
    (691*Fr[1, 1]*Fr[1, 4]^2*Fr[1, 6])/68 - (376*Fr[1, 4]^3*Fr[1, 6])/51 - 
    (673*Fr[1, 1]^2*Fr[1, 5]*Fr[1, 6])/272 + 
    (165*Fr[1, 1]*Fr[1, 4]*Fr[1, 5]*Fr[1, 6])/68 - 
    (205*Fr[1, 4]^2*Fr[1, 5]*Fr[1, 6])/68 - (99*Fr[1, 1]*Fr[1, 5]^2*Fr[1, 6])/
     272 + (Fr[1, 4]*Fr[1, 5]^2*Fr[1, 6])/136 - (355*Fr[1, 5]^3*Fr[1, 6])/
     272 - (209*Fr[1, 1]^2*Fr[1, 6]^2)/544 + 
    (235*Fr[1, 1]*Fr[1, 4]*Fr[1, 6]^2)/136 - (291*Fr[1, 4]^2*Fr[1, 6]^2)/
     136 + (139*Fr[1, 1]*Fr[1, 5]*Fr[1, 6]^2)/272 - 
    (265*Fr[1, 4]*Fr[1, 5]*Fr[1, 6]^2)/136 - (1149*Fr[1, 5]^2*Fr[1, 6]^2)/
     544 - (353*Fr[1, 1]*Fr[1, 6]^3)/816 - (45*Fr[1, 4]*Fr[1, 6]^3)/136 - 
    (339*Fr[1, 5]*Fr[1, 6]^3)/272 - (1931*Fr[1, 6]^4)/3264 - 
    (1205*Fr[1, 1]^2*Fr[2, 1])/3264 + (41*Fr[1, 1]*Fr[1, 4]*Fr[2, 1])/48 - 
    (287*Fr[1, 4]^2*Fr[2, 1])/816 + (347*Fr[1, 1]*Fr[1, 5]*Fr[2, 1])/1632 + 
    (341*Fr[1, 4]*Fr[1, 5]*Fr[2, 1])/816 + (321*Fr[1, 5]^2*Fr[2, 1])/1088 + 
    (353*Fr[1, 1]*Fr[1, 6]*Fr[2, 1])/1632 + (635*Fr[1, 4]*Fr[1, 6]*Fr[2, 1])/
     816 + (2141*Fr[1, 5]*Fr[1, 6]*Fr[2, 1])/1632 + 
    (3263*Fr[1, 6]^2*Fr[2, 1])/3264 + (28247*Fr[2, 1]^2)/39168 + 
    (333*Fr[1, 1]^2*Fr[2, 4])/272 - (213*Fr[1, 1]*Fr[1, 4]*Fr[2, 4])/68 + 
    (7*Fr[1, 4]^2*Fr[2, 4])/4 - (155*Fr[1, 1]*Fr[1, 5]*Fr[2, 4])/136 + 
    (151*Fr[1, 4]*Fr[1, 5]*Fr[2, 4])/68 + (141*Fr[1, 5]^2*Fr[2, 4])/272 - 
    (313*Fr[1, 1]*Fr[1, 6]*Fr[2, 4])/136 + (13*Fr[1, 4]*Fr[1, 6]*Fr[2, 4])/
     68 - (45*Fr[1, 5]*Fr[1, 6]*Fr[2, 4])/136 + (113*Fr[1, 6]^2*Fr[2, 4])/
     272 + (135*Fr[2, 1]*Fr[2, 4])/544 - (45*Fr[2, 4]^2)/272 + 
    (69*Fr[2, 7]^2)/272 + (811*Fr[1, 1]^2*Fr[2, 18])/136 + 
    (373*Fr[1, 1]*Fr[1, 4]*Fr[2, 18])/34 - (181*Fr[1, 4]^2*Fr[2, 18])/34 - 
    (109*Fr[1, 1]*Fr[1, 5]*Fr[2, 18])/68 - (283*Fr[1, 4]*Fr[1, 5]*Fr[2, 18])/
     34 - (141*Fr[1, 5]^2*Fr[2, 18])/136 - (23*Fr[1, 1]*Fr[1, 6]*Fr[2, 18])/
     68 - (181*Fr[1, 4]*Fr[1, 6]*Fr[2, 18])/34 + 
    (45*Fr[1, 5]*Fr[1, 6]*Fr[2, 18])/68 - (113*Fr[1, 6]^2*Fr[2, 18])/136 - 
    (147*Fr[2, 1]*Fr[2, 18])/272 + (45*Fr[2, 4]*Fr[2, 18])/68 - 
    (141*Fr[2, 18]^2)/68 + (60*Fr[1, 1]*Fr[3, 1])/17 + 
    (12*Fr[1, 4]*Fr[3, 1])/17 - (15*Fr[1, 5]*Fr[3, 1])/17 + 
    (15*Fr[1, 6]*Fr[3, 1])/17 + (2929*Fr[1, 1]*Fr[3, 5])/51 - 
    (678*Fr[1, 4]*Fr[3, 5])/17 - (1243*Fr[1, 5]*Fr[3, 5])/17 - 
    (3065*Fr[1, 6]*Fr[3, 5])/34 + (33*Fr[1, 1]*Fr[3, 28])/17 - 
    (25*Fr[1, 4]*Fr[3, 28])/17 - (35*Fr[1, 5]*Fr[3, 28])/34 - 
    (65*Fr[1, 6]*Fr[3, 28])/34 + (147*Fr[1, 1]*Fr[3, 30])/68 - 
    (25*Fr[1, 4]*Fr[3, 30])/17 - Fr[1, 5]*Fr[3, 30] - 
    (147*Fr[1, 6]*Fr[3, 30])/68 + (105*Fr[1, 1]*Fr[3, 32])/34 + 
    (45*Fr[1, 4]*Fr[3, 32])/34 - (99*Fr[1, 5]*Fr[3, 32])/34 - 
    (3*Fr[1, 6]*Fr[3, 32])/2 - (50*Fr[1, 1]*Fr[3, 36])/17 + 
    (181*Fr[1, 4]*Fr[3, 36])/34 + (123*Fr[1, 5]*Fr[3, 36])/34 + 
    (99*Fr[1, 1]*Fr[3, 40])/17 - (75*Fr[1, 4]*Fr[3, 40])/17 - 
    3*Fr[1, 5]*Fr[3, 40] - (99*Fr[1, 6]*Fr[3, 40])/17 + 
    (67*Fr[1, 1]*Fr[3, 48])/34 - (Fr[1, 4]*Fr[3, 48])/2 - 
    (33*Fr[1, 5]*Fr[3, 48])/34 - (Fr[1, 6]*Fr[3, 48])/2 - (9*Fr[4, 4])/17 + 
    (13*Fr[4, 18])/34 + (15*Fr[4, 19])/17 - (15*Fr[4, 21])/34 + 
    (69*Fr[4, 25])/17 + (57*Fr[4, 29])/34 - (22*Fr[4, 30])/17 + Fr[4, 39]/2 - 
    (9*Fr[4, 48])/17 - (33*Fr[4, 49])/34 - (33*Fr[4, 62])/34 + Fr[4, 76]), 
 mi[zzz, 49] -> eps^4*(-1/4*(Fr[1, 1]^2*Fr[2, 7]) - (Fr[1, 5]^2*Fr[2, 7])/4 + 
    (Fr[2, 1]*Fr[2, 7])/12 + (Fr[1, 1]*Fr[3, 3])/2 + (Fr[1, 5]*Fr[3, 3])/2 - 
    Fr[4, 7] - Fr[4, 184]), mi[zzz, 32] -> eps*(Fr[1, 2]/2 - Fr[1, 4]/2) + 
   eps^2*((3*Fr[1, 1]^2)/4 - Fr[1, 2]^2 + Fr[1, 1]*Fr[1, 4] + 
     Fr[1, 2]*Fr[1, 4] - Fr[1, 4]^2/2 - (Fr[1, 1]*Fr[1, 5])/2 - 
     Fr[1, 2]*Fr[1, 5] + Fr[1, 4]*Fr[1, 5] - Fr[1, 5]^2/4 + 
     (Fr[1, 1]*Fr[1, 6])/2 - Fr[1, 4]*Fr[1, 6] + (Fr[1, 5]*Fr[1, 6])/2 - 
     Fr[1, 6]^2/4 + (5*Fr[2, 1])/24 + Fr[2, 2]/2 + Fr[2, 4]/2 - Fr[2, 18]) + 
   eps^3*((3*Fr[1, 1]^2*Fr[1, 2])/4 - Fr[1, 2]^3/2 + 
     Fr[1, 1]*Fr[1, 2]*Fr[1, 4] + (Fr[1, 2]^2*Fr[1, 4])/2 + 
     (2*Fr[1, 4]^3)/3 - (3*Fr[1, 1]^2*Fr[1, 5])/4 - 
     (Fr[1, 1]*Fr[1, 2]*Fr[1, 5])/2 - Fr[1, 2]^2*Fr[1, 5] - 
     Fr[1, 1]*Fr[1, 4]*Fr[1, 5] + Fr[1, 4]^2*Fr[1, 5] + 
     (Fr[1, 1]*Fr[1, 5]^2)/2 - (Fr[1, 2]*Fr[1, 5]^2)/4 - 
     Fr[1, 4]*Fr[1, 5]^2 - Fr[1, 5]^3/12 + (Fr[1, 1]*Fr[1, 2]*Fr[1, 6])/2 - 
     Fr[1, 2]*Fr[1, 4]*Fr[1, 6] - (Fr[1, 1]*Fr[1, 5]*Fr[1, 6])/2 + 
     (Fr[1, 2]*Fr[1, 5]*Fr[1, 6])/2 + Fr[1, 4]*Fr[1, 5]*Fr[1, 6] - 
     (Fr[1, 5]^2*Fr[1, 6])/2 - (Fr[1, 2]*Fr[1, 6]^2)/4 + 
     (Fr[1, 5]*Fr[1, 6]^2)/4 + (Fr[1, 2]*Fr[2, 1])/8 + 
     (Fr[1, 4]*Fr[2, 1])/6 + (Fr[1, 5]*Fr[2, 1])/24 + (Fr[1, 2]*Fr[2, 2])/2 + 
     (Fr[1, 4]*Fr[2, 2])/2 + (Fr[1, 2]*Fr[2, 4])/2 - (Fr[1, 5]*Fr[2, 4])/2 - 
     Fr[1, 2]*Fr[2, 18] + Fr[1, 5]*Fr[2, 18] + (20*Fr[3, 5])/3 + Fr[3, 7] - 
     Fr[3, 45] + 2*Fr[3, 62]) + eps^4*((27*Fr[1, 1]^4)/16 - 
     (15*Fr[1, 1]^2*Fr[1, 2]^2)/8 + (3*Fr[1, 2]^4)/8 + 
     (9*Fr[1, 1]^3*Fr[1, 4])/2 + (39*Fr[1, 1]^2*Fr[1, 2]*Fr[1, 4])/4 - 
     (5*Fr[1, 1]*Fr[1, 2]^2*Fr[1, 4])/2 - (3*Fr[1, 2]^3*Fr[1, 4])/2 + 
     (21*Fr[1, 1]^2*Fr[1, 4]^2)/4 + 13*Fr[1, 1]*Fr[1, 2]*Fr[1, 4]^2 + 
     5*Fr[1, 2]^2*Fr[1, 4]^2 + 3*Fr[1, 1]*Fr[1, 4]^3 - 
     (10*Fr[1, 2]*Fr[1, 4]^3)/3 - Fr[1, 4]^4/3 - (9*Fr[1, 1]^3*Fr[1, 5])/4 + 
     (3*Fr[1, 1]^2*Fr[1, 2]*Fr[1, 5])/4 + (5*Fr[1, 1]*Fr[1, 2]^2*Fr[1, 5])/
      4 + (Fr[1, 2]^3*Fr[1, 5])/2 + (15*Fr[1, 1]^2*Fr[1, 4]*Fr[1, 5])/2 - 
     (11*Fr[1, 1]*Fr[1, 2]*Fr[1, 4]*Fr[1, 5])/2 - 
     (17*Fr[1, 2]^2*Fr[1, 4]*Fr[1, 5])/2 + (25*Fr[1, 1]*Fr[1, 4]^2*Fr[1, 5])/
      2 + 7*Fr[1, 2]*Fr[1, 4]^2*Fr[1, 5] - (10*Fr[1, 4]^3*Fr[1, 5])/3 + 
     (33*Fr[1, 1]^2*Fr[1, 5]^2)/8 - (Fr[1, 1]*Fr[1, 2]*Fr[1, 5]^2)/2 - 
     (11*Fr[1, 2]^2*Fr[1, 5]^2)/8 - (5*Fr[1, 1]*Fr[1, 4]*Fr[1, 5]^2)/2 - 
     (17*Fr[1, 2]*Fr[1, 4]*Fr[1, 5]^2)/4 + (17*Fr[1, 4]^2*Fr[1, 5]^2)/4 - 
     (9*Fr[1, 1]*Fr[1, 5]^3)/4 - (11*Fr[1, 2]*Fr[1, 5]^3)/12 + 
     (7*Fr[1, 4]*Fr[1, 5]^3)/2 + (41*Fr[1, 5]^4)/48 + 
     (9*Fr[1, 1]^3*Fr[1, 6])/4 - (5*Fr[1, 1]*Fr[1, 2]^2*Fr[1, 6])/4 - 
     (3*Fr[1, 1]^2*Fr[1, 4]*Fr[1, 6])/2 + 
     (13*Fr[1, 1]*Fr[1, 2]*Fr[1, 4]*Fr[1, 6])/2 + 
     (5*Fr[1, 2]^2*Fr[1, 4]*Fr[1, 6])/2 - (9*Fr[1, 1]*Fr[1, 4]^2*Fr[1, 6])/
      2 - 13*Fr[1, 2]*Fr[1, 4]^2*Fr[1, 6] - 3*Fr[1, 4]^3*Fr[1, 6] + 
     (3*Fr[1, 1]^2*Fr[1, 5]*Fr[1, 6])/4 + 
     (Fr[1, 1]*Fr[1, 2]*Fr[1, 5]*Fr[1, 6])/2 - 
     (5*Fr[1, 2]^2*Fr[1, 5]*Fr[1, 6])/4 + 13*Fr[1, 1]*Fr[1, 4]*Fr[1, 5]*
      Fr[1, 6] + (11*Fr[1, 2]*Fr[1, 4]*Fr[1, 5]*Fr[1, 6])/2 - 
     (25*Fr[1, 4]^2*Fr[1, 5]*Fr[1, 6])/2 + (3*Fr[1, 1]*Fr[1, 5]^2*Fr[1, 6])/
      4 + (Fr[1, 2]*Fr[1, 5]^2*Fr[1, 6])/2 + (5*Fr[1, 4]*Fr[1, 5]^2*Fr[1, 6])/
      2 + (9*Fr[1, 5]^3*Fr[1, 6])/4 - (3*Fr[1, 1]^2*Fr[1, 6]^2)/8 + 
     (5*Fr[1, 2]^2*Fr[1, 6]^2)/8 - (9*Fr[1, 1]*Fr[1, 4]*Fr[1, 6]^2)/2 - 
     (13*Fr[1, 2]*Fr[1, 4]*Fr[1, 6]^2)/4 + (9*Fr[1, 4]^2*Fr[1, 6]^2)/4 + 
     (9*Fr[1, 1]*Fr[1, 5]*Fr[1, 6]^2)/4 - (Fr[1, 2]*Fr[1, 5]*Fr[1, 6]^2)/4 - 
     (13*Fr[1, 4]*Fr[1, 5]*Fr[1, 6]^2)/2 - (3*Fr[1, 5]^2*Fr[1, 6]^2)/8 - 
     (3*Fr[1, 1]*Fr[1, 6]^3)/4 + (3*Fr[1, 4]*Fr[1, 6]^3)/2 - 
     (3*Fr[1, 5]*Fr[1, 6]^3)/4 + (3*Fr[1, 6]^4)/16 + 
     (9*Fr[1, 1]^2*Fr[2, 1])/8 + (11*Fr[1, 2]^2*Fr[2, 1])/48 + 
     (3*Fr[1, 1]*Fr[1, 4]*Fr[2, 1])/2 + (Fr[1, 2]*Fr[1, 4]*Fr[2, 1])/24 - 
     (13*Fr[1, 4]^2*Fr[2, 1])/24 - (3*Fr[1, 1]*Fr[1, 5]*Fr[2, 1])/4 - 
     (5*Fr[1, 2]*Fr[1, 5]*Fr[2, 1])/8 + (5*Fr[1, 4]*Fr[1, 5]*Fr[2, 1])/6 - 
     (5*Fr[1, 5]^2*Fr[2, 1])/8 + (3*Fr[1, 1]*Fr[1, 6]*Fr[2, 1])/4 - 
     (3*Fr[1, 4]*Fr[1, 6]*Fr[2, 1])/2 + (3*Fr[1, 5]*Fr[1, 6]*Fr[2, 1])/4 - 
     (3*Fr[1, 6]^2*Fr[2, 1])/8 + (1129*Fr[2, 1]^2)/960 + 
     (9*Fr[1, 1]^2*Fr[2, 2])/8 - (5*Fr[1, 2]^2*Fr[2, 2])/4 + 
     (3*Fr[1, 1]*Fr[1, 4]*Fr[2, 2])/2 + (13*Fr[1, 2]*Fr[1, 4]*Fr[2, 2])/2 + 
     (5*Fr[1, 4]^2*Fr[2, 2])/2 - (3*Fr[1, 1]*Fr[1, 5]*Fr[2, 2])/4 + 
     (Fr[1, 2]*Fr[1, 5]*Fr[2, 2])/2 + (5*Fr[1, 4]*Fr[1, 5]*Fr[2, 2])/2 + 
     (Fr[1, 5]^2*Fr[2, 2])/8 + (3*Fr[1, 1]*Fr[1, 6]*Fr[2, 2])/4 - 
     (3*Fr[1, 4]*Fr[1, 6]*Fr[2, 2])/2 + (3*Fr[1, 5]*Fr[1, 6]*Fr[2, 2])/4 - 
     (3*Fr[1, 6]^2*Fr[2, 2])/8 + (13*Fr[2, 1]*Fr[2, 2])/16 + 
     (3*Fr[2, 2]^2)/8 + (9*Fr[1, 1]^2*Fr[2, 4])/4 - 
     (5*Fr[1, 2]^2*Fr[2, 4])/4 + 3*Fr[1, 1]*Fr[1, 4]*Fr[2, 4] + 
     (13*Fr[1, 2]*Fr[1, 4]*Fr[2, 4])/2 + (3*Fr[1, 4]^2*Fr[2, 4])/2 - 
     (3*Fr[1, 1]*Fr[1, 5]*Fr[2, 4])/2 + (Fr[1, 2]*Fr[1, 5]*Fr[2, 4])/2 + 
     7*Fr[1, 4]*Fr[1, 5]*Fr[2, 4] + (9*Fr[1, 5]^2*Fr[2, 4])/4 + 
     (3*Fr[1, 1]*Fr[1, 6]*Fr[2, 4])/2 - 3*Fr[1, 4]*Fr[1, 6]*Fr[2, 4] + 
     (3*Fr[1, 5]*Fr[1, 6]*Fr[2, 4])/2 - (3*Fr[1, 6]^2*Fr[2, 4])/4 + 
     (3*Fr[2, 1]*Fr[2, 4])/4 + (3*Fr[2, 2]*Fr[2, 4])/4 + (3*Fr[2, 4]^2)/4 - 
     (9*Fr[1, 1]^2*Fr[2, 18])/2 + (5*Fr[1, 2]^2*Fr[2, 18])/2 - 
     6*Fr[1, 1]*Fr[1, 4]*Fr[2, 18] - 13*Fr[1, 2]*Fr[1, 4]*Fr[2, 18] - 
     3*Fr[1, 4]^2*Fr[2, 18] + 3*Fr[1, 1]*Fr[1, 5]*Fr[2, 18] - 
     Fr[1, 2]*Fr[1, 5]*Fr[2, 18] - 14*Fr[1, 4]*Fr[1, 5]*Fr[2, 18] - 
     (9*Fr[1, 5]^2*Fr[2, 18])/2 - 3*Fr[1, 1]*Fr[1, 6]*Fr[2, 18] + 
     6*Fr[1, 4]*Fr[1, 6]*Fr[2, 18] - 3*Fr[1, 5]*Fr[1, 6]*Fr[2, 18] + 
     (3*Fr[1, 6]^2*Fr[2, 18])/2 - (3*Fr[2, 1]*Fr[2, 18])/2 - 
     (3*Fr[2, 2]*Fr[2, 18])/2 - 3*Fr[2, 4]*Fr[2, 18] + 3*Fr[2, 18]^2 - 
     12*Fr[1, 2]*Fr[3, 5] + (100*Fr[1, 4]*Fr[3, 5])/3 + 
     (8*Fr[1, 5]*Fr[3, 5])/3 - 4*Fr[1, 4]*Fr[3, 7] - 2*Fr[1, 5]*Fr[3, 7] - 
     3*Fr[1, 4]*Fr[3, 36] + 3*Fr[1, 5]*Fr[3, 36] + 10*Fr[1, 4]*Fr[3, 45] + 
     2*Fr[1, 5]*Fr[3, 45] + 3*Fr[1, 2]*Fr[3, 62] + 7*Fr[1, 4]*Fr[3, 62] + 
     2*Fr[1, 5]*Fr[3, 62] + 3*Fr[4, 34] + 6*Fr[4, 75] - 2*Fr[4, 81] + 
     4*Fr[4, 85]), mi[zzz, 31] -> eps*(-1/2*Fr[1, 1] + Fr[1, 3]/2) + 
   eps^2*(Fr[1, 1]^2/4 + Fr[1, 1]*Fr[1, 3] - 2*Fr[1, 3]^2 + 
     (Fr[1, 1]*Fr[1, 5])/2 - Fr[1, 3]*Fr[1, 5] - Fr[1, 5]^2/4 - 
     (Fr[1, 1]*Fr[1, 6])/2 + (Fr[1, 5]*Fr[1, 6])/2 + Fr[1, 6]^2/4 + 
     Fr[2, 1]/8 + Fr[2, 6]/2 + Fr[2, 19]) + 
   eps^3*((-7*Fr[1, 1]^3)/12 - (5*Fr[1, 1]^2*Fr[1, 3])/4 + 
     (Fr[1, 1]*Fr[1, 3]^2)/2 + (5*Fr[1, 3]^3)/2 - Fr[1, 1]^2*Fr[1, 5] - 
     (Fr[1, 1]*Fr[1, 3]*Fr[1, 5])/2 + 4*Fr[1, 3]^2*Fr[1, 5] - 
     (Fr[1, 1]*Fr[1, 5]^2)/4 + (7*Fr[1, 3]*Fr[1, 5]^2)/4 + (5*Fr[1, 5]^3)/6 + 
     (Fr[1, 1]^2*Fr[1, 6])/2 + (3*Fr[1, 1]*Fr[1, 3]*Fr[1, 6])/2 + 
     (Fr[1, 1]*Fr[1, 5]*Fr[1, 6])/2 - (3*Fr[1, 3]*Fr[1, 5]*Fr[1, 6])/2 - 
     Fr[1, 5]^2*Fr[1, 6] - (3*Fr[1, 1]*Fr[1, 6]^2)/4 - 
     (3*Fr[1, 3]*Fr[1, 6]^2)/4 - Fr[1, 6]^3/2 + (5*Fr[1, 1]*Fr[2, 1])/24 - 
     (Fr[1, 3]*Fr[2, 1])/8 - (Fr[1, 5]*Fr[2, 1])/3 + (Fr[1, 6]*Fr[2, 1])/4 - 
     (Fr[1, 1]*Fr[2, 6])/2 - (3*Fr[1, 3]*Fr[2, 6])/2 - Fr[1, 5]*Fr[2, 6] - 
     Fr[1, 1]*Fr[2, 19] - 3*Fr[1, 3]*Fr[2, 19] - 2*Fr[1, 5]*Fr[2, 19] + 
     3*Fr[3, 2] - 19*Fr[3, 5] + Fr[3, 28] - Fr[3, 30] - 2*Fr[3, 37] - 
     3*Fr[3, 39]) + eps^4*((-301*Fr[1, 1]^4)/288 - (53*Fr[1, 1]^3*Fr[1, 3])/
      18 - (9*Fr[1, 1]^2*Fr[1, 3]^2)/8 + (13*Fr[1, 1]*Fr[1, 3]^3)/3 + 
     (1117*Fr[1, 3]^4)/216 - (109*Fr[1, 1]^3*Fr[1, 5])/72 - 
     (13*Fr[1, 1]^2*Fr[1, 3]*Fr[1, 5])/6 + (65*Fr[1, 1]*Fr[1, 3]^2*Fr[1, 5])/
      12 + (25*Fr[1, 3]^3*Fr[1, 5])/3 - (25*Fr[1, 1]^2*Fr[1, 5]^2)/144 + 
     (13*Fr[1, 1]*Fr[1, 3]*Fr[1, 5]^2)/6 + (125*Fr[1, 3]^2*Fr[1, 5]^2)/24 + 
     (109*Fr[1, 1]*Fr[1, 5]^3)/72 + (143*Fr[1, 3]*Fr[1, 5]^3)/54 + 
     (37*Fr[1, 5]^4)/96 + (25*Fr[1, 1]^3*Fr[1, 6])/24 + 
     (29*Fr[1, 1]^2*Fr[1, 3]*Fr[1, 6])/9 + (41*Fr[1, 1]*Fr[1, 3]^2*Fr[1, 6])/
      12 + (10*Fr[1, 3]^3*Fr[1, 6])/27 + (101*Fr[1, 1]^2*Fr[1, 5]*Fr[1, 6])/
      72 - (Fr[1, 1]*Fr[1, 3]*Fr[1, 5]*Fr[1, 6])/9 - 
     (41*Fr[1, 3]^2*Fr[1, 5]*Fr[1, 6])/12 - (23*Fr[1, 1]*Fr[1, 5]^2*Fr[1, 6])/
      72 - (28*Fr[1, 3]*Fr[1, 5]^2*Fr[1, 6])/9 - (235*Fr[1, 5]^3*Fr[1, 6])/
      216 - (139*Fr[1, 1]^2*Fr[1, 6]^2)/144 - 
     (49*Fr[1, 1]*Fr[1, 3]*Fr[1, 6]^2)/18 - (475*Fr[1, 3]^2*Fr[1, 6]^2)/72 - 
     (17*Fr[1, 1]*Fr[1, 5]*Fr[1, 6]^2)/24 - (4*Fr[1, 3]*Fr[1, 5]*Fr[1, 6]^2)/
      9 + (13*Fr[1, 5]^2*Fr[1, 6]^2)/144 - (31*Fr[1, 1]*Fr[1, 6]^3)/72 - 
     (137*Fr[1, 3]*Fr[1, 6]^3)/54 - (5*Fr[1, 5]*Fr[1, 6]^3)/8 + 
     (361*Fr[1, 6]^4)/864 + (283*Fr[1, 1]^2*Fr[2, 1])/864 + 
     (53*Fr[1, 1]*Fr[1, 3]*Fr[2, 1])/108 - (91*Fr[1, 3]^2*Fr[2, 1])/144 - 
     (79*Fr[1, 1]*Fr[1, 5]*Fr[2, 1])/144 - (17*Fr[1, 3]*Fr[1, 5]*Fr[2, 1])/
      18 - (229*Fr[1, 5]^2*Fr[2, 1])/864 - (23*Fr[1, 1]*Fr[1, 6]*Fr[2, 1])/
      144 - (Fr[1, 3]*Fr[1, 6]*Fr[2, 1])/108 + 
     (185*Fr[1, 5]*Fr[1, 6]*Fr[2, 1])/432 + (121*Fr[1, 6]^2*Fr[2, 1])/864 - 
     (8051*Fr[2, 1]^2)/17280 - (13*Fr[1, 1]^2*Fr[2, 6])/24 - 
     (10*Fr[1, 1]*Fr[1, 3]*Fr[2, 6])/3 - (41*Fr[1, 3]^2*Fr[2, 6])/12 - 
     (25*Fr[1, 1]*Fr[1, 5]*Fr[2, 6])/12 - 3*Fr[1, 3]*Fr[1, 5]*Fr[2, 6] - 
     (13*Fr[1, 5]^2*Fr[2, 6])/24 - (Fr[1, 1]*Fr[1, 6]*Fr[2, 6])/12 + 
     (Fr[1, 5]*Fr[1, 6]*Fr[2, 6])/12 + (Fr[1, 6]^2*Fr[2, 6])/24 + 
     (11*Fr[2, 1]*Fr[2, 6])/144 + Fr[2, 6]^2/24 - (11*Fr[2, 7]^2)/24 - 
     (55*Fr[1, 1]^2*Fr[2, 19])/36 - (20*Fr[1, 1]*Fr[1, 3]*Fr[2, 19])/3 - 
     (125*Fr[1, 3]^2*Fr[2, 19])/18 - (59*Fr[1, 1]*Fr[1, 5]*Fr[2, 19])/18 - 
     6*Fr[1, 3]*Fr[1, 5]*Fr[2, 19] - (55*Fr[1, 5]^2*Fr[2, 19])/36 - 
     (Fr[1, 1]*Fr[1, 6]*Fr[2, 19])/6 + (38*Fr[1, 3]*Fr[1, 6]*Fr[2, 19])/9 + 
     (Fr[1, 5]*Fr[1, 6]*Fr[2, 19])/6 + (119*Fr[1, 6]^2*Fr[2, 19])/36 + 
     (31*Fr[2, 1]*Fr[2, 19])/72 + (Fr[2, 6]*Fr[2, 19])/6 - 
     (11*Fr[2, 19]^2)/6 + (11*Fr[1, 1]*Fr[3, 2])/3 + 
     (19*Fr[1, 3]*Fr[3, 2])/3 + (8*Fr[1, 5]*Fr[3, 2])/3 - 
     (8*Fr[1, 6]*Fr[3, 2])/3 - (497*Fr[1, 1]*Fr[3, 5])/9 - 
     (419*Fr[1, 3]*Fr[3, 5])/27 - (116*Fr[1, 5]*Fr[3, 5])/9 + 
     (1544*Fr[1, 6]*Fr[3, 5])/27 + (11*Fr[1, 1]*Fr[3, 28])/9 + 
     (7*Fr[1, 3]*Fr[3, 28])/3 + (13*Fr[1, 5]*Fr[3, 28])/18 - 
     (13*Fr[1, 6]*Fr[3, 28])/18 - 2*Fr[1, 1]*Fr[3, 30] - 
     (17*Fr[1, 3]*Fr[3, 30])/9 - (5*Fr[1, 5]*Fr[3, 30])/18 + 
     (Fr[1, 6]*Fr[3, 30])/6 + (8*Fr[1, 1]*Fr[3, 33])/9 - 
     (26*Fr[1, 3]*Fr[3, 33])/9 - (8*Fr[1, 5]*Fr[3, 33])/9 + 
     (26*Fr[1, 6]*Fr[3, 33])/9 - (14*Fr[1, 3]*Fr[3, 34])/9 - 
     (34*Fr[1, 6]*Fr[3, 34])/9 - (13*Fr[1, 1]*Fr[3, 37])/3 - 
     (17*Fr[1, 3]*Fr[3, 37])/3 - 2*Fr[1, 5]*Fr[3, 37] - 
     (11*Fr[1, 1]*Fr[3, 39])/3 - 7*Fr[1, 3]*Fr[3, 39] - 
     (8*Fr[1, 5]*Fr[3, 39])/3 + (8*Fr[1, 6]*Fr[3, 39])/3 + (4*Fr[4, 6])/3 + 
     (7*Fr[4, 18])/9 - (13*Fr[4, 19])/9 - (8*Fr[4, 22])/9 - 
     (16*Fr[4, 23])/3 - 2*Fr[4, 26] - (11*Fr[4, 28])/3 - (26*Fr[4, 35])/9 + 
     (4*Fr[4, 47])/3 + (14*Fr[4, 74])/3 - (4*Fr[4, 89])/9), 
 mi[zzz, 30] -> eps^2*((-5*Fr[1, 1]^2)/8 - (Fr[1, 1]*Fr[1, 2])/2 + 
     (Fr[1, 1]*Fr[1, 3])/2 - Fr[1, 3]^2 + Fr[1, 4]^2/4 + 
     (Fr[1, 1]*Fr[1, 5])/4 - (Fr[1, 3]*Fr[1, 5])/2 - Fr[1, 5]^2/8 - 
     (Fr[1, 1]*Fr[1, 6])/4 + (Fr[1, 2]*Fr[1, 6])/2 - (Fr[1, 3]*Fr[1, 6])/2 + 
     (Fr[1, 5]*Fr[1, 6])/4 + (3*Fr[1, 6]^2)/8 + Fr[2, 1]/48 - Fr[2, 3]/4 - 
     Fr[2, 5]/4 + Fr[2, 6]/4 + Fr[2, 18]/2 + Fr[2, 19]) + 
   eps^3*((233*Fr[1, 1]^3)/72 + Fr[1, 1]^2*Fr[1, 2] + (7*Fr[1, 2]^3)/6 - 
     (11*Fr[1, 1]^2*Fr[1, 3])/4 + Fr[1, 2]^2*Fr[1, 3] - 
     3*Fr[1, 1]*Fr[1, 3]^2 + Fr[1, 2]*Fr[1, 3]^2 - (4*Fr[1, 3]^3)/3 - 
     (9*Fr[1, 1]^2*Fr[1, 4])/8 + 2*Fr[1, 1]*Fr[1, 2]*Fr[1, 4] - 
     (Fr[1, 2]^2*Fr[1, 4])/4 - 6*Fr[1, 1]*Fr[1, 3]*Fr[1, 4] + 
     6*Fr[1, 3]^2*Fr[1, 4] - (9*Fr[1, 1]*Fr[1, 4]^2)/2 - 
     (Fr[1, 2]*Fr[1, 4]^2)/4 + 3*Fr[1, 3]*Fr[1, 4]^2 + (35*Fr[1, 4]^3)/12 - 
     (25*Fr[1, 1]^2*Fr[1, 5])/24 - Fr[1, 1]*Fr[1, 2]*Fr[1, 5] + 
     (3*Fr[1, 2]^2*Fr[1, 5])/4 + (3*Fr[1, 1]*Fr[1, 3]*Fr[1, 5])/2 - 
     6*Fr[1, 3]^2*Fr[1, 5] - (Fr[1, 1]*Fr[1, 4]*Fr[1, 5])/4 - 
     (Fr[1, 2]*Fr[1, 4]*Fr[1, 5])/2 + (37*Fr[1, 1]*Fr[1, 5]^2)/24 + 
     Fr[1, 2]*Fr[1, 5]^2 - (7*Fr[1, 3]*Fr[1, 5]^2)/4 - 
     (5*Fr[1, 4]*Fr[1, 5]^2)/8 + (139*Fr[1, 5]^3)/72 + 
     (21*Fr[1, 1]^2*Fr[1, 6])/8 + Fr[1, 1]*Fr[1, 2]*Fr[1, 6] - 
     2*Fr[1, 2]^2*Fr[1, 6] - (11*Fr[1, 1]*Fr[1, 3]*Fr[1, 6])/2 + 
     2*Fr[1, 2]*Fr[1, 3]*Fr[1, 6] + 3*Fr[1, 3]^2*Fr[1, 6] - 
     (3*Fr[1, 1]*Fr[1, 4]*Fr[1, 6])/4 - 2*Fr[1, 2]*Fr[1, 4]*Fr[1, 6] + 
     6*Fr[1, 3]*Fr[1, 4]*Fr[1, 6] + Fr[1, 4]^2*Fr[1, 6] - 
     (Fr[1, 1]*Fr[1, 5]*Fr[1, 6])/4 + Fr[1, 2]*Fr[1, 5]*Fr[1, 6] - 
     (Fr[1, 3]*Fr[1, 5]*Fr[1, 6])/2 + (Fr[1, 4]*Fr[1, 5]*Fr[1, 6])/4 + 
     (13*Fr[1, 5]^2*Fr[1, 6])/8 + (73*Fr[1, 1]*Fr[1, 6]^2)/24 - 
     (5*Fr[1, 2]*Fr[1, 6]^2)/2 + (11*Fr[1, 3]*Fr[1, 6]^2)/4 - 
     (21*Fr[1, 4]*Fr[1, 6]^2)/8 + (59*Fr[1, 5]*Fr[1, 6]^2)/24 - 
     (47*Fr[1, 6]^3)/24 - (157*Fr[1, 1]*Fr[2, 1])/144 - 
     (5*Fr[1, 2]*Fr[2, 1])/8 + (Fr[1, 3]*Fr[2, 1])/24 - 
     (17*Fr[1, 4]*Fr[2, 1])/48 - (131*Fr[1, 5]*Fr[2, 1])/144 - 
     (43*Fr[1, 6]*Fr[2, 1])/48 + (3*Fr[1, 1]*Fr[2, 2])/4 - 
     (Fr[1, 2]*Fr[2, 2])/2 - (3*Fr[1, 3]*Fr[2, 2])/2 - 
     (Fr[1, 4]*Fr[2, 2])/4 - (3*Fr[1, 5]*Fr[2, 2])/4 + 
     (3*Fr[1, 6]*Fr[2, 2])/4 - (3*Fr[1, 1]*Fr[2, 3])/4 + 
     (3*Fr[1, 2]*Fr[2, 3])/2 + Fr[1, 3]*Fr[2, 3] + (3*Fr[1, 4]*Fr[2, 3])/2 - 
     (3*Fr[1, 5]*Fr[2, 3])/4 + (3*Fr[1, 6]*Fr[2, 3])/4 + 
     2*Fr[1, 1]*Fr[2, 4] - (Fr[1, 2]*Fr[2, 4])/2 - (3*Fr[1, 3]*Fr[2, 4])/2 - 
     (3*Fr[1, 4]*Fr[2, 4])/4 - (Fr[1, 6]*Fr[2, 4])/2 + 
     (Fr[1, 1]*Fr[2, 5])/4 + (Fr[1, 2]*Fr[2, 5])/2 - 
     (3*Fr[1, 3]*Fr[2, 5])/2 + (3*Fr[1, 4]*Fr[2, 5])/2 - 
     (7*Fr[1, 5]*Fr[2, 5])/4 + (7*Fr[1, 6]*Fr[2, 5])/4 + 
     (5*Fr[1, 1]*Fr[2, 6])/4 + (5*Fr[1, 3]*Fr[2, 6])/2 - 
     (3*Fr[1, 4]*Fr[2, 6])/2 + (5*Fr[1, 5]*Fr[2, 6])/4 - 
     (5*Fr[1, 6]*Fr[2, 6])/4 + (Fr[1, 1]*Fr[2, 18])/2 - 
     2*Fr[1, 2]*Fr[2, 18] + 6*Fr[1, 3]*Fr[2, 18] + (9*Fr[1, 4]*Fr[2, 18])/2 + 
     (5*Fr[1, 5]*Fr[2, 18])/2 - (3*Fr[1, 6]*Fr[2, 18])/2 + 
     4*Fr[1, 1]*Fr[2, 19] - Fr[1, 2]*Fr[2, 19] + 3*Fr[1, 3]*Fr[2, 19] - 
     6*Fr[1, 4]*Fr[2, 19] + 4*Fr[1, 5]*Fr[2, 19] - 2*Fr[1, 6]*Fr[2, 19] + 
     Fr[3, 1]/4 + (11*Fr[3, 2])/4 + (383*Fr[3, 5])/3 - Fr[3, 7]/2 - 
     Fr[3, 8]/4 - (3*Fr[3, 9])/4 + (8*Fr[3, 28])/3 + (7*Fr[3, 30])/3 + 
     (27*Fr[3, 32])/4 + 2*Fr[3, 33] - 3*Fr[3, 35] - (5*Fr[3, 36])/2 + 
     (11*Fr[3, 38])/2 - Fr[3, 39] + 7*Fr[3, 40] - (5*Fr[3, 43])/2 + 
     4*Fr[3, 45] + (5*Fr[3, 48])/4 + Fr[3, 53] + Fr[3, 55] - 
     (3*Fr[3, 56])/2 + (3*Fr[3, 62])/2 - 2*Fr[3, 66] + 2*Fr[3, 76]) + 
   eps^4*Fr[4, 132], mi[zzz, 28] -> 
  eps^3*((5*Fr[1, 1]^3)/18 - (3*Fr[1, 1]*Fr[1, 4]^2)/2 + (5*Fr[1, 4]^3)/6 - 
     (17*Fr[1, 1]^2*Fr[1, 5])/12 + (Fr[1, 1]*Fr[1, 5]^2)/6 - 
     Fr[1, 4]*Fr[1, 5]^2 - (19*Fr[1, 5]^3)/36 - (3*Fr[1, 1]^2*Fr[1, 6])/4 - 
     2*Fr[1, 1]*Fr[1, 4]*Fr[1, 6] + 2*Fr[1, 4]^2*Fr[1, 6] - 
     (3*Fr[1, 5]^2*Fr[1, 6])/4 - (5*Fr[1, 1]*Fr[1, 6]^2)/6 + 
     Fr[1, 4]*Fr[1, 6]^2 + (Fr[1, 5]*Fr[1, 6]^2)/12 + Fr[1, 6]^3/12 + 
     (5*Fr[1, 1]*Fr[2, 1])/36 + (Fr[1, 4]*Fr[2, 1])/6 + 
     (23*Fr[1, 5]*Fr[2, 1])/72 + (5*Fr[1, 6]*Fr[2, 1])/24 - 
     Fr[1, 4]*Fr[2, 4] - (Fr[1, 5]*Fr[2, 4])/2 - (Fr[1, 6]*Fr[2, 4])/2 - 
     Fr[1, 1]*Fr[2, 18] + Fr[1, 4]*Fr[2, 18] + Fr[1, 5]*Fr[2, 18] + 
     Fr[1, 6]*Fr[2, 18] - (62*Fr[3, 5])/3 - Fr[3, 28]/3 - (2*Fr[3, 30])/3 - 
     Fr[3, 36] - Fr[3, 40]) + eps^4*Fr[4, 133], 
 mi[zzz, 27] -> eps^3*((2*Fr[1, 1]^3)/9 + (3*Fr[1, 1]^2*Fr[1, 4])/4 - 
     Fr[1, 4]^3/6 - (13*Fr[1, 1]^2*Fr[1, 5])/12 - 
     (Fr[1, 1]*Fr[1, 4]*Fr[1, 5])/2 + (Fr[1, 4]^2*Fr[1, 5])/2 - 
     (Fr[1, 1]*Fr[1, 5]^2)/6 - (Fr[1, 4]*Fr[1, 5]^2)/4 - (17*Fr[1, 5]^3)/36 + 
     (Fr[1, 1]^2*Fr[1, 6])/2 + (Fr[1, 1]*Fr[1, 4]*Fr[1, 6])/2 - 
     (Fr[1, 1]*Fr[1, 5]*Fr[1, 6])/2 + (Fr[1, 4]*Fr[1, 5]*Fr[1, 6])/2 - 
     (Fr[1, 5]^2*Fr[1, 6])/2 + (Fr[1, 1]*Fr[1, 6]^2)/3 - 
     (Fr[1, 4]*Fr[1, 6]^2)/4 - (Fr[1, 5]*Fr[1, 6]^2)/12 - Fr[1, 6]^3/6 + 
     (7*Fr[1, 1]*Fr[2, 1])/36 + (Fr[1, 4]*Fr[2, 1])/24 + 
     (19*Fr[1, 5]*Fr[2, 1])/72 + (Fr[1, 6]*Fr[2, 1])/12 - 
     (Fr[1, 4]*Fr[2, 4])/2 - (Fr[1, 5]*Fr[2, 4])/2 - Fr[1, 1]*Fr[2, 18] - 
     Fr[1, 4]*Fr[2, 18] + Fr[1, 5]*Fr[2, 18] - Fr[1, 6]*Fr[2, 18] - 
     (62*Fr[3, 5])/3 - (2*Fr[3, 28])/3 - Fr[3, 30]/3 - Fr[3, 32] - 
     Fr[3, 40]) + eps^4*Fr[4, 134], mi[zzz, 16] -> 
  eps*(Fr[1, 4]/2 - Fr[1, 5]/2) + eps^2*((-9*Fr[1, 1]^2)/8 - 
     (Fr[1, 1]*Fr[1, 4])/2 - Fr[1, 4]^2/4 - (Fr[1, 1]*Fr[1, 5])/4 + 
     Fr[1, 4]*Fr[1, 5] - (3*Fr[1, 5]^2)/8 - (3*Fr[1, 1]*Fr[1, 6])/4 + 
     (Fr[1, 4]*Fr[1, 6])/2 + (Fr[1, 5]*Fr[1, 6])/4 + (3*Fr[1, 6]^2)/8 + 
     Fr[2, 1]/16 - (3*Fr[2, 4])/4 + (3*Fr[2, 18])/2) + 
   eps^3*((-5*Fr[1, 1]^3)/24 + (5*Fr[1, 1]^2*Fr[1, 4])/2 + 
     (13*Fr[1, 1]*Fr[1, 4]^2)/4 - (13*Fr[1, 4]^3)/6 + Fr[1, 1]^2*Fr[1, 5] - 
     (Fr[1, 1]*Fr[1, 4]*Fr[1, 5])/2 + (Fr[1, 4]^2*Fr[1, 5])/2 - 
     (5*Fr[1, 1]*Fr[1, 5]^2)/8 + (3*Fr[1, 4]*Fr[1, 5]^2)/4 - Fr[1, 5]^3/12 + 
     (7*Fr[1, 1]^2*Fr[1, 6])/8 + 4*Fr[1, 1]*Fr[1, 4]*Fr[1, 6] - 
     (13*Fr[1, 4]^2*Fr[1, 6])/4 - (Fr[1, 1]*Fr[1, 5]*Fr[1, 6])/2 + 
     (Fr[1, 4]*Fr[1, 5]*Fr[1, 6])/2 + (Fr[1, 5]^2*Fr[1, 6])/8 + 
     (9*Fr[1, 1]*Fr[1, 6]^2)/8 - 2*Fr[1, 4]*Fr[1, 6]^2 - (5*Fr[1, 6]^3)/8 + 
     (13*Fr[1, 1]*Fr[2, 1])/48 - (Fr[1, 5]*Fr[2, 1])/12 + 
     (7*Fr[1, 6]*Fr[2, 1])/48 - (3*Fr[1, 1]*Fr[2, 4])/4 + 
     (3*Fr[1, 4]*Fr[2, 4])/2 - (Fr[1, 5]*Fr[2, 4])/2 + 
     (3*Fr[1, 6]*Fr[2, 4])/4 - Fr[1, 1]*Fr[2, 18] - 
     (9*Fr[1, 4]*Fr[2, 18])/2 - Fr[1, 5]*Fr[2, 18] - 
     (5*Fr[1, 6]*Fr[2, 18])/2 - Fr[3, 1] - (68*Fr[3, 5])/3 - Fr[3, 28]/2 - 
     Fr[3, 30]/2 - (7*Fr[3, 32])/4 + Fr[3, 36] - (3*Fr[3, 40])/2 - 
     Fr[3, 48]/4) + eps^4*((-307*Fr[1, 1]^4)/9792 - 
     (667*Fr[1, 1]^3*Fr[1, 4])/408 - (93*Fr[1, 1]^2*Fr[1, 4]^2)/68 - 
     (581*Fr[1, 1]*Fr[1, 4]^3)/102 + (1219*Fr[1, 4]^4)/408 + 
     (1589*Fr[1, 1]^3*Fr[1, 5])/2448 - (37*Fr[1, 1]^2*Fr[1, 4]*Fr[1, 5])/8 + 
     (14*Fr[1, 1]*Fr[1, 4]^2*Fr[1, 5])/17 - (15*Fr[1, 4]^3*Fr[1, 5])/17 + 
     (7*Fr[1, 1]^2*Fr[1, 5]^2)/1632 + (225*Fr[1, 1]*Fr[1, 4]*Fr[1, 5]^2)/
      136 - (83*Fr[1, 4]^2*Fr[1, 5]^2)/17 - (205*Fr[1, 1]*Fr[1, 5]^3)/2448 - 
     (347*Fr[1, 4]*Fr[1, 5]^3)/136 - (1531*Fr[1, 5]^4)/9792 + 
     (5075*Fr[1, 1]^3*Fr[1, 6])/2448 + (91*Fr[1, 1]^2*Fr[1, 4]*Fr[1, 6])/
      136 - (186*Fr[1, 1]*Fr[1, 4]^2*Fr[1, 6])/17 + 
     (466*Fr[1, 4]^3*Fr[1, 6])/51 - (781*Fr[1, 1]^2*Fr[1, 5]*Fr[1, 6])/272 + 
     (9*Fr[1, 1]*Fr[1, 4]*Fr[1, 5]*Fr[1, 6])/68 - 
     (14*Fr[1, 4]^2*Fr[1, 5]*Fr[1, 6])/17 + 
     (661*Fr[1, 1]*Fr[1, 5]^2*Fr[1, 6])/272 - 
     (913*Fr[1, 4]*Fr[1, 5]^2*Fr[1, 6])/136 - (4687*Fr[1, 5]^3*Fr[1, 6])/
      2448 - (517*Fr[1, 1]^2*Fr[1, 6]^2)/1632 - 
     (967*Fr[1, 1]*Fr[1, 4]*Fr[1, 6]^2)/136 + (139*Fr[1, 4]^2*Fr[1, 6]^2)/
      17 + (487*Fr[1, 1]*Fr[1, 5]*Fr[1, 6]^2)/816 - 
     (169*Fr[1, 4]*Fr[1, 5]*Fr[1, 6]^2)/136 - (4621*Fr[1, 5]^2*Fr[1, 6]^2)/
      1632 - (1255*Fr[1, 1]*Fr[1, 6]^3)/816 + (285*Fr[1, 4]*Fr[1, 6]^3)/136 - 
     (165*Fr[1, 5]*Fr[1, 6]^3)/272 - (781*Fr[1, 6]^4)/3264 - 
     (8317*Fr[1, 1]^2*Fr[2, 1])/9792 + (9*Fr[1, 1]*Fr[1, 4]*Fr[2, 1])/16 + 
     (41*Fr[1, 4]^2*Fr[2, 1])/51 - (745*Fr[1, 1]*Fr[1, 5]*Fr[2, 1])/4896 + 
     (591*Fr[1, 4]*Fr[1, 5]*Fr[2, 1])/272 + (1967*Fr[1, 5]^2*Fr[2, 1])/9792 - 
     (655*Fr[1, 1]*Fr[1, 6]*Fr[2, 1])/4896 + 
     (1373*Fr[1, 4]*Fr[1, 6]*Fr[2, 1])/816 + 
     (4541*Fr[1, 5]*Fr[1, 6]*Fr[2, 1])/4896 + (3089*Fr[1, 6]^2*Fr[2, 1])/
      3264 + (96113*Fr[2, 1]^2)/195840 + (271*Fr[1, 1]^2*Fr[2, 4])/272 + 
     (91*Fr[1, 1]*Fr[1, 4]*Fr[2, 4])/68 - (11*Fr[1, 4]^2*Fr[2, 4])/2 + 
     (7*Fr[1, 1]*Fr[1, 5]*Fr[2, 4])/136 - (163*Fr[1, 4]*Fr[1, 5]*Fr[2, 4])/
      68 + (195*Fr[1, 5]^2*Fr[2, 4])/272 - (103*Fr[1, 1]*Fr[1, 6]*Fr[2, 4])/
      136 - (275*Fr[1, 4]*Fr[1, 6]*Fr[2, 4])/68 - 
     (191*Fr[1, 5]*Fr[1, 6]*Fr[2, 4])/136 - (81*Fr[1, 6]^2*Fr[2, 4])/272 + 
     (19*Fr[2, 1]*Fr[2, 4])/1632 + (13*Fr[2, 4]^2)/272 - 
     (97*Fr[2, 7]^2)/272 + (349*Fr[1, 1]^2*Fr[2, 18])/136 - 
     (39*Fr[1, 1]*Fr[1, 4]*Fr[2, 18])/34 + (149*Fr[1, 4]^2*Fr[2, 18])/34 - 
     (103*Fr[1, 1]*Fr[1, 5]*Fr[2, 18])/68 + (115*Fr[1, 4]*Fr[1, 5]*Fr[2, 18])/
      34 - (59*Fr[1, 5]^2*Fr[2, 18])/136 - (353*Fr[1, 1]*Fr[1, 6]*Fr[2, 18])/
      68 + (47*Fr[1, 4]*Fr[1, 6]*Fr[2, 18])/34 + 
     (191*Fr[1, 5]*Fr[1, 6]*Fr[2, 18])/68 + (81*Fr[1, 6]^2*Fr[2, 18])/136 + 
     (115*Fr[2, 1]*Fr[2, 18])/272 - (13*Fr[2, 4]*Fr[2, 18])/68 + 
     (77*Fr[2, 18]^2)/68 + (39*Fr[1, 1]*Fr[3, 1])/34 + 
     (171*Fr[1, 4]*Fr[3, 1])/34 - (24*Fr[1, 5]*Fr[3, 1])/17 - 
     (27*Fr[1, 6]*Fr[3, 1])/17 + (15025*Fr[1, 1]*Fr[3, 5])/306 - 
     (4349*Fr[1, 4]*Fr[3, 5])/34 - (4408*Fr[1, 5]*Fr[3, 5])/153 - 
     (12667*Fr[1, 6]*Fr[3, 5])/153 + (41*Fr[1, 1]*Fr[3, 28])/34 - 
     (40*Fr[1, 4]*Fr[3, 28])/17 - (61*Fr[1, 5]*Fr[3, 28])/68 - 
     (199*Fr[1, 6]*Fr[3, 28])/204 + (18*Fr[1, 1]*Fr[3, 30])/17 - 
     (40*Fr[1, 4]*Fr[3, 30])/17 - (Fr[1, 5]*Fr[3, 30])/2 - 
     (125*Fr[1, 6]*Fr[3, 30])/102 + (151*Fr[1, 1]*Fr[3, 32])/34 - 
     (13*Fr[1, 4]*Fr[3, 32])/34 - (18*Fr[1, 5]*Fr[3, 32])/17 - 
     3*Fr[1, 6]*Fr[3, 32] + (5*Fr[1, 1]*Fr[3, 36])/17 - 
     (149*Fr[1, 4]*Fr[3, 36])/34 + (37*Fr[1, 5]*Fr[3, 36])/34 - 
     3*Fr[1, 6]*Fr[3, 36] + (70*Fr[1, 1]*Fr[3, 40])/17 - 
     (120*Fr[1, 4]*Fr[3, 40])/17 - Fr[1, 5]*Fr[3, 40] - 
     (87*Fr[1, 6]*Fr[3, 40])/17 + (29*Fr[1, 1]*Fr[3, 48])/34 + 
     (Fr[1, 4]*Fr[3, 48])/2 - (6*Fr[1, 5]*Fr[3, 48])/17 - 
     Fr[1, 6]*Fr[3, 48] + (23*Fr[4, 4])/17 + (4*Fr[4, 18])/51 + 
     (59*Fr[4, 19])/102 + (27*Fr[4, 21])/34 + (22*Fr[4, 25])/17 + 
     (13*Fr[4, 29])/34 - (8*Fr[4, 30])/17 + Fr[4, 39]/2 - (39*Fr[4, 48])/34 - 
     (6*Fr[4, 49])/17 - (6*Fr[4, 62])/17 + (3*Fr[4, 76])/2 + Fr[4, 133] + 
     Fr[4, 134]), mi[zzz, 15] -> 
  1/4 + eps*(Fr[1, 1]/2 - Fr[1, 4] + Fr[1, 5]/2 - Fr[1, 6]/2) + 
   eps^2*(Fr[1, 1]^2/4 - Fr[1, 1]*Fr[1, 4] + Fr[1, 4]^2 + 
     (Fr[1, 1]*Fr[1, 5])/2 - Fr[1, 4]*Fr[1, 5] + Fr[1, 5]^2/4 - 
     (Fr[1, 1]*Fr[1, 6])/2 + Fr[1, 4]*Fr[1, 6] - (Fr[1, 5]*Fr[1, 6])/2 + 
     Fr[1, 6]^2/4 + Fr[2, 4]/2) + eps^3*((17*Fr[1, 1]^3)/12 + 
     (7*Fr[1, 1]^2*Fr[1, 4])/4 - (7*Fr[1, 1]*Fr[1, 4]^2)/2 + 
     (11*Fr[1, 4]^3)/6 - (17*Fr[1, 1]^2*Fr[1, 5])/4 - 
     (Fr[1, 1]*Fr[1, 4]*Fr[1, 5])/2 + (Fr[1, 4]^2*Fr[1, 5])/2 + 
     (3*Fr[1, 1]*Fr[1, 5]^2)/4 - (9*Fr[1, 4]*Fr[1, 5]^2)/4 - 
     (19*Fr[1, 5]^3)/12 + (Fr[1, 1]^2*Fr[1, 6])/4 - 
     (7*Fr[1, 1]*Fr[1, 4]*Fr[1, 6])/2 + (7*Fr[1, 4]^2*Fr[1, 6])/2 - 
     (Fr[1, 1]*Fr[1, 5]*Fr[1, 6])/2 + (Fr[1, 4]*Fr[1, 5]*Fr[1, 6])/2 - 
     (7*Fr[1, 5]^2*Fr[1, 6])/4 - (5*Fr[1, 1]*Fr[1, 6]^2)/4 + 
     (7*Fr[1, 4]*Fr[1, 6]^2)/4 - (Fr[1, 5]*Fr[1, 6]^2)/4 - Fr[1, 6]^3/12 + 
     (11*Fr[1, 1]*Fr[2, 1])/24 + (Fr[1, 4]*Fr[2, 1])/8 + 
     (23*Fr[1, 5]*Fr[2, 1])/24 + (3*Fr[1, 6]*Fr[2, 1])/8 + 
     Fr[1, 1]*Fr[2, 4] - (7*Fr[1, 4]*Fr[2, 4])/2 - Fr[1, 5]*Fr[2, 4] - 
     Fr[1, 6]*Fr[2, 4] - 4*Fr[1, 1]*Fr[2, 18] + 4*Fr[1, 5]*Fr[2, 18] + 
     (3*Fr[3, 1])/2 - (335*Fr[3, 5])/6 - Fr[3, 28] - Fr[3, 30] - 
     2*Fr[3, 32] - 2*Fr[3, 36] - 3*Fr[3, 40]) + 
   eps^4*((-30055*Fr[1, 1]^4)/4896 - (9295*Fr[1, 1]^3*Fr[1, 4])/204 - 
     (757*Fr[1, 1]^2*Fr[1, 4]^2)/34 + (2876*Fr[1, 1]*Fr[1, 4]^3)/51 - 
     (1465*Fr[1, 4]^4)/51 + (5177*Fr[1, 1]^3*Fr[1, 5])/1224 + 
     (189*Fr[1, 1]^2*Fr[1, 4]*Fr[1, 5])/4 + 
     (142*Fr[1, 1]*Fr[1, 4]^2*Fr[1, 5])/17 - (1027*Fr[1, 4]^3*Fr[1, 5])/102 + 
     (2101*Fr[1, 1]^2*Fr[1, 5]^2)/816 - (1483*Fr[1, 1]*Fr[1, 4]*Fr[1, 5]^2)/
      68 + (472*Fr[1, 4]^2*Fr[1, 5]^2)/17 - (2515*Fr[1, 1]*Fr[1, 5]^3)/1224 + 
     (2945*Fr[1, 4]*Fr[1, 5]^3)/204 - (16999*Fr[1, 5]^4)/4896 - 
     (11467*Fr[1, 1]^3*Fr[1, 6])/1224 - (669*Fr[1, 1]^2*Fr[1, 4]*Fr[1, 6])/
      68 + (1917*Fr[1, 1]*Fr[1, 4]^2*Fr[1, 6])/34 - 
     (4567*Fr[1, 4]^3*Fr[1, 6])/102 - (1157*Fr[1, 1]^2*Fr[1, 5]*Fr[1, 6])/
      136 + (195*Fr[1, 1]*Fr[1, 4]*Fr[1, 5]*Fr[1, 6])/34 - 
     (142*Fr[1, 4]^2*Fr[1, 5]*Fr[1, 6])/17 - 
     (797*Fr[1, 1]*Fr[1, 5]^2*Fr[1, 6])/136 + 
     (947*Fr[1, 4]*Fr[1, 5]^2*Fr[1, 6])/68 - (7723*Fr[1, 5]^3*Fr[1, 6])/
      1224 - (877*Fr[1, 1]^2*Fr[1, 6]^2)/816 + 
     (1137*Fr[1, 1]*Fr[1, 4]*Fr[1, 6]^2)/68 - (1333*Fr[1, 4]^2*Fr[1, 6]^2)/
      68 - (827*Fr[1, 1]*Fr[1, 5]*Fr[1, 6]^2)/408 - 
     (171*Fr[1, 4]*Fr[1, 5]*Fr[1, 6]^2)/68 - (4933*Fr[1, 5]^2*Fr[1, 6]^2)/
      816 + (33*Fr[1, 1]*Fr[1, 6]^3)/136 - (481*Fr[1, 4]*Fr[1, 6]^3)/204 - 
     (2089*Fr[1, 5]*Fr[1, 6]^3)/408 - (3401*Fr[1, 6]^4)/1632 - 
     (2359*Fr[1, 1]^2*Fr[2, 1])/4896 + (25*Fr[1, 1]*Fr[1, 4]*Fr[2, 1])/24 - 
     (485*Fr[1, 4]^2*Fr[2, 1])/136 + (4043*Fr[1, 1]*Fr[1, 5]*Fr[2, 1])/2448 - 
     (1093*Fr[1, 4]*Fr[1, 5]*Fr[2, 1])/408 + (11225*Fr[1, 5]^2*Fr[2, 1])/
      4896 + (2219*Fr[1, 1]*Fr[1, 6]*Fr[2, 1])/2448 - 
     (13*Fr[1, 4]*Fr[1, 6]*Fr[2, 1])/408 + (14567*Fr[1, 5]*Fr[1, 6]*Fr[2, 1])/
      2448 + (5377*Fr[1, 6]^2*Fr[2, 1])/1632 + (138971*Fr[2, 1]^2)/32640 - 
     (67*Fr[1, 1]^2*Fr[2, 4])/136 - (499*Fr[1, 1]*Fr[1, 4]*Fr[2, 4])/34 + 
     (39*Fr[1, 4]^2*Fr[2, 4])/2 - (279*Fr[1, 1]*Fr[1, 5]*Fr[2, 4])/68 + 
     (401*Fr[1, 4]*Fr[1, 5]*Fr[2, 4])/34 - (263*Fr[1, 5]^2*Fr[2, 4])/136 - 
     (611*Fr[1, 1]*Fr[1, 6]*Fr[2, 4])/68 + (207*Fr[1, 4]*Fr[1, 6]*Fr[2, 4])/
      34 - (13*Fr[1, 5]*Fr[1, 6]*Fr[2, 4])/68 + (319*Fr[1, 6]^2*Fr[2, 4])/
      136 + (1375*Fr[2, 1]*Fr[2, 4])/816 - (183*Fr[2, 4]^2)/136 + 
     (159*Fr[2, 7]^2)/68 + (2133*Fr[1, 1]^2*Fr[2, 18])/68 + 
     (1348*Fr[1, 1]*Fr[1, 4]*Fr[2, 18])/17 - (251*Fr[1, 4]^2*Fr[2, 18])/17 - 
     (645*Fr[1, 1]*Fr[1, 5]*Fr[2, 18])/34 - (846*Fr[1, 4]*Fr[1, 5]*Fr[2, 18])/
      17 + (161*Fr[1, 5]^2*Fr[2, 18])/68 + (455*Fr[1, 1]*Fr[1, 6]*Fr[2, 18])/
      34 - (251*Fr[1, 4]*Fr[1, 6]*Fr[2, 18])/17 + 
     (47*Fr[1, 5]*Fr[1, 6]*Fr[2, 18])/34 - (251*Fr[1, 6]^2*Fr[2, 18])/68 - 
     (251*Fr[2, 1]*Fr[2, 18])/136 + (251*Fr[2, 4]*Fr[2, 18])/34 - 
     (251*Fr[2, 18]^2)/17 + (199*Fr[1, 1]*Fr[3, 1])/17 - 
     (18*Fr[1, 4]*Fr[3, 1])/17 - (193*Fr[1, 5]*Fr[3, 1])/34 + 
     (193*Fr[1, 6]*Fr[3, 1])/34 + (8860*Fr[1, 1]*Fr[3, 5])/153 + 
     (13336*Fr[1, 4]*Fr[3, 5])/51 - (119983*Fr[1, 5]*Fr[3, 5])/306 - 
     (79501*Fr[1, 6]*Fr[3, 5])/306 + (207*Fr[1, 1]*Fr[3, 28])/34 + 
     (12*Fr[1, 4]*Fr[3, 28])/17 - (143*Fr[1, 5]*Fr[3, 28])/34 - 
     (368*Fr[1, 6]*Fr[3, 28])/51 + (251*Fr[1, 1]*Fr[3, 30])/34 + 
     (12*Fr[1, 4]*Fr[3, 30])/17 - (11*Fr[1, 5]*Fr[3, 30])/2 - 
     (368*Fr[1, 6]*Fr[3, 30])/51 + (599*Fr[1, 1]*Fr[3, 32])/34 + 
     (557*Fr[1, 4]*Fr[3, 32])/17 - (625*Fr[1, 5]*Fr[3, 32])/34 + 
     4*Fr[1, 6]*Fr[3, 32] - (214*Fr[1, 1]*Fr[3, 36])/17 + 
     (557*Fr[1, 4]*Fr[3, 36])/17 + (201*Fr[1, 5]*Fr[3, 36])/17 + 
     4*Fr[1, 6]*Fr[3, 36] + (302*Fr[1, 1]*Fr[3, 40])/17 + 
     (36*Fr[1, 4]*Fr[3, 40])/17 - 17*Fr[1, 5]*Fr[3, 40] - 
     (285*Fr[1, 6]*Fr[3, 40])/17 + (197*Fr[1, 1]*Fr[3, 48])/34 - 
     (197*Fr[1, 5]*Fr[3, 48])/34 - (63*Fr[4, 4])/17 + (179*Fr[4, 18])/51 + 
     (179*Fr[4, 19])/51 + (473*Fr[4, 21])/34 + (473*Fr[4, 25])/34 + 
     (174*Fr[4, 29])/17 - (120*Fr[4, 30])/17 + (3*Fr[4, 39])/2 + 
     (3*Fr[4, 41])/2 + (22*Fr[4, 48])/17 - (22*Fr[4, 49])/17 - 
     (90*Fr[4, 62])/17 - Fr[4, 133] - Fr[4, 134]), 
 mi[zzz, 14] -> eps^2*((3*Fr[1, 1]^2)/2 + (3*Fr[1, 1]*Fr[1, 2])/2 + 
     (3*Fr[1, 2]^2)/4 + (3*Fr[1, 3]^2)/4 - (3*Fr[1, 2]*Fr[1, 4])/2 - 
     (3*Fr[1, 2]*Fr[1, 6])/2 + (3*Fr[1, 3]*Fr[1, 6])/2 - (3*Fr[1, 6]^2)/4 + 
     Fr[2, 1]/8 + (3*Fr[2, 3])/4 + (3*Fr[2, 5])/4 - (3*Fr[2, 18])/2 - 
     (3*Fr[2, 19])/2) + eps^3*((-43*Fr[1, 1]^3)/18 - Fr[1, 1]^2*Fr[1, 2] - 
     (Fr[1, 1]*Fr[1, 2]^2)/2 - (7*Fr[1, 2]^3)/6 + 2*Fr[1, 1]^2*Fr[1, 3] - 
     (7*Fr[1, 2]^2*Fr[1, 3])/4 + (7*Fr[1, 1]*Fr[1, 3]^2)/4 - 
     (21*Fr[1, 2]*Fr[1, 3]^2)/4 - (5*Fr[1, 3]^3)/3 - 
     (15*Fr[1, 1]^2*Fr[1, 4])/8 - 2*Fr[1, 1]*Fr[1, 2]*Fr[1, 4] + 
     Fr[1, 2]^2*Fr[1, 4] + 4*Fr[1, 1]*Fr[1, 3]*Fr[1, 4] - 
     4*Fr[1, 3]^2*Fr[1, 4] - (Fr[1, 1]*Fr[1, 4]^2)/4 + 
     (Fr[1, 2]*Fr[1, 4]^2)/2 - 2*Fr[1, 3]*Fr[1, 4]^2 - (5*Fr[1, 4]^3)/12 - 
     (31*Fr[1, 1]^2*Fr[1, 5])/24 + Fr[1, 1]*Fr[1, 2]*Fr[1, 5] - 
     (Fr[1, 2]^2*Fr[1, 5])/2 - Fr[1, 1]*Fr[1, 3]*Fr[1, 5] + 
     (15*Fr[1, 3]^2*Fr[1, 5])/4 - (Fr[1, 1]*Fr[1, 4]*Fr[1, 5])/4 + 
     (Fr[1, 4]^2*Fr[1, 5])/4 - (Fr[1, 1]*Fr[1, 5]^2)/12 - 
     (Fr[1, 2]*Fr[1, 5]^2)/2 + Fr[1, 3]*Fr[1, 5]^2 - 
     (11*Fr[1, 4]*Fr[1, 5]^2)/8 - (137*Fr[1, 5]^3)/72 - 
     (9*Fr[1, 1]^2*Fr[1, 6])/4 - Fr[1, 1]*Fr[1, 2]*Fr[1, 6] + 
     (17*Fr[1, 2]^2*Fr[1, 6])/4 + (7*Fr[1, 1]*Fr[1, 3]*Fr[1, 6])/2 - 
     (7*Fr[1, 2]*Fr[1, 3]*Fr[1, 6])/2 - (29*Fr[1, 3]^2*Fr[1, 6])/4 - 
     (9*Fr[1, 1]*Fr[1, 4]*Fr[1, 6])/4 + 2*Fr[1, 2]*Fr[1, 4]*Fr[1, 6] - 
     4*Fr[1, 3]*Fr[1, 4]*Fr[1, 6] + (9*Fr[1, 4]^2*Fr[1, 6])/4 - 
     (Fr[1, 1]*Fr[1, 5]*Fr[1, 6])/4 - Fr[1, 2]*Fr[1, 5]*Fr[1, 6] + 
     (Fr[1, 3]*Fr[1, 5]*Fr[1, 6])/2 + (Fr[1, 4]*Fr[1, 5]*Fr[1, 6])/4 - 
     2*Fr[1, 5]^2*Fr[1, 6] - (31*Fr[1, 1]*Fr[1, 6]^2)/12 + 
     4*Fr[1, 2]*Fr[1, 6]^2 - (11*Fr[1, 3]*Fr[1, 6]^2)/4 + 
     (25*Fr[1, 4]*Fr[1, 6]^2)/8 - (37*Fr[1, 5]*Fr[1, 6]^2)/24 + 
     (17*Fr[1, 6]^3)/6 + (73*Fr[1, 1]*Fr[2, 1])/72 + 
     (25*Fr[1, 2]*Fr[2, 1])/24 - (17*Fr[1, 3]*Fr[2, 1])/24 + 
     (3*Fr[1, 4]*Fr[2, 1])/16 + (151*Fr[1, 5]*Fr[2, 1])/144 + 
     (35*Fr[1, 6]*Fr[2, 1])/24 - (Fr[1, 1]*Fr[2, 2])/2 + Fr[1, 3]*Fr[2, 2] + 
     (Fr[1, 5]*Fr[2, 2])/2 - (Fr[1, 6]*Fr[2, 2])/2 + (Fr[1, 1]*Fr[2, 3])/2 - 
     (3*Fr[1, 2]*Fr[2, 3])/2 - (7*Fr[1, 3]*Fr[2, 3])/4 - Fr[1, 4]*Fr[2, 3] + 
     (Fr[1, 5]*Fr[2, 3])/2 - (Fr[1, 6]*Fr[2, 3])/2 - 
     (3*Fr[1, 1]*Fr[2, 4])/4 + Fr[1, 3]*Fr[2, 4] - (5*Fr[1, 4]*Fr[2, 4])/4 - 
     Fr[1, 5]*Fr[2, 4] - (Fr[1, 6]*Fr[2, 4])/4 + (Fr[1, 2]*Fr[2, 5])/2 + 
     Fr[1, 3]*Fr[2, 5] - Fr[1, 4]*Fr[2, 5] + Fr[1, 5]*Fr[2, 5] - 
     Fr[1, 6]*Fr[2, 5] - (3*Fr[1, 1]*Fr[2, 6])/4 - (3*Fr[1, 3]*Fr[2, 6])/2 + 
     Fr[1, 4]*Fr[2, 6] - (3*Fr[1, 5]*Fr[2, 6])/4 + (3*Fr[1, 6]*Fr[2, 6])/4 + 
     (Fr[1, 1]*Fr[2, 18])/2 + 2*Fr[1, 2]*Fr[2, 18] - 4*Fr[1, 3]*Fr[2, 18] + 
     Fr[1, 4]*Fr[2, 18] + (Fr[1, 5]*Fr[2, 18])/2 + 2*Fr[1, 6]*Fr[2, 18] - 
     (5*Fr[1, 1]*Fr[2, 19])/2 + 5*Fr[1, 2]*Fr[2, 19] + 
     (5*Fr[1, 3]*Fr[2, 19])/2 + 4*Fr[1, 4]*Fr[2, 19] - 
     (5*Fr[1, 5]*Fr[2, 19])/2 + (11*Fr[1, 6]*Fr[2, 19])/2 + (7*Fr[3, 1])/4 - 
     (7*Fr[3, 2])/4 - (278*Fr[3, 5])/3 + Fr[3, 7] - (7*Fr[3, 8])/4 + 
     (3*Fr[3, 9])/2 - (11*Fr[3, 28])/6 - (5*Fr[3, 30])/3 - (9*Fr[3, 32])/4 + 
     Fr[3, 33] - Fr[3, 34] + (3*Fr[3, 35])/2 + Fr[3, 36]/2 - 2*Fr[3, 38] + 
     Fr[3, 39]/2 - 5*Fr[3, 40] + 5*Fr[3, 43] - (7*Fr[3, 45])/2 - 
     Fr[3, 48]/4 - Fr[3, 53]/2 - Fr[3, 55]/2 + Fr[3, 56] - Fr[3, 62]/2 + 
     Fr[3, 66] - Fr[3, 76]) + eps^4*Fr[4, 137], 
 mi[zzz, 13] -> eps^2*(4*Fr[1, 1]^2 + 2*Fr[1, 1]*Fr[1, 2] - 
     2*Fr[1, 1]*Fr[1, 3] + 4*Fr[1, 3]^2 + 2*Fr[1, 1]*Fr[1, 4] - 
     2*Fr[1, 4]^2 - 2*Fr[1, 1]*Fr[1, 5] - 2*Fr[1, 2]*Fr[1, 5] + 
     2*Fr[1, 3]*Fr[1, 5] + 2*Fr[1, 4]*Fr[1, 5] + 2*Fr[1, 1]*Fr[1, 6] - 
     2*Fr[1, 2]*Fr[1, 6] + 2*Fr[1, 3]*Fr[1, 6] - 2*Fr[1, 4]*Fr[1, 6] - 
     2*Fr[1, 6]^2 + Fr[2, 1]/3 + Fr[2, 2] + Fr[2, 3] + Fr[2, 4] + Fr[2, 5] - 
     Fr[2, 6] - 4*Fr[2, 18] - 4*Fr[2, 19]) + 
   eps^3*((-491*Fr[1, 1]^3)/72 - (5*Fr[1, 1]^2*Fr[1, 2])/2 - 
     (5*Fr[1, 2]^3)/4 + (7*Fr[1, 1]^2*Fr[1, 3])/2 - 
     (11*Fr[1, 2]^2*Fr[1, 3])/4 + (13*Fr[1, 1]*Fr[1, 3]^2)/2 - 
     6*Fr[1, 2]*Fr[1, 3]^2 + (17*Fr[1, 3]^3)/4 + (3*Fr[1, 1]^2*Fr[1, 4])/8 - 
     6*Fr[1, 1]*Fr[1, 2]*Fr[1, 4] + (3*Fr[1, 2]^2*Fr[1, 4])/2 + 
     12*Fr[1, 1]*Fr[1, 3]*Fr[1, 4] - 12*Fr[1, 3]^2*Fr[1, 4] + 
     (21*Fr[1, 1]*Fr[1, 4]^2)/4 + Fr[1, 2]*Fr[1, 4]^2 - 
     6*Fr[1, 3]*Fr[1, 4]^2 - (61*Fr[1, 4]^3)/12 - (7*Fr[1, 1]^2*Fr[1, 5])/3 + 
     3*Fr[1, 1]*Fr[1, 2]*Fr[1, 5] - (3*Fr[1, 2]^2*Fr[1, 5])/2 - 
     3*Fr[1, 1]*Fr[1, 3]*Fr[1, 5] + (35*Fr[1, 3]^2*Fr[1, 5])/2 - 
     (3*Fr[1, 1]*Fr[1, 4]*Fr[1, 5])/4 + (3*Fr[1, 4]^2*Fr[1, 5])/4 - 
     (37*Fr[1, 1]*Fr[1, 5]^2)/24 - (3*Fr[1, 2]*Fr[1, 5]^2)/2 + 
     (11*Fr[1, 3]*Fr[1, 5]^2)/2 - (9*Fr[1, 4]*Fr[1, 5]^2)/8 - 
     (137*Fr[1, 5]^3)/36 - 4*Fr[1, 1]^2*Fr[1, 6] - 
     3*Fr[1, 1]*Fr[1, 2]*Fr[1, 6] + (13*Fr[1, 2]^2*Fr[1, 6])/2 + 
     13*Fr[1, 1]*Fr[1, 3]*Fr[1, 6] - (11*Fr[1, 2]*Fr[1, 3]*Fr[1, 6])/2 - 
     (37*Fr[1, 3]^2*Fr[1, 6])/4 - (3*Fr[1, 1]*Fr[1, 4]*Fr[1, 6])/4 + 
     6*Fr[1, 2]*Fr[1, 4]*Fr[1, 6] - 12*Fr[1, 3]*Fr[1, 4]*Fr[1, 6] + 
     (3*Fr[1, 4]^2*Fr[1, 6])/4 - (3*Fr[1, 1]*Fr[1, 5]*Fr[1, 6])/4 - 
     3*Fr[1, 2]*Fr[1, 5]*Fr[1, 6] - Fr[1, 3]*Fr[1, 5]*Fr[1, 6] + 
     (3*Fr[1, 4]*Fr[1, 5]*Fr[1, 6])/4 - (23*Fr[1, 5]^2*Fr[1, 6])/4 - 
     (175*Fr[1, 1]*Fr[1, 6]^2)/24 + 7*Fr[1, 2]*Fr[1, 6]^2 - 
     7*Fr[1, 3]*Fr[1, 6]^2 + (51*Fr[1, 4]*Fr[1, 6]^2)/8 - 
     (29*Fr[1, 5]*Fr[1, 6]^2)/6 + (17*Fr[1, 6]^3)/4 + 
     (331*Fr[1, 1]*Fr[2, 1])/144 + (31*Fr[1, 2]*Fr[2, 1])/24 - 
     (7*Fr[1, 3]*Fr[2, 1])/24 + (55*Fr[1, 4]*Fr[2, 1])/48 + 
     (145*Fr[1, 5]*Fr[2, 1])/72 + (65*Fr[1, 6]*Fr[2, 1])/24 - 
     (3*Fr[1, 1]*Fr[2, 2])/2 + 3*Fr[1, 3]*Fr[2, 2] + 
     (3*Fr[1, 5]*Fr[2, 2])/2 - (3*Fr[1, 6]*Fr[2, 2])/2 + 
     (3*Fr[1, 1]*Fr[2, 3])/2 - (13*Fr[1, 2]*Fr[2, 3])/4 - 
     (11*Fr[1, 3]*Fr[2, 3])/4 - 3*Fr[1, 4]*Fr[2, 3] + 
     (3*Fr[1, 5]*Fr[2, 3])/2 - (3*Fr[1, 6]*Fr[2, 3])/2 - 
     (15*Fr[1, 1]*Fr[2, 4])/4 + 3*Fr[1, 3]*Fr[2, 4] - 
     (3*Fr[1, 4]*Fr[2, 4])/4 - (3*Fr[1, 5]*Fr[2, 4])/2 + 
     (3*Fr[1, 6]*Fr[2, 4])/4 + (Fr[1, 2]*Fr[2, 5])/2 + 3*Fr[1, 3]*Fr[2, 5] - 
     3*Fr[1, 4]*Fr[2, 5] + 3*Fr[1, 5]*Fr[2, 5] - 3*Fr[1, 6]*Fr[2, 5] - 
     (7*Fr[1, 1]*Fr[2, 6])/2 - 7*Fr[1, 3]*Fr[2, 6] + 3*Fr[1, 4]*Fr[2, 6] - 
     (7*Fr[1, 5]*Fr[2, 6])/2 + (9*Fr[1, 6]*Fr[2, 6])/4 - 
     (3*Fr[1, 1]*Fr[2, 18])/2 + 6*Fr[1, 2]*Fr[2, 18] - 
     12*Fr[1, 3]*Fr[2, 18] - 6*Fr[1, 4]*Fr[2, 18] - 
     (3*Fr[1, 5]*Fr[2, 18])/2 + 3*Fr[1, 6]*Fr[2, 18] - 
     10*Fr[1, 1]*Fr[2, 19] + 5*Fr[1, 2]*Fr[2, 19] - 
     (15*Fr[1, 3]*Fr[2, 19])/2 + 12*Fr[1, 4]*Fr[2, 19] - 
     10*Fr[1, 5]*Fr[2, 19] + (13*Fr[1, 6]*Fr[2, 19])/2 + (3*Fr[3, 1])/4 - 
     (11*Fr[3, 2])/4 - (926*Fr[3, 5])/3 + 3*Fr[3, 7] - (3*Fr[3, 8])/2 - 
     (3*Fr[3, 9])/2 - (14*Fr[3, 28])/3 - (35*Fr[3, 30])/6 - 
     (45*Fr[3, 32])/4 - 2*Fr[3, 33] - Fr[3, 34]/2 + 4*Fr[3, 35] + 
     (9*Fr[3, 36])/2 - (5*Fr[3, 37])/2 - 8*Fr[3, 38] - Fr[3, 39] - 
     15*Fr[3, 40] + (15*Fr[3, 43])/2 - (21*Fr[3, 45])/2 - (9*Fr[3, 48])/4 - 
     (3*Fr[3, 53])/2 - (3*Fr[3, 55])/2 + 3*Fr[3, 56] - 4*Fr[3, 62] + 
     7*Fr[3, 66] - 4*Fr[3, 76]) + eps^4*Fr[4, 138], mi[zzz, 9] -> 0, 
 mi[zzz, 8] -> eps*(Fr[1, 1] - Fr[1, 4]) + 
   eps^2*((5*Fr[1, 1]^2)/2 - 2*Fr[1, 1]*Fr[1, 3] + 2*Fr[1, 3]^2 + 
     3*Fr[1, 1]*Fr[1, 4] + 2*Fr[1, 2]*Fr[1, 4] - (5*Fr[1, 4]^2)/2 - 
     3*Fr[1, 1]*Fr[1, 5] - 2*Fr[1, 2]*Fr[1, 5] + 2*Fr[1, 3]*Fr[1, 5] + 
     3*Fr[1, 4]*Fr[1, 5] + 3*Fr[1, 1]*Fr[1, 6] - 3*Fr[1, 4]*Fr[1, 6] - 
     Fr[1, 6]^2 + Fr[2, 1]/12 + Fr[2, 2] + Fr[2, 4] + Fr[2, 5] - Fr[2, 6] - 
     3*Fr[2, 18] - 2*Fr[2, 19]) + 
   eps^3*(Fr[1, 1]^3/36 - (3*Fr[1, 1]^2*Fr[1, 2])/4 + Fr[1, 2]^3/6 + 
     (Fr[1, 1]^2*Fr[1, 3])/4 - (Fr[1, 1]*Fr[1, 3]^2)/2 - Fr[1, 3]^3/2 - 
     (Fr[1, 1]^2*Fr[1, 4])/4 - Fr[1, 1]*Fr[1, 2]*Fr[1, 4] + 
     (Fr[1, 2]^2*Fr[1, 4])/2 - Fr[1, 1]*Fr[1, 4]^2 + 
     (Fr[1, 2]*Fr[1, 4]^2)/2 - Fr[1, 4]^3/2 - (5*Fr[1, 1]^2*Fr[1, 5])/3 + 
     (Fr[1, 1]*Fr[1, 2]*Fr[1, 5])/2 + (Fr[1, 1]*Fr[1, 3]*Fr[1, 5])/2 - 
     Fr[1, 3]^2*Fr[1, 5] - (3*Fr[1, 1]*Fr[1, 4]*Fr[1, 5])/2 - 
     Fr[1, 2]*Fr[1, 4]*Fr[1, 5] + Fr[1, 4]^2*Fr[1, 5] + 
     (11*Fr[1, 1]*Fr[1, 5]^2)/12 + (3*Fr[1, 2]*Fr[1, 5]^2)/4 - 
     (3*Fr[1, 3]*Fr[1, 5]^2)/4 - (5*Fr[1, 4]*Fr[1, 5]^2)/4 - 
     (17*Fr[1, 5]^3)/18 - Fr[1, 1]^2*Fr[1, 6] - (Fr[1, 1]*Fr[1, 2]*Fr[1, 6])/
      2 - (Fr[1, 1]*Fr[1, 3]*Fr[1, 6])/2 - (3*Fr[1, 1]*Fr[1, 4]*Fr[1, 6])/2 + 
     Fr[1, 2]*Fr[1, 4]*Fr[1, 6] + Fr[1, 4]^2*Fr[1, 6] - 
     (3*Fr[1, 1]*Fr[1, 5]*Fr[1, 6])/2 - (Fr[1, 2]*Fr[1, 5]*Fr[1, 6])/2 + 
     (Fr[1, 3]*Fr[1, 5]*Fr[1, 6])/2 + (3*Fr[1, 4]*Fr[1, 5]*Fr[1, 6])/2 - 
     Fr[1, 5]^2*Fr[1, 6] - (7*Fr[1, 1]*Fr[1, 6]^2)/12 + 
     (Fr[1, 2]*Fr[1, 6]^2)/4 + (Fr[1, 3]*Fr[1, 6]^2)/4 + 
     (3*Fr[1, 4]*Fr[1, 6]^2)/4 - (Fr[1, 5]*Fr[1, 6]^2)/6 + Fr[1, 6]^3/3 + 
     (7*Fr[1, 1]*Fr[2, 1])/72 - (5*Fr[1, 2]*Fr[2, 1])/24 + 
     (7*Fr[1, 3]*Fr[2, 1])/24 + (5*Fr[1, 4]*Fr[2, 1])/8 + 
     (5*Fr[1, 5]*Fr[2, 1])/18 + (Fr[1, 6]*Fr[2, 1])/6 - 
     (Fr[1, 2]*Fr[2, 2])/2 - (Fr[1, 4]*Fr[2, 2])/2 - Fr[1, 1]*Fr[2, 4] - 
     (Fr[1, 2]*Fr[2, 4])/2 - (Fr[1, 4]*Fr[2, 4])/2 - Fr[1, 5]*Fr[2, 4] + 
     Fr[1, 6]*Fr[2, 4] + (Fr[1, 1]*Fr[2, 6])/2 + (Fr[1, 3]*Fr[2, 6])/2 - 
     Fr[1, 1]*Fr[2, 18] + Fr[1, 2]*Fr[2, 18] + Fr[1, 4]*Fr[2, 18] + 
     2*Fr[1, 5]*Fr[2, 18] + Fr[1, 6]*Fr[2, 18] + Fr[1, 3]*Fr[2, 19] + 
     Fr[1, 5]*Fr[2, 19] - 2*Fr[3, 1] - 2*Fr[3, 2] - (49*Fr[3, 5])/3 + 
     2*Fr[3, 7] + 2*Fr[3, 8] - Fr[3, 9] - (7*Fr[3, 28])/3 - (2*Fr[3, 30])/3 + 
     Fr[3, 33] + 2*Fr[3, 36] + 4*Fr[3, 39] - 3*Fr[3, 40] - 4*Fr[3, 45] - 
     Fr[3, 48] - Fr[3, 53] + 3*Fr[3, 66] - Fr[3, 81]) + eps^4*Fr[4, 139], 
 mi[zzz, 7] -> eps*((3*Fr[1, 1])/2 + (3*Fr[1, 2])/2 - (3*Fr[1, 3])/2 - 
     (3*Fr[1, 4])/2) + eps^2*(3*Fr[1, 1]^2 - (3*Fr[1, 2]^2)/2 - 
     3*Fr[1, 1]*Fr[1, 3] + (9*Fr[1, 3]^2)/2 + 3*Fr[1, 1]*Fr[1, 4] + 
     3*Fr[1, 2]*Fr[1, 4] - 3*Fr[1, 4]^2 - 3*Fr[1, 1]*Fr[1, 5] - 
     3*Fr[1, 2]*Fr[1, 5] + 3*Fr[1, 3]*Fr[1, 5] + 3*Fr[1, 4]*Fr[1, 5] + 
     3*Fr[1, 1]*Fr[1, 6] - 3*Fr[1, 4]*Fr[1, 6] - (3*Fr[1, 6]^2)/2 + 
     Fr[2, 1]/4 + Fr[2, 2] + Fr[2, 3]/2 + Fr[2, 4] + (3*Fr[2, 5])/2 - 
     Fr[2, 6] - 3*Fr[2, 18] - 3*Fr[2, 19]) + 
   eps^3*((-19*Fr[1, 1]^3)/18 + Fr[1, 2]^3 - (5*Fr[1, 1]^2*Fr[1, 3])/2 + 
     Fr[1, 1]*Fr[1, 3]^2 + (11*Fr[1, 3]^3)/3 + (3*Fr[1, 1]^2*Fr[1, 4])/2 + 
     Fr[1, 2]^2*Fr[1, 4] + (Fr[1, 1]*Fr[1, 4]^2)/2 + 
     (Fr[1, 2]*Fr[1, 4]^2)/2 - 3*Fr[1, 4]^3 - (25*Fr[1, 1]^2*Fr[1, 5])/6 - 
     Fr[1, 2]^2*Fr[1, 5] + Fr[1, 1]*Fr[1, 3]*Fr[1, 5] + 
     5*Fr[1, 3]^2*Fr[1, 5] - 2*Fr[1, 1]*Fr[1, 4]*Fr[1, 5] - 
     Fr[1, 2]*Fr[1, 4]*Fr[1, 5] + (5*Fr[1, 4]^2*Fr[1, 5])/2 + 
     (2*Fr[1, 1]*Fr[1, 5]^2)/3 + (Fr[1, 2]*Fr[1, 5]^2)/2 + 
     (3*Fr[1, 3]*Fr[1, 5]^2)/2 - (3*Fr[1, 4]*Fr[1, 5]^2)/2 - 
     (10*Fr[1, 5]^3)/9 + 2*Fr[1, 1]*Fr[1, 3]*Fr[1, 6] - 
     Fr[1, 1]*Fr[1, 4]*Fr[1, 6] - (Fr[1, 4]^2*Fr[1, 6])/2 - 
     2*Fr[1, 1]*Fr[1, 5]*Fr[1, 6] - 2*Fr[1, 3]*Fr[1, 5]*Fr[1, 6] + 
     2*Fr[1, 4]*Fr[1, 5]*Fr[1, 6] - (5*Fr[1, 5]^2*Fr[1, 6])/2 - 
     (7*Fr[1, 1]*Fr[1, 6]^2)/3 - Fr[1, 3]*Fr[1, 6]^2 + 
     (Fr[1, 4]*Fr[1, 6]^2)/2 - (2*Fr[1, 5]*Fr[1, 6]^2)/3 + Fr[1, 6]^3/6 + 
     (11*Fr[1, 1]*Fr[2, 1])/36 - (3*Fr[1, 2]*Fr[2, 1])/4 + 
     (3*Fr[1, 3]*Fr[2, 1])/4 + (17*Fr[1, 4]*Fr[2, 1])/12 + 
     (13*Fr[1, 5]*Fr[2, 1])/36 + (Fr[1, 6]*Fr[2, 1])/2 - 
     (3*Fr[1, 1]*Fr[2, 4])/2 - (3*Fr[1, 5]*Fr[2, 4])/2 + 
     (3*Fr[1, 6]*Fr[2, 4])/2 - Fr[1, 1]*Fr[2, 6] - 2*Fr[1, 3]*Fr[2, 6] - 
     Fr[1, 5]*Fr[2, 6] - 2*Fr[1, 1]*Fr[2, 18] - Fr[1, 4]*Fr[2, 18] + 
     2*Fr[1, 5]*Fr[2, 18] + Fr[1, 6]*Fr[2, 18] - 3*Fr[1, 1]*Fr[2, 19] - 
     4*Fr[1, 3]*Fr[2, 19] - Fr[1, 5]*Fr[2, 19] - (3*Fr[3, 1])/2 - Fr[3, 2] - 
     (433*Fr[3, 5])/6 + 3*Fr[3, 7] + 3*Fr[3, 8] - 4*Fr[3, 9] - 
     (10*Fr[3, 28])/3 - (8*Fr[3, 30])/3 - Fr[3, 32]/2 + Fr[3, 33] + 
     3*Fr[3, 36] - 2*Fr[3, 37] + 4*Fr[3, 39] - 6*Fr[3, 40] - 6*Fr[3, 45] - 
     (3*Fr[3, 48])/2 - Fr[3, 53] - 2*Fr[3, 62] + 7*Fr[3, 66] - Fr[3, 81]) + 
   eps^4*Fr[4, 140], mi[zzz, 6] -> -(eps^3*Fr[3, 6]) + 
   eps^4*((Fr[1, 1]*Fr[3, 6])/2 - (Fr[1, 5]*Fr[3, 6])/2 + 
     (Fr[1, 6]*Fr[3, 6])/2 - Fr[4, 1]/2 - Fr[4, 52]/4 + Fr[4, 56]/4 + 
     Fr[4, 100]/2), mi[zzz, 5] -> 
  2 + eps*(-2*Fr[1, 2] - Fr[1, 3] + 2*Fr[1, 4] - 2*Fr[1, 5] - Fr[1, 6]) + 
   eps^2*((-3*Fr[1, 1]^2)/2 - Fr[1, 3]^2/2 - 2*Fr[1, 1]*Fr[1, 4] + 
     Fr[1, 4]^2 + Fr[1, 1]*Fr[1, 5] - Fr[1, 5]^2/2 - Fr[1, 1]*Fr[1, 6] + 
     2*Fr[1, 2]*Fr[1, 6] - 2*Fr[1, 3]*Fr[1, 6] + Fr[1, 5]*Fr[1, 6] + 
     2*Fr[1, 6]^2 - Fr[2, 1]/4 + Fr[2, 2] - Fr[2, 3]/2 - Fr[2, 4]/2 - 
     Fr[2, 5]/2 + Fr[2, 6]/2 + 2*Fr[2, 18] + 2*Fr[2, 19]) + 
   eps^3*((179*Fr[1, 1]^3)/72 + (13*Fr[1, 1]^2*Fr[1, 2])/4 + Fr[1, 2]^3/3 - 
     (Fr[1, 1]^2*Fr[1, 3])/4 + (9*Fr[1, 2]^2*Fr[1, 3])/4 - 
     (3*Fr[1, 1]*Fr[1, 3]^2)/2 + (31*Fr[1, 2]*Fr[1, 3]^2)/4 + 
     (8*Fr[1, 3]^3)/3 + (Fr[1, 1]^2*Fr[1, 4])/2 + 5*Fr[1, 1]*Fr[1, 2]*
      Fr[1, 4] + Fr[1, 2]^2*Fr[1, 4] - 2*Fr[1, 1]*Fr[1, 3]*Fr[1, 4] + 
     2*Fr[1, 3]^2*Fr[1, 4] + 3*Fr[1, 1]*Fr[1, 4]^2 - Fr[1, 2]*Fr[1, 4]^2 + 
     Fr[1, 3]*Fr[1, 4]^2 - Fr[1, 4]^3/6 + (143*Fr[1, 1]^2*Fr[1, 5])/24 - 
     (5*Fr[1, 1]*Fr[1, 2]*Fr[1, 5])/2 - 3*Fr[1, 2]^2*Fr[1, 5] + 
     (Fr[1, 1]*Fr[1, 3]*Fr[1, 5])/2 - (7*Fr[1, 3]^2*Fr[1, 5])/2 + 
     2*Fr[1, 1]*Fr[1, 4]*Fr[1, 5] + 2*Fr[1, 2]*Fr[1, 4]*Fr[1, 5] - 
     (11*Fr[1, 1]*Fr[1, 5]^2)/24 - (7*Fr[1, 2]*Fr[1, 5]^2)/4 - 
     (5*Fr[1, 3]*Fr[1, 5]^2)/4 + (7*Fr[1, 4]*Fr[1, 5]^2)/2 + 
     (265*Fr[1, 5]^3)/72 + (7*Fr[1, 1]^2*Fr[1, 6])/4 + 
     (5*Fr[1, 1]*Fr[1, 2]*Fr[1, 6])/2 - (17*Fr[1, 2]^2*Fr[1, 6])/4 - 
     (5*Fr[1, 1]*Fr[1, 3]*Fr[1, 6])/2 + (9*Fr[1, 2]*Fr[1, 3]*Fr[1, 6])/2 + 
     (35*Fr[1, 3]^2*Fr[1, 6])/4 + 3*Fr[1, 1]*Fr[1, 4]*Fr[1, 6] - 
     5*Fr[1, 2]*Fr[1, 4]*Fr[1, 6] + 2*Fr[1, 3]*Fr[1, 4]*Fr[1, 6] - 
     5*Fr[1, 4]^2*Fr[1, 6] + 2*Fr[1, 1]*Fr[1, 5]*Fr[1, 6] + 
     (5*Fr[1, 2]*Fr[1, 5]*Fr[1, 6])/2 + (Fr[1, 3]*Fr[1, 5]*Fr[1, 6])/2 - 
     2*Fr[1, 4]*Fr[1, 5]*Fr[1, 6] + (21*Fr[1, 5]^2*Fr[1, 6])/4 + 
     (73*Fr[1, 1]*Fr[1, 6]^2)/24 - (25*Fr[1, 2]*Fr[1, 6]^2)/4 + 
     (11*Fr[1, 3]*Fr[1, 6]^2)/4 - (5*Fr[1, 4]*Fr[1, 6]^2)/2 + 
     (23*Fr[1, 5]*Fr[1, 6]^2)/24 - (29*Fr[1, 6]^3)/12 - 
     (295*Fr[1, 1]*Fr[2, 1])/144 - (5*Fr[1, 2]*Fr[2, 1])/4 + 
     (25*Fr[1, 3]*Fr[2, 1])/24 - (Fr[1, 4]*Fr[2, 1])/3 - 
     (275*Fr[1, 5]*Fr[2, 1])/144 - (19*Fr[1, 6]*Fr[2, 1])/8 + 
     (Fr[1, 1]*Fr[2, 2])/4 + 2*Fr[1, 2]*Fr[2, 2] - (Fr[1, 3]*Fr[2, 2])/2 + 
     Fr[1, 4]*Fr[2, 2] + (3*Fr[1, 5]*Fr[2, 2])/4 - (3*Fr[1, 6]*Fr[2, 2])/4 - 
     (Fr[1, 1]*Fr[2, 3])/4 + 2*Fr[1, 2]*Fr[2, 3] + (9*Fr[1, 3]*Fr[2, 3])/4 + 
     (Fr[1, 4]*Fr[2, 3])/2 - (Fr[1, 5]*Fr[2, 3])/4 + (Fr[1, 6]*Fr[2, 3])/4 + 
     (3*Fr[1, 1]*Fr[2, 4])/2 + 2*Fr[1, 2]*Fr[2, 4] - (Fr[1, 3]*Fr[2, 4])/2 + 
     (7*Fr[1, 4]*Fr[2, 4])/2 + 3*Fr[1, 5]*Fr[2, 4] - (Fr[1, 6]*Fr[2, 4])/2 + 
     (Fr[1, 1]*Fr[2, 5])/4 - (Fr[1, 3]*Fr[2, 5])/2 + (Fr[1, 4]*Fr[2, 5])/2 - 
     (3*Fr[1, 5]*Fr[2, 5])/4 + (3*Fr[1, 6]*Fr[2, 5])/4 + 
     (3*Fr[1, 1]*Fr[2, 6])/4 + (3*Fr[1, 3]*Fr[2, 6])/2 - 
     (Fr[1, 4]*Fr[2, 6])/2 + (3*Fr[1, 5]*Fr[2, 6])/4 + 4*Fr[1, 1]*Fr[2, 18] - 
     5*Fr[1, 2]*Fr[2, 18] + 2*Fr[1, 3]*Fr[2, 18] - 5*Fr[1, 5]*Fr[2, 18] + 
     2*Fr[1, 1]*Fr[2, 19] - 8*Fr[1, 2]*Fr[2, 19] - (9*Fr[1, 3]*Fr[2, 19])/2 - 
     2*Fr[1, 4]*Fr[2, 19] + 2*Fr[1, 5]*Fr[2, 19] - (15*Fr[1, 6]*Fr[2, 19])/
      2 - 2*Fr[3, 1] - Fr[3, 2] + (608*Fr[3, 5])/3 + (7*Fr[3, 7])/4 + 
     2*Fr[3, 8] - (5*Fr[3, 9])/4 + (19*Fr[3, 28])/6 + (13*Fr[3, 30])/3 + 
     (21*Fr[3, 32])/4 - 4*Fr[3, 33] - (3*Fr[3, 35])/2 + Fr[3, 36]/2 + 
     (3*Fr[3, 37])/2 + (3*Fr[3, 38])/2 + 2*Fr[3, 39] + (23*Fr[3, 40])/2 - 
     (11*Fr[3, 43])/2 + 4*Fr[3, 45] + (5*Fr[3, 48])/4 + Fr[3, 53]/2 + 
     (3*Fr[3, 55])/2 - Fr[3, 56]/2 + 3*Fr[3, 62] - Fr[3, 66] + Fr[3, 76]) + 
   eps^4*Fr[4, 142], mi[zzz, 4] -> 0, 
 mi[zzz, 3] -> 1/2 + eps*((5*Fr[1, 1])/2 + (3*Fr[1, 2])/2 - (3*Fr[1, 3])/2 - 
     (5*Fr[1, 4])/2 - Fr[1, 6]) + 
   eps^2*(-3*Fr[1, 1]^2 - (5*Fr[1, 1]*Fr[1, 2])/2 - (3*Fr[1, 2]^2)/2 - 
     (Fr[1, 1]*Fr[1, 3])/2 - Fr[1, 3]^2/2 - (3*Fr[1, 1]*Fr[1, 4])/2 + 
     3*Fr[1, 2]*Fr[1, 4] - (Fr[1, 1]*Fr[1, 5])/2 - (Fr[1, 2]*Fr[1, 5])/2 + 
     (Fr[1, 3]*Fr[1, 5])/2 + (3*Fr[1, 4]*Fr[1, 5])/2 - Fr[1, 5]^2/2 - 
     (3*Fr[1, 1]*Fr[1, 6])/2 + (5*Fr[1, 2]*Fr[1, 6])/2 - 
     (5*Fr[1, 3]*Fr[1, 6])/2 + (3*Fr[1, 4]*Fr[1, 6])/2 + 2*Fr[1, 6]^2 - 
     Fr[2, 1]/12 - Fr[2, 2]/4 - (3*Fr[2, 3])/4 - Fr[2, 4]/4 + Fr[2, 5]/4 + 
     Fr[2, 6]/4 + 4*Fr[2, 18] + 2*Fr[2, 19]) + 
   eps^3*((341*Fr[1, 1]^3)/72 + 4*Fr[1, 1]^2*Fr[1, 2] + (2*Fr[1, 2]^3)/3 - 
     (9*Fr[1, 1]^2*Fr[1, 3])/2 + (11*Fr[1, 2]^2*Fr[1, 3])/4 - 
     3*Fr[1, 1]*Fr[1, 3]^2 + (33*Fr[1, 2]*Fr[1, 3]^2)/4 + (8*Fr[1, 3]^3)/3 + 
     (33*Fr[1, 1]^2*Fr[1, 4])/8 + 6*Fr[1, 1]*Fr[1, 2]*Fr[1, 4] - 
     8*Fr[1, 1]*Fr[1, 3]*Fr[1, 4] + 8*Fr[1, 3]^2*Fr[1, 4] + 
     (9*Fr[1, 1]*Fr[1, 4]^2)/4 - (3*Fr[1, 2]*Fr[1, 4]^2)/2 + 
     4*Fr[1, 3]*Fr[1, 4]^2 - (37*Fr[1, 4]^3)/12 + (5*Fr[1, 1]^2*Fr[1, 5])/6 - 
     3*Fr[1, 1]*Fr[1, 2]*Fr[1, 5] - Fr[1, 2]^2*Fr[1, 5] + 
     3*Fr[1, 1]*Fr[1, 3]*Fr[1, 5] - 8*Fr[1, 3]^2*Fr[1, 5] - 
     (5*Fr[1, 1]*Fr[1, 4]*Fr[1, 5])/4 + (9*Fr[1, 4]^2*Fr[1, 5])/4 + 
     (19*Fr[1, 1]*Fr[1, 5]^2)/24 + (Fr[1, 2]*Fr[1, 5]^2)/2 - 
     (5*Fr[1, 3]*Fr[1, 5]^2)/2 + (9*Fr[1, 4]*Fr[1, 5]^2)/8 + 
     (101*Fr[1, 5]^3)/36 + (21*Fr[1, 1]^2*Fr[1, 6])/4 + 
     3*Fr[1, 1]*Fr[1, 2]*Fr[1, 6] - (27*Fr[1, 2]^2*Fr[1, 6])/4 - 
     7*Fr[1, 1]*Fr[1, 3]*Fr[1, 6] + (11*Fr[1, 2]*Fr[1, 3]*Fr[1, 6])/2 + 
     (41*Fr[1, 3]^2*Fr[1, 6])/4 + (23*Fr[1, 1]*Fr[1, 4]*Fr[1, 6])/4 - 
     6*Fr[1, 2]*Fr[1, 4]*Fr[1, 6] + 8*Fr[1, 3]*Fr[1, 4]*Fr[1, 6] - 
     (25*Fr[1, 4]^2*Fr[1, 6])/4 - (5*Fr[1, 1]*Fr[1, 5]*Fr[1, 6])/4 + 
     3*Fr[1, 2]*Fr[1, 5]*Fr[1, 6] - Fr[1, 3]*Fr[1, 5]*Fr[1, 6] + 
     (5*Fr[1, 4]*Fr[1, 5]*Fr[1, 6])/4 + (7*Fr[1, 5]^2*Fr[1, 6])/2 + 
     (121*Fr[1, 1]*Fr[1, 6]^2)/24 - 8*Fr[1, 2]*Fr[1, 6]^2 + 
     (9*Fr[1, 3]*Fr[1, 6]^2)/2 - (55*Fr[1, 4]*Fr[1, 6]^2)/8 + 
     (10*Fr[1, 5]*Fr[1, 6]^2)/3 - (11*Fr[1, 6]^3)/3 - 
     (277*Fr[1, 1]*Fr[2, 1])/144 - (41*Fr[1, 2]*Fr[2, 1])/24 + 
     (5*Fr[1, 3]*Fr[2, 1])/4 + (37*Fr[1, 4]*Fr[2, 1])/48 - 
     (121*Fr[1, 5]*Fr[2, 1])/72 - (17*Fr[1, 6]*Fr[2, 1])/8 + 
     (3*Fr[1, 1]*Fr[2, 2])/2 + Fr[1, 2]*Fr[2, 2] - 2*Fr[1, 3]*Fr[2, 2] - 
     (Fr[1, 5]*Fr[2, 2])/2 + (Fr[1, 6]*Fr[2, 2])/2 - (Fr[1, 1]*Fr[2, 3])/2 + 
     (7*Fr[1, 2]*Fr[2, 3])/2 + (11*Fr[1, 3]*Fr[2, 3])/4 + 
     2*Fr[1, 4]*Fr[2, 3] - (3*Fr[1, 5]*Fr[2, 3])/2 + 
     (3*Fr[1, 6]*Fr[2, 3])/2 + (7*Fr[1, 1]*Fr[2, 4])/4 + Fr[1, 2]*Fr[2, 4] - 
     2*Fr[1, 3]*Fr[2, 4] + (11*Fr[1, 4]*Fr[2, 4])/4 + (Fr[1, 6]*Fr[2, 4])/4 - 
     (Fr[1, 2]*Fr[2, 5])/2 - 2*Fr[1, 3]*Fr[2, 5] + 2*Fr[1, 4]*Fr[2, 5] - 
     2*Fr[1, 5]*Fr[2, 5] + 2*Fr[1, 6]*Fr[2, 5] + (3*Fr[1, 1]*Fr[2, 6])/2 + 
     3*Fr[1, 3]*Fr[2, 6] - 2*Fr[1, 4]*Fr[2, 6] + (3*Fr[1, 5]*Fr[2, 6])/2 - 
     (5*Fr[1, 6]*Fr[2, 6])/4 - (Fr[1, 1]*Fr[2, 18])/2 - 
     6*Fr[1, 2]*Fr[2, 18] + 8*Fr[1, 3]*Fr[2, 18] - 3*Fr[1, 4]*Fr[2, 18] + 
     (Fr[1, 5]*Fr[2, 18])/2 - 5*Fr[1, 6]*Fr[2, 18] + 4*Fr[1, 1]*Fr[2, 19] - 
     7*Fr[1, 2]*Fr[2, 19] - (3*Fr[1, 3]*Fr[2, 19])/2 - 8*Fr[1, 4]*Fr[2, 19] + 
     6*Fr[1, 5]*Fr[2, 19] - (15*Fr[1, 6]*Fr[2, 19])/2 + (3*Fr[3, 1])/4 - 
     Fr[3, 2]/4 + (359*Fr[3, 5])/2 + 2*Fr[3, 7] + (15*Fr[3, 8])/4 - 
     (7*Fr[3, 9])/2 + (2*Fr[3, 28])/3 + (17*Fr[3, 30])/6 + (17*Fr[3, 32])/4 - 
     (3*Fr[3, 35])/2 + (3*Fr[3, 36])/2 + Fr[3, 37]/2 + 5*Fr[3, 38] + 
     6*Fr[3, 39] + 8*Fr[3, 40] - 6*Fr[3, 43] + Fr[3, 45]/2 + 
     (5*Fr[3, 48])/4 - Fr[3, 53]/2 + (3*Fr[3, 55])/2 - 2*Fr[3, 56] + 
     2*Fr[3, 62] - Fr[3, 66] + Fr[3, 76]) + eps^4*Fr[4, 143], 
 mi[zzz, 2] -> 0, mi[zzz, 1] -> 0, mi[mzzX, 74] -> 
  eps^2*Fr[2, 7] + eps^3*(-(Fr[1, 5]*Fr[2, 7]) + Fr[3, 3]) + 
   eps^4*((Fr[1, 5]^2*Fr[2, 7])/2 - (Fr[2, 1]*Fr[2, 7])/12 - 
     Fr[1, 5]*Fr[3, 3] + Fr[4, 7]), mi[mzzX, 70] -> 
  1 - 2*eps*Fr[1, 5] + eps^2*(2*Fr[1, 5]^2 - Fr[2, 1]/6) + 
   eps^3*((-4*Fr[1, 5]^3)/3 + (Fr[1, 5]*Fr[2, 1])/3 - (14*Fr[3, 5])/3) + 
   eps^4*((2*Fr[1, 5]^4)/3 - (Fr[1, 5]^2*Fr[2, 1])/3 - (7*Fr[2, 1]^2)/120 + 
     (28*Fr[1, 5]*Fr[3, 5])/3), mi[mzzX, 69] -> 
  1 + eps*(Fr[1, 1] - 2*Fr[1, 4] - Fr[1, 6]) + 
   eps^2*(-(Fr[1, 1]*Fr[1, 5]) + 2*Fr[1, 4]*Fr[1, 5] - Fr[1, 5]^2/2 + 
     Fr[1, 5]*Fr[1, 6] - Fr[2, 1]/12 + Fr[2, 4]) + 
   eps^3*((Fr[1, 1]*Fr[1, 5]^2)/2 - Fr[1, 4]*Fr[1, 5]^2 + Fr[1, 5]^3/3 - 
     (Fr[1, 5]^2*Fr[1, 6])/2 - (Fr[1, 1]*Fr[2, 1])/12 + 
     (Fr[1, 4]*Fr[2, 1])/6 + (Fr[1, 6]*Fr[2, 1])/12 - Fr[1, 5]*Fr[2, 4] + 
     Fr[3, 1] - (7*Fr[3, 5])/3) + eps^4*(-1/6*(Fr[1, 1]*Fr[1, 5]^3) + 
     (Fr[1, 4]*Fr[1, 5]^3)/3 - Fr[1, 5]^4/8 + (Fr[1, 5]^3*Fr[1, 6])/6 + 
     (Fr[1, 1]*Fr[1, 5]*Fr[2, 1])/12 - (Fr[1, 4]*Fr[1, 5]*Fr[2, 1])/6 + 
     (Fr[1, 5]^2*Fr[2, 1])/24 - (Fr[1, 5]*Fr[1, 6]*Fr[2, 1])/12 - 
     (47*Fr[2, 1]^2)/1440 + (Fr[1, 5]^2*Fr[2, 4])/2 - 
     (Fr[2, 1]*Fr[2, 4])/12 - Fr[1, 5]*Fr[3, 1] - (7*Fr[1, 1]*Fr[3, 5])/3 + 
     (14*Fr[1, 4]*Fr[3, 5])/3 + (7*Fr[1, 6]*Fr[3, 5])/3 + Fr[4, 4]), 
 mi[mzzX, 62] -> 1/2 - eps*Fr[1, 5] + eps^2*(Fr[1, 5]^2 + Fr[2, 1]/12) + 
   eps^3*((-2*Fr[1, 5]^3)/3 - (Fr[1, 5]*Fr[2, 1])/6 - (13*Fr[3, 5])/3) + 
   eps^4*(Fr[1, 5]^4/3 + (Fr[1, 5]^2*Fr[2, 1])/6 - (41*Fr[2, 1]^2)/720 + 
     (26*Fr[1, 5]*Fr[3, 5])/3), mi[mzzX, 46] -> 
  -1/4 + eps*(-1/2*Fr[1, 1] + Fr[1, 3] + Fr[1, 5]/2 - Fr[1, 6]/2) + 
   eps^2*(-1/8*Fr[1, 1]^2 + (Fr[1, 1]*Fr[1, 3])/2 - Fr[1, 3]^2/2 + 
     (Fr[1, 1]*Fr[1, 5])/4 - (Fr[1, 3]*Fr[1, 5])/2 - Fr[1, 5]^2/8 - 
     (Fr[1, 1]*Fr[1, 6])/4 + (Fr[1, 3]*Fr[1, 6])/2 + (Fr[1, 5]*Fr[1, 6])/4 - 
     Fr[1, 6]^2/8 - (5*Fr[2, 1])/48 - (3*Fr[2, 6])/4) + 
   eps^3*((-7*Fr[1, 1]^3)/24 - (Fr[1, 1]^2*Fr[1, 3])/4 + 
     (5*Fr[1, 1]*Fr[1, 3]^2)/4 - (11*Fr[1, 3]^3)/6 - 
     (Fr[1, 1]^2*Fr[1, 5])/8 + (Fr[1, 1]*Fr[1, 3]*Fr[1, 5])/2 - 
     (5*Fr[1, 3]^2*Fr[1, 5])/4 + (Fr[1, 1]*Fr[1, 5]^2)/8 - 
     (Fr[1, 3]*Fr[1, 5]^2)/4 - (3*Fr[1, 5]^3)/8 + (Fr[1, 1]^2*Fr[1, 6])/4 + 
     Fr[1, 1]*Fr[1, 3]*Fr[1, 6] - 4*Fr[1, 3]^2*Fr[1, 6] - 
     (Fr[1, 1]*Fr[1, 5]*Fr[1, 6])/2 - Fr[1, 3]*Fr[1, 5]*Fr[1, 6] + 
     (Fr[1, 5]^2*Fr[1, 6])/4 - (5*Fr[1, 1]*Fr[1, 6]^2)/8 - 
     Fr[1, 3]*Fr[1, 6]^2 + (5*Fr[1, 5]*Fr[1, 6]^2)/8 - Fr[1, 6]^3/12 - 
     (5*Fr[1, 1]*Fr[2, 1])/16 + (2*Fr[1, 3]*Fr[2, 1])/3 + 
     (23*Fr[1, 5]*Fr[2, 1])/48 + (7*Fr[1, 6]*Fr[2, 1])/24 - 
     (3*Fr[1, 1]*Fr[2, 6])/4 + (3*Fr[1, 5]*Fr[2, 6])/4 - 
     (3*Fr[1, 1]*Fr[2, 19])/2 + 3*Fr[1, 3]*Fr[2, 19] + 
     (3*Fr[1, 5]*Fr[2, 19])/2 + 3*Fr[1, 6]*Fr[2, 19] - (3*Fr[3, 2])/2 - 
     (35*Fr[3, 5])/3 + Fr[3, 28]/2 + Fr[3, 30]/2 - (3*Fr[3, 34])/2 + 
     (3*Fr[3, 37])/2 - (3*Fr[3, 39])/2) + eps^4*Fr[4, 145], 
 mi[mzzX, 45] -> eps^2*Fr[2, 7] + eps^3*(-(Fr[1, 2]*Fr[2, 7]) - 
     Fr[1, 5]*Fr[2, 7] - Fr[1, 6]*Fr[2, 7] + 3*Fr[3, 3] - Fr[3, 4] - 
     Fr[3, 42]) + eps^4*Fr[4, 146], mi[mzzX, 44] -> 
  eps*(Fr[1, 4] - Fr[1, 5]) + eps^2*((-3*Fr[1, 1]^2)/4 - Fr[1, 1]*Fr[1, 4] - 
     Fr[1, 2]*Fr[1, 4] + Fr[1, 4]^2/2 + (Fr[1, 1]*Fr[1, 5])/2 + 
     Fr[1, 2]*Fr[1, 5] - Fr[1, 4]*Fr[1, 5] + (3*Fr[1, 5]^2)/4 - 
     (Fr[1, 1]*Fr[1, 6])/2 + Fr[1, 4]*Fr[1, 6] - (Fr[1, 5]*Fr[1, 6])/2 + 
     Fr[1, 6]^2/4 + Fr[2, 1]/24 - Fr[2, 4]/2 + Fr[2, 18]) + 
   eps^3*(-1/12*Fr[1, 1]^3 + (3*Fr[1, 1]^2*Fr[1, 2])/2 + Fr[1, 2]^3/6 - 
     Fr[1, 1]^2*Fr[1, 4] + 2*Fr[1, 1]*Fr[1, 2]*Fr[1, 4] + 
     (Fr[1, 2]^2*Fr[1, 4])/2 + (Fr[1, 1]*Fr[1, 4]^2)/2 - 
     Fr[1, 2]*Fr[1, 4]^2 + Fr[1, 4]^3/2 + 2*Fr[1, 1]^2*Fr[1, 5] - 
     Fr[1, 1]*Fr[1, 2]*Fr[1, 5] - Fr[1, 2]^2*Fr[1, 5] + 
     Fr[1, 1]*Fr[1, 4]*Fr[1, 5] + Fr[1, 2]*Fr[1, 4]*Fr[1, 5] - 
     (Fr[1, 4]^2*Fr[1, 5])/2 - (Fr[1, 1]*Fr[1, 5]^2)/4 - 
     (Fr[1, 2]*Fr[1, 5]^2)/2 + Fr[1, 4]*Fr[1, 5]^2 + (2*Fr[1, 5]^3)/3 - 
     (Fr[1, 1]^2*Fr[1, 6])/4 + Fr[1, 1]*Fr[1, 2]*Fr[1, 6] - 
     2*Fr[1, 2]*Fr[1, 4]*Fr[1, 6] - (Fr[1, 4]^2*Fr[1, 6])/2 + 
     Fr[1, 1]*Fr[1, 5]*Fr[1, 6] + Fr[1, 2]*Fr[1, 5]*Fr[1, 6] - 
     Fr[1, 4]*Fr[1, 5]*Fr[1, 6] + (5*Fr[1, 5]^2*Fr[1, 6])/4 + 
     (Fr[1, 1]*Fr[1, 6]^2)/4 - (Fr[1, 2]*Fr[1, 6]^2)/2 + (5*Fr[1, 6]^3)/12 - 
     (11*Fr[1, 1]*Fr[2, 1])/24 - (Fr[1, 2]*Fr[2, 1])/6 - 
     (Fr[1, 4]*Fr[2, 1])/12 - (2*Fr[1, 5]*Fr[2, 1])/3 - 
     (3*Fr[1, 6]*Fr[2, 1])/8 + (Fr[1, 2]*Fr[2, 2])/2 + 
     (Fr[1, 4]*Fr[2, 2])/2 + (Fr[1, 1]*Fr[2, 4])/2 + Fr[1, 2]*Fr[2, 4] + 
     Fr[1, 4]*Fr[2, 4] + Fr[1, 5]*Fr[2, 4] - (Fr[1, 6]*Fr[2, 4])/2 + 
     2*Fr[1, 1]*Fr[2, 18] - 2*Fr[1, 2]*Fr[2, 18] + Fr[1, 4]*Fr[2, 18] - 
     2*Fr[1, 5]*Fr[2, 18] + Fr[1, 6]*Fr[2, 18] + (154*Fr[3, 5])/3 + 
     Fr[3, 28] + Fr[3, 30] + (3*Fr[3, 32])/2 + 3*Fr[3, 40] + Fr[3, 45] + 
     Fr[3, 48]/2) + eps^4*((703*Fr[1, 1]^4)/816 + (5*Fr[1, 1]^3*Fr[1, 2])/
      24 - (9*Fr[1, 1]^2*Fr[1, 2]^2)/2 - (5*Fr[1, 2]^4)/12 - 
     (231*Fr[1, 1]^3*Fr[1, 4])/34 + (13*Fr[1, 1]^2*Fr[1, 2]*Fr[1, 4])/4 - 
     6*Fr[1, 1]*Fr[1, 2]^2*Fr[1, 4] - (7*Fr[1, 2]^3*Fr[1, 4])/4 + 
     (287*Fr[1, 1]^2*Fr[1, 4]^2)/68 - (Fr[1, 1]*Fr[1, 2]*Fr[1, 4]^2)/4 + 
     3*Fr[1, 2]^2*Fr[1, 4]^2 + (240*Fr[1, 1]*Fr[1, 4]^3)/17 - 
     (7*Fr[1, 2]*Fr[1, 4]^3)/4 - (1359*Fr[1, 4]^4)/136 - 
     (83*Fr[1, 1]^3*Fr[1, 5])/136 - (49*Fr[1, 1]^2*Fr[1, 2]*Fr[1, 5])/8 + 
     3*Fr[1, 1]*Fr[1, 2]^2*Fr[1, 5] + (35*Fr[1, 2]^3*Fr[1, 5])/12 + 
     (49*Fr[1, 1]^2*Fr[1, 4]*Fr[1, 5])/8 - 
     (9*Fr[1, 1]*Fr[1, 2]*Fr[1, 4]*Fr[1, 5])/2 - 
     (19*Fr[1, 2]^2*Fr[1, 4]*Fr[1, 5])/4 + (541*Fr[1, 1]*Fr[1, 4]^2*Fr[1, 5])/
      68 + 2*Fr[1, 2]*Fr[1, 4]^2*Fr[1, 5] - (93*Fr[1, 4]^3*Fr[1, 5])/17 + 
     (1463*Fr[1, 1]^2*Fr[1, 5]^2)/272 + (11*Fr[1, 1]*Fr[1, 2]*Fr[1, 5]^2)/8 + 
     2*Fr[1, 2]^2*Fr[1, 5]^2 - (191*Fr[1, 1]*Fr[1, 4]*Fr[1, 5]^2)/34 - 
     (15*Fr[1, 2]*Fr[1, 4]*Fr[1, 5]^2)/4 + (429*Fr[1, 4]^2*Fr[1, 5]^2)/136 - 
     (25*Fr[1, 1]*Fr[1, 5]^3)/17 - (67*Fr[1, 2]*Fr[1, 5]^3)/24 + 
     (249*Fr[1, 4]*Fr[1, 5]^3)/136 - (79*Fr[1, 5]^4)/816 + 
     (59*Fr[1, 1]^3*Fr[1, 6])/34 + (5*Fr[1, 1]^2*Fr[1, 2]*Fr[1, 6])/8 - 
     3*Fr[1, 1]*Fr[1, 2]^2*Fr[1, 6] + (79*Fr[1, 1]^2*Fr[1, 4]*Fr[1, 6])/34 + 
     (Fr[1, 1]*Fr[1, 2]*Fr[1, 4]*Fr[1, 6])/2 + 6*Fr[1, 2]^2*Fr[1, 4]*
      Fr[1, 6] + (281*Fr[1, 1]*Fr[1, 4]^2*Fr[1, 6])/34 + 
     (Fr[1, 2]*Fr[1, 4]^2*Fr[1, 6])/4 - (168*Fr[1, 4]^3*Fr[1, 6])/17 - 
     (631*Fr[1, 1]^2*Fr[1, 5]*Fr[1, 6])/136 - 
     (13*Fr[1, 1]*Fr[1, 2]*Fr[1, 5]*Fr[1, 6])/4 - 3*Fr[1, 2]^2*Fr[1, 5]*
      Fr[1, 6] + (559*Fr[1, 1]*Fr[1, 4]*Fr[1, 5]*Fr[1, 6])/68 + 
     (9*Fr[1, 2]*Fr[1, 4]*Fr[1, 5]*Fr[1, 6])/2 - 
     (541*Fr[1, 4]^2*Fr[1, 5]*Fr[1, 6])/68 - 
     (115*Fr[1, 1]*Fr[1, 5]^2*Fr[1, 6])/136 - 
     (31*Fr[1, 2]*Fr[1, 5]^2*Fr[1, 6])/8 - (73*Fr[1, 4]*Fr[1, 5]^2*Fr[1, 6])/
      34 - (39*Fr[1, 5]^3*Fr[1, 6])/34 + (Fr[1, 1]^2*Fr[1, 6]^2)/17 - 
     (5*Fr[1, 1]*Fr[1, 2]*Fr[1, 6]^2)/8 + (3*Fr[1, 2]^2*Fr[1, 6]^2)/2 - 
     (87*Fr[1, 1]*Fr[1, 4]*Fr[1, 6]^2)/34 - (Fr[1, 2]*Fr[1, 4]*Fr[1, 6]^2)/
      4 - (65*Fr[1, 4]^2*Fr[1, 6]^2)/68 + (225*Fr[1, 1]*Fr[1, 5]*Fr[1, 6]^2)/
      136 + (3*Fr[1, 2]*Fr[1, 5]*Fr[1, 6]^2)/8 - 
     (871*Fr[1, 4]*Fr[1, 5]*Fr[1, 6]^2)/136 - (869*Fr[1, 5]^2*Fr[1, 6]^2)/
      272 - (343*Fr[1, 1]*Fr[1, 6]^3)/204 - (25*Fr[1, 2]*Fr[1, 6]^3)/24 - 
     (13*Fr[1, 4]*Fr[1, 6]^3)/34 - (1033*Fr[1, 5]*Fr[1, 6]^3)/408 - 
     (261*Fr[1, 6]^4)/272 - (409*Fr[1, 1]^2*Fr[2, 1])/544 + 
     (55*Fr[1, 1]*Fr[1, 2]*Fr[2, 1])/48 + (11*Fr[1, 2]^2*Fr[2, 1])/24 + 
     (17*Fr[1, 1]*Fr[1, 4]*Fr[2, 1])/8 + (5*Fr[1, 2]*Fr[1, 4]*Fr[2, 1])/6 + 
     (419*Fr[1, 4]^2*Fr[2, 1])/816 + (11*Fr[1, 1]*Fr[1, 5]*Fr[2, 1])/136 + 
     (71*Fr[1, 2]*Fr[1, 5]*Fr[2, 1])/48 + (1765*Fr[1, 4]*Fr[1, 5]*Fr[2, 1])/
      816 + (389*Fr[1, 5]^2*Fr[2, 1])/408 + (189*Fr[1, 1]*Fr[1, 6]*Fr[2, 1])/
      272 + (15*Fr[1, 2]*Fr[1, 6]*Fr[2, 1])/16 + 
     (303*Fr[1, 4]*Fr[1, 6]*Fr[2, 1])/136 + (319*Fr[1, 5]*Fr[1, 6]*Fr[2, 1])/
      136 + (995*Fr[1, 6]^2*Fr[2, 1])/544 + (38059*Fr[2, 1]^2)/16320 + 
     (9*Fr[1, 1]^2*Fr[2, 2])/16 - (11*Fr[1, 2]^2*Fr[2, 2])/4 + 
     (3*Fr[1, 1]*Fr[1, 4]*Fr[2, 2])/4 - (3*Fr[1, 2]*Fr[1, 4]*Fr[2, 2])/4 + 
     (Fr[1, 4]^2*Fr[2, 2])/8 - (3*Fr[1, 1]*Fr[1, 5]*Fr[2, 2])/8 - 
     (3*Fr[1, 2]*Fr[1, 5]*Fr[2, 2])/4 + (3*Fr[1, 4]*Fr[1, 5]*Fr[2, 2])/4 - 
     (3*Fr[1, 5]^2*Fr[2, 2])/16 + (3*Fr[1, 1]*Fr[1, 6]*Fr[2, 2])/8 - 
     (3*Fr[1, 4]*Fr[1, 6]*Fr[2, 2])/4 + (3*Fr[1, 5]*Fr[1, 6]*Fr[2, 2])/8 - 
     (3*Fr[1, 6]^2*Fr[2, 2])/16 + (5*Fr[2, 1]*Fr[2, 2])/32 + 
     (3*Fr[2, 2]^2)/16 + (205*Fr[1, 1]^2*Fr[2, 4])/68 - 
     (5*Fr[1, 1]*Fr[1, 2]*Fr[2, 4])/4 - 3*Fr[1, 2]^2*Fr[2, 4] - 
     (40*Fr[1, 1]*Fr[1, 4]*Fr[2, 4])/17 - 2*Fr[1, 2]*Fr[1, 4]*Fr[2, 4] - 
     (Fr[1, 4]^2*Fr[2, 4])/2 - (133*Fr[1, 1]*Fr[1, 5]*Fr[2, 4])/68 - 
     (13*Fr[1, 2]*Fr[1, 5]*Fr[2, 4])/4 + (261*Fr[1, 4]*Fr[1, 5]*Fr[2, 4])/
      68 + (239*Fr[1, 5]^2*Fr[2, 4])/136 - (67*Fr[1, 1]*Fr[1, 6]*Fr[2, 4])/
      34 + (5*Fr[1, 2]*Fr[1, 6]*Fr[2, 4])/4 - (14*Fr[1, 4]*Fr[1, 6]*Fr[2, 4])/
      17 + (25*Fr[1, 5]*Fr[1, 6]*Fr[2, 4])/68 + (13*Fr[1, 6]^2*Fr[2, 4])/68 + 
     (129*Fr[2, 1]*Fr[2, 4])/272 + (3*Fr[2, 2]*Fr[2, 4])/8 + 
     (21*Fr[2, 4]^2)/68 + (177*Fr[2, 7]^2)/136 + (161*Fr[1, 1]^2*Fr[2, 18])/
      34 - 5*Fr[1, 1]*Fr[1, 2]*Fr[2, 18] + 6*Fr[1, 2]^2*Fr[2, 18] + 
     (44*Fr[1, 1]*Fr[1, 4]*Fr[2, 18])/17 - (7*Fr[1, 2]*Fr[1, 4]*Fr[2, 18])/
      2 - (196*Fr[1, 4]^2*Fr[2, 18])/17 - (16*Fr[1, 1]*Fr[1, 5]*Fr[2, 18])/
      17 + (13*Fr[1, 2]*Fr[1, 5]*Fr[2, 18])/2 - 
     (213*Fr[1, 4]*Fr[1, 5]*Fr[2, 18])/17 - (239*Fr[1, 5]^2*Fr[2, 18])/68 - 
     (89*Fr[1, 1]*Fr[1, 6]*Fr[2, 18])/17 - (5*Fr[1, 2]*Fr[1, 6]*Fr[2, 18])/
      2 - (128*Fr[1, 4]*Fr[1, 6]*Fr[2, 18])/17 - 
     (25*Fr[1, 5]*Fr[1, 6]*Fr[2, 18])/34 - (13*Fr[1, 6]^2*Fr[2, 18])/34 - 
     (77*Fr[2, 1]*Fr[2, 18])/136 - (3*Fr[2, 2]*Fr[2, 18])/4 - 
     (21*Fr[2, 4]*Fr[2, 18])/17 - (9*Fr[2, 18]^2)/17 + 
     (75*Fr[1, 1]*Fr[3, 1])/17 + (15*Fr[1, 4]*Fr[3, 1])/17 - 
     (6*Fr[1, 5]*Fr[3, 1])/17 + (6*Fr[1, 6]*Fr[3, 1])/17 + 
     (1491*Fr[1, 1]*Fr[3, 5])/17 - (484*Fr[1, 2]*Fr[3, 5])/3 - 
     (3882*Fr[1, 4]*Fr[3, 5])/17 - (7309*Fr[1, 5]*Fr[3, 5])/51 - 
     (2993*Fr[1, 6]*Fr[3, 5])/17 + (9*Fr[1, 2]*Fr[3, 7])/4 + 
     (3*Fr[1, 4]*Fr[3, 7])/4 + (54*Fr[1, 1]*Fr[3, 28])/17 - 
     (5*Fr[1, 2]*Fr[3, 28])/2 - (78*Fr[1, 4]*Fr[3, 28])/17 - 
     (31*Fr[1, 5]*Fr[3, 28])/34 - (64*Fr[1, 6]*Fr[3, 28])/17 + 
     (145*Fr[1, 1]*Fr[3, 30])/34 - (5*Fr[1, 2]*Fr[3, 30])/2 - 
     (78*Fr[1, 4]*Fr[3, 30])/17 - (3*Fr[1, 5]*Fr[3, 30])/2 - 
     (145*Fr[1, 6]*Fr[3, 30])/34 + (72*Fr[1, 1]*Fr[3, 32])/17 - 
     (15*Fr[1, 2]*Fr[3, 32])/4 - (42*Fr[1, 4]*Fr[3, 32])/17 - 
     (273*Fr[1, 5]*Fr[3, 32])/68 - 3*Fr[1, 6]*Fr[3, 32] - 
     (54*Fr[1, 1]*Fr[3, 36])/17 + (3*Fr[1, 2]*Fr[3, 36])/2 + 
     (239*Fr[1, 4]*Fr[3, 36])/34 + (113*Fr[1, 5]*Fr[3, 36])/17 + 
     (162*Fr[1, 1]*Fr[3, 40])/17 - (15*Fr[1, 2]*Fr[3, 40])/2 - 
     (234*Fr[1, 4]*Fr[3, 40])/17 - (9*Fr[1, 5]*Fr[3, 40])/2 - 
     (162*Fr[1, 6]*Fr[3, 40])/17 - (11*Fr[1, 2]*Fr[3, 45])/2 - 
     (Fr[1, 4]*Fr[3, 45])/2 + (44*Fr[1, 1]*Fr[3, 48])/17 - 
     (5*Fr[1, 2]*Fr[3, 48])/4 - 2*Fr[1, 4]*Fr[3, 48] - 
     (91*Fr[1, 5]*Fr[3, 48])/68 - Fr[1, 6]*Fr[3, 48] - 
     (3*Fr[1, 2]*Fr[3, 62])/2 + (3*Fr[1, 4]*Fr[3, 62])/2 - (24*Fr[4, 4])/17 + 
     (23*Fr[4, 18])/17 + (40*Fr[4, 19])/17 - (3*Fr[4, 21])/17 + 
     (150*Fr[4, 25])/17 + (93*Fr[4, 29])/17 - (36*Fr[4, 30])/17 + Fr[4, 39] - 
     (24*Fr[4, 48])/17 - (27*Fr[4, 49])/17 - (27*Fr[4, 62])/17 + 
     5*Fr[4, 76] + (3*Fr[4, 84])/2 - Fr[4, 103]/2), 
 mi[mzzX, 16] -> -(eps^3*Fr[3, 6]) + eps^4*(Fr[1, 2]*Fr[3, 6] - Fr[4, 1] - 
     Fr[4, 58] + Fr[4, 96]), mi[mzzX, 15] -> 
  1 + eps*(Fr[1, 1] - Fr[1, 2] - 2*Fr[1, 4] + Fr[1, 5] - Fr[1, 6]) + 
   eps^2*((7*Fr[1, 1]^2)/4 + Fr[1, 2]^2/2 - Fr[1, 1]*Fr[1, 3] + 
     2*Fr[1, 3]^2 + 2*Fr[1, 1]*Fr[1, 4] + 2*Fr[1, 2]*Fr[1, 4] - 
     2*Fr[1, 4]^2 - (3*Fr[1, 1]*Fr[1, 5])/2 - 2*Fr[1, 2]*Fr[1, 5] + 
     Fr[1, 3]*Fr[1, 5] + 2*Fr[1, 4]*Fr[1, 5] - Fr[1, 5]^2/4 + 
     (3*Fr[1, 1]*Fr[1, 6])/2 + Fr[1, 3]*Fr[1, 6] - 2*Fr[1, 4]*Fr[1, 6] + 
     (Fr[1, 5]*Fr[1, 6])/2 - (5*Fr[1, 6]^2)/4 - Fr[2, 1]/24 + Fr[2, 2]/2 + 
     Fr[2, 3]/2 + 2*Fr[2, 4] + Fr[2, 5]/2 - Fr[2, 6]/2 - 2*Fr[2, 18] - 
     2*Fr[2, 19]) + eps^3*((-5*Fr[1, 1]^3)/3 + (5*Fr[1, 1]^2*Fr[1, 3])/4 - 
     (Fr[1, 2]^2*Fr[1, 3])/2 + 2*Fr[1, 1]*Fr[1, 3]^2 - Fr[1, 2]*Fr[1, 3]^2 + 
     (4*Fr[1, 3]^3)/3 + (13*Fr[1, 1]^2*Fr[1, 4])/4 + 
     (Fr[1, 2]^2*Fr[1, 4])/2 + 4*Fr[1, 1]*Fr[1, 3]*Fr[1, 4] - 
     4*Fr[1, 3]^2*Fr[1, 4] + 3*Fr[1, 1]*Fr[1, 4]^2 + Fr[1, 2]*Fr[1, 4]^2 - 
     2*Fr[1, 3]*Fr[1, 4]^2 - (4*Fr[1, 4]^3)/3 - (3*Fr[1, 1]^2*Fr[1, 5])/4 - 
     2*Fr[1, 2]^2*Fr[1, 5] - (3*Fr[1, 1]*Fr[1, 3]*Fr[1, 5])/2 + 
     (13*Fr[1, 3]^2*Fr[1, 5])/2 + (Fr[1, 1]*Fr[1, 4]*Fr[1, 5])/2 + 
     Fr[1, 2]*Fr[1, 4]*Fr[1, 5] + Fr[1, 4]^2*Fr[1, 5] - 
     (3*Fr[1, 1]*Fr[1, 5]^2)/2 - 2*Fr[1, 2]*Fr[1, 5]^2 + 
     (9*Fr[1, 3]*Fr[1, 5]^2)/4 + (Fr[1, 4]*Fr[1, 5]^2)/4 - (7*Fr[1, 5]^3)/4 - 
     (5*Fr[1, 1]^2*Fr[1, 6])/4 + 2*Fr[1, 2]^2*Fr[1, 6] + 
     (9*Fr[1, 1]*Fr[1, 3]*Fr[1, 6])/2 - Fr[1, 2]*Fr[1, 3]*Fr[1, 6] - 
     (5*Fr[1, 3]^2*Fr[1, 6])/2 - (Fr[1, 1]*Fr[1, 4]*Fr[1, 6])/2 - 
     4*Fr[1, 3]*Fr[1, 4]*Fr[1, 6] - Fr[1, 4]^2*Fr[1, 6] + 
     Fr[1, 1]*Fr[1, 5]*Fr[1, 6] - (Fr[1, 3]*Fr[1, 5]*Fr[1, 6])/2 - 
     (Fr[1, 4]*Fr[1, 5]*Fr[1, 6])/2 - (7*Fr[1, 5]^2*Fr[1, 6])/4 - 
     3*Fr[1, 1]*Fr[1, 6]^2 + 2*Fr[1, 2]*Fr[1, 6]^2 - 
     (9*Fr[1, 3]*Fr[1, 6]^2)/4 + (9*Fr[1, 4]*Fr[1, 6]^2)/4 - 
     (9*Fr[1, 5]*Fr[1, 6]^2)/4 + (5*Fr[1, 6]^3)/12 + 
     (11*Fr[1, 1]*Fr[2, 1])/12 + (7*Fr[1, 3]*Fr[2, 1])/24 + 
     (11*Fr[1, 4]*Fr[2, 1])/24 + (7*Fr[1, 5]*Fr[2, 1])/8 + 
     (17*Fr[1, 6]*Fr[2, 1])/24 + (3*Fr[1, 2]*Fr[2, 2])/2 + 
     Fr[1, 3]*Fr[2, 2] + (Fr[1, 4]*Fr[2, 2])/2 + Fr[1, 5]*Fr[2, 2] - 
     Fr[1, 6]*Fr[2, 2] - (3*Fr[1, 2]*Fr[2, 3])/2 - (Fr[1, 3]*Fr[2, 3])/2 - 
     Fr[1, 4]*Fr[2, 3] + Fr[1, 5]*Fr[2, 3] - Fr[1, 6]*Fr[2, 3] - 
     (3*Fr[1, 1]*Fr[2, 4])/2 + Fr[1, 3]*Fr[2, 4] + (Fr[1, 4]*Fr[2, 4])/2 - 
     (Fr[1, 5]*Fr[2, 4])/2 + (Fr[1, 6]*Fr[2, 4])/2 + Fr[1, 3]*Fr[2, 5] - 
     Fr[1, 4]*Fr[2, 5] + Fr[1, 5]*Fr[2, 5] - Fr[1, 6]*Fr[2, 5] - 
     (3*Fr[1, 1]*Fr[2, 6])/2 - (5*Fr[1, 3]*Fr[2, 6])/2 + Fr[1, 4]*Fr[2, 6] - 
     Fr[1, 5]*Fr[2, 6] + Fr[1, 6]*Fr[2, 6] - 3*Fr[1, 1]*Fr[2, 18] - 
     4*Fr[1, 3]*Fr[2, 18] - 5*Fr[1, 4]*Fr[2, 18] - Fr[1, 5]*Fr[2, 18] + 
     Fr[1, 6]*Fr[2, 18] - 3*Fr[1, 1]*Fr[2, 19] - 4*Fr[1, 3]*Fr[2, 19] + 
     4*Fr[1, 4]*Fr[2, 19] - 4*Fr[1, 5]*Fr[2, 19] + Fr[1, 6]*Fr[2, 19] - 
     118*Fr[3, 5] - Fr[3, 28] - 2*Fr[3, 30] - (9*Fr[3, 32])/2 - 3*Fr[3, 33] - 
     3*Fr[3, 38] - 3*Fr[3, 39] - 6*Fr[3, 40] - (3*Fr[3, 48])/2 + Fr[3, 56] + 
     3*Fr[3, 66]) + eps^4*Fr[4, 149], mi[mzzX, 14] -> 
  1/2 + eps*(Fr[1, 1] - 2*Fr[1, 3] - Fr[1, 5] + Fr[1, 6]) + 
   eps^2*(Fr[1, 1]^2/4 - Fr[1, 1]*Fr[1, 3] + Fr[1, 3]^2 - 
     (Fr[1, 1]*Fr[1, 5])/2 + Fr[1, 3]*Fr[1, 5] + Fr[1, 5]^2/4 + 
     (Fr[1, 1]*Fr[1, 6])/2 - Fr[1, 3]*Fr[1, 6] - (Fr[1, 5]*Fr[1, 6])/2 + 
     Fr[1, 6]^2/4 + (5*Fr[2, 1])/24 + (3*Fr[2, 6])/2) + 
   eps^3*((43*Fr[1, 1]^3)/36 + Fr[1, 1]^2*Fr[1, 3] - 
     (3*Fr[1, 1]*Fr[1, 3]^2)/2 + Fr[1, 3]^3/3 + (7*Fr[1, 1]^2*Fr[1, 5])/12 - 
     (3*Fr[1, 3]^2*Fr[1, 5])/2 - (Fr[1, 1]*Fr[1, 5]^2)/12 - 
     Fr[1, 3]*Fr[1, 5]^2 - (13*Fr[1, 5]^3)/36 - (Fr[1, 1]^2*Fr[1, 6])/2 - 
     Fr[1, 1]*Fr[1, 3]*Fr[1, 6] - Fr[1, 3]^2*Fr[1, 6] + 
     Fr[1, 3]*Fr[1, 5]*Fr[1, 6] + (Fr[1, 5]^2*Fr[1, 6])/2 + 
     (5*Fr[1, 1]*Fr[1, 6]^2)/12 + (Fr[1, 3]*Fr[1, 6]^2)/2 + 
     (Fr[1, 5]*Fr[1, 6]^2)/12 + (5*Fr[1, 6]^3)/6 - (5*Fr[1, 1]*Fr[2, 1])/72 - 
     (5*Fr[1, 3]*Fr[2, 1])/12 - (25*Fr[1, 5]*Fr[2, 1])/72 - 
     (Fr[1, 6]*Fr[2, 1])/12 + (3*Fr[1, 1]*Fr[2, 6])/2 + Fr[1, 3]*Fr[2, 6] - 
     (Fr[1, 5]*Fr[2, 6])/2 + Fr[1, 6]*Fr[2, 6] + Fr[1, 1]*Fr[2, 19] + 
     2*Fr[1, 3]*Fr[2, 19] + Fr[1, 5]*Fr[2, 19] - 2*Fr[3, 2] + 37*Fr[3, 5] - 
     (7*Fr[3, 28])/3 + Fr[3, 30]/3 - Fr[3, 34] + Fr[3, 37] + 7*Fr[3, 39]) + 
   eps^4*Fr[4, 150], mi[mzzX, 13] -> eps^2*Fr[2, 7] + 
   eps^3*((Fr[1, 1]*Fr[2, 7])/2 - 2*Fr[1, 2]*Fr[2, 7] - 2*Fr[1, 5]*Fr[2, 7] - 
     (3*Fr[1, 6]*Fr[2, 7])/2 + 5*Fr[3, 3] - 2*Fr[3, 4] - 2*Fr[3, 42]) + 
   eps^4*Fr[4, 151], mi[mzzX, 12] -> 
  1/4 + eps*(Fr[1, 1]/2 - Fr[1, 3] - Fr[1, 5]/2 + Fr[1, 6]/2) + 
   eps^2*(Fr[1, 1]^2/4 - Fr[1, 1]*Fr[1, 3] + Fr[1, 3]^2 - 
     (Fr[1, 1]*Fr[1, 5])/2 + Fr[1, 3]*Fr[1, 5] + Fr[1, 5]^2/4 + 
     (Fr[1, 1]*Fr[1, 6])/2 - Fr[1, 3]*Fr[1, 6] - (Fr[1, 5]*Fr[1, 6])/2 + 
     Fr[1, 6]^2/4 + Fr[2, 1]/4 + Fr[2, 6]/2) + 
   eps^3*((25*Fr[1, 1]^3)/36 + (3*Fr[1, 1]^2*Fr[1, 3])/4 - 
     (5*Fr[1, 1]*Fr[1, 3]^2)/2 + (8*Fr[1, 3]^3)/3 + (Fr[1, 1]^2*Fr[1, 5])/3 - 
     (Fr[1, 1]*Fr[1, 3]*Fr[1, 5])/2 + Fr[1, 3]^2*Fr[1, 5] - 
     (Fr[1, 1]*Fr[1, 5]^2)/12 - (Fr[1, 3]*Fr[1, 5]^2)/4 + (7*Fr[1, 5]^3)/18 - 
     (Fr[1, 1]^2*Fr[1, 6])/2 - (5*Fr[1, 1]*Fr[1, 3]*Fr[1, 6])/2 + 
     (13*Fr[1, 3]^2*Fr[1, 6])/2 + (Fr[1, 1]*Fr[1, 5]*Fr[1, 6])/2 + 
     (5*Fr[1, 3]*Fr[1, 5]*Fr[1, 6])/2 + (17*Fr[1, 1]*Fr[1, 6]^2)/12 + 
     (7*Fr[1, 3]*Fr[1, 6]^2)/4 - (7*Fr[1, 5]*Fr[1, 6]^2)/6 + Fr[1, 6]^3/6 + 
     (37*Fr[1, 1]*Fr[2, 1])/72 - (9*Fr[1, 3]*Fr[2, 1])/8 - 
     (8*Fr[1, 5]*Fr[2, 1])/9 - (Fr[1, 6]*Fr[2, 1])/2 + 
     (3*Fr[1, 1]*Fr[2, 6])/2 + (Fr[1, 3]*Fr[2, 6])/2 - Fr[1, 5]*Fr[2, 6] + 
     3*Fr[1, 1]*Fr[2, 19] - 4*Fr[1, 3]*Fr[2, 19] - 2*Fr[1, 5]*Fr[2, 19] - 
     5*Fr[1, 6]*Fr[2, 19] + (173*Fr[3, 5])/6 - (4*Fr[3, 28])/3 - 
     (2*Fr[3, 30])/3 + 2*Fr[3, 34] - 2*Fr[3, 37] + 4*Fr[3, 39]) + 
   eps^4*((-1339*Fr[1, 1]^4)/864 - (121*Fr[1, 1]^3*Fr[1, 3])/27 - 
     (3*Fr[1, 1]^2*Fr[1, 3]^2)/8 + (50*Fr[1, 1]*Fr[1, 3]^3)/9 + 
     (521*Fr[1, 3]^4)/81 - (547*Fr[1, 1]^3*Fr[1, 5])/216 - 
     (55*Fr[1, 1]^2*Fr[1, 3]*Fr[1, 5])/18 + 
     (281*Fr[1, 1]*Fr[1, 3]^2*Fr[1, 5])/36 + (31*Fr[1, 3]^3*Fr[1, 5])/3 - 
     (349*Fr[1, 1]^2*Fr[1, 5]^2)/432 + (32*Fr[1, 1]*Fr[1, 3]*Fr[1, 5]^2)/9 + 
     (449*Fr[1, 3]^2*Fr[1, 5]^2)/72 + (241*Fr[1, 1]*Fr[1, 5]^3)/216 + 
     (557*Fr[1, 3]*Fr[1, 5]^3)/162 + (95*Fr[1, 5]^4)/288 + 
     (53*Fr[1, 1]^3*Fr[1, 6])/24 + (155*Fr[1, 1]^2*Fr[1, 3]*Fr[1, 6])/27 + 
     (17*Fr[1, 1]*Fr[1, 3]^2*Fr[1, 6])/36 + (677*Fr[1, 3]^3*Fr[1, 6])/162 + 
     (389*Fr[1, 1]^2*Fr[1, 5]*Fr[1, 6])/216 - 
     (10*Fr[1, 1]*Fr[1, 3]*Fr[1, 5]*Fr[1, 6])/27 - 
     (233*Fr[1, 3]^2*Fr[1, 5]*Fr[1, 6])/36 - 
     (329*Fr[1, 1]*Fr[1, 5]^2*Fr[1, 6])/216 - 
     (145*Fr[1, 3]*Fr[1, 5]^2*Fr[1, 6])/27 - (523*Fr[1, 5]^3*Fr[1, 6])/648 - 
     (1003*Fr[1, 1]^2*Fr[1, 6]^2)/432 - (155*Fr[1, 1]*Fr[1, 3]*Fr[1, 6]^2)/
      27 - (313*Fr[1, 3]^2*Fr[1, 6]^2)/216 - 
     (41*Fr[1, 1]*Fr[1, 5]*Fr[1, 6]^2)/72 + (5*Fr[1, 3]*Fr[1, 5]*Fr[1, 6]^2)/
      27 + (265*Fr[1, 5]^2*Fr[1, 6]^2)/432 - (Fr[1, 1]*Fr[1, 6]^3)/216 - 
     (28*Fr[1, 3]*Fr[1, 6]^3)/81 - (73*Fr[1, 5]*Fr[1, 6]^3)/72 + 
     (1675*Fr[1, 6]^4)/2592 + (877*Fr[1, 1]^2*Fr[2, 1])/2592 + 
     (193*Fr[1, 1]*Fr[1, 3]*Fr[2, 1])/162 - (265*Fr[1, 3]^2*Fr[2, 1])/432 - 
     (181*Fr[1, 1]*Fr[1, 5]*Fr[2, 1])/432 - (22*Fr[1, 3]*Fr[1, 5]*Fr[2, 1])/
      27 + (473*Fr[1, 5]^2*Fr[2, 1])/2592 + (115*Fr[1, 1]*Fr[1, 6]*Fr[2, 1])/
      432 - (41*Fr[1, 3]*Fr[1, 6]*Fr[2, 1])/162 + 
     (419*Fr[1, 5]*Fr[1, 6]*Fr[2, 1])/1296 - (545*Fr[1, 6]^2*Fr[2, 1])/2592 + 
     (22123*Fr[2, 1]^2)/51840 - (127*Fr[1, 1]^2*Fr[2, 6])/72 - 
     (46*Fr[1, 1]*Fr[1, 3]*Fr[2, 6])/9 - (149*Fr[1, 3]^2*Fr[2, 6])/36 - 
     (91*Fr[1, 1]*Fr[1, 5]*Fr[2, 6])/36 - 4*Fr[1, 3]*Fr[1, 5]*Fr[2, 6] - 
     (19*Fr[1, 5]^2*Fr[2, 6])/72 + (53*Fr[1, 1]*Fr[1, 6]*Fr[2, 6])/36 + 
     Fr[1, 3]*Fr[1, 6]*Fr[2, 6] - (17*Fr[1, 5]*Fr[1, 6]*Fr[2, 6])/36 - 
     (17*Fr[1, 6]^2*Fr[2, 6])/72 + (65*Fr[2, 1]*Fr[2, 6])/432 - 
     (17*Fr[2, 6]^2)/72 - (5*Fr[2, 7]^2)/18 - (361*Fr[1, 1]^2*Fr[2, 19])/
      108 - (74*Fr[1, 1]*Fr[1, 3]*Fr[2, 19])/9 - (247*Fr[1, 3]^2*Fr[2, 19])/
      27 - (293*Fr[1, 1]*Fr[1, 5]*Fr[2, 19])/54 - 6*Fr[1, 3]*Fr[1, 5]*
      Fr[2, 19] - (37*Fr[1, 5]^2*Fr[2, 19])/108 + 
     (53*Fr[1, 1]*Fr[1, 6]*Fr[2, 19])/18 + (29*Fr[1, 3]*Fr[1, 6]*Fr[2, 19])/
      27 + (19*Fr[1, 5]*Fr[1, 6]*Fr[2, 19])/18 + (83*Fr[1, 6]^2*Fr[2, 19])/
      108 - (41*Fr[2, 1]*Fr[2, 19])/216 - (17*Fr[2, 6]*Fr[2, 19])/18 - 
     (28*Fr[2, 19]^2)/9 + (38*Fr[1, 1]*Fr[3, 2])/9 + 
     (82*Fr[1, 3]*Fr[3, 2])/9 + (26*Fr[1, 5]*Fr[3, 2])/9 - 
     (26*Fr[1, 6]*Fr[3, 2])/9 - (2438*Fr[1, 1]*Fr[3, 5])/27 - 
     (3812*Fr[1, 3]*Fr[3, 5])/81 - (947*Fr[1, 5]*Fr[3, 5])/27 + 
     (3488*Fr[1, 6]*Fr[3, 5])/81 + (47*Fr[1, 1]*Fr[3, 28])/27 + 
     (31*Fr[1, 3]*Fr[3, 28])/9 + (38*Fr[1, 5]*Fr[3, 28])/27 - 
     (38*Fr[1, 6]*Fr[3, 28])/27 - Fr[1, 1]*Fr[3, 30] - 
     (71*Fr[1, 3]*Fr[3, 30])/27 - (16*Fr[1, 5]*Fr[3, 30])/27 + 
     (2*Fr[1, 6]*Fr[3, 30])/9 - (64*Fr[1, 1]*Fr[3, 33])/27 - 
     (44*Fr[1, 3]*Fr[3, 33])/27 + (10*Fr[1, 5]*Fr[3, 33])/27 + 
     (98*Fr[1, 6]*Fr[3, 33])/27 - 2*Fr[1, 1]*Fr[3, 34] + 
     (103*Fr[1, 3]*Fr[3, 34])/27 + (11*Fr[1, 6]*Fr[3, 34])/27 - 
     (19*Fr[1, 1]*Fr[3, 37])/9 - (71*Fr[1, 3]*Fr[3, 37])/9 - 
     2*Fr[1, 5]*Fr[3, 37] - (47*Fr[1, 1]*Fr[3, 39])/9 - 
     (31*Fr[1, 3]*Fr[3, 39])/3 - (44*Fr[1, 5]*Fr[3, 39])/9 + 
     (44*Fr[1, 6]*Fr[3, 39])/9 + (4*Fr[4, 6])/9 - (2*Fr[4, 18])/27 - 
     (22*Fr[4, 19])/27 + (10*Fr[4, 22])/27 + (2*Fr[4, 23])/9 - 2*Fr[4, 26] - 
     (2*Fr[4, 28])/9 - (44*Fr[4, 35])/27 + (4*Fr[4, 47])/9 + 
     (41*Fr[4, 74])/9 + (5*Fr[4, 89])/27 - (4*Fr[4, 145])/3), 
 mi[mzzX, 11] -> eps*((3*Fr[1, 4])/2 - (3*Fr[1, 5])/2) + 
   eps^2*((-15*Fr[1, 1]^2)/8 - (5*Fr[1, 1]*Fr[1, 4])/2 - 
     2*Fr[1, 2]*Fr[1, 4] + (5*Fr[1, 4]^2)/2 + (5*Fr[1, 1]*Fr[1, 5])/4 + 
     2*Fr[1, 2]*Fr[1, 5] - (7*Fr[1, 4]*Fr[1, 5])/2 + (13*Fr[1, 5]^2)/8 - 
     (5*Fr[1, 1]*Fr[1, 6])/4 + (5*Fr[1, 4]*Fr[1, 6])/2 - 
     (5*Fr[1, 5]*Fr[1, 6])/4 + (5*Fr[1, 6]^2)/8 + (5*Fr[2, 1])/48 - 
     (5*Fr[2, 4])/4 + (5*Fr[2, 18])/2) + 
   eps^3*(-1/12*Fr[1, 1]^3 + 3*Fr[1, 1]^2*Fr[1, 2] + (2*Fr[1, 2]^3)/3 + 
     (Fr[1, 1]^2*Fr[1, 4])/2 + 4*Fr[1, 1]*Fr[1, 2]*Fr[1, 4] + 
     (5*Fr[1, 1]*Fr[1, 4]^2)/2 - Fr[1, 2]*Fr[1, 4]^2 - (2*Fr[1, 4]^3)/3 + 
     (7*Fr[1, 1]^2*Fr[1, 5])/2 - 2*Fr[1, 1]*Fr[1, 2]*Fr[1, 5] - 
     2*Fr[1, 2]^2*Fr[1, 5] + 2*Fr[1, 1]*Fr[1, 4]*Fr[1, 5] + 
     2*Fr[1, 2]*Fr[1, 4]*Fr[1, 5] - (5*Fr[1, 1]*Fr[1, 5]^2)/4 - 
     2*Fr[1, 2]*Fr[1, 5]^2 + 2*Fr[1, 4]*Fr[1, 5]^2 + Fr[1, 5]^3/3 - 
     (Fr[1, 1]^2*Fr[1, 6])/4 + 2*Fr[1, 1]*Fr[1, 2]*Fr[1, 6] + 
     Fr[1, 1]*Fr[1, 4]*Fr[1, 6] - 4*Fr[1, 2]*Fr[1, 4]*Fr[1, 6] - 
     (5*Fr[1, 4]^2*Fr[1, 6])/2 + 2*Fr[1, 1]*Fr[1, 5]*Fr[1, 6] + 
     2*Fr[1, 2]*Fr[1, 5]*Fr[1, 6] - 2*Fr[1, 4]*Fr[1, 5]*Fr[1, 6] + 
     (9*Fr[1, 5]^2*Fr[1, 6])/4 + (Fr[1, 1]*Fr[1, 6]^2)/4 - 
     Fr[1, 2]*Fr[1, 6]^2 - (Fr[1, 4]*Fr[1, 6]^2)/2 - 
     (Fr[1, 5]*Fr[1, 6]^2)/2 + (5*Fr[1, 6]^3)/12 - (11*Fr[1, 1]*Fr[2, 1])/
      24 - (Fr[1, 2]*Fr[2, 1])/2 + (Fr[1, 4]*Fr[2, 1])/6 - 
     (13*Fr[1, 5]*Fr[2, 1])/12 - (3*Fr[1, 6]*Fr[2, 1])/8 + 
     2*Fr[1, 2]*Fr[2, 2] + 2*Fr[1, 4]*Fr[2, 2] + (Fr[1, 1]*Fr[2, 4])/2 + 
     2*Fr[1, 2]*Fr[2, 4] + 2*Fr[1, 4]*Fr[2, 4] + 2*Fr[1, 5]*Fr[2, 4] - 
     (Fr[1, 6]*Fr[2, 4])/2 + 2*Fr[1, 1]*Fr[2, 18] - 4*Fr[1, 2]*Fr[2, 18] - 
     Fr[1, 4]*Fr[2, 18] - 4*Fr[1, 5]*Fr[2, 18] + Fr[1, 6]*Fr[2, 18] + 
     (226*Fr[3, 5])/3 + Fr[3, 28] + Fr[3, 30] + (3*Fr[3, 32])/2 - 
     (3*Fr[3, 36])/2 + 3*Fr[3, 40] + 4*Fr[3, 45] + Fr[3, 48]/2) + 
   eps^4*((3701*Fr[1, 1]^4)/3264 + (5*Fr[1, 1]^3*Fr[1, 2])/18 - 
     (25*Fr[1, 1]^2*Fr[1, 2]^2)/4 - (3*Fr[1, 2]^4)/4 - 
     (1795*Fr[1, 1]^3*Fr[1, 4])/1224 + (29*Fr[1, 1]^2*Fr[1, 2]*Fr[1, 4])/6 - 
     (25*Fr[1, 1]*Fr[1, 2]^2*Fr[1, 4])/3 - 2*Fr[1, 2]^3*Fr[1, 4] + 
     (1439*Fr[1, 1]^2*Fr[1, 4]^2)/408 + (Fr[1, 1]*Fr[1, 2]*Fr[1, 4]^2)/3 + 
     (25*Fr[1, 2]^2*Fr[1, 4]^2)/6 + (103*Fr[1, 1]*Fr[1, 4]^3)/17 - 
     (31*Fr[1, 2]*Fr[1, 4]^3)/9 - (2977*Fr[1, 4]^4)/612 - 
     (1133*Fr[1, 1]^3*Fr[1, 5])/816 - (49*Fr[1, 1]^2*Fr[1, 2]*Fr[1, 5])/6 + 
     (25*Fr[1, 1]*Fr[1, 2]^2*Fr[1, 5])/6 + 4*Fr[1, 2]^3*Fr[1, 5] - 
     (35*Fr[1, 1]^2*Fr[1, 4]*Fr[1, 5])/24 - 
     (19*Fr[1, 1]*Fr[1, 2]*Fr[1, 4]*Fr[1, 5])/3 - 7*Fr[1, 2]^2*Fr[1, 4]*
      Fr[1, 5] + (871*Fr[1, 1]*Fr[1, 4]^2*Fr[1, 5])/204 + 
     3*Fr[1, 2]*Fr[1, 4]^2*Fr[1, 5] - (25*Fr[1, 4]^3*Fr[1, 5])/34 + 
     (2619*Fr[1, 1]^2*Fr[1, 5]^2)/544 + (11*Fr[1, 1]*Fr[1, 2]*Fr[1, 5]^2)/6 + 
     (43*Fr[1, 2]^2*Fr[1, 5]^2)/12 - (1231*Fr[1, 1]*Fr[1, 4]*Fr[1, 5]^2)/
      408 - (29*Fr[1, 2]*Fr[1, 4]*Fr[1, 5]^2)/6 + (87*Fr[1, 4]^2*Fr[1, 5]^2)/
      136 - (13*Fr[1, 1]*Fr[1, 5]^3)/272 - (17*Fr[1, 2]*Fr[1, 5]^3)/6 + 
     (133*Fr[1, 4]*Fr[1, 5]^3)/136 + (5605*Fr[1, 5]^4)/3264 + 
     (491*Fr[1, 1]^3*Fr[1, 6])/272 + (5*Fr[1, 1]^2*Fr[1, 2]*Fr[1, 6])/6 - 
     (25*Fr[1, 1]*Fr[1, 2]^2*Fr[1, 6])/6 + (287*Fr[1, 1]^2*Fr[1, 4]*Fr[1, 6])/
      408 + Fr[1, 1]*Fr[1, 2]*Fr[1, 4]*Fr[1, 6] + 
     (25*Fr[1, 2]^2*Fr[1, 4]*Fr[1, 6])/3 + (265*Fr[1, 1]*Fr[1, 4]^2*Fr[1, 6])/
      204 - (Fr[1, 2]*Fr[1, 4]^2*Fr[1, 6])/3 - (67*Fr[1, 4]^3*Fr[1, 6])/17 - 
     (665*Fr[1, 1]^2*Fr[1, 5]*Fr[1, 6])/272 - 
     (13*Fr[1, 1]*Fr[1, 2]*Fr[1, 5]*Fr[1, 6])/3 - 
     (25*Fr[1, 2]^2*Fr[1, 5]*Fr[1, 6])/6 + 
     (1187*Fr[1, 1]*Fr[1, 4]*Fr[1, 5]*Fr[1, 6])/204 + 
     (19*Fr[1, 2]*Fr[1, 4]*Fr[1, 5]*Fr[1, 6])/3 - 
     (871*Fr[1, 4]^2*Fr[1, 5]*Fr[1, 6])/204 - 
     (115*Fr[1, 1]*Fr[1, 5]^2*Fr[1, 6])/272 - 
     (31*Fr[1, 2]*Fr[1, 5]^2*Fr[1, 6])/6 - (625*Fr[1, 4]*Fr[1, 5]^2*Fr[1, 6])/
      408 + (133*Fr[1, 5]^3*Fr[1, 6])/272 - (69*Fr[1, 1]^2*Fr[1, 6]^2)/544 - 
     (5*Fr[1, 1]*Fr[1, 2]*Fr[1, 6]^2)/6 + (25*Fr[1, 2]^2*Fr[1, 6]^2)/12 - 
     (1355*Fr[1, 1]*Fr[1, 4]*Fr[1, 6]^2)/408 - (Fr[1, 2]*Fr[1, 4]*Fr[1, 6]^2)/
      2 + (383*Fr[1, 4]^2*Fr[1, 6]^2)/408 + 
     (599*Fr[1, 1]*Fr[1, 5]*Fr[1, 6]^2)/272 + (Fr[1, 2]*Fr[1, 5]*Fr[1, 6]^2)/
      2 - (597*Fr[1, 4]*Fr[1, 5]*Fr[1, 6]^2)/136 - 
     (393*Fr[1, 5]^2*Fr[1, 6]^2)/544 - (941*Fr[1, 1]*Fr[1, 6]^3)/816 - 
     (25*Fr[1, 2]*Fr[1, 6]^3)/18 + (191*Fr[1, 4]*Fr[1, 6]^3)/1224 - 
     (231*Fr[1, 5]*Fr[1, 6]^3)/272 - (437*Fr[1, 6]^4)/1088 + 
     (237*Fr[1, 1]^2*Fr[2, 1])/1088 + (55*Fr[1, 1]*Fr[1, 2]*Fr[2, 1])/36 + 
     (43*Fr[1, 2]^2*Fr[2, 1])/72 + (311*Fr[1, 1]*Fr[1, 4]*Fr[2, 1])/144 + 
     (47*Fr[1, 2]*Fr[1, 4]*Fr[2, 1])/36 + (25*Fr[1, 4]^2*Fr[2, 1])/2448 - 
     (1889*Fr[1, 1]*Fr[1, 5]*Fr[2, 1])/1632 + (43*Fr[1, 2]*Fr[1, 5]*Fr[2, 1])/
      36 + (3727*Fr[1, 4]*Fr[1, 5]*Fr[2, 1])/2448 + 
     (383*Fr[1, 5]^2*Fr[2, 1])/3264 + (1213*Fr[1, 1]*Fr[1, 6]*Fr[2, 1])/
      1632 + (5*Fr[1, 2]*Fr[1, 6]*Fr[2, 1])/4 + 
     (467*Fr[1, 4]*Fr[1, 6]*Fr[2, 1])/816 + (1489*Fr[1, 5]*Fr[1, 6]*Fr[2, 1])/
      1632 + (2339*Fr[1, 6]^2*Fr[2, 1])/3264 + (26345*Fr[2, 1]^2)/13056 + 
     (3*Fr[1, 1]^2*Fr[2, 2])/4 - (25*Fr[1, 2]^2*Fr[2, 2])/6 + 
     Fr[1, 1]*Fr[1, 4]*Fr[2, 2] - (2*Fr[1, 2]*Fr[1, 4]*Fr[2, 2])/3 - 
     (Fr[1, 4]^2*Fr[2, 2])/6 - (Fr[1, 1]*Fr[1, 5]*Fr[2, 2])/2 - 
     Fr[1, 2]*Fr[1, 5]*Fr[2, 2] + Fr[1, 4]*Fr[1, 5]*Fr[2, 2] - 
     (Fr[1, 5]^2*Fr[2, 2])/4 + (Fr[1, 1]*Fr[1, 6]*Fr[2, 2])/2 - 
     Fr[1, 4]*Fr[1, 6]*Fr[2, 2] + (Fr[1, 5]*Fr[1, 6]*Fr[2, 2])/2 - 
     (Fr[1, 6]^2*Fr[2, 2])/4 + (5*Fr[2, 1]*Fr[2, 2])/8 + Fr[2, 2]^2/4 + 
     (665*Fr[1, 1]^2*Fr[2, 4])/272 - (5*Fr[1, 1]*Fr[1, 2]*Fr[2, 4])/3 - 
     (25*Fr[1, 2]^2*Fr[2, 4])/6 - (53*Fr[1, 1]*Fr[1, 4]*Fr[2, 4])/204 - 
     (7*Fr[1, 2]*Fr[1, 4]*Fr[2, 4])/3 - (5*Fr[1, 4]^2*Fr[2, 4])/4 - 
     (99*Fr[1, 1]*Fr[1, 5]*Fr[2, 4])/136 - (13*Fr[1, 2]*Fr[1, 5]*Fr[2, 4])/
      3 + (587*Fr[1, 4]*Fr[1, 5]*Fr[2, 4])/204 + (409*Fr[1, 5]^2*Fr[2, 4])/
      272 - (49*Fr[1, 1]*Fr[1, 6]*Fr[2, 4])/136 + 
     (5*Fr[1, 2]*Fr[1, 6]*Fr[2, 4])/3 - (271*Fr[1, 4]*Fr[1, 6]*Fr[2, 4])/
      204 - (9*Fr[1, 5]*Fr[1, 6]*Fr[2, 4])/136 - (59*Fr[1, 6]^2*Fr[2, 4])/
      272 + (1033*Fr[2, 1]*Fr[2, 4])/1632 + (Fr[2, 2]*Fr[2, 4])/2 + 
     (127*Fr[2, 4]^2)/272 + (177*Fr[2, 7]^2)/272 + (67*Fr[1, 1]^2*Fr[2, 18])/
      136 - (20*Fr[1, 1]*Fr[1, 2]*Fr[2, 18])/3 + (25*Fr[1, 2]^2*Fr[2, 18])/
      3 - (259*Fr[1, 1]*Fr[1, 4]*Fr[2, 18])/102 - 
     (16*Fr[1, 2]*Fr[1, 4]*Fr[2, 18])/3 - (98*Fr[1, 4]^2*Fr[2, 18])/17 + 
     (291*Fr[1, 1]*Fr[1, 5]*Fr[2, 18])/68 + (26*Fr[1, 2]*Fr[1, 5]*Fr[2, 18])/
      3 - (299*Fr[1, 4]*Fr[1, 5]*Fr[2, 18])/102 - (409*Fr[1, 5]^2*Fr[2, 18])/
      136 - (263*Fr[1, 1]*Fr[1, 6]*Fr[2, 18])/68 - 
     (10*Fr[1, 2]*Fr[1, 6]*Fr[2, 18])/3 - (197*Fr[1, 4]*Fr[1, 6]*Fr[2, 18])/
      102 + (9*Fr[1, 5]*Fr[1, 6]*Fr[2, 18])/68 + (59*Fr[1, 6]^2*Fr[2, 18])/
      136 - (877*Fr[2, 1]*Fr[2, 18])/816 - Fr[2, 2]*Fr[2, 18] - 
     (127*Fr[2, 4]*Fr[2, 18])/68 + (67*Fr[2, 18]^2)/68 + 
     (75*Fr[1, 1]*Fr[3, 1])/34 + (15*Fr[1, 4]*Fr[3, 1])/34 - 
     (3*Fr[1, 5]*Fr[3, 1])/17 + (3*Fr[1, 6]*Fr[3, 1])/17 + 
     (1491*Fr[1, 1]*Fr[3, 5])/34 - (2206*Fr[1, 2]*Fr[3, 5])/9 - 
     (31385*Fr[1, 4]*Fr[3, 5])/306 - (2252*Fr[1, 5]*Fr[3, 5])/51 - 
     (2993*Fr[1, 6]*Fr[3, 5])/34 + 5*Fr[1, 2]*Fr[3, 7] + 
     2*Fr[1, 4]*Fr[3, 7] + (27*Fr[1, 1]*Fr[3, 28])/17 - 
     (10*Fr[1, 2]*Fr[3, 28])/3 - (151*Fr[1, 4]*Fr[3, 28])/51 + 
     (22*Fr[1, 5]*Fr[3, 28])/17 - (32*Fr[1, 6]*Fr[3, 28])/17 + 
     (145*Fr[1, 1]*Fr[3, 30])/68 - (10*Fr[1, 2]*Fr[3, 30])/3 - 
     (151*Fr[1, 4]*Fr[3, 30])/51 + Fr[1, 5]*Fr[3, 30] - 
     (145*Fr[1, 6]*Fr[3, 30])/68 + (36*Fr[1, 1]*Fr[3, 32])/17 - 
     5*Fr[1, 2]*Fr[3, 32] - (38*Fr[1, 4]*Fr[3, 32])/17 + 
     (21*Fr[1, 5]*Fr[3, 32])/34 - (3*Fr[1, 6]*Fr[3, 32])/2 - 
     (27*Fr[1, 1]*Fr[3, 36])/17 + (10*Fr[1, 2]*Fr[3, 36])/3 + 
     (401*Fr[1, 4]*Fr[3, 36])/102 + (147*Fr[1, 5]*Fr[3, 36])/34 + 
     (81*Fr[1, 1]*Fr[3, 40])/17 - 10*Fr[1, 2]*Fr[3, 40] - 
     (151*Fr[1, 4]*Fr[3, 40])/17 + 3*Fr[1, 5]*Fr[3, 40] - 
     (81*Fr[1, 6]*Fr[3, 40])/17 - 8*Fr[1, 2]*Fr[3, 45] + 
     (22*Fr[1, 1]*Fr[3, 48])/17 - (5*Fr[1, 2]*Fr[3, 48])/3 - 
     (4*Fr[1, 4]*Fr[3, 48])/3 + (7*Fr[1, 5]*Fr[3, 48])/34 - 
     (Fr[1, 6]*Fr[3, 48])/2 - 2*Fr[1, 2]*Fr[3, 62] + 2*Fr[1, 4]*Fr[3, 62] + 
     3*Fr[4, 2] - (12*Fr[4, 4])/17 + (23*Fr[4, 18])/34 + (20*Fr[4, 19])/17 - 
     (3*Fr[4, 21])/34 + (167*Fr[4, 25])/34 + (93*Fr[4, 29])/34 - 
     (18*Fr[4, 30])/17 + 2*Fr[4, 34] + Fr[4, 39]/2 - (12*Fr[4, 48])/17 - 
     (27*Fr[4, 49])/34 - (27*Fr[4, 62])/34 + 2*Fr[4, 76] + 2*Fr[4, 84] + 
     (4*Fr[4, 85])/3), mi[mzzX, 10] -> 
  1 + eps*(-2*Fr[1, 2] + 2*Fr[1, 4] - 2*Fr[1, 5]) + 
   eps^2*((-3*Fr[1, 1]^2)/2 + (3*Fr[1, 2]^2)/2 - 2*Fr[1, 1]*Fr[1, 4] - 
     3*Fr[1, 2]*Fr[1, 4] + (5*Fr[1, 4]^2)/2 + Fr[1, 1]*Fr[1, 5] + 
     3*Fr[1, 2]*Fr[1, 5] - 3*Fr[1, 4]*Fr[1, 5] + Fr[1, 5]^2 - 
     Fr[1, 1]*Fr[1, 6] + 2*Fr[1, 4]*Fr[1, 6] - Fr[1, 5]*Fr[1, 6] + 
     Fr[1, 6]^2/2 + Fr[2, 1]/12 + Fr[2, 2]/2 - Fr[2, 4] + 2*Fr[2, 18]) + 
   eps^3*((-5*Fr[1, 1]^3)/12 + (33*Fr[1, 1]^2*Fr[1, 2])/4 + Fr[1, 2]^3/2 - 
     (7*Fr[1, 1]^2*Fr[1, 4])/2 + 11*Fr[1, 1]*Fr[1, 2]*Fr[1, 4] + 
     (3*Fr[1, 2]^2*Fr[1, 4])/2 + (9*Fr[1, 1]*Fr[1, 4]^2)/2 - 
     5*Fr[1, 2]*Fr[1, 4]^2 + (5*Fr[1, 4]^3)/3 + (49*Fr[1, 1]^2*Fr[1, 5])/4 - 
     (11*Fr[1, 1]*Fr[1, 2]*Fr[1, 5])/2 - 5*Fr[1, 2]^2*Fr[1, 5] + 
     7*Fr[1, 1]*Fr[1, 4]*Fr[1, 5] + 6*Fr[1, 2]*Fr[1, 4]*Fr[1, 5] - 
     3*Fr[1, 4]^2*Fr[1, 5] - (11*Fr[1, 1]*Fr[1, 5]^2)/4 - 
     (15*Fr[1, 2]*Fr[1, 5]^2)/4 + 7*Fr[1, 4]*Fr[1, 5]^2 + 
     (65*Fr[1, 5]^3)/12 - (5*Fr[1, 1]^2*Fr[1, 6])/4 + 
     (11*Fr[1, 1]*Fr[1, 2]*Fr[1, 6])/2 + Fr[1, 1]*Fr[1, 4]*Fr[1, 6] - 
     11*Fr[1, 2]*Fr[1, 4]*Fr[1, 6] - (9*Fr[1, 4]^2*Fr[1, 6])/2 + 
     (13*Fr[1, 1]*Fr[1, 5]*Fr[1, 6])/2 + (11*Fr[1, 2]*Fr[1, 5]*Fr[1, 6])/2 - 
     7*Fr[1, 4]*Fr[1, 5]*Fr[1, 6] + (31*Fr[1, 5]^2*Fr[1, 6])/4 + 
     (5*Fr[1, 1]*Fr[1, 6]^2)/4 - (11*Fr[1, 2]*Fr[1, 6]^2)/4 - 
     (Fr[1, 4]*Fr[1, 6]^2)/2 - (3*Fr[1, 5]*Fr[1, 6]^2)/4 + 
     (25*Fr[1, 6]^3)/12 - (55*Fr[1, 1]*Fr[2, 1])/24 - 
     (17*Fr[1, 2]*Fr[2, 1])/24 - (5*Fr[1, 4]*Fr[2, 1])/6 - 
     (79*Fr[1, 5]*Fr[2, 1])/24 - (15*Fr[1, 6]*Fr[2, 1])/8 + 
     (7*Fr[1, 2]*Fr[2, 2])/2 + (7*Fr[1, 4]*Fr[2, 2])/2 + 
     (5*Fr[1, 1]*Fr[2, 4])/2 + (11*Fr[1, 2]*Fr[2, 4])/2 + 
     6*Fr[1, 4]*Fr[2, 4] + (13*Fr[1, 5]*Fr[2, 4])/2 - 
     (5*Fr[1, 6]*Fr[2, 4])/2 + 10*Fr[1, 1]*Fr[2, 18] - 
     11*Fr[1, 2]*Fr[2, 18] + 3*Fr[1, 4]*Fr[2, 18] - 13*Fr[1, 5]*Fr[2, 18] + 
     5*Fr[1, 6]*Fr[2, 18] + (575*Fr[3, 5])/2 - 4*Fr[3, 7] + 5*Fr[3, 28] + 
     5*Fr[3, 30] + (15*Fr[3, 32])/2 - Fr[3, 36] + 15*Fr[3, 40] + 
     10*Fr[3, 45] + (5*Fr[3, 48])/2 + 2*Fr[3, 62]) + 
   eps^4*((20515*Fr[1, 1]^4)/3264 + (7*Fr[1, 1]^3*Fr[1, 2])/9 - 
     (149*Fr[1, 1]^2*Fr[1, 2]^2)/8 - (25*Fr[1, 2]^4)/8 - 
     (40417*Fr[1, 1]^3*Fr[1, 4])/1224 + (211*Fr[1, 1]^2*Fr[1, 2]*Fr[1, 4])/
      12 - (149*Fr[1, 1]*Fr[1, 2]^2*Fr[1, 4])/6 - (37*Fr[1, 2]^3*Fr[1, 4])/
      6 + (11477*Fr[1, 1]^2*Fr[1, 4]^2)/408 + 
     (19*Fr[1, 1]*Fr[1, 2]*Fr[1, 4]^2)/3 + (47*Fr[1, 2]^2*Fr[1, 4]^2)/3 + 
     (1286*Fr[1, 1]*Fr[1, 4]^3)/17 - (79*Fr[1, 2]*Fr[1, 4]^3)/9 - 
     (33733*Fr[1, 4]^4)/612 - (4643*Fr[1, 1]^3*Fr[1, 5])/816 - 
     (287*Fr[1, 1]^2*Fr[1, 2]*Fr[1, 5])/12 + 
     (149*Fr[1, 1]*Fr[1, 2]^2*Fr[1, 5])/12 + (61*Fr[1, 2]^3*Fr[1, 5])/6 + 
     (667*Fr[1, 1]^2*Fr[1, 4]*Fr[1, 5])/24 - 
     (131*Fr[1, 1]*Fr[1, 2]*Fr[1, 4]*Fr[1, 5])/6 - 
     (49*Fr[1, 2]^2*Fr[1, 4]*Fr[1, 5])/2 + 
     (10261*Fr[1, 1]*Fr[1, 4]^2*Fr[1, 5])/204 + 14*Fr[1, 2]*Fr[1, 4]^2*
      Fr[1, 5] - (1023*Fr[1, 4]^3*Fr[1, 5])/34 + 
     (20309*Fr[1, 1]^2*Fr[1, 5]^2)/544 + (35*Fr[1, 1]*Fr[1, 2]*Fr[1, 5]^2)/
      6 + (161*Fr[1, 2]^2*Fr[1, 5]^2)/24 - 
     (12181*Fr[1, 1]*Fr[1, 4]*Fr[1, 5]^2)/408 - 
     (193*Fr[1, 2]*Fr[1, 4]*Fr[1, 5]^2)/12 + (2181*Fr[1, 4]^2*Fr[1, 5]^2)/
      136 - (2523*Fr[1, 1]*Fr[1, 5]^3)/272 - (49*Fr[1, 2]*Fr[1, 5]^3)/4 + 
     (5137*Fr[1, 4]*Fr[1, 5]^3)/408 + (7187*Fr[1, 5]^4)/3264 + 
     (3157*Fr[1, 1]^3*Fr[1, 6])/272 + (7*Fr[1, 1]^2*Fr[1, 2]*Fr[1, 6])/3 - 
     (149*Fr[1, 1]*Fr[1, 2]^2*Fr[1, 6])/12 + 
     (4925*Fr[1, 1]^2*Fr[1, 4]*Fr[1, 6])/408 + 
     (11*Fr[1, 1]*Fr[1, 2]*Fr[1, 4]*Fr[1, 6])/2 + 
     (149*Fr[1, 2]^2*Fr[1, 4]*Fr[1, 6])/6 + 
     (8083*Fr[1, 1]*Fr[1, 4]^2*Fr[1, 6])/204 - 
     (19*Fr[1, 2]*Fr[1, 4]^2*Fr[1, 6])/3 - (890*Fr[1, 4]^3*Fr[1, 6])/17 - 
     (6975*Fr[1, 1]^2*Fr[1, 5]*Fr[1, 6])/272 - 
     (77*Fr[1, 1]*Fr[1, 2]*Fr[1, 5]*Fr[1, 6])/6 - 
     (149*Fr[1, 2]^2*Fr[1, 5]*Fr[1, 6])/12 + 
     (10541*Fr[1, 1]*Fr[1, 4]*Fr[1, 5]*Fr[1, 6])/204 + 
     (131*Fr[1, 2]*Fr[1, 4]*Fr[1, 5]*Fr[1, 6])/6 - 
     (10261*Fr[1, 4]^2*Fr[1, 5]*Fr[1, 6])/204 - 
     (653*Fr[1, 1]*Fr[1, 5]^2*Fr[1, 6])/272 - 
     (91*Fr[1, 2]*Fr[1, 5]^2*Fr[1, 6])/6 - 
     (6331*Fr[1, 4]*Fr[1, 5]^2*Fr[1, 6])/408 - (509*Fr[1, 5]^3*Fr[1, 6])/
      272 - (11*Fr[1, 1]^2*Fr[1, 6]^2)/544 - (7*Fr[1, 1]*Fr[1, 2]*Fr[1, 6]^2)/
      3 + (149*Fr[1, 2]^2*Fr[1, 6]^2)/24 - 
     (7697*Fr[1, 1]*Fr[1, 4]*Fr[1, 6]^2)/408 - 
     (11*Fr[1, 2]*Fr[1, 4]*Fr[1, 6]^2)/4 - (955*Fr[1, 4]^2*Fr[1, 6]^2)/408 + 
     (3257*Fr[1, 1]*Fr[1, 5]*Fr[1, 6]^2)/272 + 
     (7*Fr[1, 2]*Fr[1, 5]*Fr[1, 6]^2)/4 - (5411*Fr[1, 4]*Fr[1, 5]*Fr[1, 6]^2)/
      136 - (9287*Fr[1, 5]^2*Fr[1, 6]^2)/544 - (8107*Fr[1, 1]*Fr[1, 6]^3)/
      816 - (35*Fr[1, 2]*Fr[1, 6]^3)/9 - (2251*Fr[1, 4]*Fr[1, 6]^3)/1224 - 
     (10819*Fr[1, 5]*Fr[1, 6]^3)/816 - (5555*Fr[1, 6]^4)/1088 - 
     (2697*Fr[1, 1]^2*Fr[2, 1])/1088 + (77*Fr[1, 1]*Fr[1, 2]*Fr[2, 1])/18 + 
     (371*Fr[1, 2]^2*Fr[2, 1])/144 + (2177*Fr[1, 1]*Fr[1, 4]*Fr[2, 1])/144 + 
     (265*Fr[1, 2]*Fr[1, 4]*Fr[2, 1])/72 + (4423*Fr[1, 4]^2*Fr[2, 1])/2448 - 
     (1169*Fr[1, 1]*Fr[1, 5]*Fr[2, 1])/544 + (371*Fr[1, 2]*Fr[1, 5]*Fr[2, 1])/
      72 + (33109*Fr[1, 4]*Fr[1, 5]*Fr[2, 1])/2448 + 
     (10877*Fr[1, 5]^2*Fr[2, 1])/3264 + (8039*Fr[1, 1]*Fr[1, 6]*Fr[2, 1])/
      1632 + (7*Fr[1, 2]*Fr[1, 6]*Fr[2, 1])/2 + 
     (9013*Fr[1, 4]*Fr[1, 6]*Fr[2, 1])/816 + 
     (20867*Fr[1, 5]*Fr[1, 6]*Fr[2, 1])/1632 + (31033*Fr[1, 6]^2*Fr[2, 1])/
      3264 + (2792921*Fr[2, 1]^2)/195840 + (21*Fr[1, 1]^2*Fr[2, 2])/8 - 
     (149*Fr[1, 2]^2*Fr[2, 2])/12 + (7*Fr[1, 1]*Fr[1, 4]*Fr[2, 2])/2 + 
     (5*Fr[1, 2]*Fr[1, 4]*Fr[2, 2])/6 + (11*Fr[1, 4]^2*Fr[2, 2])/6 - 
     (7*Fr[1, 1]*Fr[1, 5]*Fr[2, 2])/4 - (3*Fr[1, 2]*Fr[1, 5]*Fr[2, 2])/2 + 
     (9*Fr[1, 4]*Fr[1, 5]*Fr[2, 2])/2 - (3*Fr[1, 5]^2*Fr[2, 2])/8 + 
     (7*Fr[1, 1]*Fr[1, 6]*Fr[2, 2])/4 - (7*Fr[1, 4]*Fr[1, 6]*Fr[2, 2])/2 + 
     (7*Fr[1, 5]*Fr[1, 6]*Fr[2, 2])/4 - (7*Fr[1, 6]^2*Fr[2, 2])/8 + 
     (67*Fr[2, 1]*Fr[2, 2])/48 + (7*Fr[2, 2]^2)/8 + 
     (5071*Fr[1, 1]^2*Fr[2, 4])/272 - (14*Fr[1, 1]*Fr[1, 2]*Fr[2, 4])/3 - 
     (149*Fr[1, 2]^2*Fr[2, 4])/12 - (2351*Fr[1, 1]*Fr[1, 4]*Fr[2, 4])/204 - 
     (23*Fr[1, 2]*Fr[1, 4]*Fr[2, 4])/6 - (23*Fr[1, 4]^2*Fr[2, 4])/4 - 
     (1429*Fr[1, 1]*Fr[1, 5]*Fr[2, 4])/136 - (77*Fr[1, 2]*Fr[1, 5]*Fr[2, 4])/
      6 + (5165*Fr[1, 4]*Fr[1, 5]*Fr[2, 4])/204 + (3615*Fr[1, 5]^2*Fr[2, 4])/
      272 - (1287*Fr[1, 1]*Fr[1, 6]*Fr[2, 4])/136 + 
     (14*Fr[1, 2]*Fr[1, 6]*Fr[2, 4])/3 - (1213*Fr[1, 4]*Fr[1, 6]*Fr[2, 4])/
      204 + (241*Fr[1, 5]*Fr[1, 6]*Fr[2, 4])/136 + (99*Fr[1, 6]^2*Fr[2, 4])/
      272 + (6059*Fr[2, 1]*Fr[2, 4])/1632 + (7*Fr[2, 2]*Fr[2, 4])/4 + 
     (649*Fr[2, 4]^2)/272 + (1947*Fr[2, 7]^2)/272 + 
     (2981*Fr[1, 1]^2*Fr[2, 18])/136 - (56*Fr[1, 1]*Fr[1, 2]*Fr[2, 18])/3 + 
     (149*Fr[1, 2]^2*Fr[2, 18])/6 + (347*Fr[1, 1]*Fr[1, 4]*Fr[2, 18])/102 - 
     (61*Fr[1, 2]*Fr[1, 4]*Fr[2, 18])/3 - (1112*Fr[1, 4]^2*Fr[2, 18])/17 + 
     (277*Fr[1, 1]*Fr[1, 5]*Fr[2, 18])/68 + (77*Fr[1, 2]*Fr[1, 5]*Fr[2, 18])/
      3 - (6893*Fr[1, 4]*Fr[1, 5]*Fr[2, 18])/102 - 
     (3615*Fr[1, 5]^2*Fr[2, 18])/136 - (2145*Fr[1, 1]*Fr[1, 6]*Fr[2, 18])/
      68 - (28*Fr[1, 2]*Fr[1, 6]*Fr[2, 18])/3 - 
     (3935*Fr[1, 4]*Fr[1, 6]*Fr[2, 18])/102 - 
     (241*Fr[1, 5]*Fr[1, 6]*Fr[2, 18])/68 - (99*Fr[1, 6]^2*Fr[2, 18])/136 - 
     (4343*Fr[2, 1]*Fr[2, 18])/816 - (7*Fr[2, 2]*Fr[2, 18])/2 - 
     (649*Fr[2, 4]*Fr[2, 18])/68 - (11*Fr[2, 18]^2)/68 + 
     (825*Fr[1, 1]*Fr[3, 1])/34 + (165*Fr[1, 4]*Fr[3, 1])/34 - 
     (33*Fr[1, 5]*Fr[3, 1])/17 + (33*Fr[1, 6]*Fr[3, 1])/17 + 
     (16401*Fr[1, 1]*Fr[3, 5])/34 - (5914*Fr[1, 2]*Fr[3, 5])/9 - 
     (409019*Fr[1, 4]*Fr[3, 5])/306 - (12139*Fr[1, 5]*Fr[3, 5])/17 - 
     (32923*Fr[1, 6]*Fr[3, 5])/34 + 12*Fr[1, 2]*Fr[3, 7] + 
     3*Fr[1, 4]*Fr[3, 7] - 2*Fr[1, 5]*Fr[3, 7] + (297*Fr[1, 1]*Fr[3, 28])/
      17 - (28*Fr[1, 2]*Fr[3, 28])/3 - (1423*Fr[1, 4]*Fr[3, 28])/51 - 
     (30*Fr[1, 5]*Fr[3, 28])/17 - (352*Fr[1, 6]*Fr[3, 28])/17 + 
     (1595*Fr[1, 1]*Fr[3, 30])/68 - (28*Fr[1, 2]*Fr[3, 30])/3 - 
     (1423*Fr[1, 4]*Fr[3, 30])/51 - 5*Fr[1, 5]*Fr[3, 30] - 
     (1595*Fr[1, 6]*Fr[3, 30])/68 + (396*Fr[1, 1]*Fr[3, 32])/17 - 
     14*Fr[1, 2]*Fr[3, 32] - (299*Fr[1, 4]*Fr[3, 32])/17 - 
     (585*Fr[1, 5]*Fr[3, 32])/34 - (33*Fr[1, 6]*Fr[3, 32])/2 - 
     (297*Fr[1, 1]*Fr[3, 36])/17 + (28*Fr[1, 2]*Fr[3, 36])/3 + 
     (3833*Fr[1, 4]*Fr[3, 36])/102 + (1379*Fr[1, 5]*Fr[3, 36])/34 + 
     (891*Fr[1, 1]*Fr[3, 40])/17 - 28*Fr[1, 2]*Fr[3, 40] - 
     (1423*Fr[1, 4]*Fr[3, 40])/17 - 15*Fr[1, 5]*Fr[3, 40] - 
     (891*Fr[1, 6]*Fr[3, 40])/17 - 26*Fr[1, 2]*Fr[3, 45] + 
     4*Fr[1, 4]*Fr[3, 45] + 2*Fr[1, 5]*Fr[3, 45] + (242*Fr[1, 1]*Fr[3, 48])/
      17 - (14*Fr[1, 2]*Fr[3, 48])/3 - (37*Fr[1, 4]*Fr[3, 48])/3 - 
     (195*Fr[1, 5]*Fr[3, 48])/34 - (11*Fr[1, 6]*Fr[3, 48])/2 - 
     Fr[1, 2]*Fr[3, 62] + 11*Fr[1, 4]*Fr[3, 62] + 2*Fr[1, 5]*Fr[3, 62] - 
     3*Fr[4, 2] - (132*Fr[4, 4])/17 + (253*Fr[4, 18])/34 + 
     (220*Fr[4, 19])/17 - (33*Fr[4, 21])/34 + (842*Fr[4, 25])/17 + 
     (1023*Fr[4, 29])/34 - (198*Fr[4, 30])/17 + 8*Fr[4, 34] + 
     (11*Fr[4, 39])/2 - (132*Fr[4, 48])/17 - (297*Fr[4, 49])/34 - 
     (297*Fr[4, 62])/34 + 6*Fr[4, 75] + 28*Fr[4, 76] - 2*Fr[4, 81] + 
     6*Fr[4, 84] + (10*Fr[4, 85])/3 - 4*Fr[4, 103]), 
 mi[mzzX, 3] -> 3/2 + eps*(Fr[1, 1] - 2*Fr[1, 2] - Fr[1, 4] - Fr[1, 6]) + 
   eps^2*(5*Fr[1, 1]^2 - 2*Fr[1, 1]*Fr[1, 3] + 4*Fr[1, 3]^2 + 
     6*Fr[1, 1]*Fr[1, 4] + 4*Fr[1, 2]*Fr[1, 4] - (13*Fr[1, 4]^2)/2 - 
     4*Fr[1, 1]*Fr[1, 5] - 4*Fr[1, 2]*Fr[1, 5] + 2*Fr[1, 3]*Fr[1, 5] + 
     7*Fr[1, 4]*Fr[1, 5] - (3*Fr[1, 5]^2)/2 + 4*Fr[1, 1]*Fr[1, 6] + 
     2*Fr[1, 3]*Fr[1, 6] - 6*Fr[1, 4]*Fr[1, 6] + 2*Fr[1, 5]*Fr[1, 6] - 
     3*Fr[1, 6]^2 - Fr[2, 1]/12 + 2*Fr[2, 2] + Fr[2, 3] + 3*Fr[2, 4] + 
     Fr[2, 5] - Fr[2, 6] - 6*Fr[2, 18] - 4*Fr[2, 19]) + 
   eps^3*((-187*Fr[1, 1]^3)/36 - (3*Fr[1, 1]^2*Fr[1, 2])/4 - Fr[1, 2]^3/3 + 
     (11*Fr[1, 1]^2*Fr[1, 3])/4 - (3*Fr[1, 2]^2*Fr[1, 3])/2 + 
     (7*Fr[1, 1]*Fr[1, 3]^2)/2 - 4*Fr[1, 2]*Fr[1, 3]^2 + 2*Fr[1, 3]^3 + 
     (13*Fr[1, 1]^2*Fr[1, 4])/2 - Fr[1, 1]*Fr[1, 2]*Fr[1, 4] + 
     (5*Fr[1, 2]^2*Fr[1, 4])/2 + 8*Fr[1, 1]*Fr[1, 3]*Fr[1, 4] - 
     8*Fr[1, 3]^2*Fr[1, 4] + (11*Fr[1, 1]*Fr[1, 4]^2)/2 + 
     (3*Fr[1, 2]*Fr[1, 4]^2)/2 - 4*Fr[1, 3]*Fr[1, 4]^2 - (9*Fr[1, 4]^3)/2 - 
     (23*Fr[1, 1]^2*Fr[1, 5])/6 + (Fr[1, 1]*Fr[1, 2]*Fr[1, 5])/2 - 
     4*Fr[1, 2]^2*Fr[1, 5] - (5*Fr[1, 1]*Fr[1, 3]*Fr[1, 5])/2 + 
     12*Fr[1, 3]^2*Fr[1, 5] + Fr[1, 2]*Fr[1, 4]*Fr[1, 5] + 
     3*Fr[1, 4]^2*Fr[1, 5] - (41*Fr[1, 1]*Fr[1, 5]^2)/12 - 
     (9*Fr[1, 2]*Fr[1, 5]^2)/4 + (15*Fr[1, 3]*Fr[1, 5]^2)/4 - 
     (97*Fr[1, 5]^3)/18 - (21*Fr[1, 1]^2*Fr[1, 6])/4 - 
     (Fr[1, 1]*Fr[1, 2]*Fr[1, 6])/2 + 5*Fr[1, 2]^2*Fr[1, 6] + 
     (17*Fr[1, 1]*Fr[1, 3]*Fr[1, 6])/2 - 3*Fr[1, 2]*Fr[1, 3]*Fr[1, 6] - 
     (11*Fr[1, 3]^2*Fr[1, 6])/2 - 3*Fr[1, 1]*Fr[1, 4]*Fr[1, 6] + 
     Fr[1, 2]*Fr[1, 4]*Fr[1, 6] - 8*Fr[1, 3]*Fr[1, 4]*Fr[1, 6] - 
     (3*Fr[1, 4]^2*Fr[1, 6])/2 + Fr[1, 1]*Fr[1, 5]*Fr[1, 6] - 
     (Fr[1, 2]*Fr[1, 5]*Fr[1, 6])/2 - (Fr[1, 3]*Fr[1, 5]*Fr[1, 6])/2 - 
     (21*Fr[1, 5]^2*Fr[1, 6])/4 - (95*Fr[1, 1]*Fr[1, 6]^2)/12 + 
     (21*Fr[1, 2]*Fr[1, 6]^2)/4 - (17*Fr[1, 3]*Fr[1, 6]^2)/4 + 
     (11*Fr[1, 4]*Fr[1, 6]^2)/2 - (35*Fr[1, 5]*Fr[1, 6]^2)/6 + 
     (11*Fr[1, 6]^3)/12 + (221*Fr[1, 1]*Fr[2, 1])/72 + 
     (13*Fr[1, 2]*Fr[2, 1])/24 + (Fr[1, 3]*Fr[2, 1])/8 + 
     (5*Fr[1, 4]*Fr[2, 1])/4 + (101*Fr[1, 5]*Fr[2, 1])/36 + 
     (21*Fr[1, 6]*Fr[2, 1])/8 + (3*Fr[1, 2]*Fr[2, 2])/2 + 
     2*Fr[1, 3]*Fr[2, 2] - (Fr[1, 4]*Fr[2, 2])/2 + 2*Fr[1, 5]*Fr[2, 2] - 
     2*Fr[1, 6]*Fr[2, 2] - (7*Fr[1, 2]*Fr[2, 3])/2 - 
     (3*Fr[1, 3]*Fr[2, 3])/2 - 2*Fr[1, 4]*Fr[2, 3] + 2*Fr[1, 5]*Fr[2, 3] - 
     2*Fr[1, 6]*Fr[2, 3] - (9*Fr[1, 1]*Fr[2, 4])/2 - (Fr[1, 2]*Fr[2, 4])/2 + 
     2*Fr[1, 3]*Fr[2, 4] + Fr[1, 4]*Fr[2, 4] - (5*Fr[1, 5]*Fr[2, 4])/2 + 
     (5*Fr[1, 6]*Fr[2, 4])/2 + 2*Fr[1, 3]*Fr[2, 5] - 2*Fr[1, 4]*Fr[2, 5] + 
     2*Fr[1, 5]*Fr[2, 5] - 2*Fr[1, 6]*Fr[2, 5] - (5*Fr[1, 1]*Fr[2, 6])/2 - 
     (9*Fr[1, 3]*Fr[2, 6])/2 + 2*Fr[1, 4]*Fr[2, 6] - 2*Fr[1, 5]*Fr[2, 6] + 
     (3*Fr[1, 6]*Fr[2, 6])/2 - 7*Fr[1, 1]*Fr[2, 18] + Fr[1, 2]*Fr[2, 18] - 
     8*Fr[1, 3]*Fr[2, 18] - 9*Fr[1, 4]*Fr[2, 18] - Fr[1, 5]*Fr[2, 18] + 
     4*Fr[1, 6]*Fr[2, 18] - 6*Fr[1, 1]*Fr[2, 19] + 2*Fr[1, 2]*Fr[2, 19] - 
     6*Fr[1, 3]*Fr[2, 19] + 8*Fr[1, 4]*Fr[2, 19] - 7*Fr[1, 5]*Fr[2, 19] + 
     3*Fr[1, 6]*Fr[2, 19] - 2*Fr[3, 1] - Fr[3, 2]/2 - (631*Fr[3, 5])/2 + 
     Fr[3, 7] + Fr[3, 8] + Fr[3, 9] - (17*Fr[3, 28])/3 - (22*Fr[3, 30])/3 - 
     (17*Fr[3, 32])/2 - 3*Fr[3, 33] + Fr[3, 34] + 3*Fr[3, 36] - Fr[3, 37] - 
     6*Fr[3, 38] - 4*Fr[3, 39] - 21*Fr[3, 40] + Fr[3, 43] - 3*Fr[3, 45] - 
     (9*Fr[3, 48])/2 - Fr[3, 55] + 2*Fr[3, 56] + 7*Fr[3, 66] - Fr[3, 81]) + 
   eps^4*Fr[4, 155], mi[mzzX, 2] -> 0, mi[mzzX, 1] -> 0, 
 mi[zzzX, 86] -> 1 + eps*(-Fr[1, 1] - Fr[1, 3]) + 
   eps^2*(Fr[1, 1]^2/2 + Fr[1, 1]*Fr[1, 3] + Fr[1, 3]^2/2 - Fr[2, 1]/6) + 
   eps^3*(-1/6*Fr[1, 1]^3 - (Fr[1, 1]^2*Fr[1, 3])/2 - 
     (Fr[1, 1]*Fr[1, 3]^2)/2 - Fr[1, 3]^3/6 + (Fr[1, 1]*Fr[2, 1])/6 + 
     (Fr[1, 3]*Fr[2, 1])/6 - (14*Fr[3, 5])/3) + 
   eps^4*(Fr[1, 1]^4/24 + (Fr[1, 1]^3*Fr[1, 3])/6 + 
     (Fr[1, 1]^2*Fr[1, 3]^2)/4 + (Fr[1, 1]*Fr[1, 3]^3)/6 + Fr[1, 3]^4/24 - 
     (Fr[1, 1]^2*Fr[2, 1])/12 - (Fr[1, 1]*Fr[1, 3]*Fr[2, 1])/6 - 
     (Fr[1, 3]^2*Fr[2, 1])/12 - (7*Fr[2, 1]^2)/120 + 
     (14*Fr[1, 1]*Fr[3, 5])/3 + (14*Fr[1, 3]*Fr[3, 5])/3), 
 mi[zzzX, 81] -> 1 - 2*eps*Fr[1, 3] + eps^2*(2*Fr[1, 3]^2 - Fr[2, 1]/6) + 
   eps^3*((-4*Fr[1, 3]^3)/3 + (Fr[1, 3]*Fr[2, 1])/3 - (14*Fr[3, 5])/3) + 
   eps^4*((2*Fr[1, 3]^4)/3 - (Fr[1, 3]^2*Fr[2, 1])/3 - (7*Fr[2, 1]^2)/120 + 
     (28*Fr[1, 3]*Fr[3, 5])/3), mi[zzzX, 80] -> 
  2 + eps*(-2*Fr[1, 1] - 2*Fr[1, 2] + 2*Fr[1, 3] - 2*Fr[1, 6]) + 
   eps^2*(Fr[1, 1]^2 + 2*Fr[1, 1]*Fr[1, 2] - 2*Fr[1, 1]*Fr[1, 3] + 
     2*Fr[1, 1]*Fr[1, 6] - Fr[2, 1]/6 + Fr[2, 3]) + 
   eps^3*(-1/3*Fr[1, 1]^3 - Fr[1, 1]^2*Fr[1, 2] + Fr[1, 1]^2*Fr[1, 3] - 
     Fr[1, 1]^2*Fr[1, 6] + (Fr[1, 1]*Fr[2, 1])/6 + (Fr[1, 2]*Fr[2, 1])/6 - 
     (Fr[1, 3]*Fr[2, 1])/6 + (Fr[1, 6]*Fr[2, 1])/6 - Fr[1, 1]*Fr[2, 3] - 
     (14*Fr[3, 5])/3 + Fr[3, 8]) + 
   eps^4*(Fr[1, 1]^4/12 + (Fr[1, 1]^3*Fr[1, 2])/3 - (Fr[1, 1]^3*Fr[1, 3])/3 + 
     (Fr[1, 1]^3*Fr[1, 6])/3 - (Fr[1, 1]^2*Fr[2, 1])/12 - 
     (Fr[1, 1]*Fr[1, 2]*Fr[2, 1])/6 + (Fr[1, 1]*Fr[1, 3]*Fr[2, 1])/6 - 
     (Fr[1, 1]*Fr[1, 6]*Fr[2, 1])/6 - (47*Fr[2, 1]^2)/720 + 
     (Fr[1, 1]^2*Fr[2, 3])/2 - (Fr[2, 1]*Fr[2, 3])/12 + 
     (14*Fr[1, 1]*Fr[3, 5])/3 + (14*Fr[1, 2]*Fr[3, 5])/3 - 
     (14*Fr[1, 3]*Fr[3, 5])/3 + (14*Fr[1, 6]*Fr[3, 5])/3 - 
     Fr[1, 1]*Fr[3, 8] + Fr[4, 3]), mi[zzzX, 79] -> 
  2 + eps*(-2*Fr[1, 2] - 2*Fr[1, 6]) + 
   eps^2*(2*Fr[1, 2]*Fr[1, 3] - Fr[1, 3]^2 + 2*Fr[1, 3]*Fr[1, 6] - 
     Fr[2, 1]/6 + Fr[2, 3]) + eps^3*(-(Fr[1, 2]*Fr[1, 3]^2) + 
     (2*Fr[1, 3]^3)/3 - Fr[1, 3]^2*Fr[1, 6] + (Fr[1, 2]*Fr[2, 1])/6 + 
     (Fr[1, 6]*Fr[2, 1])/6 - Fr[1, 3]*Fr[2, 3] - (14*Fr[3, 5])/3 + 
     Fr[3, 8]) + eps^4*((Fr[1, 2]*Fr[1, 3]^3)/3 - Fr[1, 3]^4/4 + 
     (Fr[1, 3]^3*Fr[1, 6])/3 - (Fr[1, 2]*Fr[1, 3]*Fr[2, 1])/6 + 
     (Fr[1, 3]^2*Fr[2, 1])/12 - (Fr[1, 3]*Fr[1, 6]*Fr[2, 1])/6 - 
     (47*Fr[2, 1]^2)/720 + (Fr[1, 3]^2*Fr[2, 3])/2 - (Fr[2, 1]*Fr[2, 3])/12 + 
     (14*Fr[1, 2]*Fr[3, 5])/3 + (14*Fr[1, 6]*Fr[3, 5])/3 - 
     Fr[1, 3]*Fr[3, 8] + Fr[4, 3]), mi[zzzX, 67] -> 
  1/2 - eps*Fr[1, 3] + eps^2*(-1/4*Fr[1, 1]^2 + 2*Fr[1, 3]^2 - 
     (Fr[1, 1]*Fr[1, 5])/2 + Fr[1, 3]*Fr[1, 5] + Fr[1, 5]^2/4 + 
     (Fr[1, 1]*Fr[1, 6])/2 - (Fr[1, 5]*Fr[1, 6])/2 - Fr[1, 6]^2/4 - 
     (5*Fr[2, 1])/24 - Fr[2, 6]/2 - Fr[2, 19]) + 
   eps^3*((-5*Fr[1, 1]^3)/36 - (17*Fr[1, 3]^3)/6 + (Fr[1, 1]^2*Fr[1, 5])/3 - 
     2*Fr[1, 3]^2*Fr[1, 5] - (Fr[1, 1]*Fr[1, 5]^2)/12 - 
     (Fr[1, 3]*Fr[1, 5]^2)/2 - (5*Fr[1, 5]^3)/18 - (Fr[1, 1]^2*Fr[1, 6])/4 - 
     (3*Fr[1, 3]^2*Fr[1, 6])/2 + (Fr[1, 5]^2*Fr[1, 6])/4 - 
     (Fr[1, 1]*Fr[1, 6]^2)/12 - (Fr[1, 3]*Fr[1, 6]^2)/2 + 
     (Fr[1, 5]*Fr[1, 6]^2)/3 - Fr[1, 6]^3/4 + (7*Fr[1, 1]*Fr[2, 1])/72 + 
     (7*Fr[1, 3]*Fr[2, 1])/12 + (7*Fr[1, 5]*Fr[2, 1])/36 + 
     (7*Fr[1, 6]*Fr[2, 1])/24 + (Fr[1, 5]*Fr[2, 6])/2 + 
     2*Fr[1, 3]*Fr[2, 19] + Fr[1, 5]*Fr[2, 19] + Fr[1, 6]*Fr[2, 19] + 
     Fr[3, 2]/2 - (43*Fr[3, 5])/2 + (2*Fr[3, 28])/3 + Fr[3, 30]/3 - 
     Fr[3, 33] - Fr[3, 34] + Fr[3, 37] - 2*Fr[3, 39]) + 
   eps^4*((-155*Fr[1, 1]^4)/288 - (43*Fr[1, 1]^3*Fr[1, 3])/18 - 
     (5*Fr[1, 1]^2*Fr[1, 3]^2)/8 + (11*Fr[1, 1]*Fr[1, 3]^3)/3 + 
     (2833*Fr[1, 3]^4)/432 - (97*Fr[1, 1]^3*Fr[1, 5])/72 - 
     (11*Fr[1, 1]^2*Fr[1, 3]*Fr[1, 5])/6 + (49*Fr[1, 1]*Fr[1, 3]^2*Fr[1, 5])/
      12 + (21*Fr[1, 3]^3*Fr[1, 5])/2 - (25*Fr[1, 1]^2*Fr[1, 5]^2)/72 + 
     (11*Fr[1, 1]*Fr[1, 3]*Fr[1, 5]^2)/6 + (145*Fr[1, 3]^2*Fr[1, 5]^2)/24 + 
     (17*Fr[1, 1]*Fr[1, 5]^3)/18 + (77*Fr[1, 3]*Fr[1, 5]^3)/27 + 
     (191*Fr[1, 5]^4)/288 + (77*Fr[1, 1]^3*Fr[1, 6])/72 + 
     (25*Fr[1, 1]^2*Fr[1, 3]*Fr[1, 6])/9 + (31*Fr[1, 1]*Fr[1, 3]^2*Fr[1, 6])/
      12 + (257*Fr[1, 3]^3*Fr[1, 6])/108 + (29*Fr[1, 1]^2*Fr[1, 5]*Fr[1, 6])/
      36 + (Fr[1, 1]*Fr[1, 3]*Fr[1, 5]*Fr[1, 6])/9 - 
     (13*Fr[1, 3]^2*Fr[1, 5]*Fr[1, 6])/12 - (37*Fr[1, 1]*Fr[1, 5]^2*Fr[1, 6])/
      72 - (26*Fr[1, 3]*Fr[1, 5]^2*Fr[1, 6])/9 - (115*Fr[1, 5]^3*Fr[1, 6])/
      108 - (61*Fr[1, 1]^2*Fr[1, 6]^2)/72 - (41*Fr[1, 1]*Fr[1, 3]*Fr[1, 6]^2)/
      18 - (77*Fr[1, 3]^2*Fr[1, 6]^2)/18 - (7*Fr[1, 1]*Fr[1, 5]*Fr[1, 6]^2)/
      12 - (Fr[1, 3]*Fr[1, 5]*Fr[1, 6]^2)/18 - (Fr[1, 5]^2*Fr[1, 6]^2)/9 - 
     (17*Fr[1, 1]*Fr[1, 6]^3)/72 - (185*Fr[1, 3]*Fr[1, 6]^3)/108 - 
     (11*Fr[1, 5]*Fr[1, 6]^3)/24 + (305*Fr[1, 6]^4)/864 + 
     (77*Fr[1, 1]^2*Fr[2, 1])/864 + (37*Fr[1, 1]*Fr[1, 3]*Fr[2, 1])/108 - 
     (67*Fr[1, 3]^2*Fr[2, 1])/72 - (19*Fr[1, 1]*Fr[1, 5]*Fr[2, 1])/144 - 
     (53*Fr[1, 3]*Fr[1, 5]*Fr[2, 1])/36 - (317*Fr[1, 5]^2*Fr[2, 1])/864 - 
     (17*Fr[1, 1]*Fr[1, 6]*Fr[2, 1])/144 - (25*Fr[1, 3]*Fr[1, 6]*Fr[2, 1])/
      216 + (97*Fr[1, 5]*Fr[1, 6]*Fr[2, 1])/432 + (149*Fr[1, 6]^2*Fr[2, 1])/
      864 - (1187*Fr[2, 1]^2)/3456 - (17*Fr[1, 1]^2*Fr[2, 6])/24 - 
     (8*Fr[1, 1]*Fr[1, 3]*Fr[2, 6])/3 - (31*Fr[1, 3]^2*Fr[2, 6])/12 - 
     (17*Fr[1, 1]*Fr[1, 5]*Fr[2, 6])/12 - 3*Fr[1, 3]*Fr[1, 5]*Fr[2, 6] - 
     (23*Fr[1, 5]^2*Fr[2, 6])/24 + (Fr[1, 1]*Fr[1, 6]*Fr[2, 6])/12 - 
     (Fr[1, 5]*Fr[1, 6]*Fr[2, 6])/12 + (5*Fr[1, 6]^2*Fr[2, 6])/24 + 
     (7*Fr[2, 1]*Fr[2, 6])/144 - Fr[2, 6]^2/24 - (5*Fr[2, 7]^2)/48 - 
     (53*Fr[1, 1]^2*Fr[2, 19])/36 - (16*Fr[1, 1]*Fr[1, 3]*Fr[2, 19])/3 - 
     (299*Fr[1, 3]^2*Fr[2, 19])/36 - (49*Fr[1, 1]*Fr[1, 5]*Fr[2, 19])/18 - 
     8*Fr[1, 3]*Fr[1, 5]*Fr[2, 19] - (71*Fr[1, 5]^2*Fr[2, 19])/36 + 
     (Fr[1, 1]*Fr[1, 6]*Fr[2, 19])/6 + (23*Fr[1, 3]*Fr[1, 6]*Fr[2, 19])/18 - 
     (7*Fr[1, 5]*Fr[1, 6]*Fr[2, 19])/6 + (22*Fr[1, 6]^2*Fr[2, 19])/9 + 
     (7*Fr[2, 1]*Fr[2, 19])/36 - (Fr[2, 6]*Fr[2, 19])/6 - 
     (23*Fr[2, 19]^2)/12 + (7*Fr[1, 1]*Fr[3, 2])/3 + 
     (17*Fr[1, 3]*Fr[3, 2])/3 + (17*Fr[1, 5]*Fr[3, 2])/6 - 
     (17*Fr[1, 6]*Fr[3, 2])/6 - (352*Fr[1, 1]*Fr[3, 5])/9 + 
     (383*Fr[1, 3]*Fr[3, 5])/27 - (131*Fr[1, 5]*Fr[3, 5])/18 + 
     (1277*Fr[1, 6]*Fr[3, 5])/54 + (7*Fr[1, 1]*Fr[3, 28])/9 + 
     (5*Fr[1, 3]*Fr[3, 28])/3 + (13*Fr[1, 5]*Fr[3, 28])/36 - 
     (13*Fr[1, 6]*Fr[3, 28])/36 - Fr[1, 1]*Fr[3, 30] - 
     (19*Fr[1, 3]*Fr[3, 30])/9 - (47*Fr[1, 5]*Fr[3, 30])/36 + 
     (5*Fr[1, 6]*Fr[3, 30])/12 + (Fr[1, 1]*Fr[3, 33])/9 - 
     (19*Fr[1, 3]*Fr[3, 33])/9 + (8*Fr[1, 5]*Fr[3, 33])/9 + 
     (10*Fr[1, 6]*Fr[3, 33])/9 + (19*Fr[1, 3]*Fr[3, 34])/18 + 
     Fr[1, 5]*Fr[3, 34] - (49*Fr[1, 6]*Fr[3, 34])/18 - 
     (8*Fr[1, 1]*Fr[3, 37])/3 - (19*Fr[1, 3]*Fr[3, 37])/3 - 
     4*Fr[1, 5]*Fr[3, 37] + Fr[1, 6]*Fr[3, 37] - (7*Fr[1, 1]*Fr[3, 39])/3 - 
     5*Fr[1, 3]*Fr[3, 39] - (4*Fr[1, 5]*Fr[3, 39])/3 + 
     (4*Fr[1, 6]*Fr[3, 39])/3 + (5*Fr[4, 6])/3 + (11*Fr[4, 18])/9 - 
     (19*Fr[4, 19])/18 - Fr[4, 22]/9 - (13*Fr[4, 23])/6 - 3*Fr[4, 26] - 
     (23*Fr[4, 28])/6 - (19*Fr[4, 35])/9 - Fr[4, 43]/2 + Fr[4, 47]/6 + 
     (17*Fr[4, 74])/6 - Fr[4, 89]/18), 
 mi[zzzX, 59] -> eps*(-Fr[1, 3] + Fr[1, 6]) + 
   eps^2*((3*Fr[1, 3]^2)/2 + Fr[1, 3]*Fr[1, 5] - Fr[1, 5]*Fr[1, 6] - 
     Fr[1, 6]^2/2 - Fr[2, 1]/12 - Fr[2, 19]) + 
   eps^3*(-1/18*Fr[1, 1]^3 - 2*Fr[1, 3]^3 + (Fr[1, 1]^2*Fr[1, 5])/3 - 
     (3*Fr[1, 3]^2*Fr[1, 5])/2 + (Fr[1, 1]*Fr[1, 5]^2)/6 - 
     (Fr[1, 3]*Fr[1, 5]^2)/2 + (2*Fr[1, 5]^3)/9 - (3*Fr[1, 3]^2*Fr[1, 6])/2 + 
     (Fr[1, 5]^2*Fr[1, 6])/2 + (Fr[1, 1]*Fr[1, 6]^2)/6 - 
     (Fr[1, 3]*Fr[1, 6]^2)/2 + (Fr[1, 5]*Fr[1, 6]^2)/3 - Fr[1, 6]^3/6 - 
     (Fr[1, 1]*Fr[2, 1])/36 + (Fr[1, 3]*Fr[2, 1])/3 - 
     (Fr[1, 5]*Fr[2, 1])/18 + (Fr[1, 6]*Fr[2, 1])/6 + 2*Fr[1, 3]*Fr[2, 19] + 
     Fr[1, 5]*Fr[2, 19] + Fr[1, 6]*Fr[2, 19] + Fr[3, 2] - 5*Fr[3, 5] + 
     (2*Fr[3, 28])/3 + Fr[3, 30]/3 - Fr[3, 34] - Fr[3, 39]) + 
   eps^4*((49*Fr[1, 1]^4)/144 + (5*Fr[1, 1]^3*Fr[1, 3])/9 + 
     (Fr[1, 1]^2*Fr[1, 3]^2)/4 - (2*Fr[1, 1]*Fr[1, 3]^3)/3 + 
     (599*Fr[1, 3]^4)/432 + (Fr[1, 1]^3*Fr[1, 5])/6 + 
     (Fr[1, 1]^2*Fr[1, 3]*Fr[1, 5])/3 - (5*Fr[1, 1]*Fr[1, 3]^2*Fr[1, 5])/6 + 
     (4*Fr[1, 3]^3*Fr[1, 5])/3 + (29*Fr[1, 1]^2*Fr[1, 5]^2)/144 - 
     (Fr[1, 1]*Fr[1, 3]*Fr[1, 5]^2)/3 + (Fr[1, 3]^2*Fr[1, 5]^2)/3 - 
     (11*Fr[1, 1]*Fr[1, 5]^3)/72 + (11*Fr[1, 3]*Fr[1, 5]^3)/54 - 
     Fr[1, 5]^4/18 - (Fr[1, 1]^3*Fr[1, 6])/18 - 
     (4*Fr[1, 1]^2*Fr[1, 3]*Fr[1, 6])/9 - (5*Fr[1, 1]*Fr[1, 3]^2*Fr[1, 6])/
      6 + (307*Fr[1, 3]^3*Fr[1, 6])/108 - (43*Fr[1, 1]^2*Fr[1, 5]*Fr[1, 6])/
      72 + (2*Fr[1, 1]*Fr[1, 3]*Fr[1, 5]*Fr[1, 6])/9 + 
     (7*Fr[1, 3]^2*Fr[1, 5]*Fr[1, 6])/3 - (7*Fr[1, 1]*Fr[1, 5]^2*Fr[1, 6])/
      36 + (2*Fr[1, 3]*Fr[1, 5]^2*Fr[1, 6])/9 - (13*Fr[1, 5]^3*Fr[1, 6])/
      216 + (17*Fr[1, 1]^2*Fr[1, 6]^2)/144 + (4*Fr[1, 1]*Fr[1, 3]*Fr[1, 6]^2)/
      9 + (185*Fr[1, 3]^2*Fr[1, 6]^2)/72 - (Fr[1, 1]*Fr[1, 5]*Fr[1, 6]^2)/8 + 
     (7*Fr[1, 3]*Fr[1, 5]*Fr[1, 6]^2)/18 - (11*Fr[1, 5]^2*Fr[1, 6]^2)/144 + 
     (7*Fr[1, 1]*Fr[1, 6]^3)/36 + (89*Fr[1, 3]*Fr[1, 6]^3)/108 + 
     (Fr[1, 5]*Fr[1, 6]^3)/12 + Fr[1, 6]^4/54 - (29*Fr[1, 1]^2*Fr[2, 1])/
      216 - (4*Fr[1, 1]*Fr[1, 3]*Fr[2, 1])/27 - (43*Fr[1, 3]^2*Fr[2, 1])/
      144 + (Fr[1, 1]*Fr[1, 5]*Fr[2, 1])/6 - (5*Fr[1, 3]*Fr[1, 5]*Fr[2, 1])/
      18 - (Fr[1, 5]^2*Fr[2, 1])/54 + (Fr[1, 1]*Fr[1, 6]*Fr[2, 1])/12 - 
     (77*Fr[1, 3]*Fr[1, 6]*Fr[2, 1])/216 - (13*Fr[1, 5]*Fr[1, 6]*Fr[2, 1])/
      108 - (13*Fr[1, 6]^2*Fr[2, 1])/432 + (529*Fr[2, 1]^2)/4320 + 
     (Fr[1, 1]^2*Fr[2, 6])/12 + (2*Fr[1, 1]*Fr[1, 3]*Fr[2, 6])/3 + 
     (5*Fr[1, 3]^2*Fr[2, 6])/6 + (Fr[1, 1]*Fr[1, 5]*Fr[2, 6])/6 + 
     (Fr[1, 5]^2*Fr[2, 6])/12 + (Fr[1, 1]*Fr[1, 6]*Fr[2, 6])/6 - 
     (Fr[1, 5]*Fr[1, 6]*Fr[2, 6])/6 - (Fr[1, 6]^2*Fr[2, 6])/12 - 
     (Fr[2, 1]*Fr[2, 6])/36 - Fr[2, 6]^2/12 + (17*Fr[2, 7]^2)/48 + 
     (Fr[1, 1]^2*Fr[2, 19])/18 + (4*Fr[1, 1]*Fr[1, 3]*Fr[2, 19])/3 - 
     (49*Fr[1, 3]^2*Fr[2, 19])/36 + (5*Fr[1, 1]*Fr[1, 5]*Fr[2, 19])/9 - 
     2*Fr[1, 3]*Fr[1, 5]*Fr[2, 19] - (4*Fr[1, 5]^2*Fr[2, 19])/9 + 
     (Fr[1, 1]*Fr[1, 6]*Fr[2, 19])/3 - (53*Fr[1, 3]*Fr[1, 6]*Fr[2, 19])/18 - 
     (4*Fr[1, 5]*Fr[1, 6]*Fr[2, 19])/3 - (31*Fr[1, 6]^2*Fr[2, 19])/36 - 
     (17*Fr[2, 1]*Fr[2, 19])/72 - (Fr[2, 6]*Fr[2, 19])/3 - Fr[2, 19]^2/12 - 
     (4*Fr[1, 1]*Fr[3, 2])/3 - (2*Fr[1, 3]*Fr[3, 2])/3 - 
     (Fr[1, 5]*Fr[3, 2])/3 + (Fr[1, 6]*Fr[3, 2])/3 + 
     (91*Fr[1, 1]*Fr[3, 5])/9 + (802*Fr[1, 3]*Fr[3, 5])/27 - 
     (8*Fr[1, 5]*Fr[3, 5])/9 - (568*Fr[1, 6]*Fr[3, 5])/27 - 
     (4*Fr[1, 1]*Fr[3, 28])/9 - (2*Fr[1, 3]*Fr[3, 28])/3 + 
     (5*Fr[1, 5]*Fr[3, 28])/36 - (5*Fr[1, 6]*Fr[3, 28])/36 + 
     (Fr[1, 1]*Fr[3, 30])/2 - (2*Fr[1, 3]*Fr[3, 30])/9 - 
     (Fr[1, 5]*Fr[3, 30])/36 - (Fr[1, 6]*Fr[3, 30])/4 + 
     (2*Fr[1, 1]*Fr[3, 33])/9 + (7*Fr[1, 3]*Fr[3, 33])/9 - 
     (2*Fr[1, 5]*Fr[3, 33])/9 - (7*Fr[1, 6]*Fr[3, 33])/9 + 
     (47*Fr[1, 3]*Fr[3, 34])/18 + Fr[1, 5]*Fr[3, 34] + 
     (19*Fr[1, 6]*Fr[3, 34])/18 + (2*Fr[1, 1]*Fr[3, 37])/3 - 
     (2*Fr[1, 3]*Fr[3, 37])/3 + (4*Fr[1, 1]*Fr[3, 39])/3 + 
     2*Fr[1, 3]*Fr[3, 39] + (Fr[1, 5]*Fr[3, 39])/3 - (Fr[1, 6]*Fr[3, 39])/3 + 
     Fr[4, 6]/3 + (4*Fr[4, 18])/9 + (7*Fr[4, 19])/18 - (2*Fr[4, 22])/9 + 
     (5*Fr[4, 23])/3 - Fr[4, 28]/6 + (7*Fr[4, 35])/9 - Fr[4, 47]/6 - 
     Fr[4, 74]/3 - Fr[4, 89]/9), mi[zzzX, 56] -> 
  eps*(Fr[1, 2] - Fr[1, 3]) + eps^2*(Fr[1, 1]^2 - Fr[1, 2]^2/2 + 
     (3*Fr[1, 3]^2)/2 + Fr[1, 1]*Fr[1, 4] - Fr[1, 4]^2 - Fr[1, 1]*Fr[1, 5] - 
     Fr[1, 2]*Fr[1, 5] + Fr[1, 3]*Fr[1, 5] + Fr[1, 4]*Fr[1, 5] + 
     Fr[1, 1]*Fr[1, 6] - Fr[1, 4]*Fr[1, 6] - Fr[1, 6]^2/2 + Fr[2, 1]/12 + 
     Fr[2, 2]/2 + Fr[2, 4]/2 + Fr[2, 5]/2 - Fr[2, 6]/2 - Fr[2, 18] - 
     Fr[2, 19]) + eps^3*((-3*Fr[1, 1]^3)/2 + (5*Fr[1, 1]^2*Fr[1, 2])/4 + 
     (5*Fr[1, 2]^3)/12 + (Fr[1, 1]^2*Fr[1, 3])/4 + (3*Fr[1, 1]*Fr[1, 3]^2)/
      2 + (3*Fr[1, 2]*Fr[1, 3]^2)/4 + Fr[1, 3]^3/12 - 
     (3*Fr[1, 1]^2*Fr[1, 4])/8 + Fr[1, 1]*Fr[1, 2]*Fr[1, 4] + 
     (Fr[1, 2]^2*Fr[1, 4])/2 + 2*Fr[1, 1]*Fr[1, 3]*Fr[1, 4] - 
     2*Fr[1, 3]^2*Fr[1, 4] + (9*Fr[1, 1]*Fr[1, 4]^2)/4 - 
     (Fr[1, 2]*Fr[1, 4]^2)/2 - Fr[1, 3]*Fr[1, 4]^2 - Fr[1, 4]^3/12 + 
     (17*Fr[1, 1]^2*Fr[1, 5])/8 - (Fr[1, 1]*Fr[1, 2]*Fr[1, 5])/2 - 
     Fr[1, 2]^2*Fr[1, 5] - (Fr[1, 1]*Fr[1, 3]*Fr[1, 5])/2 + 
     2*Fr[1, 3]^2*Fr[1, 5] + (3*Fr[1, 1]*Fr[1, 4]*Fr[1, 5])/4 + 
     Fr[1, 2]*Fr[1, 4]*Fr[1, 5] - (Fr[1, 4]^2*Fr[1, 5])/4 - 
     (Fr[1, 1]*Fr[1, 5]^2)/2 - (3*Fr[1, 2]*Fr[1, 5]^2)/4 + 
     (3*Fr[1, 3]*Fr[1, 5]^2)/4 + (9*Fr[1, 4]*Fr[1, 5]^2)/8 + 
     (17*Fr[1, 5]^3)/24 - (Fr[1, 1]^2*Fr[1, 6])/2 + 
     (Fr[1, 1]*Fr[1, 2]*Fr[1, 6])/2 + (Fr[1, 2]^2*Fr[1, 6])/4 + 
     (5*Fr[1, 1]*Fr[1, 3]*Fr[1, 6])/2 - (Fr[1, 3]^2*Fr[1, 6])/2 + 
     (3*Fr[1, 1]*Fr[1, 4]*Fr[1, 6])/4 - Fr[1, 2]*Fr[1, 4]*Fr[1, 6] - 
     2*Fr[1, 3]*Fr[1, 4]*Fr[1, 6] - (5*Fr[1, 4]^2*Fr[1, 6])/4 + 
     (3*Fr[1, 1]*Fr[1, 5]*Fr[1, 6])/4 + (Fr[1, 2]*Fr[1, 5]*Fr[1, 6])/2 - 
     (Fr[1, 3]*Fr[1, 5]*Fr[1, 6])/2 - (3*Fr[1, 4]*Fr[1, 5]*Fr[1, 6])/4 + 
     (3*Fr[1, 5]^2*Fr[1, 6])/4 - (3*Fr[1, 1]*Fr[1, 6]^2)/4 - 
     (Fr[1, 2]*Fr[1, 6]^2)/4 - (5*Fr[1, 3]*Fr[1, 6]^2)/4 + 
     (5*Fr[1, 4]*Fr[1, 6]^2)/8 - (3*Fr[1, 5]*Fr[1, 6]^2)/8 + Fr[1, 6]^3/12 - 
     (Fr[1, 1]*Fr[2, 1])/12 - (3*Fr[1, 2]*Fr[2, 1])/8 + 
     (Fr[1, 3]*Fr[2, 1])/2 - (7*Fr[1, 4]*Fr[2, 1])/48 - 
     (19*Fr[1, 5]*Fr[2, 1])/48 - (Fr[1, 6]*Fr[2, 1])/24 - 
     (Fr[1, 1]*Fr[2, 2])/4 + Fr[1, 2]*Fr[2, 2] + (Fr[1, 3]*Fr[2, 2])/2 + 
     (Fr[1, 4]*Fr[2, 2])/2 + (Fr[1, 5]*Fr[2, 2])/4 - (Fr[1, 6]*Fr[2, 2])/4 + 
     (Fr[1, 1]*Fr[2, 3])/4 - (Fr[1, 2]*Fr[2, 3])/4 - (Fr[1, 4]*Fr[2, 3])/2 + 
     (Fr[1, 5]*Fr[2, 3])/4 - (Fr[1, 6]*Fr[2, 3])/4 - (Fr[1, 1]*Fr[2, 4])/4 + 
     Fr[1, 2]*Fr[2, 4] + (Fr[1, 3]*Fr[2, 4])/2 + (5*Fr[1, 4]*Fr[2, 4])/4 + 
     Fr[1, 5]*Fr[2, 4] - (Fr[1, 6]*Fr[2, 4])/4 - (Fr[1, 1]*Fr[2, 5])/4 + 
     (Fr[1, 3]*Fr[2, 5])/2 - (Fr[1, 4]*Fr[2, 5])/2 + (Fr[1, 5]*Fr[2, 5])/4 - 
     (Fr[1, 6]*Fr[2, 5])/4 - (3*Fr[1, 1]*Fr[2, 6])/4 - 
     (3*Fr[1, 3]*Fr[2, 6])/2 + (Fr[1, 4]*Fr[2, 6])/2 - 
     (Fr[1, 5]*Fr[2, 6])/4 + (Fr[1, 6]*Fr[2, 6])/4 + 
     (3*Fr[1, 1]*Fr[2, 18])/2 - Fr[1, 2]*Fr[2, 18] - 2*Fr[1, 3]*Fr[2, 18] - 
     Fr[1, 4]*Fr[2, 18] - (5*Fr[1, 5]*Fr[2, 18])/2 + Fr[1, 6]*Fr[2, 18] - 
     2*Fr[1, 1]*Fr[2, 19] - Fr[1, 2]*Fr[2, 19] - 2*Fr[1, 3]*Fr[2, 19] + 
     2*Fr[1, 4]*Fr[2, 19] - Fr[1, 5]*Fr[2, 19] - (3*Fr[3, 1])/4 + 
     (3*Fr[3, 2])/4 + (5*Fr[3, 5])/3 - (3*Fr[3, 7])/4 + Fr[3, 9]/4 + 
     (3*Fr[3, 28])/2 + Fr[3, 30]/2 - Fr[3, 32] - 2*Fr[3, 33] - Fr[3, 34]/2 + 
     Fr[3, 35]/2 - (3*Fr[3, 38])/2 - 3*Fr[3, 39] + (3*Fr[3, 40])/2 + 
     (3*Fr[3, 45])/2 + Fr[3, 56]/2 + Fr[3, 66] - Fr[3, 76]) + 
   eps^4*Fr[4, 162], mi[zzzX, 51] -> 
  eps^4*((-23*Fr[1, 1]^4)/144 - (7*Fr[1, 1]^3*Fr[1, 3])/36 + 
    (5*Fr[1, 1]^2*Fr[1, 3]^2)/8 - (4*Fr[1, 1]*Fr[1, 3]^3)/3 - 
    (101*Fr[1, 3]^4)/216 - (5*Fr[1, 1]^3*Fr[1, 5])/36 + 
    (Fr[1, 1]^2*Fr[1, 3]*Fr[1, 5])/12 - (7*Fr[1, 1]*Fr[1, 3]^2*Fr[1, 5])/12 - 
    (2*Fr[1, 3]^3*Fr[1, 5])/3 - (11*Fr[1, 1]^2*Fr[1, 5]^2)/72 - 
    (Fr[1, 1]*Fr[1, 3]*Fr[1, 5]^2)/12 - (7*Fr[1, 3]^2*Fr[1, 5]^2)/24 - 
    (7*Fr[1, 1]*Fr[1, 5]^3)/36 + (13*Fr[1, 3]*Fr[1, 5]^3)/108 - 
    Fr[1, 5]^4/48 + (Fr[1, 1]^3*Fr[1, 6])/12 + 
    (11*Fr[1, 1]^2*Fr[1, 3]*Fr[1, 6])/36 - (25*Fr[1, 1]*Fr[1, 3]^2*Fr[1, 6])/
     12 + (25*Fr[1, 3]^3*Fr[1, 6])/27 + (7*Fr[1, 1]^2*Fr[1, 5]*Fr[1, 6])/36 - 
    (5*Fr[1, 1]*Fr[1, 3]*Fr[1, 5]*Fr[1, 6])/18 + 
    (7*Fr[1, 3]^2*Fr[1, 5]*Fr[1, 6])/12 + (7*Fr[1, 1]*Fr[1, 5]^2*Fr[1, 6])/
     18 - (Fr[1, 3]*Fr[1, 5]^2*Fr[1, 6])/36 - (2*Fr[1, 5]^3*Fr[1, 6])/27 - 
    (23*Fr[1, 1]^2*Fr[1, 6]^2)/72 - (29*Fr[1, 1]*Fr[1, 3]*Fr[1, 6]^2)/36 - 
    (13*Fr[1, 3]^2*Fr[1, 6]^2)/72 + (5*Fr[1, 1]*Fr[1, 5]*Fr[1, 6]^2)/12 + 
    (5*Fr[1, 3]*Fr[1, 5]*Fr[1, 6]^2)/36 - (Fr[1, 5]^2*Fr[1, 6]^2)/18 - 
    (Fr[1, 1]*Fr[1, 6]^3)/18 - (19*Fr[1, 3]*Fr[1, 6]^3)/108 - 
    (Fr[1, 5]*Fr[1, 6]^3)/4 + (71*Fr[1, 6]^4)/432 - 
    (11*Fr[1, 1]^2*Fr[2, 1])/216 + (67*Fr[1, 1]*Fr[1, 3]*Fr[2, 1])/216 + 
    (17*Fr[1, 3]^2*Fr[2, 1])/144 + (Fr[1, 1]*Fr[1, 5]*Fr[2, 1])/18 + 
    (7*Fr[1, 3]*Fr[1, 5]*Fr[2, 1])/72 + (31*Fr[1, 5]^2*Fr[2, 1])/432 + 
    (5*Fr[1, 1]*Fr[1, 6]*Fr[2, 1])/18 - (59*Fr[1, 3]*Fr[1, 6]*Fr[2, 1])/216 - 
    (23*Fr[1, 5]*Fr[1, 6]*Fr[2, 1])/216 - (67*Fr[1, 6]^2*Fr[2, 1])/432 - 
    (2389*Fr[2, 1]^2)/8640 - (Fr[1, 1]^2*Fr[2, 6])/6 - 
    (Fr[1, 1]*Fr[1, 3]*Fr[2, 6])/3 + (7*Fr[1, 3]^2*Fr[2, 6])/12 + 
    (Fr[1, 1]*Fr[1, 5]*Fr[2, 6])/6 + (Fr[1, 5]^2*Fr[2, 6])/12 + 
    (Fr[1, 1]*Fr[1, 6]*Fr[2, 6])/6 - (Fr[1, 5]*Fr[1, 6]*Fr[2, 6])/6 - 
    (Fr[1, 6]^2*Fr[2, 6])/12 - (11*Fr[2, 1]*Fr[2, 6])/72 - Fr[2, 6]^2/12 - 
    (5*Fr[2, 7]^2)/24 - (4*Fr[1, 1]^2*Fr[2, 19])/9 + 
    (4*Fr[1, 1]*Fr[1, 3]*Fr[2, 19])/3 + (7*Fr[1, 3]^2*Fr[2, 19])/18 + 
    (5*Fr[1, 1]*Fr[1, 5]*Fr[2, 19])/9 + (Fr[1, 5]^2*Fr[2, 19])/18 + 
    (4*Fr[1, 1]*Fr[1, 6]*Fr[2, 19])/3 + (5*Fr[1, 3]*Fr[1, 6]*Fr[2, 19])/9 - 
    (Fr[1, 5]*Fr[1, 6]*Fr[2, 19])/3 + (7*Fr[1, 6]^2*Fr[2, 19])/18 - 
    (Fr[2, 1]*Fr[2, 19])/9 - (Fr[2, 6]*Fr[2, 19])/3 - (5*Fr[2, 19]^2)/6 + 
    (Fr[1, 1]*Fr[3, 2])/6 + (5*Fr[1, 3]*Fr[3, 2])/6 + 
    (2*Fr[1, 5]*Fr[3, 2])/3 - (2*Fr[1, 6]*Fr[3, 2])/3 - 
    (235*Fr[1, 1]*Fr[3, 5])/18 + (713*Fr[1, 3]*Fr[3, 5])/54 - 
    (5*Fr[1, 5]*Fr[3, 5])/9 + (521*Fr[1, 6]*Fr[3, 5])/27 + 
    (5*Fr[1, 1]*Fr[3, 28])/9 + (Fr[1, 3]*Fr[3, 28])/3 + 
    (Fr[1, 5]*Fr[3, 28])/18 - (Fr[1, 6]*Fr[3, 28])/18 - 
    (2*Fr[1, 3]*Fr[3, 30])/9 + (Fr[1, 5]*Fr[3, 30])/18 + 
    (Fr[1, 6]*Fr[3, 30])/6 - (7*Fr[1, 1]*Fr[3, 33])/9 - 
    (2*Fr[1, 3]*Fr[3, 33])/9 - (2*Fr[1, 5]*Fr[3, 33])/9 + 
    (11*Fr[1, 6]*Fr[3, 33])/9 - Fr[1, 1]*Fr[3, 34] + (Fr[1, 3]*Fr[3, 34])/9 - 
    (4*Fr[1, 6]*Fr[3, 34])/9 + (2*Fr[1, 1]*Fr[3, 37])/3 - 
    (2*Fr[1, 3]*Fr[3, 37])/3 - (5*Fr[1, 1]*Fr[3, 39])/3 - 
    Fr[1, 3]*Fr[3, 39] - (2*Fr[1, 5]*Fr[3, 39])/3 + 
    (2*Fr[1, 6]*Fr[3, 39])/3 + Fr[4, 6]/3 + (4*Fr[4, 18])/9 - Fr[4, 19]/9 - 
    (2*Fr[4, 22])/9 - (4*Fr[4, 23])/3 - (5*Fr[4, 28])/3 - (11*Fr[4, 35])/9 + 
    Fr[4, 47]/3 - Fr[4, 74]/3 - Fr[4, 89]/9), 
 mi[zzzX, 30] -> eps^2*(-Fr[1, 1]^2 - (Fr[1, 1]*Fr[1, 2])/2 + 
     (Fr[1, 1]*Fr[1, 3])/2 - Fr[1, 3]^2/2 - (Fr[1, 1]*Fr[1, 4])/2 + 
     Fr[1, 4]^2/2 + (Fr[1, 1]*Fr[1, 5])/2 + (Fr[1, 2]*Fr[1, 5])/2 - 
     (Fr[1, 3]*Fr[1, 5])/2 - (Fr[1, 4]*Fr[1, 5])/2 - (Fr[1, 1]*Fr[1, 6])/2 + 
     (Fr[1, 4]*Fr[1, 6])/2 + Fr[1, 6]^2/4 - Fr[2, 2]/4 - Fr[2, 4]/4 - 
     Fr[2, 5]/4 + Fr[2, 6]/4 + Fr[2, 18] + Fr[2, 19]/2) + 
   eps^3*((25*Fr[1, 1]^3)/12 - (Fr[1, 1]^2*Fr[1, 2])/2 + (3*Fr[1, 2]^3)/4 - 
     (3*Fr[1, 1]^2*Fr[1, 3])/2 - (5*Fr[1, 1]*Fr[1, 3]^2)/2 - 
     (5*Fr[1, 2]*Fr[1, 3]^2)/4 - (31*Fr[1, 3]^3)/12 - 
     (17*Fr[1, 1]^2*Fr[1, 4])/8 - (Fr[1, 2]^2*Fr[1, 4])/2 - 
     4*Fr[1, 1]*Fr[1, 3]*Fr[1, 4] + 4*Fr[1, 3]^2*Fr[1, 4] - 
     (19*Fr[1, 1]*Fr[1, 4]^2)/4 + 2*Fr[1, 3]*Fr[1, 4]^2 + 
     (29*Fr[1, 4]^3)/12 - (19*Fr[1, 1]^2*Fr[1, 5])/8 + 
     2*Fr[1, 2]^2*Fr[1, 5] + Fr[1, 1]*Fr[1, 3]*Fr[1, 5] - 
     5*Fr[1, 3]^2*Fr[1, 5] - (3*Fr[1, 1]*Fr[1, 4]*Fr[1, 5])/4 - 
     Fr[1, 2]*Fr[1, 4]*Fr[1, 5] - (Fr[1, 4]^2*Fr[1, 5])/4 + 
     (5*Fr[1, 1]*Fr[1, 5]^2)/4 + (3*Fr[1, 2]*Fr[1, 5]^2)/2 - 
     (3*Fr[1, 3]*Fr[1, 5]^2)/2 - (13*Fr[1, 4]*Fr[1, 5]^2)/8 + Fr[1, 5]^3/24 + 
     Fr[1, 1]^2*Fr[1, 6] - (3*Fr[1, 2]^2*Fr[1, 6])/4 - 
     4*Fr[1, 1]*Fr[1, 3]*Fr[1, 6] - (3*Fr[1, 3]^2*Fr[1, 6])/2 - 
     (7*Fr[1, 1]*Fr[1, 4]*Fr[1, 6])/4 + 4*Fr[1, 3]*Fr[1, 4]*Fr[1, 6] + 
     (11*Fr[1, 4]^2*Fr[1, 6])/4 - (3*Fr[1, 1]*Fr[1, 5]*Fr[1, 6])/4 + 
     (3*Fr[1, 4]*Fr[1, 5]*Fr[1, 6])/4 - (Fr[1, 5]^2*Fr[1, 6])/4 + 
     (3*Fr[1, 1]*Fr[1, 6]^2)/2 - (Fr[1, 2]*Fr[1, 6]^2)/2 + 
     (3*Fr[1, 3]*Fr[1, 6]^2)/2 - (9*Fr[1, 4]*Fr[1, 6]^2)/8 + 
     (13*Fr[1, 5]*Fr[1, 6]^2)/8 - Fr[1, 6]^3/4 - (11*Fr[1, 1]*Fr[2, 1])/24 - 
     (Fr[1, 2]*Fr[2, 1])/12 - (5*Fr[1, 3]*Fr[2, 1])/24 - 
     (3*Fr[1, 4]*Fr[2, 1])/16 + (5*Fr[1, 5]*Fr[2, 1])/48 + 
     (Fr[1, 6]*Fr[2, 1])/8 + (Fr[1, 1]*Fr[2, 2])/4 - Fr[1, 2]*Fr[2, 2] - 
     Fr[1, 3]*Fr[2, 2] - (Fr[1, 4]*Fr[2, 2])/2 - (3*Fr[1, 5]*Fr[2, 2])/4 + 
     (3*Fr[1, 6]*Fr[2, 2])/4 - (Fr[1, 1]*Fr[2, 3])/4 + 
     (3*Fr[1, 2]*Fr[2, 3])/4 + Fr[1, 4]*Fr[2, 3] - (3*Fr[1, 5]*Fr[2, 3])/4 + 
     (3*Fr[1, 6]*Fr[2, 3])/4 + (5*Fr[1, 1]*Fr[2, 4])/4 - Fr[1, 2]*Fr[2, 4] - 
     Fr[1, 3]*Fr[2, 4] - (7*Fr[1, 4]*Fr[2, 4])/4 - Fr[1, 5]*Fr[2, 4] - 
     (Fr[1, 6]*Fr[2, 4])/4 + (Fr[1, 1]*Fr[2, 5])/4 + (Fr[1, 2]*Fr[2, 5])/2 - 
     Fr[1, 3]*Fr[2, 5] + Fr[1, 4]*Fr[2, 5] - (3*Fr[1, 5]*Fr[2, 5])/4 + 
     (3*Fr[1, 6]*Fr[2, 5])/4 + (5*Fr[1, 1]*Fr[2, 6])/4 - 
     (Fr[1, 2]*Fr[2, 6])/2 + (5*Fr[1, 3]*Fr[2, 6])/2 - Fr[1, 4]*Fr[2, 6] + 
     (3*Fr[1, 5]*Fr[2, 6])/4 - (3*Fr[1, 6]*Fr[2, 6])/4 + 
     (Fr[1, 1]*Fr[2, 18])/2 + 4*Fr[1, 3]*Fr[2, 18] + 5*Fr[1, 4]*Fr[2, 18] + 
     (7*Fr[1, 5]*Fr[2, 18])/2 - Fr[1, 6]*Fr[2, 18] + 3*Fr[1, 1]*Fr[2, 19] + 
     2*Fr[1, 2]*Fr[2, 19] + 6*Fr[1, 3]*Fr[2, 19] - 4*Fr[1, 4]*Fr[2, 19] + 
     3*Fr[1, 5]*Fr[2, 19] + 2*Fr[1, 6]*Fr[2, 19] + (9*Fr[3, 1])/4 + 
     (3*Fr[3, 2])/4 + (194*Fr[3, 5])/3 - (3*Fr[3, 7])/4 - (3*Fr[3, 9])/4 - 
     Fr[3, 28]/2 + Fr[3, 30]/2 + 6*Fr[3, 32] + 4*Fr[3, 33] - Fr[3, 34]/2 - 
     (3*Fr[3, 35])/2 - 2*Fr[3, 36] + (9*Fr[3, 38])/2 + 3*Fr[3, 39] + 
     (3*Fr[3, 40])/2 + (3*Fr[3, 45])/2 + Fr[3, 48] - (3*Fr[3, 56])/2 - 
     Fr[3, 66] + 2*Fr[3, 76]) + eps^4*Fr[4, 164], 
 mi[zzzX, 28] -> eps^3*((-13*Fr[1, 1]^3)/36 - (Fr[1, 1]^2*Fr[1, 3])/4 + 
     Fr[1, 1]*Fr[1, 3]^2 - (2*Fr[1, 3]^3)/3 - (Fr[1, 1]^2*Fr[1, 5])/3 + 
     (Fr[1, 1]*Fr[1, 3]*Fr[1, 5])/2 - (Fr[1, 3]^2*Fr[1, 5])/2 + 
     (Fr[1, 1]*Fr[1, 5]^2)/12 - (Fr[1, 3]*Fr[1, 5]^2)/4 - Fr[1, 5]^3/18 + 
     (Fr[1, 1]*Fr[1, 3]*Fr[1, 6])/2 - (3*Fr[1, 3]^2*Fr[1, 6])/2 - 
     (Fr[1, 1]*Fr[1, 5]*Fr[1, 6])/2 - (Fr[1, 3]*Fr[1, 5]*Fr[1, 6])/2 + 
     (Fr[1, 5]^2*Fr[1, 6])/2 - (5*Fr[1, 1]*Fr[1, 6]^2)/12 - 
     (3*Fr[1, 3]*Fr[1, 6]^2)/4 + (Fr[1, 5]*Fr[1, 6]^2)/6 - Fr[1, 6]^3/6 - 
     (Fr[1, 1]*Fr[2, 1])/72 + (5*Fr[1, 3]*Fr[2, 1])/24 + 
     (5*Fr[1, 5]*Fr[2, 1])/36 + (Fr[1, 6]*Fr[2, 1])/4 - 
     (Fr[1, 1]*Fr[2, 6])/2 - (Fr[1, 3]*Fr[2, 6])/2 - Fr[1, 1]*Fr[2, 19] + 
     Fr[1, 3]*Fr[2, 19] + Fr[1, 5]*Fr[2, 19] + Fr[1, 6]*Fr[2, 19] - 
     14*Fr[3, 5] + Fr[3, 28]/3 - Fr[3, 30]/3 - Fr[3, 34] - Fr[3, 39]) + 
   eps^4*Fr[4, 165], mi[zzzX, 16] -> eps*(Fr[1, 3]/2 - Fr[1, 6]/2) + 
   eps^2*(Fr[1, 1]*Fr[1, 3] - (5*Fr[1, 3]^2)/2 - Fr[1, 3]*Fr[1, 5] - 
     Fr[1, 1]*Fr[1, 6] + Fr[1, 3]*Fr[1, 6] + Fr[1, 5]*Fr[1, 6] + Fr[2, 1]/8 + 
     (3*Fr[2, 19])/2) + eps^3*((5*Fr[1, 1]^3)/18 - Fr[1, 1]*Fr[1, 3]^2 + 
     (4*Fr[1, 3]^3)/3 - (Fr[1, 1]^2*Fr[1, 5])/6 + Fr[1, 3]^2*Fr[1, 5] + 
     (Fr[1, 1]*Fr[1, 5]^2)/6 - (5*Fr[1, 5]^3)/18 - 
     Fr[1, 1]*Fr[1, 3]*Fr[1, 6] + 2*Fr[1, 3]^2*Fr[1, 6] + 
     Fr[1, 3]*Fr[1, 5]*Fr[1, 6] + (2*Fr[1, 1]*Fr[1, 6]^2)/3 + 
     (Fr[1, 3]*Fr[1, 6]^2)/2 - (2*Fr[1, 5]*Fr[1, 6]^2)/3 + Fr[1, 6]^3/6 - 
     (Fr[1, 1]*Fr[2, 1])/36 - (Fr[1, 3]*Fr[2, 1])/6 + 
     (Fr[1, 5]*Fr[2, 1])/36 - (5*Fr[1, 6]*Fr[2, 1])/12 + Fr[1, 3]*Fr[2, 6] - 
     Fr[1, 6]*Fr[2, 6] + Fr[1, 1]*Fr[2, 19] - Fr[1, 3]*Fr[2, 19] - 
     Fr[1, 5]*Fr[2, 19] - Fr[1, 6]*Fr[2, 19] - 2*Fr[3, 2] + 12*Fr[3, 5] - 
     Fr[3, 28]/3 + Fr[3, 30]/3 + Fr[3, 33]/2 + Fr[3, 34] + Fr[3, 37] + 
     Fr[3, 39]) + eps^4*((-13*Fr[1, 1]^4)/24 - (67*Fr[1, 1]^3*Fr[1, 3])/36 - 
     (9*Fr[1, 1]^2*Fr[1, 3]^2)/8 + (31*Fr[1, 1]*Fr[1, 3]^3)/6 - 
     (1187*Fr[1, 3]^4)/432 - (Fr[1, 1]^3*Fr[1, 5])/4 - 
     (5*Fr[1, 1]^2*Fr[1, 3]*Fr[1, 5])/4 + (49*Fr[1, 1]*Fr[1, 3]^2*Fr[1, 5])/
      12 - (4*Fr[1, 3]^3*Fr[1, 5])/3 - (83*Fr[1, 1]^2*Fr[1, 5]^2)/144 + 
     (7*Fr[1, 1]*Fr[1, 3]*Fr[1, 5]^2)/4 - (5*Fr[1, 3]^2*Fr[1, 5]^2)/24 + 
     (11*Fr[1, 1]*Fr[1, 5]^3)/24 - (85*Fr[1, 3]*Fr[1, 5]^3)/108 - 
     (5*Fr[1, 5]^4)/16 + (Fr[1, 1]^3*Fr[1, 6])/12 + 
     (67*Fr[1, 1]^2*Fr[1, 3]*Fr[1, 6])/36 + (67*Fr[1, 1]*Fr[1, 3]^2*Fr[1, 6])/
      12 - (979*Fr[1, 3]^3*Fr[1, 6])/108 + (97*Fr[1, 1]^2*Fr[1, 5]*Fr[1, 6])/
      72 - (19*Fr[1, 1]*Fr[1, 3]*Fr[1, 5]*Fr[1, 6])/18 - 
     (103*Fr[1, 3]^2*Fr[1, 5]*Fr[1, 6])/12 - 
     (11*Fr[1, 1]*Fr[1, 5]^2*Fr[1, 6])/36 - (29*Fr[1, 3]*Fr[1, 5]^2*Fr[1, 6])/
      36 + (61*Fr[1, 5]^3*Fr[1, 6])/216 - (95*Fr[1, 1]^2*Fr[1, 6]^2)/144 - 
     (43*Fr[1, 1]*Fr[1, 3]*Fr[1, 6]^2)/36 - (101*Fr[1, 3]^2*Fr[1, 6]^2)/18 + 
     (Fr[1, 1]*Fr[1, 5]*Fr[1, 6]^2)/24 - (41*Fr[1, 3]*Fr[1, 5]*Fr[1, 6]^2)/
      36 + (11*Fr[1, 5]^2*Fr[1, 6]^2)/144 - (35*Fr[1, 1]*Fr[1, 6]^3)/36 - 
     (32*Fr[1, 3]*Fr[1, 6]^3)/27 + (4*Fr[1, 5]*Fr[1, 6]^3)/9 + 
     (115*Fr[1, 6]^4)/432 + (53*Fr[1, 1]^2*Fr[2, 1])/216 - 
     (7*Fr[1, 1]*Fr[1, 3]*Fr[2, 1])/216 + (35*Fr[1, 3]^2*Fr[2, 1])/72 - 
     (4*Fr[1, 1]*Fr[1, 5]*Fr[2, 1])/9 + (31*Fr[1, 3]*Fr[1, 5]*Fr[2, 1])/72 + 
     (155*Fr[1, 5]^2*Fr[2, 1])/432 - (5*Fr[1, 1]*Fr[1, 6]*Fr[2, 1])/18 + 
     (157*Fr[1, 3]*Fr[1, 6]*Fr[2, 1])/108 + (113*Fr[1, 5]*Fr[1, 6]*Fr[2, 1])/
      216 + (7*Fr[1, 6]^2*Fr[2, 1])/108 + (1501*Fr[2, 1]^2)/8640 - 
     (Fr[1, 1]^2*Fr[2, 6])/12 - (8*Fr[1, 1]*Fr[1, 3]*Fr[2, 6])/3 - 
     (49*Fr[1, 3]^2*Fr[2, 6])/12 - (2*Fr[1, 1]*Fr[1, 5]*Fr[2, 6])/3 - 
     (Fr[1, 5]^2*Fr[2, 6])/3 - (2*Fr[1, 1]*Fr[1, 6]*Fr[2, 6])/3 + 
     (2*Fr[1, 5]*Fr[1, 6]*Fr[2, 6])/3 + (5*Fr[1, 6]^2*Fr[2, 6])/6 + 
     (17*Fr[2, 1]*Fr[2, 6])/72 + Fr[2, 6]^2/3 - (23*Fr[2, 7]^2)/48 - 
     (7*Fr[1, 1]^2*Fr[2, 19])/18 - (22*Fr[1, 1]*Fr[1, 3]*Fr[2, 19])/3 + 
     (91*Fr[1, 3]^2*Fr[2, 19])/36 - (26*Fr[1, 1]*Fr[1, 5]*Fr[2, 19])/9 + 
     6*Fr[1, 3]*Fr[1, 5]*Fr[2, 19] + (29*Fr[1, 5]^2*Fr[2, 19])/18 - 
     (7*Fr[1, 1]*Fr[1, 6]*Fr[2, 19])/3 + (119*Fr[1, 3]*Fr[1, 6]*Fr[2, 19])/
      18 + (13*Fr[1, 5]*Fr[1, 6]*Fr[2, 19])/3 + (37*Fr[1, 6]^2*Fr[2, 19])/
      36 + (53*Fr[2, 1]*Fr[2, 19])/72 + (4*Fr[2, 6]*Fr[2, 19])/3 + 
     (19*Fr[2, 19]^2)/12 + (17*Fr[1, 1]*Fr[3, 2])/6 + 
     (13*Fr[1, 3]*Fr[3, 2])/6 - (5*Fr[1, 5]*Fr[3, 2])/3 - 
     (4*Fr[1, 6]*Fr[3, 2])/3 - (169*Fr[1, 1]*Fr[3, 5])/6 - 
     (3983*Fr[1, 3]*Fr[3, 5])/54 - (8*Fr[1, 5]*Fr[3, 5])/3 + 
     (379*Fr[1, 6]*Fr[3, 5])/27 + (17*Fr[1, 1]*Fr[3, 28])/18 + 
     (7*Fr[1, 3]*Fr[3, 28])/3 - (47*Fr[1, 5]*Fr[3, 28])/36 + 
     (17*Fr[1, 6]*Fr[3, 28])/36 - (7*Fr[1, 1]*Fr[3, 30])/6 + 
     (8*Fr[1, 3]*Fr[3, 30])/9 - (5*Fr[1, 5]*Fr[3, 30])/36 + 
     (5*Fr[1, 6]*Fr[3, 30])/12 - (5*Fr[1, 1]*Fr[3, 33])/9 - 
     (13*Fr[1, 3]*Fr[3, 33])/9 + (14*Fr[1, 5]*Fr[3, 33])/9 + 
     (4*Fr[1, 6]*Fr[3, 33])/9 + Fr[1, 1]*Fr[3, 34] - 
     (113*Fr[1, 3]*Fr[3, 34])/18 - 3*Fr[1, 5]*Fr[3, 34] - 
     (7*Fr[1, 6]*Fr[3, 34])/18 - (8*Fr[1, 1]*Fr[3, 37])/3 + 
     (8*Fr[1, 3]*Fr[3, 37])/3 - (7*Fr[1, 1]*Fr[3, 39])/3 - 
     7*Fr[1, 3]*Fr[3, 39] + (5*Fr[1, 5]*Fr[3, 39])/3 + 
     (Fr[1, 6]*Fr[3, 39])/3 + (5*Fr[4, 6])/3 + (2*Fr[4, 18])/9 + 
     (5*Fr[4, 19])/18 + (19*Fr[4, 22])/18 - (2*Fr[4, 23])/3 - 
     (5*Fr[4, 28])/6 - (4*Fr[4, 35])/9 - (5*Fr[4, 47])/6 + Fr[4, 50] + 
     (5*Fr[4, 74])/6 + (5*Fr[4, 89])/18 + Fr[4, 165]), 
 mi[zzzX, 15] -> 1/4 + eps*(Fr[1, 1]/2 - Fr[1, 3] - Fr[1, 5]/2 + 
     Fr[1, 6]/2) + eps^2*(Fr[1, 1]^2/4 - Fr[1, 1]*Fr[1, 3] + Fr[1, 3]^2 - 
     (Fr[1, 1]*Fr[1, 5])/2 + Fr[1, 3]*Fr[1, 5] + Fr[1, 5]^2/4 + 
     (Fr[1, 1]*Fr[1, 6])/2 - Fr[1, 3]*Fr[1, 6] - (Fr[1, 5]*Fr[1, 6])/2 + 
     Fr[1, 6]^2/4 + Fr[2, 6]/2) + eps^3*((-7*Fr[1, 1]^3)/36 - 
     (Fr[1, 1]^2*Fr[1, 3])/4 + (3*Fr[1, 1]*Fr[1, 3]^2)/2 - 
     (13*Fr[1, 3]^3)/6 - (Fr[1, 1]^2*Fr[1, 5])/12 + 
     (Fr[1, 1]*Fr[1, 3]*Fr[1, 5])/2 - (3*Fr[1, 3]^2*Fr[1, 5])/2 + 
     (Fr[1, 1]*Fr[1, 5]^2)/12 - (Fr[1, 3]*Fr[1, 5]^2)/4 - 
     (17*Fr[1, 5]^3)/36 + (Fr[1, 1]^2*Fr[1, 6])/4 + 
     (3*Fr[1, 1]*Fr[1, 3]*Fr[1, 6])/2 - (11*Fr[1, 3]^2*Fr[1, 6])/2 - 
     (Fr[1, 1]*Fr[1, 5]*Fr[1, 6])/2 - (3*Fr[1, 3]*Fr[1, 5]*Fr[1, 6])/2 + 
     (Fr[1, 5]^2*Fr[1, 6])/4 - (11*Fr[1, 1]*Fr[1, 6]^2)/12 - 
     (5*Fr[1, 3]*Fr[1, 6]^2)/4 + (11*Fr[1, 5]*Fr[1, 6]^2)/12 + 
     Fr[1, 6]^3/12 - (13*Fr[1, 1]*Fr[2, 1])/72 + (7*Fr[1, 3]*Fr[2, 1])/24 + 
     (25*Fr[1, 5]*Fr[2, 1])/72 + (5*Fr[1, 6]*Fr[2, 1])/8 - 
     (3*Fr[1, 3]*Fr[2, 6])/2 + Fr[1, 6]*Fr[2, 6] - 2*Fr[1, 1]*Fr[2, 19] + 
     4*Fr[1, 3]*Fr[2, 19] + 2*Fr[1, 5]*Fr[2, 19] + 4*Fr[1, 6]*Fr[2, 19] - 
     Fr[3, 2]/2 - (25*Fr[3, 5])/2 + Fr[3, 28]/3 + (2*Fr[3, 30])/3 - 
     2*Fr[3, 34] + 2*Fr[3, 37] - Fr[3, 39]) + 
   eps^4*((269*Fr[1, 1]^4)/288 + 5*Fr[1, 1]^3*Fr[1, 3] + 
     (21*Fr[1, 1]^2*Fr[1, 3]^2)/8 - 11*Fr[1, 1]*Fr[1, 3]^3 - 
     (44*Fr[1, 3]^4)/27 + (47*Fr[1, 1]^3*Fr[1, 5])/24 + 
     (23*Fr[1, 1]^2*Fr[1, 3]*Fr[1, 5])/6 - (125*Fr[1, 1]*Fr[1, 3]^2*Fr[1, 5])/
      12 - (37*Fr[1, 3]^3*Fr[1, 5])/6 + (169*Fr[1, 1]^2*Fr[1, 5]^2)/144 - 
     (13*Fr[1, 1]*Fr[1, 3]*Fr[1, 5]^2)/3 - (119*Fr[1, 3]^2*Fr[1, 5]^2)/24 - 
     (113*Fr[1, 1]*Fr[1, 5]^3)/72 - (83*Fr[1, 3]*Fr[1, 5]^3)/54 + 
     (65*Fr[1, 5]^4)/288 - (109*Fr[1, 1]^3*Fr[1, 6])/72 - 
     (47*Fr[1, 1]^2*Fr[1, 3]*Fr[1, 6])/9 - (131*Fr[1, 1]*Fr[1, 3]^2*Fr[1, 6])/
      12 + (323*Fr[1, 3]^3*Fr[1, 6])/27 - (191*Fr[1, 1]^2*Fr[1, 5]*Fr[1, 6])/
      72 + (10*Fr[1, 1]*Fr[1, 3]*Fr[1, 5]*Fr[1, 6])/9 + 
     (167*Fr[1, 3]^2*Fr[1, 5]*Fr[1, 6])/12 + 
     (95*Fr[1, 1]*Fr[1, 5]^2*Fr[1, 6])/72 + (37*Fr[1, 3]*Fr[1, 5]^2*Fr[1, 6])/
      9 + (55*Fr[1, 5]^3*Fr[1, 6])/216 + (241*Fr[1, 1]^2*Fr[1, 6]^2)/144 + 
     (32*Fr[1, 1]*Fr[1, 3]*Fr[1, 6]^2)/9 + (1033*Fr[1, 3]^2*Fr[1, 6]^2)/72 + 
     (17*Fr[1, 1]*Fr[1, 5]*Fr[1, 6]^2)/24 + (19*Fr[1, 3]*Fr[1, 5]*Fr[1, 6]^2)/
      9 - (25*Fr[1, 5]^2*Fr[1, 6]^2)/144 + (25*Fr[1, 1]*Fr[1, 6]^3)/24 + 
     (109*Fr[1, 3]*Fr[1, 6]^3)/27 + (43*Fr[1, 5]*Fr[1, 6]^3)/72 - 
     (829*Fr[1, 6]^4)/864 - (277*Fr[1, 1]^2*Fr[2, 1])/864 - 
     (25*Fr[1, 1]*Fr[1, 3]*Fr[2, 1])/54 + (19*Fr[1, 3]^2*Fr[2, 1])/144 + 
     (103*Fr[1, 1]*Fr[1, 5]*Fr[2, 1])/144 + (5*Fr[1, 3]*Fr[1, 5]*Fr[2, 1])/
      12 - (359*Fr[1, 5]^2*Fr[2, 1])/864 + (97*Fr[1, 1]*Fr[1, 6]*Fr[2, 1])/
      144 - (197*Fr[1, 3]*Fr[1, 6]*Fr[2, 1])/108 - 
     (509*Fr[1, 5]*Fr[1, 6]*Fr[2, 1])/432 - (103*Fr[1, 6]^2*Fr[2, 1])/864 + 
     (5663*Fr[2, 1]^2)/17280 + (19*Fr[1, 1]^2*Fr[2, 6])/24 + 
     (19*Fr[1, 1]*Fr[1, 3]*Fr[2, 6])/3 + (95*Fr[1, 3]^2*Fr[2, 6])/12 + 
     (31*Fr[1, 1]*Fr[1, 5]*Fr[2, 6])/12 + 3*Fr[1, 3]*Fr[1, 5]*Fr[2, 6] + 
     (25*Fr[1, 5]^2*Fr[2, 6])/24 + (Fr[1, 1]*Fr[1, 6]*Fr[2, 6])/12 - 
     (Fr[1, 5]*Fr[1, 6]*Fr[2, 6])/12 - (31*Fr[1, 6]^2*Fr[2, 6])/24 - 
     (35*Fr[2, 1]*Fr[2, 6])/144 - Fr[2, 6]^2/24 + (7*Fr[2, 7]^2)/12 + 
     (55*Fr[1, 1]^2*Fr[2, 19])/36 + (50*Fr[1, 1]*Fr[1, 3]*Fr[2, 19])/3 + 
     (31*Fr[1, 3]^2*Fr[2, 19])/9 + (131*Fr[1, 1]*Fr[1, 5]*Fr[2, 19])/18 - 
     2*Fr[1, 3]*Fr[1, 5]*Fr[2, 19] - (17*Fr[1, 5]^2*Fr[2, 19])/36 + 
     (25*Fr[1, 1]*Fr[1, 6]*Fr[2, 19])/6 - (119*Fr[1, 3]*Fr[1, 6]*Fr[2, 19])/
      9 - (37*Fr[1, 5]*Fr[1, 6]*Fr[2, 19])/6 - (173*Fr[1, 6]^2*Fr[2, 19])/
      36 - (109*Fr[2, 1]*Fr[2, 19])/72 - (13*Fr[2, 6]*Fr[2, 19])/6 - 
     (2*Fr[2, 19]^2)/3 - (17*Fr[1, 1]*Fr[3, 2])/3 - 
     (25*Fr[1, 3]*Fr[3, 2])/3 - (13*Fr[1, 5]*Fr[3, 2])/6 + 
     (31*Fr[1, 6]*Fr[3, 2])/6 + (664*Fr[1, 1]*Fr[3, 5])/9 + 
     (2543*Fr[1, 3]*Fr[3, 5])/27 + (755*Fr[1, 5]*Fr[3, 5])/18 - 
     (4255*Fr[1, 6]*Fr[3, 5])/54 - (37*Fr[1, 1]*Fr[3, 28])/18 - 
     5*Fr[1, 3]*Fr[3, 28] + (5*Fr[1, 5]*Fr[3, 28])/18 + 
     (5*Fr[1, 6]*Fr[3, 28])/9 + (13*Fr[1, 1]*Fr[3, 30])/6 + 
     (5*Fr[1, 3]*Fr[3, 30])/9 + (13*Fr[1, 5]*Fr[3, 30])/9 - 
     (Fr[1, 6]*Fr[3, 30])/6 + (19*Fr[1, 1]*Fr[3, 33])/9 + 
     (44*Fr[1, 3]*Fr[3, 33])/9 - (28*Fr[1, 5]*Fr[3, 33])/9 - 
     (35*Fr[1, 6]*Fr[3, 33])/9 - 2*Fr[1, 1]*Fr[3, 34] + 
     (95*Fr[1, 3]*Fr[3, 34])/9 + 4*Fr[1, 5]*Fr[3, 34] + 
     (43*Fr[1, 6]*Fr[3, 34])/9 + (16*Fr[1, 1]*Fr[3, 37])/3 + 
     (5*Fr[1, 3]*Fr[3, 37])/3 + 4*Fr[1, 5]*Fr[3, 37] + Fr[1, 6]*Fr[3, 37] + 
     (17*Fr[1, 1]*Fr[3, 39])/3 + 15*Fr[1, 3]*Fr[3, 39] + 
     (5*Fr[1, 5]*Fr[3, 39])/3 - (11*Fr[1, 6]*Fr[3, 39])/3 - (13*Fr[4, 6])/3 - 
     (19*Fr[4, 18])/9 + (22*Fr[4, 19])/9 - (28*Fr[4, 22])/9 + 
     (35*Fr[4, 23])/6 + 8*Fr[4, 26] + (20*Fr[4, 28])/3 + (44*Fr[4, 35])/9 + 
     (3*Fr[4, 43])/2 + (2*Fr[4, 47])/3 - Fr[4, 50] - (25*Fr[4, 74])/6 - 
     Fr[4, 89]/18 - Fr[4, 165]), mi[zzzX, 14] -> 
  eps^2*((3*Fr[1, 1]^2)/2 + (3*Fr[1, 1]*Fr[1, 2])/2 + (3*Fr[1, 2]^2)/4 - 
     (3*Fr[1, 1]*Fr[1, 3])/2 - (3*Fr[1, 2]*Fr[1, 3])/2 + (9*Fr[1, 3]^2)/4 + 
     (3*Fr[1, 1]*Fr[1, 4])/2 - (3*Fr[1, 4]^2)/2 - (3*Fr[1, 1]*Fr[1, 5])/2 - 
     (3*Fr[1, 2]*Fr[1, 5])/2 + (3*Fr[1, 3]*Fr[1, 5])/2 + 
     (3*Fr[1, 4]*Fr[1, 5])/2 + (3*Fr[1, 1]*Fr[1, 6])/2 - 
     (3*Fr[1, 4]*Fr[1, 6])/2 - (3*Fr[1, 6]^2)/4 + Fr[2, 1]/8 + 
     (3*Fr[2, 2])/4 + (3*Fr[2, 4])/4 + (3*Fr[2, 5])/4 - (3*Fr[2, 6])/4 - 
     (3*Fr[2, 18])/2 - (3*Fr[2, 19])/2) + 
   eps^3*((-25*Fr[1, 1]^3)/12 + (11*Fr[1, 1]^2*Fr[1, 2])/4 - 
     (Fr[1, 1]*Fr[1, 2]^2)/2 - Fr[1, 2]^3/12 - (Fr[1, 1]^2*Fr[1, 3])/4 + 
     (3*Fr[1, 2]^2*Fr[1, 3])/2 + (5*Fr[1, 1]*Fr[1, 3]^2)/2 + 
     (9*Fr[1, 2]*Fr[1, 3]^2)/4 + (23*Fr[1, 3]^3)/12 + 
     (Fr[1, 1]^2*Fr[1, 4])/2 + 3*Fr[1, 1]*Fr[1, 2]*Fr[1, 4] + 
     Fr[1, 2]^2*Fr[1, 4] + 2*Fr[1, 1]*Fr[1, 3]*Fr[1, 4] - 
     2*Fr[1, 3]^2*Fr[1, 4] + (7*Fr[1, 1]*Fr[1, 4]^2)/2 - 
     (3*Fr[1, 2]*Fr[1, 4]^2)/2 - Fr[1, 3]*Fr[1, 4]^2 + 
     (15*Fr[1, 1]^2*Fr[1, 5])/4 - (3*Fr[1, 1]*Fr[1, 2]*Fr[1, 5])/2 - 
     2*Fr[1, 2]^2*Fr[1, 5] - (Fr[1, 1]*Fr[1, 3]*Fr[1, 5])/2 + 
     4*Fr[1, 3]^2*Fr[1, 5] + 2*Fr[1, 1]*Fr[1, 4]*Fr[1, 5] + 
     2*Fr[1, 2]*Fr[1, 4]*Fr[1, 5] - (Fr[1, 4]^2*Fr[1, 5])/2 - 
     (5*Fr[1, 1]*Fr[1, 5]^2)/4 - (7*Fr[1, 2]*Fr[1, 5]^2)/4 + 
     (7*Fr[1, 3]*Fr[1, 5]^2)/4 + (5*Fr[1, 4]*Fr[1, 5]^2)/2 + 
     (17*Fr[1, 5]^3)/12 - (Fr[1, 1]^2*Fr[1, 6])/2 + 
     (3*Fr[1, 1]*Fr[1, 2]*Fr[1, 6])/2 - (3*Fr[1, 2]^2*Fr[1, 6])/4 + 
     (7*Fr[1, 1]*Fr[1, 3]*Fr[1, 6])/2 + Fr[1, 2]*Fr[1, 3]*Fr[1, 6] + 
     (3*Fr[1, 3]^2*Fr[1, 6])/2 + Fr[1, 1]*Fr[1, 4]*Fr[1, 6] - 
     3*Fr[1, 2]*Fr[1, 4]*Fr[1, 6] - 2*Fr[1, 3]*Fr[1, 4]*Fr[1, 6] - 
     (5*Fr[1, 4]^2*Fr[1, 6])/2 + 2*Fr[1, 1]*Fr[1, 5]*Fr[1, 6] + 
     (3*Fr[1, 2]*Fr[1, 5]*Fr[1, 6])/2 - (3*Fr[1, 3]*Fr[1, 5]*Fr[1, 6])/2 - 
     2*Fr[1, 4]*Fr[1, 5]*Fr[1, 6] + (3*Fr[1, 5]^2*Fr[1, 6])/2 - 
     (5*Fr[1, 1]*Fr[1, 6]^2)/4 - (5*Fr[1, 2]*Fr[1, 6]^2)/4 - 
     (7*Fr[1, 3]*Fr[1, 6]^2)/4 + (Fr[1, 4]*Fr[1, 6]^2)/2 - 
     (3*Fr[1, 5]*Fr[1, 6]^2)/4 - Fr[1, 6]^3/2 + (Fr[1, 1]*Fr[2, 1])/24 - 
     (3*Fr[1, 2]*Fr[2, 1])/8 + (Fr[1, 3]*Fr[2, 1])/2 - 
     (Fr[1, 4]*Fr[2, 1])/2 - (19*Fr[1, 5]*Fr[2, 1])/24 - 
     (11*Fr[1, 6]*Fr[2, 1])/24 + 2*Fr[1, 2]*Fr[2, 2] + 
     (Fr[1, 3]*Fr[2, 2])/2 + Fr[1, 4]*Fr[2, 2] + (Fr[1, 5]*Fr[2, 2])/2 - 
     (Fr[1, 6]*Fr[2, 2])/2 - (Fr[1, 2]*Fr[2, 3])/4 + (Fr[1, 3]*Fr[2, 3])/2 - 
     (Fr[1, 4]*Fr[2, 3])/2 + (Fr[1, 5]*Fr[2, 3])/2 - (Fr[1, 6]*Fr[2, 3])/2 + 
     2*Fr[1, 2]*Fr[2, 4] + (Fr[1, 3]*Fr[2, 4])/2 + (5*Fr[1, 4]*Fr[2, 4])/2 + 
     2*Fr[1, 5]*Fr[2, 4] - (Fr[1, 6]*Fr[2, 4])/2 + (Fr[1, 2]*Fr[2, 5])/2 + 
     (Fr[1, 3]*Fr[2, 5])/2 - (Fr[1, 4]*Fr[2, 5])/2 + (Fr[1, 5]*Fr[2, 5])/2 - 
     (Fr[1, 6]*Fr[2, 5])/2 - (3*Fr[1, 1]*Fr[2, 6])/2 + 
     (Fr[1, 2]*Fr[2, 6])/2 - 3*Fr[1, 3]*Fr[2, 6] + (Fr[1, 4]*Fr[2, 6])/2 - 
     (Fr[1, 5]*Fr[2, 6])/2 + (Fr[1, 6]*Fr[2, 6])/2 + 2*Fr[1, 1]*Fr[2, 18] - 
     3*Fr[1, 2]*Fr[2, 18] - 2*Fr[1, 3]*Fr[2, 18] - 2*Fr[1, 4]*Fr[2, 18] - 
     5*Fr[1, 5]*Fr[2, 18] + 2*Fr[1, 6]*Fr[2, 18] - 3*Fr[1, 1]*Fr[2, 19] - 
     3*Fr[1, 2]*Fr[2, 19] - 6*Fr[1, 3]*Fr[2, 19] + 2*Fr[1, 4]*Fr[2, 19] - 
     2*Fr[1, 5]*Fr[2, 19] - 2*Fr[1, 6]*Fr[2, 19] - (3*Fr[3, 1])/2 + 
     (3*Fr[3, 2])/2 + (25*Fr[3, 5])/3 - (3*Fr[3, 7])/2 + (3*Fr[3, 8])/4 + 
     (3*Fr[3, 9])/2 + 3*Fr[3, 28] + Fr[3, 30] - (3*Fr[3, 32])/2 - 
     5*Fr[3, 33] - Fr[3, 34]/2 + Fr[3, 35] - 3*Fr[3, 38] - 6*Fr[3, 39] + 
     3*Fr[3, 40] - (3*Fr[3, 43])/2 + 3*Fr[3, 45] + Fr[3, 56] + 2*Fr[3, 66] - 
     Fr[3, 76]) + eps^4*Fr[4, 168], mi[zzzX, 13] -> 
  eps^2*(4*Fr[1, 1]^2 + 2*Fr[1, 1]*Fr[1, 2] - 2*Fr[1, 1]*Fr[1, 3] + 
     4*Fr[1, 3]^2 + 2*Fr[1, 1]*Fr[1, 4] - 2*Fr[1, 4]^2 - 
     2*Fr[1, 1]*Fr[1, 5] - 2*Fr[1, 2]*Fr[1, 5] + 2*Fr[1, 3]*Fr[1, 5] + 
     2*Fr[1, 4]*Fr[1, 5] + 2*Fr[1, 1]*Fr[1, 6] - 2*Fr[1, 2]*Fr[1, 6] + 
     2*Fr[1, 3]*Fr[1, 6] - 2*Fr[1, 4]*Fr[1, 6] - 2*Fr[1, 6]^2 + Fr[2, 1]/3 + 
     Fr[2, 2] + Fr[2, 3] + Fr[2, 4] + Fr[2, 5] - Fr[2, 6] - 4*Fr[2, 18] - 
     4*Fr[2, 19]) + eps^3*((-379*Fr[1, 1]^3)/72 + (7*Fr[1, 1]^2*Fr[1, 2])/2 + 
     (5*Fr[1, 2]^3)/12 + (Fr[1, 1]^2*Fr[1, 3])/2 + (9*Fr[1, 2]^2*Fr[1, 3])/
      4 + (13*Fr[1, 1]*Fr[1, 3]^2)/2 + 5*Fr[1, 2]*Fr[1, 3]^2 + 
     (113*Fr[1, 3]^3)/12 + (33*Fr[1, 1]^2*Fr[1, 4])/8 + 
     2*Fr[1, 1]*Fr[1, 2]*Fr[1, 4] + (3*Fr[1, 2]^2*Fr[1, 4])/2 + 
     8*Fr[1, 1]*Fr[1, 3]*Fr[1, 4] - 8*Fr[1, 3]^2*Fr[1, 4] + 
     (41*Fr[1, 1]*Fr[1, 4]^2)/4 - 2*Fr[1, 2]*Fr[1, 4]^2 - 
     4*Fr[1, 3]*Fr[1, 4]^2 - (23*Fr[1, 4]^3)/4 + (67*Fr[1, 1]^2*Fr[1, 5])/
      12 - Fr[1, 1]*Fr[1, 2]*Fr[1, 5] - 4*Fr[1, 2]^2*Fr[1, 5] - 
     2*Fr[1, 1]*Fr[1, 3]*Fr[1, 5] + 15*Fr[1, 3]^2*Fr[1, 5] + 
     (11*Fr[1, 1]*Fr[1, 4]*Fr[1, 5])/4 + 3*Fr[1, 2]*Fr[1, 4]*Fr[1, 5] - 
     (Fr[1, 4]^2*Fr[1, 5])/4 - (77*Fr[1, 1]*Fr[1, 5]^2)/24 - 
     (7*Fr[1, 2]*Fr[1, 5]^2)/2 + (11*Fr[1, 3]*Fr[1, 5]^2)/2 + 
     (37*Fr[1, 4]*Fr[1, 5]^2)/8 + (19*Fr[1, 5]^3)/18 - 
     (3*Fr[1, 1]^2*Fr[1, 6])/2 + Fr[1, 1]*Fr[1, 2]*Fr[1, 6] - 
     Fr[1, 2]^2*Fr[1, 6] + 11*Fr[1, 1]*Fr[1, 3]*Fr[1, 6] + 
     (3*Fr[1, 2]*Fr[1, 3]*Fr[1, 6])/2 + (19*Fr[1, 3]^2*Fr[1, 6])/4 + 
     (15*Fr[1, 1]*Fr[1, 4]*Fr[1, 6])/4 - 2*Fr[1, 2]*Fr[1, 4]*Fr[1, 6] - 
     8*Fr[1, 3]*Fr[1, 4]*Fr[1, 6] - (25*Fr[1, 4]^2*Fr[1, 6])/4 + 
     (11*Fr[1, 1]*Fr[1, 5]*Fr[1, 6])/4 + Fr[1, 2]*Fr[1, 5]*Fr[1, 6] - 
     3*Fr[1, 3]*Fr[1, 5]*Fr[1, 6] - (11*Fr[1, 4]*Fr[1, 5]*Fr[1, 6])/4 + 
     (Fr[1, 5]^2*Fr[1, 6])/4 - (107*Fr[1, 1]*Fr[1, 6]^2)/24 - 
     Fr[1, 2]*Fr[1, 6]^2 - (9*Fr[1, 3]*Fr[1, 6]^2)/2 + 
     (17*Fr[1, 4]*Fr[1, 6]^2)/8 - (41*Fr[1, 5]*Fr[1, 6]^2)/12 - 
     (3*Fr[1, 6]^3)/4 + (95*Fr[1, 1]*Fr[2, 1])/144 - 
     (7*Fr[1, 2]*Fr[2, 1])/8 + (9*Fr[1, 3]*Fr[2, 1])/8 + 
     (25*Fr[1, 4]*Fr[2, 1])/48 - (13*Fr[1, 5]*Fr[2, 1])/18 - 
     (11*Fr[1, 6]*Fr[2, 1])/24 - (Fr[1, 1]*Fr[2, 2])/2 + 
     3*Fr[1, 2]*Fr[2, 2] + 2*Fr[1, 3]*Fr[2, 2] + (3*Fr[1, 4]*Fr[2, 2])/2 + 
     (3*Fr[1, 5]*Fr[2, 2])/2 - (3*Fr[1, 6]*Fr[2, 2])/2 + 
     (Fr[1, 1]*Fr[2, 3])/2 - (5*Fr[1, 2]*Fr[2, 3])/4 + 
     (3*Fr[1, 3]*Fr[2, 3])/4 - 2*Fr[1, 4]*Fr[2, 3] + 
     (3*Fr[1, 5]*Fr[2, 3])/2 - (3*Fr[1, 6]*Fr[2, 3])/2 - 
     (9*Fr[1, 1]*Fr[2, 4])/4 + 3*Fr[1, 2]*Fr[2, 4] + 2*Fr[1, 3]*Fr[2, 4] + 
     (19*Fr[1, 4]*Fr[2, 4])/4 + 3*Fr[1, 5]*Fr[2, 4] + (Fr[1, 6]*Fr[2, 4])/4 + 
     (Fr[1, 2]*Fr[2, 5])/2 + 2*Fr[1, 3]*Fr[2, 5] - 2*Fr[1, 4]*Fr[2, 5] + 
     2*Fr[1, 5]*Fr[2, 5] - 2*Fr[1, 6]*Fr[2, 5] - 4*Fr[1, 1]*Fr[2, 6] + 
     Fr[1, 2]*Fr[2, 6] - 8*Fr[1, 3]*Fr[2, 6] + 2*Fr[1, 4]*Fr[2, 6] - 
     (5*Fr[1, 5]*Fr[2, 6])/2 + (7*Fr[1, 6]*Fr[2, 6])/4 + 
     (Fr[1, 1]*Fr[2, 18])/2 - 2*Fr[1, 2]*Fr[2, 18] - 8*Fr[1, 3]*Fr[2, 18] - 
     10*Fr[1, 4]*Fr[2, 18] - (19*Fr[1, 5]*Fr[2, 18])/2 + 
     3*Fr[1, 6]*Fr[2, 18] - 9*Fr[1, 1]*Fr[2, 19] - 7*Fr[1, 2]*Fr[2, 19] - 
     (37*Fr[1, 3]*Fr[2, 19])/2 + 8*Fr[1, 4]*Fr[2, 19] - 
     8*Fr[1, 5]*Fr[2, 19] - (11*Fr[1, 6]*Fr[2, 19])/2 - (17*Fr[3, 1])/4 + 
     (5*Fr[3, 2])/4 - 131*Fr[3, 5] - Fr[3, 7]/2 + 2*Fr[3, 8] - 
     (3*Fr[3, 9])/2 + (8*Fr[3, 28])/3 - (7*Fr[3, 30])/6 - (35*Fr[3, 32])/4 - 
     11*Fr[3, 33] + Fr[3, 34]/2 + 2*Fr[3, 35] + (7*Fr[3, 36])/2 - 
     (3*Fr[3, 37])/2 - 6*Fr[3, 38] - 10*Fr[3, 39] - 2*Fr[3, 40] - 
     (5*Fr[3, 43])/2 - Fr[3, 45]/2 - (7*Fr[3, 48])/4 - Fr[3, 53]/2 - 
     Fr[3, 55]/2 + 3*Fr[3, 56] - 2*Fr[3, 62] + 5*Fr[3, 66] - 4*Fr[3, 76]) + 
   eps^4*Fr[4, 169], mi[zzzX, 6] -> -(eps^3*Fr[3, 6]) + 
   eps^4*((Fr[1, 1]*Fr[3, 6])/2 + (Fr[1, 5]*Fr[3, 6])/2 - 
     (Fr[1, 6]*Fr[3, 6])/2 - Fr[4, 1]/2 + Fr[4, 52]/4 - Fr[4, 56]/4 + 
     Fr[4, 100]/2), mi[zzzX, 5] -> 
  2 + eps*(-2*Fr[1, 2] + 2*Fr[1, 3] - Fr[1, 4] - Fr[1, 5] - 2*Fr[1, 6]) + 
   eps^2*((-3*Fr[1, 1]^2)/2 - 2*Fr[1, 3]^2 - 2*Fr[1, 1]*Fr[1, 4] + 
     (5*Fr[1, 4]^2)/2 + Fr[1, 1]*Fr[1, 5] + 2*Fr[1, 2]*Fr[1, 5] - 
     2*Fr[1, 3]*Fr[1, 5] - 2*Fr[1, 4]*Fr[1, 5] + Fr[1, 5]^2 - 
     Fr[1, 1]*Fr[1, 6] + 2*Fr[1, 4]*Fr[1, 6] + Fr[1, 5]*Fr[1, 6] + 
     Fr[1, 6]^2/2 - Fr[2, 1]/4 - Fr[2, 2]/2 + Fr[2, 3] - Fr[2, 4]/2 - 
     Fr[2, 5]/2 + Fr[2, 6]/2 + 2*Fr[2, 18] + 2*Fr[2, 19]) + 
   eps^3*((22*Fr[1, 1]^3)/9 - (5*Fr[1, 1]^2*Fr[1, 2])/4 - 
     (11*Fr[1, 2]^3)/12 - (Fr[1, 1]^2*Fr[1, 3])/4 - 
     (3*Fr[1, 1]*Fr[1, 3]^2)/2 + (Fr[1, 2]*Fr[1, 3]^2)/4 + 
     (11*Fr[1, 3]^3)/12 - (11*Fr[1, 1]^2*Fr[1, 4])/8 - 
     Fr[1, 1]*Fr[1, 2]*Fr[1, 4] - (Fr[1, 2]^2*Fr[1, 4])/2 - 
     2*Fr[1, 1]*Fr[1, 3]*Fr[1, 4] + 2*Fr[1, 3]^2*Fr[1, 4] - 
     (15*Fr[1, 1]*Fr[1, 4]^2)/4 + (Fr[1, 2]*Fr[1, 4]^2)/2 + 
     Fr[1, 3]*Fr[1, 4]^2 + (19*Fr[1, 4]^3)/12 - (49*Fr[1, 1]^2*Fr[1, 5])/24 + 
     (Fr[1, 1]*Fr[1, 2]*Fr[1, 5])/2 + (3*Fr[1, 2]^2*Fr[1, 5])/2 + 
     (Fr[1, 1]*Fr[1, 3]*Fr[1, 5])/2 - (3*Fr[1, 3]^2*Fr[1, 5])/2 - 
     (5*Fr[1, 1]*Fr[1, 4]*Fr[1, 5])/4 - Fr[1, 2]*Fr[1, 4]*Fr[1, 5] - 
     (Fr[1, 4]^2*Fr[1, 5])/4 + (5*Fr[1, 1]*Fr[1, 5]^2)/3 + 
     (Fr[1, 2]*Fr[1, 5]^2)/4 - (Fr[1, 3]*Fr[1, 5]^2)/4 - 
     (15*Fr[1, 4]*Fr[1, 5]^2)/8 - (53*Fr[1, 5]^3)/72 + Fr[1, 1]^2*Fr[1, 6] - 
     (Fr[1, 1]*Fr[1, 2]*Fr[1, 6])/2 - (5*Fr[1, 2]^2*Fr[1, 6])/4 - 
     (5*Fr[1, 1]*Fr[1, 3]*Fr[1, 6])/2 + 3*Fr[1, 3]^2*Fr[1, 6] - 
     (5*Fr[1, 1]*Fr[1, 4]*Fr[1, 6])/4 + Fr[1, 2]*Fr[1, 4]*Fr[1, 6] + 
     2*Fr[1, 3]*Fr[1, 4]*Fr[1, 6] + (11*Fr[1, 4]^2*Fr[1, 6])/4 - 
     (5*Fr[1, 1]*Fr[1, 5]*Fr[1, 6])/4 - (Fr[1, 2]*Fr[1, 5]*Fr[1, 6])/2 + 
     (Fr[1, 3]*Fr[1, 5]*Fr[1, 6])/2 + (5*Fr[1, 4]*Fr[1, 5]*Fr[1, 6])/4 - 
     (5*Fr[1, 5]^2*Fr[1, 6])/4 + (17*Fr[1, 1]*Fr[1, 6]^2)/12 - 
     (3*Fr[1, 2]*Fr[1, 6]^2)/4 + (7*Fr[1, 3]*Fr[1, 6]^2)/4 - 
     (3*Fr[1, 4]*Fr[1, 6]^2)/8 + (35*Fr[1, 5]*Fr[1, 6]^2)/24 + 
     (17*Fr[1, 6]^3)/12 - (25*Fr[1, 1]*Fr[2, 1])/36 + 
     (3*Fr[1, 2]*Fr[2, 1])/8 - (Fr[1, 3]*Fr[2, 1])/3 + 
     (17*Fr[1, 4]*Fr[2, 1])/48 + (43*Fr[1, 5]*Fr[2, 1])/144 - 
     (3*Fr[1, 6]*Fr[2, 1])/8 + (Fr[1, 1]*Fr[2, 2])/4 - Fr[1, 2]*Fr[2, 2] - 
     (Fr[1, 3]*Fr[2, 2])/2 - (Fr[1, 4]*Fr[2, 2])/2 - (Fr[1, 5]*Fr[2, 2])/4 + 
     (Fr[1, 6]*Fr[2, 2])/4 - (Fr[1, 1]*Fr[2, 3])/4 + 
     (5*Fr[1, 2]*Fr[2, 3])/4 + (Fr[1, 4]*Fr[2, 3])/2 - 
     (5*Fr[1, 5]*Fr[2, 3])/4 + (5*Fr[1, 6]*Fr[2, 3])/4 + 
     (3*Fr[1, 1]*Fr[2, 4])/4 - Fr[1, 2]*Fr[2, 4] - (Fr[1, 3]*Fr[2, 4])/2 - 
     (7*Fr[1, 4]*Fr[2, 4])/4 - Fr[1, 5]*Fr[2, 4] - (Fr[1, 6]*Fr[2, 4])/4 + 
     (Fr[1, 1]*Fr[2, 5])/4 - (Fr[1, 3]*Fr[2, 5])/2 + (Fr[1, 4]*Fr[2, 5])/2 - 
     (Fr[1, 5]*Fr[2, 5])/4 + (Fr[1, 6]*Fr[2, 5])/4 + 
     (3*Fr[1, 1]*Fr[2, 6])/4 + (3*Fr[1, 3]*Fr[2, 6])/2 - 
     (Fr[1, 4]*Fr[2, 6])/2 + (Fr[1, 5]*Fr[2, 6])/4 - (Fr[1, 6]*Fr[2, 6])/4 - 
     (Fr[1, 1]*Fr[2, 18])/2 + Fr[1, 2]*Fr[2, 18] + 2*Fr[1, 3]*Fr[2, 18] + 
     3*Fr[1, 4]*Fr[2, 18] + (7*Fr[1, 5]*Fr[2, 18])/2 - Fr[1, 6]*Fr[2, 18] + 
     2*Fr[1, 1]*Fr[2, 19] + Fr[1, 2]*Fr[2, 19] - 2*Fr[1, 4]*Fr[2, 19] - 
     Fr[1, 6]*Fr[2, 19] + Fr[3, 1]/4 - (7*Fr[3, 2])/4 + (277*Fr[3, 5])/6 + 
     (7*Fr[3, 7])/4 + 2*Fr[3, 8] - (5*Fr[3, 9])/4 - (5*Fr[3, 28])/6 + 
     (5*Fr[3, 30])/6 + (3*Fr[3, 32])/2 + 2*Fr[3, 33] + (3*Fr[3, 34])/2 + 
     (3*Fr[3, 35])/2 - Fr[3, 36] + (3*Fr[3, 38])/2 + 5*Fr[3, 39] + 
     (5*Fr[3, 40])/2 + 2*Fr[3, 43] - (7*Fr[3, 45])/2 + Fr[3, 48]/2 - 
     Fr[3, 53] - Fr[3, 56]/2 - Fr[3, 66] + Fr[3, 76]) + 
   eps^4*((17653*Fr[1, 1]^4)/2176 + (29*Fr[1, 1]^3*Fr[1, 2])/24 - 
     (63*Fr[1, 1]^2*Fr[1, 2]^2)/8 + (Fr[1, 1]*Fr[1, 2]^3)/6 - 
     (107*Fr[1, 2]^4)/24 + (187*Fr[1, 1]^3*Fr[1, 3])/72 - 
     (5*Fr[1, 1]^2*Fr[1, 2]*Fr[1, 3])/4 + (43*Fr[1, 2]^3*Fr[1, 3])/2 + 
     (91*Fr[1, 1]^2*Fr[1, 3]^2)/48 + Fr[1, 1]*Fr[1, 2]*Fr[1, 3]^2 + 
     (703*Fr[1, 2]^2*Fr[1, 3]^2)/12 - (55*Fr[1, 1]*Fr[1, 3]^3)/36 + 
     (377*Fr[1, 2]*Fr[1, 3]^3)/9 + (467*Fr[1, 3]^4)/48 + 
     (184441*Fr[1, 1]^3*Fr[1, 4])/2448 + (61*Fr[1, 1]^2*Fr[1, 2]*Fr[1, 4])/
      8 - 10*Fr[1, 1]*Fr[1, 2]^2*Fr[1, 4] - (13*Fr[1, 2]^3*Fr[1, 4])/3 + 
     (19*Fr[1, 1]^2*Fr[1, 3]*Fr[1, 4])/24 - Fr[1, 1]*Fr[1, 2]*Fr[1, 3]*
      Fr[1, 4] - (17*Fr[1, 2]^2*Fr[1, 3]*Fr[1, 4])/12 - 
     (13*Fr[1, 1]*Fr[1, 3]^2*Fr[1, 4])/6 - (37*Fr[1, 2]*Fr[1, 3]^2*Fr[1, 4])/
      12 + (Fr[1, 3]^3*Fr[1, 4])/9 + (10613*Fr[1, 1]^2*Fr[1, 4]^2)/272 + 
     (7*Fr[1, 1]*Fr[1, 2]*Fr[1, 4]^2)/4 + (29*Fr[1, 2]^2*Fr[1, 4]^2)/6 - 
     (13*Fr[1, 1]*Fr[1, 3]*Fr[1, 4]^2)/4 + (Fr[1, 2]*Fr[1, 3]*Fr[1, 4]^2)/2 + 
     (5*Fr[1, 3]^2*Fr[1, 4]^2)/12 - (45571*Fr[1, 1]*Fr[1, 4]^3)/612 - 
     (113*Fr[1, 2]*Fr[1, 4]^3)/36 + (3*Fr[1, 3]*Fr[1, 4]^3)/4 + 
     (82001*Fr[1, 4]^4)/2448 - (4833*Fr[1, 1]^3*Fr[1, 5])/544 - 
     (23*Fr[1, 1]^2*Fr[1, 2]*Fr[1, 5])/2 + (17*Fr[1, 1]*Fr[1, 2]^2*Fr[1, 5])/
      4 + (19*Fr[1, 2]^3*Fr[1, 5])/3 - Fr[1, 1]^2*Fr[1, 3]*Fr[1, 5] + 
     (Fr[1, 1]*Fr[1, 2]*Fr[1, 3]*Fr[1, 5])/2 + 
     (13*Fr[1, 2]^2*Fr[1, 3]*Fr[1, 5])/6 - (53*Fr[1, 1]*Fr[1, 3]^2*Fr[1, 5])/
      24 + (5*Fr[1, 2]*Fr[1, 3]^2*Fr[1, 5])/6 - (17*Fr[1, 3]^3*Fr[1, 5])/3 - 
     (2483*Fr[1, 1]^2*Fr[1, 4]*Fr[1, 5])/48 - 
     (37*Fr[1, 1]*Fr[1, 2]*Fr[1, 4]*Fr[1, 5])/4 - 
     (29*Fr[1, 2]^2*Fr[1, 4]*Fr[1, 5])/3 - 
     (35*Fr[1, 1]*Fr[1, 3]*Fr[1, 4]*Fr[1, 5])/12 - Fr[1, 2]*Fr[1, 3]*Fr[1, 4]*
      Fr[1, 5] + (17*Fr[1, 3]^2*Fr[1, 4]*Fr[1, 5])/6 - 
     (4175*Fr[1, 1]*Fr[1, 4]^2*Fr[1, 5])/408 + 
     (53*Fr[1, 2]*Fr[1, 4]^2*Fr[1, 5])/12 + (5*Fr[1, 3]*Fr[1, 4]^2*Fr[1, 5])/
      4 + (9785*Fr[1, 4]^3*Fr[1, 5])/612 - (13135*Fr[1, 1]^2*Fr[1, 5]^2)/
      1088 + (23*Fr[1, 1]*Fr[1, 2]*Fr[1, 5]^2)/8 + 
     (143*Fr[1, 2]^2*Fr[1, 5]^2)/24 + (9*Fr[1, 1]*Fr[1, 3]*Fr[1, 5]^2)/8 + 
     (5*Fr[1, 2]*Fr[1, 3]*Fr[1, 5]^2)/4 - (115*Fr[1, 3]^2*Fr[1, 5]^2)/16 + 
     (19933*Fr[1, 1]*Fr[1, 4]*Fr[1, 5]^2)/816 - 
     (193*Fr[1, 2]*Fr[1, 4]*Fr[1, 5]^2)/24 - 
     (25*Fr[1, 3]*Fr[1, 4]*Fr[1, 5]^2)/24 - (23645*Fr[1, 4]^2*Fr[1, 5]^2)/
      816 - (2257*Fr[1, 1]*Fr[1, 5]^3)/1632 - (13*Fr[1, 2]*Fr[1, 5]^3)/36 - 
     (11*Fr[1, 3]*Fr[1, 5]^3)/4 - (45535*Fr[1, 4]*Fr[1, 5]^3)/2448 + 
     (65173*Fr[1, 5]^4)/19584 + (35405*Fr[1, 1]^3*Fr[1, 6])/4896 + 
     4*Fr[1, 1]^2*Fr[1, 2]*Fr[1, 6] - (21*Fr[1, 1]*Fr[1, 2]^2*Fr[1, 6])/4 - 
     (92*Fr[1, 2]^3*Fr[1, 6])/3 + (11*Fr[1, 1]^2*Fr[1, 3]*Fr[1, 6])/24 - 
     (Fr[1, 1]*Fr[1, 2]*Fr[1, 3]*Fr[1, 6])/2 + 
     (79*Fr[1, 2]^2*Fr[1, 3]*Fr[1, 6])/12 - (7*Fr[1, 1]*Fr[1, 3]^2*Fr[1, 6])/
      24 + (667*Fr[1, 2]*Fr[1, 3]^2*Fr[1, 6])/12 + (241*Fr[1, 3]^3*Fr[1, 6])/
      36 + (4493*Fr[1, 1]^2*Fr[1, 4]*Fr[1, 6])/816 + 
     (11*Fr[1, 1]*Fr[1, 2]*Fr[1, 4]*Fr[1, 6])/4 + 
     (149*Fr[1, 2]^2*Fr[1, 4]*Fr[1, 6])/12 + 
     (5*Fr[1, 1]*Fr[1, 3]*Fr[1, 4]*Fr[1, 6])/12 - 
     (5*Fr[1, 2]*Fr[1, 3]*Fr[1, 4]*Fr[1, 6])/6 - 
     (23*Fr[1, 3]^2*Fr[1, 4]*Fr[1, 6])/4 - 
     (25321*Fr[1, 1]*Fr[1, 4]^2*Fr[1, 6])/408 - 
     (13*Fr[1, 2]*Fr[1, 4]^2*Fr[1, 6])/4 + (Fr[1, 3]*Fr[1, 4]^2*Fr[1, 6])/
      12 + (14759*Fr[1, 4]^3*Fr[1, 6])/306 + 
     (14625*Fr[1, 1]^2*Fr[1, 5]*Fr[1, 6])/544 - 
     (25*Fr[1, 1]*Fr[1, 2]*Fr[1, 5]*Fr[1, 6])/4 - 
     (101*Fr[1, 2]^2*Fr[1, 5]*Fr[1, 6])/12 - 
     (14*Fr[1, 1]*Fr[1, 3]*Fr[1, 5]*Fr[1, 6])/3 + 
     (5*Fr[1, 2]*Fr[1, 3]*Fr[1, 5]*Fr[1, 6])/6 + 
     (217*Fr[1, 3]^2*Fr[1, 5]*Fr[1, 6])/24 - 
     (193*Fr[1, 1]*Fr[1, 4]*Fr[1, 5]*Fr[1, 6])/136 + 
     (49*Fr[1, 2]*Fr[1, 4]*Fr[1, 5]*Fr[1, 6])/4 + 
     (35*Fr[1, 3]*Fr[1, 4]*Fr[1, 5]*Fr[1, 6])/12 + 
     (3563*Fr[1, 4]^2*Fr[1, 5]*Fr[1, 6])/408 - 
     (1883*Fr[1, 1]*Fr[1, 5]^2*Fr[1, 6])/1632 - 
     (35*Fr[1, 2]*Fr[1, 5]^2*Fr[1, 6])/4 + (27*Fr[1, 3]*Fr[1, 5]^2*Fr[1, 6])/
      8 - (163*Fr[1, 4]*Fr[1, 5]^2*Fr[1, 6])/816 + 
     (25973*Fr[1, 5]^3*Fr[1, 6])/1632 + (793*Fr[1, 1]^2*Fr[1, 6]^2)/1088 + 
     (Fr[1, 1]*Fr[1, 2]*Fr[1, 6]^2)/8 - (355*Fr[1, 2]^2*Fr[1, 6]^2)/24 + 
     (41*Fr[1, 1]*Fr[1, 3]*Fr[1, 6]^2)/8 - (7*Fr[1, 2]*Fr[1, 3]*Fr[1, 6]^2)/
      12 - (233*Fr[1, 3]^2*Fr[1, 6]^2)/16 - 
     (7807*Fr[1, 1]*Fr[1, 4]*Fr[1, 6]^2)/816 - 
     (53*Fr[1, 2]*Fr[1, 4]*Fr[1, 6]^2)/24 - (97*Fr[1, 3]*Fr[1, 4]*Fr[1, 6]^2)/
      24 + (3299*Fr[1, 4]^2*Fr[1, 6]^2)/272 + 
     (5903*Fr[1, 1]*Fr[1, 5]*Fr[1, 6]^2)/1632 + 
     (17*Fr[1, 2]*Fr[1, 5]*Fr[1, 6]^2)/6 + (11*Fr[1, 3]*Fr[1, 5]*Fr[1, 6]^2)/
      12 - (223*Fr[1, 4]*Fr[1, 5]*Fr[1, 6]^2)/816 + 
     (19521*Fr[1, 5]^2*Fr[1, 6]^2)/1088 + (5557*Fr[1, 1]*Fr[1, 6]^3)/1632 - 
     (395*Fr[1, 2]*Fr[1, 6]^3)/36 - (385*Fr[1, 3]*Fr[1, 6]^3)/24 + 
     (4325*Fr[1, 4]*Fr[1, 6]^3)/2448 + (22291*Fr[1, 5]*Fr[1, 6]^3)/4896 + 
     (159305*Fr[1, 6]^4)/19584 + (90811*Fr[1, 1]^2*Fr[2, 1])/19584 + 
     (17*Fr[1, 1]*Fr[1, 2]*Fr[2, 1])/16 - (61*Fr[1, 2]^2*Fr[2, 1])/16 + 
     (Fr[1, 1]*Fr[1, 3]*Fr[2, 1])/16 + 2*Fr[1, 2]*Fr[1, 3]*Fr[2, 1] + 
     (335*Fr[1, 3]^2*Fr[2, 1])/288 - (121*Fr[1, 1]*Fr[1, 4]*Fr[2, 1])/288 + 
     (91*Fr[1, 2]*Fr[1, 4]*Fr[2, 1])/48 - (61*Fr[1, 3]*Fr[1, 4]*Fr[2, 1])/
      144 + (7207*Fr[1, 4]^2*Fr[2, 1])/1632 + 
     (4969*Fr[1, 1]*Fr[1, 5]*Fr[2, 1])/3264 + (23*Fr[1, 2]*Fr[1, 5]*Fr[2, 1])/
      24 - (5*Fr[1, 3]*Fr[1, 5]*Fr[2, 1])/72 + 
     (569*Fr[1, 4]*Fr[1, 5]*Fr[2, 1])/1632 - (15875*Fr[1, 5]^2*Fr[2, 1])/
      6528 - (16535*Fr[1, 1]*Fr[1, 6]*Fr[2, 1])/9792 - 
     (227*Fr[1, 2]*Fr[1, 6]*Fr[2, 1])/24 - (205*Fr[1, 3]*Fr[1, 6]*Fr[2, 1])/
      144 - (18505*Fr[1, 4]*Fr[1, 6]*Fr[2, 1])/4896 - 
     (111391*Fr[1, 5]*Fr[1, 6]*Fr[2, 1])/9792 - (4207*Fr[1, 6]^2*Fr[2, 1])/
      6528 - (96627*Fr[2, 1]^2)/43520 + (3*Fr[1, 1]^2*Fr[2, 2])/4 + 
     Fr[1, 1]*Fr[1, 2]*Fr[2, 2] - 5*Fr[1, 2]^2*Fr[2, 2] + 
     (3*Fr[1, 1]*Fr[1, 3]*Fr[2, 2])/4 - Fr[1, 2]*Fr[1, 3]*Fr[2, 2] - 
     (2*Fr[1, 3]^2*Fr[2, 2])/3 + (7*Fr[1, 1]*Fr[1, 4]*Fr[2, 2])/4 + 
     (Fr[1, 2]*Fr[1, 4]*Fr[2, 2])/2 - (2*Fr[1, 3]*Fr[1, 4]*Fr[2, 2])/3 + 
     (13*Fr[1, 4]^2*Fr[2, 2])/12 - (7*Fr[1, 2]*Fr[1, 5]*Fr[2, 2])/2 - 
     (13*Fr[1, 3]*Fr[1, 5]*Fr[2, 2])/12 + (Fr[1, 4]*Fr[1, 5]*Fr[2, 2])/12 - 
     (7*Fr[1, 5]^2*Fr[2, 2])/6 + 2*Fr[1, 2]*Fr[1, 6]*Fr[2, 2] + 
     (7*Fr[1, 3]*Fr[1, 6]*Fr[2, 2])/12 - (Fr[1, 4]*Fr[1, 6]*Fr[2, 2])/12 + 
     (7*Fr[1, 5]*Fr[1, 6]*Fr[2, 2])/3 - (11*Fr[1, 6]^2*Fr[2, 2])/12 + 
     (7*Fr[2, 1]*Fr[2, 2])/24 + (3*Fr[2, 2]^2)/8 + (3*Fr[1, 1]^2*Fr[2, 3])/
      4 - (Fr[1, 1]*Fr[1, 2]*Fr[2, 3])/2 + (19*Fr[1, 2]^2*Fr[2, 3])/2 - 
     (Fr[1, 1]*Fr[1, 3]*Fr[2, 3])/4 + (27*Fr[1, 2]*Fr[1, 3]*Fr[2, 3])/2 + 
     (Fr[1, 3]^2*Fr[2, 3])/3 + (Fr[1, 1]*Fr[1, 4]*Fr[2, 3])/4 - 
     (5*Fr[1, 3]*Fr[1, 4]*Fr[2, 3])/12 - (5*Fr[1, 4]^2*Fr[2, 3])/12 - 
     (Fr[1, 1]*Fr[1, 5]*Fr[2, 3])/2 - (Fr[1, 2]*Fr[1, 5]*Fr[2, 3])/2 + 
     (5*Fr[1, 3]*Fr[1, 5]*Fr[2, 3])/12 + (7*Fr[1, 4]*Fr[1, 5]*Fr[2, 3])/12 + 
     (Fr[1, 5]^2*Fr[2, 3])/3 + (Fr[1, 1]*Fr[1, 6]*Fr[2, 3])/2 + 
     2*Fr[1, 2]*Fr[1, 6]*Fr[2, 3] - (23*Fr[1, 3]*Fr[1, 6]*Fr[2, 3])/12 - 
     (7*Fr[1, 4]*Fr[1, 6]*Fr[2, 3])/12 - (2*Fr[1, 5]*Fr[1, 6]*Fr[2, 3])/3 + 
     (13*Fr[1, 6]^2*Fr[2, 3])/12 + (19*Fr[2, 1]*Fr[2, 3])/6 - 
     (3*Fr[2, 3]^2)/8 - (3959*Fr[1, 1]^2*Fr[2, 4])/1632 - 
     (3*Fr[1, 1]*Fr[1, 2]*Fr[2, 4])/4 - (11*Fr[1, 2]^2*Fr[2, 4])/2 + 
     (3*Fr[1, 1]*Fr[1, 3]*Fr[2, 4])/4 - Fr[1, 2]*Fr[1, 3]*Fr[2, 4] - 
     (2*Fr[1, 3]^2*Fr[2, 4])/3 + (2869*Fr[1, 1]*Fr[1, 4]*Fr[2, 4])/136 - 
     (3*Fr[1, 2]*Fr[1, 4]*Fr[2, 4])/4 - (17*Fr[1, 3]*Fr[1, 4]*Fr[2, 4])/12 - 
     (445*Fr[1, 4]^2*Fr[2, 4])/24 + (715*Fr[1, 1]*Fr[1, 5]*Fr[2, 4])/272 - 
     (13*Fr[1, 2]*Fr[1, 5]*Fr[2, 4])/2 - (11*Fr[1, 3]*Fr[1, 5]*Fr[2, 4])/6 - 
     (5777*Fr[1, 4]*Fr[1, 5]*Fr[2, 4])/408 - (2039*Fr[1, 5]^2*Fr[2, 4])/
      1632 + (14843*Fr[1, 1]*Fr[1, 6]*Fr[2, 4])/816 + 
     (15*Fr[1, 2]*Fr[1, 6]*Fr[2, 4])/4 + (7*Fr[1, 3]*Fr[1, 6]*Fr[2, 4])/12 + 
     (125*Fr[1, 4]*Fr[1, 6]*Fr[2, 4])/408 + (8015*Fr[1, 5]*Fr[1, 6]*Fr[2, 4])/
      816 - (8491*Fr[1, 6]^2*Fr[2, 4])/1632 - (6229*Fr[2, 1]*Fr[2, 4])/3264 + 
     (3*Fr[2, 2]*Fr[2, 4])/4 + (1561*Fr[2, 4]^2)/544 + 
     (3*Fr[1, 1]*Fr[1, 3]*Fr[2, 5])/4 - (5*Fr[1, 3]^2*Fr[2, 5])/12 - 
     (3*Fr[1, 1]*Fr[1, 4]*Fr[2, 5])/4 + (Fr[1, 3]*Fr[1, 4]*Fr[2, 5])/3 + 
     (Fr[1, 4]^2*Fr[2, 5])/12 + Fr[1, 1]*Fr[1, 5]*Fr[2, 5] - 
     (13*Fr[1, 3]*Fr[1, 5]*Fr[2, 5])/12 + (7*Fr[1, 4]*Fr[1, 5]*Fr[2, 5])/12 - 
     (2*Fr[1, 5]^2*Fr[2, 5])/3 - Fr[1, 1]*Fr[1, 6]*Fr[2, 5] + 
     (13*Fr[1, 3]*Fr[1, 6]*Fr[2, 5])/12 - (7*Fr[1, 4]*Fr[1, 6]*Fr[2, 5])/12 + 
     (4*Fr[1, 5]*Fr[1, 6]*Fr[2, 5])/3 - (2*Fr[1, 6]^2*Fr[2, 5])/3 - 
     (Fr[2, 2]*Fr[2, 5])/4 + (Fr[2, 3]*Fr[2, 5])/4 - (Fr[2, 4]*Fr[2, 5])/4 - 
     (Fr[1, 1]^2*Fr[2, 6])/8 - (Fr[1, 1]*Fr[1, 2]*Fr[2, 6])/2 + 
     (Fr[1, 2]^2*Fr[2, 6])/4 + (5*Fr[1, 1]*Fr[1, 3]*Fr[2, 6])/4 + 
     (97*Fr[1, 3]^2*Fr[2, 6])/24 + (3*Fr[1, 1]*Fr[1, 4]*Fr[2, 6])/4 - 
     (Fr[1, 3]*Fr[1, 4]*Fr[2, 6])/3 - (Fr[1, 4]^2*Fr[2, 6])/3 + 
     (3*Fr[1, 1]*Fr[1, 5]*Fr[2, 6])/2 + (37*Fr[1, 3]*Fr[1, 5]*Fr[2, 6])/12 - 
     (7*Fr[1, 4]*Fr[1, 5]*Fr[2, 6])/12 + (11*Fr[1, 5]^2*Fr[2, 6])/12 - 
     (Fr[1, 1]*Fr[1, 6]*Fr[2, 6])/2 - (Fr[1, 2]*Fr[1, 6]*Fr[2, 6])/4 - 
     (31*Fr[1, 3]*Fr[1, 6]*Fr[2, 6])/12 + (Fr[1, 4]*Fr[1, 6]*Fr[2, 6])/3 - 
     (11*Fr[1, 5]*Fr[1, 6]*Fr[2, 6])/6 - (Fr[1, 6]^2*Fr[2, 6])/3 - 
     (Fr[2, 1]*Fr[2, 6])/24 + (Fr[2, 2]*Fr[2, 6])/4 + (Fr[2, 4]*Fr[2, 6])/4 + 
     (Fr[2, 5]*Fr[2, 6])/4 - (3*Fr[2, 6]^2)/8 - (1403*Fr[2, 7]^2)/544 - 
     (46921*Fr[1, 1]^2*Fr[2, 18])/816 - (15*Fr[1, 1]*Fr[1, 2]*Fr[2, 18])/2 + 
     (21*Fr[1, 2]^2*Fr[2, 18])/2 - (5*Fr[1, 1]*Fr[1, 3]*Fr[2, 18])/2 + 
     Fr[1, 2]*Fr[1, 3]*Fr[2, 18] + (7*Fr[1, 3]^2*Fr[2, 18])/6 - 
     (8185*Fr[1, 1]*Fr[1, 4]*Fr[2, 18])/68 - 7*Fr[1, 2]*Fr[1, 4]*Fr[2, 18] + 
     (5*Fr[1, 3]*Fr[1, 4]*Fr[2, 18])/3 + (2677*Fr[1, 4]^2*Fr[2, 18])/204 + 
     (3021*Fr[1, 1]*Fr[1, 5]*Fr[2, 18])/136 + 
     (23*Fr[1, 2]*Fr[1, 5]*Fr[2, 18])/2 + (29*Fr[1, 3]*Fr[1, 5]*Fr[2, 18])/
      6 + (11449*Fr[1, 4]*Fr[1, 5]*Fr[2, 18])/204 + 
     (3127*Fr[1, 5]^2*Fr[2, 18])/816 - (467*Fr[1, 1]*Fr[1, 6]*Fr[2, 18])/
      408 - 5*Fr[1, 2]*Fr[1, 6]*Fr[2, 18] - (10*Fr[1, 3]*Fr[1, 6]*Fr[2, 18])/
      3 + (5159*Fr[1, 4]*Fr[1, 6]*Fr[2, 18])/204 - 
     (8287*Fr[1, 5]*Fr[1, 6]*Fr[2, 18])/408 + (1833*Fr[1, 6]^2*Fr[2, 18])/
      272 + (575*Fr[2, 1]*Fr[2, 18])/544 - (3*Fr[2, 2]*Fr[2, 18])/2 - 
     (Fr[2, 3]*Fr[2, 18])/2 - (1561*Fr[2, 4]*Fr[2, 18])/136 - 
     (Fr[2, 6]*Fr[2, 18])/2 + (3003*Fr[2, 18]^2)/136 - 
     (5*Fr[1, 1]^2*Fr[2, 19])/4 - Fr[1, 1]*Fr[1, 2]*Fr[2, 19] - 
     48*Fr[1, 2]^2*Fr[2, 19] + 2*Fr[1, 1]*Fr[1, 3]*Fr[2, 19] - 
     (113*Fr[1, 2]*Fr[1, 3]*Fr[2, 19])/2 - (71*Fr[1, 3]^2*Fr[2, 19])/12 + 
     Fr[1, 1]*Fr[1, 4]*Fr[2, 19] + 4*Fr[1, 2]*Fr[1, 4]*Fr[2, 19] + 
     (13*Fr[1, 3]*Fr[1, 4]*Fr[2, 19])/6 + (Fr[1, 4]^2*Fr[2, 19])/6 + 
     3*Fr[1, 1]*Fr[1, 5]*Fr[2, 19] - 2*Fr[1, 2]*Fr[1, 5]*Fr[2, 19] + 
     (16*Fr[1, 3]*Fr[1, 5]*Fr[2, 19])/3 - (7*Fr[1, 4]*Fr[1, 5]*Fr[2, 19])/3 + 
     (19*Fr[1, 5]^2*Fr[2, 19])/6 - (7*Fr[1, 1]*Fr[1, 6]*Fr[2, 19])/2 - 
     (53*Fr[1, 2]*Fr[1, 6]*Fr[2, 19])/2 - (31*Fr[1, 3]*Fr[1, 6]*Fr[2, 19])/
      6 + (41*Fr[1, 4]*Fr[1, 6]*Fr[2, 19])/6 - 
     (16*Fr[1, 5]*Fr[1, 6]*Fr[2, 19])/3 + (28*Fr[1, 6]^2*Fr[2, 19])/3 - 
     (11*Fr[2, 1]*Fr[2, 19])/6 + (Fr[2, 2]*Fr[2, 19])/2 + 
     (3*Fr[2, 3]*Fr[2, 19])/2 + (Fr[2, 4]*Fr[2, 19])/2 - 
     (3*Fr[2, 6]*Fr[2, 19])/2 - (5*Fr[2, 19]^2)/2 - 
     (727*Fr[1, 1]*Fr[3, 1])/34 - (Fr[1, 2]*Fr[3, 1])/4 + 
     (3*Fr[1, 3]*Fr[3, 1])/4 - (54*Fr[1, 4]*Fr[3, 1])/17 + 
     (373*Fr[1, 5]*Fr[3, 1])/34 - (169*Fr[1, 6]*Fr[3, 1])/34 - 
     (9*Fr[1, 1]*Fr[3, 2])/4 - (Fr[1, 2]*Fr[3, 2])/4 - 
     (5*Fr[1, 3]*Fr[3, 2])/2 - (Fr[1, 4]*Fr[3, 2])/2 + 
     (Fr[1, 5]*Fr[3, 2])/2 + (5*Fr[1, 6]*Fr[3, 2])/2 - 
     (68141*Fr[1, 1]*Fr[3, 5])/204 - (2065*Fr[1, 2]*Fr[3, 5])/6 + 
     (15553*Fr[1, 3]*Fr[3, 5])/36 - (20165*Fr[1, 4]*Fr[3, 5])/102 + 
     (49813*Fr[1, 5]*Fr[3, 5])/102 + (220555*Fr[1, 6]*Fr[3, 5])/612 + 
     (Fr[1, 1]*Fr[3, 7])/2 + (7*Fr[1, 2]*Fr[3, 7])/2 + 
     (3*Fr[1, 3]*Fr[3, 7])/4 - (3*Fr[1, 4]*Fr[3, 7])/4 - 
     (Fr[1, 5]*Fr[3, 7])/2 + (Fr[1, 6]*Fr[3, 7])/2 - (Fr[1, 1]*Fr[3, 8])/2 + 
     (47*Fr[1, 2]*Fr[3, 8])/2 + (35*Fr[1, 3]*Fr[3, 8])/2 - 
     Fr[1, 4]*Fr[3, 8] + (3*Fr[1, 3]*Fr[3, 9])/4 - (3*Fr[1, 4]*Fr[3, 9])/4 + 
     (5*Fr[1, 5]*Fr[3, 9])/2 - (5*Fr[1, 6]*Fr[3, 9])/2 - 
     (811*Fr[1, 1]*Fr[3, 28])/51 - 2*Fr[1, 2]*Fr[3, 28] - 
     (8*Fr[1, 3]*Fr[3, 28])/3 + (125*Fr[1, 4]*Fr[3, 28])/51 + 
     (215*Fr[1, 5]*Fr[3, 28])/51 + (312*Fr[1, 6]*Fr[3, 28])/17 - 
     (6689*Fr[1, 1]*Fr[3, 30])/408 - (5*Fr[1, 2]*Fr[3, 30])/2 - 
     (7*Fr[1, 3]*Fr[3, 30])/6 + (301*Fr[1, 4]*Fr[3, 30])/102 + 
     5*Fr[1, 5]*Fr[3, 30] + (7573*Fr[1, 6]*Fr[3, 30])/408 - 
     (2441*Fr[1, 1]*Fr[3, 32])/68 - (19*Fr[1, 2]*Fr[3, 32])/4 + 
     Fr[1, 3]*Fr[3, 32] - (1605*Fr[1, 4]*Fr[3, 32])/34 + 
     (1707*Fr[1, 5]*Fr[3, 32])/68 + (7*Fr[1, 6]*Fr[3, 32])/4 - 
     (3*Fr[1, 1]*Fr[3, 33])/2 - 13*Fr[1, 2]*Fr[3, 33] - 
     (49*Fr[1, 3]*Fr[3, 33])/6 + 3*Fr[1, 4]*Fr[3, 33] + Fr[1, 5]*Fr[3, 33] - 
     (22*Fr[1, 6]*Fr[3, 33])/3 + (Fr[1, 1]*Fr[3, 34])/2 + 
     (33*Fr[1, 2]*Fr[3, 34])/2 + (7*Fr[1, 3]*Fr[3, 34])/3 - 
     Fr[1, 4]*Fr[3, 34] - (37*Fr[1, 6]*Fr[3, 34])/3 + 3*Fr[1, 2]*Fr[3, 35] - 
     (9*Fr[1, 3]*Fr[3, 35])/2 + (3*Fr[1, 4]*Fr[3, 35])/2 - 
     3*Fr[1, 5]*Fr[3, 35] + 3*Fr[1, 6]*Fr[3, 35] + (293*Fr[1, 1]*Fr[3, 36])/
      17 + (3*Fr[1, 2]*Fr[3, 36])/2 - (2751*Fr[1, 4]*Fr[3, 36])/68 - 
     (1311*Fr[1, 5]*Fr[3, 36])/68 + 2*Fr[1, 6]*Fr[3, 36] + 
     2*Fr[1, 1]*Fr[3, 37] + (Fr[1, 2]*Fr[3, 37])/2 - 2*Fr[1, 3]*Fr[3, 37] - 
     (Fr[1, 4]*Fr[3, 37])/2 - Fr[1, 1]*Fr[3, 38] + (Fr[1, 3]*Fr[3, 38])/2 + 
     (Fr[1, 4]*Fr[3, 38])/2 + Fr[1, 5]*Fr[3, 38] - Fr[1, 6]*Fr[3, 38] + 
     (3*Fr[1, 1]*Fr[3, 39])/2 - 2*Fr[1, 2]*Fr[3, 39] + 
     (13*Fr[1, 3]*Fr[3, 39])/2 + 2*Fr[1, 4]*Fr[3, 39] + Fr[1, 5]*Fr[3, 39] - 
     3*Fr[1, 6]*Fr[3, 39] - (1537*Fr[1, 1]*Fr[3, 40])/34 - 
     8*Fr[1, 2]*Fr[3, 40] - (3*Fr[1, 3]*Fr[3, 40])/2 + 
     (159*Fr[1, 4]*Fr[3, 40])/17 + (31*Fr[1, 5]*Fr[3, 40])/2 + 
     (1673*Fr[1, 6]*Fr[3, 40])/34 - Fr[1, 1]*Fr[3, 43] - 
     (59*Fr[1, 2]*Fr[3, 43])/2 - 17*Fr[1, 3]*Fr[3, 43] + 
     (7*Fr[1, 4]*Fr[3, 43])/2 - 4*Fr[1, 5]*Fr[3, 43] + 4*Fr[1, 6]*Fr[3, 43] + 
     Fr[1, 1]*Fr[3, 45] - (11*Fr[1, 2]*Fr[3, 45])/2 - 
     (3*Fr[1, 3]*Fr[3, 45])/2 + 2*Fr[1, 4]*Fr[3, 45] - 
     (2591*Fr[1, 1]*Fr[3, 48])/204 - (7*Fr[1, 2]*Fr[3, 48])/4 + 
     (Fr[1, 4]*Fr[3, 48])/2 + (501*Fr[1, 5]*Fr[3, 48])/68 + 
     (55*Fr[1, 6]*Fr[3, 48])/12 + (Fr[1, 2]*Fr[3, 53])/2 - 
     (Fr[1, 4]*Fr[3, 53])/2 + Fr[1, 5]*Fr[3, 53] - Fr[1, 6]*Fr[3, 53] + 
     (Fr[1, 2]*Fr[3, 55])/2 - (Fr[1, 4]*Fr[3, 55])/2 + 
     (Fr[1, 3]*Fr[3, 56])/6 - (Fr[1, 4]*Fr[3, 56])/6 - 
     (Fr[1, 5]*Fr[3, 56])/3 + (Fr[1, 6]*Fr[3, 56])/3 - 3*Fr[1, 2]*Fr[3, 62] + 
     3*Fr[1, 4]*Fr[3, 62] + Fr[1, 1]*Fr[3, 66] - Fr[1, 3]*Fr[3, 66] - 
     2*Fr[1, 5]*Fr[3, 66] + 2*Fr[1, 6]*Fr[3, 66] + Fr[1, 3]*Fr[3, 76] - 
     Fr[1, 4]*Fr[3, 76] + 2*Fr[1, 5]*Fr[3, 76] - 2*Fr[1, 6]*Fr[3, 76] - 
     8*Fr[4, 2] + (103*Fr[4, 3])/2 + (81*Fr[4, 4])/34 - Fr[4, 6]/2 - 
     (827*Fr[4, 18])/204 - (160*Fr[4, 19])/51 - (370*Fr[4, 21])/17 - 
     Fr[4, 22]/2 + (25*Fr[4, 23])/4 - (47*Fr[4, 24])/4 - (893*Fr[4, 25])/34 + 
     9*Fr[4, 26] - 7*Fr[4, 27] + Fr[4, 28] - (1023*Fr[4, 29])/68 + 
     (569*Fr[4, 30])/51 - 2*Fr[4, 32] - 6*Fr[4, 33] + 3*Fr[4, 34] - 
     (2*Fr[4, 35])/3 - 4*Fr[4, 36] - (37*Fr[4, 39])/12 - Fr[4, 41] + 
     Fr[4, 43] + (32*Fr[4, 48])/17 + (297*Fr[4, 49])/68 - Fr[4, 50] - 
     Fr[4, 53] + 2*Fr[4, 55] - Fr[4, 57] - (2*Fr[4, 59])/3 + 
     (603*Fr[4, 62])/68 - (21*Fr[4, 63])/2 + Fr[4, 67] + (7*Fr[4, 74])/4 - 
     Fr[4, 75]/4 - (13*Fr[4, 76])/6 - (7*Fr[4, 77])/4 + (7*Fr[4, 78])/4 + 
     7*Fr[4, 79] + 2*Fr[4, 85] - Fr[4, 89]/2 - Fr[4, 103] + Fr[4, 104] - 
     Fr[4, 105] - 2*Fr[4, 107] + Fr[4, 114] - Fr[4, 116] + (3*Fr[4, 127])/2 - 
     Fr[4, 132]/2 + Fr[4, 134] + Fr[4, 137]/2 - Fr[4, 139] + Fr[4, 142] + 
     (2*Fr[4, 145])/3 + (2*Fr[4, 149])/3 - (3*Fr[4, 162])/2 + Fr[4, 164]/2 - 
     Fr[4, 168]/2), mi[zzzX, 4] -> 0, 
 mi[zzzX, 3] -> 1/2 + eps*((5*Fr[1, 1])/2 + (3*Fr[1, 2])/2 - (5*Fr[1, 3])/2 - 
     (3*Fr[1, 4])/2 - Fr[1, 5]) + eps^2*((-3*Fr[1, 1]^2)/2 - 
     (5*Fr[1, 1]*Fr[1, 2])/2 - (3*Fr[1, 2]^2)/2 + (5*Fr[1, 1]*Fr[1, 3])/2 + 
     3*Fr[1, 2]*Fr[1, 3] - 6*Fr[1, 3]^2 - (5*Fr[1, 1]*Fr[1, 4])/2 + 
     (5*Fr[1, 4]^2)/2 + (3*Fr[1, 1]*Fr[1, 5])/2 + (5*Fr[1, 2]*Fr[1, 5])/2 - 
     (5*Fr[1, 3]*Fr[1, 5])/2 - (5*Fr[1, 4]*Fr[1, 5])/2 + Fr[1, 5]^2/2 - 
     (7*Fr[1, 1]*Fr[1, 6])/2 - (Fr[1, 2]*Fr[1, 6])/2 + 
     (3*Fr[1, 3]*Fr[1, 6])/2 + (5*Fr[1, 4]*Fr[1, 6])/2 + Fr[1, 5]*Fr[1, 6] + 
     Fr[1, 6]^2 - (3*Fr[2, 2])/4 - Fr[2, 3]/4 - (3*Fr[2, 4])/4 + Fr[2, 5]/4 + 
     (7*Fr[2, 6])/4 + 2*Fr[2, 18] + 4*Fr[2, 19]) + 
   eps^3*((71*Fr[1, 1]^3)/18 - (11*Fr[1, 1]^2*Fr[1, 2])/4 - Fr[1, 2]^3/12 + 
     (Fr[1, 1]^2*Fr[1, 3])/4 + (3*Fr[1, 2]^2*Fr[1, 3])/2 - 
     2*Fr[1, 1]*Fr[1, 3]^2 + (39*Fr[1, 2]*Fr[1, 3]^2)/4 + (15*Fr[1, 3]^3)/4 - 
     (5*Fr[1, 1]^2*Fr[1, 4])/4 - 3*Fr[1, 1]*Fr[1, 2]*Fr[1, 4] - 
     Fr[1, 2]^2*Fr[1, 4] - 2*Fr[1, 1]*Fr[1, 3]*Fr[1, 4] + 
     2*Fr[1, 3]^2*Fr[1, 4] - 5*Fr[1, 1]*Fr[1, 4]^2 + 
     (3*Fr[1, 2]*Fr[1, 4]^2)/2 + Fr[1, 3]*Fr[1, 4]^2 + (5*Fr[1, 4]^3)/6 - 
     (41*Fr[1, 1]^2*Fr[1, 5])/12 + (3*Fr[1, 1]*Fr[1, 2]*Fr[1, 5])/2 + 
     (5*Fr[1, 2]^2*Fr[1, 5])/2 + (Fr[1, 1]*Fr[1, 3]*Fr[1, 5])/2 - 
     (9*Fr[1, 3]^2*Fr[1, 5])/2 - (5*Fr[1, 1]*Fr[1, 4]*Fr[1, 5])/2 - 
     2*Fr[1, 2]*Fr[1, 4]*Fr[1, 5] + (8*Fr[1, 1]*Fr[1, 5]^2)/3 + 
     (7*Fr[1, 2]*Fr[1, 5]^2)/4 - (7*Fr[1, 3]*Fr[1, 5]^2)/4 - 
     (13*Fr[1, 4]*Fr[1, 5]^2)/4 - (13*Fr[1, 5]^3)/36 + 
     (3*Fr[1, 1]^2*Fr[1, 6])/2 - (3*Fr[1, 1]*Fr[1, 2]*Fr[1, 6])/2 - 
     (23*Fr[1, 2]^2*Fr[1, 6])/4 - (7*Fr[1, 1]*Fr[1, 3]*Fr[1, 6])/2 + 
     3*Fr[1, 2]*Fr[1, 3]*Fr[1, 6] + (19*Fr[1, 3]^2*Fr[1, 6])/2 - 
     (3*Fr[1, 1]*Fr[1, 4]*Fr[1, 6])/2 + 3*Fr[1, 2]*Fr[1, 4]*Fr[1, 6] + 
     2*Fr[1, 3]*Fr[1, 4]*Fr[1, 6] + 4*Fr[1, 4]^2*Fr[1, 6] - 
     (5*Fr[1, 1]*Fr[1, 5]*Fr[1, 6])/2 - (3*Fr[1, 2]*Fr[1, 5]*Fr[1, 6])/2 + 
     (3*Fr[1, 3]*Fr[1, 5]*Fr[1, 6])/2 + (5*Fr[1, 4]*Fr[1, 5]*Fr[1, 6])/2 - 
     Fr[1, 5]^2*Fr[1, 6] + (13*Fr[1, 1]*Fr[1, 6]^2)/6 - 
     (19*Fr[1, 2]*Fr[1, 6]^2)/4 + (11*Fr[1, 3]*Fr[1, 6]^2)/4 - 
     (Fr[1, 4]*Fr[1, 6]^2)/4 + (25*Fr[1, 5]*Fr[1, 6]^2)/12 - Fr[1, 6]^3/3 - 
     (23*Fr[1, 1]*Fr[2, 1])/18 - (23*Fr[1, 2]*Fr[2, 1])/24 + 
     (5*Fr[1, 3]*Fr[2, 1])/6 + (25*Fr[1, 4]*Fr[2, 1])/24 + 
     (11*Fr[1, 5]*Fr[2, 1])/72 - (37*Fr[1, 6]*Fr[2, 1])/24 - 
     2*Fr[1, 2]*Fr[2, 2] - (Fr[1, 3]*Fr[2, 2])/2 - Fr[1, 4]*Fr[2, 2] - 
     (Fr[1, 5]*Fr[2, 2])/2 + (Fr[1, 6]*Fr[2, 2])/2 + Fr[1, 1]*Fr[2, 3] + 
     (17*Fr[1, 2]*Fr[2, 3])/4 + (3*Fr[1, 3]*Fr[2, 3])/2 + 
     (Fr[1, 4]*Fr[2, 3])/2 - (3*Fr[1, 5]*Fr[2, 3])/2 + 
     (3*Fr[1, 6]*Fr[2, 3])/2 + (Fr[1, 1]*Fr[2, 4])/2 - 2*Fr[1, 2]*Fr[2, 4] - 
     (Fr[1, 3]*Fr[2, 4])/2 - 3*Fr[1, 4]*Fr[2, 4] - 2*Fr[1, 5]*Fr[2, 4] - 
     (Fr[1, 2]*Fr[2, 5])/2 - (Fr[1, 3]*Fr[2, 5])/2 + (Fr[1, 4]*Fr[2, 5])/2 - 
     (Fr[1, 5]*Fr[2, 5])/2 + (Fr[1, 6]*Fr[2, 5])/2 + 
     (3*Fr[1, 1]*Fr[2, 6])/2 - (3*Fr[1, 2]*Fr[2, 6])/2 + 
     4*Fr[1, 3]*Fr[2, 6] - (Fr[1, 4]*Fr[2, 6])/2 + (Fr[1, 5]*Fr[2, 6])/2 - 
     2*Fr[1, 6]*Fr[2, 6] - 2*Fr[1, 1]*Fr[2, 18] + 3*Fr[1, 2]*Fr[2, 18] + 
     2*Fr[1, 3]*Fr[2, 18] + 3*Fr[1, 4]*Fr[2, 18] + 6*Fr[1, 5]*Fr[2, 18] - 
     2*Fr[1, 6]*Fr[2, 18] + 3*Fr[1, 1]*Fr[2, 19] - 7*Fr[1, 2]*Fr[2, 19] - 
     2*Fr[1, 3]*Fr[2, 19] - 2*Fr[1, 4]*Fr[2, 19] + 2*Fr[1, 5]*Fr[2, 19] - 
     4*Fr[1, 6]*Fr[2, 19] + 89*Fr[3, 5] + (7*Fr[3, 7])/2 + (9*Fr[3, 8])/4 - 
     (7*Fr[3, 9])/2 - (4*Fr[3, 28])/3 + (4*Fr[3, 30])/3 + (5*Fr[3, 32])/2 + 
     3*Fr[3, 33] + (5*Fr[3, 34])/2 + Fr[3, 35]/2 - Fr[3, 36] + Fr[3, 37] + 
     6*Fr[3, 38] + 7*Fr[3, 39] + 3*Fr[3, 40] - (3*Fr[3, 43])/2 - 
     4*Fr[3, 45] + Fr[3, 48]/2 - Fr[3, 53] + Fr[3, 55] - 2*Fr[3, 56] - 
     2*Fr[3, 66] + Fr[3, 76]) + eps^4*Fr[4, 172], mi[zzzX, 2] -> 0, 
 mi[zzzX, 1] -> 0}


==> anc/numerical_inputs/Fr_num_PSphysical_1_p12345.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{s[1, 2] -> 49/576, s[2, 3] -> -15337/2048, s[3, 4] -> 63/4, 
  s[4, 5] -> -288491/38912, s[1, 5] -> 455/64, s[5] -> 7}, 
 {H[1, 1] -> 1.94591014905531330510535274344317972963708472958186118844537054\
858761900843217`63.871973312480094 - 3.14159265358979323846264338327950288419\
716939937510582097494459230781640628621`64.08000040200159*I, 
  H[1, 2] -> 2.75684036527164206906137897437187800278106557650684958368741879\
822578120511706`63.96978298344094 - 3.141592653589793238462643383279502884197\
16939937510582097494459230781640628621`64.02652123710541*I, 
  H[1, 3] -> 2.74441784527308491575008584574066909601870523692539051514400912\
286787805497859`63.968672716727674 - 3.14159265358979323846264338327950288419\
716939937510582097494459230781640628621`64.02737235480649*I, 
  H[1, 4] -> 1.96141433559127855925620678948562656551495322244905450206700349\
511486178596597`63.87445872187789 - 3.141592653589793238462643383279502884197\
16939937510582097494459230781640628621`64.07903924942353*I, 
  H[1, 5] -> 2.01340450249138142329991746010362756401599769708195544198984181\
953602161539212`64., H[1, 6] -> -1.691676010671072464320906809902850375675794\
66519348095281138920461547501690627`64., H[2, 1] -> 9.86960440108935861883449\
099987615113531369940724079062641334937622004482241919`64., 
  H[2, 2] -> 5.95316638844735855157251785925080380322584420019217098098790023\
192630955768747`64.05164936756306 - 4.520626781479720191743181889827208002288\
12408309838303889575655955603488027534`63.932100000084304*I, 
  H[2, 3] -> 1.27809852372164433049403295418195191995082885011800841220038568\
628449260247291`64.14978889329562 - 0.073969026638838374824463707621605501766\
40513181569075281560052447563496758014`62.91227446392637*I, 
  H[2, 4] -> 0.63834805966706583181354776431983554516779507181392987841853516\
180149107716893`62.971302144074684 + 9.62314394394450549942902345693182112873\
298718387391351260908228601538468585587`64.14956158350542*I, 
  H[2, 5] -> 0.00801080356218076688501859761007010252159022309778379141981955\
47297316884155`63.73291607514457 - 0.0193626819094695706944151888793714484635\
9774000220895312166797117086459850463`64.11620550379585*I, 
  H[2, 6] -> 5.33834180425704996594917642511960320974123126781579441002672376\
873579015525093`64.00658275411497 + 5.176486189103623682510305274726218628211\
26823259122122652892625093498477316067`63.99321143634068*I, 
  H[2, 7] -> -5.0638186014649582123283245701435135174936648650049395972667727\
7926301440161037`63.634473985183604 - 15.825292294958678828060519568855754789\
55169820138857248682360101078427993676513`64.1293475856328*I, 
  H[2, 18] -> -6.921069511327564898720220977964870320775649039624099922815029\
68453394145633011`63.84302690139231 - 12.226514057635983637001563800027854375\
84456685762809631884627030686742226407956`64.09015634185101*I, 
  H[2, 19] -> -1.451276752894749479397389946466267751814694132264142404794464\
98909352268201429`63.07317846697624 - 17.280670395500726064659984215565124696\
00074571641700094210317771517294996516276`64.14898881507403*I, 
  H[3, 1] -> -3.2438863666275661421444577123935215731634799028494896654084884\
6411691915608643`63.41195881894026 + 17.4686775975655111830096459786754669233\
8200495668173973427851325598877052930267`64.14315321602456*I, 
  H[3, 2] -> 2.72963897221803734223548678167592333030459879259921018068195849\
72839369505287`63.13827125208084 + 27.943884145770122387285887597482556218032\
073025440905691907361632362283007924`64.14845281400758*I, 
  H[3, 3] -> 9.61343025862070011470565164549597268865814012440203854145261950\
826164964091662`63.802373266887685 - 19.1526108361335328363631142676963655880\
6125765959460739326136633697308346725386`64.10172287114027*I, 
  H[3, 4] -> 4.69538216584326058204064920138983479369838112995628170891318341\
257551360250436`63.97151466972075 + 5.312935441740224377154632213369775181989\
58625690800976830373654941745310506956`64.02517826241417*I, 
  H[3, 5] -> 1.20205690315959428539973816151144999076498629234049888179227155\
534183820558957`64., H[3, 6] -> -0.001090706864382333148232647204679244295348\
22747541589227306120970238759450508`64.11775570105516 + 
    0.00044013277046835615268584333554916649032133476962997217878066073144178\
896081`63.72363136021155*I, H[3, 7] -> 
   -0.78956059925116511881192144999349458001595972345476959505831490601444876\
268387`63.01967734255782 + 10.64219320741586271816955620912847611718218231733\
590772183446583279206288338156`64.14932301378268*I, 
  H[3, 8] -> -6.7363711150310587356659275958136676289681990480781186844171853\
9321204870751328`64.15031699657253 + 0.20346130779006038116615731672234421504\
149842715241109678522423534926907053676`62.63037282328997*I, 
  H[3, 9] -> 0.03320149362332020266444839698058230694345413363513939984275569\
08175368150513`64.05193515725269 + 0.0251666816202980436795067961253926888210\
3278495062920380330832329893447463302`63.93160349062416*I, 
  H[3, 28] -> -11.93653482252190470075538503241601623968016422141822938336266\
694416650730516762`63.68534788607871 - 32.72860517567250164667484745426190916\
110870492728206250083873290918951157371959`64.12339711371358*I, 
  H[3, 30] -> 48.301425915930783105880066015118462547687028051328063561474775\
42081916627582131`63.978633717471276 + 53.06121906497126608148381914515180913\
673271569716453447001213480783258643001874`64.01945098917868*I, 
  H[3, 32] -> 30.364727839257706824104247976083496146635997315659460035046718\
44613176600168741`64.14943443150804 - 2.1446600231421960918537489541623790928\
1378200779545462445159388420892747504308`62.99842349516968*I, 
  H[3, 33] -> 30.774045151456732479159643966819524679795203335821227891516764\
82765548832930812`63.99118272273184 + 32.023960530658548139341750969281869051\
09505797498199722935633828562219218937802`64.00847317792025*I, 
  H[3, 34] -> -40.35661572475576675131928882214817513984747553903869469091853\
924052776372346073`64.02505364825744 - 35.68906792236075824673267348335395444\
588453925933006071337830011733170309839036`63.97167411457415*I, 
  H[3, 35] -> 38.576683877376577935158058346017357876785932010620698804606461\
75278425666795298`64.09222149608951 + 21.407019619651265849238932853804220178\
38868233123026473042043042193408807766632`63.8364528110252*I, 
  H[3, 36] -> -23.55287741630424646924896008731986541529634688825287603893685\
300225684239541952`64.14439989842106 - 3.980460327177514070767341891678806963\
43046585028200033631095678207290653256535`63.372289226382264*I, 
  H[3, 37] -> 1.1145345486557007119200369007527430063727634511399497156233292\
5570449955991639`63.09702841725572 + 12.5567156329225512915761924440736283410\
4614260508998202826286433065168731483691`64.1488109409129*I, 
  H[3, 38] -> 8.1669493675751688677728597771122454471613256576988371555608359\
9749418388908324`63.665081130005404 + 23.601223834532101661790889882203329698\
65536037594991385997803472326029449129371`64.12595579065969*I, 
  H[3, 39] -> 14.419929322281779954712192821972783290257618091360169224467326\
91893584536767982`63.97479839954617 + 16.096938423716496587827536062553823323\
09327959589920230782950271902700066741241`64.02257855053709*I, 
  H[3, 40] -> -13.00732887488635348258640027264028987745124762915089472767150\
895054876849852518`64.01668703276576 - 12.00671395212126476126533757686577041\
118979972953666806419286856624837462832018`63.98192307588945*I, 
  H[3, 42] -> 35.014343863993610467403495480134816960680015227505639974466777\
60595383578242412`64.03023069462526 - 30.122055928352563962719877572870094417\
03870647304519493238120315712696814934451`63.96486931268893*I, 
  H[3, 43] -> -37.77918488075343404532041651556233808137700711105270979128737\
578066506908488763`64.08998569939372 - 21.42029546811317487678489655819157165\
437217933290008958470444530641430547256801`63.843558573118884*I, 
  H[3, 45] -> 14.477298575012474018964996732533331366736582578695240001317228\
96782400409034696`63.971482682169 + 16.38355305039456154078884462542910944648\
472502928709096788496950989977156870062`64.0252032426681*I, 
  H[3, 48] -> 8.4189913455875426869197998640611027746953824730598691856789513\
5234650523952542`63.237873923973176 - 68.332874914446583810233120191373518904\
6527584182583982015609004850953026110233`64.14724355372401*I, 
  H[3, 53] -> 0.0073968363553026273380577094435038017656721558520695620643144\
9315953796585172`62.67474845306983 - 0.22109027248209273189619198144223123399\
195856349496211267172361681345480829125`64.15027207735571*I, 
  H[3, 54] -> 6.7443892949684028336361468690095591706224600603633749821128126\
3634744498522676`63.59554237071521 + 23.2469929160130959042115801717685527892\
0093096478016942703821758038416243926522`64.13296652360107*I, 
  H[3, 55] -> 11.682221925932628699292677809249236601480511288844916459277697\
76029287704192727`64.14316198196883 - 2.1680431827051114393892778782771571089\
5130141464785647472666325603173420766122`63.41170445789459*I, 
  H[3, 56] -> 24.310647683300964441610715379436347776383233722283445033673025\
35506529757253209`63.5740169564699 + 88.4024190038703304942586410064455061677\
870278147678771132591326306003292118817`64.13468457602998*I, 
  H[3, 62] -> 35.781246584624710180485409659872181279851393025347435891618855\
06173801998722159`64.14057183191859 - 7.7451744749370397498816581621586755114\
8462464509272686260849885563899150709204`63.47594757053977*I, 
  H[3, 66] -> 0.1700979054787550608060940794292091068522380314760064087715305\
9302245430691349`63.692064092232286 + 0.4582714158597137762009383971768141552\
8317641869317941903893690048060923126496`64.12248789580703*I, 
  H[3, 76] -> 0.0581754670462625125552588161159610201233580979859760481303376\
5680348108083766`63.523471838897564 + 0.2395169800901389396260627366130661872\
8234408212105272523674060994410820810406`64.13806826761109*I, 
  H[3, 81] -> 0.2827313709701157559876117192475955057015027264387687043393494\
644306862047236`63.83743721862491 + 0.507988919803706493112991907490426463712\
93292348403902027119043609012629435779`64.09191745913846*I, 
  H[4, 1] -> 5.74339683506156765283794677601795874538792457793715930187658738\
044792504233082`64., H[4, 2] -> 0.0040817924543649907920329839848496448044067\
6289015201846638066766110297823461`63.49792291909702 - 
    0.00203028626610221479151006183723838554409110302914992942522128391718754\
811969`63.19462927743342*I, H[4, 3] -> 
   -0.00057273214192814961358820121547969661839045103570590846340323395707824\
10843`62.95628079098889 + 0.0012224717543424909415448212301396477126412190752\
9522948969947522504668857031`63.285568067811944*I, 
  H[4, 4] -> -0.0014988584024750344605555809990046934822169607154227480733127\
4858061384623982`63.45653450480332 - 0.00035821264313193931119786750140073272\
708627814398189532902687628266650656463`62.83491480815213*I, 
  H[4, 5] -> 0.00261984891215038961005865049305513654013195683048038239092454\
493649754902604`63.41921677969023 - 0.000895141199281802068086905090092559852\
70225951184321664829370825160481493837`62.952832079793744*I, 
  H[4, 6] -> -0.0000969758156795286301974958388280948965664480212106014660385\
0128817999605944`62.38462347026538 - 0.00049276208241808158761473113580706251\
582209279337356484729105661451738510441`63.09059731094303*I, 
  H[4, 7] -> -0.0017827952742500172402308582999036166879712928287371034939766\
3038405312185678`63.52273860240498 + 0.00015619372625820460652021456408329968\
746001128718496509820782601832219409714`62.46530071403659*I, 
  H[4, 8] -> -49.512348818175354310562255057574021558024222793617984265394154\
45055951442591152`63.37473499086907 + 16.490126487893382709401447799660957589\
69684348360954060450539287635362420549898`62.897245448459735*I, 
  H[4, 9] -> -222.86236279896992702947804834418789029818725873431213878256767\
782305040203247239`63.71400014903231 + 108.9958802832315559527731746851688774\
5984589804756336383427835277266974407077257`63.40337350163591*I, 
  H[4, 10] -> 203.19300522267149518632831928184713239062316418881210201646704\
342366735685914788`63.67469732618098 - 114.2555303927853931926735933174023693\
5112967797598939065091606382998028495245029`63.42466580331556*I, 
  H[4, 11] -> 655.79689712686785631041685811221661309298215834673385700240886\
563834343917398742`63.734274393983455 + 599.847006833226632629046636285954805\
83239211524266986215448484718359173754881095`63.71627236077111*I, 
  H[4, 12] -> -764.1347648519245151133830658686661676735929245868154388477308\
3059599894657431207`63.31131753256623 + 378.021338164639904563874407520917805\
89438923187114110244788872840513722714568229`63.00566388904171*I, 
  H[4, 13] -> -171.6899133074957724325733271125585077733610646999968484351070\
0310036532147101685`63.384634545112 + 179.38862007448858327401991213601483905\
340656072655652449731039973710498966926229`63.406648096312914*I, 
  H[4, 14] -> 652.16380981821650857749819632962187267893665336905804676290327\
200541213272384648`63.149161967451874 - 535.654036885302028929783667265079182\
58161588735084922968717496688295284946025502`63.06368965465084*I, 
  H[4, 15] -> -6.533079375207194552499181592641980288251299395096324941578180\
80474772630346678`61.1346919128732 - 1390.93104424098908334215057365532969159\
149927415324641812611420448834989793530302`63.462879578353586*I, 
  H[4, 16] -> -1042.223591306597017800069221093009538073380350761167509494506\
11557490139427172369`63.46858330936525 + 879.25535659125239500864499475375217\
579269144644642133975943125348789599168407775`63.394973603680164*I, 
  H[4, 17] -> -1346.737897886946662052403103111887955443952347871733665888912\
53180185020409718767`63.384666832905985 + 1329.425449051885260660148796888930\
49445309911742938494444572519137629999779209399`63.3790477395173*I, 
  H[4, 18] -> -168.5366715304056583051037723429965407489474493903890564235557\
2252594718396601274`63.37077013244224 + 147.883040549840804012328894721482221\
22685025349425499055650345421097483402254997`63.31532828997481*I, 
  H[4, 19] -> -1520.184299811040258850720984325513665704704232660068860710051\
28943865687821080481`63.303509600864615 + 2366.868491439030411159090532051364\
66161224904157811170599979025606375219705277085`63.49678481972094*I, 
  H[4, 20] -> 197.58075685668417054306595964487501158095618429789453104034392\
685792522042525649`63.807033257742695 - 39.5835814831070520795436787421277306\
1083363697184833047277481542882482258652809`63.10880369920826*I, 
  H[4, 21] -> -1829.774342761784845693388704033861771350759416772077512054825\
71327174772967331218`63.12578639555816 + 2043.7767625472709058633477482256655\
4651108075962859622087658133718186261591510406`63.17382231894479*I, 
  H[4, 22] -> 1244.4501811286644027372033947121112337125826572918591109942703\
6621220405455087717`63.494117426740054 - 53.363252902748099871182791725668671\
52547795428651803206720388808767125222905375`62.12638220680875*I, 
  H[4, 23] -> 2812.0130847912029486814757416136916803054528783826736967338451\
0009079315567588124`63.15706197483678 + 952.631497869307509770002543998484099\
62241148212631040193333982129440936748623734`62.68751732475523*I, 
  Fr[1, 1] -> 1.9459101490553133051053527434431797296370847295818611884453705\
4858761900843217`63.871973312480094 - 3.1415926535897932384626433832795028841\
9716939937510582097494459230781640628621`64.08000040200159*I, 
  Fr[1, 2] -> 2.7568403652716420690613789743718780027810655765068495836874187\
9822578120511706`63.96978298344094 - 3.14159265358979323846264338327950288419\
716939937510582097494459230781640628621`64.02652123710541*I, 
  Fr[1, 3] -> 2.7444178452730849157500858457406690960187052369253905151440091\
2286787805497859`63.968672716727674 - 3.1415926535897932384626433832795028841\
9716939937510582097494459230781640628621`64.02737235480649*I, 
  Fr[1, 4] -> 1.9614143355912785592562067894856265655149532224490545020670034\
9511486178596597`63.87445872187789 - 3.14159265358979323846264338327950288419\
716939937510582097494459230781640628621`64.07903924942353*I, 
  Fr[1, 5] -> 2.0134045024913814232999174601036275640159976970819554419898418\
1953602161539212`64., Fr[1, 6] -> -1.6916760106710724643209068099028503756757\
9466519348095281138920461547501690627`64., Fr[2, 1] -> 9.86960440108935861883\
449099987615113531369940724079062641334937622004482241919`64., 
  Fr[2, 2] -> 5.9531663884473585515725178592508038032258442001921709809879002\
3192630955768747`64.05164936756306 - 4.52062678147972019174318188982720800228\
812408309838303889575655955603488027534`63.932100000084304*I, 
  Fr[2, 3] -> 1.2780985237216443304940329541819519199508288501180084122003856\
8628449260247291`64.14978889329562 - 0.07396902663883837482446370762160550176\
640513181569075281560052447563496758014`62.91227446392637*I, 
  Fr[2, 4] -> 0.6383480596670658318135477643198355451677950718139298784185351\
6180149107716893`62.971302144074684 + 9.6231439439445054994290234569318211287\
3298718387391351260908228601538468585587`64.14956158350542*I, 
  Fr[2, 5] -> 0.0080108035621807668850185976100701025215902230977837914198195\
547297316884155`63.73291607514457 - 0.019362681909469570694415188879371448463\
59774000220895312166797117086459850463`64.11620550379585*I, 
  Fr[2, 6] -> 5.3383418042570499659491764251196032097412312678157944100267237\
6873579015525093`64.00658275411497 + 5.17648618910362368251030527472621862821\
126823259122122652892625093498477316067`63.99321143634068*I, 
  Fr[2, 7] -> -5.063818601464958212328324570143513517493664865004939597266772\
77926301440161037`63.634473985183604 - 15.82529229495867882806051956885575478\
955169820138857248682360101078427993676513`64.1293475856328*I, 
  Fr[3, 1] -> -3.243886366627566142144457712393521573163479902849489665408488\
46411691915608643`63.41195881894026 + 17.468677597565511183009645978675466923\
38200495668173973427851325598877052930267`64.14315321602456*I, 
  Fr[3, 2] -> 2.7296389722180373422354867816759233303045987925992101806819584\
972839369505287`63.13827125208084 + 27.94388414577012238728588759748255621803\
2073025440905691907361632362283007924`64.14845281400758*I, 
  Fr[3, 3] -> 9.6134302586207001147056516454959726886581401244020385414526195\
0826164964091662`63.802373266887685 - 19.152610836133532836363114267696365588\
06125765959460739326136633697308346725386`64.10172287114027*I, 
  Fr[3, 5] -> 1.2020569031595942853997381615114499907649862923404988817922715\
5534183820558957`64., Fr[3, 6] -> -0.0010907068643823331482326472046792442953\
4822747541589227306120970238759450508`64.11775570105516 + 
    0.00044013277046835615268584333554916649032133476962997217878066073144178\
896081`63.72363136021155*I, Fr[3, 7] -> 
   -0.78956059925116511881192144999349458001595972345476959505831490601444876\
268387`63.01967734255782 + 10.64219320741586271816955620912847611718218231733\
590772183446583279206288338156`64.14932301378268*I, 
  Fr[3, 8] -> -6.736371115031058735665927595813667628968199048078118684417185\
39321204870751328`64.15031699657253 + 0.2034613077900603811661573167223442150\
4149842715241109678522423534926907053676`62.63037282328997*I, 
  Fr[3, 9] -> 0.0332014936233202026644483969805823069434541336351393998427556\
908175368150513`64.05193515725269 + 0.025166681620298043679506796125392688821\
03278495062920380330832329893447463302`63.93160349062416*I, 
  Fr[4, 1] -> -0.002682694155939962977656440685444369661177389189229055970627\
4859159996374871`64.14442288904122 - 0.00045251294369407725240038104775292550\
286662026121003670193539962870195513489`63.371482732149765*I, 
  Fr[4, 2] -> -8.925734482191013024277543410262690134313003146714689108596841\
1227560908198755`64.14453601673733 - 1.49134027238028916086296414869407630314\
465070079415219622132334860177120604849`63.367468798964005*I, 
  Fr[4, 3] -> -17.74454535989171247560676112231648741345010112914721469283427\
941124555143436135`64.15050846720591 - 0.097312446953645617787903720101945743\
78030926462864842910791102169046973594858`61.88961198378509*I, 
  Fr[4, 4] -> -9.063348482923877174087216801994322104606787342946567499221482\
66409900523981474`63.73088768835279 + 22.026819693456211419786181658870837907\
30065657642456606501877434307241467989725`64.1165508063259*I, 
  Fr[4, 5] -> -0.032428980387412236865163481550027181457553961477117540141785\
78252001450845139`63.945734521143585 + 0.040604898258366387598482747557827015\
23702406883892229233073886905430521069184`64.04337965372096*I, 
  Fr[4, 6] -> -0.248417288535935567425295055842626028227678869431699771555486\
39164462878096007`62.22983241660235 + 20.693459782110538094359198058926202152\
11375284074511056062821931689599222401196`64.15048370675984*I, 
  Fr[4, 7] -> -1.271879884590479967997156312918921294619160553576428041312893\
59724175756967034`62.96060774542343 - 19.653769143391592123129798303142718712\
46050075957988888126798404704123339130037`64.14960749707595*I}}


==> anc/numerical_inputs/Fr_num_PSphysical_1_p12435.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{s[1, 2] -> 49/576, s[2, 3] -> -2359/2048, s[3, 4] -> 63/4, 
  s[4, 5] -> -438109/350208, s[1, 5] -> 455/64, s[5] -> 7}, 
 {H[1, 1] -> 1.94591014905531330510535274344316026383866489533440116730291955\
839671036040442`63.871973312480094 - 3.14159265358979323846264338327950288419\
716939937510582097494459230781640628621`64.08000040200159*I, 
  H[1, 2] -> 2.75684036527164206906137897437187800278106557650684958045391143\
360915622095469`63.96978298344094 - 3.141592653589793238462643383279502884197\
16939937510582097494459230781640628621`64.02652123710541*I, 
  H[1, 3] -> 2.74441784527308491575008584574066909601312214203259399407808990\
761352742218361`63.968672716727674 - 3.14159265358979323846264338327950288419\
716939937510582097494459230781640628621`64.02737235480649*I, 
  H[1, 4] -> 1.96141433559127855925620678948562656551495322244905450206700349\
475915724110164`63.87445872187789 - 3.141592653589793238462643383279502884197\
16939937510582097494459230781640628621`64.07903924942353*I, 
  H[1, 5] -> 0.14137409324827662602066596205166869370393902082395010300605664\
372395679438395`64., H[1, 6] -> -4.582047768567237156528629405037138428206707\
72011986539132073608951342558029302`64., H[2, 1] -> 9.86960440108935861883449\
099987615113531369940724079062641334937622004482241919`64., 
  H[2, 2] -> -1.8439552917791003628405531436086906058698345723118578063989928\
9699555297374125`64.10002043566396 - 0.94347812949433882455612244032472812318\
589199042561569187875358064578350037563`63.809001886004886*I, 
  H[2, 3] -> 19.2225710292752256566550366854279903239477800692962343876215306\
9951210063149984`64.15051498779697 - 0.00413231537892632156263440444092377273\
86352581620457148630029658686607007464`60.48289697298973*I, 
  H[2, 4] -> 0.39206010928877898933451614844134865898901510979871606832197369\
36883817376554`62.42141718814 + 21.007522953683963785219883358086608408898423\
70893763261454616160279720774824034`64.15043937824281*I, 
  H[2, 5] -> 0.00801080356218076688501859760991746423758629813609319704713018\
543859994665575`63.73291607514457 - 0.019362681909469570694415188879493755647\
14214235837544655299870291059688638717`64.11620550379585*I, 
  H[2, 6] -> -20.643263954985670775783524492768182681593309505714842329474214\
35778773405658545`64.00604856003115 + 20.068177139568551282226395322202804058\
45116697667406263753041098802008494861111`63.993778120167235*I, 
  H[2, 7] -> 6.08471271593576808736717763006801815318785062450259445200641014\
008643570485135`63.490477255416906 - 27.1412244615553646863482115432372565775\
5418343389509371816377682918584685298824`64.13986661390236*I, 
  H[2, 18] -> -6.921069511327564898720220977964870320775649038831834743483465\
08002351325263561`63.84302690139231 - 12.226514057635983637001563800027854375\
84456685649489179767043348422182918821787`64.09015634185101*I, 
  H[2, 19] -> -1.509831813328230335895780013531157595518569034641800886794141\
93958542234401025`63.09110341867509 - 17.245752039870770038029069563974783831\
46932101589857610731102669861541547839782`64.14885698412704*I, 
  H[3, 1] -> -12.555609548317374139570930360526966142871008092163341439836448\
98341661786357351`63.380471717228225 + 72.86646319693366694063601256139354876\
026630062826847422172762731001646355317594`64.14416160577508*I, 
  H[3, 2] -> -35.318666306926195289671061700469738841939248842933307639935388\
7370304226467723`63.77937136277862 + 75.1252805950849151728955556744521954717\
0892510875534386378624564351468378516839`64.10715317437997*I, 
  H[3, 3] -> 31.4943088506741722391420400077214531444435863714711228289297382\
4162389125481535`63.739646317973616 - 74.751182566014593926476101944121496525\
88113993274477551416967008680920160376105`64.11503230347111*I, 
  H[3, 4] -> 27.8544190325169498701558327405235478998588313228986167919842653\
422165669995129`63.50904819193829 - 118.7779666476062651883581103819841997980\
0092448405813001873772579708009225691072`64.13888997359626*I, 
  H[3, 5] -> 1.20205690315959428539973816151144999076498629234049888179227155\
534183820558957`64., H[3, 6] -> -0.003408818780242479335860220351964521653612\
35752831553076421857362983737752917`64.1415623618854 - 
    0.00069934893097953043470777707067015626557179970906917394384578719519252\
145768`63.45365236338041*I, H[3, 7] -> 
   -4.27658392939411539435908395958176403575898252731634016028756464308150543\
866111`64.10011801006134 + 2.185786603031135061543799972075821604667256982176\
17063990250998948858631689472`63.80862877022433*I, 
  H[3, 8] -> 18.5642003294854913116263731394423741742760061980002059611793244\
1840212227946029`64.15051491642741 + 0.01136641662575588299108844900043362894\
919107063091664290093235214964124402383`60.93746224078175*I, 
  H[3, 9] -> 0.03320149362332020266444839698051973029497581255498307100749938\
977430278072816`64.05193515725269 + 0.025166681620298043679506796124913161509\
34950183998267046287018180332544911034`63.93160349062416*I, 
  H[3, 28] -> 31.194482601516815289206700643313894207152613875562982175023504\
05739158348841011`63.545600806430514 - 121.6652545315856864799008574926080224\
5268039640842893798187667774478498446007212`64.13668958873697*I, 
  H[3, 30] -> 7.0957036480904368630893026587910075871668304413334540441979852\
6939956300797174`62.809531795612365 + 155.42703614182458497657980791962312417\
598650606931128246943614699839788940374314`64.15006289217791*I, 
  H[3, 32] -> 30.364727839257706824104247976083496146635997313100647342628105\
12254993881887951`64.14943443150804 - 2.1446600231421960918537489541623790928\
1378200281750569028550696748100284838003`62.99842349516968*I, 
  H[3, 33] -> 30.690618246893449723695343159064006473354554515184719148780511\
17606799530394163`63.99192553850856 + 31.832082392693909620020446701351505437\
69461849249700136364661211424774219930262`64.00778495159477*I, 
  H[3, 34] -> -62.98879955656144802230010178484754505916869173135200331674715\
073184237655967417`64.10145123650547 - 31.71466923394118795170276002350433752\
745122439271064570560508143879292682581693`63.80344809119227*I, 
  H[3, 35] -> 38.576683877376577935158058346017357876785932010620697807156099\
73003162153475241`64.09222149608951 + 21.407019619651265849238932853804220178\
38868233123026565191261322219854283005137`63.8364528110252*I, 
  H[3, 36] -> -25.51857977953228215504894320024945125397753582813104338116714\
125823815267789303`64.1158580516464 - 10.615327148938691258758903022609856550\
8095676720713748616265682689913837965386`63.73493493434261*I, 
  H[3, 37] -> 2.2412125634827418029431451884276094432644119580523430829653164\
968351963796823`63.41726864056772 + 11.91741838570104173893575197100863339027\
328954087438572167518794398362653564364`64.1429677786783*I, 
  H[3, 38] -> 8.1669493675751688677728597771122454471613256592874495714927508\
3559416045912675`63.665081130005404 + 23.601223834532101661790889882203329698\
6553603699323922168607098095656059108188`64.12595579065969*I, 
  H[3, 39] -> 10.872380634224732592926362905884806815173897681877462765216104\
67990346482106671`64.11195147073144 - 4.7929501270652279775976753781886935337\
0368509833197836113959629730041657292454`63.75622973237729*I, 
  H[3, 40] -> -32.08973919759901550011781450834598079946858370806375767816369\
859439754223343138`64.14956583178608 - 2.123903998619834159740809550714203832\
11223365656094384354303045008805140970214`62.97033452686498*I, 
  H[3, 42] -> 85.137952673152169938797440023273303255718263905526328109165084\
98989943209470583`63.94764441094497 - 105.83551159717576568281666513753478430\
096295603177259645988785235239620579180684`64.04215262200596*I, 
  H[3, 43] -> 27.571091107991843695192254411156753499423615007610413987185916\
79994522934878897`64.04623263739711 - 21.647417233308741242698264810606270397\
69616623252401386262524901078899570841795`63.94118477186763*I, 
  H[3, 45] -> 10.951847250389237707246933549606879822595103890679753541593584\
92800017236235547`64.11414130982735 - 4.6767541692401776041106100703025669954\
1673313903536593971274957495935801464825`63.74459847401194*I, 
  H[3, 48] -> 37.737105083040639397050251966509804335077515738003913959050247\
50121058153822687`63.265438850488195 - 287.1618102931675495388531933808889686\
2605437646697234121380331528949681351063554`64.14679695180386*I, 
  H[3, 53] -> -0.587376976440852088703022003021801425303355690565165088993091\
42772247237129794`64.14964680181576 + 0.0371777325243368866724757402200646986\
7607676409393227949518411507653176006072`62.95101278099839*I, 
  H[3, 54] -> -0.994939051395387880145444467523117832397533532120708489882464\
58423337086965701`63.30151445654626 + 6.9566500691722607805413952947043709145\
4981812148489583476332775375662650682055`64.14611813745864*I, 
  H[3, 55] -> 21.245346355570879763117216256967040150828784247496748562840837\
3462713302244703`64.02156817467964 - 19.1313909904794167471498133136588919229\
0066568277401512333477347444060414352608`63.976050906567735*I, 
  H[3, 56] -> -97.86162105769698327448802339856673781112038511211451286030029\
223974712241727053`63.963201920888636 + 114.516215324525697615855247154980113\
82163800319785075864446576546015727293531822`64.03145650188418*I, 
  H[3, 62] -> 35.781246584624710180485409659872181279851393025347380177539851\
33092123633639624`64.14057183191859 - 7.7451744749370397498816581621586755114\
8462464509272681629233804595711320116996`63.47594757053977*I, 
  H[3, 66] -> 0.1700979054787550608060940794292091068452333009835323987781983\
6645324538123903`63.692064092232286 + 0.4582714158597137762009383971768141552\
8303976671145401139383268170379651267683`64.12248789580703*I, 
  H[3, 76] -> 0.0581754670462625125552588161159610201299722748587176684694898\
9081236600986324`63.523471838897564 + 0.2395169800901389396260627366130661872\
8240685248329104237355830023278822003375`64.13806826761109*I, 
  H[3, 81] -> 0.1028672744854386888883970242949144394915247592099154064180960\
7179861869757803`63.83940726385335 + 0.18372722844016524003502947099757681710\
634744159904177552099464786564436738621`64.09130355436456*I, 
  H[4, 1] -> 5.74339683506156765283794677601795874539073318434084347067601059\
561996176434757`64., H[4, 2] -> 0.0170764920604523543336993503709020425643726\
7759431539412400502078474367360518`63.49399373869118 + 
    0.00293716013928855589451551335532383273281966939698645458382204364158827\
95352`62.72952270383932*I, H[4, 3] -> -0.005644477325957083671610819371780863\
99735423207537821035287814010140651517062`63.25874319843765 + 
    0.00282251018393606366492737817045853594932784494465722879598877688082821\
106501`62.95775498321665*I, H[4, 4] -> 
   -0.00190122881829176208489528186710410779556714765919718614028610511132932\
266707`62.77597288701438 - 0.002041570445212766165761927669647027900470669884\
86081533353197371568519975697`62.80690286845221*I, 
  H[4, 5] -> 0.00759517410477712338187886207774540761894052972309025816385413\
033622164777798`63.06331743964597 + 0.001847645263861987939385904854396696353\
94354266695630575808264991692320166826`62.4493982990757*I, 
  H[4, 6] -> -0.0073963207201066112035511474446577377208151049646796333623624\
8709708955463838`63.47747759139201 - 0.00217308174545426927909658456695146543\
450995335064223990479388497892308174964`62.945537920180364*I, 
  H[4, 7] -> -0.0041380787920792041685474196281762951854708803816139841763573\
7672872153643227`63.09512548412255 - 0.00173440333718142860873185729358410954\
442513845553398905764665639202694589635`62.717476828915224*I, 
  H[4, 8] -> 223.163559237012387372492986451311485019882428375039732071013166\
01211574888835919`63.339060109870594 - 165.8559013707197013920163134374629900\
1530536993618083422630019176490419010956988`63.21016775940985*I, 
  H[4, 9] -> 278.606528882962690255219871221818618747992433806809022732180889\
06159688269083266`63.62579769739233 + 197.55789123621502407258351813874561569\
746672995036929888575577866833669537265474`63.47650078968798*I, 
  H[4, 10] -> 206.72116226766464832484091248415075416623000428264755201888399\
299058773879148891`63.31742902022636 - 384.6420640959335887913015521687483395\
4278297268887572791716533348081024831890167`63.58710085866761*I, 
  H[4, 11] -> 777.09858507123849785575344492543915543466609539205161055888341\
931992496182574025`63.65547089629523 + 442.6810743048626006795670214210214567\
3840347511803470860017768079648400630954472`63.425570877827084*I, 
  H[4, 12] -> 1609.6860960538772927290697876659004423702324686540563587937982\
951422836758207289`63.26897315754447 + 726.6958738697129359749520633405761777\
4149584530297473542951318444279503500683952`62.92358465907473*I, 
  H[4, 13] -> -207.0639026921696828386309428355678899004158926992345114305899\
094402624959468552`62.91170638914773 + 491.6960209489523999738384469437320006\
6001172812340212691500986373896122343804593`63.28812366197554*I, 
  H[4, 14] -> -3117.719725322483771684889970908512191893883366418460890936379\
4834031062229557796`63.53121263942764 - 1536.02175847748586742033141365534338\
390011202440918628823044134496953826304790433`63.22377293646081*I, 
  H[4, 15] -> -2224.431590979020550123405828829840668685271652900893479721606\
11259020579405026105`63.23176655219969 - 2381.5581521511104216252088261387181\
4489276182590313169081177887308246522419183866`63.26140868842415*I, 
  H[4, 16] -> -592.3271198942159775107487153399730359847784158702609282389424\
331596488282970117`62.65197906956859 + 2203.304320989407199183578933876468329\
01527227595668837208980278306086382955253053`63.222555315823776*I, 
  H[4, 17] -> -1188.275944950916332063784737880544732231127729899905567987067\
91720546333276443124`62.774605337602246 + 3171.670804235425209504509568829780\
13213621020378220811467965550475258322309854727`63.200976136555184*I, 
  H[4, 18] -> -112.6829566918667151474577985225239577318253030098907933541474\
9516707249602960081`62.64828754356364 + 349.777706189195705002045579422391206\
07041947700275889501767495773502812034352981`63.14059909070664*I, 
  H[4, 19] -> -1594.302091304118856045719730270870665956185549778555533394967\
06770057949564857093`62.76626014897681 + 4939.7445648934532312510793092297979\
455128212134652181579193847646876419488431297`63.25766980090129*I, 
  H[4, 20] -> 74.122204259510953463146486392421778953323455365003899190120875\
0331944769043268`63.02408558421823 + 60.8914777359632640737273233250703010871\
4411454426520158677834711248589198260595`62.938693772046335*I, 
  H[4, 21] -> 10069.470486559529880798845908358635616717848392987078128053232\
87887733637379194187`63.52752512272902 + 7267.8342431207482872048311054748259\
634192176329012987954067005891301242799314408`63.38592350322753*I, 
  H[4, 22] -> -963.8816612064005366216521584203870651501900386280021968387860\
5670732591352551933`62.9113228775594 + 647.5557913054852138412970543545685068\
7911044627610441409379423013562041983601516`62.73857635185634*I, 
  H[4, 23] -> -12718.20297363313852338736800959404302283765792220470984326489\
890076636666255451674`63.40545450459124 - 103.3358635088301483417483941397911\
4090257150440553587398427961490109677723580589`61.315494312315046*I, 
  Fr[1, 1] -> 1.9459101490553133051053527434431602638386648953344011673029195\
5839671036040442`63.871973312480094 - 3.1415926535897932384626433832795028841\
9716939937510582097494459230781640628621`64.08000040200159*I, 
  Fr[1, 2] -> 2.7568403652716420690613789743718780027810655765068495804539114\
3360915622095469`63.96978298344094 - 3.14159265358979323846264338327950288419\
716939937510582097494459230781640628621`64.02652123710541*I, 
  Fr[1, 3] -> 2.7444178452730849157500858457406690960131221420325939940780899\
0761352742218361`63.968672716727674 - 3.1415926535897932384626433832795028841\
9716939937510582097494459230781640628621`64.02737235480649*I, 
  Fr[1, 4] -> 1.9614143355912785592562067894856265655149532224490545020670034\
9475915724110164`63.87445872187789 - 3.14159265358979323846264338327950288419\
716939937510582097494459230781640628621`64.07903924942353*I, 
  Fr[1, 5] -> 0.1413740932482766260206659620516686937039390208239501030060566\
4372395679438395`64., Fr[1, 6] -> -4.5820477685672371565286294050371384282067\
0772011986539132073608951342558029302`64., Fr[2, 1] -> 9.86960440108935861883\
449099987615113531369940724079062641334937622004482241919`64., 
  Fr[2, 2] -> -1.843955291779100362840553143608690605869834572311857806398992\
89699555297374125`64.10002043566396 - 0.9434781294943388245561224403247281231\
8589199042561569187875358064578350037563`63.809001886004886*I, 
  Fr[2, 3] -> 19.222571029275225656655036685427990323947780069296234387621530\
69951210063149984`64.15051498779697 - 0.0041323153789263215626344044409237727\
386352581620457148630029658686607007464`60.48289697298973*I, 
  Fr[2, 4] -> 0.3920601092887789893345161484413486589890151097987160683219736\
936883817376554`62.42141718814 + 21.00752295368396378521988335808660840889842\
370893763261454616160279720774824034`64.15043937824281*I, 
  Fr[2, 5] -> 0.0080108035621807668850185976099174642375862981360931970471301\
8543859994665575`63.73291607514457 - 0.01936268190946957069441518887949375564\
714214235837544655299870291059688638717`64.11620550379585*I, 
  Fr[2, 6] -> -20.64326395498567077578352449276818268159330950571484232947421\
435778773405658545`64.00604856003115 + 20.06817713956855128222639532220280405\
845116697667406263753041098802008494861111`63.993778120167235*I, 
  Fr[2, 7] -> 6.0847127159357680873671776300680181531878506245025944520064101\
4008643570485135`63.490477255416906 - 27.141224461555364686348211543237256577\
55418343389509371816377682918584685298824`64.13986661390236*I, 
  Fr[3, 1] -> -12.55560954831737413957093036052696614287100809216334143983644\
898341661786357351`63.380471717228225 + 72.8664631969336669406360125613935487\
6026630062826847422172762731001646355317594`64.14416160577508*I, 
  Fr[3, 2] -> -35.31866630692619528967106170046973884193924884293330763993538\
87370304226467723`63.77937136277862 + 75.125280595084915172895555674452195471\
70892510875534386378624564351468378516839`64.10715317437997*I, 
  Fr[3, 3] -> 31.494308850674172239142040007721453144443586371471122828929738\
24162389125481535`63.739646317973616 - 74.75118256601459392647610194412149652\
588113993274477551416967008680920160376105`64.11503230347111*I, 
  Fr[3, 5] -> 1.2020569031595942853997381615114499907649862923404988817922715\
5534183820558957`64., Fr[3, 6] -> -0.0034088187802424793358602203519645216536\
1235752831553076421857362983737752917`64.1415623618854 - 
    0.00069934893097953043470777707067015626557179970906917394384578719519252\
145768`63.45365236338041*I, Fr[3, 7] -> 
   -4.27658392939411539435908395958176403575898252731634016028756464308150543\
866111`64.10011801006134 + 2.185786603031135061543799972075821604667256982176\
17063990250998948858631689472`63.80862877022433*I, 
  Fr[3, 8] -> 18.564200329485491311626373139442374174276006198000205961179324\
41840212227946029`64.15051491642741 + 0.0113664166257558829910884490004336289\
4919107063091664290093235214964124402383`60.93746224078175*I, 
  Fr[3, 9] -> 0.0332014936233202026644483969805197302949758125549830710074993\
8977430278072816`64.05193515725269 + 0.02516668162029804367950679612491316150\
934950183998267046287018180332544911034`63.93160349062416*I, 
  Fr[4, 1] -> -0.012646952687438568771227478904524821660675190970834381760581\
89102013954317769`64.11980625053178 - 0.0049291845651044096200578215809239787\
4983115229045355315469584068655376301336`63.710595436569335*I, 
  Fr[4, 2] -> -4.581724080772629075061013458011512078942513889444553119063751\
22027037255876027`64.1499765687874 - 0.22828915656630961088785023978655833173\
247021688547627267896771609636688986659`62.84743292066521*I, 
  Fr[4, 3] -> -13.18976295281881124733827203535967709969551576744644927716275\
744173302455590004`64.15051496094414 - 0.005436276038429320705124023071212349\
03056447025333005298896375454763820652917`60.7655794713356*I, 
  Fr[4, 4] -> -33.40904969413449152269056008055810241178652199051653256423012\
669352495228144388`63.42924343246838 + 172.6444495310440016897555725268803083\
9496628909926412897886268602173304902779796`64.14253193044026*I, 
  Fr[4, 5] -> -0.032428980387412236865163481549401379553619712212588208418588\
89602628288264073`63.945734521143585 + 0.040604898258366387598482747557228050\
39221341192812642565585347592233061372618`64.04337965372096*I, 
  Fr[4, 6] -> -24.75357434388074259508773639189747559721597659347440920189572\
628616270215923675`63.30237609776959 + 172.7278224646473182655591573648916696\
9867785350597167061120118554326357245714878`64.14610047713357*I, 
  Fr[4, 7] -> 29.404761586170947630229801220524543049985138587604409144782070\
78716845629730877`63.38056326048927 - 170.61345951170137391557311511466272197\
036175069128211497891502427425524472616481`64.1441588872029*I}}


==> anc/numerical_inputs/Fr_num_PSphysical_1_p13245.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{s[1, 2] -> -7/684, s[2, 3] -> -15337/2048, s[3, 4] -> -2359/2048, 
  s[4, 5] -> -288491/38912, s[1, 5] -> 455/64, s[5] -> 7}, 
 {H[1, 1] -> 1.94591014905531330510535274344317972963708472958186118845939009\
250783788857427`63.871973312480094 - 3.14159265358979323846264338327950288419\
716939937510582097494459230781640628621`64.08000040200159*I, 
  H[1, 2] -> 0.14137409324827662602066596205166869370393902082395011189992904\
317376583928753`64., H[1, 3] -> 0.2239404741838864297644466260524478466805745\
9658547177203243442468249211679824`64., 
  H[1, 4] -> 1.96141433559127855925620678948562656551495322244905450206700349\
511486178596597`63.87445872187789 - 3.141592653589793238462643383279502884197\
16939937510582097494459230781640628621`64.07903924942353*I, 
  H[1, 5] -> 2.01340450249138142329991746010362756401675895235597047187836743\
818751710255851`64., H[1, 6] -> -1.691676010671072464320906809902850375675794\
66600071531772161071352425000634283`64., H[2, 1] -> 9.86960440108935861883449\
099987615113531369940724079062641334937622004482241919`64., 
  H[2, 2] -> -5.6853494694017519884026477925687083097247662291964063069558641\
448099012559792`64.05414923880576 - 4.249161432676109758223348486875624442939\
13189551629985441938530633995688582357`63.92769530453868*I, 
  H[2, 3] -> 0.74836214452000479106215219762049453390896068312465013745398288\
708894735020957`64., H[2, 4] -> 0.6383480596670658318135477643198355451725850\
5390510055651552860727046763183416`62.971302144074684 + 
    9.62314394394450549942902345693182112873059563243356296027097409267291326\
554249`64.14956158350542*I, H[2, 5] -> 0.086353451543665711144268467768171453\
16611872619542349853919188157626187553849`63.99176935518824 - 
    0.08962731364629734182384783682055172447905764632150365643190363578760636\
257236`64.00793003393784*I, H[2, 6] -> 
   -5.16604483189358370392593441037533032145484042885545305372588560771735198\
975861`63.96921965778565 + 5.900550746226263090995354090598621751419422561170\
18819667544875578672920519317`64.02695403680215*I, 
  H[2, 7] -> -5.0638186014649582123283245701435135174969736627792954225676148\
2434758540316543`63.634473985183604 - 15.825292294958678828060519568855754789\
5493066499705428691521784639433092577112`64.1293475856328*I, 
  H[2, 18] -> -6.921069511327564898720220977964870320775649039624099922818725\
42010547116346116`63.84302690139231 - 12.226514057635983637001563800027854375\
84456685762809631885102393671502761772564`64.09015634185101*I, 
  H[2, 19] -> 0.4144187296072046801271354706172798327346948881913327559753136\
2315599924843914`64., H[3, 1] -> -3.24388636662756614214445771239352157315115\
596572956570095263538074019258519293`63.41195881894026 + 
    17.4686775975655111830096459786754669233655640391993369150724517814142215\
9468302`64.14315321602456*I, H[3, 2] -> 
   -5.52330684850758757994661225973754245332604446689071487984253510878135571\
915271`63.546138473167034 + 21.5136894100294957128462135587993361111928420423\
6503741468688178000226268184701`64.13665419643799*I, 
  H[3, 3] -> 9.61343025862070011470565164549597268864569209372650246250366558\
797715175088595`63.802373266887685 - 19.1526108361335328363631142676963655880\
4544744426799275555055059017378233200271`64.10172287114027*I, 
  H[3, 4] -> -16.488346372114886775295089565992063966149061177213741724509289\
93037184510715942`64.14561338177377 - 2.4912941459269520198340544216375460900\
4585839231801972031229976928658501912672`63.32486128715402*I, 
  H[3, 5] -> 1.20205690315959428539973816151144999076498629234049888179227155\
534183820558957`64., H[3, 6] -> 0.0106021649527916541795600331243261927790442\
1855042156478574672511575753345558`64.14842597232798 + 
    0.00104240052214820134289311870219786004662095516000559186993372320232336\
921409`63.141066035701705*I, H[3, 7] -> 
   -11.1235960798258427559927694278098200179604707652689869249336044105706348\
0949987`64.10427927674549 + 5.41857102361691944947311693005080532687716779576\
562210993260332329914735804544`63.79191883660598*I, 
  H[3, 8] -> -7.5322618677098004347423476147896738541311609465258872558684772\
241191032824426`64., H[3, 9] -> 0.2448165447766165326599237778396866703069071\
582895333454975285424707030667364`64.06080214903277 + 
    0.17510135501167053913352033954758015480678620691929342250572891400154840\
907836`63.91525089167327*I, H[3, 28] -> 
   -11.9365348225219047007553850324160162396801172746339524256760428873256168\
9208283`63.68534788607871 - 32.7286051756725016466748474542619091611077857309\
6678610814422287796681659133737`64.12339711371358*I, 
  H[3, 30] -> 48.301425915930783105880066015118462547688592106194569339956979\
59439040771568963`63.978633717471276 + 53.06121906497126608148381914515180913\
673033016177753422660381965737617363487639`64.01945098917868*I, 
  H[3, 32] -> 30.364727839257706824104247976083496146635997315659460035056118\
46340984951069379`64.14943443150804 - 2.1446600231421960918537489541623790928\
1378200779545462447481487565118388253384`62.99842349516968*I, 
  H[3, 33] -> -6.631306644226271092249894942669885740790422513540036625146484\
39948866021655083`64., H[3, 34] -> -8.951807998511270282979326427575271236303\
35091270378572166777712559120782186326`64., 
  H[3, 35] -> -6.163051465299214597675631233329064256545470726763852870775275\
87224620364709151`64., H[3, 36] -> -23.55287741630424646924896008731986541529\
573919048141044598725617236754115650338`64.14439989842106 - 
    3.98046032717751407076734189167880696343031283120414018082296860908695502\
990531`63.372289226382264*I, H[3, 37] -> 
   -19.9625092721075692373186032656593434990492911363532021405368043943068168\
9633041`64.12736522578209 - 6.69559290870001581921330197435700526002483191604\
687662485195686899593161927067`63.652939135648076*I, 
  H[3, 38] -> -36.53315933800259544417127825550471201259498503354856045134433\
33611334290063445`64.14978118055461 + 2.1255486594765567048138142646572248360\
8941897684751069683684044141657159637236`62.914565001097365*I, 
  H[3, 39] -> -2.560247442820462084097694225868688150363518100165035451786741\
49187585478773026`64.11915702456383 + 1.0091283607032180108503403869776108449\
3149283017953565408321065375705722685412`63.7148214953522*I, 
  H[3, 40] -> -13.00732887488635348258640027264028987745101395372570904528472\
839352250551592968`64.01668703276576 - 12.00671395212126476126533757686577041\
118990949617965707782710330675812208972605`63.98192307588945*I, 
  H[3, 42] -> 35.014343863993610467403495480134816960678715668988356663300670\
97379762161020593`64.03023069462526 - 30.122055928352563962719877572870094417\
03784307853057645654557433709024493189736`63.96486931268893*I, 
  H[3, 43] -> 6.5191090737229163197931517534600945373988628270197095917903496\
6870759661292868`64., H[3, 45] -> -4.2408507012166601510865371161095988582619\
438847916814127032974148195983838294`64.12095458576312 + 
    1.61949241262987960925632016565174068143872577403117602509006790810908482\
343849`63.702880520002466*I, H[3, 48] -> 8.4189913455875426869197998640611027\
7469148900964682564787273959408237760422492`63.237873923973176 - 
    68.3328749144465838102331201913735189046475635954524989046037312601355188\
0487918`64.14724355372401*I, H[3, 53] -> 1.0356676097693384348159572284171976\
820229829935873325581099108417667079534758`64.06116992940032 - 
    0.73889140534196327487831300672407548367011532752009078929952477058864987\
770027`63.914530150335565*I, H[3, 54] -> 
   -8.28790375604225463290562138103188275723794391704039618523067142910209601\
968892`63.97872359675475 + 9.101177529363109820630964340073719676887613829212\
03608662551779895564338015548`64.01937648348817*I, 
  H[3, 55] -> 15.738893774251527513896850760615133277055667466126318285409851\
45683445231883992`63.723148367985644 + 39.05351102957715370362899666444964177\
464156465529207658972874369591408285643651`64.11783424812829*I, 
  H[3, 56] -> -29.02939410102423775308633901806694412740229849054021043712553\
027831103103175088`63.89634774657891 + 43.28739863996895690142436070847865823\
650357061748928953755366598567550337484658`64.06987126284133*I, 
  H[3, 62] -> 26.146908691911387679990865373478035534655680916447890468856608\
39039081081711168`64.11773203295672 + 10.555163622949688599301423905633964558\
57312002785040113420795705506243805097006`63.72377665267259*I, 
  H[3, 66] -> 0.0864619387628621742426849423549730772397045446405142437908240\
9809130693241176`63.75281553807972 + 0.19797858838191752100911091849409040868\
536428888370560056280748331245595512582`64.11260879179335*I, 
  H[3, 76] -> 0.0497021219067441406183402212072302245687976319558558180546902\
7173800512666644`63.66603005743371 + 0.14328039080252513107306702193129152437\
58051931164507366855720048749017588682`64.12584188459371*I, 
  H[3, 81] -> -0.419895176210567291035133821945288769486262179875500125800016\
67564490398010073`63.9342486118077 - 0.54864691612108161656512434797194400868\
178409176012018815290293039365699138188`64.050400668776*I, 
  H[4, 1] -> 8.74088609596719512175453305318186532951752729585702897767414327\
797223398657728`63.70173798729796 - 22.95821801547367241064035098918627552028\
498068679622839156567534253179330527144`64.12112070210172*I, 
  H[4, 2] -> -0.0285444390980946130067720134684187793867396953568380118694932\
6133842798012405`63.36910106911187 - 0.02269211145446863976853727677095580169\
609309715119119070691381705714852234982`63.2694544636045*I, 
  H[4, 3] -> 0.00674292114668675323967975469300282164483100468020926093077223\
617201979331804`63.0249146275451 - 0.0057285463151056822133235493243080260762\
3006504842908997382473672284664486545`62.954110975280635*I, 
  H[4, 4] -> 0.00660482915075592674551836343872669512578652390662291270188573\
436593596527352`63.02095637688576 + 0.009784968532444094388406451055628172132\
26875385734947181246104415293845488492`63.19165422217053*I, 
  H[4, 5] -> -0.0271107254442112747766182707323287533107546271961241118079215\
5396217905927185`63.301314660224634 - 0.0022034312033004111883328357817523715\
9347136253700585541422943345161289936515`62.21127301667448*I, 
  H[4, 6] -> 0.01074888136894716383370914965864570862266988617806720360417340\
588535692033494`63.32777238879213 - 0.007013315528660646068799217037552700764\
85820156825328207964548685427811934393`63.14233249723429*I, 
  H[4, 7] -> 0.01186752494105117977000631154684125870509328828237403179716002\
08011860502309`63.25165196573695 + 0.0064732524159161666636144171799125800613\
0835666306678951822649363553874745909`62.98841435470979*I, 
  H[4, 8] -> -44.509830992800574828850436212785909912064053144397381242341239\
04796438697896664`63.407639280692166 + 8.691431768853443785715041721955603986\
34988870882911900989709494416052830626371`62.69827466059159*I, 
  H[4, 9] -> 140.643393587388853080308266481152982601589063730075194820334819\
68323351522180995`63.768938224159676, 
  H[4, 10] -> 25.388244982756805458540370253067961516265532578368039780484323\
99554036531632045`63.02761551242593 - 21.334854781278723918156005624855626085\
79590235213891064613953045866335249359368`63.22863663876122*I, 
  H[4, 11] -> -580.4240526117793913898410206594301257144259588641752343565163\
4612553996345365217`63.71863051740819 + 323.061804292261163923199683214925806\
209417486536684815900741802342483778221769`63.46417073049417*I, 
  H[4, 12] -> 522.70100238791352847311251642817860378584921324581537633631870\
680668416074913051`63.32349855349758 + 406.7310035165983246432277135650829695\
456087221644602046006046321999795643175865`63.53306547619201*I, 
  H[4, 13] -> 21.419580839692922227143463283348617488465533569731012860078055\
15674303447147739`62.53969926005132 + 130.12594382013646676085896557324420156\
761851731494186104142764785692821263425272`63.32325218471531*I, 
  H[4, 14] -> -787.2128640579231890449979740417432594705973302078545499621970\
3667100701249858413`63.366379547813544 - 188.90121896933085419605822678302194\
372153414390630371510684241507830997387566858`63.15368610692527*I, 
  H[4, 15] -> -292.2326231389148406240869940603859275214435300666147530138642\
4939836396259195655`62.8796648791005 - 257.2382482696891429695998209806509374\
0845609729211845589537123146301573894513275`63.087065579375306*I, 
  H[4, 16] -> -856.4658473691672639994149144654282335559919019067948721947333\
2575121143974834856`63.4029772566879 + 813.2048338176855214781252221503681615\
531506324500610158122674466487175732881599`63.395399872712424*I, 
  H[4, 17] -> -1357.647896442339026412760742392518658602863103493483591628060\
436095017586303118`63.41741839888124 + 1240.584324300267903084992571341787029\
58533158975190173778194816184259623244259182`63.378628363844626*I, 
  H[4, 18] -> -218.0926499422265822957736659158048863348704239213962473093794\
6033812978234774301`63.50476340236813 + 116.924684975892302947011573495162135\
92867468553012828993421006907205088012092458`63.23443183700215*I, 
  H[4, 19] -> -1964.870442659797158519610758347781900900746748474534365331488\
41624905144356364`63.43464319051375 + 2182.1616210372856068972852606647650937\
136145990853611483693836018937592406369648`63.48046274540714*I, 
  H[4, 20] -> -29.25901961765366376102062056868317951267628152256714800937066\
395169794083831984`63.1928840651732 + 20.187314326927485827255179825337853383\
00863255049139211468052362276258028277239`63.252631490731886*I, 
  H[4, 21] -> 3641.2538592145747092180064266514354803611603684020478432855853\
7774713369378451976`63.59864288708125 + 226.206144376502221938028663994885024\
71688749292231889188385795854395373688106857`62.775994850130154*I, 
  H[4, 22] -> -533.1451883869942171039204606740784868198886852452341146576564\
413875515815144128`63.198529353852166 + 175.374804247806686150048123241747147\
40668652893926604940586783564918675748427051`62.86006287268446*I, 
  H[4, 23] -> -6667.354064535926235764434988463671669625296968144044259248369\
71396020220532113038`63.63452432278036 + 2726.3403159064395003867350612106666\
4081735660837810603061228824598870853552981859`63.47395902465132*I, 
  Fr[1, 1] -> 1.9459101490553133051053527434431797296370847295818611884593900\
9250783788857427`63.871973312480094 - 3.1415926535897932384626433832795028841\
9716939937510582097494459230781640628621`64.08000040200159*I, 
  Fr[1, 2] -> 0.1413740932482766260206659620516686937039390208239501118999290\
4317376583928753`64., Fr[1, 3] -> 0.22394047418388642976444662605244784668057\
459658547177203243442468249211679824`64., 
  Fr[1, 4] -> 1.9614143355912785592562067894856265655149532224490545020670034\
9511486178596597`63.87445872187789 - 3.14159265358979323846264338327950288419\
716939937510582097494459230781640628621`64.07903924942353*I, 
  Fr[1, 5] -> 2.0134045024913814232999174601036275640167589523559704718783674\
3818751710255851`64., Fr[1, 6] -> -1.6916760106710724643209068099028503756757\
9466600071531772161071352425000634283`64., Fr[2, 1] -> 9.86960440108935861883\
449099987615113531369940724079062641334937622004482241919`64., 
  Fr[2, 2] -> -5.685349469401751988402647792568708309724766229196406306955864\
1448099012559792`64.05414923880576 - 4.24916143267610975822334848687562444293\
913189551629985441938530633995688582357`63.92769530453868*I, 
  Fr[2, 3] -> 0.7483621445200047910621521976204945339089606831246501374539828\
8708894735020957`64., Fr[2, 4] -> 0.63834805966706583181354776431983554517258\
505390510055651552860727046763183416`62.971302144074684 + 
    9.62314394394450549942902345693182112873059563243356296027097409267291326\
554249`64.14956158350542*I, Fr[2, 5] -> 0.08635345154366571114426846776817145\
316611872619542349853919188157626187553849`63.99176935518824 - 
    0.08962731364629734182384783682055172447905764632150365643190363578760636\
257236`64.00793003393784*I, Fr[2, 6] -> 
   -5.16604483189358370392593441037533032145484042885545305372588560771735198\
975861`63.96921965778565 + 5.900550746226263090995354090598621751419422561170\
18819667544875578672920519317`64.02695403680215*I, 
  Fr[2, 7] -> -5.063818601464958212328324570143513517496973662779295422567614\
82434758540316543`63.634473985183604 - 15.82529229495867882806051956885575478\
95493066499705428691521784639433092577112`64.1293475856328*I, 
  Fr[3, 1] -> -3.243886366627566142144457712393521573151155965729565700952635\
38074019258519293`63.41195881894026 + 17.468677597565511183009645978675466923\
36556403919933691507245178141422159468302`64.14315321602456*I, 
  Fr[3, 2] -> -5.523306848507587579946612259737542453326044466890714879842535\
10878135571915271`63.546138473167034 + 21.51368941002949571284621355879933611\
119284204236503741468688178000226268184701`64.13665419643799*I, 
  Fr[3, 3] -> 9.6134302586207001147056516454959726886456920937265024625036655\
8797715175088595`63.802373266887685 - 19.152610836133532836363114267696365588\
04544744426799275555055059017378233200271`64.10172287114027*I, 
  Fr[3, 5] -> 1.2020569031595942853997381615114499907649862923404988817922715\
5534183820558957`64., Fr[3, 6] -> 0.01060216495279165417956003312432619277904\
421855042156478574672511575753345558`64.14842597232798 + 
    0.00104240052214820134289311870219786004662095516000559186993372320232336\
921409`63.141066035701705*I, Fr[3, 7] -> 
   -11.1235960798258427559927694278098200179604707652689869249336044105706348\
0949987`64.10427927674549 + 5.41857102361691944947311693005080532687716779576\
562210993260332329914735804544`63.79191883660598*I, 
  Fr[3, 8] -> -7.532261867709800434742347614789673854131160946525887255868477\
2241191032824426`64., Fr[3, 9] -> 0.24481654477661653265992377783968667030690\
71582895333454975285424707030667364`64.06080214903277 + 
    0.17510135501167053913352033954758015480678620691929342250572891400154840\
907836`63.91525089167327*I, Fr[4, 1] -> 0.03018198121583212854435772169998111\
819596170697386923300833438730716701843318`64.14913846107952 + 
    0.00240687271816104432105615587398101587807513914235904445278260451035998\
250247`63.050843840832314*I, Fr[4, 2] -> 
   -6.62359493577233567012920628301574592162865529779592571934071000289213435\
353136`63.660903390318516 + 19.3482226106521635866904047047680874934757486715\
4353656688165036604225609854405`64.12645070040891*I, 
  Fr[4, 3] -> -18.33754647389512366343965013187341606355365331899778844666471\
67966827391051234`64., Fr[4, 4] -> -9.063348482923877174087216801994322104591\
51581635300063642537795715196698314502`63.73088768835279 + 
    22.0268196934562114197861816588708379072471069961206619480600400131972489\
7553164`64.1165508063259*I, Fr[4, 5] -> 0.23970037991793428258929076629494567\
117356412599951968500258438753370610434133`64.14122967870738 + 
    0.05010132189565608593833250382586055068630117541619506966235768870031268\
649597`63.46141014096742*I, Fr[4, 6] -> 3.85356051424837339214455123554298285\
12180620728311766859239745791130909572041`63.18019311662251 + 
    35.7832838198505250862895620133988483228623881924984921210498388230283999\
4913878`64.14801112643711*I, Fr[4, 7] -> 
   -1.27187988459047996799715631291892129463846112174229101187637392681623600\
596147`62.96060774542343 - 19.65376914339159212312979830314271871240879581590\
329351332224962154097543174715`64.14960749707595*I}}


==> anc/numerical_inputs/Fr_num_PSphysical_1_p13425.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{s[1, 2] -> -7/684, s[2, 3] -> 63/4, s[3, 4] -> -2359/2048, 
  s[4, 5] -> 140/9, s[1, 5] -> 455/64, s[5] -> 7}, 
 {H[1, 1] -> 1.94591014905531330510535274344317972963708472958186118845450250\
223709907067865`63.871973312480094 - 3.14159265358979323846264338327950288419\
716939937510582097494459230781640628621`64.08000040200159*I, 
  H[1, 2] -> 0.14137409324827662602066596205166869370393902082395029261287262\
215881538396929`64., H[1, 3] -> 0.2239404741838864297644466260524478466805745\
965854751944966928429785606906696`64., 
  H[1, 4] -> 1.96141433559127855925620678948562656551495322244905450206700349\
511486178596597`63.87445872187789 - 3.141592653589793238462643383279502884197\
16939937510582097494459230781640628621`64.07903924942353*I, 
  H[1, 5] -> 2.75684036527164206906137897437187800278106557650684958368741879\
822578120520784`63.96978298344094 - 3.141592653589793238462643383279502884197\
16939937510582097494459230781640628621`64.02652123710541*I, 
  H[1, 6] -> -2.4642873625852646290831777157077513584738124626433080425299553\
7238605126380546`63.94093063283963 - 3.14159265358979323846264338327950288419\
716939937510582097494459230781640628621`64.04638915565002*I, 
  H[2, 1] -> 9.86960440108935861883449099987615113531369940724079062641334937\
622004482241919`64., H[2, 2] -> -1.843955291779100362840553143608690605869834\
57231185896644466409038224310493987`64.10002043566396 - 
    0.94347812949433882455612244032472812318589199042561569187875357847549523\
182787`63.809001886004886*I, H[2, 3] -> 
   -4.37884951381207589322671431065170431617604417950613429465569330749138335\
272211`63.56168913457877 + 16.41571848150032589934429079595309612744577147962\
237613839370236827953684385303`64.13558900999489*I, 
  H[2, 4] -> 0.77633377566318762331669373841753945764886469205135505218766966\
051448404134259`63.03104850150064 + 10.19198380742868707655572075872015332367\
348129820504430207836642956025541226937`64.14925874524265*I, 
  H[2, 5] -> 0.08635345154366571114426846776817145316611872619540176169311441\
410713589996456`63.99176935518824 - 0.089627313646297341823847836820551724479\
0576463215036564626132711642264003261`64.00793003393784*I, 
  H[2, 6] -> 4.23790594137484194127485729581340539695155066960971210506658015\
845516951547974`63.8812673991033 - 6.6406445686081102975550133570152458613302\
2334759000206884599861927624537062777`64.07632632145811*I, 
  H[2, 7] -> 5.42116214831760704991235608921854106695742194015323631974456361\
592396313280749`64., H[2, 18] -> -6.92106951132756489872022097796487032077564\
903962409992279476444301599278068545`63.84302690139231 - 
    12.2265140576359836370015638000278543758445668576280963188203139600662295\
8352074`64.09015634185101*I, H[2, 19] -> 1.1163511376297974624383773419255494\
1844714082861502472241550962346868735356407`64.14319653388345 + 
    0.20668223033732036208554784699845440540058548275834435611851890608079456\
200587`63.410698854028595*I, H[3, 1] -> 
   -9.52863800441426803724640595423561386019282611820694526871566484051874415\
396981`63.92714695474011 + 12.77435004645703691014068427351522236001048384081\
614945061697804902371914486968`64.05445493909467*I, 
  H[3, 2] -> 15.0260232214677906488390740701457499343984882752237213496600116\
2601880142462948`64.0665437152661 + 10.32450514031881802209229042781346081520\
034966661725235621279990169151302598527`63.90356890442996*I, 
  H[3, 3] -> 7.39655605502757267774983110119588442765201472672059198846271300\
700450645940879`63.75078180928212 + 17.03108317907365539823300469579265318159\
283453426799767164300668172358014233665`64.11299452639446*I, 
  H[3, 4] -> 0.50797308566732172934594315357891851968889827242077255361188518\
900382062897096`62.430795746440175 + 26.6367353615069892243700184670672920034\
7053741957930060778500416487444619653316`64.15043604008125*I, 
  H[3, 5] -> 1.20205690315959428539973816151144999076498629234049888179227155\
534183820558957`64., H[3, 6] -> -0.003467910106587114807895650249706192526472\
67386754927218327735574428396815307`63.85013672532862 + 
    0.00599458412348605735531789470620802210282664173347324765820144835507934\
485149`64.08782795307853*I, H[3, 7] -> 
   -4.27658392939411539435908395958176403575898252731634127137028031692470923\
004127`64.10011801006134 + 2.185786603031135061543799972075821604667256982176\
17064605822968102902646937958`63.80862877022433*I, 
  H[3, 8] -> -28.625255076252584592754394209805237455730717140408538341102752\
35482107981708497`64.13846029059584 + 6.8392074578418278026712410115352953750\
4239728466886601345805172654124488046847`63.516716702935696*I, 
  H[3, 9] -> 0.24481654477661653265992377783968667030690715828950982597158655\
570100272902387`64.06080214903277 + 0.175101355011670539133520339547580154806\
78620691929342245115039733145522795395`63.91525089167327*I, 
  H[3, 28] -> 60.221744517292207889170167303004759009228314421379584043869231\
74891481636493122`64.1334362649537 + 17.2265904811634757772242415948534372302\
4010869067430134200747215524967204331714`63.58988226243409*I, 
  H[3, 30] -> 78.201524567273446944601981839422252053191339995332726778467256\
12202662609984083`64.13884263837815 + 18.377215605137941981865853744370726902\
86497574503381398653497870521523552096529`63.50990712909675*I, 
  H[3, 32] -> 30.364727839257706824104247976083496146635997315659460034995662\
91079065277696713`64.14943443150804 - 2.1446600231421960918537489541623790928\
1378200779545462432426361645690661612411`62.99842349516968*I, 
  H[3, 33] -> -5.490703406715327142230126633404849343383247576756102867868349\
16605489593538314`64.13622429769897 + 1.4320629729066084084466193473623366970\
7169513182738067506426933514048737057564`63.55255842866204*I, 
  H[3, 34] -> -20.53887332843304465801997581229002357986346496879393614249922\
404473623789230391`64.11930218392257 - 8.075310573293935224202654020876053398\
38962302352628527721383735427241164589101`63.71388480159916*I, 
  H[3, 35] -> -6.163051465299214597675631233329064256545470726763884767807689\
38516182552552736`64., H[3, 36] -> 34.629602088843018643745987492563306446477\
94947937368084617942659876115136976476`64.05340176498194 + 
    26.0059543188172994609583100548720681087704995252850957093481644099823040\
4779062`63.929027059006664*I, H[3, 37] -> 
   -43.3578678754204282053559831292062091029793020289370892052973261755422621\
2707093`64.14879958029691 - 3.86130365192406696532919802821311113503385698362\
651227038058471332573134073907`63.098465618460075*I, 
  H[3, 38] -> -36.53315933800259544417127825550471201259498503354858615814529\
492685927493519918`64.14978118055461 + 2.125548659476556704813814264657224836\
08941897684751069668592939031412965462231`62.914565001097365*I, 
  H[3, 39] -> 26.880722836171428113819308384365040850066836126350447472931357\
30369899437943656`64.10387133135742 + 13.158284231472824390270434691270908100\
89865978746771308314654753874971245136479`63.793629651758295*I, 
  H[3, 40] -> -14.19276800516532595042662350680657050926940657467564678741126\
332043333730734078`63.62964890396923 - 44.90077353770024966400891732426190039\
914297340658937845384117712300004593936352`64.129835623085*I, 
  H[3, 42] -> 10.058666734914755981030119262739584452317826516824877440826536\
17317843186319226`63.60262763461535 + 34.062166358147310796466009391585306363\
1856690685359953432860133634471602846733`64.13235948102079*I, 
  H[3, 43] -> -33.58850555221767318337098170679423831620564592634106953591612\
832338375480182543`64.05188480867353 + 25.46812454185104171279048821252895359\
900435906593381655827369013582755924753181`63.93169109233748*I, 
  H[3, 45] -> 27.214259113570461570204340028058029279753359765540617544102329\
11663910273096479`64.09507054098614 + 14.677773953620986144138860208656804471\
39528843855669600776986967766260396551463`63.826934220515746*I, 
  H[3, 48] -> 29.254061365768845070487976099894551729894748290303442703595020\
78985024727341398`63.8139098111352 - 56.3629068810917840247164544714412443274\
3178985881261018641963363017040525359599`64.09871702654247*I, 
  H[3, 53] -> 0.0315225366091448371319720417941163803015534707675195216059677\
4921342601183573`62.40646360071327 + 1.74824368563497524217447071326265610257\
288723515594514295553616003819455754015`64.15044441125755*I, 
  H[3, 54] -> 14.967410686824244806664060746463984748021460578855066375990740\
51656300574597499`64.1174643506204 + 6.06868207531953502563512980505394996278\
353206510232641942374688531627455691102`63.725412061676465*I, 
  H[3, 55] -> 4.2149557509840332395216285916038940330677337876492965744565849\
7685655256698185`63.16989800584148 + 40.0887689684757370994694111991609805205\
1355289070416188108031726218656751152481`64.1481277064188*I, 
  H[3, 56] -> 31.544831470496775121694658570535467374646442769707005328185063\
57375784123524139`64.15036860186545 + 0.8191978643788259095278341877801927280\
4097138094412152114870777792136893029251`62.564829201794794*I, 
  H[3, 62] -> 26.146908691911387679990865373478035534655680916447890144919215\
13449478155301096`64.11773203295672 + 10.555163622949688599301423905633964558\
57312002785040113420795705506243805097006`63.72377665267259*I, 
  H[3, 66] -> 0.0864619387628621742426849423549730772397045446405274430245454\
7840466210759663`63.75281553807972 + 0.19797858838191752100911091849409040868\
536428888370560056768977487087665847652`64.11260879179335*I, 
  H[3, 76] -> 0.0497021219067441406183402212072302245687976319558414660820359\
9812912756632372`63.66603005743371 + 0.14328039080252513107306702193129152437\
580519311645085860805856200520133185894`64.12584188459371*I, 
  H[3, 81] -> 0.7428186232092986069196803490480251176745501262499083139212139\
8309765186137092`63.41222655553634 + 3.99760799967582332028944075660309310111\
551785616685337214876493423009371939545`64.14314397764193*I, 
  H[4, 1] -> 8.74088609596719512175453305318186532951752729585703397449788935\
024771771289452`63.70173798729796 - 22.95821801547367241064035098918627552028\
498068679622750057282242158065698776723`64.12112070210172*I, 
  H[4, 2] -> 0.02784527043265182934762029693819357575134219295701227879723025\
792729196714231`63.41279107189789 - 0.014614683613610847911067443308115217928\
41490478516988974934309713924956147867`63.13282904975214*I, 
  H[4, 3] -> -0.0034024830392138442330262676730523785167186215369753027415669\
8076020138111076`62.74919388321087 + 0.00379598776755260970997150406316804938\
654143351106946294384223456792357064224`62.79672271847021*I, 
  H[4, 4] -> -0.0052300674223794475100463685678080882440766887953514151976054\
8066775194216745`62.94938334169979 + 0.00600949279104760545687534918257255265\
022046612394520359612482440519453795185`63.00971387270942*I, 
  H[4, 5] -> 0.00718664694202130877709593748293619123085687999294458160055895\
312914834797461`62.79006633047895 - 0.014766514006264906752443160005620360478\
57982336348655067233016936325350830433`63.10281800232476*I, 
  H[4, 6] -> -0.0129997803668537318036533099408461998353748114865812178824387\
8967045495414791`63.46038246452325 + 0.00144299290450212289943936244277198364\
119911689417291781783950897279692007691`62.50571064520369*I, 
  H[4, 7] -> -0.0067428500660667748650159803647998505139511226433556964893918\
0838091392266644`63.045660961152926 + 0.0088279102825306838204379806851548054\
1957257320805298927106049042465294864429`63.16267536914171*I, 
  H[4, 8] -> -75.621653643767028623698953099856565861356785365383172812844762\
3641501628682792`63.67781648927335 + 31.1143593823472358387097466215600084972\
8501135844660880142627306703315558064966`63.29213118294771*I, 
  H[4, 9] -> -3.2108503926856133810433415934050729973189293746676734868860085\
4308192776710536`61.673101299131645 + 235.49338095572529117091051583398067702\
870586147676365047926311969760338780559962`63.55127004491385*I, 
  H[4, 10] -> 10.408997393904985313224776846594722346982046872034081356271981\
93444521385224561`62.308454908505574 - 13.25541478174900098625428901970511216\
510341962008130060761426859569315359670448`62.42704286472134*I, 
  H[4, 11] -> -1183.686422265780554061263276619925795438967462512912285774357\
26182945647860012655`63.940496944622275 + 629.1101822873613569886261421375268\
1485641267420741623722384947180005017576288416`63.66598699304571*I, 
  H[4, 12] -> -357.7467787946549488820351583467983831172345140100705383574492\
4182343877511186309`62.78331117758425 + 473.271007795308000634161306240158927\
01227486036573764400087845574458932356336858`62.908467656639694*I, 
  H[4, 13] -> -274.4672565729908151463621882974755793726132830748551042709603\
4120187873898629399`63.41982382179335 + 16.3120411027012021485734537409853841\
7693804770092968002424540628160610838289633`62.19384158752773*I, 
  H[4, 14] -> 795.08385081614530568058905085802222438521835612743100078340595\
549629144485372734`63.01886620779092 - 892.2527962983248924559981976409140033\
9276491850866404819320581910917512580110703`63.07414854442628*I, 
  H[4, 15] -> 892.87644166471584093069494516939409360447870749923886802827238\
343317997368369383`63.06156216512668 - 905.9158205331197961969069348715559605\
5677018760161467301760371196410823415839695`63.071440392909004*I, 
  H[4, 16] -> 686.09229524596970203016615107627235317555955452132864903059270\
654600448146336384`63.10523163856804 + 195.2207482203495287739462914155584477\
0557854079477649206021371450288543273297643`62.55973265675032*I, 
  H[4, 17] -> 1476.4919363495641389995748124142490081475673547241880843126492\
8329851831017406606`63.27407673336461 + 378.162984797663194318901125206322050\
75309106899158219387555337635962129653668319`62.68276975937154*I, 
  H[4, 18] -> 178.17026579360854293427576857137950817895795031155665423749068\
067560904432837788`63.23624807290279 + 89.20147699809706405137249117728094845\
043342392557561272647868441377760300981216`62.936050841871726*I, 
  H[4, 19] -> 1677.7619617442542811802667932913160058887953920983997295916599\
1176399831600859306`63.19170071319141 + 718.038283052853343336280335858503039\
86054139014447854188427125461351810675292463`62.823296377004226*I, 
  H[4, 20] -> 7.4197160965761622001959753344261275807837535409483154655069096\
2510752302284624`62.37214573070361 - 26.5207580020229412043633970068339257785\
1059620675069513324423297468198551267569`62.94231047783705*I, 
  H[4, 21] -> 315.06030039940264468647853817218251095279800762253412790693585\
891390837595824374`62.154024003658165 + 7063.82404025989188171507928924564910\
770681540309495123989793301476138650198534115`63.51165766570196*I, 
  H[4, 22] -> 259.72888208942723219536740685755151795407742631670686743274770\
8328936381672004`62.65884676438443 - 398.584474917216740016174555217079778019\
2104799996493940394389177119977321326026`62.84843136332549*I, 
  H[4, 23] -> 1810.2294988244552471726676536704757852405262395159256502330921\
1919842297031268856`62.74604276944756 - 5840.67681558299532923325907258904321\
905525712029367402773829689074587959058625346`63.25904141067949*I, 
  Fr[1, 1] -> 1.9459101490553133051053527434431797296370847295818611884545025\
0223709907067865`63.871973312480094 - 3.1415926535897932384626433832795028841\
9716939937510582097494459230781640628621`64.08000040200159*I, 
  Fr[1, 2] -> 0.1413740932482766260206659620516686937039390208239502926128726\
2215881538396929`64., Fr[1, 3] -> 0.22394047418388642976444662605244784668057\
45965854751944966928429785606906696`64., 
  Fr[1, 4] -> 1.9614143355912785592562067894856265655149532224490545020670034\
9511486178596597`63.87445872187789 - 3.14159265358979323846264338327950288419\
716939937510582097494459230781640628621`64.07903924942353*I, 
  Fr[1, 5] -> 2.7568403652716420690613789743718780027810655765068495836874187\
9822578120520784`63.96978298344094 - 3.14159265358979323846264338327950288419\
716939937510582097494459230781640628621`64.02652123710541*I, 
  Fr[1, 6] -> -2.464287362585264629083177715707751358473812462643308042529955\
37238605126380546`63.94093063283963 - 3.1415926535897932384626433832795028841\
9716939937510582097494459230781640628621`64.04638915565002*I, 
  Fr[2, 1] -> 9.8696044010893586188344909998761511353136994072407906264133493\
7622004482241919`64., Fr[2, 2] -> -1.8439552917791003628405531436086906058698\
3457231185896644466409038224310493987`64.10002043566396 - 
    0.94347812949433882455612244032472812318589199042561569187875357847549523\
182787`63.809001886004886*I, Fr[2, 3] -> 
   -4.37884951381207589322671431065170431617604417950613429465569330749138335\
272211`63.56168913457877 + 16.41571848150032589934429079595309612744577147962\
237613839370236827953684385303`64.13558900999489*I, 
  Fr[2, 4] -> 0.7763337756631876233166937384175394576488646920513550521876696\
6051448404134259`63.03104850150064 + 10.1919838074286870765557207587201533236\
7348129820504430207836642956025541226937`64.14925874524265*I, 
  Fr[2, 5] -> 0.0863534515436657111442684677681714531661187261954017616931144\
1410713589996456`63.99176935518824 - 0.08962731364629734182384783682055172447\
90576463215036564626132711642264003261`64.00793003393784*I, 
  Fr[2, 6] -> 4.2379059413748419412748572958134053969515506696097121050665801\
5845516951547974`63.8812673991033 - 6.640644568608110297555013357015245861330\
22334759000206884599861927624537062777`64.07632632145811*I, 
  Fr[2, 7] -> 5.4211621483176070499123560892185410669574219401532363197445636\
1592396313280749`64., Fr[3, 1] -> -9.5286380044142680372464059542356138601928\
2611820694526871566484051874415396981`63.92714695474011 + 
    12.7743500464570369101406842735152223600104838408161494506169780490237191\
4486968`64.05445493909467*I, Fr[3, 2] -> 15.026023221467790648839074070145749\
93439848827522372134966001162601880142462948`64.0665437152661 + 
    10.3245051403188180220922904278134608152003496666172523562127999016915130\
2598527`63.90356890442996*I, Fr[3, 3] -> 7.3965560550275726777498311011958844\
2765201472672059198846271300700450645940879`63.75078180928212 + 
    17.0310831790736553982330046957926531815928345342679976716430066817235801\
4233665`64.11299452639446*I, Fr[3, 5] -> 1.2020569031595942853997381615114499\
9076498629234049888179227155534183820558957`64., 
  Fr[3, 6] -> -0.003467910106587114807895650249706192526472673867549272183277\
35574428396815307`63.85013672532862 + 0.0059945841234860573553178947062080221\
0282664173347324765820144835507934485149`64.08782795307853*I, 
  Fr[3, 7] -> -4.276583929394115394359083959581764035758982527316341271370280\
31692470923004127`64.10011801006134 + 2.1857866030311350615437999720758216046\
6725698217617064605822968102902646937958`63.80862877022433*I, 
  Fr[3, 8] -> -28.62525507625258459275439420980523745573071714040853834110275\
235482107981708497`64.13846029059584 + 6.839207457841827802671241011535295375\
04239728466886601345805172654124488046847`63.516716702935696*I, 
  Fr[3, 9] -> 0.2448165447766165326599237778396866703069071582895098259715865\
5570100272902387`64.06080214903277 + 0.17510135501167053913352033954758015480\
678620691929342245115039733145522795395`63.91525089167327*I, 
  Fr[4, 1] -> -0.021172847859120709106305446084322615779867615020902820033738\
21964693818349981`64.06392860799674 + 0.0148202936140260152536811899864406573\
7184472662780784202961302046592701926557`63.909006138967875*I, 
  Fr[4, 2] -> -4.581724080772629075061013458011512078942513889444552745465390\
47176649732067307`64.1499765687874 - 0.22828915656630961088785023978655833173\
247021688547626321234527544883036030776`62.84743292066521*I, 
  Fr[4, 3] -> -39.53666013271472025292977062129285492036537104789071102039226\
761171151376659193`64.0179942634588 - 36.256384401810391737027212163405593068\
26362038551854841354296755655346943966472`63.98037877678205*I, 
  Fr[4, 4] -> -19.31529301163909164221272066562655824676278992348869704917902\
059665271739453199`64.14311933325536 + 3.595183593825510385932746570319168078\
49267360403525552549553385496350529063362`63.412939105738296*I, 
  Fr[4, 5] -> 0.2397003799179342825892907662949456711735641259995411603575425\
0259192050033836`64.14122967870738 + 0.05010132189565608593833250382586055068\
630117541619506972734647540011751535294`63.46141014096742*I, 
  Fr[4, 6] -> 12.427120524807660787872528638404526897703378764897986387378881\
09192343700591902`63.6114117669129 + 41.1656614626099099543251556963455980890\
028411352714294778802538478194601133373`64.13157635472002*I, 
  Fr[4, 7] -> -8.111088001805261621732079388188826368393560499270282819865097\
73918440790784484`63.6684487099633 + 23.2369661643397247860075919463127426032\
9490032107252148295350537382245437603099`64.1255490222366*I}}


==> anc/numerical_inputs/Fr_num_PSphysical_1_p14235.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{s[1, 2] -> -7/38, s[2, 3] -> -2359/2048, s[3, 4] -> -15337/2048, 
  s[4, 5] -> -438109/350208, s[1, 5] -> 455/64, s[5] -> 7}, 
 {H[1, 1] -> 1.94591014905531330510535274344317972786537223157728991528125025\
043398396453309`63.871973312480094 - 3.14159265358979323846264338327950288419\
716939937510582097494459230781640628621`64.08000040200159*I, 
  H[1, 2] -> 2.01340450249138142329991746010362756401676724945155387669287427\
487247615829374`64., H[1, 3] -> 2.0033612032772974938756351078854993289300187\
2539668948555980186140414818620177`64., 
  H[1, 4] -> 1.96141433559127855925620678948562656551495322244905450206700349\
511443635597367`63.87445872187789 - 3.141592653589793238462643383279502884197\
16939937510582097494459230781640628621`64.07903924942353*I, 
  H[1, 5] -> 0.14137409324827662602066596205166869370393902082395010300605664\
372395679438417`64., H[1, 6] -> -4.582047768567237156528629405206069122422443\
24064649869874639710087724367647736`64., H[2, 1] -> 9.86960440108935861883449\
099987615113531369940724079062641334937622004482241919`64., 
  H[2, 2] -> -5.6853494694017519884026477925687083097248344635842701361750089\
0240681793718612`64.05414923880576 - 4.24916143267610975822334848687562444293\
907976332723799624774296325341602306522`63.92769530453868*I, 
  H[2, 3] -> 19.2171989680462511728954061837680908309531556181560113068652406\
8661445693111705`64.15051499783199 - 
    5.4431631959155687235548555936833`17.602676266586258*^-46*I, 
  H[2, 4] -> 0.39206010928877898933451614962233185010543096678117668895093133\
81190945163626`62.42141718814 + 21.007522953683963785219883358617380984855715\
24150568085246375866963083761916166`64.15043937824281*I, 
  H[2, 5] -> 0.02162795948084590384908473186004898327123565540169437918406914\
765500235548195`64.03992501213123 - 0.017625156319585949877874391364174409349\
35754744543591699959397702658793115297`63.951042442350364*I, 
  H[2, 6] -> -24.447757367133213123452505227485708364136423215704072168430264\
83677265655305195`64.06673609981821 + 16.775048131673276097753374171067106729\
03762830065680811309715089877136630140307`63.90316084801514*I, 
  H[2, 7] -> 6.08471271593576808736717763037740630924467520905033357298970506\
198997867989124`63.490477255416906 - 27.1412244615553646863482115437679686275\
5130074044825305526092622160291079601832`64.13986661390236*I, 
  H[2, 18] -> -6.921069511327564898720220977964870320775649039624099922818725\
43518985371315235`63.84302690139231 - 12.226514057635983637001563800027854375\
84456685762809631885102395622864555094953`64.09015634185101*I, 
  H[2, 19] -> 4.8254457720944098188970227761012741932664692415068112162048790\
9828188171501535`64., H[3, 1] -> -12.5556095483173741395709303571053079866926\
6882943883889697252202446826370250584`63.380471717228225 + 
    72.8664631969336669406360125671932192883347972993019082085260170354493046\
8554426`64.14416160577508*I, H[3, 2] -> 
   -42.0595411372223625413123279289962114123596394765567325569059695782456004\
8614438`63.82562995343768 + 78.2858098550417928447312137364808310970333284361\
611966596839137897309597070838`64.09544847179005*I, 
  H[3, 3] -> 31.4943088506741722391420400105917320984970384286561537279627385\
964555566421037`63.739646317973616 - 74.7511825660145939264761019499188629199\
9271912076755134009430860724862936694337`64.11503230347111*I, 
  H[3, 4] -> 16.2445882613566032489942829993762153887861233217225224940112237\
2227684182621781`63.27566262151708 - 120.687469006247799761233636025095063116\
22979507217149435030768717004288155188016`64.1466160930053*I, 
  H[3, 5] -> 1.20205690315959428539973816151144999076498629234049888179227155\
534183820558957`64., H[3, 6] -> 0.0066316004580913508576977106732194762433765\
6381066816407647702566728655184529`64.11073336717472 + 
    0.00297356122108215658604263834469873284172731229495410748408502291270510\
976089`63.762391898686914*I, H[3, 7] -> 
   -11.1235960798258427559927694278098200179605372126394537395455007271226121\
5769052`64.10427927674549 + 5.41857102361691944947311693005080532687739285721\
497639445538297611369324128689`63.79191883660598*I, 
  H[3, 8] -> 18.5752606953849098277967102242729388867242908386351541015641907\
9008313178690015`64.15051499783199 - 
    2.69674142054740849286056819131424`18.312419385966017*^-45*I, 
  H[3, 9] -> 0.01524966864712382509882669728855697031858141092015900736659162\
517551617923175`63.75790582940295 + 0.034433313235014941501464923052318244569\
85138092267509522466105434426947340987`64.1116242355056*I, 
  H[3, 28] -> 31.194482601516815289206700643313897737797248948837689484738947\
5465579913816869`63.545600806430514 - 121.66525453158568647990085749260802717\
658841032210616414989234615136548143355948`64.13668958873697*I, 
  H[3, 30] -> 7.0957036480904368630893026587910036702431694290652163118852617\
0427073422186687`62.809531795612365 + 155.42703614182458497657980791962312827\
248436605728977970280299817844387368390198`64.15006289217791*I, 
  H[3, 32] -> 30.364727839257706824104247976083496146635997315659460035056118\
50224753069612839`64.14943443150804 - 2.1446600231421960918537489541623790928\
1378200779545462447481497042915468662959`62.99842349516968*I, 
  H[3, 33] -> -13.90118650573432706594798230626101670549863113665743570551622\
039566398639805733`64., H[3, 34] -> -7.58331395553271700947949355630270444702\
111414363886844999342929527868532299584`64., 
  H[3, 35] -> -8.425367564742184252446216311960038585233462423895178350667253\
98746493636929817`64.15051499783199 + 0``74.66521968514427*I, 
  H[3, 36] -> -25.51857977953228215504894320024945125397753582813104338116714\
125823815267789303`64.1158580516464 - 10.615327148938691258758903022609856550\
8095676720713748616265682689913837965386`63.73493493434261*I, 
  H[3, 37] -> -25.25923657153595874626728415350265611764199293789762125406580\
797116608998938098`64.14777037993773 - 2.848772460069973340719305137303904592\
50919497275644076417269643170961052528124`63.200007921753915*I, 
  H[3, 38] -> -38.91889726643969938219816617886257555705492849107607080698118\
853838386219953407`64.14997124266982 + 1.948753909218138151884988595239266702\
79068190043839606198049827310919517502884`62.84956771565716*I, 
  H[3, 39] -> -1.735496488623195886142331638641874205031810557068192935641651\
92421275411517583`64.14337384586196 + 0.3173299624204364802184551454131647141\
1106170108703781866435189367697151586169`63.40546118684138*I, 
  H[3, 40] -> -32.08973919759901550011781450834596896564423913352693163830336\
894389619537113752`64.14956583178608 - 2.123903998619834159740809550714200542\
39396821552816027459026694411170198041199`62.97033452686498*I, 
  H[3, 42] -> 85.137952673152169938797440023273306433015683055733949905304695\
55511289944904743`63.94764441094497 - 105.83551159717576568281666513753478902\
775793997949367085143995138190515285712371`64.04215262200596*I, 
  H[3, 43] -> 74.646117895818401589734908248027952656335995458974555775320571\
12527377441232441`64.150514997832 + 0``75.35246139517088*I, 
  H[3, 45] -> -1.743529235622849238194296036699516744526672792568208661570939\
37412393478172823`64.14032819120058 + 0.3821064970461771916276258553769101650\
7026799176736680581225549176091224474439`63.481083379308494*I, 
  H[3, 48] -> 37.737105083040639397050251966509757521773996942556579024202169\
84391388786373198`63.265438850488195 - 287.1618102931675495388531933808889767\
8692512722203595059588277139165394440258454`64.14679695180386*I, 
  H[3, 53] -> -0.437070709539275783861774719368293980092161191779899328197320\
47608097788248151`64.09298136805006 + 0.2407337763849181642581737392326760512\
2604999303242246663953500480301624788365`63.83396669365273*I, 
  H[3, 54] -> -4.029008185342178352601903150643550916238657755635116035991328\
89651403471357001`63.926539587755215 + 5.413157999804110087024681918120099593\
30966533801626352485131919257338178617472`64.05479214155969*I, 
  H[3, 55] -> 60.921189621555932483120113341579962588163035411608886160119729\
52097854786685999`64.0255191679454 + 53.7435830840245490174757440595911445947\
3985777646311211896341092722690393649504`63.97107741010428*I, 
  H[3, 56] -> -135.8845932032857075948208939325590476822215166285429460162002\
4615418956036632927`64.00998803535744 + 129.632079684052018116020457312476027\
62721265387519661939327003835972491681657088`63.98953030524788*I, 
  H[3, 62] -> 29.306301330321834046434252850821233603609043540900381591367693\
70076266411266597`64.07869208350716 + 18.349141537425602695281825186359505797\
01815241603434988329029543391901435300547`63.87534682339551*I, 
  H[3, 66] -> 0.0185661426496421846518561695237646371978021604358432966689539\
0503933793969786`63.064757380170334 + 0.2254298218251812682293706735327815757\
2083721709047408922944215443740668328624`64.1490470649928*I, 
  H[3, 76] -> 0.0300742435960479366475592724714806164990733566448978181168375\
2092456684433558`63.308179444920974 + 0.2070117122395894396035889000176872311\
1505506177064690803854326852231558758092`64.14597964932864*I, 
  H[3, 81] -> 0.0516354652747873872468974336481807513228138851691056999137141\
6560962164699364`63.82183441380351 + 0.09719534988758155258789402868854030195\
068649222760897349424274982807763318253`64.09653180659902*I, 
  H[4, 1] -> -0.2442059820612676826253335128920225691017113331539278410715360\
549719273731691`62.24126762386293 - 19.81393294884625751490461300117115561463\
356620225203638996143734055259519978701`64.15048201465005*I, 
  H[4, 2] -> -0.0309529950101058710326894694409911209332408483019303255320088\
2261357103680871`63.50244101251242 - 0.02470469598385130091304208697150188831\
006266330613753939132304054354615972575`63.404517848640396*I, 
  H[4, 3] -> 0.01195799877537492190365854286241008076482350902324683455646272\
260556861080439`63.30055114046118 - 0.002294225933395213081190586651409047321\
0020030012872020987380001855918963705`62.58352882047145*I, 
  H[4, 4] -> 0.00164026125876285777387625153970806994136881586418186143164196\
844293160105484`62.407218690679656 + 0.00595162775365082713866180161699420772\
838551548343279160376112192212861022907`62.96694142354839*I, 
  H[4, 5] -> -0.0148951694708026245669871842608139791625508566415346892640068\
9414804140690654`63.04265689119375 - 0.00690012753315190806520053340033242865\
774934815462670335604329382476763269124`62.708468560156035*I, 
  H[4, 6] -> 0.01672223149670992297459581138434932088888552446339183252690529\
820215759821514`63.52301534080103 + 0.001730299631944411767264623081883354346\
36478578215402800773099851719029335866`62.53784242484378*I, 
  H[4, 7] -> 0.00658245771337582380031407383624521307352668607556058456220993\
332369512272144`62.98927764990691 + 0.005876569786288104399127820876707871787\
29231790260101364053441668448474569508`62.94001347000336*I, 
  H[4, 8] -> 48.5925434455387862841686557115306235179246166796183770109684015\
397510430860398`62.70503711819131 - 256.1222319597982744625592008879979791839\
8754473288065524739928103390568636876028`63.42691476435923*I, 
  H[4, 9] -> 689.431667412090246898207447031395399083988403074478871426765392\
34239846905703341`64.10598472421233 + 
    8.134057805863016461742596206562019876326342`28.105404513193264*^-35*I, 
  H[4, 10] -> -12.38781429477073154338010107333596749793749939967406787185351\
266076036668029478`62.13905814910578 - 290.6206767779915679007622590268423347\
6691109436041493052346469378803268320004841`63.70923032415378*I, 
  H[4, 11] -> -838.4040830095878715456497888659225882437014035769261713727325\
3695017645264860836`63.68400003147121 - 91.6815356929800760746593471639010622\
6754521198353277507232115709545263391782298`62.72282852606768*I, 
  H[4, 12] -> 2898.0921376753637606065962194638713632923476997323617171287634\
8588912923003316367`63.56002477263735 + 224.280756231628180088629245287422108\
31818833474019470592517712812659297432231743`62.603168477243344*I, 
  H[4, 13] -> 71.615360408837873904782757513090674062893779682414475290621437\
37574223072410777`62.44683470572593 + 499.92283400316198935389970288214550914\
84246268715443540459689231072221218494818`63.290731497476465*I, 
  H[4, 14] -> -4619.942976210135514140717569990347055146717585766986936382263\
82702986996564464022`63.73590996856034 - 755.81216884563672549944236975702955\
494615289520685387776062900153160767795160519`63.213346779497144*I, 
  H[4, 15] -> -2678.077931248289870221573988402342323908686202574287531909425\
86064158516130198801`63.323471682533466 - 1176.038495374805733181273706466135\
5144959276370273226206911378080372524680971358`63.10937082188337*I, 
  H[4, 16] -> -647.2403316254172146765473399645880139696763130711028025248521\
9048305536870118243`62.698326628352305 + 1991.4134775604855418911846890681438\
2395012120366114894543592742564945220345969423`63.18642249865598*I, 
  H[4, 17] -> -1473.364099019255594294537391189551907761304852143312582361694\
11442358315545284088`62.875891034217794 + 3031.668151406130036534960848014334\
70136489497306686316272927651758745075274182929`63.18926261225424*I, 
  H[4, 18] -> -214.6457114191233256800854384516463297690262524078785298894824\
7468782728781630227`62.9342685388884 + 306.1803782456535207972396652490926236\
2919662019364283911796162461669270855437364`63.088523678338206*I, 
  H[4, 19] -> -2440.255099702005926752843313857555586118025851120597067106058\
69027854251736772705`62.95592757098312 + 4610.7573741630419129059373781430233\
8015157065545303937346905042267940428209427582`63.232264611450546*I, 
  H[4, 20] -> -206.0048224020384590454976904377016010194702124845824034699228\
6351832541082011237`63.49854290073814 + 131.068801558850441310606884739638814\
52114523414677807233157997300142929035052345`63.39503162748131*I, 
  H[4, 21] -> 15660.438968047326903146540222495109394573381308275652203781339\
34374044909293820459`63.74207165740097 + 2793.4471207595226591464198902643584\
3157238281216709495521432091750547896826716545`63.23811789033916*I, 
  H[4, 22] -> -2906.128511806367463857235915266787127602627957313277745864291\
34080782025085125196`63.37537339771672 + 1129.0086529571915624174854584681617\
3357976558805629087148436104169533073470277592`63.03660554929749*I, 
  H[4, 23] -> -22787.18056616633381552932295171574471031046263278689464552844\
337805157676392606751`63.67178099943903 + 4642.052148018817310166910124813453\
26454408685727503207572839416656048210377557457`63.12360822014163*I, 
  Fr[1, 1] -> 1.9459101490553133051053527434431797278653722315772899152812502\
5043398396453309`63.871973312480094 - 3.1415926535897932384626433832795028841\
9716939937510582097494459230781640628621`64.08000040200159*I, 
  Fr[1, 2] -> 2.0134045024913814232999174601036275640167672494515538766928742\
7487247615829374`64., Fr[1, 3] -> 2.00336120327729749387563510788549932893001\
872539668948555980186140414818620177`64., 
  Fr[1, 4] -> 1.9614143355912785592562067894856265655149532224490545020670034\
9511443635597367`63.87445872187789 - 3.14159265358979323846264338327950288419\
716939937510582097494459230781640628621`64.07903924942353*I, 
  Fr[1, 5] -> 0.1413740932482766260206659620516686937039390208239501030060566\
4372395679438417`64., Fr[1, 6] -> -4.5820477685672371565286294052060691224224\
4324064649869874639710087724367647736`64., Fr[2, 1] -> 9.86960440108935861883\
449099987615113531369940724079062641334937622004482241919`64., 
  Fr[2, 2] -> -5.685349469401751988402647792568708309724834463584270136175008\
90240681793718612`64.05414923880576 - 4.2491614326761097582233484868756244429\
3907976332723799624774296325341602306522`63.92769530453868*I, 
  Fr[2, 3] -> 19.217198968046251172895406183768090830953155618156011306865240\
68661445693111705`64.15051499783199 - 
    5.4431631959155687235548555936833`17.602676266586258*^-46*I, 
  Fr[2, 4] -> 0.3920601092887789893345161496223318501054309667811766889509313\
381190945163626`62.42141718814 + 21.00752295368396378521988335861738098485571\
524150568085246375866963083761916166`64.15043937824281*I, 
  Fr[2, 5] -> 0.0216279594808459038490847318600489832712356554016943791840691\
4765500235548195`64.03992501213123 - 0.01762515631958594987787439136417440934\
935754744543591699959397702658793115297`63.951042442350364*I, 
  Fr[2, 6] -> -24.44775736713321312345250522748570836413642321570407216843026\
483677265655305195`64.06673609981821 + 16.77504813167327609775337417106710672\
903762830065680811309715089877136630140307`63.90316084801514*I, 
  Fr[2, 7] -> 6.0847127159357680873671776303774063092446752090503335729897050\
6198997867989124`63.490477255416906 - 27.141224461555364686348211543767968627\
55130074044825305526092622160291079601832`64.13986661390236*I, 
  Fr[3, 1] -> -12.55560954831737413957093035710530798669266882943883889697252\
202446826370250584`63.380471717228225 + 72.8664631969336669406360125671932192\
8833479729930190820852601703544930468554426`64.14416160577508*I, 
  Fr[3, 2] -> -42.05954113722236254131232792899621141235963947655673255690596\
957824560048614438`63.82562995343768 + 78.28580985504179284473121373648083109\
70333284361611966596839137897309597070838`64.09544847179005*I, 
  Fr[3, 3] -> 31.494308850674172239142040010591732098497038428656153727962738\
5964555566421037`63.739646317973616 - 74.751182566014593926476101949918862919\
99271912076755134009430860724862936694337`64.11503230347111*I, 
  Fr[3, 5] -> 1.2020569031595942853997381615114499907649862923404988817922715\
5534183820558957`64., Fr[3, 6] -> 0.00663160045809135085769771067321947624337\
656381066816407647702566728655184529`64.11073336717472 + 
    0.00297356122108215658604263834469873284172731229495410748408502291270510\
976089`63.762391898686914*I, Fr[3, 7] -> 
   -11.1235960798258427559927694278098200179605372126394537395455007271226121\
5769052`64.10427927674549 + 5.41857102361691944947311693005080532687739285721\
497639445538297611369324128689`63.79191883660598*I, 
  Fr[3, 8] -> 18.575260695384909827796710224272938886724290838635154101564190\
79008313178690015`64.15051499783199 - 
    2.69674142054740849286056819131424`18.312419385966017*^-45*I, 
  Fr[3, 9] -> 0.0152496686471238250988266972885569703185814109201590073665916\
2517551617923175`63.75790582940295 + 0.03443331323501494150146492305231824456\
985138092267509522466105434426947340987`64.1116242355056*I, 
  Fr[4, 1] -> 0.0253648510756509395833779853184104403412809592635074461528385\
5639995774314841`64.11943773766602 + 0.00994948125601595421572759168919581988\
710687505008673795879688822724371377967`63.71300585905378*I, 
  Fr[4, 2] -> -6.623594935772335670129206283015745921628481657424200457449112\
44417733661228945`63.660903390318516 + 19.34822261065216358669040470476808749\
347614727384679314475635615684377192550254`64.12645070040891*I, 
  Fr[4, 3] -> -13.16735285040136180484109813353305861993490564933831401415515\
136034281330261672`64.15051499783199 - 
    5.78945557835875834480503484911347`18.793654250164142*^-45*I, 
  Fr[4, 4] -> -33.40904969413449152269056007693667229119559251127489761734390\
213425228365148945`63.42924343246838 + 172.6444495310440016897555725585754265\
2741565282063508874057342392726950668695023`64.14253193044026*I, 
  Fr[4, 5] -> -0.027098942509785749849145992415263324507186530505866997388549\
52068157161391979`64.12355386819647 + 0.0098529040731201350864241689204176550\
7223559113268531155201798405577495080057`63.68416577915912*I, 
  Fr[4, 6] -> -26.53414165346993880347049953882971587765639451204046588173836\
732069889120383217`63.28707763052083 + 191.9247840729449861874931657670167098\
5459556946517782358271813079519174923351025`64.1464036478868*I, 
  Fr[4, 7] -> 29.404761586170947630229801233343561978379136608243028864688785\
77455906528058442`63.38056326048927 - 170.61345951170137391557311514633841217\
683314170553386496912143713003424331697129`64.1441588872029*I}}


==> anc/numerical_inputs/Fr_num_PSphysical_1_p14325.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{s[1, 2] -> -7/38, s[2, 3] -> 63/4, s[3, 4] -> -15337/2048, 
  s[4, 5] -> 140/9, s[1, 5] -> 455/64, s[5] -> 7}, 
 {H[1, 1] -> 1.94591014905531330510535274344317972963708472576291602224915427\
480866896405273`63.871973312480094 - 3.14159265358979323846264338327950288419\
716939937510582097494459230781640628621`64.08000040200159*I, 
  H[1, 2] -> 2.01340450249138142329991746010362756401676724953816018828429088\
00616390573125`64., H[1, 3] -> 2.00336120327729749387563510788549932893001872\
539668948420911775790602033358446`64., 
  H[1, 4] -> 1.96141433559127855925620678948562656551495322244905450206699821\
478126716015005`63.87445872187789 - 3.141592653589793238462643383279502884197\
16939937510582097494459230781640628621`64.07903924942353*I, 
  H[1, 5] -> 2.75684036527164206906137897437187800278106557650684958349389894\
128675551021288`63.96978298344094 - 3.141592653589793238462643383279502884197\
16939937510582097494459230781640628621`64.02652123710541*I, 
  H[1, 6] -> -2.4642873625852646290831777157077513584738124626433080492040132\
4513826427413886`63.94093063283963 - 3.14159265358979323846264338327950288419\
716939937510582097494459230781640628621`64.04638915565002*I, 
  H[2, 1] -> 9.86960440108935861883449099987615113531369940724079062641334937\
622004482241919`64., H[2, 2] -> 5.9531663884473585515725178592508038032236786\
5552213004145590242685295476673962`64.05164936756306 - 
    4.52062678147972019174318188982720800228812408309838303895485411249519098\
109858`63.932100000084304*I, H[2, 3] -> 
   -5.38653637517828495182875386654515962637718470623530086631035575082460155\
236263`63.666930994023225 + 15.4921546920968546422965866863307412737940909923\
461899541312317152468273510918`64.12573322189743*I, 
  H[2, 4] -> 0.77633377566318762331669373841753945764886471531519594370790374\
645848683617297`63.03104850150064 + 10.19198380742868707655572075872015332367\
348129845466248273163638962839376543489`64.14925874524265*I, 
  H[2, 5] -> 0.02162795948084590384908473186004899840224224975334202671554807\
624519358475657`64.03992501213123 - 0.017625156319585949877874391364174398217\
35961455950272661011870068572334809944`63.951042442350364*I, 
  H[2, 6] -> 12.1842033316226249902695089522650981415468665071935319053157880\
2445882829679835`64.04210574562494 - 9.80411105548246568672720851811244576528\
774095813392067727793045930982967465336`63.947716829724506*I, 
  H[2, 7] -> 5.42116214831760704991235608921854106695742194412498986299872850\
185082838050215`64., H[2, 18] -> -6.92106951132756489872022097796487032077564\
90317251782008141364485490797869212`63.84302690139231 - 
    12.2265140576359836370015638000278543758445668581273326252955860035479840\
666617`64.09015634185101*I, H[2, 19] -> 4.89833577362308316607047588049538584\
830951223507468403691990589856422327675719`64.1505033716921 + 
    0.03584222644516306905110242552400308095907725745003495809894952171467941\
579932`62.01484979894826*I, H[3, 1] -> 
   -9.52863800441426803724640595423561386019282615817911698363737994899762685\
6083`63.92714695474011 + 12.7743500464570369101406842735152223600104838392882\
505259469481866224955855606`64.05445493909467*I, 
  H[3, 2] -> 18.8129865613933803543947244967105595765815841591438573023138345\
1004308202883617`63.986247338498 + 20.005237050865957310461178414616371574142\
0737034722128713277899757373013100053`64.01293329512286*I, 
  H[3, 3] -> 7.39655605502757267774983110119588442765201472515985836802366287\
194562886342149`63.75078180928212 + 17.03108317907365539823300469579265318159\
283453401460358885318297407081887889322`64.11299452639446*I, 
  H[3, 4] -> -2.6715389125197085966869819021606375636056893057087681087338259\
8038002876162922`63.09417415226001 + 30.2984653489973240620590206280493304573\
4270335060329114778596671923324438041312`64.14883327950339*I, 
  H[3, 5] -> 1.20205690315959428539973816151144999076498629234049888179227155\
534183820558957`64., H[3, 6] -> -0.000434141693954493282323650609976729324876\
50390938136135423004011356500683455`63.64317006652067 + 
    0.00132708475133583447115166617406496325807654604701463010751651649101954\
845386`64.12843722905887*I, H[3, 7] -> 
   -0.78956059925116511881192144999349458001510334350632940604832339755796866\
42674`63.01967734255782 + 10.642193207415862718169556209128476117182182317335\
907721959633287524728593013`64.14932301378268*I, 
  H[3, 8] -> -29.021646113424177222071526750000009857190721390939957270722924\
4300519022145482`64.14719077104063 + 3.60457810771014137783837632090915162861\
646600748467105739423711911449826664494`63.2413231696742*I, 
  H[3, 9] -> 0.01524966864712382509882669728855698068012889237458358152200093\
070419891739688`63.75790582940295 + 0.034433313235014941501464923052318292105\
31054002184024120288317898439749811549`64.1116242355056*I, 
  H[3, 28] -> 60.221744517292207889170167303004759009228314426335311373392091\
15952609260674105`64.1334362649537 + 17.2265904811634757772242415948534372302\
4010869141188115468934861474783586508009`63.58988226243409*I, 
  H[3, 30] -> 78.201524567273446944601981839422252053191339999822981191109822\
62800561710405178`64.13884263837815 + 18.377215605137941981865853744370726902\
86497574566959992348287731260756858647643`63.50990712909675*I, 
  H[3, 32] -> 30.364727839257706824104247976083496146635997323774489049461228\
21773379527215895`64.14943443150804 - 2.1446600231421960918537489541623790928\
1378200882281697888662780862482687238481`62.99842349516968*I, 
  H[3, 33] -> -13.89353575048300828075390382374538357326983985510384232478785\
737871824002793771`64.1504456332044 + 0.2483358034281434186604018030787145825\
1343549623217781191516313880915247593258`62.40267218808052*I, 
  H[3, 34] -> -5.493506263460424827661107192963592675722954678634922298159925\
30738046886702056`63.68222320552417 - 15.185734225948777666446646427576453667\
53872150488793197858255408050635034738542`64.12380937628524*I, 
  H[3, 35] -> -8.425367564742184252446216311960038585233462423895061990528898\
60391007992825184`64.15051499783199 - 
    9.452505931728145528413734038`14.200473099929278*^-50*I, 
  H[3, 36] -> 34.629602088843018643745987492563306446477949479373680846288743\
77933887737709129`64.05340176498194 + 26.005954318817299460958310054872068108\
77049952528509570935936756786526416398439`63.929027059006664*I, 
  H[3, 37] -> -50.13200659901034423674708387706237472288629188737694938636522\
938801386334271256`64.1467702617859 + 6.6118591702032356950823521912506029237\
8646154336189331772917215497303851615852`63.266978768330944*I, 
  H[3, 38] -> -38.91889726643969938219816617886257555705492851898211755815704\
767295878067477619`64.14997124266982 + 1.948753909218138151884988595239266702\
79068190215102730541333984154153206450234`62.84956771565716*I, 
  H[3, 39] -> 25.747554315303082855621352975734495713834212180849730267050609\
55518284028030015`64.01323223363411 + 24.177565162622379876922186818537815618\
57248269098210859829633398212138018757356`63.98590881311757*I, 
  H[3, 40] -> -14.19276800516532595042662350680657050926940660454620033558743\
674773397646857454`63.62964890396923 - 44.90077353770024966400891732426190039\
914297340824658070883908658163624222029238`64.129835623085*I, 
  H[3, 42] -> 10.058666734914755981030119262739584452317826503432637619650819\
20691799310631136`63.60262763461535 + 34.062166358147310796466009391585306363\
18566906802920717770636594814163775778643`64.13235948102079*I, 
  H[3, 43] -> -31.40424843811288064712957050126960846221377079216285753372074\
171270585840140126`64.05938090407122 + 22.67827735265022693623483282805161519\
631858585065557551801351257231983748895494`63.918002562040314*I, 
  H[3, 45] -> 25.818949498457466378007319190731059278485720673826351049560880\
55314129351640386`64.01004979697296 + 24.623579888416216642503134313443514260\
96883070155070845632097652799247513189841`63.98946242182191*I, 
  H[3, 48] -> 29.254061365768845070487976099894551729894748326918150114015192\
95770267136771423`63.8139098111352 - 56.3629068810917840247164544714412443274\
3178985468632305420688940211750936121862`64.09871702654247*I, 
  H[3, 53] -> 0.1772166487969783675325121748807180145729250186764533334088871\
0887653521871738`63.8990415941135 - 0.261885649215480261376564002281819282188\
31067491685263839833232708143818446789`64.06864877506246*I, 
  H[3, 54] -> 29.021829362237616580273519131530945977520174754796269325315754\
89325299584691552`64.1505049017993 - 0.19789191391712758315980896682154095476\
387383239036473924310438027858263130068`61.9842081663279*I, 
  H[3, 55] -> 1.3301307658040004428983984852112309545398904716767668205978762\
9675056901959671`62.80227488798262 + 29.6276508011936087681298867840086719392\
9435481357730416230492706219628662600778`64.15007776652219*I, 
  H[3, 56] -> 27.769869317732379449160727831998523826660479065329393330758752\
74681051641967013`63.943869663395894 + 35.01587557463043534060472640298031595\
588460848060878239892121063012516608072777`64.04456081777417*I, 
  H[3, 62] -> 29.306301330321834046434252850821233603609043540871061333836319\
77679966490211294`64.07869208350716 + 18.349141537425602695281825186359505797\
01815241603434988311738480727960631038949`63.87534682339551*I, 
  H[3, 66] -> 0.0185661426496421846518561695237646312961727447018264398202487\
3176752319924875`63.064757380170334 + 0.2254298218251812682293706735327815924\
8064844327858990243501562953589588535708`64.1490470649928*I, 
  H[3, 76] -> 0.0300742435960479366475592724714806012232012898140069750006560\
4614029654579553`63.308179444920974 + 0.2070117122395894396035889000176872492\
1717602169647220776679154030435521582787`64.14597964932864*I, 
  H[3, 81] -> 0.0300266636342717600478746094006119022688673144153666705993609\
646587679578947`63.01503482752841 + 0.409091585463793929350809997611047004169\
93628657062802844809240753080692824572`64.14934829526011*I, 
  H[4, 1] -> -0.2442059820612676826253335128920225468031164141486387773266845\
612246311446788`62.24126762386293 - 19.81393294884625751490461300117115557740\
415427037490518797308299951062370474162`64.15048201465005*I, 
  H[4, 2] -> 0.00478771712615365766991428662378535556262754414403408858169457\
745359402756735`63.4310656843428 - 0.0062755872494946149674118356448303738401\
0577787174235558060940018625019198386`63.54859157332708*I, 
  H[4, 3] -> -0.0006160897003634397955315606415663463240710518717931782225396\
5449946980829476`62.76365341901072 + 0.00108353674556186489598770594731351812\
866304963348800888798959184628449327366`63.00885311455137*I, 
  H[4, 4] -> -0.0009467278060272873818770754239282535589824806635428893006591\
3908585028936172`62.96412981233657 + 0.00158438019740247529670201554005130222\
687887877051831586453838066884454998034`63.18776408518902*I, 
  H[4, 5] -> 0.00087270443052076319738972425592757252458820728281907019905808\
772030847578933`62.64239949770913 - 0.003052868130112899516285949824080144146\
10258155010101817357578895439708879822`63.18624036209917*I, 
  H[4, 6] -> -0.0025312967509659037560286513873813750917558195463022289670830\
4965723663455544`63.51271489571835 - 0.00053958860536287728138274063143400147\
610845353310903196301239873456391535354`62.84143460400798*I, 
  H[4, 7] -> -0.0010331750705013844140912187387358873548413038029231334295778\
6883497798055811`62.992694664979936 + 0.0021082186042377204929588600559186376\
8182803175114012013950300035346425222039`63.302436387949754*I, 
  H[4, 8] -> -73.395618335533004236922295836773764686996753043247603528583283\
83875081866568485`63.65891463961799 + 0.3338369687517250208443409744393467855\
5998788776329651886366176487869039093441`61.316778934305866*I, 
  H[4, 9] -> 7.18585120346570562034014968820733196067041379000382384140828961\
33229750509548`61.98818420917469 + 182.18534007960429759648668179659157480311\
373965467385445567530319168960847054352`63.39221941673394*I, 
  H[4, 10] -> -35.81433924174541971229362566130253867972210660677230544953596\
425770536658496238`62.814051204406425 + 1.53275154348429933306468996276482753\
198914742750870391593197452187050976093606`61.44546602350838*I, 
  H[4, 11] -> -1344.329318373005941218301300468951575308456656660815691750210\
51764234375140135391`63.93972967269428 + 465.53315777422496706475126222628856\
331744525154576749221820265103276119071082039`63.47917462167069*I, 
  H[4, 12] -> -490.6114031216414438117060852990910253622932397489765699735508\
0931361163061766506`62.89732957749737 + 355.241423202421631446932049957374276\
68853737020405442508337349463773579801809767`62.757115540649124*I, 
  H[4, 13] -> -330.5146063628765692601138390239990892498653010109155937605667\
5646346224271951019`63.504481144745554 + 8.3732583234734928797778210501011810\
2645021955523350616405014067646111291618944`61.90818497765282*I, 
  H[4, 14] -> 933.12131859326468329868120699461836446641361460917315879797516\
586170240905761933`63.052022997677305 - 563.482679776973484662641034168904067\
36411059664751728575173166571262966989289438`62.83296545733613*I, 
  H[4, 15] -> 1400.0952226208425560335391975779083220160193780029238590375564\
0295571509210241746`63.20327046773113 - 862.295045155373482368531564614277571\
61858360857246374926110443808178122996452027`62.992768784618136*I, 
  H[4, 16] -> 638.04563632105282068156986720679684039218880765655224221008839\
812062553069457744`63.05646925468495 + 299.2756449277080006229574843291093337\
9362844735238780452583346795681304825615203`62.727688887231075*I, 
  H[4, 17] -> 1370.0185706800093337361299803025044643996168069345013134770741\
3968703531782620574`63.23519589111572 + 454.992194007049259250323767558394888\
86203712350166399760548243835537275821577509`62.7564733828576*I, 
  H[4, 18] -> 151.83821305240803469700461322318769410339613536409754873279124\
497155551789573566`63.158159800264144 + 88.9206772352878997322128710371663977\
006476826639243508047980261151718462912295`62.92578147796026*I, 
  H[4, 19] -> 1553.0306267267901992454833476081970302657491659206095695665778\
9782161530152358963`63.151716900702276 + 732.43743717088859831295498509031334\
01451830258700093913247761218835632135556776`62.82530741468069*I, 
  H[4, 20] -> -28.30627274411443552707358967209057805890650488658939025382036\
912094496607870437`62.91612214215173 + 0.103753499057254001106402914326067107\
56730340208698163996684454748052492886978`60.48024220725759*I, 
  H[4, 21] -> -300.6855720032477668427703918671950081704463279185231796824500\
7474439596523630947`62.08141157178291 + 6000.08702370198626612333946705397394\
588245523538415007543744080369662706987622496`63.38145653154837*I, 
  H[4, 22] -> 408.73964542755056083034088137006614463044776942005256861234568\
68789557789714027`62.80441105952308 + 24.327740506368547658570136239741360274\
79536448287404421066041833360505044308356`61.57906607039349*I, 
  H[4, 23] -> 2780.1912356738881420244646441194399418026889813004968196451850\
3804418476049826804`62.90346076331485 - 4236.60024132780100637860137640386418\
035759231658974917720734635518422764339467027`63.08640358000603*I, 
  Fr[1, 1] -> 1.9459101490553133051053527434431797296370847257629160222491542\
7480866896405273`63.871973312480094 - 3.1415926535897932384626433832795028841\
9716939937510582097494459230781640628621`64.08000040200159*I, 
  Fr[1, 2] -> 2.0134045024913814232999174601036275640167672495381601882842908\
800616390573125`64., Fr[1, 3] -> 2.003361203277297493875635107885499328930018\
72539668948420911775790602033358446`64., 
  Fr[1, 4] -> 1.9614143355912785592562067894856265655149532224490545020669982\
1478126716015005`63.87445872187789 - 3.14159265358979323846264338327950288419\
716939937510582097494459230781640628621`64.07903924942353*I, 
  Fr[1, 5] -> 2.7568403652716420690613789743718780027810655765068495834938989\
4128675551021288`63.96978298344094 - 3.14159265358979323846264338327950288419\
716939937510582097494459230781640628621`64.02652123710541*I, 
  Fr[1, 6] -> -2.464287362585264629083177715707751358473812462643308049204013\
24513826427413886`63.94093063283963 - 3.1415926535897932384626433832795028841\
9716939937510582097494459230781640628621`64.04638915565002*I, 
  Fr[2, 1] -> 9.8696044010893586188344909998761511353136994072407906264133493\
7622004482241919`64., Fr[2, 2] -> 5.95316638844735855157251785925080380322367\
865552213004145590242685295476673962`64.05164936756306 - 
    4.52062678147972019174318188982720800228812408309838303895485411249519098\
109858`63.932100000084304*I, Fr[2, 3] -> 
   -5.38653637517828495182875386654515962637718470623530086631035575082460155\
236263`63.666930994023225 + 15.4921546920968546422965866863307412737940909923\
461899541312317152468273510918`64.12573322189743*I, 
  Fr[2, 4] -> 0.7763337756631876233166937384175394576488647153151959437079037\
4645848683617297`63.03104850150064 + 10.1919838074286870765557207587201533236\
7348129845466248273163638962839376543489`64.14925874524265*I, 
  Fr[2, 5] -> 0.0216279594808459038490847318600489984022422497533420267155480\
7624519358475657`64.03992501213123 - 0.01762515631958594987787439136417439821\
735961455950272661011870068572334809944`63.951042442350364*I, 
  Fr[2, 6] -> 12.184203331622624990269508952265098141546866507193531905315788\
02445882829679835`64.04210574562494 - 9.8041110554824656867272085181124457652\
8774095813392067727793045930982967465336`63.947716829724506*I, 
  Fr[2, 7] -> 5.4211621483176070499123560892185410669574219441249898629987285\
0185082838050215`64., Fr[3, 1] -> 
   -9.52863800441426803724640595423561386019282615817911698363737994899762685\
6083`63.92714695474011 + 12.7743500464570369101406842735152223600104838392882\
505259469481866224955855606`64.05445493909467*I, 
  Fr[3, 2] -> 18.812986561393380354394724496710559576581584159143857302313834\
51004308202883617`63.986247338498 + 20.00523705086595731046117841461637157414\
20737034722128713277899757373013100053`64.01293329512286*I, 
  Fr[3, 3] -> 7.3965560550275726777498311011958844276520147251598583680236628\
7194562886342149`63.75078180928212 + 17.0310831790736553982330046957926531815\
9283453401460358885318297407081887889322`64.11299452639446*I, 
  Fr[3, 5] -> 1.2020569031595942853997381615114499907649862923404988817922715\
5534183820558957`64., Fr[3, 6] -> -0.0004341416939544932823236506099767293248\
7650390938136135423004011356500683455`63.64317006652067 + 
    0.00132708475133583447115166617406496325807654604701463010751651649101954\
845386`64.12843722905887*I, Fr[3, 7] -> 
   -0.78956059925116511881192144999349458001510334350632940604832339755796866\
42674`63.01967734255782 + 10.642193207415862718169556209128476117182182317335\
907721959633287524728593013`64.14932301378268*I, 
  Fr[3, 8] -> -29.02164611342417722207152675000000985719072139093995727072292\
44300519022145482`64.14719077104063 + 3.6045781077101413778383763209091516286\
1646600748467105739423711911449826664494`63.2413231696742*I, 
  Fr[3, 9] -> 0.0152496686471238250988266972885569806801288923745835815220009\
3070419891739688`63.75790582940295 + 0.03443331323501494150146492305231829210\
531054002184024120288317898439749811549`64.1116242355056*I, 
  Fr[4, 1] -> -0.003723137232960622493907685683841142073512610285903415348765\
49108056997995404`64.07257549048792 + 0.0024464977471695873623562734265011376\
692761451495623569288211624328055534438`63.890211266279806*I, 
  Fr[4, 2] -> -8.925734482191013024277543410262690134306956225261589866350600\
25346020899088652`64.14453601673733 - 1.4913402723802891608629641486940763031\
4465070079415219640575103351997072374535`63.367468798964005*I, 
  Fr[4, 3] -> -35.81699958760315611269336170751627002876352872025318463122643\
674902574705347138`63.97396102313811 - 40.12142854973454804743397911800830202\
329165879681350810316688851579607558414419`64.02324820918408*I, 
  Fr[4, 4] -> -19.31529301163909164221272066562655824676278987632643592580664\
489346957557725907`64.14311933325536 + 3.595183593825510385932746570319168078\
49267360671262611748432124854603272101044`63.412939105738296*I, 
  Fr[4, 5] -> -0.027098942509785749849145992415263380889898488188988380007796\
32399601041584574`64.12355386819647 + 0.0098529040731201350864241689204177242\
4680230557194645910280305539261217278298`63.68416577915912*I, 
  Fr[4, 6] -> 7.5726234651999060851249965758715246498437163222373593727536330\
7145907937076043`63.393287613850525 + 42.631246854202640287477519968445913053\
95320177210434715079637197535677122047717`64.14376928581314*I, 
  Fr[4, 7] -> -8.111088001805261621732079388188826368393560498767937467862843\
93168859413999986`63.6684487099633 + 23.2369661643397247860075919463127426032\
9490032118042996834893139007384503485841`64.1255490222366*I}}


==> anc/numerical_inputs/Fr_num_PSphysical_1_p23145.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{s[1, 2] -> -15337/2048, s[2, 3] -> -7/684, s[3, 4] -> -7/38, 
  s[4, 5] -> -288491/38912, s[1, 5] -> 140/9, s[5] -> 7}, 
 {H[1, 1] -> 1.94591014905531330510535274344317972963708472958186118757748442\
861826702395889`63.871973312480094 - 3.14159265358979323846264338327950288419\
716939937510582097494459230781640628621`64.08000040200159*I, 
  H[1, 2] -> -1.6916760106710724643209068099028503253580140254838991253060523\
0481230506142016`64., H[1, 3] -> 0.223940474183886429764446626052447846680574\
59658684892951082117324142545451226`64., 
  H[1, 4] -> 2.74441784527308491575008584574066909601870523683549975801045119\
412954221457804`63.968672716727674 - 3.14159265358979323846264338327950288419\
716939937510582097494459230781640628621`64.02737235480649*I, 
  H[1, 5] -> -4.5820477685672371565286294052060713077131379431261604523637654\
0997544115379093`64., H[1, 6] -> 0.141374093248276626020665962051668693703939\
02082395010300605664372395679438417`64., H[2, 1] -> 9.86960440108935861883449\
099987615113531369940724079062641334937622004482241919`64., 
  H[2, 2] -> 73.2412231259054548511195698167823208986119737679187813742676212\
9321955503104523`64.0484310393224 - 56.74075629521240618558920085733464459850\
990050114502387952318884068618537828008`63.937570571121014*I, 
  H[2, 3] -> 0.74836214452000479106215219762049390233202817876147246923734606\
81501606459817`64., H[2, 4] -> -20.643263954985670775783524494565663369835384\
87619231718380039833324560923566527`64.00604856003115 + 
    20.0681771395685512822263953227335835052325703858738910817299452420463019\
2451492`63.993778120167235*I, H[2, 5] -> 
   -2.57003820360930061954865369882710526329445267502165390935509729449850305\
68042`64.12220019848712 - 0.9591364165017977915555065695236743458985445043666\
2831656341362036155054832153`63.69414099992379*I, 
  H[2, 6] -> 17.6261308188292247525335150511464039868641264806622219391481524\
8933316083128063`63.96377963982956 - 20.5783703957686448896109576075497534605\
3199459044106308299708687373503157289697`64.03103363069793*I, 
  H[2, 7] -> 6.08471271593576808736717763037740965070385292793376533205759380\
181772611481279`63.490477255416906 - 27.1412244615553646863482115437679754929\
1187854339003127982110671497455010522165`64.13986661390236*I, 
  H[2, 18] -> -7.877470028283408536734543286175114904470507770773777200918922\
45870931498609771`63.88420326947286 - 12.226514057635983637001563800027854375\
84456685762809631885039707403003239724296`64.07511916153155*I, 
  H[2, 19] -> -0.691439984054781095870177540796029182390369346262086215128519\
84740159371415298`64., H[3, 1] -> -35.318666306926195289671061709619549826947\
6876669205174537699594990458160925993`63.77937136277862 + 
    75.1252805950849151728955556802557965302377436502224308866491878498490328\
6353056`64.10715317437997*I, H[3, 2] -> 27.0403713478583043999034108474627713\
5662881854468007786314260598454821296665164`63.70986945007453 - 
    69.5119581110080380711817416827422679003361629101958947186257654401906288\
7059293`64.11991632106097*I, H[3, 3] -> 31.4943088506741722391420400105917301\
6833046158040239052315746919836691811132456`63.739646317973616 - 
    74.7511825660145939264761019499188808298128117666480354550104107495555348\
2834812`64.11503230347111*I, H[3, 4] -> 7.51253911451903045173835615447646241\
569492252590906671890723439785168095783668`62.67422736671619 - 
    224.818496658777792685722125511507261217152981110843805915406580113029539\
67073664`64.15027265991601*I, H[3, 5] -> 1.2020569031595942853997381615114499\
9076498629234049888179227155534183820558957`64., 
  H[3, 6] -> 0.01292027686865180036718760620322331249475177845326252883919399\
516761384770889`63.807322273797844 + 0.02537508819538552641394262617835456355\
603246373339834157061944095919209066187`64.1004580139287*I, 
  H[3, 7] -> 165.457600986888083392786993115864355219234002837151915762614102\
68365356300969913`63.89113315005331 - 251.03240755505881406845867770337305533\
454893214301833233730425325655118926405979`64.07217621822296*I, 
  H[3, 8] -> -7.5322618677098004347423476147896756699432929066487494181310534\
9869181143790441`64., H[3, 9] -> 3.300965494232280936151770947833779660921589\
15272685401907919815476842405490758`64.07018857645656 + 
    2.20847722826765919558685229954239455270311025182197652827549291208026315\
246721`63.89564051746754*I, H[3, 28] -> 
   -57.1149920301487287437509931390102105343705362140299673790353471783602155\
0187319`64.07555369088904 - 36.6732454982011271596509079026337431506695283687\
3613185775019395576844984620757`63.88315291608803*I, 
  H[3, 30] -> 7.0957036480904368630893026587909789756093248248109620713206073\
0496162637351629`62.809531795612365 + 155.42703614182458497657980791962318464\
19852138121205125648409298444029616927596`64.15006289217791*I, 
  H[3, 32] -> 35.564459877622431815371216361062741685409193666977931371110566\
37203600128595395`64.13939048954605 - 8.1539016990581138053843884850987592393\
1490502686168835216504165170709079527969`63.499739743578964*I, 
  H[3, 33] -> -6.163051465299214597675631233329064256545470726763852932666427\
55650167415928177`64., H[3, 34] -> -6.067800091473211691804377187201150040871\
56154306670350917683938182362475787648`64., 
  H[3, 35] -> -6.631306644226271092249894942669885740792997682330211657737133\
98037524621534524`64., H[3, 36] -> -62.98879955656144802230010178484753542608\
835495431130860999173905878590410614895`64.10145123650547 - 
    31.7146692339411879517027600235043203587974085406310035854324056679850503\
2430324`63.80344809119227*I, H[3, 37] -> 9.4308237990743155375498976064374914\
7241407537933197044869502372168664368591411`62.971697248333264 - 
    142.040510920624357721076273740374973399407970312449342204438750447850198\
01763049`64.1495598433432*I, H[3, 38] -> 
   -43.5392562987026449098208964070644605682573477162433625401000125505901252\
315023`64.14888117990674 - 3.783755786572323280812199474467874020008433436182\
98164489230152046055001013305`63.087923271535026*I, 
  H[3, 39] -> -2.834094442445522286628031400828300908802125986457677412634564\
66356695089129197`63.057640313509076 - 34.98392692073313139878412660612829803\
104446442508738584745563671003430246629125`64.14909455219114*I, 
  H[3, 40] -> 10.872380634224732592926362905884806878932139557179531718174704\
39550559582136884`64.11195147073144 - 4.7929501270652279775976753781886935439\
2855396410385519154791857921278248971581`63.75622973237729*I, 
  H[3, 42] -> 77.002868177368455600868683830847161613044591983317453663257891\
57022975303636303`64.12668385299037 - 26.225678509511561898590383723683956644\
08028493118189602327464875309633885965066`63.65890368411658*I, 
  H[3, 43] -> 0.6727028337282202386443999541174887018274221982943271824110698\
353918390582437`64., H[3, 45] -> 57.64722300144200696845899948480597415849750\
760408334890580556584876089594177702`63.8728068617255 - 
    92.8220768352390020651829093821205510357684081070645346363673662801847177\
9803627`64.07967975180519*I, H[3, 48] -> 121.43215407659858941307174333832367\
707050387532761059622851360718327984244705786`63.741343581473835 - 
    286.892863190360499265642497564492325709956798056626039227919121463381816\
47718684`64.11472962724466*I, H[3, 53] -> 
   -51.6666460141647195498670190468320988937237658937367792380381892103509423\
1475658`64.01459248731958 + 48.1918463735370598042638157522410741215748526312\
8531298359639361464713188269852`63.98435578320609*I, 
  H[3, 54] -> 116.85586987726609380878479076947850222609676770269267957446215\
251845246900623238`64.01018064418219 - 111.3751647632476058336998244728428528\
043335336317773670484162145676757354744572`63.98931847104566*I, 
  H[3, 55] -> -178.6292965217516865073267867993458057000583134767949219807067\
4814796080624871001`63.86178668127167 + 297.818160741419466133170802357345268\
38046329588359959960554173760873045674030046`64.08378517057517*I, 
  H[3, 56] -> 82.340587340210365344452893530701322768686528373350255950772011\
12224418899566525`63.90873258249526 - 117.74538399054867408839980604386545931\
647615195017703502083678319729943775096102`64.06406251232589*I, 
  H[3, 62] -> 30.774045151456732479159643966819524679795203504910237396990400\
14868368382765655`63.99118272273184 + 32.023960530658548139341750969281869051\
09505797498171574427316011204437126029038`64.00847317792025*I, 
  H[3, 66] -> 2.9572070904816342102451825360587719656240751533221509173179358\
1722559466976271`63.53055188950554 + 11.9666651195708664081441106872885574539\
9138277279324855978731798025770777274369`64.13764328838438*I, 
  H[3, 76] -> 4.2426517608396336035867143753494742063635540292057862265180930\
7245858423610539`63.98723088932965 + 
    4.49227416326031861666469787732340646351317185830332459292409094425122067\
8461`64.01205975659511*I, H[3, 81] -> -0.281871733505774775178468628261417967\
46427035042705256037703286913981099127256`64.08868179550025 + 
    0.16178377901717293009137693909387649998768162562229917307131345018166689\
294912`63.8475652447487*I, H[4, 1] -> 31.326940721317014564411168288948064077\
18845168734683726586075348635518341606342`63.89248877539991 - 
    47.3166364387443829187237409390006428718311241664512125503455224826217333\
1522938`64.0715846548129*I, H[4, 2] -> 0.136921469372540588525739510617354892\
59596195197179164569607706183454465478711`63.30706055494182 + 
    0.10985546522305156561603280996599727447932820068435932671803701038489315\
824509`63.211410671423515*I, H[4, 3] -> 0.06134773397921119719520653067446830\
301469735117193476030172291775833879557463`63.30361411390767 + 
    0.04848016367138164766120617903587772356497807553531127004677607519502690\
021207`63.2013796655819*I, H[4, 4] -> -0.012586640411173203365760595636356908\
75336620150165512234031591154889924274733`62.54725857884377 + 
    0.01216885398764906341620401553464033121084523335230558898522069898768938\
815416`62.53259843396384*I, H[4, 5] -> 
   -0.05457157932879251682126773034079730662652505798536778617087398016610091\
113126`62.83228197585967 - 0.121707826556447931306021167260543983919443060127\
76643462762567143630523165364`63.180633960110434*I, 
  H[4, 6] -> 0.07133834786325412927923753349346441998298465376179494632623377\
364194056415348`63.38959573899606 + 0.060570764648851607047192923839416584513\
63748593971339863186591581929647311913`63.31853574803257*I, 
  H[4, 7] -> 0.01609271540237253092635251588487217576465167310083072357111676\
164172944570295`62.61841887812492 + 0.044419672335741602132042519690495717780\
78923834310904405036694981966454503971`63.05936489784234*I, 
  H[4, 8] -> -115.20867150377300490011152234618824013746891366844659668681621\
26142000911233144`62.91723509148959 - 794.84324033504507764307099539503250519\
308345761192611833792430368801641724523804`63.7560314079516*I, 
  H[4, 9] -> 121.223094413002670490340619379272352729462431338092737026768652\
85960453322398757`63.70713347624436, 
  H[4, 10] -> 64.107204800614687432327258908493191376666324265263851839551677\
65560969823286383`62.77207670062771 + 325.71370350489000841151609656657447134\
521728442396736885555157194273720283226251`63.52067670384843*I, 
  H[4, 11] -> -4259.609039274559116369643769288250441854249492871064471476479\
44279622208618266214`63.49092727733192 + 7006.6894408719309803610120181393792\
6761637003184645263888817776937637254559120208`63.70707040594005*I, 
  H[4, 12] -> 121.00961095553839804445733694755211969727837056625569168590336\
003305965125449717`61.96104364811408 + 294.9855927701791775956074829652801324\
6036160011668714951443427278394164328570578`62.389548130687594*I, 
  H[4, 13] -> 152.87593200379609155511087964995825823988778616614789734393533\
790966312149560369`62.41650655926866 + 2263.115151584661884661211051335613717\
32924361504062160391379642871076197044288489`63.58687409379483*I, 
  H[4, 14] -> -338.8546813173267370393478620265567103966336640603256397179221\
6799818252537304043`62.415021068250454 + 1107.0556204574731796249468520365822\
6377720430736827250917796830609499555845105713`63.002373813303386*I, 
  H[4, 15] -> 501.92692606033757842033360465321780978734596341624883727894050\
274974901165525372`62.49766489149762 + 681.6369736307532066971277797829140079\
973961887417906298604929509477169126366395`62.67687331017304*I, 
  H[4, 16] -> -454.7893025411050915014596173199399077381800788105975199120764\
5588377915187331605`62.299610746177414 - 48.642989569046988396331178319118309\
09319339758419653180295155325632792907342594`61.3313415110463*I, 
  H[4, 17] -> -2382.466667712468214471388278870303937679849030032395464048890\
73645038567016696573`62.852719387684424 + 1838.952326172813553771529854858298\
00942821972888358875957064675751627858273508645`62.74054892092535*I, 
  H[4, 18] -> -465.9913340482334472950826008453494530936088810973661036300020\
2911107261481668113`62.99070201599928 + 540.677030541981924710679312718612156\
86765184046114497078470668145024158166084226`63.055549003323215*I, 
  H[4, 19] -> -4515.641483203841151765612534838753692821269171618823939756576\
69550927943907414706`63.01500128618339 + 4507.5083752183202565033500995394584\
0698235037105430504474686411127980920605279743`63.01443753581969*I, 
  H[4, 20] -> -12.52108784876002893584870621297008286787936365539619614365714\
167002213700288382`62.01227862807128 - 41.62785267881367310621588450629081808\
574422772076379383470843637648175283621919`62.56695595171867*I, 
  H[4, 21] -> 3866.1223255720186787821505076335674069695917111696566309662487\
60117549067611269`62.9953842066336 - 246.534889613847361944906445957469174884\
57475579137463742320322511009817451599369`61.85827861184365*I, 
  H[4, 22] -> -437.8592519767986750792656151462826640549877691064634499853934\
1361306203569247236`62.26003342003844 + 76.8193101587457224273557244247491497\
6779520272868466748865121401472043156078911`61.52010888754073*I, 
  H[4, 23] -> -12936.73327366948666289252854472558375193498846260506636791555\
89218649879274291593`63.284498790814695 + 8398.737201631667430932068903664686\
70924933330171304355693584228531139413032604562`63.13413790753177*I, 
  Fr[1, 1] -> 1.9459101490553133051053527434431797296370847295818611875774844\
2861826702395889`63.871973312480094 - 3.1415926535897932384626433832795028841\
9716939937510582097494459230781640628621`64.08000040200159*I, 
  Fr[1, 2] -> -1.691676010671072464320906809902850325358014025483899125306052\
30481230506142016`64., Fr[1, 3] -> 0.2239404741838864297644466260524478466805\
7459658684892951082117324142545451226`64., 
  Fr[1, 4] -> 2.7444178452730849157500858457406690960187052368354997580104511\
9412954221457804`63.968672716727674 - 3.1415926535897932384626433832795028841\
9716939937510582097494459230781640628621`64.02737235480649*I, 
  Fr[1, 5] -> -4.582047768567237156528629405206071307713137943126160452363765\
40997544115379093`64., Fr[1, 6] -> 0.1413740932482766260206659620516686937039\
3902082395010300605664372395679438417`64., Fr[2, 1] -> 9.86960440108935861883\
449099987615113531369940724079062641334937622004482241919`64., 
  Fr[2, 2] -> 73.241223125905454851119569816782320898611973767918781374267621\
29321955503104523`64.0484310393224 - 56.7407562952124061855892008573346445985\
0990050114502387952318884068618537828008`63.937570571121014*I, 
  Fr[2, 3] -> 0.7483621445200047910621521976204939023320281787614724692373460\
681501606459817`64., Fr[2, 4] -> -20.6432639549856707757835244945656633698353\
8487619231718380039833324560923566527`64.00604856003115 + 
    20.0681771395685512822263953227335835052325703858738910817299452420463019\
2451492`63.993778120167235*I, Fr[2, 5] -> 
   -2.57003820360930061954865369882710526329445267502165390935509729449850305\
68042`64.12220019848712 - 0.9591364165017977915555065695236743458985445043666\
2831656341362036155054832153`63.69414099992379*I, 
  Fr[2, 6] -> 17.626130818829224752533515051146403986864126480662221939148152\
48933316083128063`63.96377963982956 - 20.578370395768644889610957607549753460\
53199459044106308299708687373503157289697`64.03103363069793*I, 
  Fr[2, 7] -> 6.0847127159357680873671776303774096507038529279337653320575938\
0181772611481279`63.490477255416906 - 27.141224461555364686348211543767975492\
91187854339003127982110671497455010522165`64.13986661390236*I, 
  Fr[3, 1] -> -35.31866630692619528967106170961954982694768766692051745376995\
94990458160925993`63.77937136277862 + 75.125280595084915172895555680255796530\
23774365022243088664918784984903286353056`64.10715317437997*I, 
  Fr[3, 2] -> 27.040371347858304399903410847462771356628818544680077863142605\
98454821296665164`63.70986945007453 - 69.511958111008038071181741682742267900\
33616291019589471862576544019062887059293`64.11991632106097*I, 
  Fr[3, 3] -> 31.494308850674172239142040010591730168330461580402390523157469\
19836691811132456`63.739646317973616 - 74.75118256601459392647610194991888082\
981281176664803545501041074955553482834812`64.11503230347111*I, 
  Fr[3, 5] -> 1.2020569031595942853997381615114499907649862923404988817922715\
5534183820558957`64., Fr[3, 6] -> 0.01292027686865180036718760620322331249475\
177845326252883919399516761384770889`63.807322273797844 + 
    0.02537508819538552641394262617835456355603246373339834157061944095919209\
066187`64.1004580139287*I, Fr[3, 7] -> 165.4576009868880833927869931158643552\
1923400283715191576261410268365356300969913`63.89113315005331 - 
    251.032407555058814068458677703373055334548932143018332337304253256551189\
26405979`64.07217621822296*I, Fr[3, 8] -> -7.53226186770980043474234761478967\
566994329290664874941813105349869181143790441`64., 
  Fr[3, 9] -> 3.3009654942322809361517709478337796609215891527268540190791981\
5476842405490758`64.07018857645656 + 2.20847722826765919558685229954239455270\
311025182197652827549291208026315246721`63.89564051746754*I, 
  Fr[4, 1] -> 0.0964304719675527154288267816668723325839864408102182677997112\
3035489752741082`63.931701605127394 + 0.1271719854249273493900899722272380289\
9574554435724078867608470331069076328088`64.05187876435825*I, 
  Fr[4, 2] -> 162.84006587987240293430758029067723010225042702979953098487725\
17905326326139561`63.50167854770488 - 706.92089254424612731629586677257257090\
158807831901131299866746194823581314014372`64.13928809541139*I, 
  Fr[4, 3] -> -18.33754647389512366343965013187341892330564474405571411856005\
899852824538985219`64., Fr[4, 4] -> -24.7535743438807425950877364211334001517\
7200801535512217314779808437106756312481`63.30237609776959 + 
    172.727822464647318265559157396621849820805085189382457078537497378844148\
5354515`64.14610047713357*I, Fr[4, 5] -> 13.740707532675146807358180205932956\
48611564236054166126230049637638353151166313`64.15046858853616 - 
    0.20088968259391791990002071355672050804708449416202364180181184890366085\
010019`62.31541712524573*I, Fr[4, 6] -> 11.6700847239157571169212315533073358\
0710916308823443540112576793978127804678533`63.0141488253429 - 
    159.322914480622946728266955491450412491653785410317920950696715847174961\
29967694`64.14935305866386*I, Fr[4, 7] -> 29.40476158617094763022980123334338\
095737078366979249806433232749572012317501313`63.38056326048927 - 
    170.613459511701373915573115146338174580675859349207873065238914995792091\
35083795`64.1441588872029*I}}


==> anc/numerical_inputs/Fr_num_PSphysical_1_p24135.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{s[1, 2] -> -2359/2048, s[2, 3] -> -7/38, s[3, 4] -> -7/684, 
  s[4, 5] -> -438109/350208, s[1, 5] -> 140/9, s[5] -> 7}, 
 {H[1, 1] -> 1.94591014905531330510535274344317972963708472958186118845938733\
190048906170104`63.871973312480094 - 3.14159265358979323846264338327950288419\
716939937510582097494459230781640628621`64.08000040200159*I, 
  H[1, 2] -> -4.5820477685672371565286294052060694308475644973100367313599031\
3768268410584205`64., H[1, 3] -> 2.003361203277297493875635107885499328930018\
72539668948573800727868712011062837`64., 
  H[1, 4] -> 2.74441784527308491575008584574066909601870523692539051469281110\
651825103571636`63.968672716727674 - 3.14159265358979323846264338327950288419\
716939937510582097494459230781640628621`64.02737235480649*I, 
  H[1, 5] -> -1.6916760106710724643209068099028503756757946660773807340185302\
8198017207821842`64., H[1, 6] -> 2.013404502491381423299917460103627564016711\
74997867551733136680344179395789973`64., H[2, 1] -> 9.86960440108935861883449\
099987615113531369940724079062641334937622004482241919`64., 
  H[2, 2] -> 73.2412231259054548511195698167823247615713040135557066644751658\
3971173217241788`64.0484310393224 - 56.74075629521240618558920085733463312197\
164588550172291326712413372298412690053`63.937570571121014*I, 
  H[2, 3] -> 19.2171989680462511728954061837680713759075861294715411357458375\
8058033831077671`64.15051499783199 - 
    3.4871401686184020454961281384665299238`23.409294315706447*^-40*I, 
  H[2, 4] -> 5.33834180425704996594917642511960320974391373636147399780878466\
836096471906636`64.00658275411497 + 5.176486189103623682510305274726218628209\
02497203346398849663663642422985273005`63.99321143634068*I, 
  H[2, 5] -> -13.445786421354084937369957268935624193331588017457009722696091\
84626569443434954`64.12712817904107 - 4.5341196224203798200584218767504586278\
0192796737842851859828446369882821958271`63.65503494440013*I, 
  H[2, 6] -> 0.54769632499320525530306807176000583443243325267378998721500786\
9285731269066`62.90141907825914 - 9.70387301032163188285293752708126161205410\
044617305887824498856141496927683194`64.14982435591183*I, 
  H[2, 7] -> -5.0638186014649582123283245701435135174967649205794436873001166\
9203098973080062`63.634473985183604 - 15.825292294958678828060519568855754789\
54945494085317648716462649190352493249553`64.1293475856328*I, 
  H[2, 18] -> -7.877470028283408536734543286175114904470507770773780928737388\
42265694993574129`63.88420326947286 - 12.226514057635983637001563800027854375\
84456685762809631885100625003531658027312`64.07511916153155*I, 
  H[2, 19] -> 3.1809205330535474544937803713203851135576751200391764733455724\
3708320090518109`64.150514997832 - 
    1.7435700843092010227480640692332649619`23.889401587201863*^-40*I, 
  H[3, 1] -> 2.72963897221803734223548678167592333031556463716871119536323786\
850660063147261`63.13827125208084 + 27.94388414577012238728588759748255621801\
82154642381172198379453866761355570957`64.14845281400758*I, 
  H[3, 2] -> -3.4422545778546139318040318206472669243125547331949450376150584\
6995186651789329`63.440511127933554 - 17.315309944914140140548060991458096576\
78377031006614988737798040722903841925537`64.14209841160728*I, 
  H[3, 3] -> 9.61343025862070011470565164549597268864649017641943483402812717\
027138334622478`63.802373266887685 - 19.1526108361335328363631142676963655880\
4643196214959451622019267174885178375176`64.10172287114027*I, 
  H[3, 4] -> -57.406709297831831624400806217593658555554097960267324343763086\
48057858032249755`63.83721125095478 - 103.21404801083300440014130565355983532\
111923568262393920930218392205467807163179`64.09198740949404*I, 
  H[3, 5] -> 1.20205690315959428539973816151144999076498629234049888179227155\
534183820558957`64., H[3, 6] -> 0.0043134885422312046700701375943238264500179\
2054807418805000177809434287300046`63.94865766565177 + 
    0.00534152642002465288861056084525669805275490380272495070948735899054397\
419667`64.04149439770123*I, H[3, 7] -> 165.4576009868880833927869931158648142\
0990095319871461004328136316757333136012643`63.89113315005331 - 
    251.032407555058814068458677703373061442678371274769815622330328735143429\
45179407`64.07217621822296*I, H[3, 8] -> 18.575260695384909827796710224272732\
87704509703157853699129667968728689402965025`64.15051499783199 - 
    1.3177814563169587934639396662729776701`24.00142347213784*^-39*I, 
  H[3, 9] -> -19.621484465863614547397082413561573120377630475711488428261674\
46154876087137448`64.09481509317109 + 10.610280503348822474548735614080393339\
20158408784867546355495738604572177295251`63.82781009775108*I, 
  H[3, 28] -> -42.50553951053477303379045554431703810433891754148195792487004\
608344155518631434`64.12079817804324 - 16.27786239660393885275610647512179758\
478319899956387628259567316713862881981434`63.70395001801308*I, 
  H[3, 30] -> 48.301425915930783105880066015118462547687161153298148352226848\
5460290536156062`63.978633717471276 + 53.061219064971266081483819145151809136\
7324897622782692502610225835934025568554`64.01945098917868*I, 
  H[3, 32] -> 35.564459877622431815371216361062741685409193666977915827708809\
28116885857996731`64.13939048954605 - 8.1539016990581138053843884850987592393\
1490502686171177473925482912824734777229`63.499739743578964*I, 
  H[3, 33] -> -8.425367564742184252446216311960038585234913848001228759806993\
82934064815016254`64.15051499783199 - 
    1.41724195365736881304186989694457922598`24.376370141339905*^-39*I, 
  H[3, 34] -> -8.590638480627922766692152015605276894868459916966276284979577\
3582572431727831`64.15051499783199 + 
    7.8310275018818381326635977732099225302`24.110308303977256*^-40*I, 
  H[3, 35] -> -13.90118650573432706594798230626101716913428443691605593322870\
859719151376354936`64., H[3, 36] -> -40.3566157247557667513192888221481751398\
4747553911641938492331787947130094906922`64.02505364825744 - 
    35.6890679223607582467326734833539544458845392592073351751414829875766390\
9272369`63.97167411457415*I, H[3, 37] -> 
   -27.3546252954965598605968679248601477198053356193036331526019516372226331\
1973344`63.94143491637541 - 34.8076051399634920737838931995579433531331760099\
4698845224028897088453490281632`64.04607828984443*I, 
  H[3, 38] -> -49.89117743585785385376464003306828228344693984157460269505045\
342143437849657144`64.14657396812105 + 6.751883578444720304255706526254917517\
89478739461165004313988335515125567068776`63.27797515989359*I, 
  H[3, 39] -> -7.460730555678398089790495737991221112204891874540325851033296\
09659708092583937`64.04181528874294 - 6.0135473504078407268209104077875227847\
3995524803384289481521753897605718513236`63.94816466795288*I, 
  H[3, 40] -> 14.419929322281779954712192821972783290257597967592574155491494\
09419261809373595`63.97479839954617 + 16.096938423716496587827536062553823323\
09333662644074606934765323303352966626795`64.02257855053709*I, 
  H[3, 42] -> 54.436501005211512287251110229223386103274939189284315317195760\
25245012938693245`64.15051307272049 + 0.1620846743750859852213132515960420119\
4103467000705070243191035404182342127855`61.62436482313344*I, 
  H[3, 43] -> -0.363133488963116382757030326318787669338122281893416649631269\
27256058111015692`64.15051499783199 + 
    2.457381168432430297882426324524412609265936`29.980921221322998*^-35*I, 
  H[3, 45] -> 169.08692161267137062253425705642279118944626617386234181744739\
844474131547605669`64.0243897135116 - 150.05152943329875377816573436504134593\
247780710863385295834645362775031739784457`63.972520122470264*I, 
  H[3, 48] -> -11.88385860114242619054474021302869398018649611824669899064799\
241101726605118373`63.288921650335354 - 85.5862649877450147887233741544664639\
7064808569107123305752631455213732122906081`64.14636824861955*I, 
  H[3, 53] -> -176.3461876160067172920800431499014905930746277273624241845364\
7510817763057965814`64.04004816688135 + 143.606723416734993719554143455060241\
35151919481900001083503984669092415763505543`63.95085686497351*I, 
  H[3, 54] -> 137.49803959350386839579615355633447309256224259160508072494784\
009773188719187843`63.8967545128357 - 204.75290493038525695631958580217483792\
463806997570115030576911120086354946707849`64.06968807869394*I, 
  H[3, 55] -> -128.4700606362819600869253313435141379077158271239165824302882\
4514436474507631234`63.829523012210984 + 236.36903135836871567904060791712727\
906663740322746761207153565290512627377665492`64.09431165856863*I, 
  H[3, 56] -> 173.91632111554542718524838603262546128194812515177500897490625\
731638418820558142`64.03830024101721 - 143.0561065620999293100534788605091588\
4770583165202869720381937517219809047848489`63.95346630193131*I, 
  H[3, 62] -> 30.690618246893449723695343159064006377509197659516680082501146\
73751379243116472`63.99192553850856 + 31.832082392693909620020446701351505437\
69461849249700117386096283641423051795574`64.00778495159477*I, 
  H[3, 66] -> 1.2023282318592491838063552664583250637192552778394502879867329\
0748546807688074`63.126107451417454 + 12.661386129852024118787926538923980531\
23643980219200700232377673109755865312759`64.14856566004114*I, 
  H[3, 76] -> 5.9651395156514050927668112101768278657980861407920478543243164\
6584704942137635`64.08775483762332 - 3.45319272010992604594923134422355813139\
21072370130076879624153776310823828043`63.85035504867964*I, 
  H[3, 81] -> 0.1899145068461261992534079198040708393509673795097116764251902\
9438454377971512`63.89869819282178 - 0.28097377739218162175753720868935583505\
224500451871243091050504288868791666401`64.06880584285106*I, 
  H[4, 1] -> 18.2587343958491542216701097734652237387180078201166693984052284\
4733129277502062`63.82095883894613 - 34.4580039105922683715510735575388126415\
432044692464359487190262267773136085216`64.09677828377835*I, 
  H[4, 2] -> 0.02870374603124691195590674513579277944980130685149181495889434\
130362821571248`63.27829128494903 + 0.008506283195531141834951482260736259298\
44434138399598894510461209040457083957`62.750092543548206*I, 
  H[4, 3] -> -0.0000894864707773278446677519810362197574860299599105140330707\
3601482944266086`61.17663294244183 - 0.00828791529620812490347151142046864679\
502672334953876157067964562504425270578`63.14332086586246*I, 
  H[4, 4] -> -0.0044829463332207187322492404084715420220261610637427772501877\
9693064328175567`62.92310513955659 + 0.00880575970862273148268237702321602874\
599370679237998218124926244344197466004`63.21630843000426*I, 
  H[4, 5] -> -0.0342052319963537478774995255218482561362152909102875310787999\
7930591456064191`63.370660693657484 - 0.0517312050872727210518345821026712085\
2376395286771509965659485419716771937554`63.550320748783804*I, 
  H[4, 6] -> 0.00714027614091690280868841302741719755836771717572159795254950\
765268728379005`63.154960306965265 - 0.00441235004090820024481700246309360354\
984443313793368400308627487501921248463`62.945915257708215*I, 
  H[4, 7] -> 0.01311446589074743401419568832221114096857834717800405293715954\
352819754907854`63.27585909103071 + 0.023162819063206107881723130452452247638\
42923805246659587534463313563973953529`63.522899897824225*I, 
  H[4, 8] -> -282.30969874209402289532569954031919125311899468337291738345002\
925741267923609123`63.89514356417892 - 200.9473217356281501896504988110153545\
6645461131415646107172050524736028789589849`63.747499987807146*I, 
  H[4, 9] -> 207.688509366284645588415841444935871057448656948522069990267903\
21671625612570133`63.84883467860943 - 
    1.3708891859400868130422583980511265728926179`27.948852844638896*^-34*I, 
  H[4, 10] -> 13.303313288460604060111187873929825181813058745390073781942111\
19004865019859999`62.59024395440382 + 28.457939571684480082312913588431636840\
74652335344059892813328371105193450964502`63.112417792946744*I, 
  H[4, 11] -> -2619.625778625502485540139925221678503199810958289252462707492\
15498615892358480463`63.246621980587584 + 5157.278909340581879547943665724936\
01515103191296488456084957449488499181806298488`63.54080334410086*I, 
  H[4, 12] -> 375.94399115102035777502855683472905547199007757907273366534499\
36977343041503486`62.76166610474101 + 237.73875497580319522591304217340908519\
27879882405332111903657268208618867127953`62.58779601652895*I, 
  H[4, 13] -> 429.19059275987266676533502618356621369054848726908257071464759\
191794788178121705`62.975134223594615 + 1688.96280308232592516959700619579884\
067981826891351033698066857671944875241917924`63.57010411428654*I, 
  H[4, 14] -> -599.1054161446760058962092102984760898632155959100708489732834\
690217588421354061`62.836577158794036 - 558.546002270134083526623615104934773\
55005015047862774153919022865887738438372502`62.84016407241317*I, 
  H[4, 15] -> 336.03324702418483611732690095512794072143271014669785791227038\
118484313671302245`62.44615642432441 + 363.9474239802747331923901416003350745\
9973774562155147229360814766872975278393545`62.494616549191456*I, 
  H[4, 16] -> -1566.248089896836307727017350595780840261210151888242852370216\
82011818651044446808`63.01671308354671 + 2208.9587982964652653199284877516635\
7817524993314936318116330984293581235495906617`63.16750876119847*I, 
  H[4, 17] -> -3219.428553195066327391858238800451493010455753698473735086474\
54931654074941096534`63.19611179008854 + 4158.9120737397924829446125658617688\
1012438259550926826373339095709007735260332307`63.30839216712287*I, 
  H[4, 18] -> -641.2615652029873830184216788932493934614382744526299996921043\
9360412815734475853`63.2991834885861 + 885.2208919087096661916157448090214262\
7961387899772183623564275530688955954240098`63.440181370447995*I, 
  H[4, 19] -> -3978.098662471670131809174271290737839665572523794921078309736\
76401207918655585556`63.170749599332176 + 6599.536813242035173159133956001990\
65186588944759887126510528551820673891800177514`63.39141127826944*I, 
  H[4, 20] -> -40.51968912054547543939789174557915609110543108265810339748590\
055126565075487771`62.695484219430824 + 3.33116775634071085899237900738568170\
778005420302597861929868444880043610728456`61.67121666444011*I, 
  H[4, 21] -> 5701.4207529806813631889555076460288831795831581389392079878887\
9574723520766266729`63.349784000718124 + 28.742496169416567985301178684759762\
57550361470411340998549240530626645721791706`61.091612402480045*I, 
  H[4, 22] -> -365.2989394657510368216648318263745598076243023334457713433481\
7681294928661615544`62.29348419754383 - 48.3356396741284497211836636928536199\
4969643281914357985376345119085893891441065`61.424313576617365*I, 
  H[4, 23] -> -8979.846561866483544282660161359837038857430994707871535263195\
92023545102793632113`63.25801842098866 + 6652.2418131840021505947034018986289\
2890670264486148034197280184860738166862224992`63.143808916428604*I, 
  Fr[1, 1] -> 1.9459101490553133051053527434431797296370847295818611884593873\
3190048906170104`63.871973312480094 - 3.1415926535897932384626433832795028841\
9716939937510582097494459230781640628621`64.08000040200159*I, 
  Fr[1, 2] -> -4.582047768567237156528629405206069430847564497310036731359903\
13768268410584205`64., Fr[1, 3] -> 2.0033612032772974938756351078854993289300\
1872539668948573800727868712011062837`64., 
  Fr[1, 4] -> 2.7444178452730849157500858457406690960187052369253905146928111\
0651825103571636`63.968672716727674 - 3.1415926535897932384626433832795028841\
9716939937510582097494459230781640628621`64.02737235480649*I, 
  Fr[1, 5] -> -1.691676010671072464320906809902850375675794666077380734018530\
28198017207821842`64., Fr[1, 6] -> 2.0134045024913814232999174601036275640167\
1174997867551733136680344179395789973`64., Fr[2, 1] -> 9.86960440108935861883\
449099987615113531369940724079062641334937622004482241919`64., 
  Fr[2, 2] -> 73.241223125905454851119569816782324761571304013555706664475165\
83971173217241788`64.0484310393224 - 56.7407562952124061855892008573346331219\
7164588550172291326712413372298412690053`63.937570571121014*I, 
  Fr[2, 3] -> 19.217198968046251172895406183768071375907586129471541135745837\
58058033831077671`64.15051499783199 - 
    3.4871401686184020454961281384665299238`23.409294315706447*^-40*I, 
  Fr[2, 4] -> 5.3383418042570499659491764251196032097439137363614739978087846\
6836096471906636`64.00658275411497 + 5.17648618910362368251030527472621862820\
902497203346398849663663642422985273005`63.99321143634068*I, 
  Fr[2, 5] -> -13.44578642135408493736995726893562419333158801745700972269609\
184626569443434954`64.12712817904107 - 4.534119622420379820058421876750458627\
80192796737842851859828446369882821958271`63.65503494440013*I, 
  Fr[2, 6] -> 0.5476963249932052553030680717600058344324332526737899872150078\
69285731269066`62.90141907825914 - 9.7038730103216318828529375270812616120541\
0044617305887824498856141496927683194`64.14982435591183*I, 
  Fr[2, 7] -> -5.063818601464958212328324570143513517496764920579443687300116\
69203098973080062`63.634473985183604 - 15.82529229495867882806051956885575478\
954945494085317648716462649190352493249553`64.1293475856328*I, 
  Fr[3, 1] -> 2.7296389722180373422354867816759233303155646371687111953632378\
6850660063147261`63.13827125208084 + 27.9438841457701223872858875974825562180\
182154642381172198379453866761355570957`64.14845281400758*I, 
  Fr[3, 2] -> -3.442254577854613931804031820647266924312554733194945037615058\
46995186651789329`63.440511127933554 - 17.31530994491414014054806099145809657\
678377031006614988737798040722903841925537`64.14209841160728*I, 
  Fr[3, 3] -> 9.6134302586207001147056516454959726886464901764194348340281271\
7027138334622478`63.802373266887685 - 19.152610836133532836363114267696365588\
04643196214959451622019267174885178375176`64.10172287114027*I, 
  Fr[3, 5] -> 1.2020569031595942853997381615114499907649862923404988817922715\
5534183820558957`64., Fr[3, 6] -> 0.00431348854223120467007013759432382645001\
792054807418805000177809434287300046`63.94865766565177 + 
    0.00534152642002465288861056084525669805275490380272495070948735899054397\
419667`64.04149439770123*I, Fr[3, 7] -> 165.457600986888083392786993115864814\
20990095319871461004328136316757333136012643`63.89113315005331 - 
    251.032407555058814068458677703373061442678371274769815622330328735143429\
45179407`64.07217621822296*I, Fr[3, 8] -> 18.57526069538490982779671022427273\
287704509703157853699129667968728689402965025`64.15051499783199 - 
    1.3177814563169587934639396662729776701`24.00142347213784*^-39*I, 
  Fr[3, 9] -> -19.62148446586361454739708241356157312037763047571148842826167\
446154876087137448`64.09481509317109 + 10.61028050334882247454873561408039333\
920158408784867546355495738604572177295251`63.82781009775108*I, 
  Fr[4, 1] -> 0.0240197241017992691645539937824296270148199393168130836041461\
9572085220031621`64.00079638279388 + 0.02393163208688450182729858847503554143\
128533018036259035905020341016013249455`63.999200685735104*I, 
  Fr[4, 2] -> 162.84006587987240293430758029068139575760292393907638990953575\
971785674480523801`63.50167854770488 - 706.9208925442461273162958667725739109\
0274977179957031727936416253341542852132559`64.13928809541139*I, 
  Fr[4, 3] -> -13.16735285040136180484109813353401110842768369985369527694152\
202118386128563087`64.15051499783199 - 
    1.74844088653161618623187674754234041263`24.27366747788673*^-39*I, 
  Fr[4, 4] -> -0.248417288535935567425295055842626028210482995391526120533249\
55968160972692796`62.22983241660235 + 20.693459782110538094359198058926202152\
06655537153419307925850996500957841950057`64.15048370675984*I, 
  Fr[4, 5] -> 3.6548582647418923585820449576192836732572008430862838723689944\
7398672003314531`64.12284853467149 - 1.34725650155761786883814262323282402406\
436707289452431075977943191700803208261`63.689428283054646*I, 
  Fr[4, 6] -> -8.702265785458684843526676911299855250342568429968794100525382\
71118470136591505`63.716345739591326 - 21.98901949137786424956720103897064980\
176330244022951375320662179587136295231629`64.11891926040852*I, 
  Fr[4, 7] -> -1.271879884590479967997156312918921294637183809099963549053770\
4570870088733902`62.96060774542343 - 19.6537691433915921231297983031427187124\
1205229479348715238376018493657981565569`64.14960749707595*I}}


==> anc/numerical_inputs/Fr_num_PSphysical_1_p31425.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{s[1, 2] -> -7/684, s[2, 3] -> -7/38, s[3, 4] -> -2359/2048, 
  s[4, 5] -> 140/9, s[1, 5] -> -438109/350208, s[5] -> 7}, 
 {H[1, 1] -> 1.94591014905531330510535274344317972963708472958186118845937498\
086247376819031`63.871973312480094 - 3.14159265358979323846264338327950288419\
716939937510582097494459230781640628621`64.08000040200159*I, 
  H[1, 2] -> 0.14137409324827662602066596205166869370393902082395010300605664\
372395679438417`64., H[1, 3] -> 1.9614143355912785592562067894856265655149532\
2244905450206700349511486178596597`63.87445872187789 - 
    3.14159265358979323846264338327950288419716939937510582097494459230781640\
628621`64.07903924942353*I, H[1, 4] -> 0.223940474183886429764446626052447846\
68057459658547150631866619450043717824058`64., 
  H[1, 5] -> -1.6916760106710724643209068099028503756757946660755783149629947\
4615966852820768`64., H[1, 6] -> 2.013404502491381423299917460103627564016655\
11301787891380067702030436626122017`64., H[2, 1] -> 9.86960440108935861883449\
099987615113531369940724079062641334937622004482241919`64., 
  H[2, 2] -> 0.74836214452000479106215219762049453390896068391849306766898038\
415322233645087`64., H[2, 3] -> -5.685349469401751988402647792568708309723905\
04238126770164489739704178817380313`64.05414923880576 - 
    4.24916143267610975822334848687562444293978433731970404157660944757177708\
32739`63.92769530453868*I, H[2, 4] -> -5.166044831893583703925934410375330321\
45471755580371004768885912018994876734465`63.96921965778565 + 
    5.90055074622626309099535409059862175141909634050367350366811399862174271\
538138`64.02695403680215*I, H[2, 5] -> 0.086353451543665711144268467768171453\
16611872619542518493139774409987432059864`63.99176935518824 - 
    0.08962731364629734182384783682055172447905764632150365643199858505572551\
228063`64.00793003393784*I, H[2, 6] -> 0.638348059667065831813547764319835545\
1719054163491523783147386567656241598944`62.971302144074684 + 
    9.62314394394450549942902345693182112873092185357045406806785955178853371\
986071`64.14956158350542*I, H[2, 7] -> 
   -5.06381860146495821232832457014351351749651578660303746557242482356863773\
880181`63.634473985183604 - 15.8252922949586788280605195688557547895496328711\
0758261725440452340078394621904`64.1293475856328*I, 
  H[2, 18] -> -4.806132113676056811516928604007335040550213524499196117739857\
05874922819028489`63.698156707152066 - 12.74306677920630172019154893860049429\
96770416760016559930063523818346363470384`64.12163496139245*I, 
  H[2, 19] -> -4.378211591846764603537095101396234685828401283685366687495779\
82553184527905624`63.60919050818343 - 14.584243125418392187053908114416249047\
43367566892406376640913890373301135162424`64.13177765727572*I, 
  H[3, 1] -> -5.5233068485075875799466122597375424533269923118699390723792018\
5826788916069186`63.546138473167034 + 21.513689410029495712846213558799336111\
1921930001156136402232480260063226593788`64.13665419643799*I, 
  H[3, 2] -> -3.2438863666275661421444577123935215731529115295443489894779751\
1270939719858897`63.41195881894026 + 17.4686775975655111830096459786754669233\
6786498958706336155775186868785127606925`64.14315321602456*I, 
  H[3, 3] -> 9.61343025862070011470565164549597268864743872162355208025437003\
382549294547716`63.802373266887685 - 19.1526108361335328363631142676963655880\
4761138079740022309837504815212672165978`64.10172287114027*I, 
  H[3, 4] -> -16.488346372114886775295089565992063966146132770602651344208819\
21661043600780063`64.14561338177377 - 2.4912941459269520198340544216375460900\
5052897816182548063667787789600055584953`63.32486128715402*I, 
  H[3, 5] -> 1.20205690315959428539973816151144999076498629234049888179227155\
534183820558957`64., H[3, 6] -> 0.0106021649527916541795600331243256871779762\
5689227730015798666142095082302742`64.14842597232798 + 
    0.00104240052214820134289311870219741199195170062043949949153456169347296\
848727`63.141066035701705*I, H[3, 7] -> -7.5322618677098004347423476147896738\
5413116094475256591595617652661958117684247`64., 
  H[3, 8] -> -11.123596079825842755992769427809820017959667730482890385783091\
78420259843308639`64.10427927674549 + 5.4185710236169194494731169300508053268\
7440204184320853211648810676286509794446`63.79191883660598*I, 
  H[3, 9] -> 0.24481654477661653265992377783968667030690715828953517605604241\
164782711442175`64.06080214903277 + 0.175101355011670539133520339547580154806\
78620691929342250558465821478728640627`63.91525089167327*I, 
  H[3, 28] -> -42.50553951053477303379045554431703810434007192001121453482021\
586411715690599177`64.12079817804324 - 16.27786239660393885275610647512179758\
478188638112168464548953120557691609041643`63.70395001801308*I, 
  H[3, 30] -> 48.301425915930783105880066015118462547688592115354487976831544\
96940557143469343`63.978633717471276 + 53.06121906497126608148381914515180913\
673033014782376251842976907361518987545553`64.01945098917868*I, 
  H[3, 32] -> 26.055488491948630457449781389572765649683042425967995053998869\
81266252941851007`64.11874932483792 + 10.341356609530864342294578284603354754\
66752686929305792833992396906919315163718`63.71742761956574*I, 
  H[3, 33] -> 29.306301330321834046434252850821233603609043540920606917380135\
13984061943636312`64.07869208350716 + 18.349141537425602695281825186359505797\
01815241603434988309821100800763499010907`63.87534682339551*I, 
  H[3, 34] -> -23.55287741630424646924896008731986541529573918692054121077185\
936121647556453181`64.14439989842106 - 3.980460327177514070767341891678806963\
43031283033597963557162169330899730981703`63.372289226382264*I, 
  H[3, 35] -> 26.146908691911387679990865373478035534655680916447890468856608\
39055461069744173`64.11773203295672 + 10.555163622949688599301423905633964558\
57312002785040113420795705506243805097006`63.72377665267259*I, 
  H[3, 36] -> -8.951807998511270282979326427575271236303350912703786699563071\
67196987937919374`64., H[3, 37] -> -0.087672025516202450005943024439315377168\
22304632653435641322062017412372807377`64.03065477484691 + 
    0.07524908753186339314663563899562309581089671248384718748652777419793230\
919334`63.96429497258182*I, H[3, 38] -> 0.08646193876286217424268494235497307\
72397045446405142437908235413933900501385`63.75281553807972 + 
    0.19797858838191752100911091849409040868536428888370560056280743783655788\
278487`64.11260879179335*I, H[3, 39] -> 
   -13.0073288748863534825864002726402898774510139523610218784389300637816342\
5789874`64.01668703276576 - 12.0067139521212647612653375768657704111899094968\
1604205638279821673697515610811`63.98192307588945*I, 
  H[3, 40] -> -2.560247442820462084097694225868688150363518098690241248111579\
88208284876165104`64.11915702456383 + 1.0091283607032180108503403869776108449\
3149283313071088820588534021910143196044`63.7148214953522*I, 
  H[3, 42] -> 12.659360768640188548168493438599181958511579012826003695874745\
23980935454147768`63.91824003421923 - 17.515748662859748963235197827181277797\
06163582657915727832063145516537877316859`64.05925696236152*I, 
  H[3, 43] -> -25.42037797071931438249530837514691012970260018927269391219376\
238682229103444097`64.14754051285026 - 2.985380393881292999214944440371438599\
98988442973326915761788612338142538310411`63.217358185458686*I, 
  H[3, 45] -> -15.29828912301212955461896789493567582495915819423448886998733\
278956278817164399`64., H[3, 48] -> 12.96989220611345831892451851243452521563\
870283751556097155268941558233595257962`63.36227222371534 - 
    78.5856884207693073065745957216596009945021155340845762898742677159845977\
4408658`64.14467931907093*I, H[3, 53] -> 
   -15.7388937742515275138968507606151332770556674685425162129014462264767554\
8666517`63.723148367985644 - 39.053511029577153703628996664449641774641564640\
4466498632294997290097975377723`64.11783424812829*I, 
  H[3, 54] -> -0.419895176210567291035133821945288769486264239228584814459298\
89791549077352511`63.9342486118077 - 0.54864691612108161656512434797194400868\
178409176012037868153376254267855900998`64.050400668776*I, 
  H[3, 55] -> -1.035667609769338434815957228417197682022982993802876816907646\
7233808754490807`64.06116992940032 + 0.73889140534196327487831300672407548367\
011532760145675046871502253949685452135`63.914530150335565*I, 
  H[3, 56] -> -2.509836052435263683133132892391087660353154807731199434933146\
65773798823832679`63.229547447689164 + 20.77138350188161037890541345334466826\
154457118092931569775409459307838286535298`64.14736751845693*I, 
  H[3, 62] -> -6.163051465299214597675631233329064256545470726763852870771409\
13913346988490284`64., H[3, 66] -> -36.53315933800259544417127825550471201259\
498503354856045134095622780467339468855`64.14978118055461 + 
    2.12554865947655670481381426465722483608941897684751069683641822652287382\
019461`62.914565001097365*I, H[3, 76] -> 
   -4.34927362752995463825336453804006214683706405980397091826987195417380856\
440428`63.91565819148615 - 6.072283430545488574990373330845143280707847752318\
21852336805642132848918884072`64.0605934945608*I, 
  H[3, 81] -> -8.287903756042254632905621381031882757237779576100820000699430\
27222177549658024`63.97872359675475 + 9.1011775293631098206309643400737196768\
8719090966407489616961270781525530018481`64.01937648348817*I, 
  H[4, 1] -> 8.74088609596719512175453305318186532951752729585702897767391017\
232775070641276`63.70173798729796 - 22.95821801547367241064035098918627552028\
498068679622839156616178721699630198386`64.12112070210172*I, 
  H[4, 2] -> 0.02854443909809461300677201346841909464470220278215953309838931\
463165652221155`63.36910106911187 + 0.022692111454468639768537276770954274305\
75081672225498106160622048168108155532`63.2694544636045*I, 
  H[4, 3] -> 0.01210966082968591501014638234560919675496295159505564956958794\
226169018686686`63.31241631082019 + 0.008647567747509362593964815905861916862\
53936691837075827585603889471652327126`63.16617830441829*I, 
  H[4, 4] -> 0.00660482915075592674551836343872816852999922135911574134677127\
705786379369127`63.02095637688576 + 0.009784968532444094388406451055628402674\
52853824731340851498588065310704972299`63.19165422217053*I, 
  H[4, 5] -> -0.0237350498821023595400126230936815008092297147266564617970764\
9644040199859929`63.25165196573695 - 0.01294650483183233332722883435982439599\
191061661548817655916577428112857522058`62.98841435470979*I, 
  H[4, 6] -> 0.01074888136894716383370914965864337944071755798418087706848403\
558833074662536`63.32777238879213 - 0.007013315528660646068799217037553599441\
63072097989231998137758477631380769489`63.14233249723429*I, 
  H[4, 7] -> 0.01355536272210563738830913536616645040442518092484156403646079\
060155059231221`63.301314660224634 + 0.00110171560165020559416641789087697188\
387687288806000153443889844607301124643`62.21127301667448*I, 
  H[4, 8] -> -44.509830992800574828850436212785907846781823832451174038669796\
82307012999129176`63.407639280692166 + 8.691431768853443785715041721955601569\
37777979860460512507152586099113758873852`62.6982746605916*I, 
  H[4, 9] -> -18.653688325359819529047305756909978212688032221606599820335729\
93366022629090372`62.693746294136695 - 89.06652853560442853817163574949043936\
779596664207685148420507816228910051983997`63.372696103594556*I, 
  H[4, 10] -> 26.654561565815917855734006489861150366070104794365934233866048\
53573440033609451`62.911244360421236 + 36.96756189544737444636414576521026593\
239859324549050045903906545883141700988113`63.0532936257963*I, 
  H[4, 11] -> -328.5386729812532894251698719367769082791288468160378219031134\
8177122488430487935`63.724428893331506 - 4.2439255380307747996596763125735324\
8352306255031296890812001636280583434597616`62.65260502920951*I, 
  H[4, 12] -> -184.7194590449790770361212015798246285774543510380756280464794\
3432086725648146722`62.81943119622679 - 661.105610654429144442275319578579515\
6811728958619873814637709171394971461817857`63.40708472436257*I, 
  H[4, 13] -> -45.27077218809268961847212064578998652720311899042814122114034\
512689869971413701`62.79874638215067 + 45.24839515550720488663782134542594386\
713786065217371626749489882903421506016792`62.89863749317703*I, 
  H[4, 14] -> -470.2659747683901860192916194655089342229476073609254768926959\
0632827743087939479`63.1119230679569 + 591.3126666594645880339151720243541367\
3019521898641843714044187271327026537316451`63.22156142338522*I, 
  H[4, 15] -> -356.1216975243189877525769866895509488930411070025249993794575\
9361385755987861011`62.91730646124222 - 31.0752570779773455235036631507360809\
2650093512753992955910509648231133504009047`61.86981690384856*I, 
  H[4, 16] -> 1174.8206725937158949052383996007379090488066690051767307970302\
186592891342757544`63.49354776442582 + 37.54141122077998901027692648380875745\
094270640127600528107771323368786444213267`62.09343440084523*I, 
  H[4, 17] -> 1905.9298762608211933179940842098648489247928968527651804993493\
9741252726980838298`63.60216366022896 + 54.2616499253571518010953265054464758\
4843750108527990739034732758171334446525184`62.18099323790678*I, 
  H[4, 18] -> 270.85487102094327346853122422566726902512601858919750091592341\
97012151200641842`63.61800162502809 + 1.3914454422011552677587621033353622776\
8507672198008714607884483623480594511682`61.452128848571725*I, 
  H[4, 19] -> 2467.9160580586083030410935622697802531169107350086321901865860\
9934524493141872042`63.59732020481281 + 97.3445153367081698730081251013790735\
3273182633179345664603260398538102861167342`62.33304339799515*I, 
  H[4, 20] -> 32.999637227681407366836773992720166761106468447188157721274096\
11135546979142248`63.22711135148653 + 24.591537366922449714610220959319589232\
99465149117831801267421517474092411348839`63.10001201050751*I, 
  H[4, 21] -> 24.147202794553451953202504026375928815310486481384724084435847\
42572726374262064`61.34590063649741 - 1734.6834425076869732047076246426596784\
3849206066072346440939433082265761116444278`63.20937226314471*I, 
  H[4, 22] -> 313.88220888160623347567286884146746970421794203041856293060423\
832322857503095573`63.042817248694035 + 207.111743729978185115806432270407636\
84011739066125300062649074338816908267900861`62.864290174678956*I, 
  H[4, 23] -> 3396.4903931790160845138276329727189193574850962657410199873379\
752585497847449367`63.31201286672043 + 1894.453979703012363395741821284799811\
7306755298866236894321351722523136290779252`63.12643172431853*I, 
  Fr[1, 1] -> 1.9459101490553133051053527434431797296370847295818611884593749\
8086247376819031`63.871973312480094 - 3.1415926535897932384626433832795028841\
9716939937510582097494459230781640628621`64.08000040200159*I, 
  Fr[1, 2] -> 0.1413740932482766260206659620516686937039390208239501030060566\
4372395679438417`64., Fr[1, 3] -> 1.96141433559127855925620678948562656551495\
322244905450206700349511486178596597`63.87445872187789 - 
    3.14159265358979323846264338327950288419716939937510582097494459230781640\
628621`64.07903924942353*I, Fr[1, 4] -> 0.22394047418388642976444662605244784\
668057459658547150631866619450043717824058`64., 
  Fr[1, 5] -> -1.691676010671072464320906809902850375675794666075578314962994\
74615966852820768`64., Fr[1, 6] -> 2.0134045024913814232999174601036275640166\
5511301787891380067702030436626122017`64., Fr[2, 1] -> 9.86960440108935861883\
449099987615113531369940724079062641334937622004482241919`64., 
  Fr[2, 2] -> 0.7483621445200047910621521976204945339089606839184930676689803\
8415322233645087`64., Fr[2, 3] -> -5.6853494694017519884026477925687083097239\
0504238126770164489739704178817380313`64.05414923880576 - 
    4.24916143267610975822334848687562444293978433731970404157660944757177708\
32739`63.92769530453868*I, Fr[2, 4] -> 
   -5.16604483189358370392593441037533032145471755580371004768885912018994876\
734465`63.96921965778565 + 5.900550746226263090995354090598621751419096340503\
67350366811399862174271538138`64.02695403680215*I, 
  Fr[2, 5] -> 0.0863534515436657111442684677681714531661187261954251849313977\
4409987432059864`63.99176935518824 - 0.08962731364629734182384783682055172447\
905764632150365643199858505572551228063`64.00793003393784*I, 
  Fr[2, 6] -> 0.6383480596670658318135477643198355451719054163491523783147386\
567656241598944`62.971302144074684 + 9.62314394394450549942902345693182112873\
092185357045406806785955178853371986071`64.14956158350542*I, 
  Fr[2, 7] -> -5.063818601464958212328324570143513517496515786603037465572424\
82356863773880181`63.634473985183604 - 15.82529229495867882806051956885575478\
954963287110758261725440452340078394621904`64.1293475856328*I, 
  Fr[3, 1] -> -5.523306848507587579946612259737542453326992311869939072379201\
85826788916069186`63.546138473167034 + 21.51368941002949571284621355879933611\
11921930001156136402232480260063226593788`64.13665419643799*I, 
  Fr[3, 2] -> -3.243886366627566142144457712393521573152911529544348989477975\
11270939719858897`63.41195881894026 + 17.468677597565511183009645978675466923\
36786498958706336155775186868785127606925`64.14315321602456*I, 
  Fr[3, 3] -> 9.6134302586207001147056516454959726886474387216235520802543700\
3382549294547716`63.802373266887685 - 19.152610836133532836363114267696365588\
04761138079740022309837504815212672165978`64.10172287114027*I, 
  Fr[3, 5] -> 1.2020569031595942853997381615114499907649862923404988817922715\
5534183820558957`64., Fr[3, 6] -> 0.01060216495279165417956003312432568717797\
625689227730015798666142095082302742`64.14842597232798 + 
    0.00104240052214820134289311870219741199195170062043949949153456169347296\
848727`63.141066035701705*I, Fr[3, 7] -> -7.532261867709800434742347614789673\
85413116094475256591595617652661958117684247`64., 
  Fr[3, 8] -> -11.12359607982584275599276942780982001795966773048289038578309\
178420259843308639`64.10427927674549 + 5.418571023616919449473116930050805326\
87440204184320853211648810676286509794446`63.79191883660598*I, 
  Fr[3, 9] -> 0.2448165447766165326599237778396866703069071582895351760560424\
1164782711442175`64.06080214903277 + 0.17510135501167053913352033954758015480\
678620691929342250558465821478728640627`63.91525089167327*I, 
  Fr[4, 1] -> 0.0301819812158321285443577216999810763338721131835887513473190\
6529134024178706`64.14913846107952 + 0.00240687271816104432105615587398109100\
046572004611179737283541567294415529175`63.050843840832314*I, 
  Fr[4, 2] -> -18.33754647389512366343965013187341606355365331745643959379969\
383932022476520917`64., Fr[4, 3] -> -6.62359493577233567012920628301574592163\
096425597332669164190662079009618590983`63.660903390318516 + 
    19.3482226106521635866904047047680874934710556963430884638275823824431587\
9003163`64.12645070040891*I, Fr[4, 4] -> 3.8535605142483733921445512355429828\
5121448175414616300412788591684494177976038`63.18019311662251 + 
    35.7832838198505250862895620133988483228640297134614785262815661501904425\
0446052`64.14801112643711*I, Fr[4, 5] -> 0.2397003799179342825892907662949456\
711735641259995180321042719365623269665685`64.14122967870738 + 
    0.05010132189565608593833250382586055068630117541619506966256548813933227\
946514`63.46141014096742*I, Fr[4, 6] -> 
   -9.06334848292387717408721680199432210459373596216035247626270153134747496\
828247`63.73088768835279 + 22.02681969345621141978618165887083790725461743377\
827116454304251228540478377628`64.1165508063259*I, 
  Fr[4, 7] -> -1.271879884590479967997156312918921294635677577312774692249571\
33807890246206779`62.96060774542343 - 19.653769143391592123129798303142718712\
41594191569682163001076337623044401668164`64.14960749707595*I}}


==> anc/numerical_inputs/Fr_num_PSphysical_1_p32145.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{s[1, 2] -> -15337/2048, s[2, 3] -> 49/576, s[3, 4] -> -7/38, 
  s[4, 5] -> -288491/38912, s[1, 5] -> -438109/350208, s[5] -> 7}, 
 {H[1, 1] -> 1.94591014905531330510535274344317972963708472958186141028009166\
382691663293637`63.871973312480094 - 3.14159265358979323846264338327950288419\
716939937510582097494459230781640628621`64.08000040200159*I, 
  H[1, 2] -> -1.6916760106710724643209068099028503756757946622520396857147289\
1881052816275059`64., H[1, 3] -> 2.744417845273084915750085845740669096018705\
23692539051517316387991913562822644`63.968672716727674 - 
    3.14159265358979323846264338327950288419716939937510582097494459230781640\
628621`64.02737235480649*I, H[1, 4] -> 0.223940474183886429764446626052447846\
68057459658547150631866619450043813713427`64., 
  H[1, 5] -> -2.4642873625852646290831777157077513584738124626433080512746884\
2228329662394476`63.94093063283963 - 3.14159265358979323846264338327950288419\
716939937510582097494459230781640628621`64.04638915565002*I, 
  H[1, 6] -> 2.75684036527164206906137897437187800278106557650684958368741879\
826662448584351`63.96978298344094 - 3.141592653589793238462643383279502884197\
16939937510582097494459230781640628621`64.02652123710541*I, 
  H[2, 1] -> 9.86960440108935861883449099987615113531369940724079062641334937\
622004482241919`64., H[2, 2] -> 10.529961635447276426265202687437912669847839\
37801741107550459215560254367266853`63.69796910138762 + 
    27.9331119617703942269726831429134247333106455024935717056236661926444009\
8563985`64.12166163460982*I, H[2, 3] -> 1.27809852372164433049403295418195191\
995082881223110976394254861393506849977125`64.14978889329562 - 
    0.07396902663883837482446370762160550176640513181569075282019614824640881\
743514`62.91227446392637*I, H[2, 4] -> 4.237905941374841941274857295813405396\
95155066960973079667898450570560186530262`63.8812673991033 - 
    6.64064456860811029755501335701524586133022334759000867460538309633122927\
145702`64.07632632145811*I, H[2, 5] -> 
   -2.57003820360930061954865369882710594059265824743688987272626771597205158\
392534`64.12220019848712 - 0.959136416501797791555506569523674345898544504931\
42864099479473254069687083838`63.69414099992379*I, 
  H[2, 6] -> -6.2682497617426042440557501929285565579143430556047432869821718\
4609144736829214`64.03434100578495 + 5.27222765992591229049028556646847642484\
555177507076098807772340244195565983575`63.95918886819885*I, 
  H[2, 7] -> 5.42116214831760704991235608921854106695742194015323610800007568\
839791165178263`64., H[2, 18] -> -4.80613211367605681151692860400733504055021\
352449919581267817078081231567664456`63.698156707152066 - 
    12.7430667792063017201915489386004942996770416760016559702541853693023555\
7121245`64.12163496139245*I, H[2, 19] -> 
   -3.17270327806022159401725624871947524103228054733721582047217439504327372\
588866`63.40808493067934 - 17.24368588218130687724775236175432194511754315050\
915556569078101347071120135944`64.1432855763418*I, 
  H[3, 1] -> 15.0260232214677906488390740701457499343984882752237277732389796\
3706556511973543`64.0665437152661 + 10.32450514031881802209229042781346081520\
03496666172159527536241060438955751349`63.90356890442996*I, 
  H[3, 2] -> -19.506458236308038533303467980149322311267323559376721307345513\
15560304466835215`64.10554600717096 - 9.3568618422565972381909220628082735509\
4541873553902944025238899241303818542609`63.786497801930246*I, 
  H[3, 3] -> 7.39655605502757267774983110119588442765201472672059215028410810\
550343764735872`63.75078180928212 + 17.03108317907365539823300469579265318159\
283453426799772009517701456646821228399`64.11299452639446*I, 
  H[3, 4] -> 12.5686563817790920790659837790555808208770008880482147282991527\
1696335356057732`63.78067241486974 + 26.6367353615069892243700184670672920034\
705373294837951604437341120272728322219`64.10686455775209*I, 
  H[3, 5] -> 1.20205690315959428539973816151144999076498629234049888179227155\
534183820558957`64., H[3, 6] -> -0.006043547981822206223431735669941590259519\
70261457537364153475951731063905543`63.90564152014672 + 
    0.00873391042401645984176661909429877346625794464923429981122287776445442\
92688`64.06555827910887*I, H[3, 7] -> -15.73157028240773680938707973173193678\
173276039312240392406187449762776960180434`63.595885095739135 + 
    54.1782073830081936840829448796157089608633810859782230996880008153734787\
8404674`64.13293765211418*I, H[3, 8] -> 
   -6.73637111503105873566592759581366762896819916000448075265724999974593733\
034324`64.15031699657253 + 0.203461307790060381166157316722344215041498427152\
41109679008964299909468683078`62.63037282328997*I, 
  H[3, 9] -> 3.30096549423228093615177094783377760889263122618959663254396240\
713402833343162`64.07018857645656 + 2.208477228267659195586852299542394552703\
11024989996167228786917537125793967838`63.89564051746754*I, 
  H[3, 28] -> -84.04436319106709693041453112234670627400507261434974157342415\
167070552849157742`63.909069163496 - 120.043085471539567768229988342590675804\
02951773780006886814619898971847648147978`64.06389772221657*I, 
  H[3, 30] -> 78.201524567273446944601981839422252053191339995332726672644682\
10781379027283789`64.13884263837815 + 18.377215605137941981865853744370726902\
86497574503381398333374659603057320314297`63.50990712909675*I, 
  H[3, 32] -> 26.055488491948630457449781389572765649683042425967994846356123\
30683134819276786`64.11874932483792 + 10.341356609530864342294578284603354754\
66752686929305789702817810679522429866698`63.71742761956574*I, 
  H[3, 33] -> 38.576683877376577935158058346017357876785932010620698804561138\
3710139936427207`64.09222149608951 + 21.4070196196512658492389328538042201783\
8868233123026473042857220010534043932625`63.8364528110252*I, 
  H[3, 34] -> 38.492827321286753728946890909768244497842010478182919300247748\
1979031440323681`64.08917281225462 + 21.9925159594198709544514476860548845587\
7185730025907891640642416964483910528085`63.84606791659751*I, 
  H[3, 35] -> 30.774045151456732479159643966819524679795203336402743828842378\
22790696146329858`63.99118272273184 + 32.023960530658548139341750969281869051\
09505797498199722935340354409870022475671`64.00847317792025*I, 
  H[3, 36] -> -20.53887332843304465801997581229002357986346496879393783885443\
364046401918998594`64.11930218392257 - 8.075310573293935224202654020876053398\
38962302352622175521539095882863403985291`63.71388480159916*I, 
  H[3, 37] -> -3.815602072490491347576179905255302825230000097259040083141233\
4049603605829846`63.9499604839726 - 4.701572826191970675686439066043903359842\
85448167647869138781841639676126032259`64.04064057557486*I, 
  H[3, 38] -> 2.9572070904816342102451825360587719656240741581361638207040804\
5352999526791933`63.53055188950554 + 11.9666651195708664081441106872885574539\
9138277279244392967901876396506597294485`64.13764328838438*I, 
  H[3, 39] -> -0.884363310224750078606546575902684162920421871941508536948428\
82611780777905115`62.35314029757675 - 55.456212025951962938641318795351951537\
68469406940076276620375572623861884532088`64.15045978244386*I, 
  H[3, 40] -> 26.880722836171428113819308384365040850066836126350491359300862\
91293146450275233`64.10387133135742 + 13.158284231472824390270434691270908100\
89865978746767816301422799027723568040325`63.793629651758295*I, 
  H[3, 42] -> 9.2706391968903107139892366964560680297438343010772886909145906\
3367882293948992`63.700075726141975 + 24.456514175713976970328995620310667541\
30796618322470388616484387331812421514043`64.12136060345757*I, 
  H[3, 43] -> -0.073996781591241694718355870485103373449725312638144298183804\
67048603931256048`63.6631166682512 + 0.21492453570920498643525733955279302433\
025583102588398972405184541912099486762`64.12618983449755*I, 
  H[3, 45] -> -17.10862732541663383317147111096524629692494387948511588546642\
383079385346523923`63.94365989926472 + 21.58976487531000854648139191079385123\
993175806780729479832707916780499948368783`64.04469264567511*I, 
  H[3, 48] -> -45.05078121000278833846709583934418635698801441207213402709191\
848677826984081564`64.0784031604453 - 28.273609915293379147112147103127665179\
58413185421421749520969918388429778783732`63.87608209595412*I, 
  H[3, 53] -> 32.447661339691402221908335509292437755788247262393623579922274\
99627877112155883`63.74739449782731 - 75.407830039377700478274730599098279956\
63638472915871409579646030216898843674512`64.11362754083895*I, 
  H[3, 54] -> 13.121471002265564476913127268073539251403588297883879422984923\
17004455148307234`63.4206329983141 + 69.2145432800017450887801946111861378342\
4000985378087292410636946860736088939424`64.14284783080906*I, 
  H[3, 55] -> -12.57888247610114165278320820146682938894939463564054125634667\
591482764121460393`63.54741828884801 - 48.84198946120024299342649520252741013\
411098454525008531187293337927487682073764`64.13656957487481*I, 
  H[3, 56] -> -23.04504732360550181949624676101741118637758415544620078214535\
224181738580035256`64.11818383443085 + 9.233731300543293122166827043285172689\
36955063655969943983753889919540093059461`63.72098346266384*I, 
  H[3, 62] -> -6.631306644226271092249894942669885740790422520205428771283278\
15888783313153164`64., H[3, 66] -> -43.53925629870264490982089640706446056825\
814613438969549661340585141351109719605`64.14888117990674 - 
    3.78375578657232328081219947446787402000843343618303186568376124300595324\
673795`63.087923271535026*I, H[3, 76] -> 0.2756485166273874670997582859024975\
7867291282251535147367547990136744246218765`62.95558516003975 - 
    4.30922120870024588599122904439614778145034940497631459079751121482675703\
846603`64.1496282889736*I, H[3, 81] -> 0.953739810794719112333664653427191223\
82065665423113221425130635799875941241305`64.03024086784309 + 
    0.82043581223080761500624024809545476825674779221326859186105219046792423\
409655`63.96485556578089*I, H[4, 1] -> 31.32694072131701456441116828894806407\
718845548029834864732278071965833677041939`63.89248877539991 - 
    47.3166364387443829187237409390006428718311267337911009829570207404041828\
0565257`64.0715846548129*I, H[4, 2] -> 
   -0.04107639770897087961703251104120476149764856301937519523007397014142483\
691928`63.30329497368978 + 0.009880651370544125705844571716111347006350389289\
72183383185967128516696875372`62.68448819946183*I, 
  H[4, 3] -> -0.0173107367768268990657356034191848791777128055534065963534258\
5015445315144117`63.25026516985203 - 0.00334492996461138225161276266720269522\
661790384210665486315569392741487985912`62.536336646249765*I, 
  H[4, 4] -> -0.0092576111498716783658057977267762311719424715664306313450213\
4241887306203286`62.97980797965668 + 0.00975938067256618783682472170208655086\
865889806371664935267596552307832393783`63.00273130296471*I, 
  H[4, 5] -> 0.03442053720951837223364715059066793654462856523826753059809264\
063778404665906`63.21072505343247 - 0.042001724221599621243045803274077553264\
42442542755832677306521165954970312951`63.297174528328455*I, 
  H[4, 6] -> -0.0184297144703441982165937878480124990487097457032536247676257\
363170385776955`63.38062855508969 + 0.000115038628655605863321437855956904480\
15383175780567352991351404814527870279`61.17595364426044*I, 
  H[4, 7] -> -0.0123810670198819424542579533284853014818051658156840536412916\
8454666343910364`63.081915287057676 + 0.0195307435669150004734313919918073308\
197092742822778654137993605231417377636`63.27987599047144*I, 
  H[4, 8] -> -68.352058751130455539791264577222518491535312664491154974056712\
98199288563290973`63.60737298570523 + 63.947828841681866113340814053110852962\
02047454118675065426255140314276354006609`63.57844718962407*I, 
  H[4, 9] -> 50.7444265186037453257204942130727638358638298009264533335562678\
4930792128354356`63.05415343868207 - 119.228952759583942078524163042780526308\
24683367955263861963262223335737271181544`63.425159531187205*I, 
  H[4, 10] -> 60.797439468923758629708800703551717137554645677245263561086665\
53310615948941251`63.02023146605716 + 49.866465517900288977305301110455023415\
36096356187592218685157344990129528521212`62.93416842315299*I, 
  H[4, 11] -> 48.895549522558537834124614054920543871313375255258235041120543\
36768836831991355`62.30463818133047 - 1114.8424649854213785578668650023341262\
887674190946873434471433834405346028315467`63.73808145502293*I, 
  H[4, 12] -> -104.2126810024251102135219779133529896365642185504697249540671\
5997555792060789247`62.329686534833534 - 51.080592238013492626699852074589362\
33178243294546847057498348010473444806019601`62.02995320230444*I, 
  H[4, 13] -> -277.8805950409794026815444061429669455912976720254849291916795\
7172136668434604397`63.25459942425912 - 343.471654473141863906881569251483303\
96209673212311383202891801330593687264071477`63.362654683582875*I, 
  H[4, 14] -> 352.15670589794363657858101674960258477149764408231514710152568\
492963499670691936`62.8403942054562 + 905.85280409989852388939023372528597268\
764221319420923546589749324655428156729581`63.25450285751956*I, 
  H[4, 15] -> -80.13120512956140333798708358531128932381238244859968343376955\
830599420770195933`62.073980669135004 - 121.226871534171419397901898300547228\
08260313063222788793125260484796873146465718`62.25520030956899*I, 
  H[4, 16] -> 1015.7460273141663404940727444218166879634573331313554258231585\
4140270031279237218`63.192461368338066 + 639.89320905417077232815228231767577\
849293144541635828962380974062186511187433966`62.9935724616907*I, 
  H[4, 17] -> 2352.8475213824205190468727047383458948245470655869436633103858\
707111210564798826`63.3883759432377 + 1054.3723110040906065753234343062273063\
8919374554853315837220563450401867723110165`63.04349599088178*I, 
  H[4, 18] -> 298.06612428010893571381046798217045128130929559467128135962851\
815609889836743092`63.35388454914447 + 80.79772413289808534672108276743631283\
882640638472319255739370103506171696182308`62.790268316211645*I, 
  H[4, 19] -> 3480.4017203766085067824402413389531775752385382208733073814708\
3237954371692123042`63.43896756867342 + 1277.35079376512089115864053962364298\
014297482878168663034787918819303532208316314`63.006215706306804*I, 
  H[4, 20] -> -51.46714952272939903158022242198961981218882993447060293902252\
313368398400176302`62.98205261913312 + 92.70789197099728560955096374024783921\
794400656998048361760164478046127206093347`63.23878493406295*I, 
  H[4, 21] -> 503.52147788550994638237121235268993023456743373853193923364359\
101194503365472174`62.47630028491866 - 1289.979094701982756407380044479731171\
95506965802869347103855733645291525751576365`62.88831318390831*I, 
  H[4, 22] -> 220.65244112672225408398258140077618356574848855651152249286172\
221212960654663676`62.51103283675305 + 490.7546228072227754924037978985984780\
0249531269940186187198734808329964556152521`62.86244161480133*I, 
  H[4, 23] -> 4608.7149674857301727438713107487389084693828726318488155912948\
558556088611079519`63.25100262326626 + 3932.454043167220274995207566602839248\
28325036634326689377525518605331627128011455`63.184504077643304*I, 
  Fr[1, 1] -> 1.9459101490553133051053527434431797296370847295818614102800916\
6382691663293637`63.871973312480094 - 3.1415926535897932384626433832795028841\
9716939937510582097494459230781640628621`64.08000040200159*I, 
  Fr[1, 2] -> -1.691676010671072464320906809902850375675794662252039685714728\
91881052816275059`64., Fr[1, 3] -> 2.7444178452730849157500858457406690960187\
0523692539051517316387991913562822644`63.968672716727674 - 
    3.14159265358979323846264338327950288419716939937510582097494459230781640\
628621`64.02737235480649*I, Fr[1, 4] -> 0.22394047418388642976444662605244784\
668057459658547150631866619450043813713427`64., 
  Fr[1, 5] -> -2.464287362585264629083177715707751358473812462643308051274688\
42228329662394476`63.94093063283963 - 3.1415926535897932384626433832795028841\
9716939937510582097494459230781640628621`64.04638915565002*I, 
  Fr[1, 6] -> 2.7568403652716420690613789743718780027810655765068495836874187\
9826662448584351`63.96978298344094 - 3.14159265358979323846264338327950288419\
716939937510582097494459230781640628621`64.02652123710541*I, 
  Fr[2, 1] -> 9.8696044010893586188344909998761511353136994072407906264133493\
7622004482241919`64., Fr[2, 2] -> 10.5299616354472764262652026874379126698478\
3937801741107550459215560254367266853`63.69796910138762 + 
    27.9331119617703942269726831429134247333106455024935717056236661926444009\
8563985`64.12166163460982*I, Fr[2, 3] -> 1.2780985237216443304940329541819519\
1995082881223110976394254861393506849977125`64.14978889329562 - 
    0.07396902663883837482446370762160550176640513181569075282019614824640881\
743514`62.91227446392637*I, Fr[2, 4] -> 4.23790594137484194127485729581340539\
695155066960973079667898450570560186530262`63.8812673991033 - 
    6.64064456860811029755501335701524586133022334759000867460538309633122927\
145702`64.07632632145811*I, Fr[2, 5] -> 
   -2.57003820360930061954865369882710594059265824743688987272626771597205158\
392534`64.12220019848712 - 0.959136416501797791555506569523674345898544504931\
42864099479473254069687083838`63.69414099992379*I, 
  Fr[2, 6] -> -6.268249761742604244055750192928556557914343055604743286982171\
84609144736829214`64.03434100578495 + 5.2722276599259122904902855664684764248\
4555177507076098807772340244195565983575`63.95918886819885*I, 
  Fr[2, 7] -> 5.4211621483176070499123560892185410669574219401532361080000756\
8839791165178263`64., Fr[3, 1] -> 15.0260232214677906488390740701457499343984\
8827522372777323897963706556511973543`64.0665437152661 + 
    10.3245051403188180220922904278134608152003496666172159527536241060438955\
751349`63.90356890442996*I, Fr[3, 2] -> 
   -19.5064582363080385333034679801493223112673235593767213073455131556030446\
6835215`64.10554600717096 - 9.35686184225659723819092206280827355094541873553\
902944025238899241303818542609`63.786497801930246*I, 
  Fr[3, 3] -> 7.3965560550275726777498311011958844276520147267205921502841081\
0550343764735872`63.75078180928212 + 17.0310831790736553982330046957926531815\
9283453426799772009517701456646821228399`64.11299452639446*I, 
  Fr[3, 5] -> 1.2020569031595942853997381615114499907649862923404988817922715\
5534183820558957`64., Fr[3, 6] -> -0.0060435479818222062234317356699415902595\
1970261457537364153475951731063905543`63.90564152014672 + 
    0.00873391042401645984176661909429877346625794464923429981122287776445442\
92688`64.06555827910887*I, Fr[3, 7] -> 
   -15.7315702824077368093870797317319367817327603931224039240618744976277696\
0180434`63.595885095739135 + 54.178207383008193684082944879615708960863381085\
97822309968800081537347878404674`64.13293765211418*I, 
  Fr[3, 8] -> -6.736371115031058735665927595813667628968199160004480752657249\
99974593733034324`64.15031699657253 + 0.2034613077900603811661573167223442150\
4149842715241109679008964299909468683078`62.63037282328997*I, 
  Fr[3, 9] -> 3.3009654942322809361517709478337776088926312261895966325439624\
0713402833343162`64.07018857645656 + 2.20847722826765919558685229954239455270\
311024989996167228786917537125793967838`63.89564051746754*I, 
  Fr[4, 1] -> -0.037433724478228457734827651826225895415895560338865188654923\
4429889716544572`64.0582548502919 + 0.027236661020154517513000213791886194449\
42900023730812842684614648125951402352`63.920145676528726*I, 
  Fr[4, 2] -> -79.47249281971362535849247986614393258064248523026725244814380\
4384011966230234`64.09610858683972 + 42.4068103113607156349061237608324052193\
5371433717429565132844548517990341945225`63.823327358671314*I, 
  Fr[4, 3] -> -17.74454535989171247560676112231648741345010131327222010623686\
033420725225542281`64.15050846720591 - 0.097312446953645617787903720101945743\
78030926462864842911204045936544429299167`61.88961198378509*I, 
  Fr[4, 4] -> 12.427120524807660787872528638404526897703378764897951072679057\
51875707380640774`63.6114117669129 + 41.1656614626099099543251556963455980890\
0284113527134114794544830385886994659431`64.13157635472002*I, 
  Fr[4, 5] -> 13.740707532675146807358180205932953078868373602259188844518403\
8635959973590925`64.15046858853616 - 0.20088968259391791990002071355672050804\
708449571746356049297354448842410650859`62.31541712524573*I, 
  Fr[4, 6] -> -16.54352538412539926223791917981962911017013541967249228893562\
876161686164643502`63.697527753366515 - 43.9364121207581707891838609018436415\
8923647050419811340038901720011424836670774`64.121724280444*I, 
  Fr[4, 7] -> -8.111088001805261621732079388188826368393560499270282598803963\
33816517645264316`63.6684487099633 + 23.2369661643397247860075919463127426032\
9490032107252169057346274971976215901543`64.1255490222366*I}}


==> anc/numerical_inputs/Fr_num_PSphysical_1_p32415.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{s[1, 2] -> -15337/2048, s[2, 3] -> -2359/2048, s[3, 4] -> -7/38, 
  s[4, 5] -> 455/64, s[1, 5] -> -438109/350208, s[5] -> 7}, 
 {H[1, 1] -> 1.94591014905531330510535274344317972894183641086905672653671337\
141886844421267`63.871973312480094 - 3.14159265358979323846264338327950288419\
716939937510582097494459230781640628621`64.08000040200159*I, 
  H[1, 2] -> -1.6916760106710724643209068099028503756585208391940963467480092\
1941108221345042`64., H[1, 3] -> 2.744417845273084915750085845740669096018704\
75607180055773455227795835699716684`63.968672716727674 - 
    3.14159265358979323846264338327950288419716939937510582097494459230781640\
628621`64.02737235480649*I, H[1, 4] -> 0.223940474183886429764446626052447846\
68057459658547150631866624393893004235204`64., H[1, 5] -> 0.14137409324827662\
602066596205166869370393902082395010300605664372395679438417`64., 
  H[1, 6] -> -4.5820477685672371565286294050345522547913343470521257714544042\
1603656232768933`64., H[2, 1] -> 9.869604401089358618834490999876151135313699\
40724079062641334937622004482241919`64., H[2, 2] -> 0.74836214452000479106215\
219762049453370177273462793087032739248148412645519881`64., 
  H[2, 3] -> 73.2412231259054548511195698119551619055037785349781329299972141\
9213079494712624`64.0484310393224 - 56.74075629521240618558920085625695892133\
767460021653925380419341548540260403078`63.937570571121014*I, 
  H[2, 4] -> 17.6261308188292247525335150493008506779697128214404785969785919\
4822787235761489`63.96377963982956 - 20.5783703957686448896109576070109104661\
0636446232255630110000045053097215525669`64.03103363069793*I, 
  H[2, 5] -> -2.5700382036093006195486536988271059451149761896837633583688840\
4359763520701311`64.12220019848712 - 0.95913641650179779155550656952367435026\
691550461682324680307485650245830785802`63.69414099992379*I, 
  H[2, 6] -> -20.643263954985670775783524492740342431120716612182809309063462\
41243358190238334`64.00604856003115 + 20.068177139568551282226395322194740506\
4385692574819823312020378595858803984138`63.993778120167235*I, 
  H[2, 7] -> 6.08471271593576808736717763006310455722786077702094231824326782\
106787837079518`63.490477255416906 - 27.1412244615553646863482115432291324962\
7512986101841396595187731088779241640758`64.13986661390236*I, 
  H[2, 18] -> -4.806132113676056811516928604007335040550213519321839444024456\
14342514942735644`63.698156707152066 - 12.74306677920630172019154893860049429\
967704166543725807682795915969514360422542`64.12163496139245*I, 
  H[2, 19] -> -1.509831813328230335895780013531157595059847687559616385420909\
3632792629364369`63.09110341867509 - 17.2457520398707700380290695639747838314\
6932101589856903552125717142242012665094`64.14885698412704*I, 
  H[3, 1] -> 27.0403713478583043999034108379882995720864931574299199075560564\
0599395365828128`63.70986945007453 - 69.5119581110080380711817416767978414739\
3926341272119023195361201882458132284958`64.11991632106097*I, 
  H[3, 2] -> -35.318666306926195289671061700327307356567667829118678073463645\
52143448815677227`63.77937136277862 + 75.125280595084915172895555674362595531\
96376897004245567192779631299879979842745`64.10715317437997*I, 
  H[3, 3] -> 31.4943088506741722391420400076755328965176221689751041773184326\
9182872465172942`63.739646317973616 - 74.751182566014593926476101944032173210\
21463084677715184938221205011227726467806`64.11503230347111*I, 
  H[3, 4] -> 7.51253911451903045173835615449210776581929787889388707017218181\
057084897936678`62.67422736671619 - 224.8184966587777926857221255114646689918\
4920692614094675810285759614440148131077`64.15027265991601*I, 
  H[3, 5] -> 1.20205690315959428539973816151144999076498629234049888179227155\
534183820558957`64., H[3, 6] -> 0.0129202768686518003671876063145177952057605\
5957327532265756137541336294756619`63.807322273797844 + 
    0.02537508819538552641394262641763877871066126525900910045233406279268537\
109768`64.1004580139287*I, H[3, 7] -> -7.532261867709800434742347614789673854\
6944751755087989895797294526632969705673`64., 
  H[3, 8] -> 165.457600986888083392786993083596625420431086085075560654168671\
75860687204970953`63.89113315005331 - 251.03240755505881406845867768821041689\
522782429511152716092077154894881564576265`64.07217621822296*I, 
  H[3, 9] -> 3.30096549423228093615177094783377761050505297148397078872498558\
738512316035353`64.07018857645656 + 2.208477228267659195586852299542394537832\
41536852691118505748100490796052798024`63.89564051746754*I, 
  H[3, 28] -> 31.194482601516815289206700643313892726493510947571095504211955\
46096693919820058`63.545600806430514 - 121.6652545315856864799008574926080198\
9200896477096705640664998231145749543349951`64.13668958873697*I, 
  H[3, 30] -> 7.0957036480904368630893026587910089390771673412846654939705062\
1035626023111724`62.809531795612365 + 155.42703614182458497657980791962312139\
04285397420559247132220469523507771354403`64.15006289217791*I, 
  H[3, 32] -> 26.055488491948630457449781389572765649683042399506995047804040\
50081309772557689`64.11874932483792 + 10.341356609530864342294578284603354754\
66752688555820361949831565693550013026625`63.71742761956574*I, 
  H[3, 33] -> 30.690618246893449723695343159064006479870884993002925590378830\
13715350851709725`63.99192553850856 + 31.832082392693909620020446701351505437\
69461849249701015198157856670988510959015`64.00778495159477*I, 
  H[3, 34] -> -62.98879955656144802230010178484754550296328586796710928297660\
730671842201708887`64.10145123650547 - 31.71466923394118795170276002350433831\
355547052791396535668151677088058923783362`63.80344809119227*I, 
  H[3, 35] -> 30.774045151456732479159643966819524679795203335859831651650983\
03563912478522286`63.99118272273184 + 32.023960530658548139341750969281869051\
09505797498200236757923322369363234302122`64.00847317792025*I, 
  H[3, 36] -> -6.067800091473211691804377187201150040871561543066703622286610\
84612902841777556`64., H[3, 37] -> 2.2412125634827418029431451884276094441649\
8250781228179559390884430983136507514`63.41726864056772 + 
    11.9174183857010417389357519710086333887514766091090575438087007757326275\
6161499`64.1429677786783*I, H[3, 38] -> 2.95720709048163421024518253605877196\
562407417736964025800369431654448206891625`63.53055188950554 + 
    11.9666651195708664081441106872885574539913827515128344090857179760709393\
5518623`64.13764328838438*I, H[3, 39] -> 10.872380634224732592926362905884806\
80792796387188786493620210200079304958815438`64.11195147073144 - 
    4.79295012706522797759767537818869353247500094189314240322543356147344341\
101185`63.75622973237729*I, H[3, 40] -> 
   -2.83409444244552228662803140082833395418197865316982944178323740448444639\
497958`63.057640313509076 - 34.9839269207331313987841266061282924285266696594\
6658542335583626081395428764765`64.14909455219114*I, 
  H[3, 42] -> 47.281105373043298928449441627300146123589866186143372647374944\
28602502943445851`63.65659977210423 - 139.64885183395847017649962466022563666\
054553350995730228809811453069452601016589`64.12694952021701*I, 
  H[3, 43] -> 195.73719676320196832753176705929242644260641972211940677297496\
918386131907419895`63.91985446470457 - 269.2946705717566228022770502394355206\
5827616684098216403639444643395101111811065`64.05840885906466*I, 
  H[3, 45] -> -12.36601105280553236356953706287606331380077893236299505091372\
162645001027359084`64., H[3, 48] -> -91.8983024578581832878071738371223964434\
9629518124777968898488463406845728640194`63.664317811562285 + 
    266.094985725982234320497758319047789498042549506138076421071952135003761\
09579717`64.1260470131899*I, H[3, 53] -> 178.62929652175168650732678679934567\
300401757527507924220151704922963552284670305`63.86178668127167 - 
    297.818160741419466133170802357345147619369018727479794457770840757904190\
86925987`64.08378517057517*I, H[3, 54] -> 
   -0.28187173350577477517846862826141804287488094031862767341832750955119752\
243743`64.08868179550025 + 0.161783779017172930091376939093876499987681226859\
11662752854506530084470267592`63.8475652447487*I, 
  H[3, 55] -> 51.666646014164719549867019046832059594146603873898940609115419\
64187701319138085`64.01459248731958 - 48.191846373537059804263815752241064591\
3352887598651793400457019937625198615849`63.98435578320609*I, 
  H[3, 56] -> -256.6711751317340180558694881712761604101518833617992145625947\
1665052780539050024`63.88182818098908 + 401.463839964378054848379947931106652\
19729772167480439754238651449462191489690361`64.07609751629535*I, 
  H[3, 62] -> -6.631306644226271092249894942669885740790430134952349483765814\
5187706511725329`64., H[3, 66] -> -43.539256298702644909820896407064460553944\
76480832822756716279810693437002770663`64.14888117990674 - 
    3.78375578657232328081219947446787403098367993102296514931662762929106974\
626246`63.087923271535026*I, H[3, 76] -> 0.2756485166273874670997582859024975\
7589394852294289025788473684220816922412597`62.95558516003975 - 
    4.30922120870024588599122904439614778011459299597415321411982581710099861\
146107`64.1496282889736*I, H[3, 81] -> 116.8558698772660938087847907694413897\
0863055437129925484551493987157580146396767`64.01018064418219 - 
    111.375164763247605833699824472832659900665317174308383180820092966818393\
42198543`63.98931847104566*I, H[4, 1] -> 31.326940721317014564411168288948064\
07405618055986223174052867166442278393576833`63.89248877539991 - 
    47.3166364387443829187237409390006428781820462597941423038890622347060303\
0233863`64.0715846548129*I, H[4, 2] -> 
   -0.13692146937254058852573951061735051532203142641108874223266160045392832\
993053`63.30706055494182 - 0.109855465223051565616032809965992952768420594682\
46351129645693502923399476601`63.211410671423515*I, 
  H[4, 3] -> -0.0244529489570568850441646302663326319151285158599927806249736\
7716959371778934`62.809684418346485 - 0.0186669730036773879011350271348229867\
3019118027116486601982108871426275910313`62.692427076428366*I, 
  H[4, 4] -> -0.0125866404111732033657605956373428346393606804110253450496336\
2373465111065037`62.54725857884377 + 0.01216885398764906341620401553215968118\
941521198367985550927656238124335445618`62.53259843396384*I, 
  H[4, 5] -> -0.0321854308047450618527050317733175818327400160192557154308339\
9683865110193374`62.61841887812492 - 0.08883934467148320426408503939167749900\
858848730820230248223084017456967133257`63.05936489784234*I, 
  H[4, 6] -> 0.07133834786325412927923753366161025944424543203347488887567682\
464449385709858`63.38959573899606 + 0.060570764648851607047192922401108474960\
26440204482842041401448174716953927684`63.31853574803257*I, 
  H[4, 7] -> 0.02728578966439625841063386517161672423598922455783661571080656\
713195626119899`62.83228197585967 + 0.060853913278223965653010583634213868360\
15251403828730550583507851112934174587`63.180633960110434*I, 
  H[4, 8] -> -115.20867150377300490011152231996446049973471057505604726568397\
795344034456070352`62.91723509148959 - 794.8432403350450776430709954590250146\
4269290214817610249560420101173019519418194`63.7560314079516*I, 
  H[4, 9] -> 655.271301817153127709103254017595547471614518322828017809492091\
62237809541576142`62.804697978247226 - 331.7277109072311748590925974828719304\
7197540150098862670363739245514524098386814`62.50905858205076*I, 
  H[4, 10] -> 126.80794108507390694394595982840433899636312334727419485026892\
91911572771775133`62.40264259668886 - 767.02119978177043819089106364913902183\
503052353617088382877242576231126209670419`63.18430351312466*I, 
  H[4, 11] -> -219.6732958401894746625192108042182430626614699998914436330247\
4898811270138657704`63.118312816559 + 100.62406154928612229468082104200414606\
652912380648293422851321506374520482201996`63.10850613942544*I, 
  H[4, 12] -> 4340.6934061079177437049110416411440646855914250813898556119465\
9592376203061955856`62.867149917640695 - 2172.4692654003165894192383860484725\
8622965631025689234525636611923908221557635826`62.56865365717434*I, 
  H[4, 13] -> -206.3499182655127133681499672812714627665441872036494494357500\
4743164848651503783`62.52479664308581 - 1168.79873578720851514615466012940417\
128551686604230525388025434431013895871065407`63.29092354569822*I, 
  H[4, 14] -> -7937.848962890688945575201470751806167373803645758023594493035\
32180170324806545717`62.91629599038175 + 1724.5925034516019392430243697398354\
730847363343032243372722447159484989616557179`62.25379533978401*I, 
  H[4, 15] -> -6310.746784479587479138145616521730297868637404341066419325544\
32256013054079089244`62.8388798398352 + 1273.13209349422977007311383596404648\
918769520400873614294157477436559780355894571`62.14430000508999*I, 
  H[4, 16] -> 1440.1854662097774832492961611341736135943939150944090902483425\
737213038561332065`62.69614680252668 - 2669.212431437363038026025244324524534\
36832885424012941217642705257217388180733788`62.97000960616638*I, 
  H[4, 17] -> 1681.4531016753064254858256507247508370963525682858683544761519\
1934268321792019927`62.73433088408572 - 4361.28109819456184145331185981214680\
550759285944373266203970437405097082587093606`63.15664888130571*I, 
  H[4, 18] -> 257.85061013985146489306499213164126853307315806350086919695677\
151692007440705401`62.79156805829928 - 586.4857913260954700029072119018262927\
2872674977378025632941995866791308822589031`63.157613644670654*I, 
  H[4, 19] -> 2172.0441483011678756478809488033415268002407857879863919094474\
8644484574088517732`62.743331388045426 - 5382.7817965510556105201773638644774\
9788334117970347899343118273836996511563123979`63.14725413947277*I, 
  H[4, 20] -> -85.02504175484885587254649358946605501404435663727710058270827\
382557301473332024`62.560422861213326 - 172.269927222999098082108340974625485\
25399126492495720627521113064188832869844353`62.86734453418861*I, 
  H[4, 21] -> 16641.222076741339977789103998783247965007962377031372597181962\
25547624608626073778`62.75186208236004 - 19327.649360848673375652077602595618\
94114745952002635185458320666207246979208062303`62.8172576641752*I, 
  H[4, 22] -> -2704.788063844939122060599826111683659933063623129516229040623\
61568476543276544068`62.694092923926384 + 1817.975006131028704901931118237674\
49611677373064136156553287790736563225491195433`62.522072054888525*I, 
  H[4, 23] -> -18645.92309563410473131157035796397013812733622844966681521438\
580114898736866123254`62.73492330677187 + 15136.53392585896444837779932875364\
340656896523945599795842804081152749869164158792`62.64622584277002*I, 
  Fr[1, 1] -> 1.9459101490553133051053527434431797289418364108690567265367133\
7141886844421267`63.871973312480094 - 3.1415926535897932384626433832795028841\
9716939937510582097494459230781640628621`64.08000040200159*I, 
  Fr[1, 2] -> -1.691676010671072464320906809902850375658520839194096346748009\
21941108221345042`64., Fr[1, 3] -> 2.7444178452730849157500858457406690960187\
0475607180055773455227795835699716684`63.968672716727674 - 
    3.14159265358979323846264338327950288419716939937510582097494459230781640\
628621`64.02737235480649*I, Fr[1, 4] -> 0.22394047418388642976444662605244784\
668057459658547150631866624393893004235204`64., 
  Fr[1, 5] -> 0.1413740932482766260206659620516686937039390208239501030060566\
4372395679438417`64., Fr[1, 6] -> -4.5820477685672371565286294050345522547913\
3434705212577145440421603656232768933`64., Fr[2, 1] -> 9.86960440108935861883\
449099987615113531369940724079062641334937622004482241919`64., 
  Fr[2, 2] -> 0.7483621445200047910621521976204945337017727346279308703273924\
8148412645519881`64., Fr[2, 3] -> 73.2412231259054548511195698119551619055037\
7853497813292999721419213079494712624`64.0484310393224 - 
    56.7407562952124061855892008562569589213376746002165392538041934154854026\
0403078`63.937570571121014*I, Fr[2, 4] -> 17.62613081882922475253351504930085\
067796971282144047859697859194822787235761489`63.96377963982956 - 
    20.5783703957686448896109576070109104661063644623225563011000004505309721\
5525669`64.03103363069793*I, Fr[2, 5] -> 
   -2.57003820360930061954865369882710594511497618968376335836888404359763520\
701311`64.12220019848712 - 0.959136416501797791555506569523674350266915504616\
82324680307485650245830785802`63.69414099992379*I, 
  Fr[2, 6] -> -20.64326395498567077578352449274034243112071661218280930906346\
241243358190238334`64.00604856003115 + 20.06817713956855128222639532219474050\
64385692574819823312020378595858803984138`63.993778120167235*I, 
  Fr[2, 7] -> 6.0847127159357680873671776300631045572278607770209423182432678\
2106787837079518`63.490477255416906 - 27.141224461555364686348211543229132496\
27512986101841396595187731088779241640758`64.13986661390236*I, 
  Fr[3, 1] -> 27.040371347858304399903410837988299572086493157429919907556056\
40599395365828128`63.70986945007453 - 69.511958111008038071181741676797841473\
93926341272119023195361201882458132284958`64.11991632106097*I, 
  Fr[3, 2] -> -35.31866630692619528967106170032730735656766782911867807346364\
552143448815677227`63.77937136277862 + 75.12528059508491517289555567436259553\
196376897004245567192779631299879979842745`64.10715317437997*I, 
  Fr[3, 3] -> 31.494308850674172239142040007675532896517622168975104177318432\
69182872465172942`63.739646317973616 - 74.75118256601459392647610194403217321\
021463084677715184938221205011227726467806`64.11503230347111*I, 
  Fr[3, 5] -> 1.2020569031595942853997381615114499907649862923404988817922715\
5534183820558957`64., Fr[3, 6] -> 0.01292027686865180036718760631451779520576\
055957327532265756137541336294756619`63.807322273797844 + 
    0.02537508819538552641394262641763877871066126525900910045233406279268537\
109768`64.1004580139287*I, Fr[3, 7] -> -7.53226186770980043474234761478967385\
46944751755087989895797294526632969705673`64., 
  Fr[3, 8] -> 165.45760098688808339278699308359662542043108608507556065416867\
175860687204970953`63.89113315005331 - 251.0324075550588140684586776882104168\
9522782429511152716092077154894881564576265`64.07217621822296*I, 
  Fr[3, 9] -> 3.3009654942322809361517709478337776105050529714839707887249855\
8738512316035353`64.07018857645656 + 2.20847722826765919558685229954239453783\
241536852691118505748100490796052798024`63.89564051746754*I, 
  Fr[4, 1] -> 0.0964304719675527154288267814975081724811304658956926177651134\
4587287627072682`63.931701605127394 + 0.1271719854249273493900899736616041228\
3432006689537711478430812466365762571741`64.05187876435825*I, 
  Fr[4, 2] -> -18.33754647389512366343965013187341606436362076731245879990162\
000849455599193119`64., Fr[4, 3] -> 162.8400658798724029343075801560593183911\
4630417719061236691568519138150508914455`63.50167854770488 - 
    706.920892544246127316295866667684075274702447367607864032596845895983420\
74039751`64.13928809541139*I, Fr[4, 4] -> 11.67008472391575711692123152286109\
003454392558333449448223940961825316476629299`63.0141488253429 - 
    159.322914480622946728266955458734175034349380702259639273786128688039956\
10907168`64.14935305866386*I, Fr[4, 5] -> 13.74070753267514680735818020593295\
310486707392395289086879612578466798554784426`64.15046858853616 - 
    0.20088968259391791990002071355672051919832535285246932680530782472069167\
574755`62.31541712524573*I, Fr[4, 6] -> 
   -24.7535743438807425950877363914398093826073687600851282254754268535017811\
6744908`63.30237609776959 + 172.727822464647318265559157364398165957743685276\
34207822638752777455289327384939`64.14610047713357*I, 
  Fr[4, 7] -> 29.404761586170947630229801220318208106695548636450376974375773\
32903024793965076`63.38056326048927 - 170.61345951170137391557311511417333022\
946074874241830911845785331014870982479848`64.1441588872029*I}}


==> anc/numerical_inputs/Fr_num_PSphysical_1_p34125.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{s[1, 2] -> 63/4, s[2, 3] -> -7/38, s[3, 4] -> 49/576, s[4, 5] -> 140/9, 
  s[1, 5] -> -438109/350208, s[5] -> 7}, 
 {H[1, 1] -> 1.94591014905531330510535274344317972963708472958186118845646234\
371583922897975`63.871973312480094 - 3.14159265358979323846264338327950288419\
716939937510582097494459230781640628621`64.08000040200159*I, 
  H[1, 2] -> -2.4642873625852646290831777157077513584738124626433080315866978\
0278213034562427`63.94093063283963 - 3.14159265358979323846264338327950288419\
716939937510582097494459230781640628621`64.04638915565002*I, 
  H[1, 3] -> 2.00336120327729749387563510788549932893001872539668948573800727\
868712010912452`64., H[1, 4] -> 0.2239404741838864297644466260524478466805745\
9658547150631866619450043856946889`64., 
  H[1, 5] -> -1.6916760106710724643209068099028503756757946653937310005443043\
0146017916194788`64., H[1, 6] -> 2.013404502491381423299917460103627564016629\
07941155240638478106053165223868706`64., H[2, 1] -> 9.86960440108935861883449\
099987615113531369940724079062641334937622004482241919`64., 
  H[2, 2] -> 10.5299616354472764262652026874379126698478394378076083646011298\
6676115917845809`63.69796910138762 + 27.9331119617703942269726831429134247333\
1064552223340029095110738262936835918307`64.12166163460982*I, 
  H[2, 3] -> -5.3865363751782849518287538665451596263768530999749952073095129\
8622924550649188`63.666930994023225 + 15.492154692096854642296586686330741273\
7940909923463446836749608119310269479974`64.12573322189743*I, 
  H[2, 4] -> -5.1660448318935837039259344103753303214547003371136233053933577\
4330357049907387`63.96921965778565 + 5.90055074622626309099535409059862175141\
901455137520518534936294149793331659708`64.02695403680215*I, 
  H[2, 5] -> -1.2587575561788361259994725181901610828297957497223086223616130\
9166745741432974`62.935658137865 - 20.605831095619825893751997412967775238864\
92265826716230910603234845195894394533`64.14970618290155*I, 
  H[2, 6] -> 0.54769632499320525530306807176000583443284648714456754024670922\
403878305504903`62.90141907825914 - 9.703873010321631882852937527081261612053\
32129228628369622950900155533413085423`64.14982435591183*I, 
  H[2, 7] -> -5.0638186014649582123283245701435135174964097364936877499627788\
3483668838784765`63.634473985183604 - 15.825292294958678828060519568855754789\
54971465594718252441405230300755357899283`64.1293475856328*I, 
  H[2, 18] -> -4.806132113676056811516928604007335040550213524499196117740074\
13258337851629149`63.698156707152066 - 12.74306677920630172019154893860049429\
967704167600165599299715440847790103739108`64.12163496139245*I, 
  H[2, 19] -> 3.1809205330535474544937803713203851135572496602470879510575623\
9403209195508516`64.150514997832 - 
    4.3407425477298734008153470866290768245`24.285526206609998*^-40*I, 
  H[3, 1] -> -5.5233068485075875799466122597375424533272165666904457929264845\
0296868643252731`63.546138473167034 + 21.513689410029495712846213558799336111\
19203051589423995924197860367495240612063`64.13665419643799*I, 
  H[3, 2] -> -3.4422545778546139318040318206472669243114714468109741441807883\
1892442555533536`63.440511127933554 - 17.315309944914140140548060991458096576\
78557949600281677039586728940131417233855`64.14209841160728*I, 
  H[3, 3] -> 9.61343025862070011470565164549597268864781190479243839214607068\
021498307850586`63.802373266887685 - 19.1526108361335328363631142676963655880\
481484142039122212345616273321090878016`64.10172287114027*I, 
  H[3, 4] -> 44.8110074907503310994193322245247462576756377901102123217644165\
276871031153494`63.891386158183685 - 67.9304925557167497748108868002074396371\
8143635218097580107696388078166852090346`64.07206621348932*I, 
  H[3, 5] -> 1.20205690315959428539973816151144999076498629234049888179227155\
534183820558957`64., H[3, 6] -> 0.0254218781836846661540624597683763216703262\
6365120646906415030256776869469678`64.03304285870598 - 
    0.02153651717083466579127850430498234287108404413575990957663333632363379\
28099`63.96101069703841*I, H[3, 7] -> -15.73157028240773680938707973173193678\
173276013767660168713241292769352112505247`63.595885095739135 + 
    54.1782073830081936840829448796157089608633812742963922477312026049278186\
148408`64.13293765211418*I, H[3, 8] -> 
   -29.0216461134241772220715267500000098571911855939632802941664966917230182\
455606`64.14719077104063 + 3.604578107710141377838376320909151628616209609062\
04489527799095335126267431947`63.2413231696742*I, 
  H[3, 9] -> 17.5577051288307747072166823721823980786320535115591497817954766\
6666991308752596`64.1493843196635 - 1.268602844885900397378989961014201968937\
39889145153773634168578275181510409782`63.00824224961261*I, 
  H[3, 28] -> -42.50553951053477303379045554431703810433708411819137507115596\
094862652055458253`64.12079817804324 - 16.27786239660393885275610647512179758\
478521166860600001201988531770637155833597`63.70395001801308*I, 
  H[3, 30] -> 48.301425915930783105880066015118462547685070119871216997558035\
83445860819674665`63.978633717471276 + 53.06121906497126608148381914515180913\
673570402993646643798789412602157923356311`64.01945098917868*I, 
  H[3, 32] -> 26.055488491948630457449781389572765649683042425967995053968775\
23667124001446046`64.11874932483792 + 10.341356609530864342294578284603354754\
66752686929305792833924201150654229143822`63.71742761956574*I, 
  H[3, 33] -> -8.425367564742184252446216311960038585237332061340722962326228\
99469471410281236`64.15051499783199 - 
    3.62058425374192372984577050128071306469`24.78370479965814*^-39*I, 
  H[3, 34] -> -8.590638480627922766692152015605276894868232510781082892525508\
59267136351497618`64.15051499783199 + 
    2.05013886259892421326138921681855942738`24.528272833038244*^-39*I, 
  H[3, 35] -> -13.89353575048300828075390382374538357326983985510384233227535\
719248792014276138`64.1504456332044 + 0.2483358034281434186604018030787145825\
1343549623217780869540506701389065994631`62.40267218808052*I, 
  H[3, 36] -> -8.951807998511270282979326427575271236303350919160772549345228\
77341178551260787`64., H[3, 37] -> -27.35462529549655986059686792486014771980\
518165577138841791657304788117807148085`63.94143491637541 - 
    34.8076051399634920737838931995579433531353562053892983627078201497579903\
9879861`64.04607828984443*I, H[3, 38] -> 
   -25.7455895442576700330703792734403066922340474305798341486889425508280187\
8735832`64.14002262811832 - 5.72835315587590518616236979969654064769844797603\
635280216178823858381155497417`63.4873495715994*I, 
  H[3, 39] -> -7.460730555678398089790495737991221112202926231685069812696287\
33395639097761556`64.04181528874294 - 6.0135473504078407268209104077875227847\
4118295897465488030581275485399932097737`63.94816466795288*I, 
  H[3, 40] -> -2.560247442820462084097694225868688150364078689857363220810721\
19248793979849316`64.11915702456383 + 1.0091283607032180108503403869776108449\
3047283209063986331177923132142642541562`63.7148214953522*I, 
  H[3, 42] -> 12.659360768640188548168493438599181958515254801634073169682698\
09579036663865903`63.91824003421923 - 17.515748662859748963235197827181277797\
06718571276564666105153833904071601896861`64.05925696236152*I, 
  H[3, 43] -> -0.072105724994309657904233424319599243021229300732922984538776\
12781552481202255`63.64635042823973 - 0.2186318401576049489646087536807428552\
5445980523830371889774790920066623487482`64.12809409049521*I, 
  H[3, 45] -> -55.82577143421571331411125753832701998368944585475483500572740\
238557872846581708`64.01114700147656 + 52.95871038978507150637612210590106991\
881921532288679090505663773494831966586722`63.988249669299925*I, 
  H[3, 48] -> 12.969892206113458318924518512434525215643976645418306847310884\
41924209080985528`63.36227222371534 - 78.585688420769307306574595721659600994\
49902232835125431274115160470480151541569`64.14467931907093*I, 
  H[3, 53] -> 66.984521596266455948461142603454048603701161071891352049256774\
36332689317665136`64.11388315124124 - 28.714420459719024851210817558884042242\
55796030394355540314704615145120508733494`63.746008746639305*I, 
  H[3, 54] -> 16.439743837866866907075922334680526580026284965249193036727648\
7823474062106098`63.55868690107397 + 62.0882190876442608439987878719630632187\
3387689522235071869335268948055447427355`64.1358010578466*I, 
  H[3, 55] -> -61.04004392592293389864380157844892953628422522679679227018249\
038083769870116629`64.08574006349984 - 35.98596379827080243116689953500959026\
160882035950775943551751135414223169244581`63.85625836474574*I, 
  H[3, 56] -> -68.50649815304093522867824494197229031100708826328207714486948\
374128735605872464`64.111555756948 + 30.3690102952366267061225768044504161653\
8439946553547538901770968927446376789246`63.758254627490196*I, 
  H[3, 62] -> -5.490703406715327142230126633404849343383247576756024554997478\
66973235358123441`64.13622429769897 + 1.4320629729066084084466193473623366970\
7169513182741342024684024654238608292218`63.55255842866204*I, 
  H[3, 66] -> -20.68819718270853028879500319177825711204692709777906667930847\
153072111666293085`64.12341615722903 - 7.542427674774745594492286617913668237\
03841071641597080851456834109852733367197`63.68520466470496*I, 
  H[3, 76] -> -1.896543797180807322602447201530588015186426485069554408155890\
02083529405985778`62.84388548160998 + 38.376264507388967853038852114535532677\
3585189184883480169452291185210112034242`64.14998530405676*I, 
  H[3, 81] -> 0.2529020243707532031713358418015935969840362521264268977265193\
2845762875813584`63.97862173463888 - 0.27783790090882189897024636451034875325\
804577998503526907928269001675863556045`64.01946091812195*I, 
  H[4, 1] -> 25.7616170263621540760134771363031781876770564195927039179412432\
1747053745857329`63.754829549316185 - 58.663247951442043991954059905579220246\
88030494470791513367860299050712573190089`64.11222253409336*I, 
  H[4, 2] -> 0.05230836971987815143672284385627442907865635418269573662511903\
185694832443779`62.8972528238415 - 0.0440774233227188659469749721584258547311\
3531355766546653091334471953045154699`62.82289783774222*I, 
  H[4, 3] -> -0.0445447117783609606095242091027964377503774753265106129564194\
7112559836375943`63.1705881720154 - 0.061459638056036047266553829506435932983\
54485219417290482697850841204339738019`63.31038201709952*I, 
  H[4, 4] -> 0.02561452783842127896428820333175770425454193641336463394540158\
360818964134001`62.923920587217054 + 0.03084927730842385821353559978348844771\
720589391723814843910631444089120840816`63.00467922690841*I, 
  H[4, 5] -> -0.2167553520726809394825879629990283276153941097175925447870627\
066191360474582`63.50083437028446 - 0.110191102789143451073259483507324318405\
46329523138004896788192909663258498186`63.207011069998025*I, 
  H[4, 6] -> -0.0020091077834721794683771779218385617375718775420392548559523\
0584280082182886`61.89354927860438 - 0.11214561052824075556110598445113460101\
473893982858384214169055755048245026996`63.640328322054856*I, 
  H[4, 7] -> 0.10120751275839391489127430846672873261575403284340786061274655\
985448909000267`63.479071258845934 + 0.06031340645411770502510955812906526770\
359451020082159831172813212219490997472`63.25427236470795*I, 
  H[4, 8] -> 41.9458260512215743821672093730222402666594224497634121005711945\
8772226491164444`63.32080514351792 - 6.20832336342755916464636241946741085901\
956192475455114891876179025269961845305`62.49109072128549*I, 
  H[4, 9] -> 320.016258939528635735251366849908950649106616920460436939500157\
89047230832687919`63.814376558812306 + 285.3961078864167021123157849747042527\
5827662668434792374405866608479944483257591`63.76465256099509*I, 
  H[4, 10] -> -79.37660248832396242965915946766005931824050919625349884892774\
741328745106730871`63.379459618643814 - 45.0532163847677759388402289043873894\
4246800143038292627723484518742737540178587`63.13349291358371*I, 
  H[4, 11] -> -328.8118087235347025288914248065918325307179860171159337747184\
8885274638537618642`63.051871136159605 - 483.64267909140124293038947343083507\
226371950918444256959292344858235346489000729`63.2254220774481*I, 
  H[4, 12] -> 1553.3497973112163016540283814339206691283758650064915934844953\
2676189038981331163`63.497846210895496 + 1012.1040331937947794006385322301151\
4700902630246598012951998119146592695083855698`63.31180210131461*I, 
  H[4, 13] -> -615.0035907445637041783105469165754558234938518411406499465392\
337726505547475987`63.60293152075888 - 392.1010522010997067984443390472059183\
3691413822765155880738722371175553534429854`63.411659938704034*I, 
  H[4, 14] -> -2316.434938095353051264897179947164905544039434554948633669761\
35374127341032177111`63.540452163285046 - 1689.347617688514391090133089936758\
54532329844085198839815411230561741923179816338`63.403351080344414*I, 
  H[4, 15] -> -1818.695853222271278294204657518491875005880448061752305825213\
19055214867300285777`63.400311181448885 - 1970.867535015758949515168084198772\
04865523356497204842773286272666696505409575327`63.43520854054878*I, 
  H[4, 16] -> 847.51898094140313742504411015615297538887465321807609880440962\
436641671973226898`63.1926157181122 - 393.36188107870063740465413603942197282\
195371078490487890965245377144665117669472`62.899662441097405*I, 
  H[4, 17] -> 2154.7741585794243240740840995226006705311465221339458908483480\
9986391256760113242`63.48273471393057 - 208.082527851657480744847690478042213\
50522088283613929356573767562064261559286752`62.52596409464539*I, 
  H[4, 18] -> 300.37294861623030412122855168486581850677740238249523976896219\
282696109619052943`63.45907753814587 - 75.54450487567694282796103371083851351\
313031010751586084928668693207288095080347`62.911319706940965*I, 
  H[4, 19] -> 2682.9802251122162582317572291206321174985419187409229052968329\
3611624105976830471`63.46756914059909 - 306.367772878486675723284043754026132\
07570509349674548385526807319547046228375504`62.589583493658026*I, 
  H[4, 20] -> -15.18851794079441849350824340481293022187694446908730200717124\
14495046548436285`62.58297952899398 + 28.867895491051967679676492437165353453\
61059594103389921717756982354848669917067`62.861879254853974*I, 
  H[4, 21] -> 9232.8218410549673527529449155460076782452191380660466600884186\
7112139294900641964`63.72167273150993 + 9758.95107218565342623844429309125721\
531355248055820518556802484386624728268091414`63.74574141674154*I, 
  H[4, 22] -> -1190.251301565071848103564203990673139618305254764692326448046\
47635986584023819378`63.16923221217794 - 959.39074393609968993421934327901082\
720679172721752096959883994863782291983874614`63.075589071260296*I, 
  H[4, 23] -> -6423.296321281994378421241271769535917489202636094922355527279\
55120704904488908164`63.3994712999752 - 9164.93934077895538053087508052202648\
773406082402592852637737741271291737366209222`63.579970612640814*I, 
  Fr[1, 1] -> 1.9459101490553133051053527434431797296370847295818611884564623\
4371583922897975`63.871973312480094 - 3.1415926535897932384626433832795028841\
9716939937510582097494459230781640628621`64.08000040200159*I, 
  Fr[1, 2] -> -2.464287362585264629083177715707751358473812462643308031586697\
80278213034562427`63.94093063283963 - 3.1415926535897932384626433832795028841\
9716939937510582097494459230781640628621`64.04638915565002*I, 
  Fr[1, 3] -> 2.0033612032772974938756351078854993289300187253966894857380072\
7868712010912452`64., Fr[1, 4] -> 0.22394047418388642976444662605244784668057\
459658547150631866619450043856946889`64., 
  Fr[1, 5] -> -1.691676010671072464320906809902850375675794665393731000544304\
30146017916194788`64., Fr[1, 6] -> 2.0134045024913814232999174601036275640166\
2907941155240638478106053165223868706`64., Fr[2, 1] -> 9.86960440108935861883\
449099987615113531369940724079062641334937622004482241919`64., 
  Fr[2, 2] -> 10.529961635447276426265202687437912669847839437807608364601129\
86676115917845809`63.69796910138762 + 27.933111961770394226972683142913424733\
31064552223340029095110738262936835918307`64.12166163460982*I, 
  Fr[2, 3] -> -5.386536375178284951828753866545159626376853099974995207309512\
98622924550649188`63.666930994023225 + 15.49215469209685464229658668633074127\
37940909923463446836749608119310269479974`64.12573322189743*I, 
  Fr[2, 4] -> -5.166044831893583703925934410375330321454700337113623305393357\
74330357049907387`63.96921965778565 + 5.9005507462262630909953540905986217514\
1901455137520518534936294149793331659708`64.02695403680215*I, 
  Fr[2, 5] -> -1.258757556178836125999472518190161082829795749722308622361613\
09166745741432974`62.935658137865 - 20.60583109561982589375199741296777523886\
492265826716230910603234845195894394533`64.14970618290155*I, 
  Fr[2, 6] -> 0.5476963249932052553030680717600058344328464871445675402467092\
2403878305504903`62.90141907825914 - 9.70387301032163188285293752708126161205\
332129228628369622950900155533413085423`64.14982435591183*I, 
  Fr[2, 7] -> -5.063818601464958212328324570143513517496409736493687749962778\
83483668838784765`63.634473985183604 - 15.82529229495867882806051956885575478\
954971465594718252441405230300755357899283`64.1293475856328*I, 
  Fr[3, 1] -> -5.523306848507587579946612259737542453327216566690445792926484\
50296868643252731`63.546138473167034 + 21.51368941002949571284621355879933611\
119203051589423995924197860367495240612063`64.13665419643799*I, 
  Fr[3, 2] -> -3.442254577854613931804031820647266924311471446810974144180788\
31892442555533536`63.440511127933554 - 17.31530994491414014054806099145809657\
678557949600281677039586728940131417233855`64.14209841160728*I, 
  Fr[3, 3] -> 9.6134302586207001147056516454959726886478119047924383921460706\
8021498307850586`63.802373266887685 - 19.152610836133532836363114267696365588\
0481484142039122212345616273321090878016`64.10172287114027*I, 
  Fr[3, 5] -> 1.2020569031595942853997381615114499907649862923404988817922715\
5534183820558957`64., Fr[3, 6] -> 0.02542187818368466615406245976837632167032\
626365120646906415030256776869469678`64.03304285870598 - 
    0.02153651717083466579127850430498234287108404413575990957663333632363379\
28099`63.96101069703841*I, Fr[3, 7] -> 
   -15.7315702824077368093870797317319367817327601376766016871324129276935211\
2505247`63.595885095739135 + 54.178207383008193684082944879615708960863381274\
2963922477312026049278186148408`64.13293765211418*I, 
  Fr[3, 8] -> -29.02164611342417722207152675000000985719118559396328029416649\
66917230182455606`64.14719077104063 + 3.6045781077101413778383763209091516286\
1620960906204489527799095335126267431947`63.2413231696742*I, 
  Fr[3, 9] -> 17.557705128830774707216682372182398078632053511559149781795476\
66666991308752596`64.1493843196635 - 1.26860284488590039737898996101420196893\
739889145153773634168578275181510409782`63.00824224961261*I, 
  Fr[4, 1] -> 0.1256192901184365032357407398581659652790404173026772130086592\
8399183750577109`64.09278012894974 - 0.06932740278374523198747633209516880034\
129192779585174831899322321365650578725`63.83462872460267*I, 
  Fr[4, 2] -> -79.47249281971362535849247986614393258064248462157302855343207\
613297349169538322`64.09610858683972 + 42.40681031136071563490612376083240521\
935371520653643244257548776490260562757539`63.823327358671314*I, 
  Fr[4, 3] -> -35.81699958760315611269336170751627002876481839856157649541776\
130930393171860888`63.97396102313811 - 40.12142854973454804743397911800830202\
329221948870101973571822894140057289837379`64.02324820918408*I, 
  Fr[4, 4] -> 3.8535605142483733921445512355429828512138138912714238759198512\
6776346914520009`63.18019311662251 + 35.7832838198505250862895620133988483228\
6430198026715762374304260781088184298394`64.14801112643711*I, 
  Fr[4, 5] -> 32.842377282772291393684541213421893633365812289490440410567509\
46841713595100282`63.856262122161134 + 55.70718602476340134146465954207011186\
355214063993090439422093098539754925746883`64.08573875753683*I, 
  Fr[4, 6] -> -8.702265785458684843526676911299855250340497890187672993377056\
4360119214538246`63.716345739591326 - 21.989019491377864249567201038970649801\
77058068942428826363585915434433933809269`64.11891926040852*I, 
  Fr[4, 7] -> -1.271879884590479967997156312918921294635182263233508055558101\
09954602049111398`62.96060774542343 - 19.653769143391592123129798303142718712\
41763023656727836561827171798142450940634`64.14960749707595*I}}


==> anc/numerical_inputs/Fr_num_PSphysical_1_p41325.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{s[1, 2] -> -7/38, s[2, 3] -> -7/684, s[3, 4] -> -15337/2048, 
  s[4, 5] -> 140/9, s[1, 5] -> -288491/38912, s[5] -> 7}, 
 {H[1, 1] -> 1.94591014905531330510535274344317972963708472958186118845501990\
841375965074448`63.871973312480094 - 3.14159265358979323846264338327950288419\
716939937510582097494459230781640628621`64.08000040200159*I, 
  H[1, 2] -> 2.01340450249138142329991746010362756353971985852910861430804209\
301213245096564`64., H[1, 3] -> 1.9614143355912785592562067894856265655149532\
2244905450206700349511486178596597`63.87445872187789 - 
    3.14159265358979323846264338327950288419716939937510582097494459230781640\
628621`64.07903924942353*I, H[1, 4] -> 2.003361203277297493875635107885499328\
93001872539575072614292547347161559335969`64., 
  H[1, 5] -> -4.5820477685672371565286294052060783435235365051356100595276241\
9738209369824473`64., H[1, 6] -> 0.141374093248276626020665962051668693703939\
02082395010300605664372395679438417`64., H[2, 1] -> 9.86960440108935861883449\
099987615113531369940724079062641334937622004482241919`64., 
  H[2, 2] -> 19.2171989680462511728954061837682219274795109912748521636840382\
8414556026765728`64.15051499783199 - 
    2.99737715801068242960676199190849764983536`27.343566304512002*^-36*I, 
  H[2, 3] -> -5.6853494694017519884026477925687083046842265952361421591254600\
5904215860271398`64.05414923880576 - 4.24916143267610975822334848687562444593\
645692079950250592182609659261156329919`63.92769530453868*I, 
  H[2, 4] -> -24.447757367133213123452505227485790524665801295394353363107288\
96366818716099672`64.06673609981821 + 16.775048131673276097753374171067135703\
54707987410724685888934106129362969952537`63.90316084801514*I, 
  H[2, 5] -> 0.02162795948084590384908473186004899350086277074896770937196561\
609356539097294`64.03992501213123 - 0.017625156319585949877874391364174395219\
98245704820437490646037918728307320543`63.951042442350364*I, 
  H[2, 6] -> 0.39206010928877898933451614962238054332759578574222212872374522\
630591447102475`62.42141718814 + 21.00752295368396378521988335861740995936516\
68180399172139177512558621998802575`64.15043937824281*I, 
  H[2, 7] -> 6.08471271593576808736717763037742295117486489196813146567411691\
833586245002302`63.490477255416906 - 27.1412244615553646863482115437679975965\
6213871647408325930595929767733369371871`64.13986661390236*I, 
  H[2, 18] -> -4.438944981370852868258987091219716006172012358463120596197580\
94494171568840485`63.617093468446235 - 14.49564002653563670781209194062354557\
609730870670673128033780460012558884618265`64.1310511017976*I, 
  H[2, 19] -> -4.770805187889447771873937080094746128263420442503542417657559\
17965525770646407`63.693779229708205 - 12.79566879942570150346037838966500910\
788255962258768009289393767843842274727887`64.12225053722841*I, 
  H[3, 1] -> -42.059541137222362541312327928996534920110864682433215664019057\
04079434403741045`63.82562995343768 + 78.285809855041792844731213736481098100\
151649859420588709555573880741836652565`64.09544847179005*I, 
  H[3, 2] -> -12.555609548317374139570930357105238209246858808768795483954665\
61369474068180422`63.380471717228225 + 72.86646319693366694063601256719348649\
960996958067324672681228564016149692836932`64.14416160577508*I, 
  H[3, 3] -> 31.4943088506741722391420400105918582139446620999265031663057508\
9924918040310807`63.739646317973616 - 74.751182566014593926476101949919130245\
19198279291787071117095371153242242607126`64.11503230347111*I, 
  H[3, 4] -> 16.2445882613566032489942829993762214485678339972170316417781396\
2178970593052619`63.27566262151708 - 120.687469006247799761233636025095077468\
31060015220328303546969497300904768581992`64.1466160930053*I, 
  H[3, 5] -> 1.20205690315959428539973816151144999076498629234049888179227155\
534183820558957`64., H[3, 6] -> 0.0066316004580913508576977106732132331241854\
8793511891960475708854648569388303`64.11073336717472 + 
    0.00297356122108215658604263834471273729501993317426436853082410179124512\
221543`63.762391898686914*I, H[3, 7] -> 18.5752606953849098277967102242733346\
0486233214344310318556271786533421090582672`64.15051499783199 - 
    1.505225804558389825868534322913823342892712`28.059181735188172*^-35*I, 
  H[3, 8] -> -11.123596079825842755992769427809820009049504856971825730685503\
38891022948436003`64.10427927674549 + 5.4185710236169194494731169300508053107\
6747761562976020774177755993076391545131`63.79191883660598*I, 
  H[3, 9] -> 0.01524966864712382509882669728855697131058002008477021365476145\
000721244774368`63.75790582940295 + 0.034433313235014941501464923052318305515\
20294241488202585812093886627242999764`64.1116242355056*I, 
  H[3, 28] -> -57.11499203014872874375099313901021050016169368288947566940348\
995465655835706846`64.07555369088904 - 36.67324549820112715965090790263374313\
905700422310090895481733638022075050807667`63.88315291608803*I, 
  H[3, 30] -> 7.0957036480904368630893026587909789521873978676697068266192735\
4019526095507381`62.809531795612365 + 155.42703614182458497657980791962318469\
311321701380823934225506091065115622252072`64.15006289217791*I, 
  H[3, 32] -> 29.190971724451492564410130942794982645952271399982256533261117\
57927581257193756`64.08094374569187 + 17.939068041826579095226991915024421209\
62631388596630763095318372749990416215463`63.86949507056434*I, 
  H[3, 33] -> 26.146908691911387679990865373478035534655680916447890468856608\
39055461069744173`64.11773203295672 + 10.555163622949688599301423905633964558\
57312002785040113420795705506243805097006`63.72377665267259*I, 
  H[3, 34] -> -25.51857977953228215504894320024945125397753582813104338116714\
125823815267789303`64.1158580516464 - 10.615327148938691258758903022609856550\
8095676720713748616265682689913837965386`63.73493493434261*I, 
  H[3, 35] -> 29.306301330321834046434252850821233603620763713225478634305501\
038487086914692`64.07869208350716 + 18.34914153742560269528182518635950579701\
815241603434988309821100800763499011137`63.87534682339551*I, 
  H[3, 36] -> -7.583313955532717009479493556302697295684476356663520613983495\
34583507399246791`64., H[3, 37] -> -0.393527898535208626575883831672657884520\
36145545392502447161028552975915394809`64.12741541241695 + 
    0.13184165038290627615416210147759252397401616183078979661363055991569128\
937227`63.65249251686266*I, H[3, 38] -> 0.01856614264964218465185616952376463\
125377443336576591096399468603488326016896`63.064757380170334 + 
    0.22542982182518126822937067353278159258339566637319928328679924475217395\
081305`64.1490470649928*I, H[3, 39] -> 
   -32.0897391975990155001178145083459668909193871253042526365401772137249487\
9980149`64.14956583178608 - 2.12390399861983415974080955071418408096488874654\
904071777630537354779299278894`62.97033452686498*I, 
  H[3, 40] -> -1.735496488623195886142331638641874135547963881998653750533758\
37365017457948732`64.14337384586196 + 0.3173299624204364802184551454131647047\
2013248376271652958096276173871479551599`63.40546118684138*I, 
  H[3, 42] -> 7.8696212184166076573137175776600266501225945710152087855113286\
6342127084312939`63.23964751653667 - 63.6096245429473625181956350871436714930\
3267940681573610372130927198503240518177`64.14721651934279*I, 
  H[3, 43] -> -20.47499766974106482576437058040710338040674367891179698670329\
600582069756120445`64.13227111044179 - 6.061654800489058836960225134774415111\
0707601360721597986529338631206552500776`63.60363844994184*I, 
  H[3, 45] -> -16.09126571828541435207323653945355412809398914440622811495861\
952329390226614875`64.15051499783199 - 
    9.661969020743591311863355464240589682109`25.928990432013954*^-38*I, 
  H[3, 48] -> 152.27003064831126431962545684583764393108071844692658986297860\
014987961627552248`63.79020830163404 - 314.1154748830719700190149821994738272\
8022051675711412081064276136403820620716744`64.10468319890596*I, 
  H[3, 53] -> -60.92118962155593248312011334157997445291539398290505418456544\
905539907268877497`64.0255191679454 - 53.743583084024549017475744059591136251\
69408951130605694081988731350510848242144`63.97107741010428*I, 
  H[3, 54] -> 0.0516354652747873872468974336481807463557943106521168377960399\
5805350860258257`63.82183441380351 + 0.09719534988758155258789402868854030658\
501732106486485461181266774314917501345`64.09653180659902*I, 
  H[3, 55] -> 0.4370707095392757838617747193682941582148883355777628003986379\
6258776195949142`64.09298136805006 - 0.24073377638491816425817373923267609601\
585735601373101367245419512662150714694`63.83396669365273*I, 
  H[3, 56] -> -3.593061138218430613536587143626031957752289848959700225636079\
45251339449660182`62.863929167989355 + 69.41757749772819517882550441460573584\
499191787042625963249664644705265314516597`64.14993401471864*I, 
  H[3, 62] -> -8.425367564742184252446216311960038587002509263056308411710774\
31788283377294758`64.15051499783199 - 
    2.82930126482178275625356713190226009496293`27.676605335083913*^-36*I, 
  H[3, 66] -> -38.91889726643969938219816617886257556171068598481660414583593\
978978760187796925`64.14997124266982 + 1.948753909218138151884988595239266703\
31575568283126537392485392917624043579006`62.84956771565716*I, 
  H[3, 76] -> -10.80345131089970087302115563529218779724412651167782855727038\
487036560466981365`63.87921289311121 - 17.04147362451432699543257120019258886\
958464810983238715936265123850196574136851`64.07715752085012*I, 
  H[3, 81] -> -4.029008185342178352601903150643551358959614759324320966092593\
92517633058964109`63.926539587755215 + 5.413157999804110087024681918120100126\
42025501697132325336243285653979303322087`64.05479214155969*I, 
  H[4, 1] -> -0.2442059820612676826253335128920225448018623045934689427320068\
4003306306924586`62.24126762386293 - 19.8139329488462575149046130011711555771\
1394040711819566641457346129026922751443`64.15048201465005*I, 
  H[4, 2] -> 0.03095299501010587103268946944099024821171414125484371936785204\
22319345367624`63.50244101251242 + 0.0247046959838513009130420869715009628424\
835056101405432513217665257736360197`63.404517848640396*I, 
  H[4, 3] -> 0.01975658820114289226081696470045475416244323031994732735301144\
469477118868197`63.593888004913936 + 0.01596313486995103611440900038950899147\
633384102907006850690786330906687437337`63.501294240184684*I, 
  H[4, 4] -> 0.00164026125876285777387625153970445746395630293633334197685981\
643853308020754`62.407218690679656 + 0.00595162775365082713866180161699426788\
479542370035326916193104797949278014062`62.96694142354839*I, 
  H[4, 5] -> -0.0131649154267516476006281476725038247081602583030963026276490\
173781408576568`62.98927764990691 - 0.011753139572576208798255641753364606338\
01938487165299319746608624132081085485`62.94001347000336*I, 
  H[4, 6] -> 0.01672223149670992297459581138440999636277789493803768993629745\
659700277317603`63.52301534080103 + 0.001730299631944411767264623081855737079\
51820090122461355807302117760876359326`62.53784242484378*I, 
  H[4, 7] -> 0.00744758473540131228349359213040784641529348914391036405787860\
192568675143561`63.04265689119375 + 0.003450063766575954032600266700164190069\
73548515583268990374952118730660803031`62.708468560156035*I, 
  H[4, 8] -> 48.5925434455387862841686557115298983230139295901888299739374147\
9807686490874001`62.70503711819131 - 256.122231959798274462559200887995908856\
698689986527676650877991822386774723695`63.42691476435923*I, 
  H[4, 9] -> -76.376388206849219905745768886476617927431574107933099841217939\
96939638230428756`63.28029121378735 - 147.19429875660024455284769936291632681\
381714910498520741965437462507499164981642`63.5652230856851*I, 
  H[4, 10] -> 35.191561721120074506091264636027114288369079016372785207431903\
66087480292264512`62.64281743146839 - 132.04612670157069674079588128109631167\
275925561013139384979588211253958716452115`63.21710455781313*I, 
  H[4, 11] -> -714.0533273069765515107564408157831811432396233830084192043192\
2112448527628530183`63.769734129359456 + 94.407373745781288275006189599156497\
16543611236023709033073902095163397529305427`62.92698394080628*I, 
  H[4, 12] -> -206.2896319986054543290592497948912651144146782625048540982409\
5662661475873614625`62.48211674879428 - 582.182448868538807318130853173764428\
59046338937760744263439109175887622689825846`62.93269845623695*I, 
  H[4, 13] -> 28.205731626700729852857283086428068894905869879969024485833617\
61666663389277846`61.9993457069243 + 178.051794793331732240241189959203851956\
10283188695977701049313164132038083955663`62.80598129468966*I, 
  H[4, 14] -> -185.5701913571681632178441723801629147383164349502521972287588\
2606320696491590301`62.508419792598325 + 642.64505914120692971821827702362780\
844289521341867270935095125941829051150477061`63.047882749909554*I, 
  H[4, 15] -> 597.59577872656102136082500756535276028767436371443319685149609\
807773408529242939`62.78747267829001 + 96.78419023345718154196316138169135908\
76839558165517012506135850461783166027116`61.99686957801248*I, 
  H[4, 16] -> 3346.1471981417759852366429888287599093397424099749441867305407\
6088652772612248017`63.38153453621291 - 1770.07717311482779586389026492941667\
838453878483788539951071686948717872225666477`63.14285438420598*I, 
  H[4, 17] -> 4420.7053465023816406724209985980499153234766357662354350927501\
6699547093122271208`63.34988822486064 - 2831.15133012934390999530253612620654\
466021453522909402812824948033171240476589815`63.20748283706071*I, 
  H[4, 18] -> 697.73973937061759485794235543486737980968842944828829018259658\
230175400412300929`63.429375785520044 - 435.685528623127882077787783603290251\
97144097499421356193841792197858394492001932`63.274126430658775*I, 
  H[4, 19] -> 5278.9065484781426495783560155557782322974626932959781468471423\
2418561185589521587`63.304205197605945 - 3789.5423623188239917944232752095553\
615431206198817594303488037513958535587650528`63.21578775389328*I, 
  H[4, 20] -> 32.235314511957745738170438057123454426810178585507692447777165\
31244552550604265`62.779344094370785 + 52.78092717177491164989958355293160741\
666649121982394771281059639400103517304764`62.99348919744859*I, 
  H[4, 21] -> -1884.286071154146518505573603097468289921142291819752854003128\
29093088787679944855`62.98385831767499 - 3515.2253414190640934293759309340256\
562892109775259413044750643428086415991303936`63.25466465032739*I, 
  H[4, 22] -> 290.04631409608985982453980194972398974526546782993274045680352\
403883799207319007`62.54190490864433 + 271.0334052891591600320024570129078813\
3410825846050685718971731321046587816146116`62.51246037945734*I, 
  H[4, 23] -> 6632.1967095297625757845600708694998171260520586480901244442249\
8390870018250042007`63.224032130064565 - 780.84528830891231645169357396696185\
943383809797052954578205861206719179430772554`62.33864493216454*I, 
  Fr[1, 1] -> 1.9459101490553133051053527434431797296370847295818611884550199\
0841375965074448`63.871973312480094 - 3.1415926535897932384626433832795028841\
9716939937510582097494459230781640628621`64.08000040200159*I, 
  Fr[1, 2] -> 2.0134045024913814232999174601036275635397198585291086143080420\
9301213245096564`64., Fr[1, 3] -> 1.96141433559127855925620678948562656551495\
322244905450206700349511486178596597`63.87445872187789 - 
    3.14159265358979323846264338327950288419716939937510582097494459230781640\
628621`64.07903924942353*I, Fr[1, 4] -> 2.00336120327729749387563510788549932\
893001872539575072614292547347161559335969`64., 
  Fr[1, 5] -> -4.582047768567237156528629405206078343523536505135610059527624\
19738209369824473`64., Fr[1, 6] -> 0.1413740932482766260206659620516686937039\
3902082395010300605664372395679438417`64., Fr[2, 1] -> 9.86960440108935861883\
449099987615113531369940724079062641334937622004482241919`64., 
  Fr[2, 2] -> 19.217198968046251172895406183768221927479510991274852163684038\
28414556026765728`64.15051499783199 - 
    2.99737715801068242960676199190849764983536`27.343566304512002*^-36*I, 
  Fr[2, 3] -> -5.685349469401751988402647792568708304684226595236142159125460\
05904215860271398`64.05414923880576 - 4.2491614326761097582233484868756244459\
3645692079950250592182609659261156329919`63.92769530453868*I, 
  Fr[2, 4] -> -24.44775736713321312345250522748579052466580129539435336310728\
896366818716099672`64.06673609981821 + 16.77504813167327609775337417106713570\
354707987410724685888934106129362969952537`63.90316084801514*I, 
  Fr[2, 5] -> 0.0216279594808459038490847318600489935008627707489677093719656\
1609356539097294`64.03992501213123 - 0.01762515631958594987787439136417439521\
998245704820437490646037918728307320543`63.951042442350364*I, 
  Fr[2, 6] -> 0.3920601092887789893345161496223805433275957857422221287237452\
2630591447102475`62.42141718814 + 21.0075229536839637852198833586174099593651\
668180399172139177512558621998802575`64.15043937824281*I, 
  Fr[2, 7] -> 6.0847127159357680873671776303774229511748648919681314656741169\
1833586245002302`63.490477255416906 - 27.141224461555364686348211543767997596\
56213871647408325930595929767733369371871`64.13986661390236*I, 
  Fr[3, 1] -> -42.05954113722236254131232792899653492011086468243321566401905\
704079434403741045`63.82562995343768 + 78.28580985504179284473121373648109810\
0151649859420588709555573880741836652565`64.09544847179005*I, 
  Fr[3, 2] -> -12.55560954831737413957093035710523820924685880876879548395466\
561369474068180422`63.380471717228225 + 72.8664631969336669406360125671934864\
9960996958067324672681228564016149692836932`64.14416160577508*I, 
  Fr[3, 3] -> 31.494308850674172239142040010591858213944662099926503166305750\
89924918040310807`63.739646317973616 - 74.75118256601459392647610194991913024\
519198279291787071117095371153242242607126`64.11503230347111*I, 
  Fr[3, 5] -> 1.2020569031595942853997381615114499907649862923404988817922715\
5534183820558957`64., Fr[3, 6] -> 0.00663160045809135085769771067321323312418\
548793511891960475708854648569388303`64.11073336717472 + 
    0.00297356122108215658604263834471273729501993317426436853082410179124512\
221543`63.762391898686914*I, Fr[3, 7] -> 18.575260695384909827796710224273334\
60486233214344310318556271786533421090582672`64.15051499783199 - 
    1.505225804558389825868534322913823342892712`28.059181735188172*^-35*I, 
  Fr[3, 8] -> -11.12359607982584275599276942780982000904950485697182573068550\
338891022948436003`64.10427927674549 + 5.418571023616919449473116930050805310\
76747761562976020774177755993076391545131`63.79191883660598*I, 
  Fr[3, 9] -> 0.0152496686471238250988266972885569713105800200847702136547614\
5000721244774368`63.75790582940295 + 0.03443331323501494150146492305231830551\
520294241488202585812093886627242999764`64.1116242355056*I, 
  Fr[4, 1] -> 0.0253648510756509395833779853183391915752037962441862213292853\
8683175946422365`64.11943773766602 + 0.00994948125601595421572759168924847785\
969377615723354872311248430757455719576`63.71300585905378*I, 
  Fr[4, 2] -> -13.16735285040136180484109813353255416444482817250715015890791\
290153105126691945`64.15051499783199 - 
    3.288908965401417327945133331005269582404579`28.5480683768572*^-35*I, 
  Fr[4, 3] -> -6.623594935772335670129206283015745924552917271080210528419719\
50154982490755568`63.660903390318516 + 19.34822261065216358669040470476808745\
508221355822905267708229753818672634884565`64.12645070040891*I, 
  Fr[4, 4] -> -26.53414165346993880347049953883037922176520062095736877496362\
922709156016299269`63.28707763052083 + 191.9247840729449861874931657670178769\
1734516445360822236563713439413519703105581`64.1464036478868*I, 
  Fr[4, 5] -> -0.027098942509785749849145992415263384949986892135550711610569\
51468961263821153`64.12355386819647 + 0.0098529040731201350864241689204177493\
381982495651002957744698226316014071312`63.68416577915912*I, 
  Fr[4, 6] -> -33.40904969413449152269056007693684313130863406495229713250549\
770873153595742252`63.42924343246838 + 172.6444495310440016897555725585765958\
8054717847387191002210090778846006425835962`64.14253193044026*I, 
  Fr[4, 7] -> 29.404761586170947630229801233343976587241037180005458401862141\
64209457884533126`63.38056326048927 - 170.61345951170137391557311514633958309\
56119635941254853016435956900377384636028`64.1441588872029*I}}


==> anc/numerical_inputs/Fr_num_PSphysical_1_p42135.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{s[1, 2] -> -2359/2048, s[2, 3] -> 49/576, s[3, 4] -> -7/684, 
  s[4, 5] -> -438109/350208, s[1, 5] -> -288491/38912, s[5] -> 7}, 
 {H[1, 1] -> 1.94591014905531330510535274344317972963708472958186118845889755\
804285629397168`63.871973312480094 - 3.14159265358979323846264338327950288419\
716939937510582097494459230781640628621`64.08000040200159*I, 
  H[1, 2] -> -4.5820477685672371565286294052060621591707318409157976452785575\
2715114900445882`64., H[1, 3] -> 2.744417845273084915750085845740669096018705\
23692539051514400938623566037951528`63.968672716727674 - 
    3.14159265358979323846264338327950288419716939937510582097494459230781640\
628621`64.02737235480649*I, H[1, 4] -> 2.003361203277297493875635107885499328\
93001872539668905840620617518390154133066`64., 
  H[1, 5] -> -2.4642873625852646290831777157077513584738124626433080512562475\
634905658838891`63.94093063283963 - 3.141592653589793238462643383279502884197\
16939937510582097494459230781640628621`64.04638915565002*I, 
  H[1, 6] -> 2.75684036527164206906137897437187800278106557650684958368741879\
822578120524808`63.96978298344094 - 3.141592653589793238462643383279502884197\
16939937510582097494459230781640628621`64.02652123710541*I, 
  H[2, 1] -> 9.86960440108935861883449099987615113531369940724079062641334937\
622004482241919`64., H[2, 2] -> 73.776203925702901235015317783903751376303771\
79268285094717835321491633404565151`64.04906515432582 + 
    56.9326034958166022758808177356671056098448752511049053265030431506445249\
224642`63.9365098933173*I, H[2, 3] -> 19.222571029275225656655036688400185523\
70866060814410731740126876558775367429645`64.15051498779697 - 
    0.00413231537892632156263440444092377270355573077884140204331200832015687\
073383`60.48289697298973*I, H[2, 4] -> 12.18420333162262499026950895226509814\
154686649913836754668846322655902971776961`64.04210574562494 - 
    9.80411105548246568672720851811244576528774095838353653368417698367589795\
806348`63.947716829724506*I, H[2, 5] -> 
   -13.4457864213540849373699572689355102999964069606762377031857901194168549\
3537547`64.12712817904107 - 4.53411962242037982005842187675045862780192796737\
842851755469014062100674376213`63.65503494440013*I, 
  H[2, 6] -> -6.2682497617426042440557501929285565579143430556047433513537474\
1045467661435028`64.03434100578495 + 5.27222765992591229049028556646847642484\
555177507076101076581193332960068792245`63.95918886819885*I, 
  H[2, 7] -> 5.42116214831760704991235608921854106695742194015323632796931499\
422203336964206`64., H[2, 18] -> -4.43894498137085286825898709121971600617201\
235846312093596140745389292744759915`63.617093468446235 - 
    14.4956400265356367078120919406235455760973087067067312786469299845997795\
1476072`64.1310511017976*I, H[2, 19] -> 
   -3.17270327806022159401725624871947524103228054733721582042051917415292592\
345799`63.40808493067934 - 17.24368588218130687724775236175432194511754315050\
915556569537830111473713458291`64.1432855763418*I, 
  H[3, 1] -> 18.8129865613933803543947244967105595765815841629962410280496040\
7816152213434569`63.986247338498 + 20.005237050865957310461178414616371574142\
07370399616732070100309091685884787378`64.01293329512286*I, 
  H[3, 2] -> -19.506458236308038533303467980149322311267323559376721151672796\
41484034037736471`64.10554600717096 - 9.3568618422565972381909220628082735509\
4541873553902943400715044653057545527948`63.786497801930246*I, 
  H[3, 3] -> 7.39655605502757267774983110119588442765201472672059205744552308\
438320342271944`63.75078180928212 + 17.03108317907365539823300469579265318159\
283453426799769748182518938732399341062`64.11299452639446*I, 
  H[3, 4] -> 35.2068987471532114566124413883385126042562074809418232333097177\
9305916810717666`64.03016508001524 + 30.2984653489973240620590206280493304573\
4270669737576832609700626446945074894455`63.964957940305936*I, 
  H[3, 5] -> 1.20205690315959428539973816151144999076498629234049888179227155\
534183820558957`64., H[3, 6] -> -0.002788639983894378239513839779668474065006\
75894361125566289586064688254861084`63.81168198514781 + 
    0.00540783912551806838959742157288476158212546581261271726022801828514669\
213439`64.0993132986646*I, H[3, 7] -> 167.59740676674229227680951166760054601\
677428316364124534568012486514449866812766`63.89301155159169 + 
    252.703262097266357327240891196255901833892817836952120000124501328758298\
00417385`64.07135510525941*I, H[3, 8] -> 18.564200329485491311626373151963854\
79697314622907594535482265800273630569238375`64.15051491642741 + 
    0.01136641662575588299108844900043362909251999496671284352104084616103050\
126721`60.93746224078175*I, H[3, 9] -> 
   -19.6214844658636145473970824135611644356535460892703468664839750776134797\
9956306`64.09481509317109 + 10.6102805033488224745487356140803933392015840878\
4867544575133270429579048392593`63.82781009775108*I, 
  H[3, 28] -> -84.04436319106709693041453112234670627400507261434974191377410\
552809220360965219`63.909069163496 - 120.043085471539567768229988342590675804\
02951773780006893455014473070581205963497`64.06389772221657*I, 
  H[3, 30] -> 78.201524567273446944601981839422252053191339995332726911497567\
72965580543246908`64.13884263837815 + 18.377215605137941981865853744370726902\
864975745033814039979528614397389507134`63.50990712909675*I, 
  H[3, 32] -> 29.190971724451492564410130942794982645952271399982254609614987\
87336427316172841`64.08094374569187 + 17.939068041826579095226991915024421209\
62631388596630763157664569436885660041017`63.86949507056434*I, 
  H[3, 33] -> 38.576683877376577935158058346017357876785932010620698804606461\
87029368232449679`64.09222149608951 + 21.407019619651265849238932853804220178\
38868233123026473042043026389106984156479`63.8364528110252*I, 
  H[3, 34] -> 38.492827321286753728946890909768244497842010478182919300240094\
10575864125685971`64.08917281225462 + 21.992515959419870954451447686054884558\
77185730025907891641998164273307001218593`63.84606791659751*I, 
  H[3, 35] -> 30.690618246893449723695343159064005942485412159943815221656699\
21582334822585503`63.99192553850856 + 31.832082392693909620020446701351505437\
69461849249700117608793832052722880743132`64.00778495159477*I, 
  H[3, 36] -> -5.493506263460424827661107192963592675722954678634915782896098\
61358015134035932`63.68222320552417 - 15.185734225948777666446646427576453667\
53872150488793192809565767600582774924516`64.12380937628524*I, 
  H[3, 37] -> -3.815602072490491347576179905255302825230000097259040135063893\
61587928358680753`63.9499604839726 - 4.70157282619197067568643906604390335984\
285448167647869157478634268075047905669`64.04064057557486*I, 
  H[3, 38] -> 1.2023282318592491838063552664583241710709429722502601128014990\
494952881413727`63.126107451417454 + 12.6613861298520241187879265389239805312\
3643980219200699788098921444784976325157`64.14856566004114*I, 
  H[3, 39] -> -0.884363310224750078606546575902684162920421871941508454754866\
35670697917400638`62.35314029757675 - 55.456212025951962938641318795351951537\
68469406940076277125465675737304141474606`64.15045978244386*I, 
  H[3, 40] -> 25.747554315303082855621352975734495713834212179970097284716681\
08638042812496515`64.01323223363411 + 24.177565162622379876922186818537815618\
57248269089778685297821027349659572015704`63.98590881311757*I, 
  H[3, 42] -> 2.3015707999891019273887469638472185847450005435753694780385382\
6736844131099155`63.191941003878576 + 20.794784188223642132639993459328629087\
43579690542822476634849413029010303161986`64.14787108239506*I, 
  H[3, 43] -> -0.370449607143522579502448883557160309188000532778535662268952\
76529397794333099`64.08762465982215 + 0.2147076484454959496042383814891369140\
5753029256176719578518039889674530952934`63.8507430366786*I, 
  H[3, 45] -> 164.31682638391373875439195641978754966271502950651724095848619\
601576876401492876`64.037234659794 + 135.981263426286709761961462751390898743\
56147411591494987604231019515427189975514`63.95503169339049*I, 
  H[3, 48] -> -48.45026332742438084358469708863718812398437977141427052361184\
703970423214447674`63.946137405119714 - 60.5732707996304875358756343116623328\
5661660864677762977543467443011749984341999`64.04312228840672*I, 
  H[3, 53] -> -164.2987826875627522085475128562676433864349212422216614489175\
9929965414908497298`63.964037830275025 - 191.61986414720703599188849768231670\
494425863017429524197963041360904769843406774`64.0308440125041*I, 
  H[3, 54] -> 164.48421968654688639755665228112901665707751721627110645915983\
375446974295497212`63.86827236766634 + 268.6925342307192227303852196830505279\
0761874847623394441499358400412465150526217`64.08140372828618*I, 
  H[3, 55] -> -105.6634064388279685454567076118119981284451931855464332168669\
455022748545711789`63.737532075080914 - 252.230730569585064093394842817059365\
3202503044916348384304981209558761559469621`64.1154054652594*I, 
  H[3, 56] -> 163.65001677811308932317436771623209531461652845503211524751149\
866728404749952809`64.04711031426132 + 127.8083372021350649660746976121602980\
0511959535115876091094548191037504833984604`63.93975344476511*I, 
  H[3, 62] -> -13.90118650573432706594798230626101732597255900606734357557003\
591171744853908035`64., H[3, 66] -> -49.8911774358578538537646400330682824203\
5190691141402981600994648572043794215719`64.14657396812105 + 
    6.75188357844472030425570652625491751789478739461165002828365538346207720\
663467`63.27797515989359*I, H[3, 76] -> 
   -3.26489523134419292965674055001028914852418873078586102518740826064186992\
777391`63.83381180077585 - 5.930424545799956217625327981596527205969827451519\
96062635282958101588822739272`64.09302833585299*I, 
  H[3, 81] -> 0.3702398886953395063749646692620124429725545451415261151502004\
6607876319620893`64.06625198735159 + 0.25492753461961088206674664681668908498\
472954814464094324292608204944212680783`63.90418552661475*I, 
  H[4, 1] -> 18.2587343958491542216701097734651973232453199163120609522636511\
5201461204709317`63.82095883894613 - 34.4580039105922683715510735575387799987\
7268503608415893586429446864064726329834`64.09677828377835*I, 
  H[4, 2] -> -0.0263894618472006820779341096977410850573212461358922834925407\
0736592481305801`63.23891033125125 + 0.01491254264356474211269367310471233909\
484958658769553334365997088208263535403`62.99103149596361*I, 
  H[4, 3] -> -0.0070718818808301128512628489530511795188092750634447769186748\
0117333950643905`63.03319717539633 - 0.00819497565626951331711282728257860015\
449363776529836609912256576774533478689`63.09720984500684*I, 
  H[4, 4] -> -0.0051692127923017266049441373754755318258703935876270798794016\
9800364610661358`62.93859275437332 + 0.00650317644804497610419635765067097177\
145279711387377499391625956330959098683`63.038293881669595*I, 
  H[4, 5] -> 0.02908686297351840666370489314463821437164780746417503097778688\
194862274817139`63.29743401883501 - 0.050770363215586482303554562302797265322\
05907274029336337677870877498087746975`63.53934740424245*I, 
  H[4, 6] -> -0.0084970328338395441009930793923865775791705024739776810327103\
0706885295661552`63.22350844381756 - 0.00334730574761444565762292912212627155\
50080142105725519836065656815208713817`62.81893653061904*I, 
  H[4, 7] -> -0.0117894577761338997040346293412076433970527243435283654215215\
3520630471154176`63.222369745353724 + 0.0227993781894022093451434999488736763\
2799888894454633201299396744691588114814`63.50879891657465*I, 
  H[4, 8] -> 2.81023799480725202305136991451910105392119256470157125325976086\
633194119408282`62.068251025183464 + 135.049664984605162479145665324018599297\
03574055524191742606674386364485506312429`63.7500014351557*I, 
  H[4, 9] -> 56.4558777471570048227536265783684455542673500999576580095746229\
6229695236197653`63.11733536347154 - 155.690412370366486698338173545646441439\
79303997925394479588304261428854205867734`63.55790128355606*I, 
  H[4, 10] -> 98.803461944359616204313255101364650608711470997827679962274355\
51357857834748439`63.230075601390276 + 91.58099625888145057669845893282136441\
118954147451832685987988943021467663188286`63.1971224294626*I, 
  H[4, 11] -> -439.5339011556468000241982017128682439155089547054416279781075\
5343226391950160972`62.45179648448956 - 5574.59612797332119169784952494647516\
163713354158793724341541436823767776715105308`63.59345859448884*I, 
  H[4, 12] -> -87.49242581449627050865876542548251545765975334265608700317664\
372188119997032838`61.9535100049162 - 281.59552394411417204106897447300932712\
62957241428076202499260032862347330116394`62.47267276992447*I, 
  H[4, 13] -> -612.5305282068214989070655322008933861025878950270295993096897\
9899018928083615632`63.04337447995948 - 1007.29969419530167640804791502348803\
49089493328790027667734298526681024889159497`63.27185377977785*I, 
  H[4, 14] -> 1119.0403777055226456301027828437512140731685358215587991584970\
7045390831003378922`63.118821826487846 + 1936.9774330579709212473177039502481\
5458729004240574418122136178809985782871155263`63.3623308582379*I, 
  H[4, 15] -> 437.97215608228627023592140568787623085633941828394429280070335\
158729938912993332`62.46860269782801 + 306.7129658055813641616379884948152072\
8670519897684579860036469712495991543794507`62.31537764694664*I, 
  H[4, 16] -> 85.498548579545120156182898170632337278315605720650267964671784\
784322710509391`61.69568911752876 - 1720.651455585851605902545610578554346451\
70778860397002426692197728489771469792256`63.00126290006059*I, 
  H[4, 17] -> 420.76764826653396369766794211766621650926439245355502064616281\
796555115858583306`62.236994800643465 - 3789.76947250080404063224706227146238\
153676529724627317268057281631973466380532905`63.19502286934835*I, 
  H[4, 18] -> -59.93129339033739906262809171168847089651701460171101487260724\
189198257456810951`62.2054616074971 - 871.10305055988763626068236279969594299\
705893156490964838734109717053884486021406`63.37245271087348*I, 
  H[4, 19] -> 1470.2218141188670862703625104987596595930863988368228122616219\
409677862317935553`62.667962006188105 - 5745.59536694382697163715805297047590\
658412162116183362609848364638304910610340799`63.26400219243959*I, 
  H[4, 20] -> -70.95230451283479493857842402637920115989850058648610052645367\
585506181002262818`62.83427646980484 + 145.9181102613786549627658263910312744\
4795421425395795772644725801518576312474324`63.14877671230389*I, 
  H[4, 21] -> 130.94680198565091400470521485811129846326464357163658766124548\
327199132190947622`61.63247063966796 - 703.2713070107709645499467051978867387\
2838655154873816351739242653451825751878002`62.3668775482382*I, 
  H[4, 22] -> 356.65623821739223976111796221414195662724172238650280908298102\
379766950525270994`62.24220614865112 + 721.4517779051325562012030942773364790\
1609462879851536176392085407507096370763467`62.55142796628065*I, 
  H[4, 23] -> 5978.0643059737318952203815218913591199698140119546339116641964\
0969422961357143215`62.997443936448384 - 5183.9446477469521550285878939524537\
5466988195528195783962412747069921343735387742`62.9396368721923*I, 
  Fr[1, 1] -> 1.9459101490553133051053527434431797296370847295818611884588975\
5804285629397168`63.871973312480094 - 3.1415926535897932384626433832795028841\
9716939937510582097494459230781640628621`64.08000040200159*I, 
  Fr[1, 2] -> -4.582047768567237156528629405206062159170731840915797645278557\
52715114900445882`64., Fr[1, 3] -> 2.7444178452730849157500858457406690960187\
0523692539051514400938623566037951528`63.968672716727674 - 
    3.14159265358979323846264338327950288419716939937510582097494459230781640\
628621`64.02737235480649*I, Fr[1, 4] -> 2.00336120327729749387563510788549932\
893001872539668905840620617518390154133066`64., 
  Fr[1, 5] -> -2.464287362585264629083177715707751358473812462643308051256247\
5634905658838891`63.94093063283963 - 3.14159265358979323846264338327950288419\
716939937510582097494459230781640628621`64.04638915565002*I, 
  Fr[1, 6] -> 2.7568403652716420690613789743718780027810655765068495836874187\
9822578120524808`63.96978298344094 - 3.14159265358979323846264338327950288419\
716939937510582097494459230781640628621`64.02652123710541*I, 
  Fr[2, 1] -> 9.8696044010893586188344909998761511353136994072407906264133493\
7622004482241919`64., Fr[2, 2] -> 73.7762039257029012350153177839037513763037\
7179268285094717835321491633404565151`64.04906515432582 + 
    56.9326034958166022758808177356671056098448752511049053265030431506445249\
224642`63.9365098933173*I, Fr[2, 3] -> 19.22257102927522565665503668840018552\
370866060814410731740126876558775367429645`64.15051498779697 - 
    0.00413231537892632156263440444092377270355573077884140204331200832015687\
073383`60.48289697298973*I, Fr[2, 4] -> 12.1842033316226249902695089522650981\
4154686649913836754668846322655902971776961`64.04210574562494 - 
    9.80411105548246568672720851811244576528774095838353653368417698367589795\
806348`63.947716829724506*I, Fr[2, 5] -> 
   -13.4457864213540849373699572689355102999964069606762377031857901194168549\
3537547`64.12712817904107 - 4.53411962242037982005842187675045862780192796737\
842851755469014062100674376213`63.65503494440013*I, 
  Fr[2, 6] -> -6.268249761742604244055750192928556557914343055604743351353747\
41045467661435028`64.03434100578495 + 5.2722276599259122904902855664684764248\
4555177507076101076581193332960068792245`63.95918886819885*I, 
  Fr[2, 7] -> 5.4211621483176070499123560892185410669574219401532363279693149\
9422203336964206`64., Fr[3, 1] -> 18.8129865613933803543947244967105595765815\
8416299624102804960407816152213434569`63.986247338498 + 
    20.0052370508659573104611784146163715741420737039961673207010030909168588\
4787378`64.01293329512286*I, Fr[3, 2] -> 
   -19.5064582363080385333034679801493223112673235593767211516727964148403403\
7736471`64.10554600717096 - 9.35686184225659723819092206280827355094541873553\
902943400715044653057545527948`63.786497801930246*I, 
  Fr[3, 3] -> 7.3965560550275726777498311011958844276520147267205920574455230\
8438320342271944`63.75078180928212 + 17.0310831790736553982330046957926531815\
9283453426799769748182518938732399341062`64.11299452639446*I, 
  Fr[3, 5] -> 1.2020569031595942853997381615114499907649862923404988817922715\
5534183820558957`64., Fr[3, 6] -> -0.0027886399838943782395138397796684740650\
0675894361125566289586064688254861084`63.81168198514781 + 
    0.00540783912551806838959742157288476158212546581261271726022801828514669\
213439`64.0993132986646*I, Fr[3, 7] -> 167.5974067667422922768095116676005460\
1677428316364124534568012486514449866812766`63.89301155159169 + 
    252.703262097266357327240891196255901833892817836952120000124501328758298\
00417385`64.07135510525941*I, Fr[3, 8] -> 18.56420032948549131162637315196385\
479697314622907594535482265800273630569238375`64.15051491642741 + 
    0.01136641662575588299108844900043362909251999496671284352104084616103050\
126721`60.93746224078175*I, Fr[3, 9] -> 
   -19.6214844658636145473970824135611644356535460892703468664839750776134797\
9956306`64.09481509317109 + 10.6102805033488224745487356140803933392015840878\
4867544575133270429579048392593`63.82781009775108*I, 
  Fr[4, 1] -> -0.023332544074099197266455430879591396523241739042171484015436\
46659846291392095`63.9907827008073 + 0.02432323432622311353781560807830414353\
186150576834040347646284606602211838328`64.00884192969578*I, 
  Fr[4, 2] -> 167.67260022844407353938647326114575606786489543997320541319500\
154959511607113215`63.509471735656916 + 714.261137143948083604556063515370950\
25824720801812345322837722032915686268417582`64.13886665719015*I, 
  Fr[4, 3] -> -13.18976295281881124733827200269358382929466637295230630129552\
464765043001036327`64.15051496094414 - 0.005436276038429320705124023071212348\
84408006992967760205047728459562770639641`60.7655794713356*I, 
  Fr[4, 4] -> 7.5726234651999060851249965758715246498437163208188966746073693\
4335577199103812`63.393287613850525 + 42.631246854202640287477519968445913053\
95320177184240349667670502987363998252967`64.14376928581314*I, 
  Fr[4, 5] -> 3.6548582647418923585820449576201074346228742011599011526344782\
4049409837506443`64.12284853467149 - 1.34725650155761786883814262323282402406\
436707289452429474456858142492317037902`63.689428283054646*I, 
  Fr[4, 6] -> -16.54352538412539926223791917981962911017013541967249254270033\
075374630412488592`63.697527753366515 - 43.9364121207581707891838609018436415\
892364705041981134167756094888196637348815`64.121724280444*I, 
  Fr[4, 7] -> -8.111088001805261621732079388188826368393560499270282570858516\
1667906077982075`63.6684487099633 + 23.23696616433972478600759194631274260329\
490032107252169966939473689532520847182`64.1255490222366*I}}


==> anc/numerical_inputs/Fr_num_PSphysical_1_p42315.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{s[1, 2] -> -2359/2048, s[2, 3] -> -15337/2048, s[3, 4] -> -7/684, 
  s[4, 5] -> 455/64, s[1, 5] -> -288491/38912, s[5] -> 7}, 
 {H[1, 1] -> 1.94591014905531330510535274344317972963708472958186118845938981\
590869286443619`63.871973312480094 - 3.14159265358979323846264338327950288419\
716939937510582097494459230781640628621`64.08000040200159*I, 
  H[1, 2] -> -4.5820477685672371565286294052060687350229617089262018838811741\
1353391790852876`64., H[1, 3] -> 2.744417845273084915750085845740669096018705\
23692539051514400939312167556186766`63.968672716727674 - 
    3.14159265358979323846264338327950288419716939937510582097494459230781640\
628621`64.02737235480649*I, H[1, 4] -> 2.003361203277297493875635107885499328\
93001872539668948459697601197754652930945`64., H[1, 5] -> 2.01340450249138142\
32999174601036275640167493545675570877672178934925251354338`64., 
  H[1, 6] -> -1.6916760106710724643209068099028503756757946660775202838551457\
0665109360067307`64., H[2, 1] -> 9.869604401089358618834490999876151135313699\
40724079062641334937622004482241919`64., 
  H[2, 2] -> 19.2171989680462511728954061837680602518371066588486647781164703\
1187010426932436`64.15051499783199 - 
    1.1243741651862083398010270067959570451`22.917735769376122*^-40*I, 
  H[2, 3] -> 73.2412231259054548511195698167823062253086948428243205666781524\
7092552536240072`64.0484310393224 - 56.74075629521240618558920085733462874997\
672527145736936521967725490069685904419`63.937570571121014*I, 
  H[2, 4] -> 0.54769632499320525530306807176000583443225861690240065663182173\
550701775576539`62.90141907825914 - 9.703873010321631882852937527081261612054\
45486107401211962183870474103133531379`64.14982435591183*I, 
  H[2, 5] -> -13.445786421354084937369957268935613061256554056213234904256883\
79734878175396905`64.12712817904107 - 4.5341196224203798200584218767504586278\
0192796737842852142805886403069748207013`63.65503494440013*I, 
  H[2, 6] -> 5.33834180425704996594917642511960320974402853576946310268416914\
423821135126891`64.00658275411497 + 5.176486189103623682510305274726218628208\
90683373373078830290721867453565706442`63.99321143634068*I, 
  H[2, 7] -> -5.0638186014649582123283245701435135174969311797588580914407257\
1793362053072076`63.634473985183604 - 15.825292294958678828060519568855754789\
5493368025534078941541308809294133095409`64.1293475856328*I, 
  H[2, 18] -> -4.438944981370852868258987091219716006172012358463120947429978\
20331047351469933`63.617093468446235 - 14.49564002653563670781209194062354557\
609730870670673128058670727206501426195391`64.1310511017976*I, 
  H[2, 19] -> -1.451276752894749479397389946466267751814694132263585592764510\
17152944339635765`63.07317846697624 - 17.280670395500726064659984215565124696\
00074571641700094210317775770733342105051`64.14898881507403*I, 
  H[3, 1] -> -3.4422545778546139318040318206472669243130895376365577488081670\
0823702491204896`63.440511127933554 - 17.315309944914140140548060991458096576\
78298121478820337510788053535668967005766`64.14209841160728*I, 
  H[3, 2] -> 2.72963897221803734223548678167592333031624687692941538044296426\
047268165119747`63.13827125208084 + 27.94388414577012238728588759748255621801\
744883643515576258871057181325142743945`64.14845281400758*I, 
  H[3, 3] -> 9.61343025862070011470565164549597268864585471033080337051246086\
066013445489095`63.802373266887685 - 19.1526108361335328363631142676963655880\
4564754306090072582772745318405483035303`64.10172287114027*I, 
  H[3, 4] -> -57.406709297831831624400806217593613122687320661223485843932223\
47178304509519336`63.83721125095478 - 103.21404801083300440014130565355969141\
336622237112151542291957152580184795215912`64.09198740949404*I, 
  H[3, 5] -> 1.20205690315959428539973816151144999076498629234049888179227155\
534183820558957`64., H[3, 6] -> 0.0043134885422312046700701375943232804188767\
6532588141204421036401142389199772`63.94865766565177 + 
    0.00534152642002465288861056084525625109093008563480484803006768389548996\
042114`64.04149439770123*I, H[3, 7] -> 18.57526069538490982779671022427269171\
000874647660433666957157562299109036924004`64.15051499783199 - 
    4.2511031605689137722826132596210162275`23.510081724251904*^-40*I, 
  H[3, 8] -> 165.457600986888083392786993115864698456191371438374414054883474\
22793465743172351`63.89113315005331 - 251.03240755505881406845867770337300320\
75027184187507513189757547988888943588973`64.07217621822296*I, 
  H[3, 9] -> -19.621484465863614547397082413561531899750210580015568068340425\
56824168363484283`64.09481509317109 + 10.610280503348822474548735614080393339\
20158408784867546194587715771442799156385`63.82781009775108*I, 
  H[3, 28] -> -11.93653482252190470075538503241601623968011544143975967731302\
539008521774791269`63.68534788607871 - 32.72860517567250164667484745426190916\
110806531959061932572355081079549779317714`64.12339711371358*I, 
  H[3, 30] -> 48.301425915930783105880066015118462547688129787521402888896449\
78364076138335077`63.978633717471276 + 53.06121906497126608148381914515180913\
673102662726020471147368394386710611305996`64.01945098917868*I, 
  H[3, 32] -> 29.190971724451492564410130942794982645952271399982254481455610\
38657627996803055`64.08094374569187 + 17.939068041826579095226991915024421209\
62631388596630763042072726131099003573839`63.86949507056434*I, 
  H[3, 33] -> 30.774045151456732479159643966819524679795203335827251364937149\
21054682288867099`63.99118272273184 + 32.023960530658548139341750969281869051\
09505797498199722935633830708929032705177`64.00847317792025*I, 
  H[3, 34] -> -40.35661572475576675131928882214817513984747553911718949417965\
410168382080333933`64.02505364825744 - 35.68906792236075824673267348335395444\
588453925920611489322929625312749976458034`63.97167411457415*I, 
  H[3, 35] -> 30.690618246893449723695343159064006680310521341133742089011910\
89512838081382225`63.99192553850856 + 31.832082392693909620020446701351505437\
69461849249700117608793834447860394398135`64.00778495159477*I, 
  H[3, 36] -> -8.590638480627922766692152015605276894868499526378031479858347\
47213573948650754`64.15051499783199 + 
    2.5233845649228050812055840248125141244`23.618472997035465*^-40*I, 
  H[3, 37] -> 1.1145345486557007119200369007527430063728602055801098089891597\
7035737937288423`63.09702841725572 + 12.5567156329225512915761924440736283410\
4616364516428900799483467152954787969244`64.1488109409129*I, 
  H[3, 38] -> 1.2023282318592491838063552664583254174312730593387150104721178\
3420447299819188`63.126107451417454 + 12.661386129852024118787926538923980531\
23643980219200700511470969607454580686969`64.14856566004114*I, 
  H[3, 39] -> 14.419929322281779954712192821972783290258007044872546314751891\
24589874025898544`63.97479839954617 + 16.096938423716496587827536062553823323\
09339039222928069896539670886657343150374`64.02257855053709*I, 
  H[3, 40] -> -7.460730555678398089790495737991221112205760432379312478749917\
86981693827180188`64.04181528874294 - 6.0135473504078407268209104077875227847\
3942366555336159614273811281695664810626`63.94816466795288*I, 
  H[3, 42] -> 10.237015066711587470039336446366775195857227215930861133109716\
95663929891786984`63.778525586198974 - 21.82666699630977417841802723019216456\
725332217900860913029600307670981258395388`64.10733966630178*I, 
  H[3, 43] -> 135.21681445624617097081675419455046040802835785647004215608450\
540382936500477763`63.802212738295125 - 269.513955711131929926174914150975227\
10568680022155268663267924859657741738914749`64.10176329634656*I, 
  H[3, 45] -> 41.372044375557658989295945842256853690787780957812219244457298\
72693558429856968`64.15051499783199 - 
    1.1905775442701209592021700800910472719`22.609565702971224*^-40*I, 
  H[3, 48] -> 22.793226914729646613111788677661343034338464977787625133353560\
47547382687577012`63.75969385202993 + 51.213418209124058442647799007737790395\
5624654868468306748865247678133467124169`64.11127180147713*I, 
  H[3, 53] -> 128.47006063628196008692533134351414689691750453642226628534424\
628364498620577751`63.829523012210984 - 236.369031358368715679040607917127220\
82481774149305929735103243844733473972403343`64.09431165856863*I, 
  H[3, 54] -> 0.1899145068461261992534079198040722883239566038440546410832122\
9408938608340057`63.89869819282178 - 0.28097377739218162175753720868935546903\
53877554326119989775621594708107906619`64.06880584285106*I, 
  H[3, 55] -> 176.34618761600671729208004314990133978610263417171760343406544\
205838423051155949`64.04004816688135 - 143.6067234167349937195541434550601947\
3896215224164003174666946705826759927209065`63.95085686497351*I, 
  H[3, 56] -> -103.5001065910155262763006409536424487780648235221516502081226\
9728099685560043437`63.66194275572549 + 301.527278587262726223867774275671087\
00477970191970409575021515871087891258998623`64.12632856669994*I, 
  H[3, 62] -> -13.90118650573432706594798230626101733018718598052993176407058\
217291110904362531`64., H[3, 66] -> -49.8911774358578538537646400330682824242\
0618164168881394834805185559420815607343`64.14657396812105 + 
    6.75188357844472030425570652625491751789478739461165004617119345969635612\
387406`63.27797515989359*I, H[3, 76] -> 
   -3.26489523134419292965674055001028915067902698451787684406599708563021882\
410921`63.83381180077585 - 5.930424545799956217625327981596527341608664140416\
84866255197650027538513206968`64.09302833585299*I, 
  H[3, 81] -> 137.49803959350386839579615355633439953592600025716141654631833\
817743671319142985`63.8967545128357 - 204.75290493038525695631958580217477965\
575531869131377089001560751620535212296298`64.06968807869394*I, 
  H[4, 1] -> 18.2587343958491542216701097734651973915624864506458541465454070\
4877784652258364`63.82095883894613 - 34.4580039105922683715510735575387800818\
2555694108074508138080038925213056122186`64.09677828377835*I, 
  H[4, 2] -> -0.0287037460312469119559067451357886347710060570561842237753792\
395491395001377`63.27829128494903 - 0.008506283195531141834951482260735345125\
2341552610746146582584463557319444909`62.750092543548206*I, 
  H[4, 3] -> -0.0170177942711973241527531770814869036399954539115574866439058\
7867399671917294`63.38917872753567 - 0.01179380424969424738991322045037637712\
392611611114843995292650587261382499092`63.229929373588455*I, 
  H[4, 4] -> -0.0044829463332207187322492404084700632854222220487568469001354\
0353992467874715`62.92310513955659 + 0.00880575970862273148268237702321623219\
169887976140142167233213139121610270083`63.21630843000426*I, 
  H[4, 5] -> -0.0262289317814948680283913766444183616955456060225925431068911\
8793155442110577`63.27585909103071 - 0.04632563812641221576344626090489998478\
294147057211760054749955997124046760657`63.522899897824225*I, 
  H[4, 6] -> 0.00714027614091690280868841302741747546663894486305935238818561\
013786885532019`63.154960306965265 - 0.00441235004090820024481700246309227189\
989039048633216441031120743275549163413`62.945915257708215*I, 
  H[4, 7] -> 0.01710261599817687393874976276092299440594563080947352978323433\
850335303500575`63.370660693657484 + 0.02586560254363636052591729105133445604\
11698984429449737115809275229879159963`63.550320748783804*I, 
  H[4, 8] -> -282.30969874209402289532569954031871769004854838193974231546377\
355803214997835776`63.895143564178944 - 200.947321735628150189650498811014331\
74407849001028632861816929094966388387835694`63.747499987807146*I, 
  H[4, 9] -> -370.15895744167179981359538114203193313222562447849842198496286\
062199607870233401`62.59097290017295 + 217.1936284958616289859689436284197953\
2350287486896242922562724521127996416708146`62.35943171769341*I, 
  H[4, 10] -> 504.10196941096633056402319373038408639723640872586290105388683\
417491601152056246`63.06290485311261 - 842.2530411045520690860186424261066049\
3897049039373408145870440670898930797642187`63.285829046735586*I, 
  H[4, 11] -> -510.6047460515381006551159843033827945185032271318562993893574\
6977919495241891903`63.32242444381017 + 13.1668556143658059886664714174383900\
8174644093753768781842168522854335771357323`62.07232826960234*I, 
  H[4, 12] -> -1509.926863417782091501565465528575977494897828829308896714141\
40147192435547451423`62.462189925545175 + 2105.489839159342394540625382926362\
6591894237816568163357929443430541561057388715`62.608713286906905*I, 
  H[4, 13] -> -296.5393816472319584414433829406435873182934218153316587123386\
6533645689585530441`62.90857342449435 + 212.838905806333282148254789431819050\
50971148284795708190557783939704120007261818`62.78353571892451*I, 
  H[4, 14] -> 859.71986654703777182560345631269704579431357095208537786496487\
766754183930156395`61.983927667692825 - 2906.16011851443734324958728893370395\
516270040478479747613455055217764619450353038`62.51338588820902*I, 
  H[4, 15] -> 188.62823690495103219904063305870467444024432951592068940797147\
058088471010500211`61.36855340718954 - 1503.130032862573863017374133992580715\
2971699625716933972474819922131963422312351`62.27021703623833*I, 
  H[4, 16] -> 767.46440906713430398721958728026646546632106310703489922190919\
723694820503729888`62.64245815662313 + 817.1598714743994803507744450188727178\
0716665728205537802008031895937011231430526`62.671519886053034*I, 
  H[4, 17] -> -329.3920261406073511007856258443473029059055590505092056421471\
8207438132219593896`62.37813361953742 - 196.504818892957187870554588860981862\
85541549330080871863835178662790030215769463`62.15992542234406*I, 
  H[4, 18] -> 2.2471651865166176013343595407653636534017807764421208168092803\
3829382412582498`61.04942231941193 - 17.0175767196517882511003517182348134205\
4020814509893201307355976278075049331092`61.93724314512268*I, 
  H[4, 19] -> -648.1568789961443957697978079747382095456874599141509546473689\
6297719824374327325`62.623436688825144 - 330.17018677960270914336817048378243\
128636940169001584422515732552233198737624041`62.33890537307234*I, 
  H[4, 20] -> 24.758948892696401237397793678631371244375834020575721597608297\
12537519530326676`62.116915156973434 - 248.0549804668363573351352667994763494\
3293789382828180377818077300285048791927395`63.118472030517026*I, 
  H[4, 21] -> -9990.691552844697283494503451920079232719454976959756334978114\
97135512060883105484`62.58403545795322 - 6625.7488980130143176131634973717301\
8538299253032315328259821233905672222274268679`62.40618440752435*I, 
  H[4, 22] -> 2318.6592275917300650867721120697457638447515525431632731036431\
6421811245734399632`62.71200934482633 - 2420.91115632958172743043682075163576\
495912320609980735981266507152579577167596877`62.7322268183322*I, 
  H[4, 23] -> 12588.026496705750217175074215837530851838935329379639096516528\
90047635274230519869`62.630316921483924 - 2082.011925027043826538633884994261\
95725537318175605244799868474169808512878113712`61.849673621707375*I, 
  Fr[1, 1] -> 1.9459101490553133051053527434431797296370847295818611884593898\
1590869286443619`63.871973312480094 - 3.1415926535897932384626433832795028841\
9716939937510582097494459230781640628621`64.08000040200159*I, 
  Fr[1, 2] -> -4.582047768567237156528629405206068735022961708926201883881174\
11353391790852876`64., Fr[1, 3] -> 2.7444178452730849157500858457406690960187\
0523692539051514400939312167556186766`63.968672716727674 - 
    3.14159265358979323846264338327950288419716939937510582097494459230781640\
628621`64.02737235480649*I, Fr[1, 4] -> 2.00336120327729749387563510788549932\
893001872539668948459697601197754652930945`64., 
  Fr[1, 5] -> 2.0134045024913814232999174601036275640167493545675570877672178\
934925251354338`64., Fr[1, 6] -> -1.69167601067107246432090680990285037567579\
466607752028385514570665109360067307`64., Fr[2, 1] -> 9.869604401089358618834\
49099987615113531369940724079062641334937622004482241919`64., 
  Fr[2, 2] -> 19.217198968046251172895406183768060251837106658848664778116470\
31187010426932436`64.15051499783199 - 
    1.1243741651862083398010270067959570451`22.917735769376122*^-40*I, 
  Fr[2, 3] -> 73.241223125905454851119569816782306225308694842824320566678152\
47092552536240072`64.0484310393224 - 56.7407562952124061855892008573346287499\
7672527145736936521967725490069685904419`63.937570571121014*I, 
  Fr[2, 4] -> 0.5476963249932052553030680717600058344322586169024006566318217\
3550701775576539`62.90141907825914 - 9.70387301032163188285293752708126161205\
445486107401211962183870474103133531379`64.14982435591183*I, 
  Fr[2, 5] -> -13.44578642135408493736995726893561306125655405621323490425688\
379734878175396905`64.12712817904107 - 4.534119622420379820058421876750458627\
80192796737842852142805886403069748207013`63.65503494440013*I, 
  Fr[2, 6] -> 5.3383418042570499659491764251196032097440285357694631026841691\
4423821135126891`64.00658275411497 + 5.17648618910362368251030527472621862820\
890683373373078830290721867453565706442`63.99321143634068*I, 
  Fr[2, 7] -> -5.063818601464958212328324570143513517496931179758858091440725\
71793362053072076`63.634473985183604 - 15.82529229495867882806051956885575478\
95493368025534078941541308809294133095409`64.1293475856328*I, 
  Fr[3, 1] -> -3.442254577854613931804031820647266924313089537636557748808167\
00823702491204896`63.440511127933554 - 17.31530994491414014054806099145809657\
678298121478820337510788053535668967005766`64.14209841160728*I, 
  Fr[3, 2] -> 2.7296389722180373422354867816759233303162468769294153804429642\
6047268165119747`63.13827125208084 + 27.9438841457701223872858875974825562180\
1744883643515576258871057181325142743945`64.14845281400758*I, 
  Fr[3, 3] -> 9.6134302586207001147056516454959726886458547103308033705124608\
6066013445489095`63.802373266887685 - 19.152610836133532836363114267696365588\
04564754306090072582772745318405483035303`64.10172287114027*I, 
  Fr[3, 5] -> 1.2020569031595942853997381615114499907649862923404988817922715\
5534183820558957`64., Fr[3, 6] -> 0.00431348854223120467007013759432328041887\
676532588141204421036401142389199772`63.94865766565177 + 
    0.00534152642002465288861056084525625109093008563480484803006768389548996\
042114`64.04149439770123*I, Fr[3, 7] -> 18.5752606953849098277967102242726917\
1000874647660433666957157562299109036924004`64.15051499783199 - 
    4.2511031605689137722826132596210162275`23.510081724251904*^-40*I, 
  Fr[3, 8] -> 165.45760098688808339278699311586469845619137143837441405488347\
422793465743172351`63.89113315005331 - 251.0324075550588140684586777033730032\
075027184187507513189757547988888943588973`64.07217621822296*I, 
  Fr[3, 9] -> -19.62148446586361454739708241356153189975021058001556806834042\
556824168363484283`64.09481509317109 + 10.61028050334882247454873561408039333\
920158408784867546194587715771442799156385`63.82781009775108*I, 
  Fr[4, 1] -> 0.0240197241017992691645539937824296849477544702755412092945595\
966783123676898`64.00079638279388 + 0.023931632086884501827298588475035662381\
62775051136250609503986589977165138209`63.999200685735104*I, 
  Fr[4, 2] -> -13.16735285040136180484109813353409906060319780864227220242559\
416367908241000204`64.15051499783199 - 
    5.6451626464742400617218515254694986716`23.78269298334601*^-40*I, 
  Fr[4, 3] -> 162.84006587987240293430758029068095384481358763851336724233917\
251433496728796626`63.50167854770488 - 706.9208925442461273162958667725735328\
9593537897661757473897153209115614212271827`64.13928809541139*I, 
  Fr[4, 4] -> -8.702265785458684843526676911299855250343648294521640621427043\
97245580516253178`63.716345739591326 - 21.98901949137786424956720103897064980\
175995499320620575642638182756858326571702`64.11891926040852*I, 
  Fr[4, 5] -> 3.6548582647418923585820449576193717971247486176720880656209004\
746200935175826`64.12284853467149 - 1.347256501557617868838142623232824024064\
36707289452429990774384273657359122565`63.689428283054646*I, 
  Fr[4, 6] -> -0.248417288535935567425295055842626028209296905922980866335605\
82638550874140586`62.22983241660235 + 20.693459782110538094359198058926202152\
0640125898576548857242412340589176443802`64.15048370675984*I, 
  Fr[4, 7] -> -1.271879884590479967997156312918921294638200298460992099443660\
74393590191187726`62.96060774542343 - 19.653769143391592123129798303142718712\
40945776663253567183257675258653218583055`64.14960749707595*I}}


==> anc/numerical_inputs/Fr_num_PSphysical_1_p43125.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{s[1, 2] -> 63/4, s[2, 3] -> -7/684, s[3, 4] -> 49/576, s[4, 5] -> 140/9, 
  s[1, 5] -> -288491/38912, s[5] -> 7}, 
 {H[1, 1] -> 1.94591014905531330510535274344317972963708472958186118728166950\
854531309000073`63.871973312480094 - 3.14159265358979323846264338327950288419\
716939937510582097494459230781640628621`64.08000040200159*I, 
  H[1, 2] -> -2.4642873625852646290831777157077513584738124626433076749830038\
215782269311856`63.94093063283963 - 3.141592653589793238462643383279502884197\
16939937510582097494459230781640628621`64.04638915565002*I, 
  H[1, 3] -> 0.22394047418388642976444662605244784668057459658557407474481583\
677264416920965`64., H[1, 4] -> 2.0033612032772974938756351078854993289300187\
2539592866186305933289040553008562`64., 
  H[1, 5] -> -4.5820477685672371565286294052060776993281336131761622035833175\
3179428607280268`64., H[1, 6] -> 0.141374093248276626020665962051668693703939\
02082395010300605664372395679438417`64., H[2, 1] -> 9.86960440108935861883449\
099987615113531369940724079062641334937622004482241919`64., 
  H[2, 2] -> 73.7762039257029012350153177839041426653538751716521457821911476\
6694638524481299`64.04906515432582 + 56.9326034958166022758808177356672032515\
3353332466907707755111399898889996863628`63.9365098933173*I, 
  H[2, 3] -> -4.3788495138120758932267143106517043161760441795057969051050164\
439112500912664`63.56168913457877 + 16.41571848150032589934429079595309612744\
577147962283185553459909552407932956529`64.13558900999489*I, 
  H[2, 4] -> -24.447757367133213123452505227485783346585307030270787649319098\
66317103105439198`64.06673609981821 + 16.775048131673276097753374171067133679\
74753467241152302026835475624229029640373`63.90316084801514*I, 
  H[2, 5] -> -1.2587575561788361259994725181901610828297957497176171900043462\
7836843010124495`62.935658137865 - 20.605831095619825893751997412967775238864\
92265829704187238199635852350472689267`64.14970618290155*I, 
  H[2, 6] -> 17.6261308188292247525335150511464852866748628866710342021813260\
5257382162270055`63.96377963982956 - 20.5783703957686448896109576075497735403\
8270956183627817956260456072993650709903`64.03103363069793*I, 
  H[2, 7] -> 6.08471271593576808736717763037742175384724692658027087860905742\
409338947333815`63.490477255416906 - 27.1412244615553646863482115437679955727\
6259351477723622664856074134062834206449`64.13986661390236*I, 
  H[2, 18] -> -4.438944981370852868258987091219716006172012358463120804772041\
63381465623476916`63.617093468446235 - 14.49564002653563670781209194062354557\
609730870670673128050629096540212258829229`64.1310511017976*I, 
  H[2, 19] -> -0.691439984054781095870177540796029182390369346262086060618678\
88318069056759062`64., H[3, 1] -> -42.059541137222362541312327928996496760100\
48205963310631130664361549456651011548`63.82562995343768 + 
    78.2858098550417928447312137364810750141565376320358332897697873072426114\
0371003`64.09544847179005*I, H[3, 2] -> 27.0403713478583043999034108474632467\
4366893529044308712931829876913022750403883`63.70986945007453 - 
    69.5119581110080380711817416827425204023285687046566008983013875987389091\
3105603`64.11991632106097*I, H[3, 3] -> 31.4943088506741722391420400105918466\
9194225855123582615313531965768403204689966`63.739646317973616 - 
    74.7511825660145939264761019499191074299803151464046677215739650418971570\
6046283`64.11503230347111*I, H[3, 4] -> 166.613575568793413418624043887523648\
32437062462749513669616345489087788436770461`63.97053024521275 - 
    189.288479981602617221510886234308378518012368860380011279650133022139334\
46545089`64.02594404444648*I, H[3, 5] -> 1.2020569031595942853997381615114499\
9076498629234049888179227155534183820558957`64., 
  H[3, 6] -> 0.07561224650551447762495347521931961893795709731946521136443222\
443051243794586`64.05630158382633 - 0.055728656756434665647634034887096832480\
61854108903198971194166591148964704298`63.923788017565876*I, 
  H[3, 7] -> 167.597406766742292276809511667602827342593295042265076289272276\
01623312520281521`63.89301155159169 + 252.70326209726635732724089119625713239\
072790756855091083374092527972563559258067`64.07135510525941*I, 
  H[3, 8] -> -28.625255076252584592754394209805237455730717140409287427209210\
08391856161622508`64.13846029059584 + 6.8392074578418278026712410115352953750\
4239728467008090829480531330433275402916`63.516716702935696*I, 
  H[3, 9] -> 17.5577051288307747072166823721823980786320535115660641204103984\
2171905199588346`64.1493843196635 - 1.268602844885900397378989961014201968937\
39889158585270586747627971420302910934`63.00824224961261*I, 
  H[3, 28] -> -57.11499203014872874375099313901021054945892324447251463571703\
624338198155936804`64.07555369088904 - 36.67324549820112715965090790263374315\
453975291405948543390896112647001399697933`63.88315291608803*I, 
  H[3, 30] -> 7.0957036480904368630893026587909789853819210804501399690435089\
2037027881529542`62.809531795612365 + 155.42703614182458497657980791962318462\
63190258621619076796913886044455256123786`64.15006289217791*I, 
  H[3, 32] -> 29.190971724451492564410130942794982645952271399982255313122604\
79275579281772072`64.08094374569187 + 17.939068041826579095226991915024421209\
62631388596630763059350996229364545668396`63.86949507056434*I, 
  H[3, 33] -> -6.163051465299214597675631233329064256545470726763852870773764\
06729763006985265`64., H[3, 34] -> -6.067800091473211691804377187201150040871\
56154306670362228277008512791733854536`64., 
  H[3, 35] -> -5.490703406715327142230126633404849343383247576756024555012391\
6050566763396929`64.13622429769897 + 1.43206297290660840844661934736233669707\
169513182741342024092044110568190155943`63.55255842866204*I, 
  H[3, 36] -> -7.583313955532717009479493556302697314397528867980520158684846\
15571766511621976`64., H[3, 37] -> 9.4308237990743155375498976064374914551145\
2899838089675084756916515744054987268`62.971697248333264 - 
    142.040510920624357721076273740374973382342701559702551072425923744835208\
22922365`64.1495598433432*I, H[3, 38] -> 
   -20.6881971827085302887950031917782571120469270977790412832645194876954770\
8024565`64.12341615722903 - 7.54242767477474559449228661791366823703841071641\
667657793383427877887709612672`63.68520466470496*I, 
  H[3, 39] -> -2.834094442445522286628031400828300922476754605192213644229426\
47922979773601739`63.057640313509076 - 34.98392692073313139878412660612829802\
911530741284805503633942255578114331064711`64.14909455219114*I, 
  H[3, 40] -> -1.735496488623195886142331638641874134886556250086696692019896\
86002967887876968`64.14337384586196 + 0.3173299624204364802184551454131647046\
0239169232015612846543978680566420433897`63.40546118684138*I, 
  H[3, 42] -> 7.8696212184166076573137175776600266383847173215747278017664716\
4267057597311694`63.23964751653667 - 63.6096245429473625181956350871436714602\
4590161897516383711061405950406573368154`64.14721651934279*I, 
  H[3, 43] -> 0.2867244626597960536680169083045334589041245231565802871402081\
0128456631834232`63.34334151378948 + 1.81675264753372361704778316845536604021\
655633974918248054598787273003460563647`64.14517256803231*I, 
  H[3, 45] -> -0.644993843292279523302937431284638696196751544592561791643530\
11451703559280392`61.6860192606729 + 187.952778001288373265565745394725528149\
82461400545303174662990866797202695483225`64.15051244062785*I, 
  H[3, 48] -> 152.27003064831126431962545684583764370608061945510931245714457\
97781145827831409`63.79020830163404 - 314.11547488307197001901498219947382714\
495965711406911322215533705917074218508786`64.10468319890596*I, 
  H[3, 53] -> 51.091420700779952024123246221637430181217386638615311617818948\
30520671302512584`63.63625284043806 - 158.94971895886626285659588980316691609\
931039488358347300815093943647282649557288`64.12916462551681*I, 
  H[3, 54] -> 142.65277570590196077498727336196211575454454269761254186898999\
042202906623080139`63.70538173521518 + 371.0956824622534730888082110016335053\
6799342437558514182028688034261076739867007`64.1205874102844*I, 
  H[3, 55] -> -229.2610491754202635861768193971024960716291094235488875942505\
8990486437806356726`64.02049534279007 - 207.587692544354728258029992722540826\
44755172887113174747386335681567825240286732`63.97736666873201*I, 
  H[3, 56] -> -21.58326083792871872435151155617121568688315914232159553168319\
279081577232995269`63.41710845697364 + 114.8106152073598088834969855481332837\
9359407814910602178399416319845724488281329`64.14297344177427*I, 
  H[3, 62] -> -13.89353575048300828075390382374538357326983985510384232991767\
904475242422859481`64.1504456332044 + 0.2483358034281434186604018030787145825\
1343549623217781164352076550655629432071`62.40267218808052*I, 
  H[3, 66] -> -25.74558954425767003307037927344030669223404743057983415244858\
261060988362315559`64.14002262811832 - 5.728353155875905186162369799696540647\
69844797603635280225289423357750449187981`63.4873495715994*I, 
  H[3, 76] -> -6.281694853612537268294967280438578346394459044627695420545391\
76615472024513538`63.46845081086069 + 29.549003913593680411672502868951987667\
44764922415534739968528269751637195580233`64.14091682059477*I, 
  H[3, 81] -> -0.341428081547453373955553462835914699954586778014949124487041\
52575741786346834`64.01517838892396 - 0.3175420430915413207050930935955930015\
732213807772330780310029937809998876188`63.983680385857944*I, 
  H[4, 1] -> 25.7616170263621540760134771363031781876770564195927039193988240\
1547628901885014`63.754829549316185 - 58.663247951442043991954059905579220246\
88030494470791513287636354305077656737398`64.11222253409336*I, 
  H[4, 2] -> 0.42732588329161128087213654273013357193417559024529066854388809\
877488632505628`63.23050068085951 - 0.313337956037772743954207963017029760887\
65006218014642705488799615794820923964`63.09575448797811*I, 
  H[4, 3] -> 0.02751503552399175809918243749250858534302976216550900539396973\
644130836718308`62.371476925991466 - 0.31218459070531598479217559605484084382\
306210040928613015314662683756104701237`63.4263183108069*I, 
  H[4, 4] -> 0.02428755159879354548528910308638318570217605637255104208681091\
144521316481144`62.260484661523776 + 0.05453531122797648794457701139663746009\
368242863108755799463786676273096831072`62.61177872121535*I, 
  H[4, 5] -> -0.5985193152416370922048594952326880739413583459537195382588409\
5779311950241656`63.314698190707865 - 0.2849084544939367617855957837162071071\
1694223976517943060889753040065705684374`62.992325357182565*I, 
  H[4, 6] -> 0.15926390219881253348348107067837317192849653857441792517191759\
628549665228673`63.172190831035984 - 0.41892976571598952633235211455637380298\
437699141040210776218112439843273050803`63.59221469752896*I, 
  H[4, 7] -> 0.24335659424549697584419855206834057509051666884433029800102586\
069915385092339`63.23881882890676 + 0.175050699100252846250768396550424710303\
16951251494120944715806535227067237021`63.09573955961612*I, 
  H[4, 8] -> 557.911748242987352166062127613779571397166097317957787688937937\
8479431864173117`63.61827777520598 - 540.458826590296285725634052869352217090\
82930338276228115395612075790851571776143`63.60447488251693*I, 
  H[4, 9] -> 237.871777232637412443876991263009987023979294721751574516474709\
50800300580716484`63.69932391516556 + 255.32600461994194095979010019724723892\
469736199806267115731351920045269262656218`63.734225333982046*I, 
  H[4, 10] -> 15.426149555584310007971012208414695489367678412289395154240380\
78943737042001136`62.11680949773101 + 279.76230947765792104076435876966248175\
977038478062706826207215383465488445057356`63.37786623672908*I, 
  H[4, 11] -> -4541.122352050823404825051395693338718162451797171870233178019\
63268050069720692126`63.49685640591589 - 5458.2517692494972948975843732181474\
8008004666887582213840667085241364439864483971`63.57965262222166*I, 
  H[4, 12] -> 1328.3372833272331781389106968388059516415772783265551960087220\
8953816040547112127`62.9105367141075 + 868.1674026250907960409484446204890504\
3694623984922586475244767671876963113308565`62.72669124765041*I, 
  H[4, 13] -> -1800.546645386667763648019884083111399440158860999593715987325\
8364403089833562699`63.44576092070416 - 774.070812049631139008246421277317667\
94376770210841398420037268756692677051189305`63.08193957452136*I, 
  H[4, 14] -> -2656.221665303543869444335203309267961861056505285757987318241\
95492694318033090029`63.19803285868152 + 343.90657237021386648805726224748448\
319588745875529900516437486869135282606991067`62.3107689977747*I, 
  H[4, 15] -> -2400.023062195073456090991496438302287075939880139998812301858\
48976374794472044742`63.0141987168193 - 1552.54892851449413185099805992007321\
221667297499464757885903861693324091635519567`62.8256671947464*I, 
  H[4, 16] -> 2935.2769755439161812675708934198909745385979150322713661527633\
621512484672500633`63.08443315350927 - 3878.067798972208153272358020345284945\
61821094191810503425834156952074120066686118`63.22677746528773*I, 
  H[4, 17] -> 2810.2644336190612109011392869759836597002792645101937734625008\
906918721662274358`62.89945513842929 - 7030.972989064590081315638567201577180\
32732292985304020405416174018513510021020313`63.3254836601293*I, 
  H[4, 18] -> 324.40390869907859428674550756941086637902527702906191513397079\
225094816146612153`62.80077986448141 - 1335.150818001765124142692448985671756\
40859401435791833030505353822305594727567335`63.43944867484507*I, 
  H[4, 19] -> 1833.3025851232918104550820635085344386693185205866450144681079\
1275676608641369318`62.59730785123298 - 10366.9155103371644853216006454465619\
1675192857555597865386241299432491283160891415`63.3802526261464*I, 
  H[4, 20] -> 17.563620478441903497049006053147749391141297862672233897165730\
00565084992927498`62.02508084018778 + 15.244093123021564108710200980283406563\
6262901684660170037793362294719155333654`61.96472294067668*I, 
  H[4, 21] -> 7695.0045438154652502775096848411583778022864272775492651320343\
4711439703232228615`63.1610838789202 + 9613.108224339042193655024042909979128\
26585497681990360003866711607159744935835246`63.258425104054716*I, 
  H[4, 22] -> -1032.358479365995961059427901186689015440746614908518189909352\
35386078917838260302`62.48125224415295 - 748.18758235228970192797839439724545\
959776704472222454067923963088747268860938452`62.34191977137528*I, 
  H[4, 23] -> -10774.76866283844632878213345849729923144859393018711251603843\
005517415368321682259`63.10662392419546 - 21575.74494631057237085837024182833\
282986238889637692133742800258507733371643211297`63.42887232195856*I, 
  Fr[1, 1] -> 1.9459101490553133051053527434431797296370847295818611872816695\
0854531309000073`63.871973312480094 - 3.1415926535897932384626433832795028841\
9716939937510582097494459230781640628621`64.08000040200159*I, 
  Fr[1, 2] -> -2.464287362585264629083177715707751358473812462643307674983003\
8215782269311856`63.94093063283963 - 3.14159265358979323846264338327950288419\
716939937510582097494459230781640628621`64.04638915565002*I, 
  Fr[1, 3] -> 0.2239404741838864297644466260524478466805745965855740747448158\
3677264416920965`64., Fr[1, 4] -> 2.00336120327729749387563510788549932893001\
872539592866186305933289040553008562`64., 
  Fr[1, 5] -> -4.582047768567237156528629405206077699328133613176162203583317\
53179428607280268`64., Fr[1, 6] -> 0.1413740932482766260206659620516686937039\
3902082395010300605664372395679438417`64., Fr[2, 1] -> 9.86960440108935861883\
449099987615113531369940724079062641334937622004482241919`64., 
  Fr[2, 2] -> 73.776203925702901235015317783904142665353875171652145782191147\
66694638524481299`64.04906515432582 + 56.932603495816602275880817735667203251\
53353332466907707755111399898889996863628`63.9365098933173*I, 
  Fr[2, 3] -> -4.378849513812075893226714310651704316176044179505796905105016\
4439112500912664`63.56168913457877 + 16.4157184815003258993442907959530961274\
4577147962283185553459909552407932956529`64.13558900999489*I, 
  Fr[2, 4] -> -24.44775736713321312345250522748578334658530703027078764931909\
866317103105439198`64.06673609981821 + 16.77504813167327609775337417106713367\
974753467241152302026835475624229029640373`63.90316084801514*I, 
  Fr[2, 5] -> -1.258757556178836125999472518190161082829795749717617190004346\
27836843010124495`62.935658137865 - 20.60583109561982589375199741296777523886\
492265829704187238199635852350472689267`64.14970618290155*I, 
  Fr[2, 6] -> 17.626130818829224752533515051146485286674862886671034202181326\
05257382162270055`63.96377963982956 - 20.578370395768644889610957607549773540\
38270956183627817956260456072993650709903`64.03103363069793*I, 
  Fr[2, 7] -> 6.0847127159357680873671776303774217538472469265802708786090574\
2409338947333815`63.490477255416906 - 27.141224461555364686348211543767995572\
76259351477723622664856074134062834206449`64.13986661390236*I, 
  Fr[3, 1] -> -42.05954113722236254131232792899649676010048205963310631130664\
361549456651011548`63.82562995343768 + 78.28580985504179284473121373648107501\
415653763203583328976978730724261140371003`64.09544847179005*I, 
  Fr[3, 2] -> 27.040371347858304399903410847463246743668935290443087129318298\
76913022750403883`63.70986945007453 - 69.511958111008038071181741682742520402\
32856870465660089830138759873890913105603`64.11991632106097*I, 
  Fr[3, 3] -> 31.494308850674172239142040010591846691942258551235826153135319\
65768403204689966`63.739646317973616 - 74.75118256601459392647610194991910742\
998031514640466772157396504189715706046283`64.11503230347111*I, 
  Fr[3, 5] -> 1.2020569031595942853997381615114499907649862923404988817922715\
5534183820558957`64., Fr[3, 6] -> 0.07561224650551447762495347521931961893795\
709731946521136443222443051243794586`64.05630158382633 - 
    0.05572865675643466564763403488709683248061854108903198971194166591148964\
704298`63.923788017565876*I, Fr[3, 7] -> 167.59740676674229227680951166760282\
734259329504226507628927227601623312520281521`63.89301155159169 + 
    252.703262097266357327240891196257132390727907568550910833740925279725635\
59258067`64.07135510525941*I, Fr[3, 8] -> 
   -28.6252550762525845927543942098052374557307171404092874272092100839185616\
1622508`64.13846029059584 + 6.83920745784182780267124101153529537504239728467\
008090829480531330433275402916`63.516716702935696*I, 
  Fr[3, 9] -> 17.557705128830774707216682372182398078632053511566064120410398\
42171905199588346`64.1493843196635 - 1.26860284488590039737898996101420196893\
739889158585270586747627971420302910934`63.00824224961261*I, 
  Fr[4, 1] -> 0.4820477940095532135564698789961359459364122586362387278857004\
33797270172081`64.08452031159209 - 0.2872763212560423517651117317547624458355\
0182794025135159906324494484888032296`63.85973004260263*I, 
  Fr[4, 2] -> 167.67260022844407353938647326115369152376011437888274289252006\
618925817219676627`63.509471735656916 + 714.261137143948083604556063515378448\
71373587727301097663132906832243500363179396`64.13886665719015*I, 
  Fr[4, 3] -> -39.53666013271472025292977062129285492036537104789368069804641\
545166749706533232`64.0179942634588 - 36.256384401810391737027212163405593068\
26362038551805411083051170321805024453135`63.98037877678205*I, 
  Fr[4, 4] -> -26.53414165346993880347049953883025169508775957525813999369943\
845596983570625542`63.28707763052083 + 191.9247840729449861874931657670177458\
1372396412740632801308961435745339080503054`64.1464036478868*I, 
  Fr[4, 5] -> 32.842377282772291393684541213421893633365812289492430791712176\
59925292022492874`63.856262122161134 + 55.70718602476340134146465954207011186\
355214063967628798253037942776912469336484`64.08573875753683*I, 
  Fr[4, 6] -> 11.670084723915757116921231553309045905428427989086120754474755\
41743253120436922`63.0141488253429 - 159.322914480622946728266955491451956770\
4695938446573593976660832651460548401021`64.14935305866386*I, 
  Fr[4, 7] -> 29.404761586170947630229801233343923022729919936431971433748718\
99236488091627564`63.38056326048927 - 170.61345951170137391557311514633945438\
339893286839515206541367757399128438529519`64.1441588872029*I}}


==> anc/numerical_inputs/PSnum_PSphysical_1_p12345.m <==
{ex[1] -> 49/576, ex[2] -> -77405/76608 - (I/76608)*Sqrt[50998583],
  ex[3] -> -557251/411874 + ((95*I)/411874)*Sqrt[50998583], 
  ex[4] -> -2817/32, ex[5] -> -11290/41629 - ((2*I)/41629)*Sqrt[50998583], 
  ex[6] -> -370917/4256}


==> anc/utilities.m <==
(* ::Package:: *)

sij2ex = {
s[1, 2] -> ex[1], 
s[2, 3] -> ex[1]*ex[4], 
s[3, 4] -> -((ex[1]*(ex[2]*ex[3] - ex[4] - ex[3]*ex[4] - ex[2]*ex[3]*ex[4] + ex[2]*ex[3]*ex[4]*ex[5]))/ex[2]), 
s[4, 5] -> ex[1]*ex[6], 
s[1, 5] -> ex[1]*ex[3]*(ex[2] - ex[4]*ex[5]), 
s[5] -> (ex[1]*ex[3]*(ex[2] - ex[4])*(-ex[4] + ex[4]*ex[5] + ex[6]))/ex[4], 
tr5[1, 2, 3, 4] -> (ex[1]^2*(ex[2]^2*ex[3] - ex[2]*ex[4] - 3*ex[2]*ex[3]*ex[4] - ex[2]^2*ex[3]*ex[4] + ex[4]^2 + ex[3]*ex[4]^2 + ex[2]*ex[3]*ex[4]*ex[5] + ex[2]^2*ex[3]*ex[4]*ex[5] + 
     ex[2]*ex[3]*ex[6] - ex[4]*ex[6] - ex[3]*ex[4]*ex[6]))/ex[2]
};


FromTwistorVariables[i1_,i2_,i3_,i4_,i5_]:={ex[1] -> s[i1, i2], ex[2] -> -(trp[i1, i2, i3, i4]/(s[i1, i2]*s[i3, i4])), 
 ex[3] -> trp[i1, i3, i4, i1, i5, i2]/(s[i1, i3]*trp[i1, i4, i5, i2]), ex[4] -> s[i2, i3]/s[i1, i2], 
 ex[5] -> -(trm[i1, p[i2, i3], p[i1, i5], i5, i2, i3]/(s[i2, i3]*trm[i1, i5, i2, i3])), ex[6] -> s[i1, i2, i3]/s[i1, i2]};

PermuteHelicity[hh_,perm_]:=StringPartition[hh,1][[ Flatten[Position[perm,#]& /@ {1,2,3,4}] ]] // StringJoin;

ConjugateHelicity[hh_]:=StringReplace[hh,{"+"->"-","-"->"+"}];

PermString[x_]:=StringJoin@@(ToString/@x);

GetPermSign[x_]:=If[MemberQ[{{3,2,1,4,5},{1,4,3,2,5},{4,2,1,3,5},{1,3,4,2,5},{3,2,4,1,5},{4,1,3,2,5},{1,4,2,3,5},{2,3,1,4,5}},x],-1,1];


ToTwistorVariables =Get["ToTwistorVariables.m"];


s2x = {p1s -> s[5], s12 -> -s[1,2] - s[1,5] + s[3,4] + s[5], s15 -> s[1,5], s23 -> s[2,3], s34 -> s[3,4], s45 -> -s[1,5] + s[2,3] - s[4,5] + s[5]};
s2xCrossed = {p1s -> s[5], s12 -> s[1,5], s23 -> -s[1,5] + s[2,3] - s[4,5] + s[5], s34 -> s[3,4], s45 -> s[2,3], s15 -> -s[1,2] - s[1,5] + s[3,4] + s[5]};


SqrtDefs1 = {
  SQRT1->sqrt1/ex[1],
  SQRT2->sqrt2/ex[1]^2,
  SQRT3->sqrt3/ex[1]
};


SqrtDefs2 = {
  sqrt1 -> Sqrt[p1s^2 + (s23 - s45)^2 - 2*p1s*(s23 + s45)],
  sqrt2 -> Sqrt[(-s12*s15 + s12*s23 + p1s*s34 + s15*s45 - s34*s45 - s23*s34)^2 - 4*s23*s34*s45*(p1s - s12 - s15 + s34)],
  sqrt3 -> Sqrt[(s12 + s15)^2 - 4 p1s*s34]
};




GetMomentumTwistorExpression[expr_]:=expr /. ToTwistorVariables;

Options[PermuteAndConjugateExpression]={"Digits"->64};
PermuteAndConjugateExpression[expr_,phase_,psnum_,momperm_,OptionsPattern[]]:=Module[{tmp,trafo,newphase,permsubs,phasenum,tmp2},
trafo = FromTwistorVariables[Sequence@@momperm] /. Rule[a_,b_]:>Rule[a,N[GetMomentumTwistorExpression[b /. {trp->trm,trm->trp}] /. psnum,OptionValue["Digits"]]];
permsubs=Transpose[List[p/@{1,2,3,4,5},p/@momperm]] /. List[a_,b_]:>Rule[a,b];
tmp = expr[[1]] /. trafo;
phasenum = GetMomentumTwistorExpression[phase] /. trafo;
newphase=GetMomentumTwistorExpression[phase /. permsubs /. {spA[i_,j_]:>-spB[i,j],spB[i_,j_]:>-spA[i,j],spAB[i_,j_,k_]:>spAB[k,j,i]}] /. psnum;
tmp2 = expr[[2]] /. Rule[a_,b_]:>Rule[a,(b /. tmp)/phasenum*newphase];
Return[tmp2];
];

Options[PermuteExpression]={"Digits"->64};
PermuteExpression[expr_,phase_,psnum_,momperm_,OptionsPattern[]]:=Module[{tmp,trafo,newphase,permsubs,res,tmp2,phasenum},
If[MatchQ[momperm,{1,2,3,4,5}],
  tmp=expr[[1]] /. Rule[a_,b_]:>Rule[a,N[b /. psnum,OptionValue["Digits"]]];
  res=expr[[2]] /. tmp;
  Return[res];
,
  permsubs=Transpose[List[p/@{1,2,3,4,5},p/@momperm]] /. List[a_,b_]:>Rule[a,b];
  trafo = FromTwistorVariables[Sequence@@momperm] /. Rule[a_,b_]:>Rule[a,N[GetMomentumTwistorExpression[b] /. psnum,OptionValue["Digits"]]];  
  tmp = expr[[1]] /. trafo;
  phasenum = GetMomentumTwistorExpression[phase] /. trafo;
  newphase=GetMomentumTwistorExpression[phase /. permsubs] /. psnum;
  tmp2 = expr[[2]] /. Rule[a_,b_]:>Rule[a,(b /. tmp)/phasenum*newphase];
  Return[tmp2];
];
];

Options[EvaluateAmplitude]={"ConjugateAmplitude"->False,"Digits"->64};
EvaluateAmplitude[in_,exnum_,fnumsubs_,phase_,momperm_,norm_,OptionsPattern[]]:=Module[{res,tmp,swapmom},
If[MatchQ[Head[in],List],
  If[Length[in]==3,
     If[OptionValue["ConjugateAmplitude"],
       tmp=PermuteAndConjugateExpression[in[[1;;2]],phase,exnum,momperm,"Digits"->OptionValue["Digits"]];
       res=in[[3,1]].in[[3,2]] /. Dispatch[tmp];
       res=res /. Dispatch[fnumsubs] /. mono[x_]:>x;
       res=Collect[res/norm,eps,N[#,OptionValue["Digits"]]&];
     ,
       tmp=PermuteExpression[in[[1;;2]],phase,exnum,momperm,"Digits"->OptionValue["Digits"]];
       res=in[[3,1]].in[[3,2]] /. Dispatch[tmp];
       res=res /. Dispatch[fnumsubs] /. mono[x_]:>x;
       res=Collect[res/norm,eps,N[#,OptionValue["Digits"]]&];
     ];
  ];
,
  If[OptionValue["ConjugateAmplitude"],
    tmp=PermuteAndConjugateExpression[{{y[1]->in},{f[1]->y[1]}},phase,exnum,momperm,"Digits"->OptionValue["Digits"]];
    res=N[(f[1] /. tmp)/norm,OptionValue["Digits"]];
  ,
    tmp=PermuteExpression[{{y[1]->in},{f[1]->y[1]}},phase,exnum,momperm,"Digits"->OptionValue["Digits"]];
    res=N[(f[1] /. tmp)/norm,OptionValue["Digits"]];
  ];
];
Return[res];
];

